Intrinsic Width of the Flux Tube as a tool to explore confining mechanisms in Lattice Gauge Theories

We study the profile of the flux tube in the SU(2) gauge model in 2+1 dimensions, with a particular attention to the so called "intrinsic width" which drives the exponential decay of the flux density at large transverse distances. This quantity is directly related to the confining mechanism which generates the flux tube: to test the properties of the latter we study a wide range of different values of lattice spacing, temperature and flux tube lengths and show that our data are precise enough to distinguish between different confining models. In particular we show that at high temperatures (just below the deconfinement transition) the data are perfectly described by an Ising-like effective model based on the Svetitsky-Yaffe mapping. At lower temperatures this approximation does not hold anymore. In this regime (which is the most interesting one from a physical point of view) we test several alternative proposals and show that the dual superconductor model is the one which better fits the data. However, this proposal is not fully satisfactory, because the values of the Ginzburg-Landau parameter extracted from the fits increase with the length of the flux tube, which is not a feature predicted by the model. This suggests that a more sophisticated model is needed to explain confinement in non-abelian gauge theories and, at the same time, that our data on the intrinsic width may be a powerful tool to benchmark these candidates.

==> anc/correlator_b09_Nt24_dist09.txt <==
96
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 0.00059654857144  0.000530722918487  0.000388351298707  0.000246908423029  0.000143914326794  7.59804391344e-05  4.77230297825e-05  2.55389439998e-05  1.02417925298e-05  1.16761317458e-05  6.44394002358e-06  8.11264623213e-06  9.84078410526e-06  9.63877782478e-06  8.59758754745e-06  7.0913653436e-06  9.21946894394e-06  8.85065074363e-06  7.13148025611e-06  3.00411063825e-06  5.96098160777e-06  1.10057385876e-05  1.28741440394e-05  1.20583748748e-05  1.50639101576e-05  1.49957167829e-05  1.34518669387e-05  1.04137525025e-05  8.71576489592e-06  1.07573630893e-05  1.10360785143e-05  8.05026680328e-06  5.61175346181e-06  1.10299005306e-05  2.26863904901e-05  4.16135399411e-05  8.11599697216e-05  0.000144596545511  0.000247889421079  0.000388369149149  0.000528288911647
 0.982157447718  1.06899611759  0.912451990839  0.500399920016  0.500099980004  0.500299940012  0.500299940012  0.764948914563  0.500199960008  0.500099980004  0.500099980004  0.500099980004  0.500199960008  0.500099980004  0.500199960008  0.500299940012  0.500299940012  0.500399920016  0.500099980004  0.500199960008  0.500099980004  0.500099980004  0.500099980004  0.500199960008  0.500199960008  0.515310513691  0.598724293336  0.500099980004  0.500099980004  0.500099980004  0.751077652037  0.838893417164  1.00239006226  0.500199960008  0.500199960008  0.500099980004  0.500299940012  0.500099980004  0.500299940012  0.618244735923  0.93243318112
 4.70955206064e-11  3.81939717747e-11  2.82409539191e-11  2.10736200185e-11  1.71603652535e-11  1.71736374535e-11  1.8305216065e-11  2.43243498877e-11  1.88367251732e-11  1.58737078784e-11  1.4052502845e-11  1.33150959377e-11  1.41473666101e-11  1.37790670596e-11  1.37878374407e-11  1.04474047818e-11  1.33384660978e-11  1.33175815407e-11  1.59545092758e-11  1.48992507793e-11  1.46995141895e-11  1.61327924956e-11  1.70547126223e-11  1.53472227519e-11  1.32224275908e-11  1.65367567315e-11  1.48925244197e-11  1.26639346501e-11  1.39073643375e-11  1.52593089542e-11  1.83330711154e-11  1.949770394e-11  2.06671940956e-11  1.34135573616e-11  1.03738630925e-11  1.29725212479e-11  1.38276850832e-11  1.68516695302e-11  2.08930845711e-11  2.88888425443e-11  3.97480669279e-11
 3.81939717747e-11  4.52841369723e-11  3.3959194871e-11  2.54545789682e-11  2.09523730176e-11  1.82025452777e-11  1.88874364061e-11  2.42101263038e-11  1.9045834528e-11  1.67080225422e-11  1.49485839051e-11  1.48267594435e-11  1.58075091435e-11  1.51630678791e-11  1.43081612206e-11  1.20423609062e-11  1.56790140156e-11  1.62390377875e-11  1.73169701253e-11  1.60682542368e-11  1.5455804672e-11  1.72019146631e-11  1.74634574863e-11  1.45381187242e-11  1.24246355109e-11  1.5142054569e-11  1.42985432471e-11  1.15897735227e-11  1.35201124096e-11  1.66079683856e-11  2.03068313621e-11  2.43758889561e-11  2.26053242012e-11  1.41395864633e-11  1.15881417567e-11  1.42773597035e-11  1.40135392655e-11  1.44743816317e-11  1.82069590675e-11  2.4126301774e-11  3.30263588065e-11
 2.82409539191e-11  3.3959194871e-11  3.56320897963e-11  2.55757445505e-11  2.19204036052e-11  1.97715223738e-11  1.9072202888e-11  2.37264430813e-11  1.79023329972e-11  1.67571135152e-11  1.53138528218e-11  1.49858721734e-11  1.5811402244e-11  1.54193333214e-11  1.353622786e-11  1.21840773997e-11  1.47516741859e-11  1.41062195395e-11  1.47063407491e-11  1.37714101724e-11  1.33440644375e-11  1.46391440729e-11  1.35887904234e-11  1.32948000578e-11  1.19299126896e-11  1.55483349876e-11  1.58024520978e-11  1.2268587624e-11  1.30845481719e-11  1.54799145763e-11  1.8609376151e-11  2.08792678936e-11  1.93777866542e-11  1.429708398e-11  1.23393755291e-11  1.44484223269e-11  1.34616460208e-11  1.233398792e-11  1.37777588383e-11  1.80996073512e-11  2.53798451444e-11
 2.10736200185e-11  2.54545789682e-11  2.55757445505e-11  2.4387907195e-11  2.14073515719e-11  1.86557934779e-11  1.8528960312e-11  2.13069873418e-11  1.58700457599e-11  1.34358336196e-11  1.26164865446e-11  1.22258771371e-11  1.29180536713e-11  1.22030450526e-11  1.16866325865e-11  9.59855586797e-12  1.15307204519e-11  1.20665660771e-11  1.30465439893e-11  1.21092668265e-11  1.18922596982e-11  1.24534451822e-11  1.15643358546e-11  1.15584693773e-11  8.75159173802e-12  1.08301255954e-11  1.06441820435e-11  7.94189538277e-12  8.92990000079e-12  1.25580790861e-11  1.36197266897e-11  1.59372815087e-11  1.41717009522e-11  9.94685026939e-12  8.93572296433e-12  1.06945716789e-11  1.07388429406e-11  9.9193839504e-12  1.02452060463e-11  1.34347571805e-11  1.9205437815e-11
 1.71603652535e-11  2.09523730176e-11  2.19204036052e-11  2.14073515719e-11  2.58895942291e-11  2.21208693495e-11  2.07265009932e-11  2.21731144422e-11  1.57926158213e-11  1.39815433389e-11  1.3830883079e-11  1.38693174434e-11  1.3684717503e-11  1.25737532511e-11  1.1184407975e-11  1.03818899555e-11  1.24755745217e-11  1.24667896124e-11  1.40981195735e-11  1.43099657695e-11  1.33663308203e-11  1.29932278624e-11  1.203380639e-11  1.18612177912e-11  9.52537962387e-12  1.11652120976e-11  1.29697475772e-11  1.06793456838e-11  1.16740891911e-11  1.32419405966e-11  1.4136194636e-11  1.65313088984e-11  1.54256555351e-11  1.13427116275e-11  1.1091380721e-11  1.28050900011e-11  1.38497600233e-11  1.33310174995e-11  1.13960870779e-11  1.24572968172e-11  1.71031778453e-11
 1.71736374535e-11  1.82025452777e-11  1.97715223738e-11  1.86557934779e-11  2.21208693495e-11  2.46174208215e-11  2.26991294701e-11  2.41290754138e-11  1.72713245599e-11  1.41183039319e-11  1.37102640585e-11  1.33997532407e-11  1.34201352934e-11  1.26196957192e-11  1.11680257029e-11  9.86147046475e-12  1.30146652391e-11  1.31647609288e-11  1.52246471139e-11  1.51040699403e-11  1.4864914101e-11  1.36622877089e-11  1.30365017412e-11  1.36967966952e-11  1.11952675362e-11  1.26482165872e-11  1.42521983082e-11  1.17061044486e-11  1.21598305382e-11  1.32569359663e-11  1.34327494436e-11  1.45931506916e-11  1.52131675122e-11  1.06425850783e-11  1.05621568058e-11  1.18165810706e-11  1.28417178324e-11  1.42826106557e-11  1.32662167947e-11  1.3374919991e-11  1.82635648379e-11
 1.8305216065e-11  1.88874364061e-11  1.9072202888e-11  1.8528960312e-11  2.07265009932e-11  2.26991294701e-11  2.68602384517e-11  2.87365498302e-11  2.01770168461e-11  1.6269715373e-11  1.53828824094e-11  1.36993897714e-11  1.43371695218e-11  1.25204335354e-11  1.0616350539e-11  9.2277998757e-12  1.20265497244e-11  1.25220145053e-11  1.53553172875e-11  1.55384616909e-11  1.40889233453e-11  1.39875293858e-11  1.3845794866e-11  1.47387632849e-11  1.27278414546e-11  1.4266463121e-11  1.53035422623e-11  1.3294075581e-11  1.19046037881e-11  1.43702830949e-11  1.46305606457e-11  1.59028462345e-11  1.66681916783e-11  1.17271757642e-11  1.08502092542e-11  1.21495695366e-11  1.35682018049e-11  1.42344414754e-11  1.3403873126e-11  1.37223905349e-11  1.9571101734e-11
 2.43243498877e-11  2.42101263038e-11  2.37264430813e-11  2.13069873418e-11  2.21731144422e-11  2.41290754138e-11  2.87365498302e-11  4.10460978099e-11  2.90788184619e-11  2.58673461964e-11  2.50655917294e-11  2.18404563778e-11  2.14999958974e-11  1.84991405454e-11  1.64768309007e-11  1.44031011999e-11  1.60383943107e-11  1.69941031721e-11  1.98496802373e-11  2.06113760848e-11  1.91656182586e-11  1.7767331219e-11  1.81837585664e-11  1.74828870743e-11  1.71932813977e-11  2.02908984201e-11  2.13193255258e-11  1.81459174302e-11  1.67066580367e-11  1.8245854104e-11  2.11313762121e-11  2.02894860914e-11  2.28665062782e-11  1.54509095346e-11  1.48693123232e-11  1.67097694694e-11  1.68032587747e-11  1.80578790225e-11  1.86485579422e-11  2.01364286053e-11  2.6848760509e-11
 1.88367251732e-11  1.9045834528e-11  1.79023329972e-11  1.58700457599e-11  1.57926158213e-11  1.72713245599e-11  2.01770168461e-11  2.90788184619e-11  2.80729914318e-11  2.514996949e-11  2.35996090311e-11  2.09516359792e-11  1.9518306134e-11  1.5073996938e-11  1.43799815784e-11  1.3652006781e-11  1.36982399157e-11  1.42956733061e-11  1.69243163344e-11  1.80930233375e-11  1.69603028297e-11  1.5865935964e-11  1.69863155703e-11  1.62465250084e-11  1.66154486131e-11  1.80045609374e-11  1.75896636906e-11  1.42614869118e-11  1.3680044162e-11  1.4640201477e-11  1.71057891934e-11  1.64091524252e-11  1.93187373748e-11  1.31533319603e-11  1.35969722839e-11  1.3917188319e-11  1.27248457009e-11  1.27904004034e-11  1.37832826108e-11  1.51494511975e-11  1.93615363059e-11
 1.58737078784e-11  1.67080225422e-11  1.67571135152e-11  1.34358336196e-11  1.39815433389e-11  1.41183039319e-11  1.6269715373e-11  2.58673461964e-11  2.514996949e-11  3.14840188105e-11  2.88010406705e-11  2.46560530291e-11  2.17350859839e-11  1.78161986018e-11  1.5406978851e-11  1.49109279809e-11  1.44590212732e-11  1.48650014881e-11  1.79054343886e-11  1.82664051649e-11  1.70777559358e-11  1.50784401438e-11  1.65844959378e-11  1.44064698522e-11  1.71369406404e-11  1.81980241662e-11  1.90301589476e-11  1.54461133902e-11  1.57454805386e-11  1.60722712088e-11  2.04632160488e-11  1.72788295941e-11  1.91930000374e-11  1.35353402863e-11  1.43789268727e-11  1.53555306651e-11  1.40337642329e-11  1.27078833102e-11  1.28220831494e-11  1.27145814467e-11  1.67308830688e-11
 1.4052502845e-11  1.49485839051e-11  1.53138528218e-11  1.26164865446e-11  1.3830883079e-11  1.37102640585e-11  1.53828824094e-11  2.50655917294e-11  2.35996090311e-11  2.88010406705e-11  3.28274599647e-11  2.74077063359e-11  2.30908450616e-11  1.92089928618e-11  1.67427152987e-11  1.66536503883e-11  1.54983983528e-11  1.49477758627e-11  1.73548788067e-11  1.80720358898e-11  1.69682358728e-11  1.46568421231e-11  1.55058201695e-11  1.31093054747e-11  1.59273583577e-11  1.81953119771e-11  1.97338514969e-11  1.63427936939e-11  1.61526478067e-11  1.49337131888e-11  1.94497462882e-11  1.67043991314e-11  1.91885698256e-11  1.33727726037e-11  1.47491390935e-11  1.51817933079e-11  1.34980472296e-11  1.16775338962e-11  1.12440194807e-11  1.17049924609e-11  1.53676662728e-11
 1.33150959377e-11  1.48267594435e-11  1.49858721734e-11  1.22258771371e-11  1.38693174434e-11  1.33997532407e-11  1.36993897714e-11  2.18404563778e-11  2.09516359792e-11  2.46560530291e-11  2.74077063359e-11  2.77238985009e-11  2.23464329897e-11  1.83375870171e-11  1.44297713606e-11  1.4581758307e-11  1.17660127873e-11  1.16382756916e-11  1.43349311005e-11  1.57636337335e-11  1.49644848074e-11  1.34328443593e-11  1.37987348095e-11  1.21842923734e-11  1.33842183372e-11  1.48480538877e-11  1.68910508622e-11  1.50004601505e-11  1.61115535481e-11  1.44837555078e-11  1.78582414907e-11  1.46020867154e-11  1.56123485874e-11  1.07614051703e-11  1.2917646078e-11  1.36063811925e-11  1.26910846389e-11  1.01780734087e-11  9.64412597081e-12  1.01542846953e-11  1.33744915456e-11
 1.41473666101e-11  1.58075091435e-11  1.5811402244e-11  1.29180536713e-11  1.3684717503e-11  1.34201352934e-11  1.43371695218e-11  2.14999958974e-11  1.9518306134e-11  2.17350859839e-11  2.30908450616e-11  2.23464329897e-11  2.50485928907e-11  2.07070532431e-11  1.67461773531e-11  1.51062629707e-11  1.20250738167e-11  1.25962934477e-11  1.45687540309e-11  1.6366862645e-11  1.40897668845e-11  1.35754469223e-11  1.36341629449e-11  1.30553961542e-11  1.36886166782e-11  1.56450529007e-11  1.64172918514e-11  1.52503790805e-11  1.5468520825e-11  1.42554471215e-11  1.70218941254e-11  1.53127773046e-11  1.65569245622e-11  1.20051782633e-11  1.38728619599e-11  1.42133473656e-11  1.33946136137e-11  1.11436535232e-11  1.11501326011e-11  1.06437782621e-11  1.37321238205e-11
 1.37790670596e-11  1.51630678791e-11  1.54193333214e-11  1.22030450526e-11  1.25737532511e-11  1.26196957192e-11  1.25204335354e-11  1.84991405454e-11  1.5073996938e-11  1.78161986018e-11  1.92089928618e-11  1.83375870171e-11  2.07070532431e-11  2.2777828419e-11  1.85713595668e-11  1.61496814162e-11  1.30574720148e-11  1.25902886607e-11  1.44739862718e-11  1.52127619061e-11  1.4386237637e-11  1.29498303393e-11  1.230354189e-11  1.25361141592e-11  1.33437450701e-11  1.51269236025e-11  1.61632162129e-11  1.52721446833e-11  1.47541833048e-11  1.3606315897e-11  1.66367327749e-11  1.50943147353e-11  1.62024199341e-11  1.15125497386e-11  1.3296212286e-11  1.22678849447e-11  1.25206435141e-11  1.2607036009e-11  1.25033269891e-11  1.1339800556e-11  1.37267841152e-11
 1.37878374407e-11  1.43081612206e-11  1.353622786e-11  1.16866325865e-11  1.1184407975e-11  1.11680257029e-11  1.0616350539e-11  1.64768309007e-11  1.43799815784e-11  1.5406978851e-11  1.67427152987e-11  1.44297713606e-11  1.67461773531e-11  1.85713595668e-11  2.42555140261e-11  2.03773149912e-11  1.70684248377e-11  1.49023229637e-11  1.5461655701e-11  1.61684471417e-11  1.53052064265e-11  1.33054432151e-11  1.27142528924e-11  1.25328857207e-11  1.33306679249e-11  1.39747530529e-11  1.53578389325e-11  1.34566508764e-11  1.24968471573e-11  1.22786343693e-11  1.45227183605e-11  1.46954098501e-11  1.55204201982e-11  1.17715894266e-11  1.39108356201e-11  1.30006724379e-11  1.24322774901e-11  1.22405199054e-11  1.18307922946e-11  1.2137953767e-11  1.37477147838e-11
 1.04474047818e-11  1.20423609062e-11  1.21840773997e-11  9.59855586797e-12  1.03818899555e-11  9.86147046475e-12  9.2277998757e-12  1.44031011999e-11  1.3652006781e-11  1.49109279809e-11  1.66536503883e-11  1.4581758307e-11  1.51062629707e-11  1.61496814162e-11  2.03773149912e-11  2.33064350533e-11  1.99808718882e-11  1.65252002975e-11  1.5650950338e-11  1.6369124752e-11  1.5059420054e-11  1.12789982935e-11  1.13217351863e-11  1.26951239777e-11  1.45702461414e-11  1.40363170782e-11  1.55250638173e-11  1.32071269295e-11  1.23769890128e-11  1.13047317393e-11  1.46193695799e-11  1.48890350875e-11  1.637991661e-11  1.1873020503e-11  1.34127127734e-11  1.2011220424e-11  1.1342238248e-11  1.04371415823e-11  9.45769335946e-12  9.33293836632e-12  1.10306072353e-11
 1.33384660978e-11  1.56790140156e-11  1.47516741859e-11  1.15307204519e-11  1.24755745217e-11  1.30146652391e-11  1.20265497244e-11  1.60383943107e-11  1.36982399157e-11  1.44590212732e-11  1.54983983528e-11  1.17660127873e-11  1.20250738167e-11  1.30574720148e-11  1.70684248377e-11  1.99808718882e-11  2.54055945557e-11  2.11332131512e-11  1.97370911966e-11  1.83091154202e-11  1.70192200598e-11  1.26450424778e-11  1.27303034955e-11  1.24836442487e-11  1.33885762166e-11  1.34754198025e-11  1.39688320525e-11  1.1306631204e-11  1.13513390713e-11  1.13698469321e-11  1.45815749357e-11  1.68655873959e-11  1.9430857126e-11  1.3082193347e-11  1.36208499103e-11  1.28055214491e-11  1.28783206605e-11  1.30847624976e-11  1.22361912931e-11  1.24635529854e-11  1.49194897982e-11
 1.33175815407e-11  1.62390377875e-11  1.41062195395e-11  1.20665660771e-11  1.24667896124e-11  1.31647609288e-11  1.25220145053e-11  1.69941031721e-11  1.42956733061e-11  1.48650014881e-11  1.49477758627e-11  1.16382756916e-11  1.25962934477e-11  1.25902886607e-11  1.49023229637e-11  1.65252002975e-11  2.11332131512e-11  2.40065961304e-11  2.18410885749e-11  2.08185411738e-11  1.7765692292e-11  1.22331233674e-11  1.15058111229e-11  1.14793330111e-11  1.30178438089e-11  1.34802245001e-11  1.34962827898e-11  1.05499487679e-11  1.13129216895e-11  1.24008579202e-11  1.49976161601e-11  1.6481462119e-11  1.91428842395e-11  1.16281327889e-11  1.16150798998e-11  1.06564839481e-11  1.07880809441e-11  1.09226103541e-11  1.07282870712e-11  1.0592474451e-11  1.38123782941e-11
 1.59545092758e-11  1.73169701253e-11  1.47063407491e-11  1.30465439893e-11  1.40981195735e-11  1.52246471139e-11  1.53553172875e-11  1.98496802373e-11  1.69243163344e-11  1.79054343886e-11  1.73548788067e-11  1.43349311005e-11  1.45687540309e-11  1.44739862718e-11  1.5461655701e-11  1.5650950338e-11  1.97370911966e-11  2.18410885749e-11  2.61065369679e-11  2.41073345555e-11  2.12064558396e-11  1.38137465344e-11  1.33854876597e-11  1.33140790004e-11  1.45249603025e-11  1.53855160252e-11  1.53169327418e-11  1.30501507586e-11  1.40851015387e-11  1.55145807825e-11  1.83662908936e-11  1.74091479322e-11  2.01950448965e-11  1.20821060992e-11  1.22100119592e-11  1.22427724402e-11  1.23839885667e-11  1.32247451203e-11  1.33774906909e-11  1.23297703159e-11  1.66417754466e-11
 1.48992507793e-11  1.60682542368e-11  1.37714101724e-11  1.21092668265e-11  1.43099657695e-11  1.51040699403e-11  1.55384616909e-11  2.06113760848e-11  1.80930233375e-11  1.82664051649e-11  1.80720358898e-11  1.57636337335e-11  1.6366862645e-11  1.52127619061e-11  1.61684471417e-11  1.6369124752e-11  1.83091154202e-11  2.08185411738e-11  2.41073345555e-11  2.92403097946e-11  2.54440989323e-11  1.5023174549e-11  1.42845726802e-11  1.46595501752e-11  1.48612262136e-11  1.6827250203e-11  1.7722429673e-11  1.70158135861e-11  1.78548177041e-11  1.79136481638e-11  2.04070280114e-11  2.05261551939e-11  2.41353996939e-11  1.48424924011e-11  1.47805121084e-11  1.31357573665e-11  1.3565574328e-11  1.31262387038e-11  1.37007546522e-11  1.24550797879e-11  1.64060707824e-11
 1.46995141895e-11  1.5455804672e-11  1.33440644375e-11  1.18922596982e-11  1.33663308203e-11  1.4864914101e-11  1.40889233453e-11  1.91656182586e-11  1.69603028297e-11  1.70777559358e-11  1.69682358728e-11  1.49644848074e-11  1.40897668845e-11  1.4386237637e-11  1.53052064265e-11  1.5059420054e-11  1.70192200598e-11  1.7765692292e-11  2.12064558396e-11  2.54440989323e-11  2.72931102161e-11  1.5983049014e-11  1.51138648228e-11  1.41212379291e-11  1.35378843099e-11  1.4901509718e-11  1.59190142927e-11  1.47230196755e-11  1.53429090156e-11  1.55744047726e-11  1.83141707522e-11  1.7391464878e-11  2.08148308491e-11  1.36727192275e-11  1.36568508487e-11  1.24755938604e-11  1.29808024466e-11  1.4125056011e-11  1.54872908594e-11  1.34544792158e-11  1.65874511093e-11
 1.61327924956e-11  1.72019146631e-11  1.46391440729e-11  1.24534451822e-11  1.29932278624e-11  1.36622877089e-11  1.39875293858e-11  1.7767331219e-11  1.5865935964e-11  1.50784401438e-11  1.46568421231e-11  1.34328443593e-11  1.35754469223e-11  1.29498303393e-11  1.33054432151e-11  1.12789982935e-11  1.26450424778e-11  1.22331233674e-11  1.38137465344e-11  1.5023174549e-11  1.5983049014e-11  2.29602357092e-11  1.96412202967e-11  1.64512873932e-11  1.38089823176e-11  1.3201276465e-11  1.30445631895e-11  1.216236037e-11  1.22012663167e-11  1.31064946625e-11  1.56747374761e-11  1.69127744527e-11  1.90490803426e-11  1.30438078998e-11  1.32070496902e-11  1.31989550811e-11  1.31330334344e-11  1.31545365463e-11  1.40645911403e-11  1.29184754738e-11  1.65140211201e-11
 1.70547126223e-11  1.74634574863e-11  1.35887904234e-11  1.15643358546e-11  1.203380639e-11  1.30365017412e-11  1.3845794866e-11  1.81837585664e-11  1.69863155703e-11  1.65844959378e-11  1.55058201695e-11  1.37987348095e-11  1.36341629449e-11  1.230354189e-11  1.27142528924e-11  1.13217351863e-11  1.27303034955e-11  1.15058111229e-11  1.33854876597e-11  1.42845726802e-11  1.51138648228e-11  1.96412202967e-11  2.28498638012e-11  1.86131920897e-11  1.64017798553e-11  1.52286740072e-11  1.31063803865e-11  1.15420734366e-11  1.17480234632e-11  1.2592586632e-11  1.4578652199e-11  1.58728524838e-11  1.76916089485e-11  1.26067074978e-11  1.26609650738e-11  1.39352408706e-11  1.43869560116e-11  1.36647349317e-11  1.37743485617e-11  1.2996668757e-11  1.60376545502e-11
 1.53472227519e-11  1.45381187242e-11  1.32948000578e-11  1.15584693773e-11  1.18612177912e-11  1.36967966952e-11  1.47387632849e-11  1.74828870743e-11  1.62465250084e-11  1.44064698522e-11  1.31093054747e-11  1.21842923734e-11  1.30553961542e-11  1.25361141592e-11  1.25328857207e-11  1.26951239777e-11  1.24836442487e-11  1.14793330111e-11  1.33140790004e-11  1.46595501752e-11  1.41212379291e-11  1.64512873932e-11  1.86131920897e-11  2.23422032708e-11  1.94592304073e-11  1.7549275611e-11  1.40211448077e-11  1.12582787549e-11  1.15961044418e-11  1.22327150013e-11  1.37158605512e-11  1.40141600822e-11  1.71750742115e-11  1.14945028366e-11  1.11026855837e-11  1.13579390452e-11  1.24371919047e-11  1.28329354624e-11  1.24581480797e-11  1.08763949334e-11  1.39556014287e-11
 1.32224275908e-11  1.24246355109e-11  1.19299126896e-11  8.75159173802e-12  9.52537962387e-12  1.11952675362e-11  1.27278414546e-11  1.71932813977e-11  1.66154486131e-11  1.71369406404e-11  1.59273583577e-11  1.33842183372e-11  1.36886166782e-11  1.33437450701e-11  1.33306679249e-11  1.45702461414e-11  1.33885762166e-11  1.30178438089e-11  1.45249603025e-11  1.48612262136e-11  1.35378843099e-11  1.38089823176e-11  1.64017798553e-11  1.94592304073e-11  2.49849516671e-11  2.23407282682e-11  1.92824115942e-11  1.52348221146e-11  1.48394189771e-11  1.38361533982e-11  1.57477367594e-11  1.5376873867e-11  1.92024295596e-11  1.25583000958e-11  1.14560185457e-11  1.11826962053e-11  1.1814527145e-11  1.21964709523e-11  1.16225920351e-11  9.91877717088e-12  1.30361916838e-11
 1.65367567315e-11  1.5142054569e-11  1.55483349876e-11  1.08301255954e-11  1.11652120976e-11  1.26482165872e-11  1.4266463121e-11  2.02908984201e-11  1.80045609374e-11  1.81980241662e-11  1.81953119771e-11  1.48480538877e-11  1.56450529007e-11  1.51269236025e-11  1.39747530529e-11  1.40363170782e-11  1.34754198025e-11  1.34802245001e-11  1.53855160252e-11  1.6827250203e-11  1.4901509718e-11  1.3201276465e-11  1.52286740072e-11  1.7549275611e-11  2.23407282682e-11  2.63679090517e-11  2.27199835413e-11  1.8125695783e-11  1.75332142633e-11  1.58105389494e-11  1.75441270271e-11  1.68175866847e-11  2.03722217857e-11  1.42586426356e-11  1.30918079409e-11  1.22631742473e-11  1.22149006123e-11  1.24070334806e-11  1.28719327089e-11  1.19587332551e-11  1.66017767674e-11
 1.48925244197e-11  1.42985432471e-11  1.58024520978e-11  1.06441820435e-11  1.29697475772e-11  1.42521983082e-11  1.53035422623e-11  2.13193255258e-11  1.75896636906e-11  1.90301589476e-11  1.97338514969e-11  1.68910508622e-11  1.64172918514e-11  1.61632162129e-11  1.53578389325e-11  1.55250638173e-11  1.39688320525e-11  1.34962827898e-11  1.53169327418e-11  1.7722429673e-11  1.59190142927e-11  1.30445631895e-11  1.31063803865e-11  1.40211448077e-11  1.92824115942e-11  2.27199835413e-11  2.79893654565e-11  2.27283328988e-11  1.94381230922e-11  1.64531776718e-11  1.86352648069e-11  1.84363119866e-11  2.11425772046e-11  1.42850368155e-11  1.28671298293e-11  1.33713388237e-11  1.29187636482e-11  1.27500865193e-11  1.2811042098e-11  1.23049472619e-11  1.70006487592e-11
 1.26639346501e-11  1.15897735227e-11  1.2268587624e-11  7.94189538277e-12  1.06793456838e-11  1.17061044486e-11  1.3294075581e-11  1.81459174302e-11  1.42614869118e-11  1.54461133902e-11  1.63427936939e-11  1.50004601505e-11  1.52503790805e-11  1.52721446833e-11  1.34566508764e-11  1.32071269295e-11  1.1306631204e-11  1.05499487679e-11  1.30501507586e-11  1.70158135861e-11  1.47230196755e-11  1.216236037e-11  1.15420734366e-11  1.12582787549e-11  1.52348221146e-11  1.8125695783e-11  2.27283328988e-11  2.632217026e-11  2.25998239268e-11  1.87764715764e-11  1.94956053421e-11  1.78392175683e-11  2.12741204886e-11  1.32187799233e-11  1.16247816245e-11  1.06534929447e-11  1.06996805221e-11  1.09007496719e-11  1.181281751e-11  1.08725571767e-11  1.52214103275e-11
 1.39073643375e-11  1.35201124096e-11  1.30845481719e-11  8.92990000079e-12  1.16740891911e-11  1.21598305382e-11  1.19046037881e-11  1.67066580367e-11  1.3680044162e-11  1.57454805386e-11  1.61526478067e-11  1.61115535481e-11  1.5468520825e-11  1.47541833048e-11  1.24968471573e-11  1.23769890128e-11  1.13513390713e-11  1.13129216895e-11  1.40851015387e-11  1.78548177041e-11  1.53429090156e-11  1.22012663167e-11  1.17480234632e-11  1.15961044418e-11  1.48394189771e-11  1.75332142633e-11  1.94381230922e-11  2.25998239268e-11  2.70059743986e-11  2.17493507525e-11  2.13084111574e-11  1.82460162093e-11  2.1099348344e-11  1.30860789124e-11  1.15696945404e-11  1.14884101479e-11  1.15252741125e-11  1.14067822345e-11  1.23619250969e-11  1.22189566464e-11  1.64387913233e-11
 1.52593089542e-11  1.66079683856e-11  1.54799145763e-11  1.25580790861e-11  1.32419405966e-11  1.32569359663e-11  1.43702830949e-11  1.8245854104e-11  1.4640201477e-11  1.60722712088e-11  1.49337131888e-11  1.44837555078e-11  1.42554471215e-11  1.3606315897e-11  1.22786343693e-11  1.13047317393e-11  1.13698469321e-11  1.24008579202e-11  1.55145807825e-11  1.79136481638e-11  1.55744047726e-11  1.31064946625e-11  1.2592586632e-11  1.22327150013e-11  1.38361533982e-11  1.58105389494e-11  1.64531776718e-11  1.87764715764e-11  2.17493507525e-11  2.42018881829e-11  2.46914197201e-11  2.2374167105e-11  2.3397161331e-11  1.45256330177e-11  1.29517402969e-11  1.24223545259e-11  1.23452424693e-11  1.0589629594e-11  1.14636482147e-11  1.03426168442e-11  1.6384444928e-11
 1.83330711154e-11  2.03068313621e-11  1.8609376151e-11  1.36197266897e-11  1.4136194636e-11  1.34327494436e-11  1.46305606457e-11  2.11313762121e-11  1.71057891934e-11  2.04632160488e-11  1.94497462882e-11  1.78582414907e-11  1.70218941254e-11  1.66367327749e-11  1.45227183605e-11  1.46193695799e-11  1.45815749357e-11  1.49976161601e-11  1.83662908936e-11  2.04070280114e-11  1.83141707522e-11  1.56747374761e-11  1.4578652199e-11  1.37158605512e-11  1.57477367594e-11  1.75441270271e-11  1.86352648069e-11  1.94956053421e-11  2.13084111574e-11  2.46914197201e-11  3.4345496694e-11  3.14389138931e-11  3.05423013336e-11  1.89228659572e-11  1.70368110717e-11  1.55938177015e-11  1.59067066719e-11  1.36816926023e-11  1.41085671806e-11  1.31693795561e-11  1.89711818307e-11
 1.949770394e-11  2.43758889561e-11  2.08792678936e-11  1.59372815087e-11  1.65313088984e-11  1.45931506916e-11  1.59028462345e-11  2.02894860914e-11  1.64091524252e-11  1.72788295941e-11  1.67043991314e-11  1.46020867154e-11  1.53127773046e-11  1.50943147353e-11  1.46954098501e-11  1.48890350875e-11  1.68655873959e-11  1.6481462119e-11  1.74091479322e-11  2.05261551939e-11  1.7391464878e-11  1.69127744527e-11  1.58728524838e-11  1.40141600822e-11  1.5376873867e-11  1.68175866847e-11  1.84363119866e-11  1.78392175683e-11  1.82460162093e-11  2.2374167105e-11  3.14389138931e-11  3.86190503547e-11  3.64550370484e-11  2.32739527818e-11  1.9375945767e-11  1.72187395658e-11  1.70987055218e-11  1.44722351487e-11  1.37975091784e-11  1.3212576984e-11  1.86477128386e-11
 2.06671940956e-11  2.26053242012e-11  1.93777866542e-11  1.41717009522e-11  1.54256555351e-11  1.52131675122e-11  1.66681916783e-11  2.28665062782e-11  1.93187373748e-11  1.91930000374e-11  1.91885698256e-11  1.56123485874e-11  1.65569245622e-11  1.62024199341e-11  1.55204201982e-11  1.637991661e-11  1.9430857126e-11  1.91428842395e-11  2.01950448965e-11  2.41353996939e-11  2.08148308491e-11  1.90490803426e-11  1.76916089485e-11  1.71750742115e-11  1.92024295596e-11  2.03722217857e-11  2.11425772046e-11  2.12741204886e-11  2.1099348344e-11  2.3397161331e-11  3.05423013336e-11  3.64550370484e-11  4.78640998879e-11  2.89917112503e-11  2.3921976924e-11  1.98607770272e-11  1.90061045327e-11  1.80593692632e-11  1.83869260126e-11  1.74514184284e-11  2.291722234e-11
 1.34135573616e-11  1.41395864633e-11  1.429708398e-11  9.94685026939e-12  1.13427116275e-11  1.06425850783e-11  1.17271757642e-11  1.54509095346e-11  1.31533319603e-11  1.35353402863e-11  1.33727726037e-11  1.07614051703e-11  1.20051782633e-11  1.15125497386e-11  1.17715894266e-11  1.1873020503e-11  1.3082193347e-11  1.16281327889e-11  1.20821060992e-11  1.48424924011e-11  1.36727192275e-11  1.30438078998e-11  1.26067074978e-11  1.14945028366e-11  1.25583000958e-11  1.42586426356e-11  1.42850368155e-11  1.32187799233e-11  1.30860789124e-11  1.45256330177e-11  1.89228659572e-11  2.32739527818e-11  2.89917112503e-11  2.31326007828e-11  1.88689635914e-11  1.55160357667e-11  1.45194701298e-11  1.34429322198e-11  1.28906724577e-11  1.10940793182e-11  1.37584888032e-11
 1.03738630925e-11  1.15881417567e-11  1.23393755291e-11  8.93572296433e-12  1.1091380721e-11  1.05621568058e-11  1.08502092542e-11  1.48693123232e-11  1.35969722839e-11  1.43789268727e-11  1.47491390935e-11  1.2917646078e-11  1.38728619599e-11  1.3296212286e-11  1.39108356201e-11  1.34127127734e-11  1.36208499103e-11  1.16150798998e-11  1.22100119592e-11  1.47805121084e-11  1.36568508487e-11  1.32070496902e-11  1.26609650738e-11  1.11026855837e-11  1.14560185457e-11  1.30918079409e-11  1.28671298293e-11  1.16247816245e-11  1.15696945404e-11  1.29517402969e-11  1.70368110717e-11  1.9375945767e-11  2.3921976924e-11  1.88689635914e-11  2.24295518501e-11  1.79157157615e-11  1.53568843979e-11  1.34944964673e-11  1.11933386248e-11  8.58854710238e-12  9.93670359671e-12
 1.29725212479e-11  1.42773597035e-11  1.44484223269e-11  1.06945716789e-11  1.28050900011e-11  1.18165810706e-11  1.21495695366e-11  1.67097694694e-11  1.3917188319e-11  1.53555306651e-11  1.51817933079e-11  1.36063811925e-11  1.42133473656e-11  1.22678849447e-11  1.30006724379e-11  1.2011220424e-11  1.28055214491e-11  1.06564839481e-11  1.22427724402e-11  1.31357573665e-11  1.24755938604e-11  1.31989550811e-11  1.39352408706e-11  1.13579390452e-11  1.11826962053e-11  1.22631742473e-11  1.33713388237e-11  1.06534929447e-11  1.14884101479e-11  1.24223545259e-11  1.55938177015e-11  1.72187395658e-11  1.98607770272e-11  1.55160357667e-11  1.79157157615e-11  2.13033521567e-11  1.79519186331e-11  1.61443537866e-11  1.3902287974e-11  1.25244165338e-11  1.36229016202e-11
 1.38276850832e-11  1.40135392655e-11  1.34616460208e-11  1.07388429406e-11  1.38497600233e-11  1.28417178324e-11  1.35682018049e-11  1.68032587747e-11  1.27248457009e-11  1.40337642329e-11  1.34980472296e-11  1.26910846389e-11  1.33946136137e-11  1.25206435141e-11  1.24322774901e-11  1.1342238248e-11  1.28783206605e-11  1.07880809441e-11  1.23839885667e-11  1.3565574328e-11  1.29808024466e-11  1.31330334344e-11  1.43869560116e-11  1.24371919047e-11  1.1814527145e-11  1.22149006123e-11  1.29187636482e-11  1.06996805221e-11  1.15252741125e-11  1.23452424693e-11  1.59067066719e-11  1.70987055218e-11  1.90061045327e-11  1.45194701298e-11  1.53568843979e-11  1.79519186331e-11  2.2099352427e-11  1.87608216419e-11  1.52308446049e-11  1.4248298071e-11  1.44455020321e-11
 1.68516695302e-11  1.44743816317e-11  1.233398792e-11  9.9193839504e-12  1.33310174995e-11  1.42826106557e-11  1.42344414754e-11  1.80578790225e-11  1.27904004034e-11  1.27078833102e-11  1.16775338962e-11  1.01780734087e-11  1.11436535232e-11  1.2607036009e-11  1.22405199054e-11  1.04371415823e-11  1.30847624976e-11  1.09226103541e-11  1.32247451203e-11  1.31262387038e-11  1.4125056011e-11  1.31545365463e-11  1.36647349317e-11  1.28329354624e-11  1.21964709523e-11  1.24070334806e-11  1.27500865193e-11  1.09007496719e-11  1.14067822345e-11  1.0589629594e-11  1.36816926023e-11  1.44722351487e-11  1.80593692632e-11  1.34429322198e-11  1.34944964673e-11  1.61443537866e-11  1.87608216419e-11  2.41948664465e-11  2.06733874102e-11  1.93928718852e-11  1.93871737428e-11
 2.08930845711e-11  1.82069590675e-11  1.37777588383e-11  1.02452060463e-11  1.13960870779e-11  1.32662167947e-11  1.3403873126e-11  1.86485579422e-11  1.37832826108e-11  1.28220831494e-11  1.12440194807e-11  9.64412597081e-12  1.11501326011e-11  1.25033269891e-11  1.18307922946e-11  9.45769335946e-12  1.22361912931e-11  1.07282870712e-11  1.33774906909e-11  1.37007546522e-11  1.54872908594e-11  1.40645911403e-11  1.37743485617e-11  1.24581480797e-11  1.16225920351e-11  1.28719327089e-11  1.2811042098e-11  1.181281751e-11  1.23619250969e-11  1.14636482147e-11  1.41085671806e-11  1.37975091784e-11  1.83869260126e-11  1.28906724577e-11  1.11933386248e-11  1.3902287974e-11  1.52308446049e-11  2.06733874102e-11  2.46423744429e-11  2.41846131422e-11  2.5653525643e-11
 2.88888425443e-11  2.4126301774e-11  1.80996073512e-11  1.34347571805e-11  1.24572968172e-11  1.3374919991e-11  1.37223905349e-11  2.01364286053e-11  1.51494511975e-11  1.27145814467e-11  1.17049924609e-11  1.01542846953e-11  1.06437782621e-11  1.1339800556e-11  1.2137953767e-11  9.33293836632e-12  1.24635529854e-11  1.0592474451e-11  1.23297703159e-11  1.24550797879e-11  1.34544792158e-11  1.29184754738e-11  1.2996668757e-11  1.08763949334e-11  9.91877717088e-12  1.19587332551e-11  1.23049472619e-11  1.08725571767e-11  1.22189566464e-11  1.03426168442e-11  1.31693795561e-11  1.3212576984e-11  1.74514184284e-11  1.10940793182e-11  8.58854710238e-12  1.25244165338e-11  1.4248298071e-11  1.93928718852e-11  2.41846131422e-11  3.21545993009e-11  3.32569359062e-11
 3.97480669279e-11  3.30263588065e-11  2.53798451444e-11  1.9205437815e-11  1.71031778453e-11  1.82635648379e-11  1.9571101734e-11  2.6848760509e-11  1.93615363059e-11  1.67308830688e-11  1.53676662728e-11  1.33744915456e-11  1.37321238205e-11  1.37267841152e-11  1.37477147838e-11  1.10306072353e-11  1.49194897982e-11  1.38123782941e-11  1.66417754466e-11  1.64060707824e-11  1.65874511093e-11  1.65140211201e-11  1.60376545502e-11  1.39556014287e-11  1.30361916838e-11  1.66017767674e-11  1.70006487592e-11  1.52214103275e-11  1.64387913233e-11  1.6384444928e-11  1.89711818307e-11  1.86477128386e-11  2.291722234e-11  1.37584888032e-11  9.93670359671e-12  1.36229016202e-11  1.44455020321e-11  1.93871737428e-11  2.5653525643e-11  3.32569359062e-11  4.80391782755e-11


==> anc/correlator_b09_Nt24_dist11.txt <==
96
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 0.000525953781538  0.000483308554107  0.000377180408168  0.000260784987385  0.0001684327124  9.99260637317e-05  5.65459727577e-05  3.31876397077e-05  2.00551686235e-05  1.79625682203e-05  1.30934168644e-05  9.08313243753e-06  7.71109834896e-06  3.11166301004e-06 -1.14143772989e-07 -2.78931855391e-08 -9.37113690869e-07  7.9231723078e-06  1.246077984e-05  1.34401424757e-05  9.5734616975e-06  5.62917648284e-06  8.46428733348e-06  1.41736967696e-06  3.11818837651e-06  5.38971881436e-06 -5.55348582343e-07 -5.41666740839e-06 -1.46393518197e-06 -3.16130101397e-06 -4.28721103785e-06  1.32850979007e-06  6.42518882676e-06  1.58011272999e-05  2.62460157897e-05  5.14666446192e-05  9.10835248736e-05  0.000157619028759  0.000259762117177  0.000377988317742  0.000480787952315
 0.500099980004  0.500099980004  0.500099980004  0.521334795859  0.500099980004  0.500099980004  0.617157395729  0.500199960008  0.543688283312  0.50049990002  0.500299940012  0.513621389367  0.500099980004  0.500399920016  0.508940244231  0.500299940012  0.500199960008  0.500199960008  0.500299940012  0.500099980004  0.515010061027  0.500099980004  0.500099980004  0.500099980004  0.590946071522  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500199960008  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004
 2.53090881114e-11  2.09840983534e-11  1.71861071398e-11  1.4608561426e-11  9.98449114524e-12  1.10646899888e-11  1.3139714167e-11  1.28844231465e-11  1.17894242769e-11  1.05635295806e-11  1.12519204637e-11  9.30645667575e-12  9.74705144869e-12  7.31775023373e-12  6.20164098297e-12  9.39010693718e-12  9.33845433936e-12  1.04578219415e-11  1.04581127108e-11  1.16776496995e-11  1.2011920552e-11  7.82826703171e-12  9.35791367748e-12  9.75501715349e-12  9.6493938958e-12  7.43667346207e-12  9.44912131693e-12  9.97870170213e-12  1.13001387706e-11  1.21543782027e-11  1.21268503903e-11  1.00664200526e-11  1.20008469558e-11  1.26002473244e-11  1.20441673687e-11  1.18625156505e-11  1.23985554423e-11  1.26973610508e-11  1.51236166543e-11  1.77201717543e-11  1.92676755609e-11
 2.09840983534e-11  2.86842590819e-11  2.18413639621e-11  1.93649880738e-11  1.31167282088e-11  1.06843024835e-11  1.15748771724e-11  9.63112816829e-12  9.91347217772e-12  8.70635963236e-12  9.2699513092e-12  7.044357395e-12  9.45838865751e-12  8.17778720723e-12  7.92795335331e-12  1.06461679869e-11  9.9820128172e-12  9.78441337112e-12  8.81948065118e-12  1.00629995246e-11  1.23850847234e-11  7.40823771009e-12  1.06999808258e-11  9.82202456157e-12  1.03001279061e-11  7.87719712072e-12  8.91987192281e-12  9.00592338297e-12  9.4950642538e-12  1.08954945892e-11  1.15866627154e-11  1.02136876835e-11  1.17839167518e-11  1.18824091049e-11  9.32633228488e-12  9.07411732392e-12  9.10508207411e-12  9.18167013871e-12  1.14345566487e-11  1.41333262147e-11  1.52847901204e-11
 1.71861071398e-11  2.18413639621e-11  2.59784649734e-11  2.25980252867e-11  1.55588006256e-11  1.36746480079e-11  1.33793536597e-11  1.10545909173e-11  1.13685612373e-11  1.08589076785e-11  1.00701812882e-11  8.20517529802e-12  8.93429960171e-12  7.81922245653e-12  7.29307286137e-12  7.89657580724e-12  8.93706203707e-12  8.71644450106e-12  9.73916749046e-12  1.22295303197e-11  1.30101815429e-11  7.96671310397e-12  1.04665150656e-11  7.88019715464e-12  7.66064902019e-12  5.61061198053e-12  6.43453940969e-12  6.85111958385e-12  8.79786698489e-12  8.3055155585e-12  9.92218215488e-12  8.6605543209e-12  9.57578050243e-12  1.09868702127e-11  8.92003554283e-12  9.34963152201e-12  9.51742003952e-12  9.3622049314e-12  9.35921719441e-12  1.03466392709e-11  1.20764593023e-11
 1.4608561426e-11  1.93649880738e-11  2.25980252867e-11  2.97827584975e-11  2.29236590431e-11  1.70805656588e-11  1.51597751636e-11  1.35964830959e-11  1.18015371442e-11  1.08225039636e-11  9.3124561934e-12  8.01644123462e-12  9.28360194244e-12  8.98005627564e-12  9.94323783064e-12  1.01698896354e-11  1.01191554974e-11  1.02337840614e-11  9.76577707874e-12  1.1175215729e-11  1.07759533303e-11  7.89321051243e-12  9.91914686288e-12  7.26679264242e-12  9.44620629423e-12  9.04484371773e-12  8.58970657783e-12  9.14793773814e-12  1.07095018186e-11  9.14682221778e-12  1.20791694368e-11  1.03236405349e-11  1.05742400867e-11  1.01893556022e-11  8.71235306747e-12  9.10725367129e-12  9.25545419934e-12  8.53707804819e-12  9.62477516432e-12  9.75166779638e-12  1.14298324309e-11
 9.98449114524e-12  1.31167282088e-11  1.55588006256e-11  2.29236590431e-11  2.67387183049e-11  1.98263998666e-11  1.76601183017e-11  1.44843523272e-11  1.08353245908e-11  1.03745923708e-11  1.17038702124e-11  1.06892428745e-11  1.21628549891e-11  1.24418025269e-11  1.0803672259e-11  9.79632616475e-12  9.62828278228e-12  8.37664005098e-12  7.66427225733e-12  8.80271712195e-12  9.43654709991e-12  1.09349942621e-11  1.10898104788e-11  8.76342478847e-12  1.22376450879e-11  9.58426608408e-12  8.77259931299e-12  8.37541507553e-12  9.82018984809e-12  8.85525221659e-12  1.14691790835e-11  1.00202971322e-11  1.31761917103e-11  1.08976131887e-11  1.11813421399e-11  1.08526575671e-11  1.00314432591e-11  9.67472290378e-12  9.49577444401e-12  9.85009090854e-12  1.00786322736e-11
 1.10646899888e-11  1.06843024835e-11  1.36746480079e-11  1.70805656588e-11  1.98263998666e-11  2.54822546785e-11  2.36951670671e-11  1.90621748985e-11  1.57931503436e-11  1.35075872376e-11  1.34376362251e-11  1.28021868584e-11  1.3520514585e-11  1.31573771844e-11  1.06517486415e-11  1.02338715776e-11  1.23570769403e-11  1.19384029625e-11  1.17453366198e-11  1.24507829403e-11  1.37538718592e-11  1.07626209862e-11  9.45115781443e-12  9.5499552043e-12  1.29092302352e-11  1.04582301237e-11  1.21795633858e-11  1.09529048469e-11  1.16609520589e-11  1.08812691489e-11  1.24770948999e-11  1.14160307834e-11  1.48073627166e-11  1.35624736148e-11  1.48368120309e-11  1.35217214167e-11  1.35046107691e-11  1.27026480915e-11  1.24894269427e-11  1.20821026675e-11  1.03579618113e-11
 1.3139714167e-11  1.15748771724e-11  1.33793536597e-11  1.51597751636e-11  1.76601183017e-11  2.36951670671e-11  3.16149702223e-11  2.4144931597e-11  2.02483495391e-11  1.63051747266e-11  1.41398532988e-11  1.39891142812e-11  1.42757278573e-11  1.37519436888e-11  1.1696841193e-11  1.27434136463e-11  1.53465183108e-11  1.47714709668e-11  1.46097657323e-11  1.47242731402e-11  1.53305047195e-11  1.19660311506e-11  9.94421676864e-12  8.68023042201e-12  1.29813182263e-11  1.03949259001e-11  1.35189565173e-11  1.1689071829e-11  1.23240890808e-11  1.13527889038e-11  1.2353230237e-11  1.20422801857e-11  1.66272684458e-11  1.51566787212e-11  1.83673162933e-11  1.6736710564e-11  1.65607596651e-11  1.598315362e-11  1.45660158512e-11  1.48844906447e-11  1.34483391892e-11
 1.28844231465e-11  9.63112816829e-12  1.10545909173e-11  1.35964830959e-11  1.44843523272e-11  1.90621748985e-11  2.4144931597e-11  2.80676381136e-11  2.24882112837e-11  1.89200765601e-11  1.59643331171e-11  1.49042584461e-11  1.37582950565e-11  1.09838085603e-11  1.02851549338e-11  1.07428848634e-11  1.19040250921e-11  1.20122317104e-11  1.26288095033e-11  1.21959661912e-11  1.22736069206e-11  9.77448022042e-12  8.46599794213e-12  7.9421275486e-12  1.09983307995e-11  8.94977500036e-12  1.19384750969e-11  1.13862549706e-11  1.30552616889e-11  1.10085518765e-11  1.14466126008e-11  1.00760408964e-11  1.34897102727e-11  1.24369943218e-11  1.60176100461e-11  1.66735965224e-11  1.43448206827e-11  1.46888547967e-11  1.39289337522e-11  1.38290415982e-11  1.29085492922e-11
 1.17894242769e-11  9.91347217772e-12  1.13685612373e-11  1.18015371442e-11  1.08353245908e-11  1.57931503436e-11  2.02483495391e-11  2.24882112837e-11  2.82972507859e-11  2.37341231664e-11  2.00299188833e-11  1.58652745745e-11  1.4870579967e-11  1.12591284113e-11  1.18783415601e-11  1.10111073887e-11  1.39031257704e-11  1.32374986643e-11  1.17385749157e-11  1.3673311272e-11  1.4280437823e-11  1.10683833866e-11  9.44630862587e-12  8.44115581817e-12  1.09697759014e-11  9.57594072398e-12  1.17604058242e-11  1.17217749228e-11  1.31932565874e-11  1.21817313854e-11  1.2700323019e-11  1.30388874239e-11  1.54325895525e-11  1.36033865163e-11  1.49992732879e-11  1.52484163944e-11  1.30367712027e-11  1.34531854676e-11  1.14891315528e-11  1.13098523643e-11  8.67979661585e-12
 1.05635295806e-11  8.70635963236e-12  1.08589076785e-11  1.08225039636e-11  1.03745923708e-11  1.35075872376e-11  1.63051747266e-11  1.89200765601e-11  2.37341231664e-11  3.02729365262e-11  2.3973619046e-11  1.81810957606e-11  1.61884991528e-11  1.12833460422e-11  1.09047390041e-11  1.15654795272e-11  1.21368125821e-11  1.01801200096e-11  9.0571234174e-12  1.06067314483e-11  1.16134483576e-11  1.0726055451e-11  9.66302809524e-12  7.73015396583e-12  9.41319108099e-12  8.46773386168e-12  1.00421084116e-11  9.13877165864e-12  1.04161798215e-11  1.03279132099e-11  1.00879093356e-11  9.84771942231e-12  1.18063564512e-11  1.10594580417e-11  1.24134924991e-11  1.48825182515e-11  1.34439249047e-11  1.27780995029e-11  1.02989144664e-11  1.07628231626e-11  8.05078535706e-12
 1.12519204637e-11  9.2699513092e-12  1.00701812882e-11  9.3124561934e-12  1.17038702124e-11  1.34376362251e-11  1.41398532988e-11  1.59643331171e-11  2.00299188833e-11  2.3973619046e-11  2.75491535394e-11  2.0725432451e-11  1.88425780316e-11  1.39067667332e-11  1.30828894488e-11  1.26768216769e-11  1.36190011418e-11  1.08764961583e-11  9.98174006775e-12  1.07556029285e-11  1.15569659313e-11  1.30736181936e-11  1.25528044586e-11  1.1797699278e-11  1.31440374441e-11  9.20798408345e-12  9.98671097055e-12  9.56178277577e-12  1.07421758482e-11  1.33222532919e-11  1.27873967841e-11  1.2011043761e-11  1.40154796453e-11  1.2811547058e-11  1.31092895287e-11  1.65039987263e-11  1.50901866577e-11  1.34435111923e-11  1.14777538053e-11  1.13866500628e-11  8.59998340355e-12
 9.30645667575e-12  7.044357395e-12  8.20517529802e-12  8.01644123462e-12  1.06892428745e-11  1.28021868584e-11  1.39891142812e-11  1.49042584461e-11  1.58652745745e-11  1.81810957606e-11  2.0725432451e-11  2.55771270386e-11  2.22808306805e-11  1.64932550712e-11  1.45694148531e-11  1.20974549276e-11  1.25529006215e-11  1.0338787431e-11  9.33462003415e-12  1.03813937305e-11  1.15383161037e-11  1.07782971334e-11  1.12829061932e-11  1.185102984e-11  1.5255071547e-11  1.02089343581e-11  1.09754463356e-11  1.12370599024e-11  1.15350035867e-11  1.18327220114e-11  1.22944477206e-11  1.32485567062e-11  1.2916924915e-11  1.25751784844e-11  1.36246288389e-11  1.6652066431e-11  1.49554726641e-11  1.42080655793e-11  1.09237812054e-11  1.02880758301e-11  8.07338154508e-12
 9.74705144869e-12  9.45838865751e-12  8.93429960171e-12  9.28360194244e-12  1.21628549891e-11  1.3520514585e-11  1.42757278573e-11  1.37582950565e-11  1.4870579967e-11  1.61884991528e-11  1.88425780316e-11  2.22808306805e-11  2.77828693268e-11  2.25260414288e-11  1.93029920499e-11  1.49560570321e-11  1.45368600449e-11  1.26671424785e-11  1.23489727691e-11  1.31544448717e-11  1.32929301404e-11  1.25605676637e-11  1.13212864842e-11  1.03812003105e-11  1.46630895277e-11  1.09725422671e-11  1.19606138362e-11  1.05155462813e-11  1.05273135013e-11  1.03492045903e-11  1.22890845976e-11  1.32312836801e-11  1.30583404968e-11  1.27558560747e-11  1.36564310323e-11  1.52266005339e-11  1.37768866589e-11  1.38291407028e-11  1.14713243455e-11  1.17002183593e-11  8.66607316942e-12
 7.31775023373e-12  8.17778720723e-12  7.81922245653e-12  8.98005627564e-12  1.24418025269e-11  1.31573771844e-11  1.37519436888e-11  1.09838085603e-11  1.12591284113e-11  1.12833460422e-11  1.39067667332e-11  1.64932550712e-11  2.25260414288e-11  2.71054188719e-11  2.3249654069e-11  1.87430132006e-11  1.59177052032e-11  1.51618648471e-11  1.41842477291e-11  1.43159790177e-11  1.4303465813e-11  1.31152693315e-11  1.08146258423e-11  8.37374076e-12  1.27428927742e-11  9.28158253159e-12  1.16822719131e-11  1.09115324613e-11  1.05206365853e-11  1.06422737435e-11  1.11692222643e-11  1.13756507771e-11  1.23436537777e-11  1.18834416115e-11  1.25531965196e-11  1.10271963984e-11  1.08985555852e-11  1.02544894567e-11  1.00440139021e-11  1.05531598271e-11  7.05355581229e-12
 6.20164098297e-12  7.92795335331e-12  7.29307286137e-12  9.94323783064e-12  1.0803672259e-11  1.06517486415e-11  1.1696841193e-11  1.02851549338e-11  1.18783415601e-11  1.09047390041e-11  1.30828894488e-11  1.45694148531e-11  1.93029920499e-11  2.3249654069e-11  2.86708606088e-11  2.3686483601e-11  2.07702169621e-11  1.90412501843e-11  1.61968927292e-11  1.52313118114e-11  1.42317527309e-11  1.36612526834e-11  1.19163477424e-11  9.77752723592e-12  1.30869080801e-11  1.16257991531e-11  1.2577836549e-11  1.32469607098e-11  1.23588938432e-11  1.06081837444e-11  9.23008896594e-12  8.65844393439e-12  8.74516240653e-12  9.90102785244e-12  1.10919381719e-11  9.56562905817e-12  8.46520818493e-12  8.53162265358e-12  9.46009498162e-12  1.00141565213e-11  6.51924469607e-12
 9.39010693718e-12  1.06461679869e-11  7.89657580724e-12  1.01698896354e-11  9.79632616475e-12  1.02338715776e-11  1.27434136463e-11  1.07428848634e-11  1.10111073887e-11  1.15654795272e-11  1.26768216769e-11  1.20974549276e-11  1.49560570321e-11  1.87430132006e-11  2.3686483601e-11  2.81372955627e-11  2.35316976574e-11  2.22404338001e-11  1.88798190658e-11  1.6611270719e-11  1.50932807791e-11  1.24583787268e-11  1.11332224242e-11  8.72248990947e-12  1.19771563272e-11  1.21298946552e-11  1.35133010305e-11  1.46425261932e-11  1.41803307837e-11  1.33738179423e-11  1.15338046271e-11  1.01989462511e-11  1.15945745022e-11  1.11920482117e-11  1.2303284582e-11  1.06841937371e-11  1.06198133364e-11  7.73270965597e-12  8.93467847662e-12  1.01260483531e-11  8.33554941489e-12
 9.33845433936e-12  9.9820128172e-12  8.93706203707e-12  1.01191554974e-11  9.62828278228e-12  1.23570769403e-11  1.53465183108e-11  1.19040250921e-11  1.39031257704e-11  1.21368125821e-11  1.36190011418e-11  1.25529006215e-11  1.45368600449e-11  1.59177052032e-11  2.07702169621e-11  2.35316976574e-11  2.89516197477e-11  2.58988331582e-11  2.24194747444e-11  2.00230130836e-11  1.76832481162e-11  1.19799805621e-11  1.13156330566e-11  1.07647266336e-11  1.39124670877e-11  1.27244283003e-11  1.48340513109e-11  1.61470253743e-11  1.53902171005e-11  1.57061637146e-11  1.26606283411e-11  1.1338938792e-11  1.33307772775e-11  1.34261448446e-11  1.45116299132e-11  1.39354130699e-11  1.34108780842e-11  1.07223956607e-11  1.05699842166e-11  1.16650770018e-11  8.37653204427e-12
 1.04578219415e-11  9.78441337112e-12  8.71644450106e-12  1.02337840614e-11  8.37664005098e-12  1.19384029625e-11  1.47714709668e-11  1.20122317104e-11  1.32374986643e-11  1.01801200096e-11  1.08764961583e-11  1.0338787431e-11  1.26671424785e-11  1.51618648471e-11  1.90412501843e-11  2.22404338001e-11  2.58988331582e-11  3.12276890084e-11  2.72011565713e-11  2.32819128533e-11  2.01536888518e-11  1.23227118736e-11  1.11137117151e-11  1.12756913526e-11  1.25767438407e-11  1.22309299484e-11  1.40189344283e-11  1.48143135228e-11  1.42061685709e-11  1.44873509881e-11  1.3460982796e-11  1.26326466711e-11  1.57209286024e-11  1.51850233057e-11  1.54773453715e-11  1.45650373704e-11  1.28390322306e-11  1.19568998212e-11  1.19471154903e-11  1.29282671643e-11  1.06962082105e-11
 1.04581127108e-11  8.81948065118e-12  9.73916749046e-12  9.76577707874e-12  7.66427225733e-12  1.17453366198e-11  1.46097657323e-11  1.26288095033e-11  1.17385749157e-11  9.0571234174e-12  9.98174006775e-12  9.33462003415e-12  1.23489727691e-11  1.41842477291e-11  1.61968927292e-11  1.88798190658e-11  2.24194747444e-11  2.72011565713e-11  3.43533607905e-11  2.7982276037e-11  2.31423827197e-11  1.35822336668e-11  1.19633559709e-11  1.25963291798e-11  1.28284638103e-11  1.04755362588e-11  1.10399743811e-11  1.02453223698e-11  1.08077796709e-11  1.14016683697e-11  1.06677019707e-11  1.15297708569e-11  1.37775301174e-11  1.39902895154e-11  1.48325042179e-11  1.48290701468e-11  1.40799159065e-11  1.18590247118e-11  1.14570729939e-11  1.296792181e-11  1.05037993937e-11
 1.16776496995e-11  1.00629995246e-11  1.22295303197e-11  1.1175215729e-11  8.80271712195e-12  1.24507829403e-11  1.47242731402e-11  1.21959661912e-11  1.3673311272e-11  1.06067314483e-11  1.07556029285e-11  1.03813937305e-11  1.31544448717e-11  1.43159790177e-11  1.52313118114e-11  1.6611270719e-11  2.00230130836e-11  2.32819128533e-11  2.7982276037e-11  3.16677887991e-11  2.59834749092e-11  1.31255535334e-11  1.15666735323e-11  1.14462425018e-11  1.20212196064e-11  9.51580180036e-12  1.11988925121e-11  1.24497345511e-11  1.25744253472e-11  1.16217578126e-11  1.20721148101e-11  1.18586968601e-11  1.39302575064e-11  1.43517097433e-11  1.48229770975e-11  1.44282246411e-11  1.3812980617e-11  1.32253547065e-11  1.1737182031e-11  1.27825881424e-11  1.12375892888e-11
 1.2011920552e-11  1.23850847234e-11  1.30101815429e-11  1.07759533303e-11  9.43654709991e-12  1.37538718592e-11  1.53305047195e-11  1.22736069206e-11  1.4280437823e-11  1.16134483576e-11  1.15569659313e-11  1.15383161037e-11  1.32929301404e-11  1.4303465813e-11  1.42317527309e-11  1.50932807791e-11  1.76832481162e-11  2.01536888518e-11  2.31423827197e-11  2.59834749092e-11  2.98171739822e-11  1.53886998471e-11  1.42066356715e-11  1.35139772976e-11  1.42243502257e-11  1.12844692836e-11  1.29768439707e-11  1.52207136202e-11  1.43967965378e-11  1.33419948035e-11  1.37485639899e-11  1.35198026605e-11  1.46001705297e-11  1.56813174626e-11  1.47096467002e-11  1.44721771133e-11  1.49924927934e-11  1.38581735628e-11  1.32004699238e-11  1.41208560322e-11  1.17577032862e-11
 7.82826703171e-12  7.40823771009e-12  7.96671310397e-12  7.89321051243e-12  1.09349942621e-11  1.07626209862e-11  1.19660311506e-11  9.77448022042e-12  1.10683833866e-11  1.0726055451e-11  1.30736181936e-11  1.07782971334e-11  1.25605676637e-11  1.31152693315e-11  1.36612526834e-11  1.24583787268e-11  1.19799805621e-11  1.23227118736e-11  1.35822336668e-11  1.31255535334e-11  1.53886998471e-11  2.53529882821e-11  2.1471767161e-11  1.91273433857e-11  1.81442091755e-11  1.48371393114e-11  1.41896810899e-11  1.38782727835e-11  1.30564741454e-11  1.14710278386e-11  1.06837730636e-11  1.04283146241e-11  1.23868841741e-11  1.13108224473e-11  1.07769728379e-11  1.20722016876e-11  1.01275836985e-11  8.90762845924e-12  1.0218398181e-11  1.12492503618e-11  9.27188520747e-12
 9.35791367748e-12  1.06999808258e-11  1.04665150656e-11  9.91914686288e-12  1.10898104788e-11  9.45115781443e-12  9.94421676864e-12  8.46599794213e-12  9.44630862587e-12  9.66302809524e-12  1.25528044586e-11  1.12829061932e-11  1.13212864842e-11  1.08146258423e-11  1.19163477424e-11  1.11332224242e-11  1.13156330566e-11  1.11137117151e-11  1.19633559709e-11  1.15666735323e-11  1.42066356715e-11  2.1471767161e-11  2.75120625832e-11  2.3305954953e-11  2.15535747515e-11  1.5286816456e-11  1.26032866983e-11  1.43755249484e-11  1.42937648048e-11  1.20843332283e-11  1.18296858816e-11  1.11711780869e-11  1.16148092278e-11  1.01574382159e-11  1.02757897612e-11  1.3695089682e-11  1.1563463811e-11  1.14751273393e-11  1.22313217806e-11  1.35313591882e-11  1.05453133511e-11
 9.75501715349e-12  9.82202456157e-12  7.88019715464e-12  7.26679264242e-12  8.76342478847e-12  9.5499552043e-12  8.68023042201e-12  7.9421275486e-12  8.44115581817e-12  7.73015396583e-12  1.1797699278e-11  1.185102984e-11  1.03812003105e-11  8.37374076e-12  9.77752723592e-12  8.72248990947e-12  1.07647266336e-11  1.12756913526e-11  1.25963291798e-11  1.14462425018e-11  1.35139772976e-11  1.91273433857e-11  2.3305954953e-11  2.92039965236e-11  2.73412458965e-11  1.90895801277e-11  1.52937053867e-11  1.57981362504e-11  1.40866356517e-11  1.20308015296e-11  1.12127706723e-11  1.12804505363e-11  1.19014428511e-11  1.02156112403e-11  9.4204324457e-12  1.34819085979e-11  1.00915697116e-11  9.64427899968e-12  1.11196631968e-11  1.38312154632e-11  1.13060222026e-11
 9.6493938958e-12  1.03001279061e-11  7.66064902019e-12  9.44620629423e-12  1.22376450879e-11  1.29092302352e-11  1.29813182263e-11  1.09983307995e-11  1.09697759014e-11  9.41319108099e-12  1.31440374441e-11  1.5255071547e-11  1.46630895277e-11  1.27428927742e-11  1.30869080801e-11  1.19771563272e-11  1.39124670877e-11  1.25767438407e-11  1.28284638103e-11  1.20212196064e-11  1.42243502257e-11  1.81442091755e-11  2.15535747515e-11  2.73412458965e-11  3.67154700314e-11  2.63262654854e-11  2.11899965014e-11  2.0864310692e-11  1.83794066382e-11  1.46627671212e-11  1.52270695002e-11  1.5791817746e-11  1.62943435344e-11  1.48413312301e-11  1.56295009555e-11  1.84239400355e-11  1.44596887999e-11  1.36691112262e-11  1.42599414867e-11  1.62327128611e-11  1.28414455544e-11
 7.43667346207e-12  7.87719712072e-12  5.61061198053e-12  9.04484371773e-12  9.58426608408e-12  1.04582301237e-11  1.03949259001e-11  8.94977500036e-12  9.57594072398e-12  8.46773386168e-12  9.20798408345e-12  1.02089343581e-11  1.09725422671e-11  9.28158253159e-12  1.16257991531e-11  1.21298946552e-11  1.27244283003e-11  1.22309299484e-11  1.04755362588e-11  9.51580180036e-12  1.12844692836e-11  1.48371393114e-11  1.5286816456e-11  1.90895801277e-11  2.63262654854e-11  2.8751217561e-11  2.38137736931e-11  2.17320182192e-11  1.7286908852e-11  1.25645425695e-11  1.17995855871e-11  1.19756946382e-11  1.16491719638e-11  9.78324675616e-12  1.08954845564e-11  1.27717223889e-11  1.02944921388e-11  9.37673726579e-12  1.11169231533e-11  1.15869047996e-11  1.00623938752e-11
 9.44912131693e-12  8.91987192281e-12  6.43453940969e-12  8.58970657783e-12  8.77259931299e-12  1.21795633858e-11  1.35189565173e-11  1.19384750969e-11  1.17604058242e-11  1.00421084116e-11  9.98671097055e-12  1.09754463356e-11  1.19606138362e-11  1.16822719131e-11  1.2577836549e-11  1.35133010305e-11  1.48340513109e-11  1.40189344283e-11  1.10399743811e-11  1.11988925121e-11  1.29768439707e-11  1.41896810899e-11  1.26032866983e-11  1.52937053867e-11  2.11899965014e-11  2.38137736931e-11  2.7647911143e-11  2.41003564684e-11  1.9368556329e-11  1.58306009315e-11  1.42312119446e-11  1.32330397344e-11  1.38571581994e-11  1.13546443887e-11  1.29289614495e-11  1.32622274334e-11  1.17635345863e-11  1.06954160043e-11  1.24511350303e-11  1.27260726518e-11  1.10393327011e-11
 9.97870170213e-12  9.00592338297e-12  6.85111958385e-12  9.14793773814e-12  8.37541507553e-12  1.09529048469e-11  1.1689071829e-11  1.13862549706e-11  1.17217749228e-11  9.13877165864e-12  9.56178277577e-12  1.12370599024e-11  1.05155462813e-11  1.09115324613e-11  1.32469607098e-11  1.46425261932e-11  1.61470253743e-11  1.48143135228e-11  1.02453223698e-11  1.24497345511e-11  1.52207136202e-11  1.38782727835e-11  1.43755249484e-11  1.57981362504e-11  2.0864310692e-11  2.17320182192e-11  2.41003564684e-11  2.94273548929e-11  2.3186927923e-11  1.86671700467e-11  1.69291458638e-11  1.3739306674e-11  1.2727854112e-11  1.14679871826e-11  1.18026302922e-11  1.21425935244e-11  1.18872899114e-11  1.12156433421e-11  1.31666960453e-11  1.3564014629e-11  1.15830087375e-11
 1.13001387706e-11  9.4950642538e-12  8.79786698489e-12  1.07095018186e-11  9.82018984809e-12  1.16609520589e-11  1.23240890808e-11  1.30552616889e-11  1.31932565874e-11  1.04161798215e-11  1.07421758482e-11  1.15350035867e-11  1.05273135013e-11  1.05206365853e-11  1.23588938432e-11  1.41803307837e-11  1.53902171005e-11  1.42061685709e-11  1.08077796709e-11  1.25744253472e-11  1.43967965378e-11  1.30564741454e-11  1.42937648048e-11  1.40866356517e-11  1.83794066382e-11  1.7286908852e-11  1.9368556329e-11  2.3186927923e-11  2.61364444483e-11  2.22685516425e-11  2.04370279889e-11  1.66719645719e-11  1.53902008491e-11  1.31414571264e-11  1.31750791718e-11  1.37911101379e-11  1.39067306929e-11  1.14931888354e-11  1.31457577054e-11  1.24165921409e-11  1.10852502916e-11
 1.21543782027e-11  1.08954945892e-11  8.3055155585e-12  9.14682221778e-12  8.85525221659e-12  1.08812691489e-11  1.13527889038e-11  1.10085518765e-11  1.21817313854e-11  1.03279132099e-11  1.33222532919e-11  1.18327220114e-11  1.03492045903e-11  1.06422737435e-11  1.06081837444e-11  1.33738179423e-11  1.57061637146e-11  1.44873509881e-11  1.14016683697e-11  1.16217578126e-11  1.33419948035e-11  1.14710278386e-11  1.20843332283e-11  1.20308015296e-11  1.46627671212e-11  1.25645425695e-11  1.58306009315e-11  1.86671700467e-11  2.22685516425e-11  2.64482778742e-11  2.41726043267e-11  2.03493141659e-11  2.00526791557e-11  1.6175880763e-11  1.4294269884e-11  1.40644468501e-11  1.50319244206e-11  1.11031141694e-11  1.23973215021e-11  1.08339993849e-11  1.0509539847e-11
 1.21268503903e-11  1.15866627154e-11  9.92218215488e-12  1.20791694368e-11  1.14691790835e-11  1.24770948999e-11  1.2353230237e-11  1.14466126008e-11  1.2700323019e-11  1.00879093356e-11  1.27873967841e-11  1.22944477206e-11  1.22890845976e-11  1.11692222643e-11  9.23008896594e-12  1.15338046271e-11  1.26606283411e-11  1.3460982796e-11  1.06677019707e-11  1.20721148101e-11  1.37485639899e-11  1.06837730636e-11  1.18296858816e-11  1.12127706723e-11  1.52270695002e-11  1.17995855871e-11  1.42312119446e-11  1.69291458638e-11  2.04370279889e-11  2.41726043267e-11  3.12539907427e-11  2.74330816789e-11  2.56973417542e-11  2.06659283547e-11  1.64564773061e-11  1.57202047685e-11  1.5842011039e-11  1.39320277427e-11  1.4140584279e-11  1.28766644178e-11  1.09123033989e-11
 1.00664200526e-11  1.02136876835e-11  8.6605543209e-12  1.03236405349e-11  1.00202971322e-11  1.14160307834e-11  1.20422801857e-11  1.00760408964e-11  1.30388874239e-11  9.84771942231e-12  1.2011043761e-11  1.32485567062e-11  1.32312836801e-11  1.13756507771e-11  8.65844393439e-12  1.01989462511e-11  1.1338938792e-11  1.26326466711e-11  1.15297708569e-11  1.18586968601e-11  1.35198026605e-11  1.04283146241e-11  1.11711780869e-11  1.12804505363e-11  1.5791817746e-11  1.19756946382e-11  1.32330397344e-11  1.3739306674e-11  1.66719645719e-11  2.03493141659e-11  2.74330816789e-11  3.09796342927e-11  2.86026823558e-11  2.24353300673e-11  1.7263046981e-11  1.64087908725e-11  1.52221645607e-11  1.30196930115e-11  1.16508200925e-11  9.73325702596e-12  9.73746516478e-12
 1.20008469558e-11  1.17839167518e-11  9.57578050243e-12  1.05742400867e-11  1.31761917103e-11  1.48073627166e-11  1.66272684458e-11  1.34897102727e-11  1.54325895525e-11  1.18063564512e-11  1.40154796453e-11  1.2916924915e-11  1.30583404968e-11  1.23436537777e-11  8.74516240653e-12  1.15945745022e-11  1.33307772775e-11  1.57209286024e-11  1.37775301174e-11  1.39302575064e-11  1.46001705297e-11  1.23868841741e-11  1.16148092278e-11  1.19014428511e-11  1.62943435344e-11  1.16491719638e-11  1.38571581994e-11  1.2727854112e-11  1.53902008491e-11  2.00526791557e-11  2.56973417542e-11  2.86026823558e-11  3.62528416201e-11  2.67278316485e-11  2.18201469958e-11  1.86169942335e-11  1.66657676691e-11  1.46583548101e-11  1.40750279007e-11  1.19393451318e-11  1.21984020483e-11
 1.26002473244e-11  1.18824091049e-11  1.09868702127e-11  1.01893556022e-11  1.08976131887e-11  1.35624736148e-11  1.51566787212e-11  1.24369943218e-11  1.36033865163e-11  1.10594580417e-11  1.2811547058e-11  1.25751784844e-11  1.27558560747e-11  1.18834416115e-11  9.90102785244e-12  1.11920482117e-11  1.34261448446e-11  1.51850233057e-11  1.39902895154e-11  1.43517097433e-11  1.56813174626e-11  1.13108224473e-11  1.01574382159e-11  1.02156112403e-11  1.48413312301e-11  9.78324675616e-12  1.13546443887e-11  1.14679871826e-11  1.31414571264e-11  1.6175880763e-11  2.06659283547e-11  2.24353300673e-11  2.67278316485e-11  2.82567474604e-11  2.33565101306e-11  1.94803878815e-11  1.78788227236e-11  1.55690149e-11  1.3691945619e-11  1.29361876338e-11  1.20711892729e-11
 1.20441673687e-11  9.32633228488e-12  8.92003554283e-12  8.71235306747e-12  1.11813421399e-11  1.48368120309e-11  1.83673162933e-11  1.60176100461e-11  1.49992732879e-11  1.24134924991e-11  1.31092895287e-11  1.36246288389e-11  1.36564310323e-11  1.25531965196e-11  1.10919381719e-11  1.2303284582e-11  1.45116299132e-11  1.54773453715e-11  1.48325042179e-11  1.48229770975e-11  1.47096467002e-11  1.07769728379e-11  1.02757897612e-11  9.4204324457e-12  1.56295009555e-11  1.08954845564e-11  1.29289614495e-11  1.18026302922e-11  1.31750791718e-11  1.4294269884e-11  1.64564773061e-11  1.7263046981e-11  2.18201469958e-11  2.33565101306e-11  2.76454424344e-11  2.36389534129e-11  2.1438172283e-11  1.87590384118e-11  1.5194289174e-11  1.49340469361e-11  1.31313255604e-11
 1.18625156505e-11  9.07411732392e-12  9.34963152201e-12  9.10725367129e-12  1.08526575671e-11  1.35217214167e-11  1.6736710564e-11  1.66735965224e-11  1.52484163944e-11  1.48825182515e-11  1.65039987263e-11  1.6652066431e-11  1.52266005339e-11  1.10271963984e-11  9.56562905817e-12  1.06841937371e-11  1.39354130699e-11  1.45650373704e-11  1.48290701468e-11  1.44282246411e-11  1.44721771133e-11  1.20722016876e-11  1.3695089682e-11  1.34819085979e-11  1.84239400355e-11  1.27717223889e-11  1.32622274334e-11  1.21425935244e-11  1.37911101379e-11  1.40644468501e-11  1.57202047685e-11  1.64087908725e-11  1.86169942335e-11  1.94803878815e-11  2.36389534129e-11  2.87539388779e-11  2.48224739524e-11  2.22936156897e-11  1.73665556912e-11  1.68659207107e-11  1.29806990159e-11
 1.23985554423e-11  9.10508207411e-12  9.51742003952e-12  9.25545419934e-12  1.00314432591e-11  1.35046107691e-11  1.65607596651e-11  1.43448206827e-11  1.30367712027e-11  1.34439249047e-11  1.50901866577e-11  1.49554726641e-11  1.37768866589e-11  1.08985555852e-11  8.46520818493e-12  1.06198133364e-11  1.34108780842e-11  1.28390322306e-11  1.40799159065e-11  1.3812980617e-11  1.49924927934e-11  1.01275836985e-11  1.1563463811e-11  1.00915697116e-11  1.44596887999e-11  1.02944921388e-11  1.17635345863e-11  1.18872899114e-11  1.39067306929e-11  1.50319244206e-11  1.5842011039e-11  1.52221645607e-11  1.66657676691e-11  1.78788227236e-11  2.1438172283e-11  2.48224739524e-11  2.87806258928e-11  2.3256371199e-11  1.92683405152e-11  1.74492524839e-11  1.353710601e-11
 1.26973610508e-11  9.18167013871e-12  9.3622049314e-12  8.53707804819e-12  9.67472290378e-12  1.27026480915e-11  1.598315362e-11  1.46888547967e-11  1.34531854676e-11  1.27780995029e-11  1.34435111923e-11  1.42080655793e-11  1.38291407028e-11  1.02544894567e-11  8.53162265358e-12  7.73270965597e-12  1.07223956607e-11  1.19568998212e-11  1.18590247118e-11  1.32253547065e-11  1.38581735628e-11  8.90762845924e-12  1.14751273393e-11  9.64427899968e-12  1.36691112262e-11  9.37673726579e-12  1.06954160043e-11  1.12156433421e-11  1.14931888354e-11  1.11031141694e-11  1.39320277427e-11  1.30196930115e-11  1.46583548101e-11  1.55690149e-11  1.87590384118e-11  2.22936156897e-11  2.3256371199e-11  2.9508045257e-11  2.51441534473e-11  2.33959921412e-11  1.66233642958e-11
 1.51236166543e-11  1.14345566487e-11  9.35921719441e-12  9.62477516432e-12  9.49577444401e-12  1.24894269427e-11  1.45660158512e-11  1.39289337522e-11  1.14891315528e-11  1.02989144664e-11  1.14777538053e-11  1.09237812054e-11  1.14713243455e-11  1.00440139021e-11  9.46009498162e-12  8.93467847662e-12  1.05699842166e-11  1.19471154903e-11  1.14570729939e-11  1.1737182031e-11  1.32004699238e-11  1.0218398181e-11  1.22313217806e-11  1.11196631968e-11  1.42599414867e-11  1.11169231533e-11  1.24511350303e-11  1.31666960453e-11  1.31457577054e-11  1.23973215021e-11  1.4140584279e-11  1.16508200925e-11  1.40750279007e-11  1.3691945619e-11  1.5194289174e-11  1.73665556912e-11  1.92683405152e-11  2.51441534473e-11  2.88598603102e-11  2.64133396408e-11  1.96122673273e-11
 1.77201717543e-11  1.41333262147e-11  1.03466392709e-11  9.75166779638e-12  9.85009090854e-12  1.20821026675e-11  1.48844906447e-11  1.38290415982e-11  1.13098523643e-11  1.07628231626e-11  1.13866500628e-11  1.02880758301e-11  1.17002183593e-11  1.05531598271e-11  1.00141565213e-11  1.01260483531e-11  1.16650770018e-11  1.29282671643e-11  1.296792181e-11  1.27825881424e-11  1.41208560322e-11  1.12492503618e-11  1.35313591882e-11  1.38312154632e-11  1.62327128611e-11  1.15869047996e-11  1.27260726518e-11  1.3564014629e-11  1.24165921409e-11  1.08339993849e-11  1.28766644178e-11  9.73325702596e-12  1.19393451318e-11  1.29361876338e-11  1.49340469361e-11  1.68659207107e-11  1.74492524839e-11  2.33959921412e-11  2.64133396408e-11  3.28523628622e-11  2.32904503268e-11
 1.92676755609e-11  1.52847901204e-11  1.20764593023e-11  1.14298324309e-11  1.00786322736e-11  1.03579618113e-11  1.34483391892e-11  1.29085492922e-11  8.67979661585e-12  8.05078535706e-12  8.59998340355e-12  8.07338154508e-12  8.66607316942e-12  7.05355581229e-12  6.51924469607e-12  8.33554941489e-12  8.37653204427e-12  1.06962082105e-11  1.05037993937e-11  1.12375892888e-11  1.17577032862e-11  9.27188520747e-12  1.05453133511e-11  1.13060222026e-11  1.28414455544e-11  1.00623938752e-11  1.10393327011e-11  1.15830087375e-11  1.10852502916e-11  1.0509539847e-11  1.09123033989e-11  9.73746516478e-12  1.21984020483e-11  1.20711892729e-11  1.31313255604e-11  1.29806990159e-11  1.353710601e-11  1.66233642958e-11  1.96122673273e-11  2.32904503268e-11  2.55707057723e-11


==> anc/correlator_b09_Nt24_dist13.txt <==
96
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 0.000486226252633  0.000451366242264  0.000365242704042  0.000261198627156  0.00016853532577  9.93761016856e-05  5.17684185126e-05  2.69166760992e-05  1.1399696629e-05  3.65776541456e-06  3.53027509592e-06  3.098446961e-06  4.5641336599e-08 -2.617494961e-06 -4.5644546609e-06 -7.53898410144e-07 -1.73072699727e-06 -2.18170237742e-06  1.52889594096e-07 -3.43945352865e-07 -4.09721292671e-06 -3.1752645957e-07  2.58659673091e-06 -2.81323439544e-07 -1.31318510677e-06 -1.26382502985e-06 -2.21503792563e-06 -4.68839245094e-07 -3.77699076459e-08  2.46846506702e-06  6.51806857155e-07 -4.35990506809e-07  8.09616117292e-06  1.97579450462e-05  3.36773060199e-05  5.84058938744e-05  0.000101967242657  0.000171059119059  0.000262810328673  0.000368261908096  0.000450133978326
 0.504366866751  0.67069017282  0.589302402797  0.500299940012  0.554603992719  0.500299940012  0.500399920016  0.527265951595  0.563543858487  0.635758655349  0.572151592419  0.500099980004  0.500299940012  0.500399920016  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.512297127804  0.84044917526  0.500099980004  0.500099980004  0.537576585225  0.680231962294  0.504281709087  0.522332114271  0.500199960008  0.500299940012  0.500399920016  0.500399920016  0.500199960008  0.500099980004  0.511078472783  0.500399920016  0.50215113852  0.500099980004  0.500299940012  0.500399920016  0.500399920016  0.500399920016
 2.11439244818e-11  2.11790126472e-11  1.46959910779e-11  1.06911428682e-11  7.63773853568e-12  7.24188948918e-12  6.37030365787e-12  8.37674570134e-12  8.33965633938e-12  7.76442055719e-12  7.75799077314e-12  6.64921725e-12  7.24575558676e-12  7.88215509555e-12  8.30897936042e-12  7.44660437869e-12  7.23584814696e-12  6.80044678401e-12  5.00835727831e-12  3.56965766919e-12  4.46175833177e-12  5.53600933993e-12  5.79476848883e-12  5.77515246305e-12  7.53232416219e-12  4.96743483275e-12  5.60588632798e-12  5.55835056033e-12  6.40876663608e-12  6.61637767875e-12  7.51302643975e-12  6.44126270089e-12  5.53227630706e-12  6.16032043981e-12  5.61011694181e-12  8.23213429295e-12  7.6666768335e-12  9.28458559791e-12  1.11583342948e-11  1.28414530623e-11  1.72126403766e-11
 2.11790126472e-11  2.80714281915e-11  2.04536804565e-11  1.51345025514e-11  1.1244702004e-11  9.29541912271e-12  8.01108204281e-12  9.74974707723e-12  9.70328559298e-12  9.84088900831e-12  9.05561261366e-12  8.61839341133e-12  8.92960267398e-12  9.04223960343e-12  9.37587777171e-12  8.7129433317e-12  8.66380735749e-12  8.00922217023e-12  6.86326594075e-12  6.65459498024e-12  7.30907892233e-12  7.31103432281e-12  6.77382843194e-12  7.26764170593e-12  9.75521452774e-12  6.20635766284e-12  6.70495341565e-12  6.71661385454e-12  7.1750805417e-12  7.75522303785e-12  8.19821890887e-12  7.69720646157e-12  6.6364576558e-12  6.32924716041e-12  6.76032313248e-12  9.18426343328e-12  8.60600376669e-12  9.95417516349e-12  1.13817066822e-11  1.27628058221e-11  1.76196204199e-11
 1.46959910779e-11  2.04536804565e-11  2.11873004928e-11  1.66308547837e-11  1.30619946596e-11  1.02505791784e-11  8.57401055679e-12  9.34043385575e-12  9.06722064432e-12  9.21459549537e-12  8.60118169002e-12  8.05298743447e-12  7.74041176923e-12  8.84625056468e-12  8.04308041267e-12  8.47633792378e-12  8.69496922273e-12  8.5452405064e-12  8.34050110922e-12  8.83775423717e-12  9.85533474729e-12  7.93546748168e-12  7.96310125513e-12  8.59913289265e-12  1.03577694131e-11  6.58756766846e-12  6.93178889286e-12  6.19406410742e-12  6.42719352487e-12  6.82765439597e-12  7.63043339062e-12  7.50750553579e-12  6.90426253076e-12  6.78391209862e-12  7.37640025795e-12  8.39101383969e-12  8.12050873244e-12  8.91454931354e-12  9.02252388761e-12  1.00970758432e-11  1.23771951718e-11
 1.06911428682e-11  1.51345025514e-11  1.66308547837e-11  1.94913412048e-11  1.66690291108e-11  1.450322003e-11  1.24120649765e-11  1.2641050725e-11  1.16793109304e-11  1.08496063634e-11  8.28305086516e-12  7.57714652539e-12  7.18474346944e-12  7.86018998997e-12  6.96860849573e-12  8.059084732e-12  8.8950651629e-12  9.2963795955e-12  9.06230677148e-12  9.94467310438e-12  1.13749737906e-11  8.65473895511e-12  8.46562003236e-12  9.21479282864e-12  1.09377281848e-11  7.94971701267e-12  7.59364210856e-12  6.03715360619e-12  6.29929058883e-12  6.14067389338e-12  7.65701730783e-12  6.69737061069e-12  6.79285161903e-12  7.134423325e-12  7.41007468233e-12  8.69728584242e-12  8.62258047235e-12  8.84105568824e-12  8.12840921185e-12  8.40894415096e-12  8.66426134407e-12
 7.63773853568e-12  1.1244702004e-11  1.30619946596e-11  1.66690291108e-11  1.9608545362e-11  1.65752134831e-11  1.41778892641e-11  1.42574377581e-11  1.32071368566e-11  1.29364237506e-11  1.09056563869e-11  1.00036923931e-11  8.93274527179e-12  1.0212024747e-11  9.27260334622e-12  1.00953511045e-11  1.06525368284e-11  9.88018561341e-12  9.58482455494e-12  1.11627260807e-11  1.30335232351e-11  8.39562503202e-12  8.19938938136e-12  1.01866539167e-11  1.1307881203e-11  9.30142407525e-12  1.002029088e-11  8.26948415868e-12  7.93520509452e-12  7.91963095093e-12  9.13750736354e-12  8.31664958887e-12  8.27595447198e-12  7.79632099397e-12  9.19090775722e-12  9.57930061231e-12  9.27507660781e-12  9.07161738586e-12  7.85436769697e-12  7.66324524034e-12  6.7227429472e-12
 7.24188948918e-12  9.29541912271e-12  1.02505791784e-11  1.450322003e-11  1.65752134831e-11  1.89902696679e-11  1.63026764538e-11  1.62130786811e-11  1.49517348757e-11  1.30019486621e-11  9.74889206158e-12  8.72903849555e-12  8.54533099614e-12  9.57443102806e-12  8.82613625226e-12  9.36348518905e-12  8.93982334042e-12  9.87179821695e-12  8.83897446833e-12  9.9022274581e-12  1.26139968794e-11  8.59949135282e-12  8.46499665046e-12  1.03897952272e-11  1.06153677777e-11  8.90520699799e-12  8.99626145018e-12  7.33001172322e-12  7.18036199561e-12  6.45895878458e-12  7.78180853815e-12  7.26290393169e-12  7.10064262925e-12  6.94273975909e-12  8.41411251767e-12  1.00262221237e-11  9.57976188604e-12  9.58483691806e-12  9.03498183243e-12  8.71226492434e-12  6.59181093702e-12
 6.37030365787e-12  8.01108204281e-12  8.57401055679e-12  1.24120649765e-11  1.41778892641e-11  1.63026764538e-11  1.92079983746e-11  1.86456896785e-11  1.60090069267e-11  1.40404987092e-11  1.00286416052e-11  9.48117108709e-12  8.89964166675e-12  8.89068480319e-12  9.42756674837e-12  9.61506478903e-12  9.55225018465e-12  1.09785907534e-11  9.97699032783e-12  1.02932172955e-11  1.30640044555e-11  9.41427576033e-12  9.39956945029e-12  1.08970395605e-11  1.11363788752e-11  9.82533714533e-12  1.02094299006e-11  8.64494022393e-12  9.43586256037e-12  7.74734869874e-12  8.96690202032e-12  8.53450649001e-12  8.19244053013e-12  8.06281527849e-12  9.41036611443e-12  1.07554210908e-11  1.00543098045e-11  9.24229942378e-12  8.778429869e-12  8.45867000239e-12  6.53282865501e-12
 8.37674570134e-12  9.74974707723e-12  9.34043385575e-12  1.2641050725e-11  1.42574377581e-11  1.62130786811e-11  1.86456896785e-11  2.25007335956e-11  2.00235337958e-11  1.74250750221e-11  1.28186368731e-11  1.09634632321e-11  1.06338801864e-11  9.44983398142e-12  1.00316026943e-11  1.04980970465e-11  1.07817036815e-11  1.16938640035e-11  9.87827165372e-12  1.01131455169e-11  1.22257907572e-11  8.77069912427e-12  9.13480837025e-12  1.13220952827e-11  1.10024799937e-11  9.27579990698e-12  1.01501678572e-11  8.08811662622e-12  8.67990652187e-12  7.45045498755e-12  9.10427669641e-12  9.30970827891e-12  7.90353523907e-12  7.67545677665e-12  8.43042686888e-12  1.031954825e-11  9.71793878935e-12  9.49344765878e-12  9.51487120001e-12  9.28576095924e-12  8.37398906376e-12
 8.33965633938e-12  9.70328559298e-12  9.06722064432e-12  1.16793109304e-11  1.32071368566e-11  1.49517348757e-11  1.60090069267e-11  2.00235337958e-11  2.24734877594e-11  1.94597960342e-11  1.58729473878e-11  1.32722871056e-11  1.2814073182e-11  1.16449153485e-11  1.14371567801e-11  1.13688950941e-11  1.13858141243e-11  1.19511321077e-11  1.02790914123e-11  1.05322163984e-11  1.2817998082e-11  1.01268072811e-11  1.01056271439e-11  1.26726288677e-11  1.29515518213e-11  1.02535440067e-11  1.14919340345e-11  9.44587588813e-12  9.95429790203e-12  8.27281395383e-12  9.7037882135e-12  1.00918006649e-11  8.59996426106e-12  8.00573268447e-12  8.64216771231e-12  1.00464368775e-11  9.7406954058e-12  9.57970409518e-12  1.01584012471e-11  9.9237414787e-12  8.97365409546e-12
 7.76442055719e-12  9.84088900831e-12  9.21459549537e-12  1.08496063634e-11  1.29364237506e-11  1.30019486621e-11  1.40404987092e-11  1.74250750221e-11  1.94597960342e-11  2.27177457709e-11  1.90697593884e-11  1.64992623474e-11  1.41183493931e-11  1.25484515859e-11  1.24396989731e-11  1.27070890937e-11  1.1912260146e-11  1.28394656198e-11  1.11961121043e-11  1.13427138369e-11  1.30841397128e-11  1.0308749456e-11  9.34445732671e-12  1.21178636533e-11  1.28369319366e-11  1.05945025898e-11  1.18725468363e-11  1.05019466336e-11  1.15970640387e-11  1.00194130701e-11  1.01961365152e-11  1.00541497142e-11  9.23550697857e-12  8.99481662688e-12  9.5521351587e-12  1.18093661843e-11  1.05295012578e-11  1.02096370558e-11  1.05671489635e-11  1.03599238337e-11  9.07074755151e-12
 7.75799077314e-12  9.05561261366e-12  8.60118169002e-12  8.28305086516e-12  1.09056563869e-11  9.74889206158e-12  1.00286416052e-11  1.28186368731e-11  1.58729473878e-11  1.90697593884e-11  2.18889609649e-11  1.78041501213e-11  1.58678764748e-11  1.48504724919e-11  1.37193106065e-11  1.31729270569e-11  1.24368536128e-11  1.24701287545e-11  1.1135004698e-11  1.09688701437e-11  1.20031978807e-11  9.20409190249e-12  9.42895544103e-12  1.17275481053e-11  1.20768682906e-11  1.03435172879e-11  1.22734057697e-11  1.11030647121e-11  1.14668736931e-11  9.97898467296e-12  1.03166010474e-11  1.11280655657e-11  1.03795391746e-11  9.05061125412e-12  9.75366598177e-12  1.05012578515e-11  9.43994310147e-12  9.45367596808e-12  8.96054934246e-12  8.82871870271e-12  8.22770674219e-12
 6.64921725e-12  8.61839341133e-12  8.05298743447e-12  7.57714652539e-12  1.00036923931e-11  8.72903849555e-12  9.48117108709e-12  1.09634632321e-11  1.32722871056e-11  1.64992623474e-11  1.78041501213e-11  1.82894304134e-11  1.57484167416e-11  1.46791744654e-11  1.33410241639e-11  1.14155247244e-11  1.05235823518e-11  1.04400829749e-11  9.6626725696e-12  9.99554044362e-12  1.12566298854e-11  9.7958215009e-12  9.23355843949e-12  1.10262841331e-11  1.22462209837e-11  1.04211250109e-11  1.16835374025e-11  1.12384423602e-11  1.13496251366e-11  1.05202497518e-11  1.0289113891e-11  1.06706059524e-11  9.24977442892e-12  8.65717224737e-12  9.48227734727e-12  1.05924809337e-11  9.39963079529e-12  9.42174884419e-12  8.63784138058e-12  8.58363655036e-12  8.2736567796e-12
 7.24575558676e-12  8.92960267398e-12  7.74041176923e-12  7.18474346944e-12  8.93274527179e-12  8.54533099614e-12  8.89964166675e-12  1.06338801864e-11  1.2814073182e-11  1.41183493931e-11  1.58678764748e-11  1.57484167416e-11  1.90974712325e-11  1.77779700911e-11  1.68254444904e-11  1.34989879739e-11  1.23501384072e-11  1.01701354499e-11  8.98652188698e-12  9.44745245681e-12  1.06476584705e-11  9.12051645478e-12  9.29293073975e-12  1.13467409768e-11  1.36215588022e-11  1.14225780899e-11  1.34363072159e-11  1.25418799975e-11  1.1477537882e-11  1.00783338642e-11  1.03043286413e-11  1.08332257452e-11  9.1596607098e-12  9.45381036e-12  1.01361638876e-11  1.1067841768e-11  1.05805509771e-11  1.02304462985e-11  9.71633880149e-12  9.4173517001e-12  8.58788898958e-12
 7.88215509555e-12  9.04223960343e-12  8.84625056468e-12  7.86018998997e-12  1.0212024747e-11  9.57443102806e-12  8.89068480319e-12  9.44983398142e-12  1.16449153485e-11  1.25484515859e-11  1.48504724919e-11  1.46791744654e-11  1.77779700911e-11  2.22782441847e-11  1.9526928558e-11  1.61748909019e-11  1.38105072005e-11  1.03350057336e-11  8.54224934123e-12  1.03875582386e-11  1.17832900703e-11  1.03933996803e-11  9.79884094757e-12  1.2770371119e-11  1.46158959198e-11  1.19962113751e-11  1.39158972339e-11  1.20092341362e-11  1.08973684179e-11  1.10181927806e-11  1.18860919746e-11  1.29507755669e-11  1.11455885997e-11  1.07152736482e-11  1.17219489089e-11  1.24604867252e-11  1.11000619583e-11  1.05559999739e-11  1.06204305302e-11  1.03290471944e-11  8.3973026938e-12
 8.30897936042e-12  9.37587777171e-12  8.04308041267e-12  6.96860849573e-12  9.27260334622e-12  8.82613625226e-12  9.42756674837e-12  1.00316026943e-11  1.14371567801e-11  1.24396989731e-11  1.37193106065e-11  1.33410241639e-11  1.68254444904e-11  1.9526928558e-11  2.12994944926e-11  1.74312270375e-11  1.52038294452e-11  1.1719117978e-11  9.60671932069e-12  1.09523558318e-11  1.21423929713e-11  9.56250298881e-12  9.45087465237e-12  1.16216721908e-11  1.39034357349e-11  1.22335234128e-11  1.384967434e-11  1.23929192742e-11  1.17860003851e-11  1.16587097838e-11  1.17425042027e-11  1.21725605373e-11  1.04209046756e-11  9.81289705609e-12  1.0736480365e-11  1.08779045765e-11  1.07302760816e-11  1.07338995614e-11  1.10342441535e-11  1.08227321935e-11  9.46250090553e-12
 7.44660437869e-12  8.7129433317e-12  8.47633792378e-12  8.059084732e-12  1.00953511045e-11  9.36348518905e-12  9.61506478903e-12  1.04980970465e-11  1.13688950941e-11  1.27070890937e-11  1.31729270569e-11  1.14155247244e-11  1.34989879739e-11  1.61748909019e-11  1.74312270375e-11  1.86186693246e-11  1.5619510227e-11  1.27480615216e-11  1.06094988352e-11  1.10485371067e-11  1.21563238489e-11  8.91025949794e-12  8.8260933351e-12  1.13302272611e-11  1.27899601105e-11  1.11646942831e-11  1.28179113353e-11  1.1794934757e-11  1.05697797333e-11  9.80178156195e-12  9.64232155505e-12  1.03727945658e-11  9.50720532375e-12  9.39928624623e-12  9.74840396236e-12  9.95695629442e-12  9.85671835647e-12  9.84227885293e-12  1.0405469703e-11  1.0150689113e-11  8.67618786727e-12
 7.23584814696e-12  8.66380735749e-12  8.69496922273e-12  8.8950651629e-12  1.06525368284e-11  8.93982334042e-12  9.55225018465e-12  1.07817036815e-11  1.13858141243e-11  1.1912260146e-11  1.24368536128e-11  1.05235823518e-11  1.23501384072e-11  1.38105072005e-11  1.52038294452e-11  1.5619510227e-11  1.72626740367e-11  1.44367079807e-11  1.29149637814e-11  1.26529718281e-11  1.40225426178e-11  7.41148253736e-12  8.16824521766e-12  9.40251410536e-12  1.09590464296e-11  9.47625893093e-12  1.10923758922e-11  9.8679231099e-12  9.73662088063e-12  9.52077623235e-12  8.86144458569e-12  8.74239950183e-12  8.58680369451e-12  7.56781138985e-12  8.11826197566e-12  8.19032745455e-12  8.72887371951e-12  8.35279743605e-12  9.53848475362e-12  8.99899077694e-12  7.88427295704e-12
 6.80044678401e-12  8.00922217023e-12  8.5452405064e-12  9.2963795955e-12  9.88018561341e-12  9.87179821695e-12  1.09785907534e-11  1.16938640035e-11  1.19511321077e-11  1.28394656198e-11  1.24701287545e-11  1.04400829749e-11  1.01701354499e-11  1.03350057336e-11  1.1719117978e-11  1.27480615216e-11  1.44367079807e-11  1.83571482108e-11  1.67064117256e-11  1.54927970898e-11  1.79306078868e-11  7.80420782621e-12  8.59992706737e-12  9.75208140975e-12  1.02604872438e-11  8.74289072808e-12  1.02275364369e-11  9.36677500165e-12  9.50299208718e-12  8.6779296622e-12  8.0012132553e-12  8.24405953091e-12  8.43849645801e-12  7.79024076488e-12  8.49363103995e-12  8.65801797271e-12  8.33558945998e-12  7.36465711301e-12  8.40949496622e-12  9.20061350068e-12  7.55162325368e-12
 5.00835727831e-12  6.86326594075e-12  8.34050110922e-12  9.06230677148e-12  9.58482455494e-12  8.83897446833e-12  9.97699032783e-12  9.87827165372e-12  1.02790914123e-11  1.11961121043e-11  1.1135004698e-11  9.6626725696e-12  8.98652188698e-12  8.54224934123e-12  9.60671932069e-12  1.06094988352e-11  1.29149637814e-11  1.67064117256e-11  1.89760680599e-11  1.66598870082e-11  1.93650924505e-11  7.76573581756e-12  9.06438648843e-12  9.75493737582e-12  1.05591698838e-11  8.06766412723e-12  8.78881552889e-12  8.34257986686e-12  8.30426633234e-12  7.69295624094e-12  7.95722825838e-12  8.47397055064e-12  9.13017886566e-12  7.51066809141e-12  8.24368027788e-12  8.10932710699e-12  7.76398069277e-12  7.1640124365e-12  8.11279724736e-12  8.10326735606e-12  6.64189637928e-12
 3.56965766919e-12  6.65459498024e-12  8.83775423717e-12  9.94467310438e-12  1.11627260807e-11  9.9022274581e-12  1.02932172955e-11  1.01131455169e-11  1.05322163984e-11  1.13427138369e-11  1.09688701437e-11  9.99554044362e-12  9.44745245681e-12  1.03875582386e-11  1.09523558318e-11  1.10485371067e-11  1.26529718281e-11  1.54927970898e-11  1.66598870082e-11  2.00870472032e-11  2.34914382469e-11  9.08060746263e-12  9.65822054173e-12  1.07763126938e-11  1.11818285245e-11  8.22482427847e-12  9.06331402105e-12  8.19256212972e-12  7.3443210893e-12  6.78028948216e-12  7.24414477376e-12  7.76566210271e-12  8.0031104146e-12  6.89013949021e-12  7.82508437215e-12  7.68240830906e-12  6.76556705254e-12  6.8496225828e-12  7.01120607128e-12  6.78357120191e-12  4.99572177548e-12
 4.46175833177e-12  7.30907892233e-12  9.85533474729e-12  1.13749737906e-11  1.30335232351e-11  1.26139968794e-11  1.30640044555e-11  1.22257907572e-11  1.2817998082e-11  1.30841397128e-11  1.20031978807e-11  1.12566298854e-11  1.06476584705e-11  1.17832900703e-11  1.21423929713e-11  1.21563238489e-11  1.40225426178e-11  1.79306078868e-11  1.93650924505e-11  2.34914382469e-11  3.31318027109e-11  9.27638585347e-12  1.04480462969e-11  1.21802295274e-11  1.42011838226e-11  9.03178343302e-12  9.38578202713e-12  8.05749292369e-12  6.50721600109e-12  5.3481303502e-12  6.11007112822e-12  6.62830385529e-12  6.8569816988e-12  5.97109878083e-12  7.19515309634e-12  8.59408247895e-12  8.72046626464e-12  8.87457988318e-12  9.19742367985e-12  8.94242934921e-12  5.752457701e-12
 5.53600933993e-12  7.31103432281e-12  7.93546748168e-12  8.65473895511e-12  8.39562503202e-12  8.59949135282e-12  9.41427576033e-12  8.77069912427e-12  1.01268072811e-11  1.0308749456e-11  9.20409190249e-12  9.7958215009e-12  9.12051645478e-12  1.03933996803e-11  9.56250298881e-12  8.91025949794e-12  7.41148253736e-12  7.80420782621e-12  7.76573581756e-12  9.08060746263e-12  9.27638585347e-12  1.78866341986e-11  1.48424177334e-11  1.45204666538e-11  1.48758324373e-11  1.23242848643e-11  1.16662028227e-11  9.95483999373e-12  1.01583906397e-11  8.87362019954e-12  9.18561349314e-12  9.31732324535e-12  9.82824767855e-12  1.00404716709e-11  9.7904118227e-12  9.04181487442e-12  7.45645005435e-12  7.30064217764e-12  6.58923066277e-12  6.47565464766e-12  5.78830926646e-12
 5.79476848883e-12  6.77382843194e-12  7.96310125513e-12  8.46562003236e-12  8.19938938136e-12  8.46499665046e-12  9.39956945029e-12  9.13480837025e-12  1.01056271439e-11  9.34445732671e-12  9.42895544103e-12  9.23355843949e-12  9.29293073975e-12  9.79884094757e-12  9.45087465237e-12  8.8260933351e-12  8.16824521766e-12  8.59992706737e-12  9.06438648843e-12  9.65822054173e-12  1.04480462969e-11  1.48424177334e-11  1.70654952365e-11  1.64092560041e-11  1.62666410079e-11  1.30494174294e-11  1.09190466508e-11  9.17342596905e-12  8.86081432806e-12  7.70681738213e-12  8.63611464746e-12  8.81577370573e-12  1.00099589141e-11  9.29424381062e-12  8.72162373791e-12  8.68114154128e-12  7.56321937476e-12  7.32874852214e-12  5.90848871638e-12  5.38069336113e-12  5.38617971481e-12
 5.77515246305e-12  7.26764170593e-12  8.59913289265e-12  9.21479282864e-12  1.01866539167e-11  1.03897952272e-11  1.08970395605e-11  1.13220952827e-11  1.26726288677e-11  1.21178636533e-11  1.17275481053e-11  1.10262841331e-11  1.13467409768e-11  1.2770371119e-11  1.16216721908e-11  1.13302272611e-11  9.40251410536e-12  9.75208140975e-12  9.75493737582e-12  1.07763126938e-11  1.21802295274e-11  1.45204666538e-11  1.64092560041e-11  2.10521744328e-11  2.12576278035e-11  1.65289727604e-11  1.44389770537e-11  1.17740209526e-11  1.02118746567e-11  9.10654744307e-12  1.02252600067e-11  1.13866756648e-11  1.18669990805e-11  1.1733482063e-11  1.11361737406e-11  1.18067841262e-11  1.06037762266e-11  9.37110899337e-12  8.15904780711e-12  6.51020785322e-12  5.01052687661e-12
 7.53232416219e-12  9.75521452774e-12  1.03577694131e-11  1.09377281848e-11  1.1307881203e-11  1.06153677777e-11  1.11363788752e-11  1.10024799937e-11  1.29515518213e-11  1.28369319366e-11  1.20768682906e-11  1.22462209837e-11  1.36215588022e-11  1.46158959198e-11  1.39034357349e-11  1.27899601105e-11  1.09590464296e-11  1.02604872438e-11  1.05591698838e-11  1.11818285245e-11  1.42011838226e-11  1.48758324373e-11  1.62666410079e-11  2.12576278035e-11  2.75435658636e-11  2.10186156973e-11  1.78890563229e-11  1.41594477244e-11  1.19125362651e-11  1.03357877701e-11  1.05811030671e-11  1.16876172602e-11  1.23008627358e-11  1.2744264266e-11  1.25930331476e-11  1.33165842162e-11  1.21066547702e-11  1.14605341964e-11  1.05050095568e-11  9.12899449407e-12  7.4554771758e-12
 4.96743483275e-12  6.20635766284e-12  6.58756766846e-12  7.94971701267e-12  9.30142407525e-12  8.90520699799e-12  9.82533714533e-12  9.27579990698e-12  1.02535440067e-11  1.05945025898e-11  1.03435172879e-11  1.04211250109e-11  1.14225780899e-11  1.19962113751e-11  1.22335234128e-11  1.11646942831e-11  9.47625893093e-12  8.74289072808e-12  8.06766412723e-12  8.22482427847e-12  9.03178343302e-12  1.23242848643e-11  1.30494174294e-11  1.65289727604e-11  2.10186156973e-11  2.09438065352e-11  1.79611167509e-11  1.52453655317e-11  1.27397692263e-11  1.09771399937e-11  1.03882088693e-11  1.06995968942e-11  1.08442951734e-11  1.09305170425e-11  1.12108979583e-11  1.07650743952e-11  9.81884440378e-12  8.82340846641e-12  8.09998639347e-12  7.50356027638e-12  5.24242464732e-12
 5.60588632798e-12  6.70495341565e-12  6.93178889286e-12  7.59364210856e-12  1.002029088e-11  8.99626145018e-12  1.02094299006e-11  1.01501678572e-11  1.14919340345e-11  1.18725468363e-11  1.22734057697e-11  1.16835374025e-11  1.34363072159e-11  1.39158972339e-11  1.384967434e-11  1.28179113353e-11  1.10923758922e-11  1.02275364369e-11  8.78881552889e-12  9.06331402105e-12  9.38578202713e-12  1.16662028227e-11  1.09190466508e-11  1.44389770537e-11  1.78890563229e-11  1.79611167509e-11  2.12378548111e-11  1.81092816183e-11  1.57377259203e-11  1.37190342893e-11  1.19286237029e-11  1.2184130298e-11  1.05775473008e-11  1.0824189089e-11  1.16789914613e-11  1.0915457142e-11  1.02892996407e-11  8.8957600025e-12  8.82269873319e-12  8.39181026943e-12  6.19725277706e-12
 5.55835056033e-12  6.71661385454e-12  6.19406410742e-12  6.03715360619e-12  8.26948415868e-12  7.33001172322e-12  8.64494022393e-12  8.08811662622e-12  9.44587588813e-12  1.05019466336e-11  1.11030647121e-11  1.12384423602e-11  1.25418799975e-11  1.20092341362e-11  1.23929192742e-11  1.1794934757e-11  9.8679231099e-12  9.36677500165e-12  8.34257986686e-12  8.19256212972e-12  8.05749292369e-12  9.95483999373e-12  9.17342596905e-12  1.17740209526e-11  1.41594477244e-11  1.52453655317e-11  1.81092816183e-11  2.02108908571e-11  1.78088761793e-11  1.55361432651e-11  1.30761344088e-11  1.24913299717e-11  1.13547627091e-11  1.13599751915e-11  1.23979591385e-11  1.03846642233e-11  9.99226948314e-12  8.959646627e-12  8.56305998234e-12  8.12185674461e-12  6.99250778804e-12
 6.40876663608e-12  7.1750805417e-12  6.42719352487e-12  6.29929058883e-12  7.93520509452e-12  7.18036199561e-12  9.43586256037e-12  8.67990652187e-12  9.95429790203e-12  1.15970640387e-11  1.14668736931e-11  1.13496251366e-11  1.1477537882e-11  1.08973684179e-11  1.17860003851e-11  1.05697797333e-11  9.73662088063e-12  9.50299208718e-12  8.30426633234e-12  7.3443210893e-12  6.50721600109e-12  1.01583906397e-11  8.86081432806e-12  1.02118746567e-11  1.19125362651e-11  1.27397692263e-11  1.57377259203e-11  1.78088761793e-11  2.06883033098e-11  1.83713159869e-11  1.62353659573e-11  1.48061097697e-11  1.34580427084e-11  1.26138631369e-11  1.33269898538e-11  1.15154128961e-11  1.10317258372e-11  1.0071445751e-11  9.84319415731e-12  8.96154245511e-12  7.75247344798e-12
 6.61637767875e-12  7.75522303785e-12  6.82765439597e-12  6.14067389338e-12  7.91963095093e-12  6.45895878458e-12  7.74734869874e-12  7.45045498755e-12  8.27281395383e-12  1.00194130701e-11  9.97898467296e-12  1.05202497518e-11  1.00783338642e-11  1.10181927806e-11  1.16587097838e-11  9.80178156195e-12  9.52077623235e-12  8.6779296622e-12  7.69295624094e-12  6.78028948216e-12  5.3481303502e-12  8.87362019954e-12  7.70681738213e-12  9.10654744307e-12  1.03357877701e-11  1.09771399937e-11  1.37190342893e-11  1.55361432651e-11  1.83713159869e-11  2.16354458914e-11  1.8448609803e-11  1.67249046668e-11  1.44962917804e-11  1.25706134468e-11  1.29275867347e-11  1.12515448048e-11  1.04493308069e-11  9.94106962966e-12  9.24993939146e-12  8.32909101641e-12  7.11331774644e-12
 7.51302643975e-12  8.19821890887e-12  7.63043339062e-12  7.65701730783e-12  9.13750736354e-12  7.78180853815e-12  8.96690202032e-12  9.10427669641e-12  9.7037882135e-12  1.01961365152e-11  1.03166010474e-11  1.0289113891e-11  1.03043286413e-11  1.18860919746e-11  1.17425042027e-11  9.64232155505e-12  8.86144458569e-12  8.0012132553e-12  7.95722825838e-12  7.24414477376e-12  6.11007112822e-12  9.18561349314e-12  8.63611464746e-12  1.02252600067e-11  1.05811030671e-11  1.03882088693e-11  1.19286237029e-11  1.30761344088e-11  1.62353659573e-11  1.8448609803e-11  2.11349998331e-11  1.89442497172e-11  1.59899959197e-11  1.28239828769e-11  1.31601089459e-11  1.23628240243e-11  1.12773214833e-11  1.06665202568e-11  1.04033935091e-11  8.56849063796e-12  7.73411089686e-12
 6.44126270089e-12  7.69720646157e-12  7.50750553579e-12  6.69737061069e-12  8.31664958887e-12  7.26290393169e-12  8.53450649001e-12  9.30970827891e-12  1.00918006649e-11  1.00541497142e-11  1.11280655657e-11  1.06706059524e-11  1.08332257452e-11  1.29507755669e-11  1.21725605373e-11  1.03727945658e-11  8.74239950183e-12  8.24405953091e-12  8.47397055064e-12  7.76566210271e-12  6.62830385529e-12  9.31732324535e-12  8.81577370573e-12  1.13866756648e-11  1.16876172602e-11  1.06995968942e-11  1.2184130298e-11  1.24913299717e-11  1.48061097697e-11  1.67249046668e-11  1.89442497172e-11  2.24507554481e-11  1.89704716225e-11  1.5504388252e-11  1.55853541913e-11  1.3053513227e-11  1.15762625851e-11  1.0602336176e-11  1.03870156031e-11  8.12798487747e-12  6.71158758908e-12
 5.53227630706e-12  6.6364576558e-12  6.90426253076e-12  6.79285161903e-12  8.27595447198e-12  7.10064262925e-12  8.19244053013e-12  7.90353523907e-12  8.59996426106e-12  9.23550697857e-12  1.03795391746e-11  9.24977442892e-12  9.1596607098e-12  1.11455885997e-11  1.04209046756e-11  9.50720532375e-12  8.58680369451e-12  8.43849645801e-12  9.13017886566e-12  8.0031104146e-12  6.8569816988e-12  9.82824767855e-12  1.00099589141e-11  1.18669990805e-11  1.23008627358e-11  1.08442951734e-11  1.05775473008e-11  1.13547627091e-11  1.34580427084e-11  1.44962917804e-11  1.59899959197e-11  1.89704716225e-11  2.06743789702e-11  1.70876604317e-11  1.6716091756e-11  1.26717011985e-11  1.110141159e-11  1.03243168641e-11  9.32074564013e-12  7.1325234531e-12  5.40636110379e-12
 6.16032043981e-12  6.32924716041e-12  6.78391209862e-12  7.134423325e-12  7.79632099397e-12  6.94273975909e-12  8.06281527849e-12  7.67545677665e-12  8.00573268447e-12  8.99481662688e-12  9.05061125412e-12  8.65717224737e-12  9.45381036e-12  1.07152736482e-11  9.81289705609e-12  9.39928624623e-12  7.56781138985e-12  7.79024076488e-12  7.51066809141e-12  6.89013949021e-12  5.97109878083e-12  1.00404716709e-11  9.29424381062e-12  1.1733482063e-11  1.2744264266e-11  1.09305170425e-11  1.0824189089e-11  1.13599751915e-11  1.26138631369e-11  1.25706134468e-11  1.28239828769e-11  1.5504388252e-11  1.70876604317e-11  1.96954954903e-11  1.79857100866e-11  1.42823905573e-11  1.21792745784e-11  1.15539590551e-11  9.82695770474e-12  8.42326556396e-12  6.55254308794e-12
 5.61011694181e-12  6.76032313248e-12  7.37640025795e-12  7.41007468233e-12  9.19090775722e-12  8.41411251767e-12  9.41036611443e-12  8.43042686888e-12  8.64216771231e-12  9.5521351587e-12  9.75366598177e-12  9.48227734727e-12  1.01361638876e-11  1.17219489089e-11  1.0736480365e-11  9.74840396236e-12  8.11826197566e-12  8.49363103995e-12  8.24368027788e-12  7.82508437215e-12  7.19515309634e-12  9.7904118227e-12  8.72162373791e-12  1.11361737406e-11  1.25930331476e-11  1.12108979583e-11  1.16789914613e-11  1.23979591385e-11  1.33269898538e-11  1.29275867347e-11  1.31601089459e-11  1.55853541913e-11  1.6716091756e-11  1.79857100866e-11  1.99782255514e-11  1.58840859351e-11  1.41054831251e-11  1.29821663871e-11  1.09427765958e-11  9.16984306592e-12  7.01043800962e-12
 8.23213429295e-12  9.18426343328e-12  8.39101383969e-12  8.69728584242e-12  9.57930061231e-12  1.00262221237e-11  1.07554210908e-11  1.031954825e-11  1.00464368775e-11  1.18093661843e-11  1.05012578515e-11  1.05924809337e-11  1.1067841768e-11  1.24604867252e-11  1.08779045765e-11  9.95695629442e-12  8.19032745455e-12  8.65801797271e-12  8.10932710699e-12  7.68240830906e-12  8.59408247895e-12  9.04181487442e-12  8.68114154128e-12  1.18067841262e-11  1.33165842162e-11  1.07650743952e-11  1.0915457142e-11  1.03846642233e-11  1.15154128961e-11  1.12515448048e-11  1.23628240243e-11  1.3053513227e-11  1.26717011985e-11  1.42823905573e-11  1.58840859351e-11  1.87183587216e-11  1.65190373409e-11  1.51110466401e-11  1.38815527546e-11  1.19463641085e-11  9.85870469692e-12
 7.6666768335e-12  8.60600376669e-12  8.12050873244e-12  8.62258047235e-12  9.27507660781e-12  9.57976188604e-12  1.00543098045e-11  9.71793878935e-12  9.7406954058e-12  1.05295012578e-11  9.43994310147e-12  9.39963079529e-12  1.05805509771e-11  1.11000619583e-11  1.07302760816e-11  9.85671835647e-12  8.72887371951e-12  8.33558945998e-12  7.76398069277e-12  6.76556705254e-12  8.72046626464e-12  7.45645005435e-12  7.56321937476e-12  1.06037762266e-11  1.21066547702e-11  9.81884440378e-12  1.02892996407e-11  9.99226948314e-12  1.10317258372e-11  1.04493308069e-11  1.12773214833e-11  1.15762625851e-11  1.110141159e-11  1.21792745784e-11  1.41054831251e-11  1.65190373409e-11  1.99013279303e-11  1.73016238473e-11  1.57754561991e-11  1.24089985634e-11  9.2771293338e-12
 9.28458559791e-12  9.95417516349e-12  8.91454931354e-12  8.84105568824e-12  9.07161738586e-12  9.58483691806e-12  9.24229942378e-12  9.49344765878e-12  9.57970409518e-12  1.02096370558e-11  9.45367596808e-12  9.42174884419e-12  1.02304462985e-11  1.05559999739e-11  1.07338995614e-11  9.84227885293e-12  8.35279743605e-12  7.36465711301e-12  7.1640124365e-12  6.8496225828e-12  8.87457988318e-12  7.30064217764e-12  7.32874852214e-12  9.37110899337e-12  1.14605341964e-11  8.82340846641e-12  8.8957600025e-12  8.959646627e-12  1.0071445751e-11  9.94106962966e-12  1.06665202568e-11  1.0602336176e-11  1.03243168641e-11  1.15539590551e-11  1.29821663871e-11  1.51110466401e-11  1.73016238473e-11  2.0423536365e-11  1.78657826693e-11  1.42697389209e-11  1.1119741264e-11
 1.11583342948e-11  1.13817066822e-11  9.02252388761e-12  8.12840921185e-12  7.85436769697e-12  9.03498183243e-12  8.778429869e-12  9.51487120001e-12  1.01584012471e-11  1.05671489635e-11  8.96054934246e-12  8.63784138058e-12  9.71633880149e-12  1.06204305302e-11  1.10342441535e-11  1.0405469703e-11  9.53848475362e-12  8.40949496622e-12  8.11279724736e-12  7.01120607128e-12  9.19742367985e-12  6.58923066277e-12  5.90848871638e-12  8.15904780711e-12  1.05050095568e-11  8.09998639347e-12  8.82269873319e-12  8.56305998234e-12  9.84319415731e-12  9.24993939146e-12  1.04033935091e-11  1.03870156031e-11  9.32074564013e-12  9.82695770474e-12  1.09427765958e-11  1.38815527546e-11  1.57754561991e-11  1.78657826693e-11  1.98080520211e-11  1.63371383297e-11  1.36122671238e-11
 1.28414530623e-11  1.27628058221e-11  1.00970758432e-11  8.40894415096e-12  7.66324524034e-12  8.71226492434e-12  8.45867000239e-12  9.28576095924e-12  9.9237414787e-12  1.03599238337e-11  8.82871870271e-12  8.58363655036e-12  9.4173517001e-12  1.03290471944e-11  1.08227321935e-11  1.0150689113e-11  8.99899077694e-12  9.20061350068e-12  8.10326735606e-12  6.78357120191e-12  8.94242934921e-12  6.47565464766e-12  5.38069336113e-12  6.51020785322e-12  9.12899449407e-12  7.50356027638e-12  8.39181026943e-12  8.12185674461e-12  8.96154245511e-12  8.32909101641e-12  8.56849063796e-12  8.12798487747e-12  7.1325234531e-12  8.42326556396e-12  9.16984306592e-12  1.19463641085e-11  1.24089985634e-11  1.42697389209e-11  1.63371383297e-11  1.76739398785e-11  1.49433325061e-11
 1.72126403766e-11  1.76196204199e-11  1.23771951718e-11  8.66426134407e-12  6.7227429472e-12  6.59181093702e-12  6.53282865501e-12  8.37398906376e-12  8.97365409546e-12  9.07074755151e-12  8.22770674219e-12  8.2736567796e-12  8.58788898958e-12  8.3973026938e-12  9.46250090553e-12  8.67618786727e-12  7.88427295704e-12  7.55162325368e-12  6.64189637928e-12  4.99572177548e-12  5.752457701e-12  5.78830926646e-12  5.38617971481e-12  5.01052687661e-12  7.4554771758e-12  5.24242464732e-12  6.19725277706e-12  6.99250778804e-12  7.75247344798e-12  7.11331774644e-12  7.73411089686e-12  6.71158758908e-12  5.40636110379e-12  6.55254308794e-12  7.01043800962e-12  9.85870469692e-12  9.2771293338e-12  1.1119741264e-11  1.36122671238e-11  1.49433325061e-11  1.88558457671e-11


==> anc/correlator_b09_Nt24_dist15.txt <==
96
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 0.000446351700837  0.000418313225336  0.00035221646325  0.000265332654811  0.000180766406993  0.000111259459437  6.61082120647e-05  3.6790204848e-05  2.00143557805e-05  9.97043334261e-06  8.03412572414e-06  5.22455482288e-06 -5.95131988135e-09 -2.46669057247e-06 -1.62020883521e-06 -1.57770868481e-06  1.38905885094e-06  1.44563163629e-06  4.89491326805e-06  4.55398700161e-06  2.17446817963e-06  4.50021737541e-07  1.0859130577e-06  2.71755085646e-06  3.51448481328e-06  4.15719992986e-06  2.79674201165e-06  7.28013049789e-06  9.8180054412e-06  6.03994252713e-06  5.10097918471e-06  7.38286455093e-06  1.04373956499e-05  2.13924575422e-05  3.72840461423e-05  6.52685132708e-05  0.00011321267911  0.000179004129575  0.000259755837228  0.000349665198808  0.000416882298089
 0.507736168869  0.500199960008  0.500299940012  0.500199960008  0.500299940012  0.500299940012  0.501256276507  0.500299940012  0.500299940012  0.517747120286  0.60881986368  0.500299940012  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.512270798033  0.500099980004  0.500099980004  0.50049990002  0.555163173848  0.517163152929  0.500199960008  0.500099980004  0.500099980004  0.680990469601  0.719672351207  0.636134356219  0.500299940012  0.500299940012  0.59704216862  0.500099980004  0.500299940012  0.679227122193  0.592127517952  0.532129628197  0.500711229799  0.500099980004  0.500199960008
 1.91462373257e-11  1.56297092376e-11  1.3740411045e-11  1.15090100072e-11  8.71988420063e-12  7.70852383761e-12  6.07366827973e-12  5.58943338521e-12  6.05578051044e-12  6.12591006974e-12  7.28302774206e-12  6.51533580311e-12  6.85072902016e-12  6.58312427005e-12  5.75059117797e-12  5.77305824541e-12  6.32946269505e-12  7.23352071585e-12  7.38607219525e-12  7.23337505456e-12  5.24751258208e-12  6.3971373384e-12  6.26642022332e-12  6.59830070186e-12  7.3511677405e-12  6.41241945626e-12  5.84953860371e-12  6.26645727479e-12  5.0190983166e-12  5.19643928955e-12  3.92126135117e-12  4.77419551648e-12  5.58729058833e-12  5.53690586898e-12  6.93983564552e-12  7.44000689987e-12  8.64696587829e-12  1.06841646935e-11  1.31107719329e-11  1.45711915615e-11  1.67135225953e-11
 1.56297092376e-11  1.76073607027e-11  1.50521644883e-11  1.33408255567e-11  1.01566200907e-11  8.91389919177e-12  6.85618177103e-12  5.13221456799e-12  5.41009652592e-12  5.70292921134e-12  6.30085901045e-12  6.27572989996e-12  6.47009766867e-12  6.35707547863e-12  5.18789788524e-12  4.64941940985e-12  4.79855452455e-12  5.50214986851e-12  6.61787470338e-12  6.28150845032e-12  4.28256865508e-12  6.10919747673e-12  6.20216558233e-12  6.02151367768e-12  6.69854595593e-12  6.5024361843e-12  5.72924600644e-12  6.65240696581e-12  4.76060278082e-12  5.31069384922e-12  5.0723427816e-12  6.20789545316e-12  6.63236660948e-12  5.72516287121e-12  6.83716764081e-12  7.55291513271e-12  7.46465000283e-12  8.07236284239e-12  9.91987139866e-12  1.11615157659e-11  1.327139004e-11
 1.3740411045e-11  1.50521644883e-11  1.6906472483e-11  1.46723162447e-11  1.20007839488e-11  1.14010333168e-11  8.8426052036e-12  7.35278615232e-12  7.19333293888e-12  6.5500275224e-12  7.45758815746e-12  6.90313725955e-12  8.0263818939e-12  8.03923403815e-12  7.13976101212e-12  6.29415939019e-12  6.16649168336e-12  6.84222067562e-12  8.12860855859e-12  7.38093569004e-12  5.21641747318e-12  6.74694326772e-12  6.20133397058e-12  6.15514669476e-12  6.63198709721e-12  6.94957167277e-12  6.95165387987e-12  8.0271533258e-12  6.43183497198e-12  6.93702518281e-12  6.42695952198e-12  7.16303213009e-12  8.06755085014e-12  6.97122033898e-12  8.11470456964e-12  8.63916730314e-12  8.4386569251e-12  8.76641004481e-12  9.96559030017e-12  1.07308832032e-11  1.15677152028e-11
 1.15090100072e-11  1.33408255567e-11  1.46723162447e-11  1.73007457961e-11  1.47121345289e-11  1.37312491391e-11  1.10473096286e-11  8.91700648847e-12  8.03105036276e-12  7.32722812552e-12  7.67871430291e-12  7.16425568459e-12  8.5968854288e-12  8.01277274558e-12  6.69211941547e-12  5.33490279741e-12  5.73991855907e-12  6.72783305835e-12  7.31670598124e-12  6.9030216998e-12  5.38941148078e-12  6.41698452928e-12  5.97079190943e-12  6.18768077626e-12  6.56307001153e-12  6.84687979007e-12  6.77403947391e-12  7.84272161212e-12  6.74601197422e-12  7.37798934159e-12  7.13564225623e-12  8.14629208609e-12  9.60036489248e-12  8.15195954937e-12  8.49355495814e-12  9.25613932901e-12  9.0489550701e-12  8.59905751608e-12  9.13729442776e-12  9.75167602677e-12  1.00563232158e-11
 8.71988420063e-12  1.01566200907e-11  1.20007839488e-11  1.47121345289e-11  1.71013245037e-11  1.59311415252e-11  1.37256033643e-11  1.17537572828e-11  1.04760547348e-11  8.81909631186e-12  9.27108045229e-12  7.52865473748e-12  9.45921294695e-12  8.32978860387e-12  6.54928010649e-12  5.25494953529e-12  6.24760604892e-12  7.72850649382e-12  7.89741443281e-12  7.78873162932e-12  6.55398100286e-12  6.94017097952e-12  6.17460885506e-12  6.32829864021e-12  7.14671635036e-12  7.75289949329e-12  7.76866683258e-12  9.29607980549e-12  9.03543832348e-12  8.66915717627e-12  8.71211072545e-12  8.69748799826e-12  1.09182294373e-11  9.85901821025e-12  9.93067571949e-12  1.08152953668e-11  9.88654389035e-12  9.21213841749e-12  8.17615458006e-12  8.09308226074e-12  8.31794953676e-12
 7.70852383761e-12  8.91389919177e-12  1.14010333168e-11  1.37312491391e-11  1.59311415252e-11  1.90779404905e-11  1.67121543103e-11  1.37596193242e-11  1.18921571359e-11  1.02527108377e-11  1.00536476525e-11  8.84481635091e-12  1.05764574907e-11  9.01387535365e-12  7.50133423567e-12  6.48150868165e-12  7.1410820218e-12  9.14216867465e-12  8.40621455469e-12  8.07919886049e-12  7.25640555026e-12  7.5824080681e-12  6.71075820542e-12  7.61800430487e-12  8.51329147026e-12  9.39746253596e-12  9.58226448121e-12  1.09941286029e-11  1.0173459847e-11  9.15606247239e-12  8.91555823077e-12  9.04426513219e-12  1.20253139158e-11  1.03210107799e-11  1.09844518124e-11  1.19553543881e-11  1.0165748083e-11  9.63455116454e-12  8.22531147634e-12  7.18131133043e-12  7.41724731681e-12
 6.07366827973e-12  6.85618177103e-12  8.8426052036e-12  1.10473096286e-11  1.37256033643e-11  1.67121543103e-11  1.90897888306e-11  1.55091285732e-11  1.45299904748e-11  1.19101278101e-11  1.16973101958e-11  1.02384722499e-11  1.19184897815e-11  9.66017694557e-12  8.35182677042e-12  7.18167430632e-12  8.21591943668e-12  1.07352188139e-11  1.01476758216e-11  9.63432141456e-12  8.77605518482e-12  7.92516369881e-12  7.13444833252e-12  7.90327681151e-12  8.0750017852e-12  8.38641342469e-12  8.90514303758e-12  9.46562753641e-12  9.48639908645e-12  7.42045498835e-12  7.90243686899e-12  8.56392284825e-12  1.17026941842e-11  1.00956539648e-11  1.03824071516e-11  1.07673596722e-11  8.8165012262e-12  7.79753382482e-12  5.87785966316e-12  5.3937373485e-12  5.82236328356e-12
 5.58943338521e-12  5.13221456799e-12  7.35278615232e-12  8.91700648847e-12  1.17537572828e-11  1.37596193242e-11  1.55091285732e-11  1.65974848063e-11  1.4718047792e-11  1.22041298445e-11  1.20615887639e-11  9.3490326293e-12  1.09274183044e-11  8.89420225118e-12  7.75969180958e-12  7.35564166608e-12  8.45718658455e-12  1.07798139828e-11  1.00897655015e-11  9.77335245163e-12  9.15733246341e-12  7.12954414186e-12  6.45016203582e-12  7.25740926066e-12  7.3548098659e-12  7.36718668652e-12  7.12898983957e-12  7.90961053525e-12  8.84488055869e-12  6.99004215625e-12  7.47358259899e-12  8.12940520866e-12  1.10304189154e-11  9.75908806442e-12  9.80645241414e-12  1.025845125e-11  8.27466175136e-12  8.09190148965e-12  6.63437906864e-12  5.72564353335e-12  5.63693828749e-12
 6.05578051044e-12  5.41009652592e-12  7.19333293888e-12  8.03105036276e-12  1.04760547348e-11  1.18921571359e-11  1.45299904748e-11  1.4718047792e-11  1.70738079148e-11  1.39589613643e-11  1.32391384e-11  1.05866148678e-11  1.11981197473e-11  9.43189867527e-12  8.69495803521e-12  8.16211928855e-12  9.03279265376e-12  1.1286496902e-11  1.14969954504e-11  1.14103884695e-11  1.02573322707e-11  7.9312479519e-12  7.4240352183e-12  8.20355203734e-12  8.07742970939e-12  8.57786910397e-12  7.9257174705e-12  8.87001791101e-12  9.50632317064e-12  7.6805351804e-12  7.88885242671e-12  8.43717543571e-12  1.14217697758e-11  1.02136606743e-11  1.01947357406e-11  1.05784451915e-11  9.20162842163e-12  8.49647942618e-12  7.05686641228e-12  6.30552480253e-12  6.70945326691e-12
 6.12591006974e-12  5.70292921134e-12  6.5500275224e-12  7.32722812552e-12  8.81909631186e-12  1.02527108377e-11  1.19101278101e-11  1.22041298445e-11  1.39589613643e-11  1.54063692388e-11  1.49278329982e-11  1.20843234386e-11  1.16994207701e-11  9.49268211011e-12  8.97697439819e-12  8.58727130763e-12  8.42140256138e-12  9.646133899e-12  9.75880324136e-12  9.51998947478e-12  9.46499449816e-12  8.08722771357e-12  7.67173990515e-12  7.84606963518e-12  8.60205265401e-12  9.1119853528e-12  8.22212627442e-12  9.41562768281e-12  9.28296151951e-12  8.53551508691e-12  7.91498738235e-12  7.82881539198e-12  1.02908588105e-11  9.25744369198e-12  9.04159144714e-12  1.00803104216e-11  9.0443262224e-12  8.29030202173e-12  7.10911090487e-12  6.70772535118e-12  7.08128492363e-12
 7.28302774206e-12  6.30085901045e-12  7.45758815746e-12  7.67871430291e-12  9.27108045229e-12  1.00536476525e-11  1.16973101958e-11  1.20615887639e-11  1.32391384e-11  1.49278329982e-11  1.89198088856e-11  1.52629784283e-11  1.50934743045e-11  1.16241340366e-11  1.04001268362e-11  1.00552994478e-11  9.92478421719e-12  1.10692952332e-11  1.17454585411e-11  1.15298939611e-11  1.07502450726e-11  8.59485176254e-12  7.87056370587e-12  8.45137237285e-12  9.25786058565e-12  9.72425588249e-12  9.28611881286e-12  1.08098133577e-11  1.04645516794e-11  1.00428410294e-11  9.1555954862e-12  9.06577204823e-12  1.09793749543e-11  1.08305553908e-11  1.04898910035e-11  1.0946067674e-11  1.03410784666e-11  9.38187088445e-12  8.26961138127e-12  7.71541461857e-12  8.30743691472e-12
 6.51533580311e-12  6.27572989996e-12  6.90313725955e-12  7.16425568459e-12  7.52865473748e-12  8.84481635091e-12  1.02384722499e-11  9.3490326293e-12  1.05866148678e-11  1.20843234386e-11  1.52629784283e-11  1.63314416577e-11  1.64092490645e-11  1.34003070399e-11  1.26559568692e-11  1.08777574852e-11  9.65023988868e-12  1.03546427698e-11  1.0341540458e-11  1.00058807668e-11  8.86467156375e-12  8.68841535768e-12  8.64761658427e-12  9.1353326031e-12  8.8752663152e-12  8.59454575691e-12  8.52835818256e-12  1.02068826778e-11  9.91877081652e-12  8.95866718485e-12  8.32736521884e-12  8.74763024333e-12  9.76216766907e-12  1.00732432658e-11  9.21363932545e-12  9.77570180848e-12  9.02032634073e-12  7.45377717074e-12  6.55700593054e-12  5.91248971114e-12  6.78382727026e-12
 6.85072902016e-12  6.47009766867e-12  8.0263818939e-12  8.5968854288e-12  9.45921294695e-12  1.05764574907e-11  1.19184897815e-11  1.09274183044e-11  1.11981197473e-11  1.16994207701e-11  1.50934743045e-11  1.64092490645e-11  2.20378445667e-11  1.8771172139e-11  1.68914097506e-11  1.41003628968e-11  1.29293518576e-11  1.3671639077e-11  1.28226310478e-11  1.21802222948e-11  1.10554250614e-11  9.58245015481e-12  9.96204588609e-12  1.03087682657e-11  1.05504769095e-11  9.79923156769e-12  9.65090590602e-12  1.18437497425e-11  1.12235457039e-11  1.00665817716e-11  9.29244163061e-12  1.03837555896e-11  1.09581839524e-11  1.11185333548e-11  1.08525741823e-11  1.20414373268e-11  1.09879127647e-11  9.62134748735e-12  8.05174889498e-12  7.29232320273e-12  7.36460031679e-12
 6.58312427005e-12  6.35707547863e-12  8.03923403815e-12  8.01277274558e-12  8.32978860387e-12  9.01387535365e-12  9.66017694557e-12  8.89420225118e-12  9.43189867527e-12  9.49268211011e-12  1.16241340366e-11  1.34003070399e-11  1.8771172139e-11  2.12144072445e-11  1.94007154672e-11  1.58548017698e-11  1.33766336974e-11  1.31819435792e-11  1.18315938706e-11  1.15676007845e-11  1.06281494782e-11  8.29048281668e-12  9.77362223931e-12  9.28509650553e-12  9.91383156515e-12  9.50382487232e-12  9.27676724316e-12  1.18542578714e-11  1.07187011536e-11  9.32587511439e-12  8.67322355922e-12  9.30230500069e-12  9.93161433193e-12  9.30027355381e-12  9.64300605984e-12  1.13556001339e-11  1.02675124486e-11  9.28745990613e-12  7.07841022237e-12  6.83859658453e-12  6.65774441385e-12
 5.75059117797e-12  5.18789788524e-12  7.13976101212e-12  6.69211941547e-12  6.54928010649e-12  7.50133423567e-12  8.35182677042e-12  7.75969180958e-12  8.69495803521e-12  8.97697439819e-12  1.04001268362e-11  1.26559568692e-11  1.68914097506e-11  1.94007154672e-11  2.35003989336e-11  1.92348417751e-11  1.58908231314e-11  1.39418518958e-11  1.3082726783e-11  1.24910477507e-11  1.17698312079e-11  8.52778866623e-12  9.84495313463e-12  9.51152855487e-12  9.65805951767e-12  9.98435845841e-12  9.20424234547e-12  1.20402594042e-11  9.91880171806e-12  8.72348609046e-12  7.60931961897e-12  7.90392683353e-12  9.02162899609e-12  8.85259072913e-12  8.62199879115e-12  9.75781011185e-12  8.27074341776e-12  7.94084085848e-12  5.78091560297e-12  5.98113804495e-12  6.01876605591e-12
 5.77305824541e-12  4.64941940985e-12  6.29415939019e-12  5.33490279741e-12  5.25494953529e-12  6.48150868165e-12  7.18167430632e-12  7.35564166608e-12  8.16211928855e-12  8.58727130763e-12  1.00552994478e-11  1.08777574852e-11  1.41003628968e-11  1.58548017698e-11  1.92348417751e-11  1.9649304186e-11  1.65086883064e-11  1.46360236382e-11  1.33562162197e-11  1.16962288535e-11  1.0445384249e-11  7.99402826323e-12  8.86581419656e-12  9.40436780879e-12  1.02156795773e-11  1.07832400609e-11  9.63148884639e-12  1.14855600181e-11  1.04362479107e-11  9.72716826585e-12  8.34416108698e-12  8.82687825633e-12  9.27434533741e-12  9.10441167401e-12  9.01802564687e-12  1.01573075216e-11  8.78211120434e-12  8.40237361696e-12  6.80447416925e-12  6.6436896401e-12  6.7285863981e-12
 6.32946269505e-12  4.79855452455e-12  6.16649168336e-12  5.73991855907e-12  6.24760604892e-12  7.1410820218e-12  8.21591943668e-12  8.45718658455e-12  9.03279265376e-12  8.42140256138e-12  9.92478421719e-12  9.65023988868e-12  1.29293518576e-11  1.33766336974e-11  1.58908231314e-11  1.65086883064e-11  1.86874744555e-11  1.72594469948e-11  1.5388263414e-11  1.35234621041e-11  1.05964663287e-11  7.96789394074e-12  8.94166492623e-12  9.54660886883e-12  9.80479233597e-12  9.63185201651e-12  9.2920109322e-12  1.11965454416e-11  1.12571746325e-11  1.04002943137e-11  9.09369071947e-12  9.76257653994e-12  1.0822854503e-11  1.01908878355e-11  1.04659743403e-11  1.01983220411e-11  9.13675839265e-12  8.31166443816e-12  6.95781620233e-12  6.72120359241e-12  7.05368036182e-12
 7.23352071585e-12  5.50214986851e-12  6.84222067562e-12  6.72783305835e-12  7.72850649382e-12  9.14216867465e-12  1.07352188139e-11  1.07798139828e-11  1.1286496902e-11  9.646133899e-12  1.10692952332e-11  1.03546427698e-11  1.3671639077e-11  1.31819435792e-11  1.39418518958e-11  1.46360236382e-11  1.72594469948e-11  1.99701724655e-11  1.73889776321e-11  1.55532491826e-11  1.23635052034e-11  8.58150088813e-12  8.9896773201e-12  9.99546711358e-12  1.04995270186e-11  9.82850236669e-12  9.19889516519e-12  1.10036974268e-11  1.09338053655e-11  9.51001983352e-12  8.55627233856e-12  9.11181582757e-12  1.0433315692e-11  1.02171682835e-11  1.02935209261e-11  1.04504964317e-11  8.73941678073e-12  9.0353268908e-12  7.35881303314e-12  7.23129343988e-12  7.39866894975e-12
 7.38607219525e-12  6.61787470338e-12  8.12860855859e-12  7.31670598124e-12  7.89741443281e-12  8.40621455469e-12  1.01476758216e-11  1.00897655015e-11  1.14969954504e-11  9.75880324136e-12  1.17454585411e-11  1.0341540458e-11  1.28226310478e-11  1.18315938706e-11  1.3082726783e-11  1.33562162197e-11  1.5388263414e-11  1.73889776321e-11  1.97424389482e-11  1.78242054572e-11  1.40109022781e-11  8.24219743345e-12  8.91683587284e-12  9.41232228237e-12  1.02301341818e-11  1.02779354922e-11  9.55217025509e-12  1.11470929376e-11  1.04729415927e-11  8.97934633865e-12  8.33129184011e-12  8.73878228806e-12  1.04157549977e-11  1.05083050332e-11  1.06529339047e-11  1.06810455705e-11  9.43724604694e-12  8.94291954338e-12  7.30788814048e-12  6.82653444747e-12  7.52809817144e-12
 7.23337505456e-12  6.28150845032e-12  7.38093569004e-12  6.9030216998e-12  7.78873162932e-12  8.07919886049e-12  9.63432141456e-12  9.77335245163e-12  1.14103884695e-11  9.51998947478e-12  1.15298939611e-11  1.00058807668e-11  1.21802222948e-11  1.15676007845e-11  1.24910477507e-11  1.16962288535e-11  1.35234621041e-11  1.55532491826e-11  1.78242054572e-11  2.02962691437e-11  1.68856918994e-11  8.20274102873e-12  8.70851841718e-12  9.59688871817e-12  9.55171239408e-12  9.30231036608e-12  8.82491421502e-12  9.49273869198e-12  9.07884685924e-12  8.22749067422e-12  7.56903580913e-12  8.25589391946e-12  9.78673302938e-12  9.38366325085e-12  1.00058301839e-11  1.01138685221e-11  9.75567180176e-12  8.71516805828e-12  6.99038930632e-12  6.2175567709e-12  6.9446371202e-12
 5.24751258208e-12  4.28256865508e-12  5.21641747318e-12  5.38941148078e-12  6.55398100286e-12  7.25640555026e-12  8.77605518482e-12  9.15733246341e-12  1.02573322707e-11  9.46499449816e-12  1.07502450726e-11  8.86467156375e-12  1.10554250614e-11  1.06281494782e-11  1.17698312079e-11  1.0445384249e-11  1.05964663287e-11  1.23635052034e-11  1.40109022781e-11  1.68856918994e-11  1.89418600804e-11  8.08549233714e-12  8.13166593391e-12  8.63691517576e-12  9.1564115535e-12  1.02523593061e-11  8.97644487438e-12  9.31711269877e-12  8.76483021192e-12  8.34283146772e-12  7.17138383718e-12  6.78359747281e-12  9.57157288981e-12  8.3702430457e-12  8.59513579033e-12  1.02133360244e-11  9.69585009976e-12  8.94804485728e-12  6.53440122046e-12  5.7482428961e-12  5.96848958209e-12
 6.3971373384e-12  6.10919747673e-12  6.74694326772e-12  6.41698452928e-12  6.94017097952e-12  7.5824080681e-12  7.92516369881e-12  7.12954414186e-12  7.9312479519e-12  8.08722771357e-12  8.59485176254e-12  8.68841535768e-12  9.58245015481e-12  8.29048281668e-12  8.52778866623e-12  7.99402826323e-12  7.96789394074e-12  8.58150088813e-12  8.24219743345e-12  8.20274102873e-12  8.08549233714e-12  1.66073937644e-11  1.53269123976e-11  1.30601613558e-11  1.23931613777e-11  1.15318583427e-11  1.06531409731e-11  1.23256416625e-11  1.0056236524e-11  1.0381686188e-11  8.71697895798e-12  9.0846958596e-12  1.02510225678e-11  9.31695302511e-12  8.23243542138e-12  8.52321213914e-12  7.00132003034e-12  5.64106339326e-12  6.27697232362e-12  5.50973041456e-12  5.61553218185e-12
 6.26642022332e-12  6.20216558233e-12  6.20133397058e-12  5.97079190943e-12  6.17460885506e-12  6.71075820542e-12  7.13444833252e-12  6.45016203582e-12  7.4240352183e-12  7.67173990515e-12  7.87056370587e-12  8.64761658427e-12  9.96204588609e-12  9.77362223931e-12  9.84495313463e-12  8.86581419656e-12  8.94166492623e-12  8.9896773201e-12  8.91683587284e-12  8.70851841718e-12  8.13166593391e-12  1.53269123976e-11  1.81645326984e-11  1.51783752297e-11  1.423589952e-11  1.2792002177e-11  1.19154661854e-11  1.43433809265e-11  1.21978923234e-11  1.07072564899e-11  9.34548693688e-12  9.39112290127e-12  1.04685351395e-11  1.0016162008e-11  9.37431636654e-12  1.01793919498e-11  7.7984883048e-12  5.26424432976e-12  5.09107343766e-12  4.6628948471e-12  5.44413460085e-12
 6.59830070186e-12  6.02151367768e-12  6.15514669476e-12  6.18768077626e-12  6.32829864021e-12  7.61800430487e-12  7.90327681151e-12  7.25740926066e-12  8.20355203734e-12  7.84606963518e-12  8.45137237285e-12  9.1353326031e-12  1.03087682657e-11  9.28509650553e-12  9.51152855487e-12  9.40436780879e-12  9.54660886883e-12  9.99546711358e-12  9.41232228237e-12  9.59688871817e-12  8.63691517576e-12  1.30601613558e-11  1.51783752297e-11  1.66547942865e-11  1.53098506927e-11  1.35941371053e-11  1.24073930146e-11  1.4318479921e-11  1.25631979468e-11  1.12024780673e-11  9.83407139384e-12  9.56710109948e-12  1.01272497419e-11  9.54472304908e-12  9.05716807312e-12  9.52461045002e-12  8.29148435475e-12  5.59704766112e-12  5.34489973822e-12  4.20538233419e-12  5.67403660862e-12
 7.3511677405e-12  6.69854595593e-12  6.63198709721e-12  6.56307001153e-12  7.14671635036e-12  8.51329147026e-12  8.0750017852e-12  7.3548098659e-12  8.07742970939e-12  8.60205265401e-12  9.25786058565e-12  8.8752663152e-12  1.05504769095e-11  9.91383156515e-12  9.65805951767e-12  1.02156795773e-11  9.80479233597e-12  1.04995270186e-11  1.02301341818e-11  9.55171239408e-12  9.1564115535e-12  1.23931613777e-11  1.423589952e-11  1.53098506927e-11  1.8472598275e-11  1.67471949697e-11  1.53214595592e-11  1.69846656031e-11  1.37998688518e-11  1.22919371399e-11  1.02754422307e-11  9.51881775137e-12  1.02430145641e-11  9.75838646887e-12  9.28867154344e-12  1.05936502466e-11  8.9086383359e-12  7.89570423766e-12  7.34069573909e-12  6.16107869917e-12  7.21073777943e-12
 6.41241945626e-12  6.5024361843e-12  6.94957167277e-12  6.84687979007e-12  7.75289949329e-12  9.39746253596e-12  8.38641342469e-12  7.36718668652e-12  8.57786910397e-12  9.1119853528e-12  9.72425588249e-12  8.59454575691e-12  9.79923156769e-12  9.50382487232e-12  9.98435845841e-12  1.07832400609e-11  9.63185201651e-12  9.82850236669e-12  1.02779354922e-11  9.30231036608e-12  1.02523593061e-11  1.15318583427e-11  1.2792002177e-11  1.35941371053e-11  1.67471949697e-11  1.96837966638e-11  1.75210693414e-11  1.91336659803e-11  1.557315678e-11  1.41116125821e-11  1.10279855398e-11  9.76578147952e-12  1.12273457056e-11  1.04783065304e-11  1.08186306317e-11  1.22165529012e-11  1.03867120462e-11  8.74921421927e-12  7.66866210094e-12  5.79900073618e-12  6.79860298791e-12
 5.84953860371e-12  5.72924600644e-12  6.95165387987e-12  6.77403947391e-12  7.76866683258e-12  9.58226448121e-12  8.90514303758e-12  7.12898983957e-12  7.9257174705e-12  8.22212627442e-12  9.28611881286e-12  8.52835818256e-12  9.65090590602e-12  9.27676724316e-12  9.20424234547e-12  9.63148884639e-12  9.2920109322e-12  9.19889516519e-12  9.55217025509e-12  8.82491421502e-12  8.97644487438e-12  1.06531409731e-11  1.19154661854e-11  1.24073930146e-11  1.53214595592e-11  1.75210693414e-11  1.87559081309e-11  1.97218930314e-11  1.65593344743e-11  1.40663568604e-11  1.0875844968e-11  9.60132608222e-12  1.08810515934e-11  1.03341299198e-11  1.04054064252e-11  1.1016392964e-11  9.38409624557e-12  8.02904351233e-12  6.97183827417e-12  5.24714123516e-12  6.24027694821e-12
 6.26645727479e-12  6.65240696581e-12  8.0271533258e-12  7.84272161212e-12  9.29607980549e-12  1.09941286029e-11  9.46562753641e-12  7.90961053525e-12  8.87001791101e-12  9.41562768281e-12  1.08098133577e-11  1.02068826778e-11  1.18437497425e-11  1.18542578714e-11  1.20402594042e-11  1.14855600181e-11  1.11965454416e-11  1.10036974268e-11  1.11470929376e-11  9.49273869198e-12  9.31711269877e-12  1.23256416625e-11  1.43433809265e-11  1.4318479921e-11  1.69846656031e-11  1.91336659803e-11  1.97218930314e-11  2.63955685272e-11  2.30656882401e-11  1.96223404125e-11  1.46192890107e-11  1.2521891952e-11  1.31941576204e-11  1.29201890685e-11  1.2428819976e-11  1.37631079382e-11  1.15087140896e-11  9.41158920658e-12  7.8826064596e-12  5.46424976693e-12  6.20994455954e-12
 5.0190983166e-12  4.76060278082e-12  6.43183497198e-12  6.74601197422e-12  9.03543832348e-12  1.0173459847e-11  9.48639908645e-12  8.84488055869e-12  9.50632317064e-12  9.28296151951e-12  1.04645516794e-11  9.91877081652e-12  1.12235457039e-11  1.07187011536e-11  9.91880171806e-12  1.04362479107e-11  1.12571746325e-11  1.09338053655e-11  1.04729415927e-11  9.07884685924e-12  8.76483021192e-12  1.0056236524e-11  1.21978923234e-11  1.25631979468e-11  1.37998688518e-11  1.557315678e-11  1.65593344743e-11  2.30656882401e-11  2.72895752368e-11  2.18793141454e-11  1.64994761282e-11  1.31591201251e-11  1.4144277002e-11  1.28782932587e-11  1.26088827755e-11  1.4388124497e-11  1.23709046957e-11  9.42515798474e-12  7.38308117079e-12  4.42799798807e-12  4.68167142206e-12
 5.19643928955e-12  5.31069384922e-12  6.93702518281e-12  7.37798934159e-12  8.66915717627e-12  9.15606247239e-12  7.42045498835e-12  6.99004215625e-12  7.6805351804e-12  8.53551508691e-12  1.00428410294e-11  8.95866718485e-12  1.00665817716e-11  9.32587511439e-12  8.72348609046e-12  9.72716826585e-12  1.04002943137e-11  9.51001983352e-12  8.97934633865e-12  8.22749067422e-12  8.34283146772e-12  1.0381686188e-11  1.07072564899e-11  1.12024780673e-11  1.22919371399e-11  1.41116125821e-11  1.40663568604e-11  1.96223404125e-11  2.18793141454e-11  2.22783237523e-11  1.66501924458e-11  1.41454728889e-11  1.43400422948e-11  1.23271639501e-11  1.21497653075e-11  1.31365657538e-11  1.21558513126e-11  9.45301632903e-12  8.58291666882e-12  5.37784415421e-12  5.43273957484e-12
 3.92126135117e-12  5.0723427816e-12  6.42695952198e-12  7.13564225623e-12  8.71211072545e-12  8.91555823077e-12  7.90243686899e-12  7.47358259899e-12  7.88885242671e-12  7.91498738235e-12  9.1555954862e-12  8.32736521884e-12  9.29244163061e-12  8.67322355922e-12  7.60931961897e-12  8.34416108698e-12  9.09369071947e-12  8.55627233856e-12  8.33129184011e-12  7.56903580913e-12  7.17138383718e-12  8.71697895798e-12  9.34548693688e-12  9.83407139384e-12  1.02754422307e-11  1.10279855398e-11  1.0875844968e-11  1.46192890107e-11  1.64994761282e-11  1.66501924458e-11  1.62912182915e-11  1.39133518257e-11  1.44855869671e-11  1.24034784499e-11  1.15997888834e-11  1.15297881742e-11  1.0342675416e-11  7.33675935607e-12  6.72701225034e-12  4.08258325446e-12  4.55624101031e-12
 4.77419551648e-12  6.20789545316e-12  7.16303213009e-12  8.14629208609e-12  8.69748799826e-12  9.04426513219e-12  8.56392284825e-12  8.12940520866e-12  8.43717543571e-12  7.82881539198e-12  9.06577204823e-12  8.74763024333e-12  1.03837555896e-11  9.30230500069e-12  7.90392683353e-12  8.82687825633e-12  9.76257653994e-12  9.11181582757e-12  8.73878228806e-12  8.25589391946e-12  6.78359747281e-12  9.0846958596e-12  9.39112290127e-12  9.56710109948e-12  9.51881775137e-12  9.76578147952e-12  9.60132608222e-12  1.2521891952e-11  1.31591201251e-11  1.41454728889e-11  1.39133518257e-11  1.58713541838e-11  1.61559998393e-11  1.4362511952e-11  1.33342559659e-11  1.28808273951e-11  1.11876528025e-11  8.14828615878e-12  7.61560826221e-12  5.50675674262e-12  5.70617602958e-12
 5.58729058833e-12  6.63236660948e-12  8.06755085014e-12  9.60036489248e-12  1.09182294373e-11  1.20253139158e-11  1.17026941842e-11  1.10304189154e-11  1.14217697758e-11  1.02908588105e-11  1.09793749543e-11  9.76216766907e-12  1.09581839524e-11  9.93161433193e-12  9.02162899609e-12  9.27434533741e-12  1.0822854503e-11  1.0433315692e-11  1.04157549977e-11  9.78673302938e-12  9.57157288981e-12  1.02510225678e-11  1.04685351395e-11  1.01272497419e-11  1.02430145641e-11  1.12273457056e-11  1.08810515934e-11  1.31941576204e-11  1.4144277002e-11  1.43400422948e-11  1.44855869671e-11  1.61559998393e-11  2.08160247425e-11  1.77980162184e-11  1.62010311179e-11  1.58182054903e-11  1.36180904226e-11  1.03919122612e-11  8.43581384232e-12  6.54481034903e-12  6.53720503121e-12
 5.53690586898e-12  5.72516287121e-12  6.97122033898e-12  8.15195954937e-12  9.85901821025e-12  1.03210107799e-11  1.00956539648e-11  9.75908806442e-12  1.02136606743e-11  9.25744369198e-12  1.08305553908e-11  1.00732432658e-11  1.11185333548e-11  9.30027355381e-12  8.85259072913e-12  9.10441167401e-12  1.01908878355e-11  1.02171682835e-11  1.05083050332e-11  9.38366325085e-12  8.3702430457e-12  9.31695302511e-12  1.0016162008e-11  9.54472304908e-12  9.75838646887e-12  1.04783065304e-11  1.03341299198e-11  1.29201890685e-11  1.28782932587e-11  1.23271639501e-11  1.24034784499e-11  1.4362511952e-11  1.77980162184e-11  1.83741185492e-11  1.64289392285e-11  1.57867483839e-11  1.35566329011e-11  1.05442943409e-11  8.65139179237e-12  6.41820306945e-12  6.49975837611e-12
 6.93983564552e-12  6.83716764081e-12  8.11470456964e-12  8.49355495814e-12  9.93067571949e-12  1.09844518124e-11  1.03824071516e-11  9.80645241414e-12  1.01947357406e-11  9.04159144714e-12  1.04898910035e-11  9.21363932545e-12  1.08525741823e-11  9.64300605984e-12  8.62199879115e-12  9.01802564687e-12  1.04659743403e-11  1.02935209261e-11  1.06529339047e-11  1.00058301839e-11  8.59513579033e-12  8.23243542138e-12  9.37431636654e-12  9.05716807312e-12  9.28867154344e-12  1.08186306317e-11  1.04054064252e-11  1.2428819976e-11  1.26088827755e-11  1.21497653075e-11  1.15997888834e-11  1.33342559659e-11  1.62010311179e-11  1.64289392285e-11  1.87674530624e-11  1.83070396872e-11  1.57744904801e-11  1.19620924006e-11  9.82220541128e-12  7.27294385275e-12  7.16245053762e-12
 7.44000689987e-12  7.55291513271e-12  8.63916730314e-12  9.25613932901e-12  1.08152953668e-11  1.19553543881e-11  1.07673596722e-11  1.025845125e-11  1.05784451915e-11  1.00803104216e-11  1.0946067674e-11  9.77570180848e-12  1.20414373268e-11  1.13556001339e-11  9.75781011185e-12  1.01573075216e-11  1.01983220411e-11  1.04504964317e-11  1.06810455705e-11  1.01138685221e-11  1.02133360244e-11  8.52321213914e-12  1.01793919498e-11  9.52461045002e-12  1.05936502466e-11  1.22165529012e-11  1.1016392964e-11  1.37631079382e-11  1.4388124497e-11  1.31365657538e-11  1.15297881742e-11  1.28808273951e-11  1.58182054903e-11  1.57867483839e-11  1.83070396872e-11  2.37010279929e-11  1.97434367276e-11  1.52936970722e-11  1.15632913654e-11  8.92845023609e-12  8.72682435749e-12
 8.64696587829e-12  7.46465000283e-12  8.4386569251e-12  9.0489550701e-12  9.88654389035e-12  1.0165748083e-11  8.8165012262e-12  8.27466175136e-12  9.20162842163e-12  9.0443262224e-12  1.03410784666e-11  9.02032634073e-12  1.09879127647e-11  1.02675124486e-11  8.27074341776e-12  8.78211120434e-12  9.13675839265e-12  8.73941678073e-12  9.43724604694e-12  9.75567180176e-12  9.69585009976e-12  7.00132003034e-12  7.7984883048e-12  8.29148435475e-12  8.9086383359e-12  1.03867120462e-11  9.38409624557e-12  1.15087140896e-11  1.23709046957e-11  1.21558513126e-11  1.0342675416e-11  1.11876528025e-11  1.36180904226e-11  1.35566329011e-11  1.57744904801e-11  1.97434367276e-11  2.09133353115e-11  1.64362658763e-11  1.37012152697e-11  9.9441724903e-12  9.55657833374e-12
 1.06841646935e-11  8.07236284239e-12  8.76641004481e-12  8.59905751608e-12  9.21213841749e-12  9.63455116454e-12  7.79753382482e-12  8.09190148965e-12  8.49647942618e-12  8.29030202173e-12  9.38187088445e-12  7.45377717074e-12  9.62134748735e-12  9.28745990613e-12  7.94084085848e-12  8.40237361696e-12  8.31166443816e-12  9.0353268908e-12  8.94291954338e-12  8.71516805828e-12  8.94804485728e-12  5.64106339326e-12  5.26424432976e-12  5.59704766112e-12  7.89570423766e-12  8.74921421927e-12  8.02904351233e-12  9.41158920658e-12  9.42515798474e-12  9.45301632903e-12  7.33675935607e-12  8.14828615878e-12  1.03919122612e-11  1.05442943409e-11  1.19620924006e-11  1.52936970722e-11  1.64362658763e-11  1.798494461e-11  1.55107025967e-11  1.27651538174e-11  1.18415138278e-11
 1.31107719329e-11  9.91987139866e-12  9.96559030017e-12  9.13729442776e-12  8.17615458006e-12  8.22531147634e-12  5.87785966316e-12  6.63437906864e-12  7.05686641228e-12  7.10911090487e-12  8.26961138127e-12  6.55700593054e-12  8.05174889498e-12  7.07841022237e-12  5.78091560297e-12  6.80447416925e-12  6.95781620233e-12  7.35881303314e-12  7.30788814048e-12  6.99038930632e-12  6.53440122046e-12  6.27697232362e-12  5.09107343766e-12  5.34489973822e-12  7.34069573909e-12  7.66866210094e-12  6.97183827417e-12  7.8826064596e-12  7.38308117079e-12  8.58291666882e-12  6.72701225034e-12  7.61560826221e-12  8.43581384232e-12  8.65139179237e-12  9.82220541128e-12  1.15632913654e-11  1.37012152697e-11  1.55107025967e-11  1.78941021878e-11  1.46722913076e-11  1.39017048103e-11
 1.45711915615e-11  1.11615157659e-11  1.07308832032e-11  9.75167602677e-12  8.09308226074e-12  7.18131133043e-12  5.3937373485e-12  5.72564353335e-12  6.30552480253e-12  6.70772535118e-12  7.71541461857e-12  5.91248971114e-12  7.29232320273e-12  6.83859658453e-12  5.98113804495e-12  6.6436896401e-12  6.72120359241e-12  7.23129343988e-12  6.82653444747e-12  6.2175567709e-12  5.7482428961e-12  5.50973041456e-12  4.6628948471e-12  4.20538233419e-12  6.16107869917e-12  5.79900073618e-12  5.24714123516e-12  5.46424976693e-12  4.42799798807e-12  5.37784415421e-12  4.08258325446e-12  5.50675674262e-12  6.54481034903e-12  6.41820306945e-12  7.27294385275e-12  8.92845023609e-12  9.9441724903e-12  1.27651538174e-11  1.46722913076e-11  1.69522967413e-11  1.62559553677e-11
 1.67135225953e-11  1.327139004e-11  1.15677152028e-11  1.00563232158e-11  8.31794953676e-12  7.41724731681e-12  5.82236328356e-12  5.63693828749e-12  6.70945326691e-12  7.08128492363e-12  8.30743691472e-12  6.78382727026e-12  7.36460031679e-12  6.65774441385e-12  6.01876605591e-12  6.7285863981e-12  7.05368036182e-12  7.39866894975e-12  7.52809817144e-12  6.9446371202e-12  5.96848958209e-12  5.61553218185e-12  5.44413460085e-12  5.67403660862e-12  7.21073777943e-12  6.79860298791e-12  6.24027694821e-12  6.20994455954e-12  4.68167142206e-12  5.43273957484e-12  4.55624101031e-12  5.70617602958e-12  6.53720503121e-12  6.49975837611e-12  7.16245053762e-12  8.72682435749e-12  9.55657833374e-12  1.18415138278e-11  1.39017048103e-11  1.62559553677e-11  1.86803812044e-11


==> anc/correlator_b11_Nt08_dist09.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 0.000208443394311  0.000191772474589  0.00015335955253  0.000114189652632  8.41124669335e-05  6.15240724824e-05  4.55613839465e-05  3.37474243128e-05  2.46633847164e-05  2.03665986295e-05  1.52245417006e-05  1.3486513505e-05  9.28858961099e-06  7.36955651117e-06  6.65790473961e-06  5.57923338861e-06  4.29420535669e-06  3.07733519301e-06  1.52161574215e-06  2.33420026193e-06  4.03588944255e-06  2.84528832994e-06  1.40972114869e-06  1.9912936465e-06  2.4589425595e-06  7.38493169119e-07  6.14472240862e-07  1.02675184093e-06 -3.44182191762e-08  1.85300653106e-07  4.03421318776e-07  1.70488196082e-09 -8.59475969858e-07 -4.40439277832e-07 -1.56809533771e-06 -1.19663097684e-06  8.29509126875e-07 -2.2594967422e-08  1.84240144663e-06  5.08714815087e-07 -4.7954348162e-07  4.61261261002e-07  5.18811884083e-07 -2.27440387233e-07  9.46066786532e-07  2.50317953068e-07 -4.20387239677e-07 -2.27138443408e-07  9.48348326199e-07 -7.99958341778e-07 -1.14724009928e-06 -4.43730945731e-07  1.01121960955e-06  3.26883922244e-07  6.64421826733e-07 -6.26503681933e-07 -2.05527018322e-06 -8.3888709836e-08  3.20371190949e-07 -1.27452746586e-06 -9.34688341086e-07  4.4575246813e-09  7.97306316041e-07  1.88650709491e-06  7.20851845064e-07  9.40165672711e-07  3.4993263556e-07  2.65495414556e-06  1.5016114328e-06  4.05658129644e-07 -1.03086158471e-06 -1.89253172837e-07 -8.69899982506e-07  1.87466892019e-06  1.53182806648e-06  1.05758158676e-06  6.78808724397e-07  2.07690276753e-06  3.63282109087e-06  3.15159215192e-06  3.13333979191e-06  6.29374366824e-06  5.40961703953e-06  6.77126302243e-06  9.31930320138e-06  1.2594832114e-05  1.58302285162e-05  2.14478600142e-05  2.66358494592e-05  3.47224432421e-05  4.37969077389e-05  6.06533590203e-05  8.38243404813e-05  0.000113903474528  0.000153324837384  0.000189119841371
 0.514972529804  0.514460692995  0.511297154412  0.511523628841  0.51185400439  0.512304643967  0.510826373055  0.511256535678  0.510633233755  0.510684931188  0.511039741994  0.511114958134  0.512390858069  0.512050919214  0.511425112069  0.511998764706  0.511731601444  0.511383178127  0.510944946268  0.510688186481  0.51040312378  0.512613549346  0.511935885506  0.511546495511  0.511702405145  0.510504312996  0.512948596706  0.512909665641  0.51040319682  0.512275526987  0.50992246337  0.511922116229  0.512728093412  0.510265561769  0.509940139891  0.509491234596  0.510945316525  0.511626421369  0.510741679288  0.512144401524  0.512468149649  0.51195631817  0.509442131898  0.511045813121  0.509949025116  0.512632908727  0.513208650106  0.514112351072  0.511121898322  0.511587080158  0.511073920607  0.511642482538  0.510693188393  0.510895387451  0.512220230709  0.512143739197  0.511563010761  0.511557581214  0.51034166171  0.511348158327  0.509792712625  0.511254869708  0.5087619709  0.512243290977  0.510081247536  0.51095036566  0.510821737563  0.510773840479  0.511549360174  0.510254270385  0.510177634176  0.51136412071  0.511141079351  0.509848944395  0.511611846092  0.512756286984  0.511394535079  0.510991016372  0.508962960921  0.510922303242  0.510941508573  0.510530667147  0.510377404732  0.510388130345  0.511646515263  0.51023433726  0.509975328018  0.512164622205  0.509924885397  0.511204271255  0.510770183871  0.511850584194  0.512190414434  0.512564895743  0.512307871362  0.514084041991
 7.75558434455e-13  2.70320039815e-13  1.43761977509e-13  9.51935361314e-14  6.94650871081e-14  5.40698990734e-14  4.26850845417e-14  3.5227963501e-14  2.96106552797e-14  2.57425249598e-14  2.24498143563e-14  1.86007456797e-14  1.78178058039e-14  1.63296787031e-14  1.50590908338e-14  1.39673599243e-14  1.32612313674e-14  1.31962878471e-14  1.19461731802e-14  1.16472455373e-14  1.08017985897e-14  1.11076069855e-14  1.11080776063e-14  1.02774112814e-14  1.03823890015e-14  1.06810837866e-14  1.06667778374e-14  1.06372439471e-14  1.0549380129e-14  1.03503106081e-14  9.28313418363e-15  8.96517827457e-15  9.95348081165e-15  1.09054780467e-14  1.0682880221e-14  1.02919061114e-14  9.44519306764e-15  9.83378884481e-15  9.38195277562e-15  9.67540762757e-15  9.25847349642e-15  9.70592928985e-15  9.62424764227e-15  9.30166808475e-15  9.45318277075e-15  1.03222045186e-14  1.01697507634e-14  9.99443788702e-15  9.28636663074e-15  9.55547742814e-15  8.98237120838e-15  9.93372277165e-15  9.45299946589e-15  1.02367438485e-14  9.79713528573e-15  1.02943307059e-14  1.07232782183e-14  1.03876456508e-14  1.00968886086e-14  1.00300799916e-14  1.04769356354e-14  1.03772769605e-14  9.62873947051e-15  9.9257119307e-15  1.02603066923e-14  9.8961337819e-15  1.02333799975e-14  1.03601941076e-14  1.00547148593e-14  1.00331153248e-14  9.86220057343e-15  1.02357004762e-14  9.81867730148e-15  9.91024457895e-15  1.01460581026e-14  1.01337269172e-14  1.07332829399e-14  1.17991327247e-14  1.21540658267e-14  1.2266327781e-14  1.27952979239e-14  1.42900070156e-14  1.48833316016e-14  1.60322288463e-14  1.81905252871e-14  2.03373496827e-14  2.18032054702e-14  2.55655388194e-14  2.95092946692e-14  3.58055100462e-14  4.31291709589e-14  5.39159093854e-14  6.91388362457e-14  9.46279770899e-14  1.43178184783e-13  2.69752192816e-13
 2.70320039815e-13  7.74781184911e-13  2.69009194077e-13  1.43224475156e-13  9.54175113283e-14  6.96386980045e-14  5.36481078057e-14  4.26532589678e-14  3.50262873709e-14  2.97616328069e-14  2.55625957387e-14  2.16342641619e-14  1.99996895426e-14  1.73015599714e-14  1.59606252309e-14  1.48893214402e-14  1.42549419129e-14  1.3596850248e-14  1.24298892286e-14  1.16737302535e-14  1.13310414718e-14  1.18780003885e-14  1.09347551624e-14  1.12247428092e-14  1.04853234785e-14  1.05488824874e-14  1.02161726035e-14  9.81531800513e-15  9.91775425972e-15  1.05516956093e-14  9.61791041092e-15  9.48289682711e-15  1.02597567845e-14  1.05692606173e-14  1.0738632172e-14  1.01135463425e-14  9.9278860803e-15  1.02943483283e-14  9.62641526709e-15  9.60370738691e-15  9.71833769936e-15  9.21597530811e-15  9.67380085583e-15  9.95418670948e-15  1.03464657973e-14  1.01821552573e-14  1.02811475347e-14  1.02138602059e-14  9.8873625845e-15  1.05140266848e-14  9.23444338564e-15  9.75087132853e-15  9.74145141147e-15  1.02038646063e-14  1.04003200858e-14  1.05185736107e-14  1.05925403213e-14  1.03208991682e-14  1.05353929988e-14  1.04162258065e-14  1.06185538017e-14  1.04292613598e-14  1.01255410075e-14  1.06913496406e-14  1.0747408521e-14  1.01549685298e-14  1.00925371125e-14  1.0335381037e-14  9.5110817202e-15  9.51344515563e-15  1.05182695005e-14  1.00912597596e-14  1.01191554878e-14  1.07454200104e-14  1.14515803682e-14  1.13170675687e-14  1.09237615634e-14  1.15393029186e-14  1.23440302849e-14  1.2535297106e-14  1.27173888763e-14  1.35876260435e-14  1.42681001947e-14  1.54750799911e-14  1.63567474112e-14  1.81191556152e-14  1.95267054203e-14  2.24937930783e-14  2.52796448409e-14  3.00279591184e-14  3.5814640618e-14  4.3643444299e-14  5.36099933018e-14  7.00165364832e-14  9.54491677091e-14  1.44546646918e-13
 1.43761977509e-13  2.69009194077e-13  7.69514986903e-13  2.67545147663e-13  1.4244316375e-13  9.44366892599e-14  6.93105532559e-14  5.33660433268e-14  4.24962551953e-14  3.55100980908e-14  2.90090651407e-14  2.47824873916e-14  2.15227693592e-14  1.89307047698e-14  1.74467436103e-14  1.67111623544e-14  1.58549175144e-14  1.39839926334e-14  1.34299551108e-14  1.22906910768e-14  1.17749238995e-14  1.16826010985e-14  1.15884315669e-14  1.09365007482e-14  1.11685758575e-14  1.11945586421e-14  9.81486099453e-15  9.91075476567e-15  9.3189320274e-15  1.06632475366e-14  9.75163867591e-15  9.40017011231e-15  9.76281602805e-15  1.03165685375e-14  1.00732451511e-14  1.04696419959e-14  1.00351891338e-14  1.00008988617e-14  9.53757886453e-15  1.06527530176e-14  9.76754755509e-15  9.7896004449e-15  9.69506318982e-15  9.72025803802e-15  9.91573452949e-15  9.99273959818e-15  1.03228550495e-14  9.91360558468e-15  9.61215272059e-15  1.03466015522e-14  9.66787481613e-15  9.69233804051e-15  9.62295116386e-15  1.01016328541e-14  9.99234766527e-15  1.00381756497e-14  1.00738603869e-14  1.06016288955e-14  1.06005858934e-14  1.00284712377e-14  1.03033616043e-14  9.92001772705e-15  9.84711326002e-15  1.05607042787e-14  1.02586446415e-14  9.91071268491e-15  1.03439475592e-14  1.06875215403e-14  9.87440418806e-15  9.94814978038e-15  1.01521535255e-14  9.85942825964e-15  1.03586155952e-14  1.03811527909e-14  1.03153033918e-14  1.12893349112e-14  1.13388786829e-14  1.11257566982e-14  1.12919287585e-14  1.10558613415e-14  1.22117240535e-14  1.32100357505e-14  1.38103411797e-14  1.4095081035e-14  1.5685063454e-14  1.63511995967e-14  1.77184428159e-14  1.95658930952e-14  2.16724940926e-14  2.60356528253e-14  3.01255725104e-14  3.53136496244e-14  4.23930082892e-14  5.35814804184e-14  6.98261504894e-14  9.52120870205e-14
 9.51935361314e-14  1.43224475156e-13  2.67545147663e-13  7.6880155133e-13  2.68096375594e-13  1.42295518043e-13  9.45758968309e-14  6.89021739888e-14  5.34190711949e-14  4.27731081774e-14  3.5114877423e-14  2.89916563545e-14  2.49169636351e-14  2.24487045232e-14  1.96397432443e-14  1.80493478266e-14  1.64033390651e-14  1.43708426491e-14  1.36840961424e-14  1.32360802211e-14  1.22967630815e-14  1.1398862635e-14  1.19949004542e-14  1.20669784826e-14  1.17821050107e-14  1.0974171853e-14  1.10211485737e-14  1.08038877568e-14  1.00279958041e-14  9.9543178623e-15  9.70772830682e-15  9.77518838842e-15  9.87095449493e-15  1.01118331594e-14  9.31265129655e-15  9.62846803883e-15  9.79137881602e-15  9.81768104522e-15  1.00388917642e-14  9.95094962542e-15  1.02499734772e-14  9.8215650611e-15  9.7789566183e-15  9.67204391673e-15  9.25872974758e-15  9.97424876094e-15  1.05055902246e-14  1.02260484119e-14  1.05587824876e-14  1.03739143353e-14  1.02340454831e-14  9.62121558822e-15  9.37243404029e-15  9.90721652195e-15  9.38683593437e-15  1.01748212057e-14  9.96814015336e-15  9.6546546812e-15  9.88561956719e-15  9.08530957207e-15  9.79793941852e-15  9.42252239306e-15  9.52530945295e-15  1.01550835918e-14  1.02462336299e-14  1.06370065422e-14  1.02478721141e-14  1.00848590791e-14  9.43329094418e-15  9.54050935301e-15  1.01724701569e-14  9.97252590533e-15  1.01143794419e-14  1.01758113605e-14  1.02952533544e-14  1.0343707058e-14  1.05210668183e-14  1.06179918428e-14  1.13002418616e-14  1.10006492861e-14  1.13180850564e-14  1.18810928233e-14  1.21341154438e-14  1.3190526316e-14  1.41556544233e-14  1.52588228834e-14  1.63529479505e-14  1.78015524255e-14  1.96291331351e-14  2.25188519541e-14  2.51238798635e-14  3.02733976868e-14  3.55966422648e-14  4.32674850331e-14  5.36561954909e-14  6.94499968141e-14
 6.94650871081e-14  9.54175113283e-14  1.4244316375e-13  2.68096375594e-13  7.69718857942e-13  2.67640832722e-13  1.4195645002e-13  9.42117340421e-14  6.87965477796e-14  5.30261178439e-14  4.18843135711e-14  3.49157746145e-14  2.93412255412e-14  2.48689885562e-14  2.15260982708e-14  1.97167017591e-14  1.73683589291e-14  1.55567308598e-14  1.44614401734e-14  1.37923406234e-14  1.30970334164e-14  1.23686243723e-14  1.25481742362e-14  1.20622940175e-14  1.14491870471e-14  1.12646292277e-14  1.07376113623e-14  1.09058701559e-14  1.06984656195e-14  1.06039299668e-14  1.035963562e-14  1.02587885893e-14  1.01080119191e-14  1.0020281853e-14  9.78916069214e-15  9.70487205981e-15  9.46140567471e-15  1.02744641273e-14  1.01576001927e-14  9.3663426786e-15  9.8499652358e-15  9.59838532965e-15  9.54983842678e-15  9.31540264507e-15  9.84868371963e-15  9.64503886034e-15  9.93451184867e-15  1.02939602416e-14  1.00364600824e-14  9.68669568468e-15  9.82893318197e-15  8.96707228128e-15  9.18466629113e-15  9.18022546533e-15  9.35400312097e-15  9.42764637941e-15  9.44892377675e-15  9.48974311044e-15  1.02958002319e-14  9.87039908218e-15  1.0036776378e-14  9.47945684701e-15  9.70727924165e-15  9.87770259244e-15  9.21902274903e-15  1.02542871377e-14  1.02497154466e-14  1.02658378675e-14  9.94850965855e-15  1.00254060843e-14  1.01212623187e-14  1.0769389139e-14  1.02561117744e-14  9.95113170179e-15  9.90871273339e-15  1.00989442955e-14  1.02147407364e-14  1.06293299694e-14  1.05823800812e-14  1.13018111105e-14  1.18978173284e-14  1.22022836559e-14  1.21436429747e-14  1.25026894187e-14  1.33106739973e-14  1.41710647344e-14  1.5247925766e-14  1.68972331087e-14  1.85759130647e-14  2.07906917114e-14  2.27649637298e-14  2.60852044429e-14  3.01829197928e-14  3.54245616548e-14  4.30000392023e-14  5.31554415041e-14
 5.40698990734e-14  6.96386980045e-14  9.44366892599e-14  1.42295518043e-13  2.67640832722e-13  7.69492354631e-13  2.6734989399e-13  1.42194505824e-13  9.41102041514e-14  6.90143091522e-14  5.33394216778e-14  4.24625226299e-14  3.49311108049e-14  2.94512698921e-14  2.48267762808e-14  2.18205847479e-14  1.96334450335e-14  1.73549462132e-14  1.65165431751e-14  1.53896995622e-14  1.39811030204e-14  1.36458342759e-14  1.28428110655e-14  1.23413262602e-14  1.20589140105e-14  1.16552529847e-14  1.13599905607e-14  1.09080008463e-14  1.01875053675e-14  1.06096578564e-14  1.07140443493e-14  1.04381262271e-14  1.00628309027e-14  1.07167110684e-14  9.94931904033e-15  1.00143471653e-14  9.83782948847e-15  1.06782323645e-14  1.00018437339e-14  9.793573998e-15  1.02199678855e-14  1.07282104408e-14  1.02834028629e-14  9.72016790371e-15  1.03142225001e-14  9.94079101451e-15  1.06841277232e-14  1.06275352893e-14  1.02394797531e-14  1.04513207364e-14  9.95339259338e-15  9.57070822328e-15  9.70001875959e-15  9.80215444119e-15  9.86703345173e-15  9.99264071892e-15  9.95877557163e-15  9.76736376246e-15  1.02083894656e-14  9.88741295014e-15  1.01533678177e-14  9.18766673849e-15  9.59930966515e-15  9.62760235401e-15  1.01136898135e-14  1.01216528758e-14  1.0690706824e-14  1.04913167229e-14  9.67563964009e-15  9.81912737705e-15  1.01142342844e-14  1.10989433661e-14  1.05204441481e-14  1.01205118529e-14  9.5734675799e-15  9.98401618983e-15  1.07503163137e-14  1.10766821905e-14  1.05757553774e-14  1.11540689632e-14  1.14614293747e-14  1.22047422427e-14  1.214638767e-14  1.25287510864e-14  1.29482928645e-14  1.40919156153e-14  1.44817559113e-14  1.52726633078e-14  1.67926552816e-14  1.84485176018e-14  1.9835581182e-14  2.28357461691e-14  2.56109026188e-14  2.9838988663e-14  3.50440741711e-14  4.26855604154e-14
 4.26850845417e-14  5.36481078057e-14  6.93105532559e-14  9.45758968309e-14  1.4195645002e-13  2.6734989399e-13  7.68576589409e-13  2.67223674676e-13  1.42147251508e-13  9.41987666581e-14  6.93335325811e-14  5.32068050086e-14  4.2714871398e-14  3.52334490934e-14  2.97046727611e-14  2.53031664274e-14  2.17942091336e-14  1.89090053024e-14  1.78892028269e-14  1.63081899178e-14  1.54845796731e-14  1.42400873484e-14  1.31600139446e-14  1.29522725063e-14  1.25400906723e-14  1.21302162246e-14  1.08559878016e-14  1.11773877012e-14  1.09187771268e-14  1.05829494433e-14  1.05018436239e-14  1.02046425953e-14  1.10936078002e-14  1.06051924303e-14  1.05429551313e-14  9.83126406213e-15  9.75409463262e-15  1.03147633615e-14  1.04259217851e-14  1.0365609886e-14  1.03409186962e-14  1.02024053127e-14  9.48331950513e-15  1.01795756766e-14  1.02302758644e-14  1.06376179169e-14  1.06723303103e-14  1.06812715774e-14  9.61398655826e-15  1.0335872334e-14  9.79245572026e-15  1.03185889549e-14  9.73889388179e-15  1.0003883722e-14  9.27489835544e-15  9.67874995442e-15  9.85015963658e-15  9.59994702246e-15  1.00710851238e-14  9.68162977097e-15  1.02224087633e-14  9.81268304654e-15  9.96114044101e-15  1.0153987641e-14  1.00497997581e-14  1.01582922754e-14  1.02872958138e-14  1.06780635691e-14  1.04159651189e-14  1.01997356157e-14  1.02036665146e-14  1.02216703379e-14  1.00667351491e-14  1.00070668227e-14  9.86189534889e-15  1.04143342745e-14  1.05668579986e-14  1.11486174061e-14  1.127572888e-14  1.1002976883e-14  1.14314780203e-14  1.18494826413e-14  1.24061005991e-14  1.29090232407e-14  1.26349553336e-14  1.33560368269e-14  1.3110067714e-14  1.46439164969e-14  1.53964376069e-14  1.6948294318e-14  1.84307543379e-14  2.05824967629e-14  2.22986316082e-14  2.58017668422e-14  2.94044936615e-14  3.52459673403e-14
 3.5227963501e-14  4.26532589678e-14  5.33660433268e-14  6.89021739888e-14  9.42117340421e-14  1.42194505824e-13  2.67223674676e-13  7.68837911488e-13  2.67462381026e-13  1.43119861572e-13  9.4866088117e-14  6.897348567e-14  5.30058692871e-14  4.28403321655e-14  3.48883866225e-14  2.96834515143e-14  2.54448317105e-14  2.24764704152e-14  1.99556277087e-14  1.69571080746e-14  1.57096433941e-14  1.49506714802e-14  1.40061640399e-14  1.33159028761e-14  1.29867405753e-14  1.19198737436e-14  1.16708496807e-14  1.18830449059e-14  1.12175650597e-14  1.12271721183e-14  1.09430175483e-14  1.01011426165e-14  1.1059077825e-14  1.09559264745e-14  1.02877028811e-14  9.79823378831e-15  9.70398594122e-15  1.01321035045e-14  9.81803633187e-15  1.00392608044e-14  1.05116904408e-14  9.85415857923e-15  1.00259553994e-14  9.75237164693e-15  1.01868510828e-14  1.01930925415e-14  1.01965403101e-14  1.04905874996e-14  9.58414328093e-15  1.04050079931e-14  1.01792319477e-14  1.00161495449e-14  9.39808262089e-15  9.88996861282e-15  9.62311032807e-15  1.01914625233e-14  9.60860113487e-15  9.61021016084e-15  1.00664012503e-14  1.02885157138e-14  1.08716845353e-14  1.02436663644e-14  9.76436078003e-15  9.73946735544e-15  9.23223532657e-15  9.76355543481e-15  1.0330067389e-14  1.0653740252e-14  9.92983139725e-15  9.48735393605e-15  9.67526388142e-15  9.69450606596e-15  9.82246076853e-15  9.67236886993e-15  9.83239855138e-15  1.06602680092e-14  1.08082570306e-14  1.06232591201e-14  1.03699641664e-14  1.08320409098e-14  1.10072627994e-14  1.10005131662e-14  1.17144399853e-14  1.19790142736e-14  1.23152980859e-14  1.26629010781e-14  1.32022230396e-14  1.33891583299e-14  1.41163259851e-14  1.55801625176e-14  1.73114100488e-14  1.84491227755e-14  2.02496042452e-14  2.30104317468e-14  2.5304943825e-14  2.9945874417e-14
 2.96106552797e-14  3.50262873709e-14  4.24962551953e-14  5.34190711949e-14  6.87965477796e-14  9.41102041514e-14  1.42147251508e-13  2.67462381026e-13  7.67898178348e-13  2.67610048307e-13  1.42752730021e-13  9.45617525119e-14  6.85626724599e-14  5.35185223335e-14  4.25910446721e-14  3.47832127376e-14  2.99412686098e-14  2.53488070745e-14  2.23561381585e-14  1.9450945167e-14  1.75275816639e-14  1.6588499925e-14  1.56234055466e-14  1.38639393595e-14  1.34179219784e-14  1.25014982432e-14  1.20705382885e-14  1.16384598603e-14  1.10854440841e-14  1.10799588633e-14  1.1089306117e-14  1.06207861767e-14  1.09280809966e-14  1.12098053165e-14  1.07318024342e-14  9.68955938185e-15  9.94182311798e-15  1.04261176056e-14  9.57436437978e-15  1.0221971142e-14  1.04026037042e-14  1.01131257925e-14  9.54337223173e-15  8.97226905675e-15  9.64258695346e-15  1.03742484582e-14  9.89274692313e-15  9.94914026234e-15  9.03590188513e-15  9.36697379704e-15  9.51845855279e-15  1.01048603182e-14  9.67825969444e-15  1.00445252323e-14  1.01072684715e-14  9.5378124217e-15  1.01105707847e-14  1.00212900033e-14  1.02372324867e-14  1.05109715956e-14  1.04081521743e-14  9.85626149597e-15  9.75933915714e-15  1.00313773207e-14  1.01075286537e-14  1.00009819302e-14  1.0091371216e-14  9.79582602003e-15  9.59238598108e-15  1.00025440644e-14  9.86450851861e-15  9.85934529264e-15  9.68119954637e-15  9.40776531976e-15  1.00233558468e-14  1.08447945105e-14  1.02775990826e-14  1.01769698479e-14  1.03129566787e-14  1.06651900607e-14  1.06057745287e-14  1.08372594149e-14  1.12405630681e-14  1.09119417368e-14  1.15835197987e-14  1.22391490255e-14  1.30015789723e-14  1.37247465528e-14  1.30261707586e-14  1.41068619096e-14  1.5528526934e-14  1.65498529938e-14  1.80386624721e-14  2.01683958134e-14  2.21708287187e-14  2.50060261093e-14
 2.57425249598e-14  2.97616328069e-14  3.55100980908e-14  4.27731081774e-14  5.30261178439e-14  6.90143091522e-14  9.41987666581e-14  1.43119861572e-13  2.67610048307e-13  7.68058315402e-13  2.67500063449e-13  1.41728486987e-13  9.39245278715e-14  6.8513079083e-14  5.20360889924e-14  4.18766178973e-14  3.48734508912e-14  2.9180374148e-14  2.49618761999e-14  2.19007501846e-14  1.8744162254e-14  1.79658210672e-14  1.63697726459e-14  1.46917054033e-14  1.3854321197e-14  1.33302976054e-14  1.31761264922e-14  1.28139038137e-14  1.14767243727e-14  1.07684511274e-14  1.1087371262e-14  1.07100590723e-14  1.07687830413e-14  1.05750421464e-14  1.01293921093e-14  1.04049425485e-14  9.67724194777e-15  1.04828724161e-14  1.05935298713e-14  9.75886873568e-15  9.79377679757e-15  9.78720182027e-15  9.81326523095e-15  9.93416651596e-15  1.01473457637e-14  1.00092523257e-14  1.03051629063e-14  1.03843505105e-14  1.01318531645e-14  9.97412171498e-15  9.37569833867e-15  9.69989211079e-15  9.5557350355e-15  1.01003724944e-14  9.54877261963e-15  9.76666984601e-15  9.20083137272e-15  9.82975491219e-15  1.00192215905e-14  1.08903089398e-14  9.83815979451e-15  9.74656015416e-15  9.99351287669e-15  9.44052634346e-15  9.55780781342e-15  1.06554856378e-14  1.0231925785e-14  9.52690655626e-15  1.05827767316e-14  1.00987924618e-14  1.07188265132e-14  1.01283527622e-14  1.05573493658e-14  9.91960182294e-15  1.03377274812e-14  1.0902118879e-14  1.05061853825e-14  9.66729426883e-15  1.01155635121e-14  1.06352106507e-14  1.08721013507e-14  1.12512942648e-14  1.08532288227e-14  1.09310654393e-14  1.13515535645e-14  1.15993004491e-14  1.19572178692e-14  1.25441168505e-14  1.25583959192e-14  1.35880598001e-14  1.45973600331e-14  1.60961722187e-14  1.72881110717e-14  1.86967246634e-14  2.00949140733e-14  2.25343516863e-14
 2.24498143563e-14  2.55625957387e-14  2.90090651407e-14  3.5114877423e-14  4.18843135711e-14  5.33394216778e-14  6.93335325811e-14  9.4866088117e-14  1.42752730021e-13  2.67500063449e-13  7.68886900028e-13  2.67456918704e-13  1.42257218939e-13  9.37904555359e-14  6.8006062691e-14  5.19829319123e-14  4.20115927223e-14  3.5075374922e-14  2.97328246263e-14  2.49015511673e-14  2.18818367255e-14  1.96225644389e-14  1.86841036463e-14  1.70477509023e-14  1.58958755116e-14  1.46337759609e-14  1.34997574613e-14  1.28683821857e-14  1.26644627962e-14  1.19519884787e-14  1.22589250576e-14  1.17515403277e-14  1.1321250028e-14  1.09919416484e-14  1.06841714948e-14  1.01936171476e-14  1.021440694e-14  1.06948162294e-14  1.05016802379e-14  1.02885639777e-14  1.08175059123e-14  1.03331156717e-14  1.01282928315e-14  9.0760579809e-15  9.6181838333e-15  1.01228353975e-14  1.01588270216e-14  9.91541957011e-15  1.01811770053e-14  1.01187064791e-14  9.94690390698e-15  1.05037124155e-14  1.03687531437e-14  1.01719817546e-14  9.82876403937e-15  9.82583859226e-15  9.43476423736e-15  1.01367374517e-14  1.02531263883e-14  1.04674939213e-14  9.52327401525e-15  1.02241512844e-14  1.01870301245e-14  1.03691943141e-14  9.86081917567e-15  1.01118838362e-14  1.03104861233e-14  1.0234013408e-14  1.09379051066e-14  1.06292823011e-14  1.09081799036e-14  1.00455715099e-14  9.45406279335e-15  9.56872304126e-15  9.59262156354e-15  1.06873734712e-14  9.84840001544e-15  9.76520996186e-15  1.06053000825e-14  1.04901561477e-14  1.10153818179e-14  1.1069010502e-14  1.02738255001e-14  1.05877792519e-14  1.12229538575e-14  1.17237588588e-14  1.15136920004e-14  1.21662240226e-14  1.28038680116e-14  1.32656997857e-14  1.35027992541e-14  1.44717368132e-14  1.54936428181e-14  1.67558426857e-14  1.72156006222e-14  1.9979704907e-14
 1.86007456797e-14  2.16342641619e-14  2.47824873916e-14  2.89916563545e-14  3.49157746145e-14  4.24625226299e-14  5.32068050086e-14  6.897348567e-14  9.45617525119e-14  1.41728486987e-13  2.67456918704e-13  7.68126684668e-13  2.6695351004e-13  1.41401133433e-13  9.35816342281e-14  6.85791322647e-14  5.31406451257e-14  4.29252801019e-14  3.49724946464e-14  2.89175289862e-14  2.48771948899e-14  2.12968612115e-14  1.96351646234e-14  1.8259000005e-14  1.63801703854e-14  1.50537160851e-14  1.42380264307e-14  1.3592136238e-14  1.26727507841e-14  1.17650624779e-14  1.18182112324e-14  1.13498550177e-14  1.15808166412e-14  1.11087838671e-14  1.04484693059e-14  1.03410129916e-14  1.0355010788e-14  1.07527835104e-14  1.0496862611e-14  1.04452338181e-14  1.03171109143e-14  1.02601259552e-14  9.81198414708e-15  1.01333508042e-14  9.00387212482e-15  9.82059690669e-15  9.77648123128e-15  9.68052173933e-15  9.56758072664e-15  9.84826529561e-15  9.94882254788e-15  1.02871340262e-14  9.7865459931e-15  1.00003180298e-14  9.97499928158e-15  9.48475107158e-15  9.0094625419e-15  9.2088000375e-15  9.9305664864e-15  1.03663934058e-14  9.45000016876e-15  9.91544554072e-15  9.51133877787e-15  9.51756369249e-15  9.60270203308e-15  1.00708658048e-14  9.80381383104e-15  9.65155432812e-15  1.01441913e-14  1.04609756214e-14  9.98368817293e-15  9.66889825585e-15  1.0365284579e-14  1.02110073083e-14  1.01375677439e-14  1.03745382874e-14  9.46208715973e-15  9.6614793962e-15  1.03680348286e-14  1.0505740036e-14  1.08356860559e-14  1.12346137923e-14  1.06207026577e-14  1.04340058563e-14  1.07611406462e-14  1.11019134959e-14  1.11499430063e-14  1.20251668268e-14  1.21142147241e-14  1.24675607643e-14  1.29647828957e-14  1.37669273801e-14  1.47760883956e-14  1.54650454215e-14  1.56431125678e-14  1.73085425895e-14
 1.78178058039e-14  1.99996895426e-14  2.15227693592e-14  2.49169636351e-14  2.93412255412e-14  3.49311108049e-14  4.2714871398e-14  5.30058692871e-14  6.85626724599e-14  9.39245278715e-14  1.42257218939e-13  2.6695351004e-13  7.6928542356e-13  2.67319452437e-13  1.41716016032e-13  9.37740138378e-14  6.83902750407e-14  5.29990719113e-14  4.24404297146e-14  3.39401068623e-14  2.9260931956e-14  2.51252646982e-14  2.20736234841e-14  1.97299109795e-14  1.85651547579e-14  1.68589168506e-14  1.5858060065e-14  1.47276291626e-14  1.33753305277e-14  1.29143942601e-14  1.18140864927e-14  1.14540135028e-14  1.23419977077e-14  1.17729952324e-14  1.08128085691e-14  9.99682004766e-15  1.01700313002e-14  1.08052437298e-14  1.02927644484e-14  1.05413844587e-14  1.07356158109e-14  1.043540078e-14  9.98037613695e-15  1.01641312011e-14  9.10278987425e-15  9.60701596638e-15  9.97992816165e-15  9.9472630908e-15  9.56382697493e-15  9.82410287826e-15  1.0295603284e-14  1.03066043402e-14  9.82017121962e-15  1.01640567578e-14  9.3510863929e-15  9.5081489239e-15  9.96713015821e-15  9.53406877192e-15  9.71155007376e-15  9.71353119855e-15  9.54817947955e-15  9.29190302341e-15  9.28026317878e-15  9.58646953629e-15  9.4760703987e-15  1.0487836476e-14  1.02864991284e-14  9.95343036685e-15  1.03865464581e-14  9.73163852834e-15  9.85083790397e-15  9.744035279e-15  9.76908873835e-15  9.89926588222e-15  9.79277882787e-15  1.00663286041e-14  8.98175689445e-15  9.93126271875e-15  1.00451755368e-14  9.93425905974e-15  1.11467704042e-14  1.06600686677e-14  1.00646578667e-14  1.05040504914e-14  1.06464389852e-14  1.11587226993e-14  1.12963518484e-14  1.15379296925e-14  1.13661995104e-14  1.21161303981e-14  1.26732831404e-14  1.32103237645e-14  1.35692597235e-14  1.38639493408e-14  1.45317104015e-14  1.60304503172e-14
 1.63296787031e-14  1.73015599714e-14  1.89307047698e-14  2.24487045232e-14  2.48689885562e-14  2.94512698921e-14  3.52334490934e-14  4.28403321655e-14  5.35185223335e-14  6.8513079083e-14  9.37904555359e-14  1.41401133433e-13  2.67319452437e-13  7.70082151154e-13  2.67883525264e-13  1.4233901283e-13  9.39453126384e-14  6.8503050519e-14  5.24421182274e-14  4.1201587502e-14  3.44370824581e-14  2.97806549829e-14  2.52759144912e-14  2.22089522381e-14  2.03117760101e-14  1.87273588667e-14  1.6661349566e-14  1.49791030407e-14  1.40257224665e-14  1.38418882267e-14  1.30114671876e-14  1.2460825559e-14  1.25563766557e-14  1.17567975655e-14  1.11144103581e-14  1.08074878649e-14  1.06327910578e-14  1.09945759113e-14  1.03955547188e-14  1.01543818963e-14  1.06053102868e-14  1.11426509527e-14  1.05430113873e-14  1.05783917015e-14  1.04848338653e-14  9.91671266844e-15  1.04382927106e-14  9.86283017538e-15  9.93880446027e-15  1.04903641882e-14  1.05399071324e-14  1.06052590292e-14  1.01841540843e-14  9.90832782763e-15  9.82903589672e-15  9.3809651153e-15  9.66822062834e-15  9.3776935354e-15  1.00142358763e-14  9.49024005268e-15  9.799582563e-15  1.02721171894e-14  9.71257269994e-15  9.87190541974e-15  9.71797907702e-15  1.02539333486e-14  9.60052951109e-15  9.25332981686e-15  9.75968249666e-15  1.0082408567e-14  1.06995610336e-14  1.02220940073e-14  1.02429599486e-14  1.01242427725e-14  1.0124871568e-14  9.98502077364e-15  9.57599049268e-15  1.03566319721e-14  1.01686805905e-14  1.03326473712e-14  1.03270660659e-14  1.12202844837e-14  1.07156266592e-14  1.10048483997e-14  1.08385932346e-14  1.05102003336e-14  1.10508931355e-14  1.0969694967e-14  1.08318850866e-14  1.19300321735e-14  1.30508988158e-14  1.26460054222e-14  1.28848773552e-14  1.39233120596e-14  1.36681336912e-14  1.45028248478e-14
 1.50590908338e-14  1.59606252309e-14  1.74467436103e-14  1.96397432443e-14  2.15260982708e-14  2.48267762808e-14  2.97046727611e-14  3.48883866225e-14  4.25910446721e-14  5.20360889924e-14  6.8006062691e-14  9.35816342281e-14  1.41716016032e-13  2.67883525264e-13  7.6957337884e-13  2.67249201738e-13  1.42107540333e-13  9.48645678437e-14  6.8639152241e-14  5.23066073048e-14  4.20120716563e-14  3.50098288515e-14  3.01512402669e-14  2.55318740206e-14  2.21214775961e-14  1.99061403389e-14  1.7533821657e-14  1.63738114638e-14  1.4858831884e-14  1.34179107712e-14  1.32324484697e-14  1.26695170203e-14  1.27091309422e-14  1.19978549144e-14  1.09921984535e-14  1.13628988387e-14  1.09369515916e-14  1.10850692001e-14  1.063623309e-14  9.44770574312e-15  1.00126773903e-14  1.05455527406e-14  9.96476790554e-15  9.88027708156e-15  9.88271839194e-15  1.0271422309e-14  1.00989406165e-14  1.00512325369e-14  9.95632583293e-15  1.03550145798e-14  9.92058189286e-15  1.03083579744e-14  1.02499206609e-14  1.02398035146e-14  1.00454680405e-14  9.95784830535e-15  9.69997326724e-15  9.54701600211e-15  9.93837900972e-15  9.60364007995e-15  9.63570535971e-15  9.86050261336e-15  1.00569846074e-14  1.02759062509e-14  1.04657774401e-14  9.98810871394e-15  9.7436921712e-15  9.38494647361e-15  9.94140996308e-15  9.73068804898e-15  9.56570166512e-15  9.68134936025e-15  9.29205821892e-15  1.06048344232e-14  1.02746969131e-14  1.04693460122e-14  9.60479493565e-15  1.02621736876e-14  1.04883999287e-14  1.00869310327e-14  1.06583788348e-14  1.07535799491e-14  1.00458310832e-14  1.11824740953e-14  1.04401430186e-14  1.05827002745e-14  1.0417933182e-14  1.11561972354e-14  1.10423319276e-14  1.20402572043e-14  1.17600315863e-14  1.2402998361e-14  1.21078035567e-14  1.31673377867e-14  1.32229861747e-14  1.43102208196e-14
 1.39673599243e-14  1.48893214402e-14  1.67111623544e-14  1.80493478266e-14  1.97167017591e-14  2.18205847479e-14  2.53031664274e-14  2.96834515143e-14  3.47832127376e-14  4.18766178973e-14  5.19829319123e-14  6.85791322647e-14  9.37740138378e-14  1.4233901283e-13  2.67249201738e-13  7.69681895632e-13  2.67440351623e-13  1.42161692647e-13  9.41901751269e-14  6.82894077268e-14  5.28623158555e-14  4.2330781067e-14  3.53215716075e-14  2.99234369477e-14  2.52453786781e-14  2.23550856902e-14  2.0077447895e-14  1.83711815552e-14  1.62803369724e-14  1.51005624637e-14  1.40004703133e-14  1.36507558503e-14  1.29361556233e-14  1.24918326083e-14  1.12754352985e-14  1.09871536722e-14  1.08727952388e-14  1.14161608067e-14  1.14657272411e-14  1.060311769e-14  1.03146795358e-14  1.04575150722e-14  9.82904632704e-15  1.00607727631e-14  9.61741589744e-15  9.91943132529e-15  9.97360770727e-15  1.03688565539e-14  9.50275401337e-15  1.01695515904e-14  9.71343113675e-15  9.80115720201e-15  9.68054450087e-15  9.71942351207e-15  9.83790107324e-15  1.02699359766e-14  9.71022991355e-15  1.00884098436e-14  9.97661234353e-15  9.56488624441e-15  9.83691048022e-15  1.0280903328e-14  9.99588375847e-15  9.83902685376e-15  9.87842264598e-15  9.40937201962e-15  9.16367024109e-15  9.35512923176e-15  9.73014034914e-15  9.82547438667e-15  1.04938614628e-14  1.02953113613e-14  1.02541305554e-14  1.04401881207e-14  1.01766265435e-14  1.05141472926e-14  9.79051962943e-15  9.8742496233e-15  9.99381176262e-15  1.00756122669e-14  1.10654851119e-14  9.89525591851e-15  1.03637398641e-14  1.05899009251e-14  1.01211077855e-14  1.06532951866e-14  1.08960039255e-14  1.10187046449e-14  1.05605719745e-14  1.11299346297e-14  1.14879783715e-14  1.130009871e-14  1.19741218952e-14  1.25466641175e-14  1.26276719808e-14  1.33907001871e-14
 1.32612313674e-14  1.42549419129e-14  1.58549175144e-14  1.64033390651e-14  1.73683589291e-14  1.96334450335e-14  2.17942091336e-14  2.54448317105e-14  2.99412686098e-14  3.48734508912e-14  4.20115927223e-14  5.31406451257e-14  6.83902750407e-14  9.39453126384e-14  1.42107540333e-13  2.67440351623e-13  7.69985012982e-13  2.67466332711e-13  1.42423250021e-13  9.33430601427e-14  6.81376303002e-14  5.30663736702e-14  4.34218324992e-14  3.54601277789e-14  2.94290340675e-14  2.56331147894e-14  2.25592411764e-14  1.99535180066e-14  1.78087630664e-14  1.63394281247e-14  1.47724402036e-14  1.43923643185e-14  1.35048179721e-14  1.24711955672e-14  1.20967253688e-14  1.19221410184e-14  1.17412898378e-14  1.16417559534e-14  1.10163814804e-14  1.10904265322e-14  1.0530397609e-14  1.02209113327e-14  9.91325089392e-15  1.03824679896e-14  9.81422365093e-15  1.04249681074e-14  1.05837226411e-14  1.05615574991e-14  9.81672039051e-15  9.56760589404e-15  9.81088890482e-15  9.57353464475e-15  9.94021947203e-15  9.57583655425e-15  1.02038284805e-14  1.04401606349e-14  1.06010479543e-14  9.76946552448e-15  9.74016088647e-15  1.01102858514e-14  9.15542265273e-15  9.58707213755e-15  9.60799674971e-15  1.02247752965e-14  1.00652850687e-14  9.49964556247e-15  1.00641873003e-14  9.63495870264e-15  1.02415542471e-14  1.04087052308e-14  1.02426756561e-14  1.006483997e-14  9.62647862291e-15  1.01573572659e-14  9.49371088962e-15  9.61494519173e-15  9.89302832185e-15  9.35540439532e-15  9.47307288379e-15  9.50411144435e-15  1.03172780132e-14  1.0789579717e-14  9.97573078071e-15  1.06079352245e-14  1.00385053156e-14  1.00239424849e-14  1.04956415572e-14  1.0221224201e-14  1.06816746677e-14  1.06111408436e-14  1.06510499894e-14  1.08315920873e-14  1.11394825129e-14  1.19235838644e-14  1.18816615957e-14  1.24983689288e-14
 1.31962878471e-14  1.3596850248e-14  1.39839926334e-14  1.43708426491e-14  1.55567308598e-14  1.73549462132e-14  1.89090053024e-14  2.24764704152e-14  2.53488070745e-14  2.9180374148e-14  3.5075374922e-14  4.29252801019e-14  5.29990719113e-14  6.8503050519e-14  9.48645678437e-14  1.42161692647e-13  2.67466332711e-13  7.69330292075e-13  2.67122682913e-13  1.41312554769e-13  9.35911616028e-14  6.85417830645e-14  5.36622785231e-14  4.33170036591e-14  3.51893363331e-14  2.95048977643e-14  2.54296799653e-14  2.25439638323e-14  1.95358302941e-14  1.77151537822e-14  1.61765075955e-14  1.47198120071e-14  1.40837548617e-14  1.33697209968e-14  1.32903393582e-14  1.28840541516e-14  1.22990846527e-14  1.2257530581e-14  1.1202900875e-14  1.10872249064e-14  1.06796162205e-14  1.0074294029e-14  9.96487845756e-15  1.0296762912e-14  9.56772560345e-15  9.76028262153e-15  9.575224071e-15  1.01159916216e-14  9.21628921331e-15  9.07394756427e-15  9.08448483857e-15  9.32939212865e-15  9.64589287664e-15  1.00640797603e-14  9.98989669642e-15  9.69972454978e-15  9.70793998805e-15  9.61788933248e-15  9.03391630695e-15  9.60397040643e-15  9.12903805078e-15  1.03641312513e-14  9.63506561675e-15  9.8235365279e-15  9.23895961148e-15  9.53436846893e-15  9.58328042297e-15  1.0141314604e-14  1.07097497511e-14  9.7604033813e-15  1.01562566112e-14  9.37191089992e-15  9.33475135026e-15  9.95103685018e-15  1.04752596381e-14  1.00793257133e-14  9.94991579354e-15  1.00490395982e-14  9.89639367709e-15  9.65321230031e-15  9.70387852639e-15  9.63417194018e-15  9.45690296234e-15  1.02038718403e-14  9.794620879e-15  1.02160694454e-14  9.85008588392e-15  1.01332482791e-14  9.78527337721e-15  1.00598148956e-14  1.04252683088e-14  1.04031444393e-14  1.09346889742e-14  1.11304366994e-14  1.13529978068e-14  1.21070014063e-14
 1.19461731802e-14  1.24298892286e-14  1.34299551108e-14  1.36840961424e-14  1.44614401734e-14  1.65165431751e-14  1.78892028269e-14  1.99556277087e-14  2.23561381585e-14  2.49618761999e-14  2.97328246263e-14  3.49724946464e-14  4.24404297146e-14  5.24421182274e-14  6.8639152241e-14  9.41901751269e-14  1.42423250021e-13  2.67122682913e-13  7.68428054667e-13  2.66216212739e-13  1.42066602392e-13  9.4083840313e-14  6.89450811241e-14  5.34645125588e-14  4.25650002973e-14  3.53169371346e-14  2.88145571813e-14  2.48695045925e-14  2.14627873502e-14  1.95392243561e-14  1.73370215475e-14  1.62166911728e-14  1.49978349917e-14  1.39789551916e-14  1.35766401058e-14  1.26339785148e-14  1.18947030524e-14  1.19206113837e-14  1.10655752299e-14  1.10075750486e-14  1.053857275e-14  1.07988181182e-14  9.66419097726e-15  1.0644705262e-14  9.90734042146e-15  9.79210454234e-15  1.0071726846e-14  9.61328975847e-15  9.35569386355e-15  9.42210640907e-15  9.49456831938e-15  9.39771419152e-15  9.79826706654e-15  1.00062391242e-14  1.01480501356e-14  1.01161608281e-14  9.66928165001e-15  9.14907266496e-15  9.02430405811e-15  9.82098225054e-15  9.63506814354e-15  9.4918662776e-15  9.54053869161e-15  8.7775906493e-15  9.36359420244e-15  9.54339876502e-15  9.92135758815e-15  9.69438122858e-15  9.91708664954e-15  1.02081864649e-14  1.05194685454e-14  9.88594077902e-15  1.00514931667e-14  9.76889622001e-15  9.54453305021e-15  9.61911581017e-15  9.63630702724e-15  1.00899163014e-14  8.86688021748e-15  9.79366068348e-15  1.02473930494e-14  1.03143555977e-14  1.00193723576e-14  9.70905359821e-15  9.80897261917e-15  9.68300971809e-15  9.90572989911e-15  1.04244197807e-14  1.05827624304e-14  1.1196700002e-14  1.08099570401e-14  1.10404699998e-14  1.06818261699e-14  1.09663160702e-14  1.1752319536e-14  1.12570852383e-14
 1.16472455373e-14  1.16737302535e-14  1.22906910768e-14  1.32360802211e-14  1.37923406234e-14  1.53896995622e-14  1.63081899178e-14  1.69571080746e-14  1.9450945167e-14  2.19007501846e-14  2.49015511673e-14  2.89175289862e-14  3.39401068623e-14  4.1201587502e-14  5.23066073048e-14  6.82894077268e-14  9.33430601427e-14  1.41312554769e-13  2.66216212739e-13  7.67037649326e-13  2.6758606038e-13  1.42560073201e-13  9.37059301094e-14  6.84501431657e-14  5.24919203275e-14  4.25181014427e-14  3.45912949247e-14  2.92385501656e-14  2.50934145679e-14  2.19614778264e-14  1.90176985522e-14  1.72258536213e-14  1.58831690167e-14  1.49958924089e-14  1.43276163968e-14  1.31497038666e-14  1.2632444915e-14  1.28764437865e-14  1.22450583175e-14  1.16038580035e-14  1.13612607788e-14  1.08937070547e-14  9.5749292757e-15  1.08106141713e-14  9.88579311625e-15  1.03889315795e-14  9.87787320439e-15  1.01365007704e-14  9.99997280513e-15  9.53769737269e-15  9.39376358565e-15  9.04880868748e-15  9.84209077292e-15  9.15803477677e-15  9.24781782176e-15  9.39482773417e-15  9.17126411336e-15  8.67586353707e-15  9.05833239554e-15  9.72866510083e-15  9.64076800546e-15  9.5929640707e-15  9.2677311922e-15  9.43465421263e-15  9.82212608582e-15  9.86914337398e-15  9.31858174478e-15  9.45880787522e-15  8.9544188846e-15  9.52986665516e-15  9.81852342782e-15  9.11803359566e-15  9.60168952984e-15  9.35248580107e-15  9.47571761408e-15  9.85556513292e-15  9.83270430814e-15  1.00379802711e-14  8.56014020829e-15  9.62743603081e-15  9.83389780003e-15  9.66510215622e-15  9.63546002081e-15  9.92134390149e-15  9.84997475411e-15  9.21821862196e-15  9.85194473145e-15  1.03062533155e-14  9.95442736638e-15  1.04953500329e-14  1.01843404511e-14  1.10894423072e-14  1.05855022022e-14  1.0411436323e-14  1.08005163278e-14  1.13863801862e-14
 1.08017985897e-14  1.13310414718e-14  1.17749238995e-14  1.22967630815e-14  1.30970334164e-14  1.39811030204e-14  1.54845796731e-14  1.57096433941e-14  1.75275816639e-14  1.8744162254e-14  2.18818367255e-14  2.48771948899e-14  2.9260931956e-14  3.44370824581e-14  4.20120716563e-14  5.28623158555e-14  6.81376303002e-14  9.35911616028e-14  1.42066602392e-13  2.6758606038e-13  7.68106141204e-13  2.67618918694e-13  1.42220847857e-13  9.40548071357e-14  6.86088724436e-14  5.31681104438e-14  4.21598483856e-14  3.45926381495e-14  2.88061206195e-14  2.53060964661e-14  2.21190041633e-14  1.98433203467e-14  1.82459763578e-14  1.60693590226e-14  1.5230691037e-14  1.3440159034e-14  1.29392871353e-14  1.32920876621e-14  1.17518828417e-14  1.14091221377e-14  1.12951677176e-14  1.08353125186e-14  1.04195532515e-14  1.03456523279e-14  1.00552780064e-14  1.06014354395e-14  9.86406022113e-15  9.76188123984e-15  1.05548130881e-14  1.05862155668e-14  9.67113195595e-15  9.26882513888e-15  1.04041881006e-14  9.68338076571e-15  9.32877555227e-15  9.6368422544e-15  9.47464293477e-15  9.11008883366e-15  8.96202763527e-15  9.69682410319e-15  9.11553301231e-15  9.13402928225e-15  9.1502639763e-15  1.00163750189e-14  9.38042195798e-15  9.15638900921e-15  9.62683995862e-15  9.77432216031e-15  9.74501685954e-15  1.01185229636e-14  9.9064328638e-15  9.29932577647e-15  1.02086928499e-14  9.36009675855e-15  1.01298359675e-14  1.00402118711e-14  1.04294913385e-14  1.02248780997e-14  9.80936694492e-15  1.00937594646e-14  9.40453743309e-15  1.03012403097e-14  9.60380397407e-15  9.39688095138e-15  9.67221428202e-15  9.74672703944e-15  9.7830169574e-15  1.04443558749e-14  1.04566227278e-14  1.04202164932e-14  1.01994071525e-14  1.02521837804e-14  9.70972715485e-15  1.08129334067e-14  1.07407678399e-14  1.10962413865e-14
 1.11076069855e-14  1.18780003885e-14  1.16826010985e-14  1.1398862635e-14  1.23686243723e-14  1.36458342759e-14  1.42400873484e-14  1.49506714802e-14  1.6588499925e-14  1.79658210672e-14  1.96225644389e-14  2.12968612115e-14  2.51252646982e-14  2.97806549829e-14  3.50098288515e-14  4.2330781067e-14  5.30663736702e-14  6.85417830645e-14  9.4083840313e-14  1.42560073201e-13  2.67618918694e-13  7.71278106552e-13  2.67939732701e-13  1.42419659612e-13  9.42642784756e-14  6.89329695459e-14  5.34824854029e-14  4.23966924803e-14  3.49922937812e-14  2.92257179732e-14  2.52074370573e-14  2.20591532883e-14  1.93841033803e-14  1.72709605218e-14  1.56963953582e-14  1.50179382793e-14  1.39053537172e-14  1.33129191297e-14  1.22967232942e-14  1.1385147755e-14  1.18066700582e-14  1.16345987841e-14  1.12470411634e-14  1.05852391783e-14  1.07038833171e-14  1.07099737679e-14  1.02492689035e-14  1.07108832858e-14  1.08622424062e-14  1.06799713731e-14  9.69577023403e-15  9.85832603397e-15  1.06054510613e-14  9.96933965723e-15  9.77739413127e-15  9.97862208206e-15  9.86583552339e-15  9.40882640459e-15  9.54630907086e-15  1.0154675225e-14  9.7368472544e-15  9.45876345927e-15  9.8529172655e-15  9.54454308157e-15  9.80617226468e-15  1.00186832045e-14  9.7719315336e-15  1.00848490395e-14  9.41086999928e-15  9.57696245541e-15  9.65858414901e-15  8.73834320291e-15  9.99857763733e-15  9.76421022875e-15  1.00855290312e-14  1.01595022963e-14  1.017527424e-14  9.54624480109e-15  9.24874011786e-15  1.00502538981e-14  1.03995558063e-14  1.03766303616e-14  9.98270070203e-15  1.00719350019e-14  1.01645724179e-14  1.01882014227e-14  1.07312713221e-14  1.05255341165e-14  9.74813363741e-15  9.76049940937e-15  1.03098321795e-14  1.04178413494e-14  1.05821825353e-14  1.11606367286e-14  1.11455542391e-14  1.13829096739e-14
 1.11080776063e-14  1.09347551624e-14  1.15884315669e-14  1.19949004542e-14  1.25481742362e-14  1.28428110655e-14  1.31600139446e-14  1.40061640399e-14  1.56234055466e-14  1.63697726459e-14  1.86841036463e-14  1.96351646234e-14  2.20736234841e-14  2.52759144912e-14  3.01512402669e-14  3.53215716075e-14  4.34218324992e-14  5.36622785231e-14  6.89450811241e-14  9.37059301094e-14  1.42220847857e-13  2.67939732701e-13  7.6967655764e-13  2.67571963738e-13  1.42420476968e-13  9.41536618444e-14  6.87705137298e-14  5.31784317967e-14  4.22552238944e-14  3.41506527584e-14  2.92740892619e-14  2.521064425e-14  2.20856426212e-14  1.94997927032e-14  1.75525349737e-14  1.61849100318e-14  1.46709529063e-14  1.40576683612e-14  1.29267391681e-14  1.2338234705e-14  1.22929862238e-14  1.13887520739e-14  1.11964392777e-14  1.12881285209e-14  1.06137368951e-14  1.11886554157e-14  1.12485178587e-14  1.08898129626e-14  1.0652154734e-14  1.02476725835e-14  1.04448111179e-14  1.09394432415e-14  1.05097759759e-14  9.91451551094e-15  9.64431209257e-15  1.01192206565e-14  9.37466634501e-15  9.75812451068e-15  9.20694728413e-15  9.45696860974e-15  9.20527902206e-15  9.59701510352e-15  9.45871054801e-15  9.65359750517e-15  9.48214631344e-15  9.70795211917e-15  9.51671414823e-15  9.7592223434e-15  9.70766116103e-15  9.61485240587e-15  9.94995833817e-15  9.03399692587e-15  9.4537711081e-15  9.64868625173e-15  9.80657124533e-15  9.80622546105e-15  9.97992414349e-15  9.9367173814e-15  9.71633043382e-15  1.01744654021e-14  9.14488782923e-15  9.46822566002e-15  9.9564145071e-15  9.84560980941e-15  1.00268022116e-14  1.03060745828e-14  1.00790156105e-14  1.02645617442e-14  1.00542738732e-14  9.82744058111e-15  9.79983044694e-15  1.03329319656e-14  1.02547863161e-14  1.04491877383e-14  1.1334318576e-14  1.11944821449e-14
 1.02774112814e-14  1.12247428092e-14  1.09365007482e-14  1.20669784826e-14  1.20622940175e-14  1.23413262602e-14  1.29522725063e-14  1.33159028761e-14  1.38639393595e-14  1.46917054033e-14  1.70477509023e-14  1.8259000005e-14  1.97299109795e-14  2.22089522381e-14  2.55318740206e-14  2.99234369477e-14  3.54601277789e-14  4.33170036591e-14  5.34645125588e-14  6.84501431657e-14  9.40548071357e-14  1.42419659612e-13  2.67571963738e-13  7.69035300068e-13  2.67911229849e-13  1.42098571889e-13  9.39527447912e-14  6.84102777475e-14  5.28846846124e-14  4.19125848859e-14  3.49500681759e-14  2.96926897042e-14  2.6122132414e-14  2.3058626954e-14  2.01178069046e-14  1.80338667021e-14  1.63599851131e-14  1.52673025469e-14  1.46712416043e-14  1.35609749986e-14  1.27037373398e-14  1.21820404581e-14  1.17955755325e-14  1.09362838496e-14  1.09074430262e-14  1.04268915869e-14  1.0804614906e-14  1.06425094473e-14  1.11441072996e-14  1.05719566198e-14  1.05369429205e-14  1.07370663789e-14  1.02142015791e-14  9.79711668634e-15  9.72178909694e-15  1.01481386902e-14  9.80092480201e-15  9.49676053159e-15  9.39552801303e-15  9.83282150347e-15  9.47643396689e-15  9.99848605798e-15  9.80854878887e-15  9.76174862103e-15  1.01393078994e-14  1.02142252354e-14  9.96997045591e-15  1.01844932237e-14  9.91324998228e-15  1.02572578888e-14  1.03983135693e-14  9.11169295236e-15  9.66938705846e-15  9.79459569123e-15  9.41908101251e-15  9.5393439757e-15  9.71858964899e-15  9.58249447354e-15  9.27567528942e-15  9.74351455174e-15  9.35483549859e-15  1.00898884511e-14  1.00575958111e-14  9.81138988723e-15  1.00454038515e-14  9.45442746326e-15  9.94017545647e-15  9.74643795501e-15  9.79203925798e-15  9.81826430191e-15  9.73729513818e-15  1.05694673351e-14  1.03748743823e-14  1.08069207596e-14  1.09973739258e-14  1.09732233256e-14
 1.03823890015e-14  1.04853234785e-14  1.11685758575e-14  1.17821050107e-14  1.14491870471e-14  1.20589140105e-14  1.25400906723e-14  1.29867405753e-14  1.34179219784e-14  1.3854321197e-14  1.58958755116e-14  1.63801703854e-14  1.85651547579e-14  2.03117760101e-14  2.21214775961e-14  2.52453786781e-14  2.94290340675e-14  3.51893363331e-14  4.25650002973e-14  5.24919203275e-14  6.86088724436e-14  9.42642784756e-14  1.42420476968e-13  2.67911229849e-13  7.6951219546e-13  2.6704569036e-13  1.4244442706e-13  9.4438059361e-14  6.87297346554e-14  5.27798645822e-14  4.21669730087e-14  3.52422584398e-14  2.9721902961e-14  2.52988677484e-14  2.22590262215e-14  1.9669271029e-14  1.76979238513e-14  1.65811631974e-14  1.5431508924e-14  1.45047271839e-14  1.39107514069e-14  1.30920545985e-14  1.30604531318e-14  1.18394251042e-14  1.23729881599e-14  1.09381962296e-14  1.13312933039e-14  1.09084601791e-14  1.02375847213e-14  1.0233672398e-14  1.04659951953e-14  1.12595509078e-14  1.09908991495e-14  9.54239532742e-15  1.00685640573e-14  1.02767339805e-14  1.0556733628e-14  9.90742481976e-15  9.66074260976e-15  9.65861117554e-15  9.20104874124e-15  1.03976834791e-14  9.78315578919e-15  9.74591868822e-15  1.0482274578e-14  1.05265536527e-14  1.01881365338e-14  9.93580122279e-15  1.02794875659e-14  1.02370380399e-14  9.8065557343e-15  8.616582643e-15  1.04654372846e-14  9.63130344704e-15  9.65589190352e-15  1.01548413814e-14  1.00222373182e-14  9.70651603733e-15  1.01180976059e-14  9.70892188151e-15  1.01228162829e-14  1.01097152132e-14  1.03326787181e-14  1.04712818868e-14  1.03358365808e-14  1.01158877171e-14  9.67031156666e-15  9.62519067018e-15  9.23959441056e-15  9.58004595175e-15  1.02927987865e-14  1.0537856704e-14  9.7982143266e-15  1.09942926792e-14  1.05416465394e-14  1.01568418709e-14
 1.06810837866e-14  1.05488824874e-14  1.11945586421e-14  1.0974171853e-14  1.12646292277e-14  1.16552529847e-14  1.21302162246e-14  1.19198737436e-14  1.25014982432e-14  1.33302976054e-14  1.46337759609e-14  1.50537160851e-14  1.68589168506e-14  1.87273588667e-14  1.99061403389e-14  2.23550856902e-14  2.56331147894e-14  2.95048977643e-14  3.53169371346e-14  4.25181014427e-14  5.31681104438e-14  6.89329695459e-14  9.41536618444e-14  1.42098571889e-13  2.6704569036e-13  7.6661809428e-13  2.67206587477e-13  1.41805906356e-13  9.40096202392e-14  6.91141128289e-14  5.29576485796e-14  4.19832378657e-14  3.51491765479e-14  2.93683163162e-14  2.55019848149e-14  2.23092188664e-14  1.9606722026e-14  1.72823707569e-14  1.60418840103e-14  1.54594921665e-14  1.43617247575e-14  1.30516211029e-14  1.20714074268e-14  1.26829450345e-14  1.26456893109e-14  1.204363496e-14  1.18055645759e-14  1.12606940614e-14  1.12080532462e-14  1.04604834431e-14  1.0723279054e-14  1.05244522023e-14  1.09963325688e-14  1.01592836973e-14  1.06772132878e-14  9.91875732772e-15  9.76402750126e-15  9.841496011e-15  9.95239340419e-15  1.01946830426e-14  9.89526547867e-15  1.0140374118e-14  9.95804909789e-15  9.84839332334e-15  9.54797935563e-15  9.53797673752e-15  1.01158840493e-14  9.77838516033e-15  9.79921226199e-15  1.02218813062e-14  1.01923482386e-14  9.66152533811e-15  1.06366624579e-14  9.72986903623e-15  9.75088320246e-15  1.01311806561e-14  9.87243759894e-15  1.05869318093e-14  1.08029326979e-14  1.07631020171e-14  1.05459643679e-14  9.64161356891e-15  1.05442331572e-14  9.88126858319e-15  9.47485156027e-15  9.84276709454e-15  1.01369263274e-14  9.3965012406e-15  9.54994125447e-15  1.05047244963e-14  1.03012911267e-14  1.04575192331e-14  1.04379242278e-14  1.07832757756e-14  1.02212559615e-14  1.05116744216e-14
 1.06667778374e-14  1.02161726035e-14  9.81486099453e-15  1.10211485737e-14  1.07376113623e-14  1.13599905607e-14  1.08559878016e-14  1.16708496807e-14  1.20705382885e-14  1.31761264922e-14  1.34997574613e-14  1.42380264307e-14  1.5858060065e-14  1.6661349566e-14  1.7533821657e-14  2.0077447895e-14  2.25592411764e-14  2.54296799653e-14  2.88145571813e-14  3.45912949247e-14  4.21598483856e-14  5.34824854029e-14  6.87705137298e-14  9.39527447912e-14  1.4244442706e-13  2.67206587477e-13  7.71624693315e-13  2.68560799175e-13  1.42418739138e-13  9.45650707445e-14  6.82961688602e-14  5.27402707422e-14  4.2308541732e-14  3.45058775296e-14  2.90004390929e-14  2.49958919966e-14  2.20685467814e-14  1.9185035937e-14  1.7503886404e-14  1.64558729104e-14  1.52088747802e-14  1.40429274874e-14  1.28955524726e-14  1.25829979488e-14  1.2477753279e-14  1.18243992408e-14  1.20188675811e-14  1.17122381216e-14  1.16194848817e-14  1.083899098e-14  1.09070911662e-14  1.02174235586e-14  1.01137978611e-14  1.01197127591e-14  1.00786981646e-14  9.7800335788e-15  1.00492126582e-14  9.75762153344e-15  1.06397309019e-14  1.05639993019e-14  1.02077956239e-14  1.00268063892e-14  1.02334511404e-14  1.05257622927e-14  9.48903365244e-15  9.44209445548e-15  9.89757105937e-15  9.54385888356e-15  1.00698451012e-14  1.01062173199e-14  1.02667941488e-14  9.93319728147e-15  1.03873290843e-14  9.86332065499e-15  9.6329362614e-15  9.43793020489e-15  9.98159060261e-15  1.04068562221e-14  1.02283229134e-14  1.0277477178e-14  1.04831071731e-14  1.04957812604e-14  1.01961945978e-14  9.95048368014e-15  9.67386148569e-15  9.98826669389e-15  9.53660430714e-15  9.86984310148e-15  9.75979568005e-15  1.00949964131e-14  9.47272275184e-15  1.03506012452e-14  1.02605008016e-14  1.04074884966e-14  9.86028644693e-15  1.03585843921e-14
 1.06372439471e-14  9.81531800513e-15  9.91075476567e-15  1.08038877568e-14  1.09058701559e-14  1.09080008463e-14  1.11773877012e-14  1.18830449059e-14  1.16384598603e-14  1.28139038137e-14  1.28683821857e-14  1.3592136238e-14  1.47276291626e-14  1.49791030407e-14  1.63738114638e-14  1.83711815552e-14  1.99535180066e-14  2.25439638323e-14  2.48695045925e-14  2.92385501656e-14  3.45926381495e-14  4.23966924803e-14  5.31784317967e-14  6.84102777475e-14  9.4438059361e-14  1.41805906356e-13  2.68560799175e-13  7.71664072943e-13  2.67715545605e-13  1.42430653595e-13  9.38775962912e-14  6.87437410803e-14  5.31373870109e-14  4.21626167785e-14  3.46514554539e-14  2.89113031941e-14  2.49584400972e-14  2.20840596503e-14  1.96776154935e-14  1.80409427244e-14  1.68940924242e-14  1.47887002657e-14  1.39995947031e-14  1.288322072e-14  1.26857874698e-14  1.17608828858e-14  1.20363445979e-14  1.17794600464e-14  1.12812470694e-14  1.07421772889e-14  1.03044264387e-14  1.05709955589e-14  1.04955960729e-14  9.79543140903e-15  9.96341211473e-15  1.03207893261e-14  1.00370890728e-14  1.0343856696e-14  1.04603151512e-14  9.99064180401e-15  1.0046347024e-14  9.81097322396e-15  1.05509721217e-14  1.03025209902e-14  9.96518409628e-15  9.14626464214e-15  1.00284541729e-14  9.98285245068e-15  1.04519634256e-14  1.04280965754e-14  1.01229118342e-14  9.83701070063e-15  9.73527441099e-15  9.12607052404e-15  9.38572466099e-15  9.6107972655e-15  9.91555800939e-15  1.03772586232e-14  9.84835882197e-15  9.71917387809e-15  9.78065259093e-15  1.02846369638e-14  1.02416152388e-14  1.01452466074e-14  1.01151925215e-14  1.01915491448e-14  9.90841595012e-15  1.01531422764e-14  9.74378966425e-15  9.84930266984e-15  9.58270829304e-15  9.23434469445e-15  9.33354231229e-15  9.9829565225e-15  1.01039341122e-14  1.00185806648e-14
 1.0549380129e-14  9.91775425972e-15  9.3189320274e-15  1.00279958041e-14  1.06984656195e-14  1.01875053675e-14  1.09187771268e-14  1.12175650597e-14  1.10854440841e-14  1.14767243727e-14  1.26644627962e-14  1.26727507841e-14  1.33753305277e-14  1.40257224665e-14  1.4858831884e-14  1.62803369724e-14  1.78087630664e-14  1.95358302941e-14  2.14627873502e-14  2.50934145679e-14  2.88061206195e-14  3.49922937812e-14  4.22552238944e-14  5.28846846124e-14  6.87297346554e-14  9.40096202392e-14  1.42418739138e-13  2.67715545605e-13  7.67666814847e-13  2.67736720419e-13  1.41467329532e-13  9.4332625661e-14  6.886206871e-14  5.32846733027e-14  4.23673151833e-14  3.53147424733e-14  2.91715701788e-14  2.48617310455e-14  2.23183992014e-14  1.996712631e-14  1.82789742123e-14  1.65788638273e-14  1.53694198754e-14  1.41043209615e-14  1.37263208477e-14  1.25504532629e-14  1.23524096212e-14  1.16072341799e-14  1.18759998173e-14  1.06262848832e-14  1.07861358348e-14  1.07880806451e-14  1.03182069449e-14  1.01943186087e-14  1.09798985612e-14  1.07812075496e-14  1.10691720962e-14  1.07242264183e-14  1.05365031938e-14  1.00286042265e-14  9.69272824437e-15  9.73277106998e-15  9.53593430486e-15  9.6248803446e-15  9.27496201899e-15  9.299583993e-15  9.35646927307e-15  9.62769299359e-15  9.7497468814e-15  9.73172195e-15  9.93769212026e-15  9.46672259852e-15  9.92954404875e-15  9.34595731848e-15  9.49414907835e-15  9.63215670334e-15  9.6456033596e-15  1.02352530175e-14  9.62486387296e-15  9.2825625328e-15  1.01989787597e-14  1.03972968394e-14  1.04200592354e-14  9.92682255687e-15  9.44127402338e-15  1.01179978785e-14  9.04889905273e-15  9.91816472179e-15  9.29204074555e-15  1.03899628285e-14  9.92264785171e-15  9.2964908406e-15  1.01824023228e-14  1.019057203e-14  9.96023474647e-15  1.02497357871e-14
 1.03503106081e-14  1.05516956093e-14  1.06632475366e-14  9.9543178623e-15  1.06039299668e-14  1.06096578564e-14  1.05829494433e-14  1.12271721183e-14  1.10799588633e-14  1.07684511274e-14  1.19519884787e-14  1.17650624779e-14  1.29143942601e-14  1.38418882267e-14  1.34179107712e-14  1.51005624637e-14  1.63394281247e-14  1.77151537822e-14  1.95392243561e-14  2.19614778264e-14  2.53060964661e-14  2.92257179732e-14  3.41506527584e-14  4.19125848859e-14  5.27798645822e-14  6.91141128289e-14  9.45650707445e-14  1.42430653595e-13  2.67736720419e-13  7.69486475307e-13  2.66882898247e-13  1.42804915567e-13  9.43978434433e-14  6.90636801782e-14  5.30861669518e-14  4.27127226558e-14  3.47298519152e-14  2.93631501904e-14  2.52463276781e-14  2.29386681481e-14  1.99901032876e-14  1.79809020738e-14  1.66238001001e-14  1.51975696113e-14  1.42690583015e-14  1.34159983357e-14  1.32598743907e-14  1.24595008818e-14  1.1797415761e-14  1.10509890686e-14  1.18257816751e-14  1.1322040489e-14  1.15180747741e-14  1.14618443414e-14  1.12690515703e-14  1.1074703812e-14  1.12053144089e-14  1.06300275945e-14  1.00932428928e-14  1.02845598062e-14  1.01436465368e-14  9.98671928711e-15  9.3962811339e-15  1.07330044845e-14  1.01352468742e-14  1.02038339098e-14  1.03165784677e-14  9.82117542227e-15  1.04304789362e-14  1.01959421216e-14  1.02984145442e-14  1.02824393434e-14  1.01273147604e-14  1.00671294176e-14  9.94373110274e-15  1.03267999474e-14  1.00037993955e-14  9.63691943255e-15  9.84405316234e-15  9.51400885793e-15  9.59459885397e-15  1.04214060617e-14  9.86299825601e-15  9.56001818822e-15  9.99808470786e-15  1.03093030176e-14  9.37446017325e-15  1.00399579407e-14  1.01969986656e-14  1.05948573223e-14  1.00896756515e-14  9.7062688357e-15  9.69741431691e-15  9.66125357173e-15  9.87801459167e-15  1.03371610771e-14
 9.28313418363e-15  9.61791041092e-15  9.75163867591e-15  9.70772830682e-15  1.035963562e-14  1.07140443493e-14  1.05018436239e-14  1.09430175483e-14  1.1089306117e-14  1.1087371262e-14  1.22589250576e-14  1.18182112324e-14  1.18140864927e-14  1.30114671876e-14  1.32324484697e-14  1.40004703133e-14  1.47724402036e-14  1.61765075955e-14  1.73370215475e-14  1.90176985522e-14  2.21190041633e-14  2.52074370573e-14  2.92740892619e-14  3.49500681759e-14  4.21669730087e-14  5.29576485796e-14  6.82961688602e-14  9.38775962912e-14  1.41467329532e-13  2.66882898247e-13  7.66409509836e-13  2.67199690056e-13  1.42177396969e-13  9.37570358034e-14  6.88189454966e-14  5.30451786782e-14  4.22708990784e-14  3.47286481789e-14  2.9711694738e-14  2.52856988704e-14  2.26893464439e-14  2.01715754715e-14  1.77019166932e-14  1.61111452446e-14  1.50506696633e-14  1.31760899566e-14  1.35936111815e-14  1.31310586587e-14  1.26649109632e-14  1.2309661884e-14  1.18836954805e-14  1.06944216389e-14  1.11904954056e-14  1.07585290703e-14  1.08938675623e-14  1.11614556544e-14  1.09052615376e-14  1.0402623223e-14  1.01525158463e-14  1.02591859049e-14  1.00373074419e-14  1.01195270274e-14  1.05728813733e-14  1.02888835749e-14  9.57111830472e-15  9.97653581491e-15  1.02433296674e-14  1.00281916665e-14  1.03489061533e-14  1.00358609786e-14  1.01987163192e-14  1.09196102518e-14  9.95372088225e-15  1.02083068402e-14  1.03957261627e-14  1.00845636596e-14  1.00407764453e-14  1.01635116207e-14  9.61527356156e-15  9.47210234087e-15  9.03250635905e-15  9.77752239602e-15  9.76692286772e-15  9.20576271821e-15  9.84827222871e-15  9.95438537363e-15  9.97400517948e-15  1.00952033497e-14  9.68043805799e-15  1.02777420735e-14  9.91418435366e-15  1.03272702755e-14  9.69841351732e-15  9.96261790925e-15  9.28406327505e-15  9.39335722769e-15
 8.96517827457e-15  9.48289682711e-15  9.40017011231e-15  9.77518838842e-15  1.02587885893e-14  1.04381262271e-14  1.02046425953e-14  1.01011426165e-14  1.06207861767e-14  1.07100590723e-14  1.17515403277e-14  1.13498550177e-14  1.14540135028e-14  1.2460825559e-14  1.26695170203e-14  1.36507558503e-14  1.43923643185e-14  1.47198120071e-14  1.62166911728e-14  1.72258536213e-14  1.98433203467e-14  2.20591532883e-14  2.521064425e-14  2.96926897042e-14  3.52422584398e-14  4.19832378657e-14  5.27402707422e-14  6.87437410803e-14  9.4332625661e-14  1.42804915567e-13  2.67199690056e-13  7.69658110583e-13  2.68001022416e-13  1.42141595897e-13  9.36546914892e-14  6.88933245079e-14  5.30390499184e-14  4.28019494584e-14  3.53421633431e-14  2.93840407982e-14  2.57884137897e-14  2.22252690079e-14  1.89884565226e-14  1.74568174081e-14  1.60830468364e-14  1.48321767631e-14  1.50107117138e-14  1.38075487049e-14  1.26054856133e-14  1.24972271708e-14  1.18025809695e-14  1.10976687081e-14  1.15566511815e-14  1.10556624652e-14  1.05100320816e-14  1.09880386934e-14  1.11203218032e-14  1.1442197191e-14  1.04771555882e-14  1.03198167213e-14  1.04480414138e-14  1.05742391181e-14  1.10925182923e-14  1.09627660676e-14  9.57215438617e-15  1.0099154592e-14  1.047764421e-14  9.78759487153e-15  1.03904144102e-14  1.00693111541e-14  9.91744905201e-15  1.00043178031e-14  1.01078740911e-14  1.0328834288e-14  1.0018254958e-14  9.66634003001e-15  9.43134765474e-15  8.97723448321e-15  9.69834897929e-15  1.02162580963e-14  9.83125063803e-15  9.6315430582e-15  1.03872113447e-14  1.00212803224e-14  9.64606701929e-15  9.35464140374e-15  1.02871654039e-14  1.04847436517e-14  9.98005248687e-15  1.01187634831e-14  9.62798946405e-15  9.4471714176e-15  9.57853259289e-15  9.53424903485e-15  9.16562087181e-15  9.23075014985e-15
 9.95348081165e-15  1.02597567845e-14  9.76281602805e-15  9.87095449493e-15  1.01080119191e-14  1.00628309027e-14  1.10936078002e-14  1.1059077825e-14  1.09280809966e-14  1.07687830413e-14  1.1321250028e-14  1.15808166412e-14  1.23419977077e-14  1.25563766557e-14  1.27091309422e-14  1.29361556233e-14  1.35048179721e-14  1.40837548617e-14  1.49978349917e-14  1.58831690167e-14  1.82459763578e-14  1.93841033803e-14  2.20856426212e-14  2.6122132414e-14  2.9721902961e-14  3.51491765479e-14  4.2308541732e-14  5.31373870109e-14  6.886206871e-14  9.43978434433e-14  1.42177396969e-13  2.68001022416e-13  7.70618404362e-13  2.66900673361e-13  1.42507711411e-13  9.43796031056e-14  6.80951965329e-14  5.25182295096e-14  4.23310116879e-14  3.41958467657e-14  2.98708184991e-14  2.53827193026e-14  2.22409928925e-14  1.99711941322e-14  1.84989659159e-14  1.65247474609e-14  1.51927267066e-14  1.48827654368e-14  1.3500277488e-14  1.29112889254e-14  1.26696438558e-14  1.23449662333e-14  1.20694157175e-14  1.1703480092e-14  1.12261370639e-14  1.19300109976e-14  1.10734454783e-14  1.1464548803e-14  1.10487644327e-14  1.05667411877e-14  1.00428843222e-14  1.03414585364e-14  1.05740820042e-14  1.09356243135e-14  1.04883793346e-14  1.03303067861e-14  1.02529620483e-14  9.52408206848e-15  1.11385744759e-14  1.00258419734e-14  1.03227853571e-14  1.08453381347e-14  1.01576983898e-14  1.06060099561e-14  1.00517779942e-14  9.53819814227e-15  9.74933932643e-15  9.5354242373e-15  9.25772093313e-15  9.95427122183e-15  9.2223694895e-15  9.65341922222e-15  1.03313606584e-14  9.70693552291e-15  9.77175837688e-15  9.57795173894e-15  1.00096944346e-14  9.85565631477e-15  1.03873751027e-14  1.01015238151e-14  1.0197223795e-14  9.75735191406e-15  9.53504261628e-15  9.79776789931e-15  9.59975746789e-15  9.10421385045e-15
 1.09054780467e-14  1.05692606173e-14  1.03165685375e-14  1.01118331594e-14  1.0020281853e-14  1.07167110684e-14  1.06051924303e-14  1.09559264745e-14  1.12098053165e-14  1.05750421464e-14  1.09919416484e-14  1.11087838671e-14  1.17729952324e-14  1.17567975655e-14  1.19978549144e-14  1.24918326083e-14  1.24711955672e-14  1.33697209968e-14  1.39789551916e-14  1.49958924089e-14  1.60693590226e-14  1.72709605218e-14  1.94997927032e-14  2.3058626954e-14  2.52988677484e-14  2.93683163162e-14  3.45058775296e-14  4.21626167785e-14  5.32846733027e-14  6.90636801782e-14  9.37570358034e-14  1.42141595897e-13  2.66900673361e-13  7.66843997573e-13  2.6673827513e-13  1.4229437418e-13  9.39369434843e-14  6.8477764283e-14  5.33045336971e-14  4.27567989175e-14  3.5620247257e-14  2.9626315405e-14  2.50107509985e-14  2.25782250336e-14  1.99180059189e-14  1.77621215129e-14  1.60984451981e-14  1.58186637179e-14  1.40227751584e-14  1.31861305729e-14  1.29226910556e-14  1.20188297039e-14  1.15669570956e-14  1.17964642495e-14  1.13336605018e-14  1.12879870456e-14  1.04023859389e-14  1.05558363936e-14  1.06668374619e-14  1.01122542634e-14  1.02320629063e-14  1.04358032072e-14  1.06131258634e-14  1.08607006951e-14  1.02171145864e-14  1.08156991942e-14  1.05881606109e-14  1.02920203288e-14  1.02302725593e-14  9.68908261654e-15  1.01239042193e-14  1.0381999412e-14  1.03767452016e-14  1.03058758944e-14  1.00974780378e-14  9.20370632896e-15  9.70609221016e-15  9.0129694991e-15  8.77187954096e-15  1.01540863181e-14  9.96049004536e-15  1.03037422918e-14  1.04581484728e-14  9.69738470078e-15  9.73646143412e-15  9.82106933206e-15  9.05973851138e-15  9.76726820477e-15  9.80362190986e-15  9.3957821384e-15  9.27855388282e-15  9.75190998548e-15  9.52400869281e-15  1.03745435692e-14  9.33316868714e-15  9.55317769447e-15
 1.0682880221e-14  1.0738632172e-14  1.00732451511e-14  9.31265129655e-15  9.78916069214e-15  9.94931904033e-15  1.05429551313e-14  1.02877028811e-14  1.07318024342e-14  1.01293921093e-14  1.06841714948e-14  1.04484693059e-14  1.08128085691e-14  1.11144103581e-14  1.09921984535e-14  1.12754352985e-14  1.20967253688e-14  1.32903393582e-14  1.35766401058e-14  1.43276163968e-14  1.5230691037e-14  1.56963953582e-14  1.75525349737e-14  2.01178069046e-14  2.22590262215e-14  2.55019848149e-14  2.90004390929e-14  3.46514554539e-14  4.23673151833e-14  5.30861669518e-14  6.88189454966e-14  9.36546914892e-14  1.42507711411e-13  2.6673827513e-13  7.6686130149e-13  2.66259620712e-13  1.42526547742e-13  9.43523187118e-14  6.93252233384e-14  5.34870993332e-14  4.30548665216e-14  3.4995820472e-14  2.93609375105e-14  2.5740882751e-14  2.2559337234e-14  2.0430600078e-14  1.89249143356e-14  1.74312768639e-14  1.48542460267e-14  1.38021318678e-14  1.33128923045e-14  1.24637645383e-14  1.26043443041e-14  1.15283044903e-14  1.10375629635e-14  1.08088573974e-14  1.10825394417e-14  1.11740941599e-14  1.03180164695e-14  1.0169178844e-14  1.03440363852e-14  1.05071471426e-14  9.97703283847e-15  1.02804396873e-14  9.91013721587e-15  1.01688396964e-14  1.08311003709e-14  1.01722350914e-14  1.03184465503e-14  9.84937237965e-15  9.54320667314e-15  1.02718338087e-14  1.05753342169e-14  1.0272361704e-14  9.65578017071e-15  1.03338627624e-14  9.92299297601e-15  9.49741941304e-15  9.20390016929e-15  9.77705445124e-15  1.00132743617e-14  1.03041699807e-14  1.04366852646e-14  9.75322093879e-15  9.54017462627e-15  1.03006118292e-14  9.45860304217e-15  9.5178479135e-15  9.54668181421e-15  9.81035963456e-15  9.48542041157e-15  9.63867684026e-15  1.01298332492e-14  1.10041506523e-14  9.78633512986e-15  1.04701396976e-14
 1.02919061114e-14  1.01135463425e-14  1.04696419959e-14  9.62846803883e-15  9.70487205981e-15  1.00143471653e-14  9.83126406213e-15  9.79823378831e-15  9.68955938185e-15  1.04049425485e-14  1.01936171476e-14  1.03410129916e-14  9.99682004766e-15  1.08074878649e-14  1.13628988387e-14  1.09871536722e-14  1.19221410184e-14  1.28840541516e-14  1.26339785148e-14  1.31497038666e-14  1.3440159034e-14  1.50179382793e-14  1.61849100318e-14  1.80338667021e-14  1.9669271029e-14  2.23092188664e-14  2.49958919966e-14  2.89113031941e-14  3.53147424733e-14  4.27127226558e-14  5.30451786782e-14  6.88933245079e-14  9.43796031056e-14  1.4229437418e-13  2.66259620712e-13  7.66069368603e-13  2.67557775602e-13  1.42173724854e-13  9.39997846395e-14  6.94437870624e-14  5.36643850686e-14  4.28368292984e-14  3.46615207008e-14  2.95557226099e-14  2.50914821374e-14  2.24949031656e-14  2.04916758381e-14  1.88830221901e-14  1.6439294593e-14  1.50859068994e-14  1.40646740721e-14  1.30778894737e-14  1.27570771047e-14  1.20523028653e-14  1.21241342641e-14  1.16897653936e-14  1.13021193361e-14  1.08151297727e-14  1.02105211922e-14  9.83125868108e-15  1.0470503365e-14  1.04058125764e-14  9.80424459458e-15  9.98398787746e-15  1.02907827424e-14  1.07476115316e-14  1.05789862901e-14  1.01740555e-14  1.04577400423e-14  1.04587982334e-14  9.95929515289e-15  1.02123820232e-14  1.03833528874e-14  9.69114945634e-15  1.02993108701e-14  1.01238878861e-14  9.56925646359e-15  9.33440093457e-15  8.74377795719e-15  9.76538584644e-15  9.84413395121e-15  9.95211659569e-15  1.02359801114e-14  1.00897648115e-14  1.00866216147e-14  9.92283073457e-15  9.96685000695e-15  9.31429415566e-15  9.75877197217e-15  1.02385493905e-14  9.51927229456e-15  9.70152341669e-15  9.62928098418e-15  1.02039168115e-14  9.59415772809e-15  1.00603990038e-14
 9.44519306764e-15  9.9278860803e-15  1.00351891338e-14  9.79137881602e-15  9.46140567471e-15  9.83782948847e-15  9.75409463262e-15  9.70398594122e-15  9.94182311798e-15  9.67724194777e-15  1.021440694e-14  1.0355010788e-14  1.01700313002e-14  1.06327910578e-14  1.09369515916e-14  1.08727952388e-14  1.17412898378e-14  1.22990846527e-14  1.18947030524e-14  1.2632444915e-14  1.29392871353e-14  1.39053537172e-14  1.46709529063e-14  1.63599851131e-14  1.76979238513e-14  1.9606722026e-14  2.20685467814e-14  2.49584400972e-14  2.91715701788e-14  3.47298519152e-14  4.22708990784e-14  5.30390499184e-14  6.80951965329e-14  9.39369434843e-14  1.42526547742e-13  2.67557775602e-13  7.6918101244e-13  2.6753304921e-13  1.42079853003e-13  9.50254244061e-14  6.9315789961e-14  5.42239688809e-14  4.24612415869e-14  3.49736675169e-14  2.94546895933e-14  2.5314037388e-14  2.25070056886e-14  2.09063120581e-14  1.77157581608e-14  1.61366321067e-14  1.56391761033e-14  1.44540823429e-14  1.31033693984e-14  1.25299819892e-14  1.27172983242e-14  1.16743175825e-14  1.10323727514e-14  1.11610529357e-14  1.11447491022e-14  1.0150783018e-14  1.07705286782e-14  1.0522147373e-14  1.05383392801e-14  1.00656335713e-14  1.05913034962e-14  1.06393243045e-14  1.03526706499e-14  9.74806342443e-15  1.02778158357e-14  1.01288943528e-14  9.70966400367e-15  9.82775629891e-15  9.8967968838e-15  9.86843509687e-15  1.00089558531e-14  9.88127462245e-15  9.5622405557e-15  9.3757074893e-15  9.15939632279e-15  9.41397903564e-15  9.51808251568e-15  9.3152607591e-15  9.36841452104e-15  9.26912378512e-15  9.72082708624e-15  9.77931099648e-15  9.83418912413e-15  1.00532021417e-14  1.00732613582e-14  1.03405804043e-14  9.76638138946e-15  1.04590780805e-14  1.01321513215e-14  1.02439078896e-14  9.00254787665e-15  9.39968512951e-15
 9.83378884481e-15  1.02943483283e-14  1.00008988617e-14  9.81768104522e-15  1.02744641273e-14  1.06782323645e-14  1.03147633615e-14  1.01321035045e-14  1.04261176056e-14  1.04828724161e-14  1.06948162294e-14  1.07527835104e-14  1.08052437298e-14  1.09945759113e-14  1.10850692001e-14  1.14161608067e-14  1.16417559534e-14  1.2257530581e-14  1.19206113837e-14  1.28764437865e-14  1.32920876621e-14  1.33129191297e-14  1.40576683612e-14  1.52673025469e-14  1.65811631974e-14  1.72823707569e-14  1.9185035937e-14  2.20840596503e-14  2.48617310455e-14  2.93631501904e-14  3.47286481789e-14  4.28019494584e-14  5.25182295096e-14  6.8477764283e-14  9.43523187118e-14  1.42173724854e-13  2.6753304921e-13  7.69377842464e-13  2.67404612946e-13  1.42252065926e-13  9.4179904725e-14  6.91596892155e-14  5.26710034012e-14  4.26079310649e-14  3.5089776865e-14  2.99000938166e-14  2.55169925711e-14  2.3137122593e-14  1.99095144295e-14  1.77349949107e-14  1.64955039307e-14  1.45674645728e-14  1.42749332872e-14  1.35406922049e-14  1.30373911093e-14  1.25829326823e-14  1.16549941608e-14  1.12767624649e-14  1.10435473677e-14  1.10123793415e-14  1.05636199044e-14  1.00982923221e-14  1.00876720962e-14  1.02243829064e-14  1.01228040748e-14  1.00407864677e-14  1.01975087045e-14  1.04318739257e-14  1.10884139804e-14  1.03049718772e-14  9.64228038998e-15  1.01455737081e-14  1.04493769809e-14  1.04215828383e-14  9.9896525915e-15  1.0220251612e-14  9.70609907654e-15  9.58270780713e-15  8.93207961337e-15  9.26683057263e-15  1.01417781213e-14  1.00113618011e-14  9.98753110348e-15  9.46692006403e-15  9.62920102609e-15  1.01081618065e-14  9.73324475041e-15  1.01862473201e-14  9.17651597695e-15  9.77367390423e-15  9.3996170066e-15  1.03891361769e-14  9.80362641534e-15  9.84679456226e-15  9.60615004021e-15  9.67825665892e-15
 9.38195277562e-15  9.62641526709e-15  9.53757886453e-15  1.00388917642e-14  1.01576001927e-14  1.00018437339e-14  1.04259217851e-14  9.81803633187e-15  9.57436437978e-15  1.05935298713e-14  1.05016802379e-14  1.0496862611e-14  1.02927644484e-14  1.03955547188e-14  1.063623309e-14  1.14657272411e-14  1.10163814804e-14  1.1202900875e-14  1.10655752299e-14  1.22450583175e-14  1.17518828417e-14  1.22967232942e-14  1.29267391681e-14  1.46712416043e-14  1.5431508924e-14  1.60418840103e-14  1.7503886404e-14  1.96776154935e-14  2.23183992014e-14  2.52463276781e-14  2.9711694738e-14  3.53421633431e-14  4.23310116879e-14  5.33045336971e-14  6.93252233384e-14  9.39997846395e-14  1.42079853003e-13  2.67404612946e-13  7.67996062636e-13  2.67435270219e-13  1.42192979097e-13  9.47085580583e-14  6.90420237647e-14  5.30955113637e-14  4.23431515134e-14  3.53196594735e-14  2.99598894007e-14  2.62262658684e-14  2.25264616628e-14  1.95338183014e-14  1.76489119428e-14  1.54587548385e-14  1.43832639174e-14  1.38902335523e-14  1.34052344701e-14  1.2283492076e-14  1.21396584903e-14  1.11283473373e-14  1.14381831125e-14  1.14418310252e-14  1.10330933303e-14  1.05062015663e-14  1.04618604193e-14  1.09330865492e-14  1.02192915646e-14  1.06709875826e-14  9.9803230662e-15  1.07036668865e-14  1.1257500622e-14  1.02999129152e-14  9.63003648299e-15  9.9686182336e-15  9.78660686958e-15  9.45441841055e-15  9.14178520445e-15  9.40275463462e-15  9.7733678105e-15  9.40294059554e-15  9.50418515252e-15  9.39694809261e-15  1.03887137777e-14  1.0152522368e-14  1.06655137455e-14  9.45785290859e-15  9.4690325979e-15  1.00193405965e-14  9.43353671727e-15  9.70307645774e-15  9.68601503186e-15  1.02047766948e-14  1.03633165911e-14  1.07632036844e-14  9.83278489167e-15  9.82138898821e-15  1.01508006504e-14  1.02224849603e-14
 9.67540762757e-15  9.60370738691e-15  1.06527530176e-14  9.95094962542e-15  9.3663426786e-15  9.793573998e-15  1.0365609886e-14  1.00392608044e-14  1.0221971142e-14  9.75886873568e-15  1.02885639777e-14  1.04452338181e-14  1.05413844587e-14  1.01543818963e-14  9.44770574312e-15  1.060311769e-14  1.10904265322e-14  1.10872249064e-14  1.10075750486e-14  1.16038580035e-14  1.14091221377e-14  1.1385147755e-14  1.2338234705e-14  1.35609749986e-14  1.45047271839e-14  1.54594921665e-14  1.64558729104e-14  1.80409427244e-14  1.996712631e-14  2.29386681481e-14  2.52856988704e-14  2.93840407982e-14  3.41958467657e-14  4.27567989175e-14  5.34870993332e-14  6.94437870624e-14  9.50254244061e-14  1.42252065926e-13  2.67435270219e-13  7.69979252046e-13  2.67922495612e-13  1.42561441519e-13  9.37441415178e-14  6.88486525967e-14  5.30291312474e-14  4.30158013501e-14  3.5787920865e-14  3.015865639e-14  2.56459767129e-14  2.26197439179e-14  1.96080917991e-14  1.77808820627e-14  1.64691260729e-14  1.47905233417e-14  1.41614081055e-14  1.34875040928e-14  1.33480299622e-14  1.15419243317e-14  1.15538317675e-14  1.15856967011e-14  1.096326841e-14  1.1335229663e-14  1.07757093331e-14  1.0964085504e-14  1.08448527532e-14  1.08610574573e-14  1.04961134624e-14  1.01612278469e-14  1.01575608503e-14  1.00123733936e-14  9.65771125822e-15  9.98187228615e-15  1.03545730214e-14  9.51906537293e-15  9.03947539202e-15  8.78666503725e-15  9.57251888951e-15  9.51502897093e-15  9.16789639657e-15  1.02716903412e-14  1.04636668987e-14  1.00891046826e-14  9.71979667874e-15  9.84059232825e-15  9.69154545868e-15  9.41512186492e-15  9.27831308953e-15  9.54313039367e-15  9.579918824e-15  9.96744923986e-15  9.85707994851e-15  9.73638205391e-15  9.81341369894e-15  9.79687344933e-15  1.01425769287e-14  1.01614294914e-14
 9.25847349642e-15  9.71833769936e-15  9.76754755509e-15  1.02499734772e-14  9.8499652358e-15  1.02199678855e-14  1.03409186962e-14  1.05116904408e-14  1.04026037042e-14  9.79377679757e-15  1.08175059123e-14  1.03171109143e-14  1.07356158109e-14  1.06053102868e-14  1.00126773903e-14  1.03146795358e-14  1.0530397609e-14  1.06796162205e-14  1.053857275e-14  1.13612607788e-14  1.12951677176e-14  1.18066700582e-14  1.22929862238e-14  1.27037373398e-14  1.39107514069e-14  1.43617247575e-14  1.52088747802e-14  1.68940924242e-14  1.82789742123e-14  1.99901032876e-14  2.26893464439e-14  2.57884137897e-14  2.98708184991e-14  3.5620247257e-14  4.30548665216e-14  5.36643850686e-14  6.9315789961e-14  9.4179904725e-14  1.42192979097e-13  2.67922495612e-13  7.70467491497e-13  2.67994953558e-13  1.42395990581e-13  9.4984476528e-14  6.88852289954e-14  5.34272532809e-14  4.33856886413e-14  3.59552846962e-14  3.01881261256e-14  2.54531058907e-14  2.22328697894e-14  1.98392211334e-14  1.75721441113e-14  1.601185309e-14  1.54684627158e-14  1.46395324121e-14  1.41090519271e-14  1.33359910943e-14  1.21909162345e-14  1.1680381262e-14  1.10506049298e-14  1.14359541853e-14  1.149903882e-14  1.13028250281e-14  1.10592059399e-14  1.10442014062e-14  1.06267379955e-14  1.07264382984e-14  1.02085394472e-14  1.05608491401e-14  1.01705493753e-14  1.04483033751e-14  1.0221643857e-14  1.00424572543e-14  9.47205708572e-15  9.42047546519e-15  9.89062113741e-15  1.02876503216e-14  1.01942954174e-14  9.95879571553e-15  1.00892614446e-14  9.84745829018e-15  1.02192754615e-14  9.33888136341e-15  9.89492851894e-15  9.82925316152e-15  9.90743517632e-15  1.02539213105e-14  9.66922575569e-15  9.66989824104e-15  9.6071280841e-15  1.0007673698e-14  9.81510146649e-15  9.18635106883e-15  9.56832413924e-15  1.00640711288e-14
 9.70592928985e-15  9.21597530811e-15  9.7896004449e-15  9.8215650611e-15  9.59838532965e-15  1.07282104408e-14  1.02024053127e-14  9.85415857923e-15  1.01131257925e-14  9.78720182027e-15  1.03331156717e-14  1.02601259552e-14  1.043540078e-14  1.11426509527e-14  1.05455527406e-14  1.04575150722e-14  1.02209113327e-14  1.0074294029e-14  1.07988181182e-14  1.08937070547e-14  1.08353125186e-14  1.16345987841e-14  1.13887520739e-14  1.21820404581e-14  1.30920545985e-14  1.30516211029e-14  1.40429274874e-14  1.47887002657e-14  1.65788638273e-14  1.79809020738e-14  2.01715754715e-14  2.22252690079e-14  2.53827193026e-14  2.9626315405e-14  3.4995820472e-14  4.28368292984e-14  5.42239688809e-14  6.91596892155e-14  9.47085580583e-14  1.42561441519e-13  2.67994953558e-13  7.69726230461e-13  2.67318042954e-13  1.42003956946e-13  9.3727183971e-14  6.93243048852e-14  5.38101972346e-14  4.338316717e-14  3.51690119907e-14  2.93631634669e-14  2.57162787993e-14  2.26834582559e-14  1.96366055484e-14  1.7238271837e-14  1.64587026813e-14  1.51135375132e-14  1.46723592285e-14  1.40008563527e-14  1.27104662632e-14  1.24216730966e-14  1.13381692104e-14  1.13402270402e-14  1.10427431854e-14  1.08980724386e-14  1.11741593307e-14  1.10335849098e-14  1.05053123391e-14  1.04015636807e-14  1.02831396548e-14  1.0343473965e-14  1.00660912734e-14  1.04367848119e-14  1.04143989584e-14  9.686633568e-15  1.02679046488e-14  1.02584738256e-14  1.03568450968e-14  1.05828680697e-14  9.80749020468e-15  1.03414829529e-14  1.01379429154e-14  1.02930661256e-14  1.04593237322e-14  1.00024944529e-14  9.81044485537e-15  1.02897765682e-14  1.00402907097e-14  9.53392530533e-15  9.91311130816e-15  9.99039832679e-15  9.83971979013e-15  1.00510085774e-14  1.02862505132e-14  9.24532390201e-15  9.36115331399e-15  9.61532246678e-15
 9.62424764227e-15  9.67380085583e-15  9.69506318982e-15  9.7789566183e-15  9.54983842678e-15  1.02834028629e-14  9.48331950513e-15  1.00259553994e-14  9.54337223173e-15  9.81326523095e-15  1.01282928315e-14  9.81198414708e-15  9.98037613695e-15  1.05430113873e-14  9.96476790554e-15  9.82904632704e-15  9.91325089392e-15  9.96487845756e-15  9.66419097726e-15  9.5749292757e-15  1.04195532515e-14  1.12470411634e-14  1.11964392777e-14  1.17955755325e-14  1.30604531318e-14  1.20714074268e-14  1.28955524726e-14  1.39995947031e-14  1.53694198754e-14  1.66238001001e-14  1.77019166932e-14  1.89884565226e-14  2.22409928925e-14  2.50107509985e-14  2.93609375105e-14  3.46615207008e-14  4.24612415869e-14  5.26710034012e-14  6.90420237647e-14  9.37441415178e-14  1.42395990581e-13  2.67318042954e-13  7.65695998139e-13  2.67477100917e-13  1.40889646218e-13  9.38518953357e-14  6.8735676752e-14  5.36465288263e-14  4.24915293978e-14  3.46711700373e-14  2.96648421802e-14  2.53777558833e-14  2.1907244753e-14  1.96977553737e-14  1.83154378104e-14  1.67794007617e-14  1.55601944772e-14  1.44634904949e-14  1.29045845396e-14  1.25995041222e-14  1.22229593276e-14  1.22854432914e-14  1.15002596912e-14  1.14640637745e-14  1.13503572289e-14  1.09537929058e-14  1.03171242828e-14  1.02583371561e-14  1.03268214915e-14  1.02612793208e-14  9.48137663656e-15  9.36292419796e-15  9.00680612213e-15  9.98294669651e-15  1.02124334815e-14  9.60954961203e-15  9.50552746381e-15  9.92712361806e-15  9.33736940675e-15  1.01292569493e-14  9.1319299899e-15  9.04441868786e-15  9.77844045991e-15  1.01560051526e-14  1.04104582776e-14  9.91896132335e-15  1.02672704818e-14  9.8087409698e-15  1.00288088484e-14  9.75101487901e-15  9.44481952189e-15  9.69921254751e-15  1.02253354812e-14  9.55543831143e-15  1.00409592165e-14  9.77539160536e-15
 9.30166808475e-15  9.95418670948e-15  9.72025803802e-15  9.67204391673e-15  9.31540264507e-15  9.72016790371e-15  1.01795756766e-14  9.75237164693e-15  8.97226905675e-15  9.93416651596e-15  9.0760579809e-15  1.01333508042e-14  1.01641312011e-14  1.05783917015e-14  9.88027708156e-15  1.00607727631e-14  1.03824679896e-14  1.0296762912e-14  1.0644705262e-14  1.08106141713e-14  1.03456523279e-14  1.05852391783e-14  1.12881285209e-14  1.09362838496e-14  1.18394251042e-14  1.26829450345e-14  1.25829979488e-14  1.288322072e-14  1.41043209615e-14  1.51975696113e-14  1.61111452446e-14  1.74568174081e-14  1.99711941322e-14  2.25782250336e-14  2.5740882751e-14  2.95557226099e-14  3.49736675169e-14  4.26079310649e-14  5.30955113637e-14  6.88486525967e-14  9.4984476528e-14  1.42003956946e-13  2.67477100917e-13  7.6911209467e-13  2.66986571422e-13  1.42071272836e-13  9.4593303231e-14  6.91964904314e-14  5.30573643918e-14  4.29261429722e-14  3.47942759212e-14  2.90211321771e-14  2.48801502434e-14  2.21462008764e-14  2.01918748921e-14  1.79383918987e-14  1.58623454451e-14  1.48382301531e-14  1.41683854033e-14  1.30356711819e-14  1.26519308859e-14  1.2681898126e-14  1.13701830494e-14  1.0946995272e-14  1.09865380002e-14  1.07397320423e-14  1.06205109771e-14  1.04338772391e-14  1.01960640141e-14  1.130427824e-14  1.05775639549e-14  1.04363628193e-14  1.01496168695e-14  9.88225913958e-15  1.0280231264e-14  9.92282580914e-15  1.00651927401e-14  9.75668988049e-15  9.60294948531e-15  9.53185286464e-15  9.57433558385e-15  9.33625413209e-15  9.96526202135e-15  1.02989795738e-14  9.51832080705e-15  9.69848225084e-15  9.90406493199e-15  1.06310931724e-14  1.0236509264e-14  9.12816599878e-15  9.38549793782e-15  9.85016340482e-15  9.78411483737e-15  9.07481075862e-15  9.80910163647e-15  9.24720677729e-15
 9.45318277075e-15  1.03464657973e-14  9.91573452949e-15  9.25872974758e-15  9.84868371963e-15  1.03142225001e-14  1.02302758644e-14  1.01868510828e-14  9.64258695346e-15  1.01473457637e-14  9.6181838333e-15  9.00387212482e-15  9.10278987425e-15  1.04848338653e-14  9.88271839194e-15  9.61741589744e-15  9.81422365093e-15  9.56772560345e-15  9.90734042146e-15  9.88579311625e-15  1.00552780064e-14  1.07038833171e-14  1.06137368951e-14  1.09074430262e-14  1.23729881599e-14  1.26456893109e-14  1.2477753279e-14  1.26857874698e-14  1.37263208477e-14  1.42690583015e-14  1.50506696633e-14  1.60830468364e-14  1.84989659159e-14  1.99180059189e-14  2.2559337234e-14  2.50914821374e-14  2.94546895933e-14  3.5089776865e-14  4.23431515134e-14  5.30291312474e-14  6.88852289954e-14  9.3727183971e-14  1.40889646218e-13  2.66986571422e-13  7.66634860171e-13  2.6724116826e-13  1.42813038924e-13  9.46530702196e-14  6.9181827662e-14  5.39492937794e-14  4.2635781028e-14  3.46192147195e-14  2.9668605166e-14  2.49141558463e-14  2.23294736378e-14  1.97412981804e-14  1.78905321649e-14  1.62655996854e-14  1.50389317349e-14  1.4079133503e-14  1.34271790911e-14  1.23777445848e-14  1.20377381995e-14  1.1824596119e-14  1.18220355752e-14  1.13220289577e-14  1.03021183709e-14  1.0810155719e-14  1.09215871709e-14  1.09032136216e-14  1.05102739677e-14  1.00103578268e-14  1.0176495661e-14  1.02018084537e-14  1.02890375067e-14  9.7084030369e-15  1.02402059546e-14  1.01258560401e-14  9.6395221078e-15  1.02660105729e-14  9.78876534495e-15  9.99453111161e-15  1.03574069051e-14  9.79748660561e-15  1.01296608207e-14  9.99854930388e-15  1.04674390661e-14  1.05632503205e-14  9.59577345676e-15  9.56623369399e-15  1.0376932247e-14  1.03591582002e-14  1.00637547872e-14  9.86533478388e-15  9.7813961166e-15  9.61396839049e-15
 1.03222045186e-14  1.01821552573e-14  9.99273959818e-15  9.97424876094e-15  9.64503886034e-15  9.94079101451e-15  1.06376179169e-14  1.01930925415e-14  1.03742484582e-14  1.00092523257e-14  1.01228353975e-14  9.82059690669e-15  9.60701596638e-15  9.91671266844e-15  1.0271422309e-14  9.91943132529e-15  1.04249681074e-14  9.76028262153e-15  9.79210454234e-15  1.03889315795e-14  1.06014354395e-14  1.07099737679e-14  1.11886554157e-14  1.04268915869e-14  1.09381962296e-14  1.204363496e-14  1.18243992408e-14  1.17608828858e-14  1.25504532629e-14  1.34159983357e-14  1.31760899566e-14  1.48321767631e-14  1.65247474609e-14  1.77621215129e-14  2.0430600078e-14  2.24949031656e-14  2.5314037388e-14  2.99000938166e-14  3.53196594735e-14  4.30158013501e-14  5.34272532809e-14  6.93243048852e-14  9.38518953357e-14  1.42071272836e-13  2.6724116826e-13  7.70434661816e-13  2.68172875477e-13  1.42980321965e-13  9.42657604972e-14  6.93276562449e-14  5.37324259488e-14  4.24480363848e-14  3.57337518946e-14  2.90217338597e-14  2.56801680327e-14  2.26681658718e-14  1.98861560522e-14  1.82052525101e-14  1.70900555461e-14  1.53238327772e-14  1.47888215136e-14  1.35856097586e-14  1.29731451511e-14  1.22247209962e-14  1.17734358865e-14  1.11256413544e-14  1.07353514538e-14  1.03813418417e-14  1.0387715207e-14  1.04397413031e-14  1.10606975865e-14  1.05292148023e-14  1.04475925071e-14  1.05628984347e-14  1.07659424485e-14  1.03430347948e-14  1.00009071765e-14  9.93103575744e-15  1.05655066193e-14  1.11143973454e-14  1.00856943262e-14  1.0582354099e-14  1.03989558957e-14  1.00221344548e-14  9.30756144196e-15  9.72314540699e-15  1.05908085338e-14  9.88541369009e-15  1.00296982312e-14  9.38527503839e-15  1.0451194562e-14  1.01736393161e-14  9.55028724193e-15  9.83007789374e-15  9.95763202797e-15  9.87336006097e-15
 1.01697507634e-14  1.02811475347e-14  1.03228550495e-14  1.05055902246e-14  9.93451184867e-15  1.06841277232e-14  1.06723303103e-14  1.01965403101e-14  9.89274692313e-15  1.03051629063e-14  1.01588270216e-14  9.77648123128e-15  9.97992816165e-15  1.04382927106e-14  1.00989406165e-14  9.97360770727e-15  1.05837226411e-14  9.575224071e-15  1.0071726846e-14  9.87787320439e-15  9.86406022113e-15  1.02492689035e-14  1.12485178587e-14  1.0804614906e-14  1.13312933039e-14  1.18055645759e-14  1.20188675811e-14  1.20363445979e-14  1.23524096212e-14  1.32598743907e-14  1.35936111815e-14  1.50107117138e-14  1.51927267066e-14  1.60984451981e-14  1.89249143356e-14  2.04916758381e-14  2.25070056886e-14  2.55169925711e-14  2.99598894007e-14  3.5787920865e-14  4.33856886413e-14  5.38101972346e-14  6.8735676752e-14  9.4593303231e-14  1.42813038924e-13  2.68172875477e-13  7.71098539054e-13  2.68656689446e-13  1.42243918981e-13  9.47283745112e-14  6.8853999546e-14  5.22502403415e-14  4.30270904968e-14  3.49659022669e-14  2.97427630717e-14  2.50171557027e-14  2.20652407476e-14  1.97532899137e-14  1.82342773116e-14  1.63621533535e-14  1.60005688762e-14  1.48629848234e-14  1.41063785025e-14  1.37488327367e-14  1.22339032334e-14  1.19279612071e-14  1.18418453644e-14  1.16478282192e-14  1.13502527454e-14  1.09525356842e-14  1.04786829369e-14  1.03841563351e-14  1.07045666429e-14  1.09740868562e-14  1.05254404834e-14  1.03006565603e-14  9.71093349944e-15  9.78858856218e-15  1.00556431684e-14  1.0246593871e-14  1.00355897374e-14  1.03423546471e-14  1.03552344701e-14  1.0482150007e-14  9.60541017414e-15  9.32681748626e-15  9.79800873835e-15  9.54764090098e-15  9.95129510301e-15  1.01410656223e-14  1.01468429254e-14  9.86077785039e-15  1.02832539511e-14  1.0003793808e-14  9.39642398581e-15  1.00519603807e-14
 9.99443788702e-15  1.02138602059e-14  9.91360558468e-15  1.02260484119e-14  1.02939602416e-14  1.06275352893e-14  1.06812715774e-14  1.04905874996e-14  9.94914026234e-15  1.03843505105e-14  9.91541957011e-15  9.68052173933e-15  9.9472630908e-15  9.86283017538e-15  1.00512325369e-14  1.03688565539e-14  1.05615574991e-14  1.01159916216e-14  9.61328975847e-15  1.01365007704e-14  9.76188123984e-15  1.07108832858e-14  1.08898129626e-14  1.06425094473e-14  1.09084601791e-14  1.12606940614e-14  1.17122381216e-14  1.17794600464e-14  1.16072341799e-14  1.24595008818e-14  1.31310586587e-14  1.38075487049e-14  1.48827654368e-14  1.58186637179e-14  1.74312768639e-14  1.88830221901e-14  2.09063120581e-14  2.3137122593e-14  2.62262658684e-14  3.015865639e-14  3.59552846962e-14  4.338316717e-14  5.36465288263e-14  6.91964904314e-14  9.46530702196e-14  1.42980321965e-13  2.68656689446e-13  7.73661478318e-13  2.67998476351e-13  1.43262388465e-13  9.46216092815e-14  6.90887368489e-14  5.38522091088e-14  4.24784687912e-14  3.46218557983e-14  2.91770785618e-14  2.48972338595e-14  2.1896390025e-14  1.9800116912e-14  1.79947662278e-14  1.65406930517e-14  1.45918755607e-14  1.48589673773e-14  1.34558466723e-14  1.2750327587e-14  1.20915089751e-14  1.24099617008e-14  1.14852876222e-14  1.13135973055e-14  1.16532337234e-14  1.08545304509e-14  1.0646350192e-14  1.06872453016e-14  1.0709027493e-14  1.10455011837e-14  1.08105416644e-14  9.70759728583e-15  1.00831115197e-14  1.09868825894e-14  1.07580032762e-14  1.07497885717e-14  1.09187678938e-14  1.06180805018e-14  1.03308023168e-14  1.05318500447e-14  1.02869374667e-14  9.81453901853e-15  1.02999682169e-14  9.62147832424e-15  9.82289082907e-15  1.05718001068e-14  1.01863505928e-14  1.01783005283e-14  9.84676417273e-15  9.60655904892e-15  9.89729784861e-15
 9.28636663074e-15  9.8873625845e-15  9.61215272059e-15  1.05587824876e-14  1.00364600824e-14  1.02394797531e-14  9.61398655826e-15  9.58414328093e-15  9.03590188513e-15  1.01318531645e-14  1.01811770053e-14  9.56758072664e-15  9.56382697493e-15  9.93880446027e-15  9.95632583293e-15  9.50275401337e-15  9.81672039051e-15  9.21628921331e-15  9.35569386355e-15  9.99997280513e-15  1.05548130881e-14  1.08622424062e-14  1.0652154734e-14  1.11441072996e-14  1.02375847213e-14  1.12080532462e-14  1.16194848817e-14  1.12812470694e-14  1.18759998173e-14  1.1797415761e-14  1.26649109632e-14  1.26054856133e-14  1.3500277488e-14  1.40227751584e-14  1.48542460267e-14  1.6439294593e-14  1.77157581608e-14  1.99095144295e-14  2.25264616628e-14  2.56459767129e-14  3.01881261256e-14  3.51690119907e-14  4.24915293978e-14  5.30573643918e-14  6.9181827662e-14  9.42657604972e-14  1.42243918981e-13  2.67998476351e-13  7.68575262632e-13  2.67785850586e-13  1.42400251104e-13  9.42952382874e-14  6.88609190475e-14  5.2590672834e-14  4.21527387992e-14  3.50939588664e-14  2.88814123299e-14  2.47638747493e-14  2.23277600554e-14  2.00188409129e-14  1.78973022922e-14  1.6132712136e-14  1.57686493506e-14  1.45858278076e-14  1.38529078888e-14  1.25644971297e-14  1.26977448225e-14  1.24373960329e-14  1.21216183766e-14  1.18697684253e-14  1.13797839569e-14  1.04114155337e-14  1.13243681416e-14  1.05303097728e-14  1.03562711516e-14  1.09754967811e-14  1.06514839253e-14  1.0911439201e-14  1.02202756851e-14  1.05549622183e-14  1.02878134744e-14  1.03382683345e-14  1.01444415139e-14  9.87435563306e-15  9.943580579e-15  9.94922134829e-15  9.99083833823e-15  1.01628292188e-14  9.91850779267e-15  9.98908958408e-15  1.06533366743e-14  1.03693609225e-14  1.0091155518e-14  9.90329781658e-15  9.52072301259e-15  9.81922279752e-15
 9.55547742814e-15  1.05140266848e-14  1.03466015522e-14  1.03739143353e-14  9.68669568468e-15  1.04513207364e-14  1.0335872334e-14  1.04050079931e-14  9.36697379704e-15  9.97412171498e-15  1.01187064791e-14  9.84826529561e-15  9.82410287826e-15  1.04903641882e-14  1.03550145798e-14  1.01695515904e-14  9.56760589404e-15  9.07394756427e-15  9.42210640907e-15  9.53769737269e-15  1.05862155668e-14  1.06799713731e-14  1.02476725835e-14  1.05719566198e-14  1.0233672398e-14  1.04604834431e-14  1.083899098e-14  1.07421772889e-14  1.06262848832e-14  1.10509890686e-14  1.2309661884e-14  1.24972271708e-14  1.29112889254e-14  1.31861305729e-14  1.38021318678e-14  1.50859068994e-14  1.61366321067e-14  1.77349949107e-14  1.95338183014e-14  2.26197439179e-14  2.54531058907e-14  2.93631634669e-14  3.46711700373e-14  4.29261429722e-14  5.39492937794e-14  6.93276562449e-14  9.47283745112e-14  1.43262388465e-13  2.67785850586e-13  7.70119798951e-13  2.6730161738e-13  1.42486701633e-13  9.44749156167e-14  6.85723988397e-14  5.3401883476e-14  4.31006249339e-14  3.50107147336e-14  2.90031286541e-14  2.56473450544e-14  2.27918564216e-14  1.97069217567e-14  1.74827865881e-14  1.60093130403e-14  1.50851243073e-14  1.40128218352e-14  1.34947100379e-14  1.36021648466e-14  1.27460682955e-14  1.24429962084e-14  1.24472026837e-14  1.12077827715e-14  1.07295309442e-14  1.06697206462e-14  1.02819599842e-14  9.91704279521e-15  1.04891335447e-14  1.03084806441e-14  1.05381044625e-14  1.03182493805e-14  1.00892035301e-14  1.01183812047e-14  1.01625410823e-14  1.0236153176e-14  9.6799859361e-15  9.47233920577e-15  9.70682968336e-15  9.77280736547e-15  1.05245550349e-14  9.56151317e-15  9.70698875806e-15  9.97569468209e-15  1.06935659354e-14  9.98951987237e-15  9.9099960104e-15  1.01837158126e-14  1.03384292194e-14
 8.98237120838e-15  9.23444338564e-15  9.66787481613e-15  1.02340454831e-14  9.82893318197e-15  9.95339259338e-15  9.79245572026e-15  1.01792319477e-14  9.51845855279e-15  9.37569833867e-15  9.94690390698e-15  9.94882254788e-15  1.0295603284e-14  1.05399071324e-14  9.92058189286e-15  9.71343113675e-15  9.81088890482e-15  9.08448483857e-15  9.49456831938e-15  9.39376358565e-15  9.67113195595e-15  9.69577023403e-15  1.04448111179e-14  1.05369429205e-14  1.04659951953e-14  1.0723279054e-14  1.09070911662e-14  1.03044264387e-14  1.07861358348e-14  1.18257816751e-14  1.18836954805e-14  1.18025809695e-14  1.26696438558e-14  1.29226910556e-14  1.33128923045e-14  1.40646740721e-14  1.56391761033e-14  1.64955039307e-14  1.76489119428e-14  1.96080917991e-14  2.22328697894e-14  2.57162787993e-14  2.96648421802e-14  3.47942759212e-14  4.2635781028e-14  5.37324259488e-14  6.8853999546e-14  9.46216092815e-14  1.42400251104e-13  2.6730161738e-13  7.68232817703e-13  2.67760279916e-13  1.42608500703e-13  9.4650773952e-14  6.96297612954e-14  5.38125541485e-14  4.29706159008e-14  3.46763126488e-14  2.91445744524e-14  2.52052317382e-14  2.179271383e-14  1.89963260761e-14  1.73948573953e-14  1.5398352207e-14  1.51746599908e-14  1.37017695042e-14  1.38041948202e-14  1.24330522767e-14  1.25439913377e-14  1.28261862966e-14  1.17758717434e-14  1.06384014496e-14  1.08420856818e-14  1.0758131431e-14  1.09381860792e-14  1.11109472443e-14  1.06010337e-14  1.08462738645e-14  1.03579343845e-14  1.05190983278e-14  9.98833446738e-15  1.0062024798e-14  9.88017923495e-15  1.02046999102e-14  1.03022040478e-14  9.30416438232e-15  9.53282092254e-15  9.7426654346e-15  9.34127467615e-15  9.92170496768e-15  1.00828545408e-14  1.08085050342e-14  9.96415859039e-15  9.97611329235e-15  9.76758822105e-15  1.01540653242e-14
 9.93372277165e-15  9.75087132853e-15  9.69233804051e-15  9.62121558822e-15  8.96707228128e-15  9.57070822328e-15  1.03185889549e-14  1.00161495449e-14  1.01048603182e-14  9.69989211079e-15  1.05037124155e-14  1.02871340262e-14  1.03066043402e-14  1.06052590292e-14  1.03083579744e-14  9.80115720201e-15  9.57353464475e-15  9.32939212865e-15  9.39771419152e-15  9.04880868748e-15  9.26882513888e-15  9.85832603397e-15  1.09394432415e-14  1.07370663789e-14  1.12595509078e-14  1.05244522023e-14  1.02174235586e-14  1.05709955589e-14  1.07880806451e-14  1.1322040489e-14  1.06944216389e-14  1.10976687081e-14  1.23449662333e-14  1.20188297039e-14  1.24637645383e-14  1.30778894737e-14  1.44540823429e-14  1.45674645728e-14  1.54587548385e-14  1.77808820627e-14  1.98392211334e-14  2.26834582559e-14  2.53777558833e-14  2.90211321771e-14  3.46192147195e-14  4.24480363848e-14  5.22502403415e-14  6.90887368489e-14  9.42952382874e-14  1.42486701633e-13  2.67760279916e-13  7.69914439494e-13  2.67495462166e-13  1.42428082273e-13  9.43115869728e-14  6.91144793844e-14  5.36871950623e-14  4.28874590592e-14  3.50578229991e-14  2.91882221619e-14  2.49218977966e-14  2.15425756052e-14  1.98102107465e-14  1.72648573506e-14  1.6663581417e-14  1.57216702662e-14  1.44272897161e-14  1.34299291077e-14  1.33213343279e-14  1.36347799819e-14  1.25201697464e-14  1.14144550253e-14  1.13166428511e-14  1.12879421465e-14  1.0846383694e-14  1.08508939494e-14  1.06051734819e-14  1.09703454782e-14  1.08631295902e-14  1.06607151724e-14  1.01735907591e-14  1.03346101183e-14  1.02426453041e-14  9.73676875504e-15  9.91493057453e-15  9.8694833113e-15  9.93480496665e-15  9.89372970652e-15  9.90498645207e-15  1.03699046405e-14  1.02724358926e-14  1.04830494877e-14  1.00897729118e-14  9.78712138514e-15  9.51181972251e-15  1.00522567294e-14
 9.45299946589e-15  9.74145141147e-15  9.62295116386e-15  9.37243404029e-15  9.18466629113e-15  9.70001875959e-15  9.73889388179e-15  9.39808262089e-15  9.67825969444e-15  9.5557350355e-15  1.03687531437e-14  9.7865459931e-15  9.82017121962e-15  1.01841540843e-14  1.02499206609e-14  9.68054450087e-15  9.94021947203e-15  9.64589287664e-15  9.79826706654e-15  9.84209077292e-15  1.04041881006e-14  1.06054510613e-14  1.05097759759e-14  1.02142015791e-14  1.09908991495e-14  1.09963325688e-14  1.01137978611e-14  1.04955960729e-14  1.03182069449e-14  1.15180747741e-14  1.11904954056e-14  1.15566511815e-14  1.20694157175e-14  1.15669570956e-14  1.26043443041e-14  1.27570771047e-14  1.31033693984e-14  1.42749332872e-14  1.43832639174e-14  1.64691260729e-14  1.75721441113e-14  1.96366055484e-14  2.1907244753e-14  2.48801502434e-14  2.9668605166e-14  3.57337518946e-14  4.30270904968e-14  5.38522091088e-14  6.88609190475e-14  9.44749156167e-14  1.42608500703e-13  2.67495462166e-13  7.67681113823e-13  2.67315843999e-13  1.42145021244e-13  9.41706638079e-14  6.88001961469e-14  5.31251212932e-14  4.21581687089e-14  3.41408208344e-14  2.9028645949e-14  2.46986323594e-14  2.188481265e-14  1.9897833973e-14  1.78744451573e-14  1.61975182494e-14  1.56595328754e-14  1.44411761688e-14  1.45182369841e-14  1.32320206992e-14  1.24521489101e-14  1.13794886699e-14  1.1434271361e-14  1.16042684524e-14  1.0831425999e-14  1.10166511135e-14  1.09368849367e-14  1.09687104937e-14  1.07265635176e-14  1.03579830668e-14  9.97719172829e-15  1.0277362174e-14  1.07344891815e-14  9.68649539101e-15  1.01703713825e-14  9.58542115267e-15  1.01864422448e-14  9.64255178349e-15  9.83982708349e-15  1.03835784363e-14  9.81429955418e-15  1.0086608562e-14  9.86028280117e-15  1.04042561317e-14  9.68833466357e-15  9.41485624347e-15
 1.02367438485e-14  1.02038646063e-14  1.01016328541e-14  9.90721652195e-15  9.18022546533e-15  9.80215444119e-15  1.0003883722e-14  9.88996861282e-15  1.00445252323e-14  1.01003724944e-14  1.01719817546e-14  1.00003180298e-14  1.01640567578e-14  9.90832782763e-15  1.02398035146e-14  9.71942351207e-15  9.57583655425e-15  1.00640797603e-14  1.00062391242e-14  9.15803477677e-15  9.68338076571e-15  9.96933965723e-15  9.91451551094e-15  9.79711668634e-15  9.54239532742e-15  1.01592836973e-14  1.01197127591e-14  9.79543140903e-15  1.01943186087e-14  1.14618443414e-14  1.07585290703e-14  1.10556624652e-14  1.1703480092e-14  1.17964642495e-14  1.15283044903e-14  1.20523028653e-14  1.25299819892e-14  1.35406922049e-14  1.38902335523e-14  1.47905233417e-14  1.601185309e-14  1.7238271837e-14  1.96977553737e-14  2.21462008764e-14  2.49141558463e-14  2.90217338597e-14  3.49659022669e-14  4.24784687912e-14  5.2590672834e-14  6.85723988397e-14  9.4650773952e-14  1.42428082273e-13  2.67315843999e-13  7.67880972442e-13  2.67495309572e-13  1.42496048142e-13  9.43932312867e-14  6.88269492947e-14  5.29326833787e-14  4.1983758514e-14  3.47305246573e-14  2.87068719181e-14  2.52724286959e-14  2.11929138358e-14  1.95330759486e-14  1.81566798913e-14  1.64476923e-14  1.47872317294e-14  1.40964829224e-14  1.34092375699e-14  1.27445869686e-14  1.1979214455e-14  1.16394281378e-14  1.09857665278e-14  1.05808778009e-14  1.05724432201e-14  1.01042217492e-14  1.03526209259e-14  1.04093628646e-14  1.04556749509e-14  1.01949695241e-14  9.51961345056e-15  9.94780213872e-15  9.68450655374e-15  9.71729081805e-15  9.73797702191e-15  9.9705147128e-15  9.81784707529e-15  9.7820666187e-15  9.60381050055e-15  1.01957342586e-14  1.00707849021e-14  9.98988732763e-15  9.96485575131e-15  9.01043816193e-15  9.61889700543e-15
 9.79713528573e-15  1.04003200858e-14  9.99234766527e-15  9.38683593437e-15  9.35400312097e-15  9.86703345173e-15  9.27489835544e-15  9.62311032807e-15  1.01072684715e-14  9.54877261963e-15  9.82876403937e-15  9.97499928158e-15  9.3510863929e-15  9.82903589672e-15  1.00454680405e-14  9.83790107324e-15  1.02038284805e-14  9.98989669642e-15  1.01480501356e-14  9.24781782176e-15  9.32877555227e-15  9.77739413127e-15  9.64431209257e-15  9.72178909694e-15  1.00685640573e-14  1.06772132878e-14  1.00786981646e-14  9.96341211473e-15  1.09798985612e-14  1.12690515703e-14  1.08938675623e-14  1.05100320816e-14  1.12261370639e-14  1.13336605018e-14  1.10375629635e-14  1.21241342641e-14  1.27172983242e-14  1.30373911093e-14  1.34052344701e-14  1.41614081055e-14  1.54684627158e-14  1.64587026813e-14  1.83154378104e-14  2.01918748921e-14  2.23294736378e-14  2.56801680327e-14  2.97427630717e-14  3.46218557983e-14  4.21527387992e-14  5.3401883476e-14  6.96297612954e-14  9.43115869728e-14  1.42145021244e-13  2.67495309572e-13  7.6972117216e-13  2.68206061777e-13  1.42777512863e-13  9.44561574202e-14  6.83799594699e-14  5.29161059086e-14  4.19703726342e-14  3.45439090411e-14  2.94578405811e-14  2.53684965007e-14  2.27178667525e-14  2.01535645662e-14  1.82805110068e-14  1.61510727126e-14  1.52118040702e-14  1.40688681556e-14  1.3399365192e-14  1.23364362081e-14  1.1863968759e-14  1.11754728213e-14  1.0990635813e-14  1.1181779486e-14  1.10059854427e-14  1.09709833551e-14  1.10487195845e-14  1.07177385411e-14  1.10565429319e-14  1.08556428024e-14  1.05820617863e-14  9.78816409405e-15  1.00278796027e-14  9.77278074994e-15  1.0066362418e-14  1.00493933602e-14  1.00643581379e-14  1.04811432421e-14  1.01284633961e-14  1.0704611809e-14  1.00488514583e-14  1.02910080707e-14  9.73179264834e-15  9.94953549393e-15
 1.02943307059e-14  1.05185736107e-14  1.00381756497e-14  1.01748212057e-14  9.42764637941e-15  9.99264071892e-15  9.67874995442e-15  1.01914625233e-14  9.5378124217e-15  9.76666984601e-15  9.82583859226e-15  9.48475107158e-15  9.5081489239e-15  9.3809651153e-15  9.95784830535e-15  1.02699359766e-14  1.04401606349e-14  9.69972454978e-15  1.01161608281e-14  9.39482773417e-15  9.6368422544e-15  9.97862208206e-15  1.01192206565e-14  1.01481386902e-14  1.02767339805e-14  9.91875732772e-15  9.7800335788e-15  1.03207893261e-14  1.07812075496e-14  1.1074703812e-14  1.11614556544e-14  1.09880386934e-14  1.19300109976e-14  1.12879870456e-14  1.08088573974e-14  1.16897653936e-14  1.16743175825e-14  1.25829326823e-14  1.2283492076e-14  1.34875040928e-14  1.46395324121e-14  1.51135375132e-14  1.67794007617e-14  1.79383918987e-14  1.97412981804e-14  2.26681658718e-14  2.50171557027e-14  2.91770785618e-14  3.50939588664e-14  4.31006249339e-14  5.38125541485e-14  6.91144793844e-14  9.41706638079e-14  1.42496048142e-13  2.68206061777e-13  7.69740074615e-13  2.68270666136e-13  1.4292529155e-13  9.37792897512e-14  6.86384488592e-14  5.30182792723e-14  4.26426923311e-14  3.53831986831e-14  2.9789721319e-14  2.56777193e-14  2.29356791366e-14  2.04638521498e-14  1.78694786487e-14  1.65490914482e-14  1.50921942243e-14  1.4065788915e-14  1.29161334365e-14  1.23563823282e-14  1.22584722119e-14  1.14123642598e-14  1.1435347975e-14  1.16113189978e-14  9.97611555799e-15  1.01771842682e-14  1.08062659818e-14  1.04242188577e-14  1.07303163732e-14  1.03114404152e-14  9.56783615044e-15  1.00837050266e-14  1.00137748969e-14  1.014460176e-14  1.01737677618e-14  9.88485683029e-15  1.00850373402e-14  9.94273223926e-15  1.03051640449e-14  1.01876014815e-14  1.04792990082e-14  1.08850848019e-14  1.00525986806e-14
 1.07232782183e-14  1.05925403213e-14  1.00738603869e-14  9.96814015336e-15  9.44892377675e-15  9.95877557163e-15  9.85015963658e-15  9.60860113487e-15  1.01105707847e-14  9.20083137272e-15  9.43476423736e-15  9.0094625419e-15  9.96713015821e-15  9.66822062834e-15  9.69997326724e-15  9.71022991355e-15  1.06010479543e-14  9.70793998805e-15  9.66928165001e-15  9.17126411336e-15  9.47464293477e-15  9.86583552339e-15  9.37466634501e-15  9.80092480201e-15  1.0556733628e-14  9.76402750126e-15  1.00492126582e-14  1.00370890728e-14  1.10691720962e-14  1.12053144089e-14  1.09052615376e-14  1.11203218032e-14  1.10734454783e-14  1.04023859389e-14  1.10825394417e-14  1.13021193361e-14  1.10323727514e-14  1.16549941608e-14  1.21396584903e-14  1.33480299622e-14  1.41090519271e-14  1.46723592285e-14  1.55601944772e-14  1.58623454451e-14  1.78905321649e-14  1.98861560522e-14  2.20652407476e-14  2.48972338595e-14  2.88814123299e-14  3.50107147336e-14  4.29706159008e-14  5.36871950623e-14  6.88001961469e-14  9.43932312867e-14  1.42777512863e-13  2.68270666136e-13  7.69385025963e-13  2.67655359359e-13  1.41550210444e-13  9.36267846178e-14  6.81161924341e-14  5.31451014264e-14  4.1897158752e-14  3.47277589599e-14  2.94253622339e-14  2.53595574048e-14  2.24316038612e-14  1.955704881e-14  1.80095259881e-14  1.61521105243e-14  1.45996020543e-14  1.35725561331e-14  1.27718477787e-14  1.26053160425e-14  1.19837506035e-14  1.20920607565e-14  1.1425381663e-14  1.08070563842e-14  1.07447738257e-14  1.13238134618e-14  1.01343561276e-14  1.04914861511e-14  1.10596265511e-14  1.03433247729e-14  1.00629280546e-14  1.00833347205e-14  9.7807610714e-15  1.03387504004e-14  9.33969385556e-15  1.01749537417e-14  9.70580839158e-15  9.89568085818e-15  9.60889851665e-15  1.07808516521e-14  1.08203132554e-14  9.96575228768e-15
 1.03876456508e-14  1.03208991682e-14  1.06016288955e-14  9.6546546812e-15  9.48974311044e-15  9.76736376246e-15  9.59994702246e-15  9.61021016084e-15  1.00212900033e-14  9.82975491219e-15  1.01367374517e-14  9.2088000375e-15  9.53406877192e-15  9.3776935354e-15  9.54701600211e-15  1.00884098436e-14  9.76946552448e-15  9.61788933248e-15  9.14907266496e-15  8.67586353707e-15  9.11008883366e-15  9.40882640459e-15  9.75812451068e-15  9.49676053159e-15  9.90742481976e-15  9.841496011e-15  9.75762153344e-15  1.0343856696e-14  1.07242264183e-14  1.06300275945e-14  1.0402623223e-14  1.1442197191e-14  1.1464548803e-14  1.05558363936e-14  1.11740941599e-14  1.08151297727e-14  1.11610529357e-14  1.12767624649e-14  1.11283473373e-14  1.15419243317e-14  1.33359910943e-14  1.40008563527e-14  1.44634904949e-14  1.48382301531e-14  1.62655996854e-14  1.82052525101e-14  1.97532899137e-14  2.1896390025e-14  2.47638747493e-14  2.90031286541e-14  3.46763126488e-14  4.28874590592e-14  5.31251212932e-14  6.88269492947e-14  9.44561574202e-14  1.4292529155e-13  2.67655359359e-13  7.69239340405e-13  2.6699676712e-13  1.42253940968e-13  9.39320028866e-14  6.92673862798e-14  5.3487706635e-14  4.22923431524e-14  3.50115130659e-14  3.01320816504e-14  2.55896741195e-14  2.2102782015e-14  1.9293503481e-14  1.79950385616e-14  1.59408511287e-14  1.54349810615e-14  1.42422860959e-14  1.34317734532e-14  1.2491679221e-14  1.20972706101e-14  1.17985329308e-14  1.13634905637e-14  1.12595315465e-14  1.1497193332e-14  1.06095284022e-14  1.1020689163e-14  1.09288318491e-14  1.02505073105e-14  1.01066122927e-14  1.01098232547e-14  9.92317664041e-15  9.75743890702e-15  9.58141586428e-15  1.00865812306e-14  9.93322189157e-15  9.10287098121e-15  9.32477693633e-15  1.04524155079e-14  1.06454542689e-14  1.03344963997e-14
 1.00968886086e-14  1.05353929988e-14  1.06005858934e-14  9.88561956719e-15  1.02958002319e-14  1.02083894656e-14  1.00710851238e-14  1.00664012503e-14  1.02372324867e-14  1.00192215905e-14  1.02531263883e-14  9.9305664864e-15  9.71155007376e-15  1.00142358763e-14  9.93837900972e-15  9.97661234353e-15  9.74016088647e-15  9.03391630695e-15  9.02430405811e-15  9.05833239554e-15  8.96202763527e-15  9.54630907086e-15  9.20694728413e-15  9.39552801303e-15  9.66074260976e-15  9.95239340419e-15  1.06397309019e-14  1.04603151512e-14  1.05365031938e-14  1.00932428928e-14  1.01525158463e-14  1.04771555882e-14  1.10487644327e-14  1.06668374619e-14  1.03180164695e-14  1.02105211922e-14  1.11447491022e-14  1.10435473677e-14  1.14381831125e-14  1.15538317675e-14  1.21909162345e-14  1.27104662632e-14  1.29045845396e-14  1.41683854033e-14  1.50389317349e-14  1.70900555461e-14  1.82342773116e-14  1.9800116912e-14  2.23277600554e-14  2.56473450544e-14  2.91445744524e-14  3.50578229991e-14  4.21581687089e-14  5.29326833787e-14  6.83799594699e-14  9.37792897512e-14  1.41550210444e-13  2.6699676712e-13  7.668185196e-13  2.6720149221e-13  1.42019106722e-13  9.42329280402e-14  6.86803364946e-14  5.31517489979e-14  4.27457113762e-14  3.49066435187e-14  2.99571042744e-14  2.54365865305e-14  2.15148394483e-14  1.92407690051e-14  1.74942240489e-14  1.51972437602e-14  1.40470130768e-14  1.38871161071e-14  1.32011673277e-14  1.25276266351e-14  1.18706003155e-14  1.14639732022e-14  1.16466755059e-14  1.14665072075e-14  1.10458974246e-14  1.1083781721e-14  1.1113877004e-14  1.02968444993e-14  1.01887972506e-14  9.90406233206e-15  1.02793442455e-14  1.01481540973e-14  9.46634808671e-15  9.63691408358e-15  9.66117811108e-15  9.73741725055e-15  9.70940043784e-15  1.02391641137e-14  1.05829202157e-14  1.03571429519e-14
 1.00300799916e-14  1.04162258065e-14  1.00284712377e-14  9.08530957207e-15  9.87039908218e-15  9.88741295014e-15  9.68162977097e-15  1.02885157138e-14  1.05109715956e-14  1.08903089398e-14  1.04674939213e-14  1.03663934058e-14  9.71353119855e-15  9.49024005268e-15  9.60364007995e-15  9.56488624441e-15  1.01102858514e-14  9.60397040643e-15  9.82098225054e-15  9.72866510083e-15  9.69682410319e-15  1.0154675225e-14  9.45696860974e-15  9.83282150347e-15  9.65861117554e-15  1.01946830426e-14  1.05639993019e-14  9.99064180401e-15  1.00286042265e-14  1.02845598062e-14  1.02591859049e-14  1.03198167213e-14  1.05667411877e-14  1.01122542634e-14  1.0169178844e-14  9.83125868108e-15  1.0150783018e-14  1.10123793415e-14  1.14418310252e-14  1.15856967011e-14  1.1680381262e-14  1.24216730966e-14  1.25995041222e-14  1.30356711819e-14  1.4079133503e-14  1.53238327772e-14  1.63621533535e-14  1.79947662278e-14  2.00188409129e-14  2.27918564216e-14  2.52052317382e-14  2.91882221619e-14  3.41408208344e-14  4.1983758514e-14  5.29161059086e-14  6.86384488592e-14  9.36267846178e-14  1.42253940968e-13  2.6720149221e-13  7.68682535197e-13  2.66921707773e-13  1.42634343291e-13  9.40339513825e-14  6.88854834658e-14  5.35174542781e-14  4.28002491106e-14  3.55168108191e-14  2.9309952974e-14  2.50795951275e-14  2.11336751824e-14  1.95103086004e-14  1.76062998027e-14  1.55596947528e-14  1.50481086337e-14  1.4310939307e-14  1.31172904616e-14  1.24207068034e-14  1.14713487668e-14  1.1804665618e-14  1.16020265542e-14  1.16002745077e-14  1.1452355896e-14  1.13426659052e-14  1.00389956476e-14  1.00875256334e-14  1.00802343102e-14  1.05302422273e-14  1.06444384927e-14  9.86007938074e-15  9.9553898606e-15  9.78171291087e-15  9.82282962833e-15  1.02563267839e-14  9.96986366903e-15  9.91709658706e-15  9.43581277157e-15
 1.04769356354e-14  1.06185538017e-14  1.03033616043e-14  9.79793941852e-15  1.0036776378e-14  1.01533678177e-14  1.02224087633e-14  1.08716845353e-14  1.04081521743e-14  9.83815979451e-15  9.52327401525e-15  9.45000016876e-15  9.54817947955e-15  9.799582563e-15  9.63570535971e-15  9.83691048022e-15  9.15542265273e-15  9.12903805078e-15  9.63506814354e-15  9.64076800546e-15  9.11553301231e-15  9.7368472544e-15  9.20527902206e-15  9.47643396689e-15  9.20104874124e-15  9.89526547867e-15  1.02077956239e-14  1.0046347024e-14  9.69272824437e-15  1.01436465368e-14  1.00373074419e-14  1.04480414138e-14  1.00428843222e-14  1.02320629063e-14  1.03440363852e-14  1.0470503365e-14  1.07705286782e-14  1.05636199044e-14  1.10330933303e-14  1.096326841e-14  1.10506049298e-14  1.13381692104e-14  1.22229593276e-14  1.26519308859e-14  1.34271790911e-14  1.47888215136e-14  1.60005688762e-14  1.65406930517e-14  1.78973022922e-14  1.97069217567e-14  2.179271383e-14  2.49218977966e-14  2.9028645949e-14  3.47305246573e-14  4.19703726342e-14  5.30182792723e-14  6.81161924341e-14  9.39320028866e-14  1.42019106722e-13  2.66921707773e-13  7.66802399938e-13  2.67598775839e-13  1.42016715019e-13  9.46147789263e-14  6.9502549907e-14  5.34813395519e-14  4.29161986846e-14  3.47949910967e-14  2.92148841665e-14  2.443610699e-14  2.20890764179e-14  1.8928750469e-14  1.71077965166e-14  1.60689082942e-14  1.45386898948e-14  1.38769712023e-14  1.34838898357e-14  1.23781247513e-14  1.18497661858e-14  1.11779462098e-14  1.05936515983e-14  1.13911090893e-14  1.09497786783e-14  1.02024376359e-14  1.02083847731e-14  1.0092718037e-14  1.04297604269e-14  1.03610440222e-14  1.05151833162e-14  1.01317059861e-14  9.98783708383e-15  9.95023996693e-15  1.04187124549e-14  1.05330425395e-14  1.00814387425e-14  1.02865772074e-14
 1.03772769605e-14  1.04292613598e-14  9.92001772705e-15  9.42252239306e-15  9.47945684701e-15  9.18766673849e-15  9.81268304654e-15  1.02436663644e-14  9.85626149597e-15  9.74656015416e-15  1.02241512844e-14  9.91544554072e-15  9.29190302341e-15  1.02721171894e-14  9.86050261336e-15  1.0280903328e-14  9.58707213755e-15  1.03641312513e-14  9.4918662776e-15  9.5929640707e-15  9.13402928225e-15  9.45876345927e-15  9.59701510352e-15  9.99848605798e-15  1.03976834791e-14  1.0140374118e-14  1.00268063892e-14  9.81097322396e-15  9.73277106998e-15  9.98671928711e-15  1.01195270274e-14  1.05742391181e-14  1.03414585364e-14  1.04358032072e-14  1.05071471426e-14  1.04058125764e-14  1.0522147373e-14  1.00982923221e-14  1.05062015663e-14  1.1335229663e-14  1.14359541853e-14  1.13402270402e-14  1.22854432914e-14  1.2681898126e-14  1.23777445848e-14  1.35856097586e-14  1.48629848234e-14  1.45918755607e-14  1.6132712136e-14  1.74827865881e-14  1.89963260761e-14  2.15425756052e-14  2.46986323594e-14  2.87068719181e-14  3.45439090411e-14  4.26426923311e-14  5.31451014264e-14  6.92673862798e-14  9.42329280402e-14  1.42634343291e-13  2.67598775839e-13  7.6932468499e-13  2.66724895641e-13  1.42035797181e-13  9.44762272161e-14  6.93152654883e-14  5.34132185343e-14  4.18069512401e-14  3.51872405184e-14  2.92898957287e-14  2.49138309642e-14  2.17246533827e-14  1.86861159711e-14  1.76933912439e-14  1.65188790927e-14  1.50497779357e-14  1.4612869922e-14  1.28567250095e-14  1.28220382194e-14  1.2144964915e-14  1.10752758313e-14  1.18656936016e-14  1.13025514685e-14  1.06251267955e-14  1.03361397063e-14  9.81785429429e-15  1.0593759695e-14  1.07709982409e-14  1.09138361999e-14  1.05744665803e-14  1.09135828895e-14  1.02787384534e-14  1.07892177994e-14  1.02975780481e-14  1.05246002454e-14  1.0488579742e-14
 9.62873947051e-15  1.01255410075e-14  9.84711326002e-15  9.52530945295e-15  9.70727924165e-15  9.59930966515e-15  9.96114044101e-15  9.76436078003e-15  9.75933915714e-15  9.99351287669e-15  1.01870301245e-14  9.51133877787e-15  9.28026317878e-15  9.71257269994e-15  1.00569846074e-14  9.99588375847e-15  9.60799674971e-15  9.63506561675e-15  9.54053869161e-15  9.2677311922e-15  9.1502639763e-15  9.8529172655e-15  9.45871054801e-15  9.80854878887e-15  9.78315578919e-15  9.95804909789e-15  1.02334511404e-14  1.05509721217e-14  9.53593430486e-15  9.3962811339e-15  1.05728813733e-14  1.10925182923e-14  1.05740820042e-14  1.06131258634e-14  9.97703283847e-15  9.80424459458e-15  1.05383392801e-14  1.00876720962e-14  1.04618604193e-14  1.07757093331e-14  1.149903882e-14  1.10427431854e-14  1.15002596912e-14  1.13701830494e-14  1.20377381995e-14  1.29731451511e-14  1.41063785025e-14  1.48589673773e-14  1.57686493506e-14  1.60093130403e-14  1.73948573953e-14  1.98102107465e-14  2.188481265e-14  2.52724286959e-14  2.94578405811e-14  3.53831986831e-14  4.1897158752e-14  5.3487706635e-14  6.86803364946e-14  9.40339513825e-14  1.42016715019e-13  2.66724895641e-13  7.65051982227e-13  2.66972980117e-13  1.41790664977e-13  9.38658426011e-14  6.85358207749e-14  5.30485418262e-14  4.22384426986e-14  3.45115184858e-14  2.92066648242e-14  2.49839545681e-14  2.1043899577e-14  1.91228440219e-14  1.74220585068e-14  1.64499537763e-14  1.52962473877e-14  1.40274323432e-14  1.3146481959e-14  1.29593662155e-14  1.22965898125e-14  1.25584305251e-14  1.13308375496e-14  1.13279928233e-14  1.10633967339e-14  1.06859145416e-14  1.04701115729e-14  1.0480454801e-14  1.06739597716e-14  9.72027819602e-15  1.02283888074e-14  1.06010955036e-14  1.04026133488e-14  1.0172271632e-14  9.99476270696e-15  9.7545689247e-15
 9.9257119307e-15  1.06913496406e-14  1.05607042787e-14  1.01550835918e-14  9.87770259244e-15  9.62760235401e-15  1.0153987641e-14  9.73946735544e-15  1.00313773207e-14  9.44052634346e-15  1.03691943141e-14  9.51756369249e-15  9.58646953629e-15  9.87190541974e-15  1.02759062509e-14  9.83902685376e-15  1.02247752965e-14  9.8235365279e-15  8.7775906493e-15  9.43465421263e-15  1.00163750189e-14  9.54454308157e-15  9.65359750517e-15  9.76174862103e-15  9.74591868822e-15  9.84839332334e-15  1.05257622927e-14  1.03025209902e-14  9.6248803446e-15  1.07330044845e-14  1.02888835749e-14  1.09627660676e-14  1.09356243135e-14  1.08607006951e-14  1.02804396873e-14  9.98398787746e-15  1.00656335713e-14  1.02243829064e-14  1.09330865492e-14  1.0964085504e-14  1.13028250281e-14  1.08980724386e-14  1.14640637745e-14  1.0946995272e-14  1.1824596119e-14  1.22247209962e-14  1.37488327367e-14  1.34558466723e-14  1.45858278076e-14  1.50851243073e-14  1.5398352207e-14  1.72648573506e-14  1.9897833973e-14  2.11929138358e-14  2.53684965007e-14  2.9789721319e-14  3.47277589599e-14  4.22923431524e-14  5.31517489979e-14  6.88854834658e-14  9.46147789263e-14  1.42035797181e-13  2.66972980117e-13  7.70911945002e-13  2.66999822675e-13  1.42389940202e-13  9.42314527627e-14  6.9424529681e-14  5.34444349234e-14  4.24796048165e-14  3.51100723193e-14  2.98719786513e-14  2.48284431597e-14  2.15339176077e-14  1.98686315939e-14  1.77094164563e-14  1.63267900669e-14  1.49998587009e-14  1.49061227639e-14  1.39724367785e-14  1.30561022691e-14  1.24066697828e-14  1.19224114295e-14  1.1403840585e-14  1.08391198081e-14  1.03056203127e-14  1.08313790713e-14  1.06449791225e-14  9.98111260738e-15  1.03980733229e-14  1.04274124153e-14  1.02252646907e-14  1.04737669078e-14  9.89513856087e-15  9.45472608387e-15  1.02354584293e-14
 1.02603066923e-14  1.0747408521e-14  1.02586446415e-14  1.02462336299e-14  9.21902274903e-15  1.01136898135e-14  1.00497997581e-14  9.23223532657e-15  1.01075286537e-14  9.55780781342e-15  9.86081917567e-15  9.60270203308e-15  9.4760703987e-15  9.71797907702e-15  1.04657774401e-14  9.87842264598e-15  1.00652850687e-14  9.23895961148e-15  9.36359420244e-15  9.82212608582e-15  9.38042195798e-15  9.80617226468e-15  9.48214631344e-15  1.01393078994e-14  1.0482274578e-14  9.54797935563e-15  9.48903365244e-15  9.96518409628e-15  9.27496201899e-15  1.01352468742e-14  9.57111830472e-15  9.57215438617e-15  1.04883793346e-14  1.02171145864e-14  9.91013721587e-15  1.02907827424e-14  1.05913034962e-14  1.01228040748e-14  1.02192915646e-14  1.08448527532e-14  1.10592059399e-14  1.11741593307e-14  1.13503572289e-14  1.09865380002e-14  1.18220355752e-14  1.17734358865e-14  1.22339032334e-14  1.2750327587e-14  1.38529078888e-14  1.40128218352e-14  1.51746599908e-14  1.6663581417e-14  1.78744451573e-14  1.95330759486e-14  2.27178667525e-14  2.56777193e-14  2.94253622339e-14  3.50115130659e-14  4.27457113762e-14  5.35174542781e-14  6.9502549907e-14  9.44762272161e-14  1.41790664977e-13  2.66999822675e-13  7.66654706942e-13  2.67345336888e-13  1.42183857802e-13  9.41884510237e-14  6.84950349783e-14  5.3236611751e-14  4.20615689403e-14  3.47942513667e-14  2.91177609738e-14  2.45747556268e-14  2.23481762187e-14  2.01767318286e-14  1.74889841185e-14  1.61927558776e-14  1.53459299909e-14  1.44450321821e-14  1.38203957631e-14  1.32399105962e-14  1.291158647e-14  1.17107838664e-14  1.13234006098e-14  1.120938965e-14  1.06609044448e-14  1.08012379439e-14  1.0657215026e-14  1.04861863249e-14  1.1289695906e-14  1.08313238567e-14  9.97557644945e-15  1.0075886619e-14  1.02516134263e-14  1.11378608642e-14
 9.8961337819e-15  1.01549685298e-14  9.91071268491e-15  1.06370065422e-14  1.02542871377e-14  1.01216528758e-14  1.01582922754e-14  9.76355543481e-15  1.00009819302e-14  1.06554856378e-14  1.01118838362e-14  1.00708658048e-14  1.0487836476e-14  1.02539333486e-14  9.98810871394e-15  9.40937201962e-15  9.49964556247e-15  9.53436846893e-15  9.54339876502e-15  9.86914337398e-15  9.15638900921e-15  1.00186832045e-14  9.70795211917e-15  1.02142252354e-14  1.05265536527e-14  9.53797673752e-15  9.44209445548e-15  9.14626464214e-15  9.299583993e-15  1.02038339098e-14  9.97653581491e-15  1.0099154592e-14  1.03303067861e-14  1.08156991942e-14  1.01688396964e-14  1.07476115316e-14  1.06393243045e-14  1.00407864677e-14  1.06709875826e-14  1.08610574573e-14  1.10442014062e-14  1.10335849098e-14  1.09537929058e-14  1.07397320423e-14  1.13220289577e-14  1.11256413544e-14  1.19279612071e-14  1.20915089751e-14  1.25644971297e-14  1.34947100379e-14  1.37017695042e-14  1.57216702662e-14  1.61975182494e-14  1.81566798913e-14  2.01535645662e-14  2.29356791366e-14  2.53595574048e-14  3.01320816504e-14  3.49066435187e-14  4.28002491106e-14  5.34813395519e-14  6.93152654883e-14  9.38658426011e-14  1.42389940202e-13  2.67345336888e-13  7.69028034186e-13  2.6758654712e-13  1.42285577279e-13  9.40127025775e-14  6.90045561558e-14  5.30101421899e-14  4.21565840035e-14  3.45259649459e-14  2.88764550706e-14  2.5336253073e-14  2.22944334969e-14  1.95675291021e-14  1.85091883828e-14  1.66791644255e-14  1.5586632645e-14  1.39597803853e-14  1.35417453963e-14  1.32601003471e-14  1.19258355547e-14  1.09595689677e-14  1.12424986124e-14  1.07974827e-14  1.10698778871e-14  1.08432324697e-14  1.06732873816e-14  1.02235602681e-14  1.08352753684e-14  1.05660487517e-14  1.05748778847e-14  1.06010875451e-14  1.05432785144e-14
 1.02333799975e-14  1.00925371125e-14  1.03439475592e-14  1.02478721141e-14  1.02497154466e-14  1.0690706824e-14  1.02872958138e-14  1.0330067389e-14  1.0091371216e-14  1.0231925785e-14  1.03104861233e-14  9.80381383104e-15  1.02864991284e-14  9.60052951109e-15  9.7436921712e-15  9.16367024109e-15  1.00641873003e-14  9.58328042297e-15  9.92135758815e-15  9.31858174478e-15  9.62683995862e-15  9.7719315336e-15  9.51671414823e-15  9.96997045591e-15  1.01881365338e-14  1.01158840493e-14  9.89757105937e-15  1.00284541729e-14  9.35646927307e-15  1.03165784677e-14  1.02433296674e-14  1.047764421e-14  1.02529620483e-14  1.05881606109e-14  1.08311003709e-14  1.05789862901e-14  1.03526706499e-14  1.01975087045e-14  9.9803230662e-15  1.04961134624e-14  1.06267379955e-14  1.05053123391e-14  1.03171242828e-14  1.06205109771e-14  1.03021183709e-14  1.07353514538e-14  1.18418453644e-14  1.24099617008e-14  1.26977448225e-14  1.36021648466e-14  1.38041948202e-14  1.44272897161e-14  1.56595328754e-14  1.64476923e-14  1.82805110068e-14  2.04638521498e-14  2.24316038612e-14  2.55896741195e-14  2.99571042744e-14  3.55168108191e-14  4.29161986846e-14  5.34132185343e-14  6.85358207749e-14  9.42314527627e-14  1.42183857802e-13  2.6758654712e-13  7.68504040189e-13  2.67584619279e-13  1.42515103944e-13  9.43077578245e-14  6.89053479145e-14  5.30624976489e-14  4.23484706999e-14  3.46656293513e-14  2.92324002173e-14  2.53392470703e-14  2.21135865837e-14  1.99634526615e-14  1.81694687429e-14  1.72872352855e-14  1.55712248582e-14  1.43991090508e-14  1.37982820861e-14  1.27228003415e-14  1.2547094062e-14  1.20250453504e-14  1.10023670863e-14  1.1139988222e-14  1.11473712395e-14  1.06758570019e-14  1.08961548704e-14  1.11496785313e-14  1.12412711391e-14  1.12372573269e-14  1.0750068561e-14  1.05632685571e-14
 1.03601941076e-14  1.0335381037e-14  1.06875215403e-14  1.00848590791e-14  1.02658378675e-14  1.04913167229e-14  1.06780635691e-14  1.0653740252e-14  9.79582602003e-15  9.52690655626e-15  1.0234013408e-14  9.65155432812e-15  9.95343036685e-15  9.25332981686e-15  9.38494647361e-15  9.35512923176e-15  9.63495870264e-15  1.0141314604e-14  9.69438122858e-15  9.45880787522e-15  9.77432216031e-15  1.00848490395e-14  9.7592223434e-15  1.01844932237e-14  9.93580122279e-15  9.77838516033e-15  9.54385888356e-15  9.98285245068e-15  9.62769299359e-15  9.82117542227e-15  1.00281916665e-14  9.78759487153e-15  9.52408206848e-15  1.02920203288e-14  1.01722350914e-14  1.01740555e-14  9.74806342443e-15  1.04318739257e-14  1.07036668865e-14  1.01612278469e-14  1.07264382984e-14  1.04015636807e-14  1.02583371561e-14  1.04338772391e-14  1.0810155719e-14  1.03813418417e-14  1.16478282192e-14  1.14852876222e-14  1.24373960329e-14  1.27460682955e-14  1.24330522767e-14  1.34299291077e-14  1.44411761688e-14  1.47872317294e-14  1.61510727126e-14  1.78694786487e-14  1.955704881e-14  2.2102782015e-14  2.54365865305e-14  2.9309952974e-14  3.47949910967e-14  4.18069512401e-14  5.30485418262e-14  6.9424529681e-14  9.41884510237e-14  1.42285577279e-13  2.67584619279e-13  7.68562551834e-13  2.67329452424e-13  1.4271267486e-13  9.40887201857e-14  6.88712862508e-14  5.32977783847e-14  4.26161199412e-14  3.49611909719e-14  3.00412695056e-14  2.50616095965e-14  2.17256453107e-14  1.98881437718e-14  1.80806352757e-14  1.61874644939e-14  1.49801823694e-14  1.46790519031e-14  1.34036962103e-14  1.28502106249e-14  1.23459884752e-14  1.1817511693e-14  1.17247177919e-14  1.14550101742e-14  1.15561547432e-14  1.07598582675e-14  1.05792390582e-14  1.11608774656e-14  1.08014983076e-14  1.05113243688e-14  1.07582531367e-14
 1.00547148593e-14  9.5110817202e-15  9.87440418806e-15  9.43329094418e-15  9.94850965855e-15  9.67563964009e-15  1.04159651189e-14  9.92983139725e-15  9.59238598108e-15  1.05827767316e-14  1.09379051066e-14  1.01441913e-14  1.03865464581e-14  9.75968249666e-15  9.94140996308e-15  9.73014034914e-15  1.02415542471e-14  1.07097497511e-14  9.91708664954e-15  8.9544188846e-15  9.74501685954e-15  9.41086999928e-15  9.70766116103e-15  9.91324998228e-15  1.02794875659e-14  9.79921226199e-15  1.00698451012e-14  1.04519634256e-14  9.7497468814e-15  1.04304789362e-14  1.03489061533e-14  1.03904144102e-14  1.11385744759e-14  1.02302725593e-14  1.03184465503e-14  1.04577400423e-14  1.02778158357e-14  1.10884139804e-14  1.1257500622e-14  1.01575608503e-14  1.02085394472e-14  1.02831396548e-14  1.03268214915e-14  1.01960640141e-14  1.09215871709e-14  1.0387715207e-14  1.13502527454e-14  1.13135973055e-14  1.21216183766e-14  1.24429962084e-14  1.25439913377e-14  1.33213343279e-14  1.45182369841e-14  1.40964829224e-14  1.52118040702e-14  1.65490914482e-14  1.80095259881e-14  1.9293503481e-14  2.15148394483e-14  2.50795951275e-14  2.92148841665e-14  3.51872405184e-14  4.22384426986e-14  5.34444349234e-14  6.84950349783e-14  9.40127025775e-14  1.42515103944e-13  2.67329452424e-13  7.69892166272e-13  2.67493980905e-13  1.42284601573e-13  9.43269668088e-14  6.92635163292e-14  5.30566235347e-14  4.32226425151e-14  3.5514511119e-14  2.99964496379e-14  2.53281159686e-14  2.27787142546e-14  2.06589253858e-14  1.8194828639e-14  1.66283120711e-14  1.60035234465e-14  1.4364276775e-14  1.34640558004e-14  1.28741548744e-14  1.21976121657e-14  1.21834109282e-14  1.22066733647e-14  1.17063782238e-14  1.10039383873e-14  1.13163460331e-14  1.03529254967e-14  1.01133687954e-14  9.6372425453e-15  1.04891243124e-14
 1.00331153248e-14  9.51344515563e-15  9.94814978038e-15  9.54050935301e-15  1.00254060843e-14  9.81912737705e-15  1.01997356157e-14  9.48735393605e-15  1.00025440644e-14  1.00987924618e-14  1.06292823011e-14  1.04609756214e-14  9.73163852834e-15  1.0082408567e-14  9.73068804898e-15  9.82547438667e-15  1.04087052308e-14  9.7604033813e-15  1.02081864649e-14  9.52986665516e-15  1.01185229636e-14  9.57696245541e-15  9.61485240587e-15  1.02572578888e-14  1.02370380399e-14  1.02218813062e-14  1.01062173199e-14  1.04280965754e-14  9.73172195e-15  1.01959421216e-14  1.00358609786e-14  1.00693111541e-14  1.00258419734e-14  9.68908261654e-15  9.84937237965e-15  1.04587982334e-14  1.01288943528e-14  1.03049718772e-14  1.02999129152e-14  1.00123733936e-14  1.05608491401e-14  1.0343473965e-14  1.02612793208e-14  1.130427824e-14  1.09032136216e-14  1.04397413031e-14  1.09525356842e-14  1.16532337234e-14  1.18697684253e-14  1.24472026837e-14  1.28261862966e-14  1.36347799819e-14  1.32320206992e-14  1.34092375699e-14  1.40688681556e-14  1.50921942243e-14  1.61521105243e-14  1.79950385616e-14  1.92407690051e-14  2.11336751824e-14  2.443610699e-14  2.92898957287e-14  3.45115184858e-14  4.24796048165e-14  5.3236611751e-14  6.90045561558e-14  9.43077578245e-14  1.4271267486e-13  2.67493980905e-13  7.67332412863e-13  2.67062185507e-13  1.42504130982e-13  9.4278581051e-14  6.85600464784e-14  5.36487887834e-14  4.27451221157e-14  3.4765446339e-14  2.95980545891e-14  2.54253563861e-14  2.25767647939e-14  1.97489668521e-14  1.75046653437e-14  1.66656458462e-14  1.54215405104e-14  1.42033466469e-14  1.35584571527e-14  1.26757835617e-14  1.21814660304e-14  1.26632285683e-14  1.13752338412e-14  1.10300838456e-14  1.13044134622e-14  1.09080441044e-14  1.06302187758e-14  9.61473144444e-15  1.02821865607e-14
 9.86220057343e-15  1.05182695005e-14  1.01521535255e-14  1.01724701569e-14  1.01212623187e-14  1.01142342844e-14  1.02036665146e-14  9.67526388142e-15  9.86450851861e-15  1.07188265132e-14  1.09081799036e-14  9.98368817293e-15  9.85083790397e-15  1.06995610336e-14  9.56570166512e-15  1.04938614628e-14  1.02426756561e-14  1.01562566112e-14  1.05194685454e-14  9.81852342782e-15  9.9064328638e-15  9.65858414901e-15  9.94995833817e-15  1.03983135693e-14  9.8065557343e-15  1.01923482386e-14  1.02667941488e-14  1.01229118342e-14  9.93769212026e-15  1.02984145442e-14  1.01987163192e-14  9.91744905201e-15  1.03227853571e-14  1.01239042193e-14  9.54320667314e-15  9.95929515289e-15  9.70966400367e-15  9.64228038998e-15  9.63003648299e-15  9.65771125822e-15  1.01705493753e-14  1.00660912734e-14  9.48137663656e-15  1.05775639549e-14  1.05102739677e-14  1.10606975865e-14  1.04786829369e-14  1.08545304509e-14  1.13797839569e-14  1.12077827715e-14  1.17758717434e-14  1.25201697464e-14  1.24521489101e-14  1.27445869686e-14  1.3399365192e-14  1.4065788915e-14  1.45996020543e-14  1.59408511287e-14  1.74942240489e-14  1.95103086004e-14  2.20890764179e-14  2.49138309642e-14  2.92066648242e-14  3.51100723193e-14  4.20615689403e-14  5.30101421899e-14  6.89053479145e-14  9.40887201857e-14  1.42284601573e-13  2.67062185507e-13  7.6804286405e-13  2.67692456164e-13  1.42926114579e-13  9.46526837167e-14  6.86989979809e-14  5.31054146365e-14  4.25116632053e-14  3.50507194647e-14  2.97698205547e-14  2.57633409866e-14  2.21238783196e-14  1.99162646152e-14  1.78457556883e-14  1.63535614278e-14  1.52029726403e-14  1.39178333697e-14  1.37925580613e-14  1.27861326596e-14  1.23724337271e-14  1.126136499e-14  1.13242600175e-14  1.14062200462e-14  1.10160949283e-14  1.00404841538e-14  9.77813391558e-15  1.04166972747e-14
 1.02357004762e-14  1.00912597596e-14  9.85942825964e-15  9.97252590533e-15  1.0769389139e-14  1.10989433661e-14  1.02216703379e-14  9.69450606596e-15  9.85934529264e-15  1.01283527622e-14  1.00455715099e-14  9.66889825585e-15  9.744035279e-15  1.02220940073e-14  9.68134936025e-15  1.02953113613e-14  1.006483997e-14  9.37191089992e-15  9.88594077902e-15  9.11803359566e-15  9.29932577647e-15  8.73834320291e-15  9.03399692587e-15  9.11169295236e-15  8.616582643e-15  9.66152533811e-15  9.93319728147e-15  9.83701070063e-15  9.46672259852e-15  1.02824393434e-14  1.09196102518e-14  1.00043178031e-14  1.08453381347e-14  1.0381999412e-14  1.02718338087e-14  1.02123820232e-14  9.82775629891e-15  1.01455737081e-14  9.9686182336e-15  9.98187228615e-15  1.04483033751e-14  1.04367848119e-14  9.36292419796e-15  1.04363628193e-14  1.00103578268e-14  1.05292148023e-14  1.03841563351e-14  1.0646350192e-14  1.04114155337e-14  1.07295309442e-14  1.06384014496e-14  1.14144550253e-14  1.13794886699e-14  1.1979214455e-14  1.23364362081e-14  1.29161334365e-14  1.35725561331e-14  1.54349810615e-14  1.51972437602e-14  1.76062998027e-14  1.8928750469e-14  2.17246533827e-14  2.49839545681e-14  2.98719786513e-14  3.47942513667e-14  4.21565840035e-14  5.30624976489e-14  6.88712862508e-14  9.43269668088e-14  1.42504130982e-13  2.67692456164e-13  7.68878362492e-13  2.67392199173e-13  1.42467493881e-13  9.41499981732e-14  6.87143088428e-14  5.24761322353e-14  4.20073559748e-14  3.48801090418e-14  2.99427580325e-14  2.54802026156e-14  2.2609580034e-14  1.99762918377e-14  1.72017843981e-14  1.59662475642e-14  1.47350625291e-14  1.34292415752e-14  1.27271011816e-14  1.22663630453e-14  1.15000658649e-14  1.10634535017e-14  1.15429691514e-14  1.12397770901e-14  1.07699286821e-14  1.05679827032e-14  1.10148384812e-14
 9.81867730148e-15  1.01191554878e-14  1.03586155952e-14  1.01143794419e-14  1.02561117744e-14  1.05204441481e-14  1.00667351491e-14  9.82246076853e-15  9.68119954637e-15  1.05573493658e-14  9.45406279335e-15  1.0365284579e-14  9.76908873835e-15  1.02429599486e-14  9.29205821892e-15  1.02541305554e-14  9.62647862291e-15  9.33475135026e-15  1.00514931667e-14  9.60168952984e-15  1.02086928499e-14  9.99857763733e-15  9.4537711081e-15  9.66938705846e-15  1.04654372846e-14  1.06366624579e-14  1.03873290843e-14  9.73527441099e-15  9.92954404875e-15  1.01273147604e-14  9.95372088225e-15  1.01078740911e-14  1.01576983898e-14  1.03767452016e-14  1.05753342169e-14  1.03833528874e-14  9.8967968838e-15  1.04493769809e-14  9.78660686958e-15  1.03545730214e-14  1.0221643857e-14  1.04143989584e-14  9.00680612213e-15  1.01496168695e-14  1.0176495661e-14  1.04475925071e-14  1.07045666429e-14  1.06872453016e-14  1.13243681416e-14  1.06697206462e-14  1.08420856818e-14  1.13166428511e-14  1.1434271361e-14  1.16394281378e-14  1.1863968759e-14  1.23563823282e-14  1.27718477787e-14  1.42422860959e-14  1.40470130768e-14  1.55596947528e-14  1.71077965166e-14  1.86861159711e-14  2.1043899577e-14  2.48284431597e-14  2.91177609738e-14  3.45259649459e-14  4.23484706999e-14  5.32977783847e-14  6.92635163292e-14  9.4278581051e-14  1.42926114579e-13  2.67392199173e-13  7.69525801802e-13  2.67245973261e-13  1.42373580113e-13  9.4652929818e-14  6.87124887618e-14  5.3435100185e-14  4.33080182779e-14  3.50960030519e-14  2.92003301083e-14  2.60584753845e-14  2.17580242497e-14  1.88713313224e-14  1.75731180997e-14  1.61542145186e-14  1.44727104588e-14  1.4238966667e-14  1.33427304434e-14  1.22716265426e-14  1.13913372876e-14  1.19178489386e-14  1.07760515497e-14  1.07601483673e-14  1.03847196312e-14  1.02578588644e-14
 9.91024457895e-15  1.07454200104e-14  1.03811527909e-14  1.01758113605e-14  9.95113170179e-15  1.01205118529e-14  1.00070668227e-14  9.67236886993e-15  9.40776531976e-15  9.91960182294e-15  9.56872304126e-15  1.02110073083e-14  9.89926588222e-15  1.01242427725e-14  1.06048344232e-14  1.04401881207e-14  1.01573572659e-14  9.95103685018e-15  9.76889622001e-15  9.35248580107e-15  9.36009675855e-15  9.76421022875e-15  9.64868625173e-15  9.79459569123e-15  9.63130344704e-15  9.72986903623e-15  9.86332065499e-15  9.12607052404e-15  9.34595731848e-15  1.00671294176e-14  1.02083068402e-14  1.0328834288e-14  1.06060099561e-14  1.03058758944e-14  1.0272361704e-14  9.69114945634e-15  9.86843509687e-15  1.04215828383e-14  9.45441841055e-15  9.51906537293e-15  1.00424572543e-14  9.686633568e-15  9.98294669651e-15  9.88225913958e-15  1.02018084537e-14  1.05628984347e-14  1.09740868562e-14  1.0709027493e-14  1.05303097728e-14  1.02819599842e-14  1.0758131431e-14  1.12879421465e-14  1.16042684524e-14  1.09857665278e-14  1.11754728213e-14  1.22584722119e-14  1.26053160425e-14  1.34317734532e-14  1.38871161071e-14  1.50481086337e-14  1.60689082942e-14  1.76933912439e-14  1.91228440219e-14  2.15339176077e-14  2.45747556268e-14  2.88764550706e-14  3.46656293513e-14  4.26161199412e-14  5.30566235347e-14  6.85600464784e-14  9.46526837167e-14  1.42467493881e-13  2.67245973261e-13  7.66938364289e-13  2.67443454346e-13  1.42439569027e-13  9.39558765096e-14  6.90541103677e-14  5.39049459561e-14  4.28390300162e-14  3.52017042153e-14  3.05249788892e-14  2.56871600558e-14  2.24820119104e-14  2.00552061667e-14  1.88182005801e-14  1.67166432569e-14  1.50124283774e-14  1.33771947295e-14  1.31444368097e-14  1.22460493932e-14  1.21422238892e-14  1.17575681448e-14  1.1768138706e-14  1.02787405957e-14  1.0744153368e-14
 1.01460581026e-14  1.14515803682e-14  1.03153033918e-14  1.02952533544e-14  9.90871273339e-15  9.5734675799e-15  9.86189534889e-15  9.83239855138e-15  1.00233558468e-14  1.03377274812e-14  9.59262156354e-15  1.01375677439e-14  9.79277882787e-15  1.0124871568e-14  1.02746969131e-14  1.01766265435e-14  9.49371088962e-15  1.04752596381e-14  9.54453305021e-15  9.47571761408e-15  1.01298359675e-14  1.00855290312e-14  9.80657124533e-15  9.41908101251e-15  9.65589190352e-15  9.75088320246e-15  9.6329362614e-15  9.38572466099e-15  9.49414907835e-15  9.94373110274e-15  1.03957261627e-14  1.0018254958e-14  1.00517779942e-14  1.00974780378e-14  9.65578017071e-15  1.02993108701e-14  1.00089558531e-14  9.9896525915e-15  9.14178520445e-15  9.03947539202e-15  9.47205708572e-15  1.02679046488e-14  1.02124334815e-14  1.0280231264e-14  1.02890375067e-14  1.07659424485e-14  1.05254404834e-14  1.10455011837e-14  1.03562711516e-14  9.91704279521e-15  1.09381860792e-14  1.0846383694e-14  1.0831425999e-14  1.05808778009e-14  1.0990635813e-14  1.14123642598e-14  1.19837506035e-14  1.2491679221e-14  1.32011673277e-14  1.4310939307e-14  1.45386898948e-14  1.65188790927e-14  1.74220585068e-14  1.98686315939e-14  2.23481762187e-14  2.5336253073e-14  2.92324002173e-14  3.49611909719e-14  4.32226425151e-14  5.36487887834e-14  6.86989979809e-14  9.41499981732e-14  1.42373580113e-13  2.67443454346e-13  7.68763189419e-13  2.67402929851e-13  1.42068292171e-13  9.44471918975e-14  6.99506396225e-14  5.35171266987e-14  4.26657408241e-14  3.59752239976e-14  3.00388477843e-14  2.58689911946e-14  2.26786775811e-14  2.00020785718e-14  1.81973521547e-14  1.6294403586e-14  1.48102069696e-14  1.42390392102e-14  1.37505069584e-14  1.27559519484e-14  1.22032138284e-14  1.21663252052e-14  1.14113471297e-14  1.15441042965e-14
 1.01337269172e-14  1.13170675687e-14  1.12893349112e-14  1.0343707058e-14  1.00989442955e-14  9.98401618983e-15  1.04143342745e-14  1.06602680092e-14  1.08447945105e-14  1.0902118879e-14  1.06873734712e-14  1.03745382874e-14  1.00663286041e-14  9.98502077364e-15  1.04693460122e-14  1.05141472926e-14  9.61494519173e-15  1.00793257133e-14  9.61911581017e-15  9.85556513292e-15  1.00402118711e-14  1.01595022963e-14  9.80622546105e-15  9.5393439757e-15  1.01548413814e-14  1.01311806561e-14  9.43793020489e-15  9.6107972655e-15  9.63215670334e-15  1.03267999474e-14  1.00845636596e-14  9.66634003001e-15  9.53819814227e-15  9.20370632896e-15  1.03338627624e-14  1.01238878861e-14  9.88127462245e-15  1.0220251612e-14  9.40275463462e-15  8.78666503725e-15  9.42047546519e-15  1.02584738256e-14  9.60954961203e-15  9.92282580914e-15  9.7084030369e-15  1.03430347948e-14  1.03006565603e-14  1.08105416644e-14  1.09754967811e-14  1.04891335447e-14  1.11109472443e-14  1.08508939494e-14  1.10166511135e-14  1.05724432201e-14  1.1181779486e-14  1.1435347975e-14  1.20920607565e-14  1.20972706101e-14  1.25276266351e-14  1.31172904616e-14  1.38769712023e-14  1.50497779357e-14  1.64499537763e-14  1.77094164563e-14  2.01767318286e-14  2.22944334969e-14  2.53392470703e-14  3.00412695056e-14  3.5514511119e-14  4.27451221157e-14  5.31054146365e-14  6.87143088428e-14  9.4652929818e-14  1.42439569027e-13  2.67402929851e-13  7.69806122515e-13  2.67584109258e-13  1.4184612652e-13  9.38856229859e-14  6.89549564164e-14  5.28514128882e-14  4.30795822981e-14  3.53069152924e-14  2.98758351459e-14  2.55398932783e-14  2.25162190337e-14  1.9833218232e-14  1.8176627935e-14  1.59737203544e-14  1.518844389e-14  1.43527281979e-14  1.29482098678e-14  1.29884145995e-14  1.24986371233e-14  1.18220783086e-14  1.19799306744e-14
 1.07332829399e-14  1.09237615634e-14  1.13388786829e-14  1.05210668183e-14  1.02147407364e-14  1.07503163137e-14  1.05668579986e-14  1.08082570306e-14  1.02775990826e-14  1.05061853825e-14  9.84840001544e-15  9.46208715973e-15  8.98175689445e-15  9.57599049268e-15  9.60479493565e-15  9.79051962943e-15  9.89302832185e-15  9.94991579354e-15  9.63630702724e-15  9.83270430814e-15  1.04294913385e-14  1.017527424e-14  9.97992414349e-15  9.71858964899e-15  1.00222373182e-14  9.87243759894e-15  9.98159060261e-15  9.91555800939e-15  9.6456033596e-15  1.00037993955e-14  1.00407764453e-14  9.43134765474e-15  9.74933932643e-15  9.70609221016e-15  9.92299297601e-15  9.56925646359e-15  9.5622405557e-15  9.70609907654e-15  9.7733678105e-15  9.57251888951e-15  9.89062113741e-15  1.03568450968e-14  9.50552746381e-15  1.00651927401e-14  1.02402059546e-14  1.00009071765e-14  9.71093349944e-15  9.70759728583e-15  1.06514839253e-14  1.03084806441e-14  1.06010337e-14  1.06051734819e-14  1.09368849367e-14  1.01042217492e-14  1.10059854427e-14  1.16113189978e-14  1.1425381663e-14  1.17985329308e-14  1.18706003155e-14  1.24207068034e-14  1.34838898357e-14  1.4612869922e-14  1.52962473877e-14  1.63267900669e-14  1.74889841185e-14  1.95675291021e-14  2.21135865837e-14  2.50616095965e-14  2.99964496379e-14  3.4765446339e-14  4.25116632053e-14  5.24761322353e-14  6.87124887618e-14  9.39558765096e-14  1.42068292171e-13  2.67584109258e-13  7.68515484738e-13  2.66906194165e-13  1.42037717073e-13  9.38924911338e-14  6.86519636898e-14  5.29909842364e-14  4.25455158026e-14  3.51552262956e-14  3.005851591e-14  2.4887017196e-14  2.21925242121e-14  1.9697572186e-14  1.7810407173e-14  1.66300213308e-14  1.51708222376e-14  1.42525193361e-14  1.31878383212e-14  1.20701399387e-14  1.18865862303e-14  1.21098485103e-14
 1.17991327247e-14  1.15393029186e-14  1.11257566982e-14  1.06179918428e-14  1.06293299694e-14  1.10766821905e-14  1.11486174061e-14  1.06232591201e-14  1.01769698479e-14  9.66729426883e-15  9.76520996186e-15  9.6614793962e-15  9.93126271875e-15  1.03566319721e-14  1.02621736876e-14  9.8742496233e-15  9.35540439532e-15  1.00490395982e-14  1.00899163014e-14  1.00379802711e-14  1.02248780997e-14  9.54624480109e-15  9.9367173814e-15  9.58249447354e-15  9.70651603733e-15  1.05869318093e-14  1.04068562221e-14  1.03772586232e-14  1.02352530175e-14  9.63691943255e-15  1.01635116207e-14  8.97723448321e-15  9.5354242373e-15  9.0129694991e-15  9.49741941304e-15  9.33440093457e-15  9.3757074893e-15  9.58270780713e-15  9.40294059554e-15  9.51502897093e-15  1.02876503216e-14  1.05828680697e-14  9.92712361806e-15  9.75668988049e-15  1.01258560401e-14  9.93103575744e-15  9.78858856218e-15  1.00831115197e-14  1.0911439201e-14  1.05381044625e-14  1.08462738645e-14  1.09703454782e-14  1.09687104937e-14  1.03526209259e-14  1.09709833551e-14  9.97611555799e-15  1.08070563842e-14  1.13634905637e-14  1.14639732022e-14  1.14713487668e-14  1.23781247513e-14  1.28567250095e-14  1.40274323432e-14  1.49998587009e-14  1.61927558776e-14  1.85091883828e-14  1.99634526615e-14  2.17256453107e-14  2.53281159686e-14  2.95980545891e-14  3.50507194647e-14  4.20073559748e-14  5.3435100185e-14  6.90541103677e-14  9.44471918975e-14  1.4184612652e-13  2.66906194165e-13  7.67510519052e-13  2.66934577795e-13  1.42665636379e-13  9.47632362174e-14  6.93013035196e-14  5.34483417916e-14  4.26628475742e-14  3.49919496372e-14  2.98343855943e-14  2.58505598939e-14  2.16970395871e-14  1.94357560363e-14  1.79211355135e-14  1.65872390513e-14  1.54416561688e-14  1.41783123066e-14  1.3415402932e-14  1.26819204326e-14  1.27067607554e-14
 1.21540658267e-14  1.23440302849e-14  1.12919287585e-14  1.13002418616e-14  1.05823800812e-14  1.05757553774e-14  1.127572888e-14  1.03699641664e-14  1.03129566787e-14  1.01155635121e-14  1.06053000825e-14  1.03680348286e-14  1.00451755368e-14  1.01686805905e-14  1.04883999287e-14  9.99381176262e-15  9.47307288379e-15  9.89639367709e-15  8.86688021748e-15  8.56014020829e-15  9.80936694492e-15  9.24874011786e-15  9.71633043382e-15  9.27567528942e-15  1.01180976059e-14  1.08029326979e-14  1.02283229134e-14  9.84835882197e-15  9.62486387296e-15  9.84405316234e-15  9.61527356156e-15  9.69834897929e-15  9.25772093313e-15  8.77187954096e-15  9.20390016929e-15  8.74377795719e-15  9.15939632279e-15  8.93207961337e-15  9.50418515252e-15  9.16789639657e-15  1.01942954174e-14  9.80749020468e-15  9.33736940675e-15  9.60294948531e-15  9.6395221078e-15  1.05655066193e-14  1.00556431684e-14  1.09868825894e-14  1.02202756851e-14  1.03182493805e-14  1.03579343845e-14  1.08631295902e-14  1.07265635176e-14  1.04093628646e-14  1.10487195845e-14  1.01771842682e-14  1.07447738257e-14  1.12595315465e-14  1.16466755059e-14  1.1804665618e-14  1.18497661858e-14  1.28220382194e-14  1.3146481959e-14  1.49061227639e-14  1.53459299909e-14  1.66791644255e-14  1.81694687429e-14  1.98881437718e-14  2.27787142546e-14  2.54253563861e-14  2.97698205547e-14  3.48801090418e-14  4.33080182779e-14  5.39049459561e-14  6.99506396225e-14  9.38856229859e-14  1.42037717073e-13  2.66934577795e-13  7.66112919777e-13  2.66981934312e-13  1.42783998717e-13  9.44709797646e-14  6.94565689006e-14  5.28459844726e-14  4.28324097569e-14  3.48862072259e-14  2.95913973084e-14  2.54567595408e-14  2.15935037269e-14  1.98549101272e-14  1.78852288556e-14  1.61011964559e-14  1.47714081928e-14  1.4008172923e-14  1.3577509217e-14  1.29050297777e-14
 1.2266327781e-14  1.2535297106e-14  1.10558613415e-14  1.10006492861e-14  1.13018111105e-14  1.11540689632e-14  1.1002976883e-14  1.08320409098e-14  1.06651900607e-14  1.06352106507e-14  1.04901561477e-14  1.0505740036e-14  9.93425905974e-15  1.03326473712e-14  1.00869310327e-14  1.00756122669e-14  9.50411144435e-15  9.65321230031e-15  9.79366068348e-15  9.62743603081e-15  1.00937594646e-14  1.00502538981e-14  1.01744654021e-14  9.74351455174e-15  9.70892188151e-15  1.07631020171e-14  1.0277477178e-14  9.71917387809e-15  9.2825625328e-15  9.51400885793e-15  9.47210234087e-15  1.02162580963e-14  9.95427122183e-15  1.01540863181e-14  9.77705445124e-15  9.76538584644e-15  9.41397903564e-15  9.26683057263e-15  9.39694809261e-15  1.02716903412e-14  9.95879571553e-15  1.03414829529e-14  1.01292569493e-14  9.53185286464e-15  1.02660105729e-14  1.11143973454e-14  1.0246593871e-14  1.07580032762e-14  1.05549622183e-14  1.00892035301e-14  1.05190983278e-14  1.06607151724e-14  1.03579830668e-14  1.04556749509e-14  1.07177385411e-14  1.08062659818e-14  1.13238134618e-14  1.1497193332e-14  1.14665072075e-14  1.16020265542e-14  1.11779462098e-14  1.2144964915e-14  1.29593662155e-14  1.39724367785e-14  1.44450321821e-14  1.5586632645e-14  1.72872352855e-14  1.80806352757e-14  2.06589253858e-14  2.25767647939e-14  2.57633409866e-14  2.99427580325e-14  3.50960030519e-14  4.28390300162e-14  5.35171266987e-14  6.89549564164e-14  9.38924911338e-14  1.42665636379e-13  2.66981934312e-13  7.68759723138e-13  2.6788351697e-13  1.42272756629e-13  9.45471502167e-14  6.84944742636e-14  5.32632329262e-14  4.28714146644e-14  3.58117008366e-14  3.0090630461e-14  2.51341952092e-14  2.22946177749e-14  1.96626888374e-14  1.77087454917e-14  1.60636085488e-14  1.51657985952e-14  1.40840006565e-14  1.38084116894e-14
 1.27952979239e-14  1.27173888763e-14  1.22117240535e-14  1.13180850564e-14  1.18978173284e-14  1.14614293747e-14  1.14314780203e-14  1.10072627994e-14  1.06057745287e-14  1.08721013507e-14  1.10153818179e-14  1.08356860559e-14  1.11467704042e-14  1.03270660659e-14  1.06583788348e-14  1.10654851119e-14  1.03172780132e-14  9.70387852639e-15  1.02473930494e-14  9.83389780003e-15  9.40453743309e-15  1.03995558063e-14  9.14488782923e-15  9.35483549859e-15  1.01228162829e-14  1.05459643679e-14  1.04831071731e-14  9.78065259093e-15  1.01989787597e-14  9.59459885397e-15  9.03250635905e-15  9.83125063803e-15  9.2223694895e-15  9.96049004536e-15  1.00132743617e-14  9.84413395121e-15  9.51808251568e-15  1.01417781213e-14  1.03887137777e-14  1.04636668987e-14  1.00892614446e-14  1.01379429154e-14  9.1319299899e-15  9.57433558385e-15  9.78876534495e-15  1.00856943262e-14  1.00355897374e-14  1.07497885717e-14  1.02878134744e-14  1.01183812047e-14  9.98833446738e-15  1.01735907591e-14  9.97719172829e-15  1.01949695241e-14  1.10565429319e-14  1.04242188577e-14  1.01343561276e-14  1.06095284022e-14  1.10458974246e-14  1.16002745077e-14  1.05936515983e-14  1.10752758313e-14  1.22965898125e-14  1.30561022691e-14  1.38203957631e-14  1.39597803853e-14  1.55712248582e-14  1.61874644939e-14  1.8194828639e-14  1.97489668521e-14  2.21238783196e-14  2.54802026156e-14  2.92003301083e-14  3.52017042153e-14  4.26657408241e-14  5.28514128882e-14  6.86519636898e-14  9.47632362174e-14  1.42783998717e-13  2.6788351697e-13  7.69287511505e-13  2.67418698832e-13  1.42508524199e-13  9.46680386337e-14  6.94996418309e-14  5.36132964678e-14  4.32178381393e-14  3.50028560335e-14  2.93196422806e-14  2.54653122414e-14  2.21276908189e-14  1.93368959546e-14  1.7410043324e-14  1.69728647055e-14  1.52884381184e-14  1.46933610856e-14
 1.42900070156e-14  1.35876260435e-14  1.32100357505e-14  1.18810928233e-14  1.22022836559e-14  1.22047422427e-14  1.18494826413e-14  1.10005131662e-14  1.08372594149e-14  1.12512942648e-14  1.1069010502e-14  1.12346137923e-14  1.06600686677e-14  1.12202844837e-14  1.07535799491e-14  9.89525591851e-15  1.0789579717e-14  9.63417194018e-15  1.03143555977e-14  9.66510215622e-15  1.03012403097e-14  1.03766303616e-14  9.46822566002e-15  1.00898884511e-14  1.01097152132e-14  9.64161356891e-15  1.04957812604e-14  1.02846369638e-14  1.03972968394e-14  1.04214060617e-14  9.77752239602e-15  9.6315430582e-15  9.65341922222e-15  1.03037422918e-14  1.03041699807e-14  9.95211659569e-15  9.3152607591e-15  1.00113618011e-14  1.0152522368e-14  1.00891046826e-14  9.84745829018e-15  1.02930661256e-14  9.04441868786e-15  9.33625413209e-15  9.99453111161e-15  1.0582354099e-14  1.03423546471e-14  1.09187678938e-14  1.03382683345e-14  1.01625410823e-14  1.0062024798e-14  1.03346101183e-14  1.0277362174e-14  9.51961345056e-15  1.08556428024e-14  1.07303163732e-14  1.04914861511e-14  1.1020689163e-14  1.1083781721e-14  1.1452355896e-14  1.13911090893e-14  1.18656936016e-14  1.25584305251e-14  1.24066697828e-14  1.32399105962e-14  1.35417453963e-14  1.43991090508e-14  1.49801823694e-14  1.66283120711e-14  1.75046653437e-14  1.99162646152e-14  2.2609580034e-14  2.60584753845e-14  3.05249788892e-14  3.59752239976e-14  4.30795822981e-14  5.29909842364e-14  6.93013035196e-14  9.44709797646e-14  1.42272756629e-13  2.67418698832e-13  7.68046839149e-13  2.6812451612e-13  1.429375529e-13  9.5067930219e-14  6.94261427474e-14  5.31467875732e-14  4.28778271324e-14  3.47544743322e-14  2.95373302312e-14  2.56685139949e-14  2.20479205214e-14  2.02626387823e-14  1.76974276716e-14  1.61569839604e-14  1.59054071629e-14
 1.48833316016e-14  1.42681001947e-14  1.38103411797e-14  1.21341154438e-14  1.21436429747e-14  1.214638767e-14  1.24061005991e-14  1.17144399853e-14  1.12405630681e-14  1.08532288227e-14  1.02738255001e-14  1.06207026577e-14  1.00646578667e-14  1.07156266592e-14  1.00458310832e-14  1.03637398641e-14  9.97573078071e-15  9.45690296234e-15  1.00193723576e-14  9.63546002081e-15  9.60380397407e-15  9.98270070203e-15  9.9564145071e-15  1.00575958111e-14  1.03326787181e-14  1.05442331572e-14  1.01961945978e-14  1.02416152388e-14  1.04200592354e-14  9.86299825601e-15  9.76692286772e-15  1.03872113447e-14  1.03313606584e-14  1.04581484728e-14  1.04366852646e-14  1.02359801114e-14  9.36841452104e-15  9.98753110348e-15  1.06655137455e-14  9.71979667874e-15  1.02192754615e-14  1.04593237322e-14  9.77844045991e-15  9.96526202135e-15  1.03574069051e-14  1.03989558957e-14  1.03552344701e-14  1.06180805018e-14  1.01444415139e-14  1.0236153176e-14  9.88017923495e-15  1.02426453041e-14  1.07344891815e-14  9.94780213872e-15  1.05820617863e-14  1.03114404152e-14  1.10596265511e-14  1.09288318491e-14  1.1113877004e-14  1.13426659052e-14  1.09497786783e-14  1.13025514685e-14  1.13308375496e-14  1.19224114295e-14  1.291158647e-14  1.32601003471e-14  1.37982820861e-14  1.46790519031e-14  1.60035234465e-14  1.66656458462e-14  1.78457556883e-14  1.99762918377e-14  2.17580242497e-14  2.56871600558e-14  3.00388477843e-14  3.53069152924e-14  4.25455158026e-14  5.34483417916e-14  6.94565689006e-14  9.45471502167e-14  1.42508524199e-13  2.6812451612e-13  7.68430858351e-13  2.67207536403e-13  1.42544249056e-13  9.45337287775e-14  6.9388135717e-14  5.34367353712e-14  4.23025146269e-14  3.48711358048e-14  3.00199166341e-14  2.54551457286e-14  2.21363992822e-14  1.96051024017e-14  1.72648113375e-14  1.69622497512e-14
 1.60322288463e-14  1.54750799911e-14  1.4095081035e-14  1.3190526316e-14  1.25026894187e-14  1.25287510864e-14  1.29090232407e-14  1.19790142736e-14  1.09119417368e-14  1.09310654393e-14  1.05877792519e-14  1.04340058563e-14  1.05040504914e-14  1.10048483997e-14  1.11824740953e-14  1.05899009251e-14  1.06079352245e-14  1.02038718403e-14  9.70905359821e-15  9.92134390149e-15  9.39688095138e-15  1.00719350019e-14  9.84560980941e-15  9.81138988723e-15  1.04712818868e-14  9.88126858319e-15  9.95048368014e-15  1.01452466074e-14  9.92682255687e-15  9.56001818822e-15  9.20576271821e-15  1.00212803224e-14  9.70693552291e-15  9.69738470078e-15  9.75322093879e-15  1.00897648115e-14  9.26912378512e-15  9.46692006403e-15  9.45785290859e-15  9.84059232825e-15  9.33888136341e-15  1.00024944529e-14  1.01560051526e-14  1.02989795738e-14  9.79748660561e-15  1.00221344548e-14  1.0482150007e-14  1.03308023168e-14  9.87435563306e-15  9.6799859361e-15  1.02046999102e-14  9.73676875504e-15  9.68649539101e-15  9.68450655374e-15  9.78816409405e-15  9.56783615044e-15  1.03433247729e-14  1.02505073105e-14  1.02968444993e-14  1.00389956476e-14  1.02024376359e-14  1.06251267955e-14  1.13279928233e-14  1.1403840585e-14  1.17107838664e-14  1.19258355547e-14  1.27228003415e-14  1.34036962103e-14  1.4364276775e-14  1.54215405104e-14  1.63535614278e-14  1.72017843981e-14  1.88713313224e-14  2.24820119104e-14  2.58689911946e-14  2.98758351459e-14  3.51552262956e-14  4.26628475742e-14  5.28459844726e-14  6.84944742636e-14  9.46680386337e-14  1.429375529e-13  2.67207536403e-13  7.68137443258e-13  2.67189954726e-13  1.42765166623e-13  9.46236349333e-14  6.90105968609e-14  5.31910867506e-14  4.26443585021e-14  3.53236680018e-14  2.89600497196e-14  2.4733578277e-14  2.16980832956e-14  1.93995430198e-14  1.77859462836e-14
 1.81905252871e-14  1.63567474112e-14  1.5685063454e-14  1.41556544233e-14  1.33106739973e-14  1.29482928645e-14  1.26349553336e-14  1.23152980859e-14  1.15835197987e-14  1.13515535645e-14  1.12229538575e-14  1.07611406462e-14  1.06464389852e-14  1.08385932346e-14  1.04401430186e-14  1.01211077855e-14  1.00385053156e-14  9.794620879e-15  9.80897261917e-15  9.84997475411e-15  9.67221428202e-15  1.01645724179e-14  1.00268022116e-14  1.00454038515e-14  1.03358365808e-14  9.47485156027e-15  9.67386148569e-15  1.01151925215e-14  9.44127402338e-15  9.99808470786e-15  9.84827222871e-15  9.64606701929e-15  9.77175837688e-15  9.73646143412e-15  9.54017462627e-15  1.00866216147e-14  9.72082708624e-15  9.62920102609e-15  9.4690325979e-15  9.69154545868e-15  9.89492851894e-15  9.81044485537e-15  1.04104582776e-14  9.51832080705e-15  1.01296608207e-14  9.30756144196e-15  9.60541017414e-15  1.05318500447e-14  9.943580579e-15  9.47233920577e-15  1.03022040478e-14  9.91493057453e-15  1.01703713825e-14  9.71729081805e-15  1.00278796027e-14  1.00837050266e-14  1.00629280546e-14  1.01066122927e-14  1.01887972506e-14  1.00875256334e-14  1.02083847731e-14  1.03361397063e-14  1.10633967339e-14  1.08391198081e-14  1.13234006098e-14  1.09595689677e-14  1.2547094062e-14  1.28502106249e-14  1.34640558004e-14  1.42033466469e-14  1.52029726403e-14  1.59662475642e-14  1.75731180997e-14  2.00552061667e-14  2.26786775811e-14  2.55398932783e-14  3.005851591e-14  3.49919496372e-14  4.28324097569e-14  5.32632329262e-14  6.94996418309e-14  9.5067930219e-14  1.42544249056e-13  2.67189954726e-13  7.69810416185e-13  2.68284841156e-13  1.42980519323e-13  9.43174147219e-14  6.89058602127e-14  5.299138652e-14  4.29407025356e-14  3.40605215292e-14  2.88966852462e-14  2.52149123024e-14  2.17049132005e-14  1.98788325694e-14
 2.03373496827e-14  1.81191556152e-14  1.63511995967e-14  1.52588228834e-14  1.41710647344e-14  1.40919156153e-14  1.33560368269e-14  1.26629010781e-14  1.22391490255e-14  1.15993004491e-14  1.17237588588e-14  1.11019134959e-14  1.11587226993e-14  1.05102003336e-14  1.05827002745e-14  1.06532951866e-14  1.00239424849e-14  1.02160694454e-14  9.68300971809e-15  9.21821862196e-15  9.74672703944e-15  1.01882014227e-14  1.03060745828e-14  9.45442746326e-15  1.01158877171e-14  9.84276709454e-15  9.98826669389e-15  1.01915491448e-14  1.01179978785e-14  1.03093030176e-14  9.95438537363e-15  9.35464140374e-15  9.57795173894e-15  9.82106933206e-15  1.03006118292e-14  9.92283073457e-15  9.77931099648e-15  1.01081618065e-14  1.00193405965e-14  9.41512186492e-15  9.82925316152e-15  1.02897765682e-14  9.91896132335e-15  9.69848225084e-15  9.99854930388e-15  9.72314540699e-15  9.32681748626e-15  1.02869374667e-14  9.94922134829e-15  9.70682968336e-15  9.30416438232e-15  9.8694833113e-15  9.58542115267e-15  9.73797702191e-15  9.77278074994e-15  1.00137748969e-14  1.00833347205e-14  1.01098232547e-14  9.90406233206e-15  1.00802343102e-14  1.0092718037e-14  9.81785429429e-15  1.06859145416e-14  1.03056203127e-14  1.120938965e-14  1.12424986124e-14  1.20250453504e-14  1.23459884752e-14  1.28741548744e-14  1.35584571527e-14  1.39178333697e-14  1.47350625291e-14  1.61542145186e-14  1.88182005801e-14  2.00020785718e-14  2.25162190337e-14  2.4887017196e-14  2.98343855943e-14  3.48862072259e-14  4.28714146644e-14  5.36132964678e-14  6.94261427474e-14  9.45337287775e-14  1.42765166623e-13  2.68284841156e-13  7.68447725186e-13  2.67818737426e-13  1.4286276887e-13  9.43254351388e-14  6.92793331475e-14  5.36667325557e-14  4.23732065631e-14  3.45846625237e-14  2.96797261139e-14  2.49894262228e-14  2.22902441138e-14
 2.18032054702e-14  1.95267054203e-14  1.77184428159e-14  1.63529479505e-14  1.5247925766e-14  1.44817559113e-14  1.3110067714e-14  1.32022230396e-14  1.30015789723e-14  1.19572178692e-14  1.15136920004e-14  1.11499430063e-14  1.12963518484e-14  1.10508931355e-14  1.0417933182e-14  1.08960039255e-14  1.04956415572e-14  9.85008588392e-15  9.90572989911e-15  9.85194473145e-15  9.7830169574e-15  1.07312713221e-14  1.00790156105e-14  9.94017545647e-15  9.67031156666e-15  1.01369263274e-14  9.53660430714e-15  9.90841595012e-15  9.04889905273e-15  9.37446017325e-15  9.97400517948e-15  1.02871654039e-14  1.00096944346e-14  9.05973851138e-15  9.45860304217e-15  9.96685000695e-15  9.83418912413e-15  9.73324475041e-15  9.43353671727e-15  9.27831308953e-15  9.90743517632e-15  1.00402907097e-14  1.02672704818e-14  9.90406493199e-15  1.04674390661e-14  1.05908085338e-14  9.79800873835e-15  9.81453901853e-15  9.99083833823e-15  9.77280736547e-15  9.53282092254e-15  9.93480496665e-15  1.01864422448e-14  9.9705147128e-15  1.0066362418e-14  1.014460176e-14  9.7807610714e-15  9.92317664041e-15  1.02793442455e-14  1.05302422273e-14  1.04297604269e-14  1.0593759695e-14  1.04701115729e-14  1.08313790713e-14  1.06609044448e-14  1.07974827e-14  1.10023670863e-14  1.1817511693e-14  1.21976121657e-14  1.26757835617e-14  1.37925580613e-14  1.34292415752e-14  1.44727104588e-14  1.67166432569e-14  1.81973521547e-14  1.9833218232e-14  2.21925242121e-14  2.58505598939e-14  2.95913973084e-14  3.58117008366e-14  4.32178381393e-14  5.31467875732e-14  6.9388135717e-14  9.46236349333e-14  1.42980519323e-13  2.67818737426e-13  7.67837961737e-13  2.67994397591e-13  1.42482714128e-13  9.45643549327e-14  6.94619896906e-14  5.34536977996e-14  4.21058226336e-14  3.46935756598e-14  2.87467155788e-14  2.5354843477e-14
 2.55655388194e-14  2.24937930783e-14  1.95658930952e-14  1.78015524255e-14  1.68972331087e-14  1.52726633078e-14  1.46439164969e-14  1.33891583299e-14  1.37247465528e-14  1.25441168505e-14  1.21662240226e-14  1.20251668268e-14  1.15379296925e-14  1.0969694967e-14  1.11561972354e-14  1.10187046449e-14  1.0221224201e-14  1.01332482791e-14  1.04244197807e-14  1.03062533155e-14  1.04443558749e-14  1.05255341165e-14  1.02645617442e-14  9.74643795501e-15  9.62519067018e-15  9.3965012406e-15  9.86984310148e-15  1.01531422764e-14  9.91816472179e-15  1.00399579407e-14  1.00952033497e-14  1.04847436517e-14  9.85565631477e-15  9.76726820477e-15  9.5178479135e-15  9.31429415566e-15  1.00532021417e-14  1.01862473201e-14  9.70307645774e-15  9.54313039367e-15  1.02539213105e-14  9.53392530533e-15  9.8087409698e-15  1.06310931724e-14  1.05632503205e-14  9.88541369009e-15  9.54764090098e-15  1.02999682169e-14  1.01628292188e-14  1.05245550349e-14  9.7426654346e-15  9.89372970652e-15  9.64255178349e-15  9.81784707529e-15  1.00493933602e-14  1.01737677618e-14  1.03387504004e-14  9.75743890702e-15  1.01481540973e-14  1.06444384927e-14  1.03610440222e-14  1.07709982409e-14  1.0480454801e-14  1.06449791225e-14  1.08012379439e-14  1.10698778871e-14  1.1139988222e-14  1.17247177919e-14  1.21834109282e-14  1.21814660304e-14  1.27861326596e-14  1.27271011816e-14  1.4238966667e-14  1.50124283774e-14  1.6294403586e-14  1.8176627935e-14  1.9697572186e-14  2.16970395871e-14  2.54567595408e-14  3.0090630461e-14  3.50028560335e-14  4.28778271324e-14  5.34367353712e-14  6.90105968609e-14  9.43174147219e-14  1.4286276887e-13  2.67994397591e-13  7.70960650407e-13  2.67698800911e-13  1.42605429298e-13  9.49271767338e-14  6.88156984741e-14  5.30315221503e-14  4.24411659171e-14  3.47024244065e-14  2.96170299814e-14
 2.95092946692e-14  2.52796448409e-14  2.16724940926e-14  1.96291331351e-14  1.85759130647e-14  1.67926552816e-14  1.53964376069e-14  1.41163259851e-14  1.30261707586e-14  1.25583959192e-14  1.28038680116e-14  1.21142147241e-14  1.13661995104e-14  1.08318850866e-14  1.10423319276e-14  1.05605719745e-14  1.06816746677e-14  9.78527337721e-15  1.05827624304e-14  9.95442736638e-15  1.04566227278e-14  9.74813363741e-15  1.00542738732e-14  9.79203925798e-15  9.23959441056e-15  9.54994125447e-15  9.75979568005e-15  9.74378966425e-15  9.29204074555e-15  1.01969986656e-14  9.68043805799e-15  9.98005248687e-15  1.03873751027e-14  9.80362190986e-15  9.54668181421e-15  9.75877197217e-15  1.00732613582e-14  9.17651597695e-15  9.68601503186e-15  9.579918824e-15  9.66922575569e-15  9.91311130816e-15  1.00288088484e-14  1.0236509264e-14  9.59577345676e-15  1.00296982312e-14  9.95129510301e-15  9.62147832424e-15  9.91850779267e-15  9.56151317e-15  9.34127467615e-15  9.90498645207e-15  9.83982708349e-15  9.7820666187e-15  1.00643581379e-14  9.88485683029e-15  9.33969385556e-15  9.58141586428e-15  9.46634808671e-15  9.86007938074e-15  1.05151833162e-14  1.09138361999e-14  1.06739597716e-14  9.98111260738e-15  1.0657215026e-14  1.08432324697e-14  1.11473712395e-14  1.14550101742e-14  1.22066733647e-14  1.26632285683e-14  1.23724337271e-14  1.22663630453e-14  1.33427304434e-14  1.33771947295e-14  1.48102069696e-14  1.59737203544e-14  1.7810407173e-14  1.94357560363e-14  2.15935037269e-14  2.51341952092e-14  2.93196422806e-14  3.47544743322e-14  4.23025146269e-14  5.31910867506e-14  6.89058602127e-14  9.43254351388e-14  1.42482714128e-13  2.67698800911e-13  7.66498232936e-13  2.66596638956e-13  1.41625877991e-13  9.42304377856e-14  6.89903306374e-14  5.36219881323e-14  4.21159821944e-14  3.46118001195e-14
 3.58055100462e-14  3.00279591184e-14  2.60356528253e-14  2.25188519541e-14  2.07906917114e-14  1.84485176018e-14  1.6948294318e-14  1.55801625176e-14  1.41068619096e-14  1.35880598001e-14  1.32656997857e-14  1.24675607643e-14  1.21161303981e-14  1.19300321735e-14  1.20402572043e-14  1.11299346297e-14  1.06111408436e-14  1.00598148956e-14  1.1196700002e-14  1.04953500329e-14  1.04202164932e-14  9.76049940937e-15  9.82744058111e-15  9.81826430191e-15  9.58004595175e-15  1.05047244963e-14  1.00949964131e-14  9.84930266984e-15  1.03899628285e-14  1.05948573223e-14  1.02777420735e-14  1.01187634831e-14  1.01015238151e-14  9.3957821384e-15  9.81035963456e-15  1.02385493905e-14  1.03405804043e-14  9.77367390423e-15  1.02047766948e-14  9.96744923986e-15  9.66989824104e-15  9.99039832679e-15  9.75101487901e-15  9.12816599878e-15  9.56623369399e-15  9.38527503839e-15  1.01410656223e-14  9.82289082907e-15  9.98908958408e-15  9.70698875806e-15  9.92170496768e-15  1.03699046405e-14  1.03835784363e-14  9.60381050055e-15  1.04811432421e-14  1.00850373402e-14  1.01749537417e-14  1.00865812306e-14  9.63691408358e-15  9.9553898606e-15  1.01317059861e-14  1.05744665803e-14  9.72027819602e-15  1.03980733229e-14  1.04861863249e-14  1.06732873816e-14  1.06758570019e-14  1.15561547432e-14  1.17063782238e-14  1.13752338412e-14  1.126136499e-14  1.15000658649e-14  1.22716265426e-14  1.31444368097e-14  1.42390392102e-14  1.518844389e-14  1.66300213308e-14  1.79211355135e-14  1.98549101272e-14  2.22946177749e-14  2.54653122414e-14  2.95373302312e-14  3.48711358048e-14  4.26443585021e-14  5.299138652e-14  6.92793331475e-14  9.45643549327e-14  1.42605429298e-13  2.66596638956e-13  7.68741110904e-13  2.67583576695e-13  1.42662958742e-13  9.49417245557e-14  6.91076084228e-14  5.28475156959e-14  4.24621032469e-14
 4.31291709589e-14  3.5814640618e-14  3.01255725104e-14  2.51238798635e-14  2.27649637298e-14  1.9835581182e-14  1.84307543379e-14  1.73114100488e-14  1.5528526934e-14  1.45973600331e-14  1.35027992541e-14  1.29647828957e-14  1.26732831404e-14  1.30508988158e-14  1.17600315863e-14  1.14879783715e-14  1.06510499894e-14  1.04252683088e-14  1.08099570401e-14  1.01843404511e-14  1.01994071525e-14  1.03098321795e-14  9.79983044694e-15  9.73729513818e-15  1.02927987865e-14  1.03012911267e-14  9.47272275184e-15  9.58270829304e-15  9.92264785171e-15  1.00896756515e-14  9.91418435366e-15  9.62798946405e-15  1.0197223795e-14  9.27855388282e-15  9.48542041157e-15  9.51927229456e-15  9.76638138946e-15  9.3996170066e-15  1.03633165911e-14  9.85707994851e-15  9.6071280841e-15  9.83971979013e-15  9.44481952189e-15  9.38549793782e-15  1.0376932247e-14  1.0451194562e-14  1.01468429254e-14  1.05718001068e-14  1.06533366743e-14  9.97569468209e-15  1.00828545408e-14  1.02724358926e-14  9.81429955418e-15  1.01957342586e-14  1.01284633961e-14  9.94273223926e-15  9.70580839158e-15  9.93322189157e-15  9.66117811108e-15  9.78171291087e-15  9.98783708383e-15  1.09135828895e-14  1.02283888074e-14  1.04274124153e-14  1.1289695906e-14  1.02235602681e-14  1.08961548704e-14  1.07598582675e-14  1.10039383873e-14  1.10300838456e-14  1.13242600175e-14  1.10634535017e-14  1.13913372876e-14  1.22460493932e-14  1.37505069584e-14  1.43527281979e-14  1.51708222376e-14  1.65872390513e-14  1.78852288556e-14  1.96626888374e-14  2.21276908189e-14  2.56685139949e-14  3.00199166341e-14  3.53236680018e-14  4.29407025356e-14  5.36667325557e-14  6.94619896906e-14  9.49271767338e-14  1.41625877991e-13  2.67583576695e-13  7.69196255806e-13  2.67975330515e-13  1.43125063852e-13  9.40757457523e-14  6.88770484204e-14  5.34112685467e-14
 5.39159093854e-14  4.3643444299e-14  3.53136496244e-14  3.02733976868e-14  2.60852044429e-14  2.28357461691e-14  2.05824967629e-14  1.84491227755e-14  1.65498529938e-14  1.60961722187e-14  1.44717368132e-14  1.37669273801e-14  1.32103237645e-14  1.26460054222e-14  1.2402998361e-14  1.130009871e-14  1.08315920873e-14  1.04031444393e-14  1.10404699998e-14  1.10894423072e-14  1.02521837804e-14  1.04178413494e-14  1.03329319656e-14  1.05694673351e-14  1.0537856704e-14  1.04575192331e-14  1.03506012452e-14  9.23434469445e-15  9.2964908406e-15  9.7062688357e-15  1.03272702755e-14  9.4471714176e-15  9.75735191406e-15  9.75190998548e-15  9.63867684026e-15  9.70152341669e-15  1.04590780805e-14  1.03891361769e-14  1.07632036844e-14  9.73638205391e-15  1.0007673698e-14  1.00510085774e-14  9.69921254751e-15  9.85016340482e-15  1.03591582002e-14  1.01736393161e-14  9.86077785039e-15  1.01863505928e-14  1.03693609225e-14  1.06935659354e-14  1.08085050342e-14  1.04830494877e-14  1.0086608562e-14  1.00707849021e-14  1.0704611809e-14  1.03051640449e-14  9.89568085818e-15  9.10287098121e-15  9.73741725055e-15  9.82282962833e-15  9.95023996693e-15  1.02787384534e-14  1.06010955036e-14  1.02252646907e-14  1.08313238567e-14  1.08352753684e-14  1.11496785313e-14  1.05792390582e-14  1.13163460331e-14  1.13044134622e-14  1.14062200462e-14  1.15429691514e-14  1.19178489386e-14  1.21422238892e-14  1.27559519484e-14  1.29482098678e-14  1.42525193361e-14  1.54416561688e-14  1.61011964559e-14  1.77087454917e-14  1.93368959546e-14  2.20479205214e-14  2.54551457286e-14  2.89600497196e-14  3.40605215292e-14  4.23732065631e-14  5.34536977996e-14  6.88156984741e-14  9.42304377856e-14  1.42662958742e-13  2.67975330515e-13  7.70014695251e-13  2.68662679133e-13  1.43040190386e-13  9.44543692487e-14  6.95270843369e-14
 6.91388362457e-14  5.36099933018e-14  4.23930082892e-14  3.55966422648e-14  3.01829197928e-14  2.56109026188e-14  2.22986316082e-14  2.02496042452e-14  1.80386624721e-14  1.72881110717e-14  1.54936428181e-14  1.47760883956e-14  1.35692597235e-14  1.28848773552e-14  1.21078035567e-14  1.19741218952e-14  1.11394825129e-14  1.09346889742e-14  1.06818261699e-14  1.05855022022e-14  9.70972715485e-15  1.05821825353e-14  1.02547863161e-14  1.03748743823e-14  9.7982143266e-15  1.04379242278e-14  1.02605008016e-14  9.33354231229e-15  1.01824023228e-14  9.69741431691e-15  9.69841351732e-15  9.57853259289e-15  9.53504261628e-15  9.52400869281e-15  1.01298332492e-14  9.62928098418e-15  1.01321513215e-14  9.80362641534e-15  9.83278489167e-15  9.81341369894e-15  9.81510146649e-15  1.02862505132e-14  1.02253354812e-14  9.78411483737e-15  1.00637547872e-14  9.55028724193e-15  1.02832539511e-14  1.01783005283e-14  1.0091155518e-14  9.98951987237e-15  9.96415859039e-15  1.00897729118e-14  9.86028280117e-15  9.98988732763e-15  1.00488514583e-14  1.01876014815e-14  9.60889851665e-15  9.32477693633e-15  9.70940043784e-15  1.02563267839e-14  1.04187124549e-14  1.07892177994e-14  1.04026133488e-14  1.04737669078e-14  9.97557644945e-15  1.05660487517e-14  1.12412711391e-14  1.11608774656e-14  1.03529254967e-14  1.09080441044e-14  1.10160949283e-14  1.12397770901e-14  1.07760515497e-14  1.17575681448e-14  1.22032138284e-14  1.29884145995e-14  1.31878383212e-14  1.41783123066e-14  1.47714081928e-14  1.60636085488e-14  1.7410043324e-14  2.02626387823e-14  2.21363992822e-14  2.4733578277e-14  2.88966852462e-14  3.45846625237e-14  4.21058226336e-14  5.30315221503e-14  6.89903306374e-14  9.49417245557e-14  1.43125063852e-13  2.68662679133e-13  7.70498350374e-13  2.68572634151e-13  1.42605903569e-13  9.45340512993e-14
 9.46279770899e-14  7.00165364832e-14  5.35814804184e-14  4.32674850331e-14  3.54245616548e-14  2.9838988663e-14  2.58017668422e-14  2.30104317468e-14  2.01683958134e-14  1.86967246634e-14  1.67558426857e-14  1.54650454215e-14  1.38639493408e-14  1.39233120596e-14  1.31673377867e-14  1.25466641175e-14  1.19235838644e-14  1.11304366994e-14  1.09663160702e-14  1.0411436323e-14  1.08129334067e-14  1.11606367286e-14  1.04491877383e-14  1.08069207596e-14  1.09942926792e-14  1.07832757756e-14  1.04074884966e-14  9.9829565225e-15  1.019057203e-14  9.66125357173e-15  9.96261790925e-15  9.53424903485e-15  9.79776789931e-15  1.03745435692e-14  1.10041506523e-14  1.02039168115e-14  1.02439078896e-14  9.84679456226e-15  9.82138898821e-15  9.79687344933e-15  9.18635106883e-15  9.24532390201e-15  9.55543831143e-15  9.07481075862e-15  9.86533478388e-15  9.83007789374e-15  1.0003793808e-14  9.84676417273e-15  9.90329781658e-15  9.9099960104e-15  9.97611329235e-15  9.78712138514e-15  1.04042561317e-14  9.96485575131e-15  1.02910080707e-14  1.04792990082e-14  1.07808516521e-14  1.04524155079e-14  1.02391641137e-14  9.96986366903e-15  1.05330425395e-14  1.02975780481e-14  1.0172271632e-14  9.89513856087e-15  1.0075886619e-14  1.05748778847e-14  1.12372573269e-14  1.08014983076e-14  1.01133687954e-14  1.06302187758e-14  1.00404841538e-14  1.07699286821e-14  1.07601483673e-14  1.1768138706e-14  1.21663252052e-14  1.24986371233e-14  1.20701399387e-14  1.3415402932e-14  1.4008172923e-14  1.51657985952e-14  1.69728647055e-14  1.76974276716e-14  1.96051024017e-14  2.16980832956e-14  2.52149123024e-14  2.96797261139e-14  3.46935756598e-14  4.24411659171e-14  5.36219881323e-14  6.91076084228e-14  9.40757457523e-14  1.43040190386e-13  2.68572634151e-13  7.72169418426e-13  2.6822673588e-13  1.42460612084e-13
 1.43178184783e-13  9.54491677091e-14  6.98261504894e-14  5.36561954909e-14  4.30000392023e-14  3.50440741711e-14  2.94044936615e-14  2.5304943825e-14  2.21708287187e-14  2.00949140733e-14  1.72156006222e-14  1.56431125678e-14  1.45317104015e-14  1.36681336912e-14  1.32229861747e-14  1.26276719808e-14  1.18816615957e-14  1.13529978068e-14  1.1752319536e-14  1.08005163278e-14  1.07407678399e-14  1.11455542391e-14  1.1334318576e-14  1.09973739258e-14  1.05416465394e-14  1.02212559615e-14  9.86028644693e-15  1.01039341122e-14  9.96023474647e-15  9.87801459167e-15  9.28406327505e-15  9.16562087181e-15  9.59975746789e-15  9.33316868714e-15  9.78633512986e-15  9.59415772809e-15  9.00254787665e-15  9.60615004021e-15  1.01508006504e-14  1.01425769287e-14  9.56832413924e-15  9.36115331399e-15  1.00409592165e-14  9.80910163647e-15  9.7813961166e-15  9.95763202797e-15  9.39642398581e-15  9.60655904892e-15  9.52072301259e-15  1.01837158126e-14  9.76758822105e-15  9.51181972251e-15  9.68833466357e-15  9.01043816193e-15  9.73179264834e-15  1.08850848019e-14  1.08203132554e-14  1.06454542689e-14  1.05829202157e-14  9.91709658706e-15  1.00814387425e-14  1.05246002454e-14  9.99476270696e-15  9.45472608387e-15  1.02516134263e-14  1.06010875451e-14  1.0750068561e-14  1.05113243688e-14  9.6372425453e-15  9.61473144444e-15  9.77813391558e-15  1.05679827032e-14  1.03847196312e-14  1.02787405957e-14  1.14113471297e-14  1.18220783086e-14  1.18865862303e-14  1.26819204326e-14  1.3577509217e-14  1.40840006565e-14  1.52884381184e-14  1.61569839604e-14  1.72648113375e-14  1.93995430198e-14  2.17049132005e-14  2.49894262228e-14  2.87467155788e-14  3.47024244065e-14  4.21159821944e-14  5.28475156959e-14  6.88770484204e-14  9.44543692487e-14  1.42605903569e-13  2.6822673588e-13  7.71369642251e-13  2.68640077017e-13
 2.69752192816e-13  1.44546646918e-13  9.52120870205e-14  6.94499968141e-14  5.31554415041e-14  4.26855604154e-14  3.52459673403e-14  2.9945874417e-14  2.50060261093e-14  2.25343516863e-14  1.9979704907e-14  1.73085425895e-14  1.60304503172e-14  1.45028248478e-14  1.43102208196e-14  1.33907001871e-14  1.24983689288e-14  1.21070014063e-14  1.12570852383e-14  1.13863801862e-14  1.10962413865e-14  1.13829096739e-14  1.11944821449e-14  1.09732233256e-14  1.01568418709e-14  1.05116744216e-14  1.03585843921e-14  1.00185806648e-14  1.02497357871e-14  1.03371610771e-14  9.39335722769e-15  9.23075014985e-15  9.10421385045e-15  9.55317769447e-15  1.04701396976e-14  1.00603990038e-14  9.39968512951e-15  9.67825665892e-15  1.02224849603e-14  1.01614294914e-14  1.00640711288e-14  9.61532246678e-15  9.77539160536e-15  9.24720677729e-15  9.61396839049e-15  9.87336006097e-15  1.00519603807e-14  9.89729784861e-15  9.81922279752e-15  1.03384292194e-14  1.01540653242e-14  1.00522567294e-14  9.41485624347e-15  9.61889700543e-15  9.94953549393e-15  1.00525986806e-14  9.96575228768e-15  1.03344963997e-14  1.03571429519e-14  9.43581277157e-15  1.02865772074e-14  1.0488579742e-14  9.7545689247e-15  1.02354584293e-14  1.11378608642e-14  1.05432785144e-14  1.05632685571e-14  1.07582531367e-14  1.04891243124e-14  1.02821865607e-14  1.04166972747e-14  1.10148384812e-14  1.02578588644e-14  1.0744153368e-14  1.15441042965e-14  1.19799306744e-14  1.21098485103e-14  1.27067607554e-14  1.29050297777e-14  1.38084116894e-14  1.46933610856e-14  1.59054071629e-14  1.69622497512e-14  1.77859462836e-14  1.98788325694e-14  2.22902441138e-14  2.5354843477e-14  2.96170299814e-14  3.46118001195e-14  4.24621032469e-14  5.34112685467e-14  6.95270843369e-14  9.45340512993e-14  1.42460612084e-13  2.68640077017e-13  7.74311860573e-13


==> anc/correlator_b11_Nt08_dist11.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 0.000170150015912  0.000160617445087  0.000139023488267  0.000110848695022  8.811373528e-05  6.6163687656e-05  5.30575901863e-05  3.97241033168e-05  3.0121904236e-05  2.37981633846e-05  1.82279651656e-05  1.64229734516e-05  1.43991270245e-05  8.60282652262e-06  8.82681996068e-06  7.18075580473e-06  4.64594210602e-06  2.87089425497e-06  4.07359113042e-06  4.73995260008e-06  1.99664209366e-06  3.61571081806e-06  3.01379420717e-06  1.74335541132e-06  1.63452090506e-06  2.84989863019e-06  2.1954282053e-06  2.4713480904e-07  7.09809886388e-07  6.60598270403e-08 -1.0673744368e-07 -1.09790958991e-06 -6.24502455388e-07 -3.41912641826e-08 -9.75171246333e-07 -1.36192343937e-06 -5.58955188279e-07  1.26201333407e-06  5.40439670697e-07 -6.35053761824e-07 -5.33176870904e-07 -1.68412293226e-07  3.49283918327e-07  1.205163755e-06  6.73375704334e-07  7.09665956058e-08 -3.56279545987e-07 -5.885552594e-07  4.84552018816e-07  2.08048160633e-07 -2.03787911577e-07 -2.26376998831e-07  1.26699160291e-06 -1.29606747346e-07  4.11032709408e-07  8.43352923278e-07 -9.04450329096e-07 -7.65736327407e-07 -1.03211252574e-06  7.58762769356e-07  1.13086689334e-06  1.02784710576e-06  4.18250949198e-07  3.35581446552e-07  2.44734613963e-06  9.20504714707e-07  1.15703016284e-06  9.87427145765e-07 -2.24293837517e-07  2.04216950549e-07  1.33134681002e-06  8.95676086371e-07  1.7975767172e-06  2.27131135006e-06  1.97997548113e-06  2.94411939314e-06  2.4149625527e-06  1.61471627299e-06  4.50483145869e-06  3.12642079245e-06  3.62260070347e-06  6.03118363511e-06  7.20276870264e-06  1.00616048486e-05  1.20484399431e-05  1.61109389477e-05  1.91895739894e-05  2.50880833365e-05  3.0476802195e-05  3.95289184909e-05  5.04297821784e-05  6.78330520592e-05  8.70676648354e-05  0.000110960649304  0.000137751933623  0.000161413837177
 0.513275081009  0.514462182079  0.513565086416  0.513316406013  0.512083897765  0.512932352237  0.510746191292  0.512314338115  0.511000023766  0.512563897023  0.511535210788  0.51310656898  0.511217993018  0.512462164793  0.512166274435  0.511019691484  0.51267089174  0.511871172085  0.510737905337  0.511009643737  0.51005986674  0.511907104255  0.511317825378  0.510939511923  0.511591785494  0.511511666831  0.512437391891  0.512241855482  0.510938280384  0.511415721758  0.51046558219  0.511198040295  0.51113551783  0.512867290803  0.510958195275  0.511105188909  0.510066724844  0.510798351261  0.510830823895  0.511010563135  0.511012647  0.513186005451  0.509612783751  0.510577564592  0.511769961519  0.510453500411  0.512678558469  0.512006683835  0.511140682087  0.511689400302  0.511365647027  0.511401533084  0.511431925112  0.510871966944  0.508980314044  0.51130978863  0.511132470979  0.512008443375  0.510750073248  0.511314170461  0.51093818586  0.510442705381  0.511239435637  0.509996884739  0.511808203894  0.510758782251  0.51262937368  0.511472268804  0.512315494691  0.514212565561  0.512698005271  0.508715105974  0.511742326483  0.511625071937  0.511341343348  0.511954759212  0.510413001753  0.511439557469  0.511610453743  0.50896700302  0.510822587113  0.510602974528  0.511321245858  0.510808432788  0.511200342821  0.510605268728  0.511099593639  0.510740489609  0.510319527957  0.512212850806  0.511633063236  0.512811202534  0.513052263399  0.511400840825  0.51320526499  0.512902252056
 1.1064108744e-12  3.86079888426e-13  2.05400473303e-13  1.35626287677e-13  9.95145626229e-14  7.62326280701e-14  6.04952788251e-14  4.89133874122e-14  4.09018075937e-14  3.41399637671e-14  2.9765283719e-14  2.50125393402e-14  2.27810038213e-14  1.98344563345e-14  1.85692679476e-14  1.64871246142e-14  1.54463737792e-14  1.45864039431e-14  1.47694385774e-14  1.3203264016e-14  1.30496562398e-14  1.2433835358e-14  1.18933686867e-14  1.14112861699e-14  1.04817996533e-14  1.08261363554e-14  1.09398466564e-14  1.09661268528e-14  1.00937002593e-14  9.60176099053e-15  8.78262756733e-15  8.62089723196e-15  9.38870563313e-15  1.0711616435e-14  1.00669364547e-14  9.31914948043e-15  1.01296145378e-14  1.01008149017e-14  1.01315922601e-14  9.48529949798e-15  9.47739952063e-15  1.02768980467e-14  9.99952092057e-15  1.06218519586e-14  1.16479605015e-14  1.08149927928e-14  1.05149617562e-14  1.04432072498e-14  9.79244562486e-15  9.79357179131e-15  8.59744860742e-15  8.72205449519e-15  1.124976461e-14  1.02792664368e-14  1.05056669657e-14  1.02669358204e-14  1.04460943728e-14  1.05926153533e-14  1.07036387804e-14  1.01066397571e-14  9.45815101003e-15  9.37021463492e-15  1.00922062841e-14  1.10394922963e-14  1.06492261344e-14  1.07238716207e-14  1.03999173801e-14  1.01572478931e-14  1.14315441143e-14  1.13542062623e-14  1.06769296446e-14  1.04444825226e-14  1.1237030303e-14  1.14442416576e-14  1.17160615331e-14  1.21858370837e-14  1.18448129264e-14  1.34913157277e-14  1.47613775364e-14  1.51320730805e-14  1.67000308756e-14  1.755920217e-14  1.81470211696e-14  2.09827142221e-14  2.30308968703e-14  2.53474364909e-14  2.88217087858e-14  3.44310278496e-14  4.10364713676e-14  5.007041463e-14  6.01768871018e-14  7.61457895696e-14  9.97023474618e-14  1.36004512474e-13  2.06437925654e-13  3.85804151447e-13
 3.86079888426e-13  1.10702389005e-12  3.86013030958e-13  2.0637469716e-13  1.37013868299e-13  1.0062009962e-13  7.67833710711e-14  6.16915878785e-14  4.88711849941e-14  4.06553966479e-14  3.45037978034e-14  2.93515201917e-14  2.59338280265e-14  2.2461130727e-14  2.0174640649e-14  1.87536179258e-14  1.6484352666e-14  1.57578494106e-14  1.42768796062e-14  1.30858024366e-14  1.27782426118e-14  1.26189217241e-14  1.30545480184e-14  1.2075423429e-14  1.08649568306e-14  1.14401620919e-14  1.04656385354e-14  1.06556350525e-14  1.10081635691e-14  1.01975972414e-14  9.35623137568e-15  9.56263900334e-15  9.51139092933e-15  1.0624788481e-14  1.05391460559e-14  9.88332993428e-15  9.75642871837e-15  9.9235754312e-15  9.47509375621e-15  9.65009791079e-15  8.90008496543e-15  9.79000983513e-15  9.53140099498e-15  1.05359817374e-14  1.03015023387e-14  1.01982513493e-14  9.79909854876e-15  1.10319085645e-14  1.01351824737e-14  1.02703954327e-14  8.68355476967e-15  9.64711247405e-15  1.0803219393e-14  9.97767421289e-15  9.88531095491e-15  1.09435107997e-14  1.11295547562e-14  1.06092763748e-14  1.00633325839e-14  9.95092751289e-15  1.01526429452e-14  1.00914947843e-14  1.00673114326e-14  9.97506882705e-15  1.10616861212e-14  1.09022793759e-14  1.08216949976e-14  1.06073503157e-14  1.16204043081e-14  1.16667654195e-14  1.18850335559e-14  1.06597099254e-14  1.07896225653e-14  1.14638282989e-14  1.15144190789e-14  1.20592785384e-14  1.18236827147e-14  1.27638661224e-14  1.41737756051e-14  1.45359271991e-14  1.46900851718e-14  1.54855486919e-14  1.64956152251e-14  1.90023429975e-14  2.11138052696e-14  2.27174225275e-14  2.54008593494e-14  2.96781035581e-14  3.51333228771e-14  4.21934672361e-14  4.97743089902e-14  6.08912257773e-14  7.69810292727e-14  9.94658396789e-14  1.35735618274e-13  2.07326745031e-13
 2.05400473303e-13  3.86013030958e-13  1.10673187699e-12  3.85872380178e-13  2.05106779868e-13  1.3629908374e-13  9.90482527785e-14  7.65360147659e-14  5.94026326917e-14  4.86021323525e-14  4.05699589361e-14  3.46455170857e-14  2.94666126347e-14  2.56198869972e-14  2.24468547755e-14  2.04406811952e-14  1.90231218173e-14  1.73546829275e-14  1.52421559604e-14  1.47938422057e-14  1.49299337873e-14  1.46319704486e-14  1.34799019228e-14  1.21104905212e-14  1.16371073386e-14  1.16524281569e-14  1.09884209586e-14  1.15131548222e-14  1.07094918754e-14  1.04806366875e-14  1.02914592626e-14  9.08508354384e-15  9.31147683271e-15  1.07183365305e-14  1.06292509216e-14  1.03565181051e-14  1.04243645734e-14  9.79957425446e-15  1.01523286486e-14  9.41619234152e-15  9.65531899015e-15  1.00618808102e-14  9.71917877488e-15  1.0657847536e-14  9.75586557826e-15  9.72209952152e-15  9.39423320297e-15  1.02981222254e-14  9.79861170327e-15  9.16162980314e-15  9.24961227663e-15  9.27382144733e-15  1.02420466732e-14  9.58923654839e-15  1.04260868397e-14  9.93998237857e-15  1.03215983754e-14  1.04080412033e-14  1.09097483556e-14  1.00539899453e-14  1.01117487199e-14  9.71787245133e-15  1.04346919179e-14  1.05390975182e-14  1.05234316796e-14  1.07187386981e-14  1.13098509298e-14  1.05246979779e-14  1.11586391041e-14  1.02092791631e-14  1.04021729762e-14  1.07341076768e-14  1.07851066943e-14  1.03249131113e-14  1.15361958823e-14  1.20111975365e-14  1.11588927239e-14  1.14128804759e-14  1.36075696392e-14  1.37374172842e-14  1.43380227404e-14  1.42949180972e-14  1.45776181507e-14  1.71117872376e-14  1.85459323858e-14  2.0201097286e-14  2.3265778769e-14  2.52682983138e-14  2.98884571462e-14  3.50006686962e-14  4.04755251546e-14  4.97766570947e-14  6.05268242015e-14  7.56872158227e-14  9.95530015133e-14  1.36272799464e-13
 1.35626287677e-13  2.0637469716e-13  3.85872380178e-13  1.10591985283e-12  3.85867664838e-13  2.05352956735e-13  1.35517738387e-13  9.94990524699e-14  7.51162845342e-14  6.01537732603e-14  4.92577244482e-14  4.0807244401e-14  3.45451201034e-14  2.91572392238e-14  2.47468904984e-14  2.16268936962e-14  1.92587430315e-14  1.8508494642e-14  1.72846517016e-14  1.55830705633e-14  1.4766786351e-14  1.36375384506e-14  1.38966338377e-14  1.25788236389e-14  1.17551306888e-14  1.15122609224e-14  1.12846187547e-14  1.18039751508e-14  1.08921207105e-14  1.08390572131e-14  1.06647722589e-14  1.02659221742e-14  1.0577090902e-14  1.12628033014e-14  1.03159945949e-14  9.60918341872e-15  9.79328642365e-15  9.63561699309e-15  1.03690691078e-14  1.03869078569e-14  1.00521003479e-14  1.0606333513e-14  1.07694723844e-14  9.84575599009e-15  9.876156853e-15  1.08571493251e-14  1.00854710973e-14  1.03180391699e-14  9.76962145496e-15  9.4008622469e-15  8.97290132777e-15  9.68030026985e-15  9.81614274597e-15  9.62445507888e-15  9.98134854608e-15  9.54277853933e-15  9.86264619932e-15  9.54099297415e-15  1.03116351228e-14  9.78431787991e-15  1.04291380487e-14  9.55362591208e-15  9.99407143624e-15  9.59481557251e-15  1.08835645325e-14  1.06592227254e-14  1.09590826224e-14  1.05139741277e-14  1.13669528194e-14  1.04007716382e-14  1.01576555037e-14  1.09228551276e-14  1.1044482701e-14  1.08549534433e-14  1.15877291069e-14  1.16356042809e-14  1.07213219687e-14  1.09873198075e-14  1.26531549321e-14  1.23050022492e-14  1.37295840021e-14  1.37207251087e-14  1.44045947799e-14  1.70155771732e-14  1.76987731712e-14  1.93046550744e-14  2.09981053108e-14  2.23315455923e-14  2.65233174222e-14  3.05667200881e-14  3.4495604308e-14  4.1405290794e-14  4.9379961282e-14  6.07495588143e-14  7.54806094969e-14  9.91551914021e-14
 9.95145626229e-14  1.37013868299e-13  2.05106779868e-13  3.85867664838e-13  1.10308438499e-12  3.83877995512e-13  2.04407176669e-13  1.34920708492e-13  9.89166285587e-14  7.54524004609e-14  5.96608590437e-14  4.90848361932e-14  4.04006977609e-14  3.4710870124e-14  2.93222894307e-14  2.47440023099e-14  2.2192384773e-14  2.11336247134e-14  2.01194010112e-14  1.73792398898e-14  1.55941909443e-14  1.44316765675e-14  1.47819672761e-14  1.40475576839e-14  1.3543675944e-14  1.27287152927e-14  1.15347645446e-14  1.17829501826e-14  1.12913398086e-14  1.09236152461e-14  1.10856965895e-14  1.08698026242e-14  1.1118037852e-14  1.03800725317e-14  1.06601018742e-14  1.02136761928e-14  9.88455078773e-15  9.50934796256e-15  9.95742112246e-15  9.83298813149e-15  1.0816588332e-14  1.09951868279e-14  1.01710917256e-14  9.80732810409e-15  9.49844557706e-15  1.00930082656e-14  9.08219387531e-15  9.91085723519e-15  8.91919201335e-15  9.41719728672e-15  8.93377677341e-15  9.04994035529e-15  1.01085308957e-14  9.5740426396e-15  1.0563378373e-14  9.33262923831e-15  9.56111675252e-15  1.02851774074e-14  1.01084291506e-14  1.01512761649e-14  1.00338618036e-14  9.43581672095e-15  9.56669339505e-15  9.83824407725e-15  1.01541600136e-14  1.08328202056e-14  1.13587970111e-14  1.1494449087e-14  1.15070716049e-14  1.06360124233e-14  1.10718196098e-14  1.2204866221e-14  1.06330378803e-14  1.06000564275e-14  1.04619625428e-14  1.17989497516e-14  1.01128869944e-14  1.10936720147e-14  1.16022019551e-14  1.13945759582e-14  1.28039232359e-14  1.22495204134e-14  1.36883517438e-14  1.40792600799e-14  1.60395585754e-14  1.70954080504e-14  1.87884251078e-14  2.00032826577e-14  2.43719236225e-14  2.67832766879e-14  2.96512559765e-14  3.50641501541e-14  4.14180509583e-14  4.95622225293e-14  6.15168657238e-14  7.70319823286e-14
 7.62326280701e-14  1.0062009962e-13  1.3629908374e-13  2.05352956735e-13  3.83877995512e-13  1.10294863735e-12  3.84101606677e-13  2.05259983487e-13  1.35376431003e-13  9.86067196421e-14  7.53330947931e-14  5.97837602353e-14  4.95272553395e-14  4.09806121122e-14  3.36979051672e-14  2.88389978713e-14  2.47491262792e-14  2.25637256399e-14  2.08703618071e-14  1.838873233e-14  1.72253148413e-14  1.5272373996e-14  1.51990453223e-14  1.47467787295e-14  1.36863262558e-14  1.36431830373e-14  1.27873283128e-14  1.18020055056e-14  1.04296485698e-14  1.15590171571e-14  1.15740592401e-14  1.09338058682e-14  1.12634858633e-14  1.05504259921e-14  1.13730522092e-14  1.01962275298e-14  1.01795571539e-14  9.97881407021e-15  1.05386161577e-14  9.97601083561e-15  9.97641854501e-15  1.01240737778e-14  1.02271497002e-14  9.44500814322e-15  9.87134064295e-15  1.00930890276e-14  9.9832117539e-15  9.59518349299e-15  1.00161079481e-14  9.79331210426e-15  9.89669880511e-15  8.9767117322e-15  9.45295882763e-15  9.29181621129e-15  1.02432474522e-14  9.74000744925e-15  9.62368845037e-15  1.01881850339e-14  1.05278640854e-14  9.89746473244e-15  9.72134360047e-15  9.37990296688e-15  9.63251689635e-15  9.61127994885e-15  1.03024464947e-14  9.73521782591e-15  9.7508881411e-15  1.0107910663e-14  1.08368550772e-14  1.05810529412e-14  1.04577295789e-14  1.1674310637e-14  1.00216042873e-14  1.10383269143e-14  1.04180130155e-14  1.17193376012e-14  1.0401087548e-14  9.87979074926e-15  1.02502320441e-14  1.13407350832e-14  1.22657995524e-14  1.21128024032e-14  1.41362422365e-14  1.36460304452e-14  1.49495535581e-14  1.43554455668e-14  1.82890707001e-14  1.85654195473e-14  2.0661642403e-14  2.28724804606e-14  2.46794821447e-14  3.02170726749e-14  3.43062372064e-14  4.05343006531e-14  4.88673069116e-14  6.00488250696e-14
 6.04952788251e-14  7.67833710711e-14  9.90482527785e-14  1.35517738387e-13  2.04407176669e-13  3.84101606677e-13  1.09992532411e-12  3.84207336992e-13  2.04623613487e-13  1.35161980936e-13  9.75574883356e-14  7.51067264298e-14  6.06484662566e-14  4.86790518707e-14  4.02752158929e-14  3.37327063799e-14  2.91182084669e-14  2.61937948655e-14  2.30417939024e-14  2.14387095424e-14  1.89242740569e-14  1.71289724184e-14  1.66043994169e-14  1.58577490143e-14  1.56345306086e-14  1.41573610084e-14  1.33723255411e-14  1.33029270132e-14  1.0830459076e-14  1.13455899625e-14  1.08133186662e-14  1.09987714771e-14  1.06332788107e-14  1.0815212544e-14  1.10822022135e-14  1.05148393559e-14  9.99448223303e-15  9.95629383494e-15  1.01844294629e-14  1.04004045139e-14  9.4763942495e-15  9.92114659923e-15  9.52375069323e-15  9.92504494841e-15  9.85025623219e-15  1.0477624219e-14  1.03892080253e-14  1.0925703334e-14  1.00988062453e-14  9.99592948793e-15  9.88147363704e-15  1.00661415196e-14  1.02828923009e-14  1.03734527571e-14  9.88853493782e-15  9.74745828802e-15  1.0450925623e-14  1.04130029832e-14  1.10811948541e-14  1.02777493545e-14  9.35517606473e-15  9.41257866965e-15  1.05628724926e-14  1.06578980062e-14  1.05456640836e-14  1.06697841422e-14  1.11268291939e-14  1.00809816996e-14  1.08340400914e-14  9.82804941567e-15  9.93512960297e-15  1.18115034207e-14  1.06599588008e-14  1.12285221142e-14  1.11236348733e-14  1.16254626907e-14  1.12782606306e-14  1.14678482525e-14  1.13873948529e-14  1.19854718912e-14  1.29539935417e-14  1.3594390813e-14  1.3182210093e-14  1.39457068173e-14  1.4584972463e-14  1.50078629645e-14  1.71336262615e-14  1.72655394715e-14  1.92443736765e-14  2.09972457256e-14  2.3174640334e-14  2.63714814366e-14  2.99131083092e-14  3.48856280882e-14  4.08468110813e-14  4.91906178637e-14
 4.89133874122e-14  6.16915878785e-14  7.65360147659e-14  9.94990524699e-14  1.34920708492e-13  2.05259983487e-13  3.84207336992e-13  1.10321111135e-12  3.85724009906e-13  2.05903701432e-13  1.35025906079e-13  9.75559418954e-14  7.58330617541e-14  6.01997005244e-14  4.86055294962e-14  4.05199253105e-14  3.33232020437e-14  2.92521939342e-14  2.60560521646e-14  2.3014044102e-14  2.04145237216e-14  1.77715271076e-14  1.77246170338e-14  1.50353543692e-14  1.53543911149e-14  1.45190374168e-14  1.39367749114e-14  1.34178888138e-14  1.2620766546e-14  1.18830968375e-14  1.14199042284e-14  1.18422592397e-14  1.14207859347e-14  1.15160581841e-14  1.11660647818e-14  1.05745639173e-14  9.66673663208e-15  1.03084788949e-14  1.02102696392e-14  9.87749053844e-15  9.86045771111e-15  1.09347234989e-14  9.41188472498e-15  1.05761733692e-14  1.01823170792e-14  1.11126938868e-14  1.04682776848e-14  1.12835777716e-14  9.96739523921e-15  1.06553571037e-14  9.03862023668e-15  9.95720701096e-15  1.0303261637e-14  1.06657997599e-14  1.01862897241e-14  9.16171944129e-15  9.81154306127e-15  1.05849646087e-14  1.05660486881e-14  1.05081038539e-14  1.02795259864e-14  9.93475700344e-15  1.02197434455e-14  9.44744911276e-15  9.71581793947e-15  1.04166762375e-14  1.03856127633e-14  9.83713263447e-15  9.77655305415e-15  9.55254818391e-15  9.54578637972e-15  1.00183519256e-14  1.01168979199e-14  9.19398307654e-15  9.78314201852e-15  1.02261315032e-14  1.03910828705e-14  1.02496696603e-14  1.0625052768e-14  1.1742619658e-14  1.18214137256e-14  1.30558353689e-14  1.28654125206e-14  1.3338549089e-14  1.43243745119e-14  1.53448322649e-14  1.48893054143e-14  1.59261248903e-14  1.72915376879e-14  1.99830662755e-14  2.0786789038e-14  2.30844634326e-14  2.67055680541e-14  3.103939192e-14  3.41146646744e-14  4.01785644976e-14
 4.09018075937e-14  4.88711849941e-14  5.94026326917e-14  7.51162845342e-14  9.89166285587e-14  1.35376431003e-13  2.04623613487e-13  3.85724009906e-13  1.10030311756e-12  3.84955672257e-13  2.04212994687e-13  1.3549840916e-13  9.86864062932e-14  7.52460708477e-14  5.98461946678e-14  4.82651657026e-14  3.95821236778e-14  3.47112128305e-14  3.03438923922e-14  2.55403876655e-14  2.26562995208e-14  2.10399877071e-14  1.7866458382e-14  1.59918322635e-14  1.49239226387e-14  1.52085286652e-14  1.38943125053e-14  1.40788633989e-14  1.31624338825e-14  1.12030553848e-14  1.11953274348e-14  1.19092821089e-14  1.17119894488e-14  1.10986847587e-14  1.16110267164e-14  1.0665468804e-14  1.06355193926e-14  1.08079171643e-14  1.02538266748e-14  1.02836176342e-14  1.07222478397e-14  1.01443485428e-14  8.89326656105e-15  1.00884853974e-14  9.52172939095e-15  9.45622034237e-15  9.24411254746e-15  1.02623164654e-14  9.27702828504e-15  1.00104888886e-14  8.94275630511e-15  1.04326829518e-14  1.00578201518e-14  1.00534424208e-14  9.51066268957e-15  9.44524563245e-15  1.02732299309e-14  1.05496661491e-14  1.05490171206e-14  1.02863610343e-14  1.02349993386e-14  1.02482780385e-14  9.77555512367e-15  9.9766527375e-15  1.01074878722e-14  1.12452953351e-14  1.06483543961e-14  1.06368377259e-14  1.02285283238e-14  1.01266050076e-14  9.71855389252e-15  1.03381334838e-14  1.05057614033e-14  9.80653633752e-15  1.05955230315e-14  9.96224630839e-15  1.01203840256e-14  1.04062211437e-14  1.09028751229e-14  1.05904248644e-14  1.1007874947e-14  1.10113590074e-14  1.18584359517e-14  1.25519698856e-14  1.32272878032e-14  1.31742902647e-14  1.36707447556e-14  1.37589952406e-14  1.60808770329e-14  1.70664747898e-14  1.84838060604e-14  2.07660378458e-14  2.32274018156e-14  2.52742697095e-14  2.90065609314e-14  3.37832522102e-14
 3.41399637671e-14  4.06553966479e-14  4.86021323525e-14  6.01537732603e-14  7.54524004609e-14  9.86067196421e-14  1.35161980936e-13  2.05903701432e-13  3.84955672257e-13  1.10433875926e-12  3.84977770651e-13  2.04971774574e-13  1.3590919248e-13  9.81616350576e-14  7.55415213883e-14  5.93398653185e-14  4.80577853973e-14  4.03292120577e-14  3.43331044275e-14  3.00201055617e-14  2.5662501663e-14  2.33971235499e-14  2.01983517885e-14  1.7992424156e-14  1.67691952809e-14  1.55389899425e-14  1.50798005127e-14  1.35400201763e-14  1.29549171816e-14  1.14877411619e-14  1.19515371819e-14  1.18518134881e-14  1.07726984385e-14  1.0180792541e-14  9.9922001903e-15  1.04507472153e-14  1.06313699702e-14  1.0969025391e-14  1.01190350629e-14  9.55904976553e-15  1.00662224744e-14  1.04680613397e-14  9.52304795687e-15  1.00490860964e-14  9.46451796428e-15  9.89215762186e-15  9.38509964904e-15  9.98337202125e-15  9.17878089621e-15  1.01573387608e-14  8.44204178247e-15  9.36390087665e-15  9.19633599952e-15  1.00995836126e-14  1.07686507331e-14  1.04113029857e-14  1.06759331217e-14  1.0930806253e-14  1.11517347528e-14  1.04332887466e-14  1.02798497884e-14  1.02057841454e-14  1.05596520209e-14  9.47207185317e-15  1.08970274147e-14  1.13343254493e-14  1.07790239778e-14  1.13138146803e-14  1.10224714939e-14  1.06177463942e-14  1.06248490513e-14  1.00675285897e-14  1.05709285799e-14  8.9782646939e-15  1.06444178613e-14  1.09601874771e-14  1.05360990487e-14  1.01204835612e-14  1.11485098597e-14  1.09868465936e-14  1.09623129598e-14  1.12039003588e-14  1.15020432998e-14  1.28801667218e-14  1.22764019429e-14  1.29338499133e-14  1.3533941523e-14  1.42075702095e-14  1.53614920019e-14  1.64486994391e-14  1.7733052971e-14  1.90220494227e-14  2.02064986781e-14  2.24591285409e-14  2.53777087759e-14  2.94491713556e-14
 2.9765283719e-14  3.45037978034e-14  4.05699589361e-14  4.92577244482e-14  5.96608590437e-14  7.53330947931e-14  9.75574883356e-14  1.35025906079e-13  2.04212994687e-13  3.84977770651e-13  1.10136095713e-12  3.83989210714e-13  2.03791762412e-13  1.3469563281e-13  9.81195481312e-14  7.41578867621e-14  5.93706371576e-14  4.91148090523e-14  4.03780373584e-14  3.4571156614e-14  2.97776758563e-14  2.50219033109e-14  2.14569639313e-14  1.94022243209e-14  1.92608435742e-14  1.75911127459e-14  1.53275657401e-14  1.41181497856e-14  1.38536532646e-14  1.28083435993e-14  1.21806304191e-14  1.25890414277e-14  1.09646834004e-14  1.14580221115e-14  1.04467305767e-14  1.08951768965e-14  9.87447959939e-15  1.09501732511e-14  1.0654868937e-14  9.82623282042e-15  1.09823821511e-14  1.07411655488e-14  1.09766933709e-14  1.08897525387e-14  9.61409458031e-15  9.41145785461e-15  8.78574110957e-15  1.00178240576e-14  9.29424433248e-15  9.82727372991e-15  9.80174407896e-15  9.75992723387e-15  9.15480151739e-15  1.00446153065e-14  1.03338256764e-14  1.07317543776e-14  1.01236949666e-14  1.03648488145e-14  1.1206171188e-14  1.03618726236e-14  1.00896408055e-14  1.03417803972e-14  1.05591880287e-14  9.43267016095e-15  9.60753681762e-15  1.01586671946e-14  1.09647203493e-14  1.03780096224e-14  1.02619124575e-14  1.02571666801e-14  1.11832754243e-14  1.04178319145e-14  1.1684646211e-14  9.825658934e-15  1.00076656809e-14  1.06082200653e-14  1.03020784392e-14  1.05290630845e-14  1.1508788474e-14  1.16766358186e-14  1.13001478363e-14  1.15946939823e-14  1.18596706733e-14  1.13490451109e-14  1.24744305112e-14  1.20928330573e-14  1.37607925216e-14  1.38871515368e-14  1.40054673521e-14  1.46153450365e-14  1.55741258653e-14  1.55777707746e-14  1.69657583895e-14  2.00562938486e-14  2.23851039843e-14  2.50095741719e-14
 2.50125393402e-14  2.93515201917e-14  3.46455170857e-14  4.0807244401e-14  4.90848361932e-14  5.97837602353e-14  7.51067264298e-14  9.75559418954e-14  1.3549840916e-13  2.04971774574e-13  3.83989210714e-13  1.10569622618e-12  3.84174565298e-13  2.04036166577e-13  1.35154786722e-13  9.76360310532e-14  7.44645193783e-14  5.94018675248e-14  4.85689681025e-14  4.01980840091e-14  3.39919052645e-14  2.94089440425e-14  2.48959947223e-14  2.21082554986e-14  2.0372704482e-14  1.82806218044e-14  1.6668203129e-14  1.55391413592e-14  1.54476416145e-14  1.47890034617e-14  1.37010299883e-14  1.28086212553e-14  1.18304156525e-14  1.08914321111e-14  1.05533924519e-14  1.06919297545e-14  9.49545127021e-15  1.07253868441e-14  1.0522679067e-14  9.55902574049e-15  1.08953827743e-14  1.00508343691e-14  1.0507550881e-14  1.03828312219e-14  9.75280305963e-15  9.14942906621e-15  8.53678359077e-15  9.22163499608e-15  1.00384392956e-14  1.00990964474e-14  9.29560598396e-15  9.73191376643e-15  9.65683246592e-15  1.00767050409e-14  1.06837463667e-14  1.03265142525e-14  9.17667635909e-15  1.00666255538e-14  9.90507391987e-15  8.98249375475e-15  1.02593063964e-14  1.10678007439e-14  1.04942173314e-14  9.63051609194e-15  9.76868305988e-15  9.62471033672e-15  1.06496731087e-14  1.08238851457e-14  1.08399160073e-14  9.81241504834e-15  9.34784157101e-15  9.72799099377e-15  1.079415753e-14  9.46010021133e-15  1.09165517423e-14  1.08292631245e-14  1.02918480864e-14  9.45661912899e-15  1.06328115668e-14  1.08443436233e-14  1.13327128071e-14  1.18155262804e-14  1.14904653848e-14  1.17860840018e-14  1.23752387106e-14  1.29225014461e-14  1.31202881617e-14  1.233948e-14  1.39102102349e-14  1.35469076453e-14  1.49600184914e-14  1.58070766538e-14  1.65789775297e-14  1.90713100018e-14  1.99318018183e-14  2.2137925126e-14
 2.27810038213e-14  2.59338280265e-14  2.94666126347e-14  3.45451201034e-14  4.04006977609e-14  4.95272553395e-14  6.06484662566e-14  7.58330617541e-14  9.86864062932e-14  1.3590919248e-13  2.03791762412e-13  3.84174565298e-13  1.10030736136e-12  3.84173969006e-13  2.03975981221e-13  1.34194166334e-13  9.78535163438e-14  7.46363862956e-14  5.95262397631e-14  4.84831603241e-14  4.02858824436e-14  3.44199340993e-14  2.93172465857e-14  2.50352511507e-14  2.30033608094e-14  2.00912874297e-14  1.85984360048e-14  1.71365904275e-14  1.63708918329e-14  1.53003828189e-14  1.39671698358e-14  1.32684455451e-14  1.27879659763e-14  1.1202950345e-14  1.22145438961e-14  1.15683313592e-14  1.09325497773e-14  1.10799766686e-14  9.880202226e-15  1.01419768318e-14  1.08439629408e-14  1.09870604728e-14  1.06181297092e-14  1.10331941291e-14  1.08119899793e-14  9.88127045317e-15  9.86684070554e-15  1.03743070196e-14  9.29645981549e-15  1.08857534044e-14  1.05620970337e-14  1.06563903537e-14  1.01202184567e-14  1.02907784969e-14  1.1281910238e-14  1.10175333497e-14  9.67938582658e-15  1.07558145063e-14  1.07921908928e-14  9.8658025299e-15  1.00237179372e-14  1.10546256437e-14  1.02469766258e-14  8.93919991005e-15  9.55408083772e-15  9.33246910256e-15  1.0072357761e-14  1.05071328674e-14  1.05892818231e-14  1.04360186184e-14  9.40777639488e-15  9.96698493806e-15  1.12167569412e-14  9.35605950112e-15  9.61963294331e-15  9.76082165899e-15  9.95247270982e-15  8.98527489435e-15  1.00851952108e-14  1.07436368798e-14  1.12583401121e-14  1.15031086827e-14  1.21264711728e-14  1.26468961315e-14  1.23250707042e-14  1.3060521639e-14  1.22261825116e-14  1.34732482539e-14  1.33584726561e-14  1.39307591119e-14  1.4037359405e-14  1.44322579047e-14  1.60339805275e-14  1.72257327597e-14  1.81590866483e-14  2.1033929888e-14
 1.98344563345e-14  2.2461130727e-14  2.56198869972e-14  2.91572392238e-14  3.4710870124e-14  4.09806121122e-14  4.86790518707e-14  6.01997005244e-14  7.52460708477e-14  9.81616350576e-14  1.3469563281e-13  2.04036166577e-13  3.84173969006e-13  1.10418935739e-12  3.84228269973e-13  2.03641239142e-13  1.34468433233e-13  9.90138506599e-14  7.56772438703e-14  6.04773516467e-14  4.8776484717e-14  4.05869562928e-14  3.4553424928e-14  2.93101601255e-14  2.48882106184e-14  2.17624175207e-14  2.01440261163e-14  1.84649248263e-14  1.72455910788e-14  1.49806239041e-14  1.32277262868e-14  1.37548048951e-14  1.28080686622e-14  1.2491932661e-14  1.19485017801e-14  1.14325424061e-14  1.09001634072e-14  1.17158420011e-14  1.10680988777e-14  1.02558447447e-14  1.12824483045e-14  1.05944280684e-14  1.05973206291e-14  1.02439589598e-14  1.08878777004e-14  9.74335050336e-15  9.56866679575e-15  1.05649693857e-14  1.02873372244e-14  1.08627945095e-14  1.0755412989e-14  1.06996770726e-14  9.67833221629e-15  1.06574135569e-14  1.06575466493e-14  9.94900740428e-15  9.77460519502e-15  1.04848597018e-14  1.0272522395e-14  9.62280385344e-15  1.04202082003e-14  1.06647184084e-14  1.01297513066e-14  1.00001315531e-14  9.2166479339e-15  9.11695900946e-15  9.65349392247e-15  9.70924887072e-15  1.01823881523e-14  1.08256797347e-14  9.89489653401e-15  1.0164633475e-14  1.07143507718e-14  9.37729329622e-15  9.403371342e-15  1.01891325915e-14  9.71009109186e-15  9.75005876207e-15  1.09380750326e-14  1.14932581895e-14  1.08732828947e-14  1.06856258551e-14  1.13653359072e-14  1.13768836652e-14  1.11328656757e-14  1.1621124511e-14  1.25559955361e-14  1.15790716229e-14  1.23354361766e-14  1.34711147177e-14  1.30949266173e-14  1.39842513002e-14  1.47600045566e-14  1.59579700279e-14  1.58158653888e-14  1.83926286274e-14
 1.85692679476e-14  2.0174640649e-14  2.24468547755e-14  2.47468904984e-14  2.93222894307e-14  3.36979051672e-14  4.02752158929e-14  4.86055294962e-14  5.98461946678e-14  7.55415213883e-14  9.81195481312e-14  1.35154786722e-13  2.03975981221e-13  3.84228269973e-13  1.10227061701e-12  3.83135739539e-13  2.04215493157e-13  1.34792161482e-13  9.79649579701e-14  7.46597275387e-14  5.87661362674e-14  4.80641909432e-14  4.03647412547e-14  3.40708231439e-14  2.92506987606e-14  2.49998123857e-14  2.31679011624e-14  2.03296179262e-14  1.73178253479e-14  1.61350055027e-14  1.47850956974e-14  1.40621998384e-14  1.26857735505e-14  1.27877507916e-14  1.27285026372e-14  1.1293077163e-14  1.1398533871e-14  1.10986603232e-14  1.0308818604e-14  1.08103055547e-14  1.17163178432e-14  1.10404407539e-14  9.29712998919e-15  1.08947375393e-14  1.09219630868e-14  1.03215273128e-14  9.96629739069e-15  1.05319334729e-14  1.07669792724e-14  1.09566739669e-14  1.03987199498e-14  9.91762157263e-15  9.6876570179e-15  1.00505258618e-14  1.09356598499e-14  9.697682606e-15  1.03629979245e-14  1.01111244114e-14  1.01382435692e-14  8.98839172904e-15  1.01279830041e-14  1.05377959275e-14  9.8422772138e-15  1.01398996955e-14  1.00496473676e-14  1.0153821846e-14  1.0760509371e-14  1.04106622178e-14  1.03736554174e-14  9.86301739711e-15  1.04872279307e-14  1.09616042791e-14  1.10962150613e-14  8.71985003385e-15  9.29882811489e-15  9.48848766262e-15  1.02207423754e-14  9.60849760108e-15  9.67540297968e-15  9.96338204781e-15  9.78161679236e-15  1.04218466561e-14  1.01403555926e-14  1.12405004319e-14  1.0660991601e-14  1.0783855193e-14  1.10501844912e-14  1.02972200527e-14  1.15718433265e-14  1.25449250596e-14  1.17651899534e-14  1.2851408756e-14  1.40425332526e-14  1.50072891749e-14  1.42815936606e-14  1.6987195043e-14
 1.64871246142e-14  1.87536179258e-14  2.04406811952e-14  2.16268936962e-14  2.47440023099e-14  2.88389978713e-14  3.37327063799e-14  4.05199253105e-14  4.82651657026e-14  5.93398653185e-14  7.41578867621e-14  9.76360310532e-14  1.34194166334e-13  2.03641239142e-13  3.83135739539e-13  1.09921060812e-12  3.84099478589e-13  2.04595021131e-13  1.34971845361e-13  9.72217380884e-14  7.42278501992e-14  5.94999220951e-14  4.91055326958e-14  4.06916783809e-14  3.40214339321e-14  2.84089524004e-14  2.51754163459e-14  2.24150883377e-14  2.02954863804e-14  1.81549124769e-14  1.68249256598e-14  1.61807472768e-14  1.41667617241e-14  1.40066539459e-14  1.28753794527e-14  1.23897283754e-14  1.22882844565e-14  1.17718730876e-14  1.09127086788e-14  1.12192862505e-14  1.12021346148e-14  1.0698200011e-14  1.02040399819e-14  1.01594350167e-14  1.00942096621e-14  1.00823066116e-14  9.63363278118e-15  9.6146222916e-15  1.00669540366e-14  1.0522485696e-14  9.59627796699e-15  8.89180044381e-15  9.10701029735e-15  9.2118792255e-15  9.93946467201e-15  9.30105002283e-15  9.50522708241e-15  9.9055765147e-15  9.30253765899e-15  8.72343908012e-15  1.01200046189e-14  1.00511656186e-14  9.79164171222e-15  8.91313706476e-15  1.05809957439e-14  9.63276281171e-15  9.41214946952e-15  9.87538377916e-15  1.0954791856e-14  1.05522023605e-14  1.05745518406e-14  1.12566546891e-14  1.06819800158e-14  9.48396109325e-15  9.30383967666e-15  1.04396818466e-14  1.05971552716e-14  1.05104332499e-14  1.05750345176e-14  1.07128616586e-14  1.01717678411e-14  1.05092018888e-14  1.09121465306e-14  1.06452734901e-14  1.03192224483e-14  1.07998504109e-14  1.13418512021e-14  1.06878398773e-14  1.09770001859e-14  1.16154500949e-14  1.19413067581e-14  1.2780610692e-14  1.38892387687e-14  1.41377103185e-14  1.43572227847e-14  1.61226486998e-14
 1.54463737792e-14  1.6484352666e-14  1.90231218173e-14  1.92587430315e-14  2.2192384773e-14  2.47491262792e-14  2.91182084669e-14  3.33232020437e-14  3.95821236778e-14  4.80577853973e-14  5.93706371576e-14  7.44645193783e-14  9.78535163438e-14  1.34468433233e-13  2.04215493157e-13  3.84099478589e-13  1.1040747784e-12  3.85034514594e-13  2.0474727855e-13  1.35930070487e-13  9.86586407487e-14  7.54353351094e-14  5.97993209065e-14  4.86820671877e-14  3.93890838829e-14  3.36405774855e-14  2.85959668887e-14  2.54839100073e-14  2.29886725976e-14  2.03378084076e-14  1.8374566815e-14  1.74589348097e-14  1.60359946184e-14  1.52250869211e-14  1.46541312813e-14  1.29529721048e-14  1.2338360547e-14  1.25418170171e-14  1.18557863217e-14  1.14319482294e-14  1.05997290144e-14  1.1391420064e-14  1.04972852926e-14  9.9387703933e-15  1.03445009634e-14  9.98374905631e-15  9.82069774092e-15  1.0452236934e-14  1.16749695485e-14  1.01660109184e-14  9.78380068235e-15  1.02872142175e-14  1.02390988962e-14  9.80099102455e-15  9.90840420989e-15  9.29924910271e-15  1.0211749113e-14  1.02212214527e-14  1.05410366657e-14  9.61984110436e-15  1.01369736275e-14  1.04412399817e-14  1.00937131435e-14  1.02153256313e-14  1.00657120202e-14  9.6555169683e-15  9.73859731614e-15  1.03997132806e-14  1.06780916055e-14  1.05066756248e-14  1.12448030294e-14  1.03596007648e-14  1.00328930433e-14  1.07388741291e-14  1.0599253195e-14  1.04247664659e-14  1.06010774736e-14  1.07428560508e-14  1.11578083806e-14  1.10013954332e-14  1.06445731956e-14  1.07130581305e-14  1.06516404451e-14  1.07263896756e-14  1.07487520448e-14  1.12319399713e-14  1.1688217745e-14  1.12517408223e-14  1.14752261119e-14  1.10766847997e-14  1.18095486207e-14  1.19533726181e-14  1.28788828253e-14  1.33378023258e-14  1.28280492364e-14  1.45669481005e-14
 1.45864039431e-14  1.57578494106e-14  1.73546829275e-14  1.8508494642e-14  2.11336247134e-14  2.25637256399e-14  2.61937948655e-14  2.92521939342e-14  3.47112128305e-14  4.03292120577e-14  4.91148090523e-14  5.94018675248e-14  7.46363862956e-14  9.90138506599e-14  1.34792161482e-13  2.04595021131e-13  3.85034514594e-13  1.10134145959e-12  3.83932921449e-13  2.05222322554e-13  1.35318650055e-13  9.83654318132e-14  7.52506345569e-14  5.890910925e-14  4.77574086116e-14  3.99689836639e-14  3.35116035592e-14  2.85815246687e-14  2.49480093513e-14  2.23367209766e-14  1.91902624461e-14  1.85359410477e-14  1.66106323413e-14  1.48139697892e-14  1.46523119978e-14  1.37756331826e-14  1.31244427458e-14  1.34948981771e-14  1.1717352815e-14  1.16261651487e-14  1.08888703072e-14  1.10589180735e-14  1.10751151858e-14  1.04075950298e-14  1.02421016904e-14  1.03569908489e-14  1.03511345353e-14  1.03965606715e-14  1.13606782352e-14  9.8721777977e-15  9.39321818424e-15  8.93827763756e-15  9.89513177741e-15  9.52073912898e-15  9.29102669916e-15  9.14625271642e-15  1.04336686865e-14  9.08693654585e-15  1.01110544926e-14  8.7312478861e-15  9.86015242615e-15  1.03901256889e-14  1.02874180029e-14  9.44296133929e-15  8.94734985065e-15  8.54694572548e-15  9.72492449889e-15  9.73081962452e-15  1.05115744049e-14  1.00663589834e-14  9.99632595907e-15  9.8828786293e-15  9.67982312127e-15  1.00567156265e-14  1.02412925387e-14  1.03631334249e-14  9.39312493384e-15  9.63046353198e-15  1.00300725993e-14  1.01684897085e-14  8.9644488358e-15  9.91845906903e-15  9.67446913765e-15  1.02860750569e-14  1.14459586964e-14  1.15657426348e-14  1.19686203696e-14  1.10996437751e-14  1.03698446187e-14  1.13677524085e-14  1.08116818252e-14  1.22119851034e-14  1.21093274515e-14  1.32681370384e-14  1.37039765452e-14  1.47845907822e-14
 1.47694385774e-14  1.42768796062e-14  1.52421559604e-14  1.72846517016e-14  2.01194010112e-14  2.08703618071e-14  2.30417939024e-14  2.60560521646e-14  3.03438923922e-14  3.43331044275e-14  4.03780373584e-14  4.85689681025e-14  5.95262397631e-14  7.56772438703e-14  9.79649579701e-14  1.34971845361e-13  2.0474727855e-13  3.83932921449e-13  1.10000675745e-12  3.83770330212e-13  2.045120566e-13  1.35479425443e-13  9.89063169923e-14  7.53003285927e-14  5.93413555218e-14  4.84245870476e-14  4.05958230227e-14  3.41852653884e-14  2.91538212009e-14  2.63201969652e-14  2.30855961881e-14  2.08442585885e-14  1.82841071114e-14  1.73007461503e-14  1.57016839329e-14  1.45120758326e-14  1.45826263796e-14  1.43283286034e-14  1.20629458506e-14  1.17711371753e-14  1.15640129224e-14  1.21021668837e-14  1.15417184891e-14  1.06045665108e-14  1.14548867858e-14  1.0318264626e-14  1.01517183659e-14  1.06790351023e-14  1.1320772671e-14  1.03609988907e-14  1.01915051446e-14  8.70365007037e-15  9.24814295656e-15  9.68289234154e-15  9.93952091883e-15  1.00072366922e-14  9.60023636836e-15  9.21213771538e-15  9.70640461877e-15  8.35845854006e-15  9.71864194754e-15  1.01015619699e-14  1.03916833294e-14  9.62087017713e-15  9.8323641308e-15  9.60050162115e-15  8.90674166361e-15  9.27333490412e-15  9.38508451618e-15  1.08163225344e-14  1.057236116e-14  9.80504061175e-15  9.63072530643e-15  9.82241811243e-15  1.0775977489e-14  1.07098385097e-14  9.54819205061e-15  1.03232717052e-14  8.65459506928e-15  9.75324519611e-15  1.0381624381e-14  1.03302039903e-14  9.18178191611e-15  9.79851123269e-15  1.05395440264e-14  9.9350716648e-15  1.1395173979e-14  1.03411973478e-14  9.80800075589e-15  1.11901218364e-14  1.17294630264e-14  1.26642724826e-14  1.24561407474e-14  1.29798748861e-14  1.25495688147e-14  1.3888930454e-14
 1.3203264016e-14  1.30858024366e-14  1.47938422057e-14  1.55830705633e-14  1.73792398898e-14  1.838873233e-14  2.14387095424e-14  2.3014044102e-14  2.55403876655e-14  3.00201055617e-14  3.4571156614e-14  4.01980840091e-14  4.84831603241e-14  6.04773516467e-14  7.46597275387e-14  9.72217380884e-14  1.35930070487e-13  2.05222322554e-13  3.83770330212e-13  1.1009620671e-12  3.83483997647e-13  2.04620896297e-13  1.35705309515e-13  9.85427522316e-14  7.54940411639e-14  6.00727726569e-14  4.89433634513e-14  4.08299236275e-14  3.38091610419e-14  2.90039639661e-14  2.55397065118e-14  2.27219169043e-14  1.96440175604e-14  1.85790882731e-14  1.66707957378e-14  1.57047357116e-14  1.4927887263e-14  1.40675152677e-14  1.3584631662e-14  1.23760636222e-14  1.18934852946e-14  1.11787196163e-14  1.14547130959e-14  1.10188324004e-14  1.16369986584e-14  1.04096065252e-14  1.04928664234e-14  1.06196606728e-14  1.05274261404e-14  1.04306901625e-14  9.82378897688e-15  9.38825944845e-15  9.42122659738e-15  9.64415384953e-15  9.47290343324e-15  9.75048257027e-15  1.06246719416e-14  8.55712539574e-15  9.87859334e-15  9.41452018146e-15  9.38014372829e-15  9.47942927329e-15  1.09159675736e-14  9.52130831125e-15  9.99484671244e-15  9.1957701376e-15  9.0158172349e-15  9.41301373865e-15  1.02006710207e-14  1.04305323084e-14  1.01178448819e-14  9.72010857648e-15  9.97432378558e-15  9.47660119448e-15  9.46962636378e-15  9.96997227566e-15  9.14716008266e-15  1.038044615e-14  8.97688749753e-15  9.66196943741e-15  9.5988011168e-15  1.02600993805e-14  1.02796312178e-14  1.03314817221e-14  1.03815630758e-14  1.13138705813e-14  1.14441636992e-14  1.06114438627e-14  1.05148016487e-14  1.09286304425e-14  1.07396640845e-14  1.19194980902e-14  1.18268399894e-14  1.25313204704e-14  1.23926676041e-14  1.2817886683e-14
 1.30496562398e-14  1.27782426118e-14  1.49299337873e-14  1.4766786351e-14  1.55941909443e-14  1.72253148413e-14  1.89242740569e-14  2.04145237216e-14  2.26562995208e-14  2.5662501663e-14  2.97776758563e-14  3.39919052645e-14  4.02858824436e-14  4.8776484717e-14  5.87661362674e-14  7.42278501992e-14  9.86586407487e-14  1.35318650055e-13  2.045120566e-13  3.83483997647e-13  1.09898570401e-12  3.83814965046e-13  2.0384147399e-13  1.34577679263e-13  9.70273399158e-14  7.54400416699e-14  6.00099878649e-14  4.85816710831e-14  3.91892099816e-14  3.36838772283e-14  2.9656765024e-14  2.60634227359e-14  2.23281132536e-14  1.99790925216e-14  1.72550435119e-14  1.60146057436e-14  1.53474672245e-14  1.43173260186e-14  1.37270763915e-14  1.29453187595e-14  1.22683766393e-14  1.18465336667e-14  1.12901898167e-14  1.13796334528e-14  1.12605133485e-14  9.85724841488e-15  9.94592514387e-15  1.05529524578e-14  1.05497383183e-14  1.02894499532e-14  9.87462755215e-15  9.49768034879e-15  9.87119091185e-15  9.47166760467e-15  9.56001766106e-15  8.86014041235e-15  1.04355397515e-14  9.44330946237e-15  8.65971314729e-15  8.65911658977e-15  1.00815705338e-14  1.01530363345e-14  1.06158814659e-14  9.67794893462e-15  1.06673149694e-14  1.10326210709e-14  1.05175139275e-14  9.43624131846e-15  1.02961512138e-14  1.05138271433e-14  1.00478103045e-14  9.97419631256e-15  9.55053982777e-15  8.75298241886e-15  9.85948802e-15  1.03129830601e-14  1.01469477317e-14  8.80573084625e-15  9.76080077904e-15  1.05292791505e-14  1.02972939523e-14  9.81467263832e-15  1.02168072862e-14  1.02852630477e-14  1.04723130518e-14  1.05278697148e-14  1.0541685809e-14  1.03285588209e-14  1.1439900061e-14  1.131318758e-14  1.06660259844e-14  1.10327341472e-14  1.12704391963e-14  1.23154903896e-14  1.22585726921e-14  1.28434465145e-14
 1.2433835358e-14  1.26189217241e-14  1.46319704486e-14  1.36375384506e-14  1.44316765675e-14  1.5272373996e-14  1.71289724184e-14  1.77715271076e-14  2.10399877071e-14  2.33971235499e-14  2.50219033109e-14  2.94089440425e-14  3.44199340993e-14  4.05869562928e-14  4.80641909432e-14  5.94999220951e-14  7.54353351094e-14  9.83654318132e-14  1.35479425443e-13  2.04620896297e-13  3.83814965046e-13  1.10201418154e-12  3.85107945551e-13  2.05768663348e-13  1.35913755014e-13  9.90249134547e-14  7.59210404597e-14  5.96584279995e-14  4.85300364719e-14  3.96900414477e-14  3.4123252295e-14  2.94954728873e-14  2.52929589979e-14  2.17394056398e-14  1.96511886738e-14  1.79575719117e-14  1.6598710851e-14  1.5322699681e-14  1.42722764007e-14  1.30019850427e-14  1.19041461416e-14  1.18412919307e-14  1.20284010264e-14  1.15220363397e-14  1.10942867251e-14  1.08377311489e-14  1.08371010316e-14  1.10243433375e-14  1.08297228514e-14  1.01376638452e-14  1.02096483767e-14  9.97460766026e-15  1.01029789293e-14  1.03695608901e-14  1.01360797685e-14  1.00560609439e-14  1.07587388472e-14  9.48314079781e-15  9.19347716579e-15  9.15036319405e-15  9.8784717894e-15  1.01086599222e-14  9.6539274048e-15  9.92385405415e-15  1.01580083076e-14  1.01274942284e-14  1.02683293627e-14  1.02256472733e-14  1.01311498997e-14  9.52738503731e-15  9.41476961099e-15  9.87057925417e-15  9.966711898e-15  9.5967978434e-15  1.03534213844e-14  1.03467757467e-14  9.94431745366e-15  9.36647855297e-15  9.29456100921e-15  1.03895746779e-14  9.89270541178e-15  9.99482540333e-15  9.34638739308e-15  9.74042025836e-15  1.05790377522e-14  1.04600883314e-14  1.04584965282e-14  1.03490574281e-14  1.06251671807e-14  1.11226970623e-14  1.13334927672e-14  1.16378012794e-14  1.06209057876e-14  1.1372357141e-14  1.16335301114e-14  1.29494214731e-14
 1.18933686867e-14  1.30545480184e-14  1.34799019228e-14  1.38966338377e-14  1.47819672761e-14  1.51990453223e-14  1.66043994169e-14  1.77246170338e-14  1.7866458382e-14  2.01983517885e-14  2.14569639313e-14  2.48959947223e-14  2.93172465857e-14  3.4553424928e-14  4.03647412547e-14  4.91055326958e-14  5.97993209065e-14  7.52506345569e-14  9.89063169923e-14  1.35705309515e-13  2.0384147399e-13  3.85107945551e-13  1.10173797795e-12  3.84171490907e-13  2.04276786262e-13  1.34999261179e-13  9.75260889797e-14  7.46805970115e-14  6.00760615575e-14  4.81582870597e-14  4.1003213106e-14  3.46202319254e-14  2.96277739589e-14  2.54231675909e-14  2.26290403665e-14  2.0570079925e-14  1.88802306621e-14  1.66447577143e-14  1.54775042533e-14  1.34367597571e-14  1.25492640412e-14  1.36602269986e-14  1.32897550388e-14  1.16941510473e-14  1.20176462901e-14  1.09189025997e-14  9.77186816592e-15  1.13743109587e-14  1.14376818429e-14  1.04424221221e-14  1.01420650334e-14  1.13155178357e-14  1.08864596864e-14  1.04871920713e-14  1.01694679585e-14  1.00987739056e-14  1.05844041116e-14  1.00811660463e-14  1.0572052373e-14  9.75662778399e-15  9.78781954124e-15  9.40857400026e-15  9.88274132331e-15  1.01261253886e-14  9.78032022824e-15  9.40599971854e-15  9.38278840817e-15  9.83700382223e-15  9.66470316591e-15  9.59800197327e-15  9.38748492397e-15  9.78160998633e-15  9.57253806063e-15  9.31432252931e-15  9.51352575398e-15  1.02429624915e-14  1.047672865e-14  1.03885341676e-14  9.84155441054e-15  9.97964991844e-15  1.06163937077e-14  9.83958780554e-15  9.69463696053e-15  1.00644302054e-14  1.06022464308e-14  1.0233875037e-14  1.00640703961e-14  9.51436002414e-15  9.78557607336e-15  1.14610829639e-14  1.04893977932e-14  1.04620086685e-14  1.03540963098e-14  1.06474872537e-14  1.14155202259e-14  1.19685805373e-14
 1.14112861699e-14  1.2075423429e-14  1.21104905212e-14  1.25788236389e-14  1.40475576839e-14  1.47467787295e-14  1.58577490143e-14  1.50353543692e-14  1.59918322635e-14  1.7992424156e-14  1.94022243209e-14  2.21082554986e-14  2.50352511507e-14  2.93101601255e-14  3.40708231439e-14  4.06916783809e-14  4.86820671877e-14  5.890910925e-14  7.53003285927e-14  9.85427522316e-14  1.34577679263e-13  2.05768663348e-13  3.84171490907e-13  1.0999420872e-12  3.83699305692e-13  2.0412830263e-13  1.34536440924e-13  9.87926590574e-14  7.54959563974e-14  5.96660814035e-14  4.8104944314e-14  4.0179936869e-14  3.37704247343e-14  2.86920086631e-14  2.55843189755e-14  2.3126553306e-14  2.12705713749e-14  1.88390181124e-14  1.67319218032e-14  1.48216602936e-14  1.46485724192e-14  1.44249068511e-14  1.30814755577e-14  1.20369896972e-14  1.19940046571e-14  1.17329507961e-14  1.062513823e-14  1.1066956724e-14  1.05082569329e-14  1.00104773682e-14  1.04190598658e-14  1.10870530731e-14  1.02520165984e-14  1.09357889064e-14  9.52828527796e-15  1.03899967614e-14  1.13387409713e-14  1.04718036377e-14  9.38230491578e-15  1.00654138565e-14  8.41273302007e-15  9.41033310176e-15  9.65878576035e-15  9.6005586986e-15  1.02551785812e-14  1.01459214694e-14  9.27032744338e-15  1.01024051127e-14  1.06959332912e-14  9.7917655221e-15  9.31404681893e-15  1.06069510067e-14  1.02349304204e-14  9.87145139087e-15  9.33415033968e-15  1.01706927003e-14  9.30198435942e-15  1.03951582369e-14  1.01996082329e-14  1.03105273399e-14  1.00438505293e-14  1.01243067324e-14  9.58447105604e-15  1.01988384098e-14  1.02318207701e-14  9.90991251087e-15  9.48732075406e-15  9.80952211988e-15  1.07061886572e-14  1.04177078935e-14  1.01805036074e-14  1.04098636023e-14  9.7121445273e-15  1.02813332853e-14  1.07624172768e-14  1.18163204461e-14
 1.04817996533e-14  1.08649568306e-14  1.16371073386e-14  1.17551306888e-14  1.3543675944e-14  1.36863262558e-14  1.56345306086e-14  1.53543911149e-14  1.49239226387e-14  1.67691952809e-14  1.92608435742e-14  2.0372704482e-14  2.30033608094e-14  2.48882106184e-14  2.92506987606e-14  3.40214339321e-14  3.93890838829e-14  4.77574086116e-14  5.93413555218e-14  7.54940411639e-14  9.70273399158e-14  1.35913755014e-13  2.04276786262e-13  3.83699305692e-13  1.10211776863e-12  3.8418920365e-13  2.04421576095e-13  1.35340608157e-13  9.82295951632e-14  7.55495227812e-14  5.92637318669e-14  4.85568342673e-14  3.99171436572e-14  3.40348728473e-14  2.92846617303e-14  2.54383624791e-14  2.28246385773e-14  1.99517934266e-14  1.92055085114e-14  1.61739994112e-14  1.49134824977e-14  1.57418917326e-14  1.36456542901e-14  1.30828032119e-14  1.22473839854e-14  1.14615459046e-14  1.03696623799e-14  1.0659616244e-14  1.15838015262e-14  1.06344909322e-14  1.08354336326e-14  9.91635222983e-15  1.06759749014e-14  1.04345892588e-14  1.04297946803e-14  9.90187777152e-15  1.05907925996e-14  9.76776495935e-15  1.00086493591e-14  8.94936386355e-15  8.95694038915e-15  9.85091359882e-15  9.15663807313e-15  9.54992327905e-15  9.97551273438e-15  9.5961623353e-15  9.96210861089e-15  9.6525567241e-15  1.04908989094e-14  9.80265635676e-15  9.0063682343e-15  1.00534105969e-14  1.06085152304e-14  1.03000810004e-14  9.59513578086e-15  1.00946670183e-14  9.40489220581e-15  9.70049705738e-15  8.74717638533e-15  9.44794141284e-15  1.05254121444e-14  1.04265174877e-14  1.05427183179e-14  1.09859994592e-14  1.12628473634e-14  9.81807441263e-15  9.99470755243e-15  9.61487418558e-15  1.04859534892e-14  1.0045621686e-14  1.03446743249e-14  1.07125586342e-14  1.05051944561e-14  1.03062108892e-14  1.16365686384e-14  1.10881110247e-14
 1.08261363554e-14  1.14401620919e-14  1.16524281569e-14  1.15122609224e-14  1.27287152927e-14  1.36431830373e-14  1.41573610084e-14  1.45190374168e-14  1.52085286652e-14  1.55389899425e-14  1.75911127459e-14  1.82806218044e-14  2.00912874297e-14  2.17624175207e-14  2.49998123857e-14  2.84089524004e-14  3.36405774855e-14  3.99689836639e-14  4.84245870476e-14  6.00727726569e-14  7.54400416699e-14  9.90249134547e-14  1.34999261179e-13  2.0412830263e-13  3.8418920365e-13  1.10207685985e-12  3.83787981307e-13  2.03823715974e-13  1.33788239948e-13  9.7649429715e-14  7.51839758963e-14  5.96791548594e-14  4.81696315775e-14  4.01190169631e-14  3.32717094359e-14  2.97080644877e-14  2.54936492461e-14  2.24248302242e-14  2.05790737481e-14  1.83530284709e-14  1.65751500024e-14  1.65110308998e-14  1.55648633437e-14  1.37314427183e-14  1.30353778073e-14  1.25016116642e-14  1.15666463985e-14  1.18077186548e-14  1.14514335307e-14  1.0722632698e-14  1.16613183022e-14  1.13494517237e-14  1.14410450797e-14  1.08846218885e-14  1.03891284807e-14  9.69038089653e-15  1.01754788268e-14  9.23973874339e-15  9.40040677506e-15  8.93753459207e-15  8.4551498666e-15  9.32925310885e-15  8.65314194354e-15  1.00004894531e-14  1.00485580325e-14  9.56112247093e-15  8.59493615627e-15  8.9021637285e-15  1.04059863913e-14  1.02089920533e-14  8.81985894622e-15  9.96344145821e-15  1.04959011534e-14  1.09049340324e-14  1.02676160744e-14  1.06597060165e-14  1.05858226963e-14  9.95470445771e-15  1.00788567543e-14  9.84127188292e-15  9.79725230877e-15  9.98972568099e-15  1.02671153353e-14  9.53379998584e-15  9.59539759666e-15  1.04476972587e-14  1.0330914847e-14  1.02863906451e-14  9.89833925877e-15  9.70357315054e-15  1.01052350981e-14  1.06945766472e-14  1.043541905e-14  1.09464012362e-14  1.09684799026e-14  1.10923422519e-14
 1.09398466564e-14  1.04656385354e-14  1.09884209586e-14  1.12846187547e-14  1.15347645446e-14  1.27873283128e-14  1.33723255411e-14  1.39367749114e-14  1.38943125053e-14  1.50798005127e-14  1.53275657401e-14  1.6668203129e-14  1.85984360048e-14  2.01440261163e-14  2.31679011624e-14  2.51754163459e-14  2.85959668887e-14  3.35116035592e-14  4.05958230227e-14  4.89433634513e-14  6.00099878649e-14  7.59210404597e-14  9.75260889797e-14  1.34536440924e-13  2.04421576095e-13  3.83787981307e-13  1.10310539541e-12  3.84211931689e-13  2.0446825185e-13  1.35347131255e-13  9.80453099828e-14  7.51294389446e-14  6.04421064833e-14  4.87110086709e-14  4.03537965616e-14  3.40868539991e-14  2.91243397525e-14  2.52655824041e-14  2.33104802128e-14  2.11402386131e-14  1.82142881647e-14  1.71972347469e-14  1.57426110694e-14  1.44842878676e-14  1.4510013276e-14  1.34569989964e-14  1.19447754052e-14  1.224364913e-14  1.24174001565e-14  1.06799232005e-14  1.09360539321e-14  1.12033187942e-14  1.07278499449e-14  1.09280143033e-14  1.11426963591e-14  1.03781585975e-14  9.84544251873e-15  1.07990597302e-14  9.70432849366e-15  9.76962028617e-15  1.0125807924e-14  1.01398930878e-14  1.04467288271e-14  1.06987226852e-14  1.05716877596e-14  9.77770560483e-15  9.62131355518e-15  9.61444132907e-15  1.07722418733e-14  9.85338571751e-15  9.63151410902e-15  9.94951830605e-15  1.0115300549e-14  1.05877278468e-14  1.04066696419e-14  1.0612361687e-14  1.04936956259e-14  1.03005314452e-14  1.01487278094e-14  1.05032871628e-14  9.62492174401e-15  9.24115351262e-15  1.07711291481e-14  9.74335746324e-15  9.56648836183e-15  9.26162339645e-15  1.04211303962e-14  9.8796446694e-15  1.01880168749e-14  1.02321220211e-14  9.84163785594e-15  1.02141387953e-14  9.97311779462e-15  1.03671242166e-14  1.08004072919e-14  1.12732244896e-14
 1.09661268528e-14  1.06556350525e-14  1.15131548222e-14  1.18039751508e-14  1.17829501826e-14  1.18020055056e-14  1.33029270132e-14  1.34178888138e-14  1.40788633989e-14  1.35400201763e-14  1.41181497856e-14  1.55391413592e-14  1.71365904275e-14  1.84649248263e-14  2.03296179262e-14  2.24150883377e-14  2.54839100073e-14  2.85815246687e-14  3.41852653884e-14  4.08299236275e-14  4.85816710831e-14  5.96584279995e-14  7.46805970115e-14  9.87926590574e-14  1.35340608157e-13  2.03823715974e-13  3.84211931689e-13  1.10298119e-12  3.83644894195e-13  2.04265410459e-13  1.34552262954e-13  9.7280671701e-14  7.43020436892e-14  5.91104160888e-14  4.84504997069e-14  3.98710029347e-14  3.4435752803e-14  2.87188918639e-14  2.65529092749e-14  2.3314254957e-14  2.12427942917e-14  1.87759129276e-14  1.63954193123e-14  1.53332752345e-14  1.53337982305e-14  1.49013144652e-14  1.37038017697e-14  1.32739674941e-14  1.27950681854e-14  1.12595950584e-14  1.12016616161e-14  1.13579956219e-14  1.05037460511e-14  1.13312966752e-14  1.03008071907e-14  1.04383914786e-14  1.11365756776e-14  1.11729250602e-14  9.7638450302e-15  9.60486605247e-15  1.06371595364e-14  9.82131506199e-15  1.00814050233e-14  1.0314069997e-14  9.28154028226e-15  9.97448156569e-15  8.88838128841e-15  1.02277154538e-14  1.0563970948e-14  9.6575383862e-15  9.16629960042e-15  9.03866120939e-15  9.60446385212e-15  1.01401177796e-14  9.67091671807e-15  9.4667220741e-15  9.53440865654e-15  1.06444821758e-14  9.50711435262e-15  9.59887759441e-15  1.04189411315e-14  1.05597930926e-14  9.77431929799e-15  1.0759977294e-14  9.15737934665e-15  9.96524455417e-15  1.09863976441e-14  1.0162926843e-14  9.98211588931e-15  1.00621785394e-14  9.7602997663e-15  1.00229319205e-14  1.01820984182e-14  1.00356586742e-14  1.08127058873e-14  1.2250366603e-14
 1.00937002593e-14  1.10081635691e-14  1.07094918754e-14  1.08921207105e-14  1.12913398086e-14  1.04296485698e-14  1.0830459076e-14  1.2620766546e-14  1.31624338825e-14  1.29549171816e-14  1.38536532646e-14  1.54476416145e-14  1.63708918329e-14  1.72455910788e-14  1.73178253479e-14  2.02954863804e-14  2.29886725976e-14  2.49480093513e-14  2.91538212009e-14  3.38091610419e-14  3.91892099816e-14  4.85300364719e-14  6.00760615575e-14  7.54959563974e-14  9.82295951632e-14  1.33788239948e-13  2.0446825185e-13  3.83644894195e-13  1.10023837687e-12  3.8361828529e-13  2.03862743943e-13  1.34108178902e-13  9.72785340456e-14  7.52008138762e-14  5.96069292156e-14  4.86718721088e-14  4.11147917874e-14  3.40106986605e-14  2.95322777801e-14  2.57016902717e-14  2.20725439411e-14  1.93902086811e-14  1.70871812527e-14  1.56935942719e-14  1.55081511531e-14  1.32400802501e-14  1.36336964691e-14  1.20573753694e-14  1.19988762495e-14  1.12146347341e-14  1.21002683244e-14  1.18790323821e-14  1.12801743637e-14  1.16553148244e-14  1.08242951422e-14  1.21532822285e-14  1.15579095428e-14  1.20333837986e-14  1.02901093809e-14  9.91888114187e-15  1.09377762129e-14  9.89460238232e-15  9.65856528909e-15  1.01757321548e-14  1.01713558102e-14  1.09563801539e-14  1.04819492904e-14  1.02733606173e-14  1.17120858586e-14  1.08460561167e-14  9.82220681892e-15  1.09046888868e-14  1.04307780535e-14  1.02051130904e-14  1.01922597885e-14  9.7272187673e-15  9.7535855097e-15  1.05757032771e-14  9.96592102549e-15  1.02434253879e-14  1.09551327142e-14  1.05835999083e-14  9.14873826506e-15  1.00140064464e-14  1.04322406605e-14  1.02645730848e-14  9.75742411385e-15  9.974523374e-15  1.01777397654e-14  1.0220117113e-14  1.00369451058e-14  1.01213149121e-14  9.80045839735e-15  9.37288969032e-15  1.05289709194e-14  1.0171457571e-14
 9.60176099053e-15  1.01975972414e-14  1.04806366875e-14  1.08390572131e-14  1.09236152461e-14  1.15590171571e-14  1.13455899625e-14  1.18830968375e-14  1.12030553848e-14  1.14877411619e-14  1.28083435993e-14  1.47890034617e-14  1.53003828189e-14  1.49806239041e-14  1.61350055027e-14  1.81549124769e-14  2.03378084076e-14  2.23367209766e-14  2.63201969652e-14  2.90039639661e-14  3.36838772283e-14  3.96900414477e-14  4.81582870597e-14  5.96660814035e-14  7.55495227812e-14  9.7649429715e-14  1.35347131255e-13  2.04265410459e-13  3.8361828529e-13  1.100568127e-12  3.83668795694e-13  2.04461572486e-13  1.34637566808e-13  9.85566139507e-14  7.51382958794e-14  5.92577875564e-14  4.86611872188e-14  4.01034769261e-14  3.50125012972e-14  2.9028810809e-14  2.55355438353e-14  2.26253454277e-14  1.95442587664e-14  1.79240636892e-14  1.64153245887e-14  1.56428053454e-14  1.46125128004e-14  1.38319388446e-14  1.38381178585e-14  1.31854917369e-14  1.13719195007e-14  1.1492506289e-14  1.17139863917e-14  1.18729990329e-14  1.12166997183e-14  1.11987466112e-14  1.16271004654e-14  1.16533067751e-14  1.18762491844e-14  1.1333499534e-14  1.12448884533e-14  1.06625037539e-14  1.04278489974e-14  1.01383270144e-14  1.01316445675e-14  1.05323378451e-14  9.63972706826e-15  1.05588455597e-14  1.10432604973e-14  1.0802629446e-14  1.11139721451e-14  1.02556789257e-14  1.07707815472e-14  1.08074579507e-14  1.0143767914e-14  9.8276315988e-15  9.03902654784e-15  9.50424015581e-15  1.01390585579e-14  1.00958913155e-14  1.0102600984e-14  9.27397478174e-15  9.09057715829e-15  9.46177582005e-15  1.04413132593e-14  9.81253938112e-15  9.61739049946e-15  9.53477734513e-15  9.57919306246e-15  1.05467243567e-14  9.88396828121e-15  1.07899233169e-14  1.05744000531e-14  1.08565899811e-14  9.88007593256e-15  9.78194979456e-15
 8.78262756733e-15  9.35623137568e-15  1.02914592626e-14  1.06647722589e-14  1.10856965895e-14  1.15740592401e-14  1.08133186662e-14  1.14199042284e-14  1.11953274348e-14  1.19515371819e-14  1.21806304191e-14  1.37010299883e-14  1.39671698358e-14  1.32277262868e-14  1.47850956974e-14  1.68249256598e-14  1.8374566815e-14  1.91902624461e-14  2.30855961881e-14  2.55397065118e-14  2.9656765024e-14  3.4123252295e-14  4.1003213106e-14  4.8104944314e-14  5.92637318669e-14  7.51839758963e-14  9.80453099828e-14  1.34552262954e-13  2.03862743943e-13  3.83668795694e-13  1.09880895761e-12  3.83292030373e-13  2.03614993615e-13  1.34946363954e-13  9.73013909252e-14  7.45920540523e-14  5.87854974059e-14  4.88561640429e-14  3.98347967016e-14  3.3108432136e-14  2.88082405302e-14  2.55773270684e-14  2.25253758523e-14  2.01409060895e-14  1.88687324521e-14  1.67867132642e-14  1.5369773898e-14  1.48864242222e-14  1.48051270328e-14  1.38178358494e-14  1.20218666477e-14  1.23048283978e-14  1.20255318459e-14  1.13669082246e-14  1.1252400702e-14  1.21054007193e-14  1.18161477242e-14  1.14700253394e-14  1.04296849382e-14  1.01967773503e-14  1.05457835742e-14  1.10165040988e-14  1.08465424745e-14  1.09355143343e-14  1.10729631796e-14  1.08523970646e-14  1.04545438737e-14  9.76900239297e-15  1.12760772945e-14  1.05807394143e-14  1.03152675363e-14  9.82405069226e-15  9.44972074115e-15  9.45142299635e-15  1.02727096439e-14  9.36614273933e-15  9.36776791085e-15  9.26153372097e-15  9.06485928778e-15  9.89997738113e-15  9.9618212534e-15  9.91578826466e-15  1.01647144018e-14  9.71909652554e-15  9.07960628037e-15  1.04521389602e-14  1.03790231854e-14  9.49596420327e-15  9.51352136128e-15  9.77857687177e-15  9.86082771159e-15  1.02042688714e-14  9.78295658353e-15  1.08637976309e-14  9.97786091555e-15  1.00447183374e-14
 8.62089723196e-15  9.56263900334e-15  9.08508354384e-15  1.02659221742e-14  1.08698026242e-14  1.09338058682e-14  1.09987714771e-14  1.18422592397e-14  1.19092821089e-14  1.18518134881e-14  1.25890414277e-14  1.28086212553e-14  1.32684455451e-14  1.37548048951e-14  1.40621998384e-14  1.61807472768e-14  1.74589348097e-14  1.85359410477e-14  2.08442585885e-14  2.27219169043e-14  2.60634227359e-14  2.94954728873e-14  3.46202319254e-14  4.0179936869e-14  4.85568342673e-14  5.96791548594e-14  7.51294389446e-14  9.7280671701e-14  1.34108178902e-13  2.04461572486e-13  3.83292030373e-13  1.10067330229e-12  3.84183540566e-13  2.05595400869e-13  1.3577162991e-13  9.8551790066e-14  7.54858127718e-14  5.96779966109e-14  4.85329247535e-14  4.03995246255e-14  3.45047742422e-14  2.96025427803e-14  2.55710066063e-14  2.29319985081e-14  2.00297412572e-14  1.86327826958e-14  1.66005454659e-14  1.63709632658e-14  1.48950197187e-14  1.43511232224e-14  1.37428873626e-14  1.3462582447e-14  1.25968859085e-14  1.13490776293e-14  1.07917131663e-14  1.14446942099e-14  1.14711944495e-14  1.21066782703e-14  1.12595638308e-14  1.0161081183e-14  1.03137495896e-14  1.00541963605e-14  1.0355199373e-14  1.07070722147e-14  9.6384315314e-15  1.05389789012e-14  1.09641448652e-14  1.04599118697e-14  1.11770599342e-14  1.09479896552e-14  9.83455840583e-15  9.46141566341e-15  9.65010808994e-15  1.01379888052e-14  9.91644170443e-15  9.05428579253e-15  1.00663659925e-14  9.96440603035e-15  1.00268608166e-14  9.87282895668e-15  1.01730475545e-14  9.84701307316e-15  1.01315779728e-14  9.23673353075e-15  9.26531203515e-15  1.01964821554e-14  1.10669331844e-14  1.05596059354e-14  9.37269634482e-15  1.02412126032e-14  9.80632350302e-15  9.90899417367e-15  1.05008359149e-14  1.03495041005e-14  9.0865388456e-15  1.02227864426e-14
 9.38870563313e-15  9.51139092933e-15  9.31147683271e-15  1.0577090902e-14  1.1118037852e-14  1.12634858633e-14  1.06332788107e-14  1.14207859347e-14  1.17119894488e-14  1.07726984385e-14  1.09646834004e-14  1.18304156525e-14  1.27879659763e-14  1.28080686622e-14  1.26857735505e-14  1.41667617241e-14  1.60359946184e-14  1.66106323413e-14  1.82841071114e-14  1.96440175604e-14  2.23281132536e-14  2.52929589979e-14  2.96277739589e-14  3.37704247343e-14  3.99171436572e-14  4.81696315775e-14  6.04421064833e-14  7.43020436892e-14  9.72785340456e-14  1.34637566808e-13  2.03614993615e-13  3.84183540566e-13  1.10096393202e-12  3.85358929716e-13  2.04986613348e-13  1.35013682552e-13  9.77150209988e-14  7.60917703776e-14  5.978064121e-14  4.85470076161e-14  4.05472015826e-14  3.39486837475e-14  2.84500624221e-14  2.52572882385e-14  2.26947462217e-14  2.04356309894e-14  1.87732523228e-14  1.71767861241e-14  1.5815879866e-14  1.48375604327e-14  1.38986144293e-14  1.35113265828e-14  1.27964084311e-14  1.21950925601e-14  1.16288276884e-14  1.09597208571e-14  1.06960788426e-14  1.09247771496e-14  1.06163376441e-14  9.86858727837e-15  1.03278648155e-14  9.517040021e-15  1.05568390365e-14  1.08073964365e-14  1.08679768477e-14  1.09024141625e-14  1.02983283981e-14  9.84955271976e-15  1.11356386078e-14  1.06465768789e-14  1.06040534464e-14  9.87387211694e-15  1.07125297857e-14  1.07094426428e-14  1.05446021293e-14  9.77241596689e-15  9.39913880325e-15  1.04478719855e-14  1.00496703517e-14  9.36846033406e-15  1.08514686701e-14  1.02418754927e-14  1.06016090018e-14  1.03953308436e-14  9.55189552623e-15  9.89984514727e-15  1.01622421832e-14  9.9767398653e-15  1.05658247001e-14  1.14929664003e-14  9.94498132952e-15  1.04880955191e-14  9.96324529079e-15  9.85267641479e-15  9.69968432556e-15  9.98369904255e-15
 1.0711616435e-14  1.0624788481e-14  1.07183365305e-14  1.12628033014e-14  1.03800725317e-14  1.05504259921e-14  1.0815212544e-14  1.15160581841e-14  1.10986847587e-14  1.0180792541e-14  1.14580221115e-14  1.08914321111e-14  1.1202950345e-14  1.2491932661e-14  1.27877507916e-14  1.40066539459e-14  1.52250869211e-14  1.48139697892e-14  1.73007461503e-14  1.85790882731e-14  1.99790925216e-14  2.17394056398e-14  2.54231675909e-14  2.86920086631e-14  3.40348728473e-14  4.01190169631e-14  4.87110086709e-14  5.91104160888e-14  7.52008138762e-14  9.85566139507e-14  1.34946363954e-13  2.05595400869e-13  3.85358929716e-13  1.10478160712e-12  3.84135490003e-13  2.04908261181e-13  1.34727115061e-13  9.84565030572e-14  7.53049949365e-14  5.90219377903e-14  4.79793317831e-14  4.08845736414e-14  3.37357230735e-14  2.99719882695e-14  2.57988662568e-14  2.27974840104e-14  2.10629958134e-14  1.88110252138e-14  1.78188622102e-14  1.67212047902e-14  1.64221551575e-14  1.45933622883e-14  1.30956539049e-14  1.25990855017e-14  1.26831065414e-14  1.08306413474e-14  1.11469955982e-14  1.17498249768e-14  1.15758816325e-14  1.07013799867e-14  1.11358206914e-14  1.08408694945e-14  1.09615228453e-14  1.13768067217e-14  1.06854891337e-14  1.05664272765e-14  1.02262784666e-14  9.90281831999e-15  1.01231766311e-14  1.07101963547e-14  1.0695587564e-14  1.08687597335e-14  9.98622995665e-15  1.11886651252e-14  1.10392275855e-14  1.08700196124e-14  9.75237568262e-15  1.04948332439e-14  9.56657069808e-15  9.65518898486e-15  1.03133067122e-14  1.1124546525e-14  1.05948121524e-14  1.04426681949e-14  9.77392185434e-15  9.36432608642e-15  8.98100164762e-15  9.46887762992e-15  1.04233343479e-14  1.03990713617e-14  1.01434138052e-14  1.00168055502e-14  9.59864541837e-15  1.02849123732e-14  1.03197693485e-14  1.02017104513e-14
 1.00669364547e-14  1.05391460559e-14  1.06292509216e-14  1.03159945949e-14  1.06601018742e-14  1.13730522092e-14  1.10822022135e-14  1.11660647818e-14  1.16110267164e-14  9.9922001903e-15  1.04467305767e-14  1.05533924519e-14  1.22145438961e-14  1.19485017801e-14  1.27285026372e-14  1.28753794527e-14  1.46541312813e-14  1.46523119978e-14  1.57016839329e-14  1.66707957378e-14  1.72550435119e-14  1.96511886738e-14  2.26290403665e-14  2.55843189755e-14  2.92846617303e-14  3.32717094359e-14  4.03537965616e-14  4.84504997069e-14  5.96069292156e-14  7.51382958794e-14  9.73013909252e-14  1.3577162991e-13  2.04986613348e-13  3.84135490003e-13  1.10088320064e-12  3.84055395058e-13  2.0432921254e-13  1.34887293249e-13  9.83513311111e-14  7.46817599016e-14  5.95843119577e-14  4.84091918972e-14  4.01339152827e-14  3.41123078658e-14  3.00138248902e-14  2.57216617721e-14  2.32619852158e-14  2.11274861098e-14  2.01180000487e-14  1.7476734743e-14  1.64985082785e-14  1.43108048471e-14  1.34046601691e-14  1.26917269889e-14  1.24493981727e-14  1.17285063667e-14  1.09958994416e-14  1.18741763826e-14  1.15389976139e-14  1.11703015809e-14  1.07692240005e-14  1.13416624268e-14  1.11589234674e-14  1.02756280662e-14  1.0609420438e-14  1.15437842357e-14  9.68754254915e-15  1.05774242674e-14  1.04455164284e-14  1.04543589005e-14  9.98385144136e-15  1.04282243027e-14  1.03280000532e-14  1.08360765609e-14  1.01765861782e-14  1.00044047627e-14  1.09512848281e-14  1.01550621699e-14  1.01981946662e-14  8.75584396447e-15  1.05672169684e-14  1.07801338791e-14  1.06799555681e-14  1.04783526144e-14  9.81684086717e-15  9.17124064904e-15  9.10986327309e-15  9.35634973114e-15  9.11492479322e-15  9.58890658248e-15  9.81708327543e-15  9.21786710495e-15  9.44163722346e-15  9.92540011266e-15  1.05688279064e-14  9.64402635241e-15
 9.31914948043e-15  9.88332993428e-15  1.03565181051e-14  9.60918341872e-15  1.02136761928e-14  1.01962275298e-14  1.05148393559e-14  1.05745639173e-14  1.0665468804e-14  1.04507472153e-14  1.08951768965e-14  1.06919297545e-14  1.15683313592e-14  1.14325424061e-14  1.1293077163e-14  1.23897283754e-14  1.29529721048e-14  1.37756331826e-14  1.45120758326e-14  1.57047357116e-14  1.60146057436e-14  1.79575719117e-14  2.0570079925e-14  2.3126553306e-14  2.54383624791e-14  2.97080644877e-14  3.40868539991e-14  3.98710029347e-14  4.86718721088e-14  5.92577875564e-14  7.45920540523e-14  9.8551790066e-14  1.35013682552e-13  2.04908261181e-13  3.84055395058e-13  1.10082215412e-12  3.8406983466e-13  2.04099490194e-13  1.34465705343e-13  9.9323412522e-14  7.66893409837e-14  6.12362120393e-14  4.90748495018e-14  4.01943333097e-14  3.45904136286e-14  2.99267031358e-14  2.48758590281e-14  2.28144824561e-14  2.00031894827e-14  1.82123510199e-14  1.68309922746e-14  1.54620878573e-14  1.53101683833e-14  1.42772274802e-14  1.32874724701e-14  1.2737413665e-14  1.24693648022e-14  1.24623639454e-14  1.20672032396e-14  1.16792423741e-14  1.19350058098e-14  1.11861131686e-14  1.09890277635e-14  1.03280864257e-14  1.06375849126e-14  1.13143344826e-14  1.04681876292e-14  1.01088344129e-14  1.07829714589e-14  9.61335488572e-15  9.83510403216e-15  1.04778460158e-14  1.00298894358e-14  1.07140115569e-14  1.04810672491e-14  9.89863027383e-15  1.00888137376e-14  1.04061573073e-14  9.77261553574e-15  9.35655594871e-15  9.5125145627e-15  9.99201179738e-15  1.03081461468e-14  9.86343541343e-15  9.701454784e-15  9.52232968958e-15  9.0956856621e-15  9.81298760234e-15  9.94707943546e-15  1.02171989581e-14  1.1169927211e-14  9.88396840296e-15  9.14854607969e-15  1.01269056388e-14  1.07162791661e-14  9.18993817305e-15
 1.01296145378e-14  9.75642871837e-15  1.04243645734e-14  9.79328642365e-15  9.88455078773e-15  1.01795571539e-14  9.99448223303e-15  9.66673663208e-15  1.06355193926e-14  1.06313699702e-14  9.87447959939e-15  9.49545127021e-15  1.09325497773e-14  1.09001634072e-14  1.1398533871e-14  1.22882844565e-14  1.2338360547e-14  1.31244427458e-14  1.45826263796e-14  1.4927887263e-14  1.53474672245e-14  1.6598710851e-14  1.88802306621e-14  2.12705713749e-14  2.28246385773e-14  2.54936492461e-14  2.91243397525e-14  3.4435752803e-14  4.11147917874e-14  4.86611872188e-14  5.87854974059e-14  7.54858127718e-14  9.77150209988e-14  1.34727115061e-13  2.0432921254e-13  3.8406983466e-13  1.09974614713e-12  3.82856009932e-13  2.0385139697e-13  1.3525467116e-13  9.8110047754e-14  7.58575645461e-14  5.94122779993e-14  4.81205168112e-14  4.07369518519e-14  3.48445896644e-14  2.93638216436e-14  2.62753501061e-14  2.3300934219e-14  2.08573377833e-14  1.91136940438e-14  1.74422926835e-14  1.60674650279e-14  1.5519768376e-14  1.42362742931e-14  1.30195134824e-14  1.29590101326e-14  1.25722130383e-14  1.15736476968e-14  1.15557059145e-14  1.13781069325e-14  1.08663386748e-14  1.09587446175e-14  1.11431802009e-14  1.1230541118e-14  1.02414363947e-14  9.38266438843e-15  1.01561767863e-14  1.00211522469e-14  9.74648725656e-15  9.17417329845e-15  9.73260426973e-15  1.01897815072e-14  1.04317375545e-14  9.97413361412e-15  9.97119054893e-15  9.59908939828e-15  1.02745339246e-14  9.63978976983e-15  9.30458458907e-15  9.72669669663e-15  1.01623672112e-14  9.88880316272e-15  9.70143772627e-15  9.21263695521e-15  8.91942747599e-15  9.99236945255e-15  9.90061870578e-15  9.8592566667e-15  9.28484815373e-15  1.02466572864e-14  8.5730883145e-15  9.13960570158e-15  1.00279823605e-14  1.00322792709e-14  1.00222978307e-14
 1.01008149017e-14  9.9235754312e-15  9.79957425446e-15  9.63561699309e-15  9.50934796256e-15  9.97881407021e-15  9.95629383494e-15  1.03084788949e-14  1.08079171643e-14  1.0969025391e-14  1.09501732511e-14  1.07253868441e-14  1.10799766686e-14  1.17158420011e-14  1.10986603232e-14  1.17718730876e-14  1.25418170171e-14  1.34948981771e-14  1.43283286034e-14  1.40675152677e-14  1.43173260186e-14  1.5322699681e-14  1.66447577143e-14  1.88390181124e-14  1.99517934266e-14  2.24248302242e-14  2.52655824041e-14  2.87188918639e-14  3.40106986605e-14  4.01034769261e-14  4.88561640429e-14  5.96779966109e-14  7.60917703776e-14  9.84565030572e-14  1.34887293249e-13  2.04099490194e-13  3.82856009932e-13  1.10002639652e-12  3.8402076935e-13  2.03359995395e-13  1.35617474495e-13  9.82149259524e-14  7.5056327737e-14  5.98662393962e-14  4.94179178091e-14  4.10769236145e-14  3.46013878836e-14  3.02237172095e-14  2.63756837733e-14  2.35132057581e-14  2.04803260541e-14  1.88728112751e-14  1.76673017256e-14  1.63085053111e-14  1.50344136568e-14  1.44811554229e-14  1.40374293799e-14  1.27246248046e-14  1.17184664522e-14  1.25763790951e-14  1.0449444379e-14  1.10550136836e-14  1.09322004507e-14  1.04643422395e-14  1.14871890193e-14  9.94248512083e-15  9.3238219579e-15  1.00567042928e-14  1.00391469747e-14  8.94519410691e-15  8.97652710754e-15  9.56349039059e-15  1.02394630694e-14  9.42349841488e-15  9.97926469655e-15  9.66340392496e-15  1.01927802628e-14  1.01807290528e-14  1.0177233613e-14  9.20542133857e-15  9.32347407191e-15  9.08953501103e-15  9.03141920485e-15  8.53153544149e-15  9.39417089187e-15  9.55248974912e-15  9.7747475086e-15  1.02511623128e-14  1.01800845624e-14  9.56383134367e-15  1.02702439926e-14  9.50062203487e-15  9.85185173462e-15  1.03191250688e-14  1.02885575659e-14  1.01644056175e-14
 1.01315922601e-14  9.47509375621e-15  1.01523286486e-14  1.03690691078e-14  9.95742112246e-15  1.05386161577e-14  1.01844294629e-14  1.02102696392e-14  1.02538266748e-14  1.01190350629e-14  1.0654868937e-14  1.0522679067e-14  9.880202226e-15  1.10680988777e-14  1.0308818604e-14  1.09127086788e-14  1.18557863217e-14  1.1717352815e-14  1.20629458506e-14  1.3584631662e-14  1.37270763915e-14  1.42722764007e-14  1.54775042533e-14  1.67319218032e-14  1.92055085114e-14  2.05790737481e-14  2.33104802128e-14  2.65529092749e-14  2.95322777801e-14  3.50125012972e-14  3.98347967016e-14  4.85329247535e-14  5.978064121e-14  7.53049949365e-14  9.83513311111e-14  1.34465705343e-13  2.0385139697e-13  3.8402076935e-13  1.10039374281e-12  3.83146363716e-13  2.04583562594e-13  1.35769879584e-13  9.80337202815e-14  7.5180457235e-14  5.93889820182e-14  4.90481449014e-14  4.08378110693e-14  3.57961581979e-14  3.06921184882e-14  2.58964506448e-14  2.20517965852e-14  2.05151974146e-14  1.90444630686e-14  1.7536824615e-14  1.62371612554e-14  1.42189201649e-14  1.49153169264e-14  1.27662283602e-14  1.22896323111e-14  1.31150792857e-14  1.12464426738e-14  1.0708935579e-14  1.1041246742e-14  1.10397602587e-14  1.12473871501e-14  1.0561642655e-14  1.01874357297e-14  1.02036436856e-14  1.10488387762e-14  1.06319142281e-14  1.00706340326e-14  9.77982114668e-15  1.0800705054e-14  9.64571091062e-15  1.01315825462e-14  1.00673874176e-14  1.09296575521e-14  1.05610097655e-14  9.83083205523e-15  1.04575764135e-14  9.01087489566e-15  9.56110756799e-15  9.21877288446e-15  9.49948516496e-15  9.46215559069e-15  9.191126425e-15  9.28444659816e-15  9.93835340187e-15  1.03988927321e-14  9.55838719278e-15  1.16705097869e-14  1.02867296182e-14  1.13754211965e-14  1.14088766696e-14  1.06865239653e-14  1.03861551839e-14
 9.48529949798e-15  9.65009791079e-15  9.41619234152e-15  1.03869078569e-14  9.83298813149e-15  9.97601083561e-15  1.04004045139e-14  9.87749053844e-15  1.02836176342e-14  9.55904976553e-15  9.82623282042e-15  9.55902574049e-15  1.01419768318e-14  1.02558447447e-14  1.08103055547e-14  1.12192862505e-14  1.14319482294e-14  1.16261651487e-14  1.17711371753e-14  1.23760636222e-14  1.29453187595e-14  1.30019850427e-14  1.34367597571e-14  1.48216602936e-14  1.61739994112e-14  1.83530284709e-14  2.11402386131e-14  2.3314254957e-14  2.57016902717e-14  2.9028810809e-14  3.3108432136e-14  4.03995246255e-14  4.85470076161e-14  5.90219377903e-14  7.46817599016e-14  9.9323412522e-14  1.3525467116e-13  2.03359995395e-13  3.83146363716e-13  1.09990492836e-12  3.82878606014e-13  2.04654491776e-13  1.34383597719e-13  9.67976642075e-14  7.55460228095e-14  6.07203882692e-14  4.95159275527e-14  4.18065940885e-14  3.49680171177e-14  2.96324545807e-14  2.58502742845e-14  2.40882410719e-14  2.05552464723e-14  1.8186974527e-14  1.76322470811e-14  1.55424550872e-14  1.50198909437e-14  1.44352910169e-14  1.28131110881e-14  1.2133266707e-14  1.22654383128e-14  1.07360756551e-14  1.16074234429e-14  1.08966922383e-14  1.08006497788e-14  1.15006943603e-14  1.08492359487e-14  1.01377891693e-14  1.07537425493e-14  1.07260697015e-14  9.38463329824e-15  9.98603429273e-15  9.97956090457e-15  9.99031925134e-15  9.69177233199e-15  1.01964478264e-14  1.03321620844e-14  1.03529911355e-14  9.75596212412e-15  9.94843295091e-15  9.21532557031e-15  9.24491597827e-15  9.38680748774e-15  9.56186904912e-15  9.03566702438e-15  9.23769467531e-15  9.112513786e-15  9.50182252368e-15  1.02496349781e-14  8.43765675673e-15  9.80949616759e-15  1.07995177823e-14  1.03978257411e-14  1.10193398276e-14  1.00336580545e-14  9.34215688842e-15
 9.47739952063e-15  8.90008496543e-15  9.65531899015e-15  1.00521003479e-14  1.0816588332e-14  9.97641854501e-15  9.4763942495e-15  9.86045771111e-15  1.07222478397e-14  1.00662224744e-14  1.09823821511e-14  1.08953827743e-14  1.08439629408e-14  1.12824483045e-14  1.17163178432e-14  1.12021346148e-14  1.05997290144e-14  1.08888703072e-14  1.15640129224e-14  1.18934852946e-14  1.22683766393e-14  1.19041461416e-14  1.25492640412e-14  1.46485724192e-14  1.49134824977e-14  1.65751500024e-14  1.82142881647e-14  2.12427942917e-14  2.20725439411e-14  2.55355438353e-14  2.88082405302e-14  3.45047742422e-14  4.05472015826e-14  4.79793317831e-14  5.95843119577e-14  7.66893409837e-14  9.8110047754e-14  1.35617474495e-13  2.04583562594e-13  3.82878606014e-13  1.09950613221e-12  3.84602671878e-13  2.03509981807e-13  1.3459717654e-13  9.78784162655e-14  7.56890048617e-14  6.06637050211e-14  4.91730153123e-14  4.06464846015e-14  3.44480938524e-14  2.92262667624e-14  2.67780039718e-14  2.37557026419e-14  1.97807160982e-14  1.84445004746e-14  1.68996704297e-14  1.62592479806e-14  1.50574740514e-14  1.34666742458e-14  1.31725415686e-14  1.26293201962e-14  1.20569759438e-14  1.19279594021e-14  1.05663348734e-14  1.07749274087e-14  1.10755139521e-14  1.05230302381e-14  1.09819072669e-14  9.34214375278e-15  1.02507144788e-14  8.92036753987e-15  9.38853287488e-15  1.02509921744e-14  1.05050018176e-14  9.31602318894e-15  1.04960471793e-14  1.05808583501e-14  1.06850715226e-14  9.87339154734e-15  1.03855578061e-14  1.00155425487e-14  1.07669793468e-14  9.37134633363e-15  9.54648996492e-15  9.45118101026e-15  1.00554079309e-14  1.02155029346e-14  1.04605044627e-14  9.35772080152e-15  8.36431059862e-15  9.31827464648e-15  1.01378334019e-14  1.03218244731e-14  1.11474546576e-14  1.05320234695e-14  9.6019071842e-15
 1.02768980467e-14  9.79000983513e-15  1.00618808102e-14  1.0606333513e-14  1.09951868279e-14  1.01240737778e-14  9.92114659923e-15  1.09347234989e-14  1.01443485428e-14  1.04680613397e-14  1.07411655488e-14  1.00508343691e-14  1.09870604728e-14  1.05944280684e-14  1.10404407539e-14  1.0698200011e-14  1.1391420064e-14  1.10589180735e-14  1.21021668837e-14  1.11787196163e-14  1.18465336667e-14  1.18412919307e-14  1.36602269986e-14  1.44249068511e-14  1.57418917326e-14  1.65110308998e-14  1.71972347469e-14  1.87759129276e-14  1.93902086811e-14  2.26253454277e-14  2.55773270684e-14  2.96025427803e-14  3.39486837475e-14  4.08845736414e-14  4.84091918972e-14  6.12362120393e-14  7.58575645461e-14  9.82149259524e-14  1.35769879584e-13  2.04654491776e-13  3.84602671878e-13  1.10445109022e-12  3.84045566061e-13  2.04683789332e-13  1.34993377893e-13  9.78998969486e-14  7.53001878097e-14  6.12582031422e-14  4.94088547203e-14  4.02270073827e-14  3.39033392324e-14  2.93160514834e-14  2.53774788013e-14  2.20305948058e-14  2.01927124823e-14  1.90491930702e-14  1.69368807712e-14  1.53688410447e-14  1.48962202577e-14  1.40296485959e-14  1.36220224247e-14  1.26925712141e-14  1.19048389536e-14  1.09213698055e-14  1.21677143935e-14  1.15639026484e-14  1.10119070758e-14  1.0512177029e-14  1.05881659622e-14  1.05314276651e-14  9.62589293946e-15  9.16001033647e-15  9.73103547653e-15  1.05532203183e-14  9.72433546964e-15  9.9348413868e-15  9.52342155863e-15  1.07364631302e-14  1.0073855958e-14  9.82161848849e-15  1.02687628442e-14  1.08161555292e-14  1.02011516654e-14  9.54135664495e-15  9.26624888274e-15  1.00144773042e-14  9.32119839853e-15  1.00833500033e-14  1.05976369544e-14  9.41988240581e-15  9.25941984933e-15  1.00578598038e-14  1.07766313851e-14  1.04959835557e-14  1.01003736397e-14  1.04132073025e-14
 9.99952092057e-15  9.53140099498e-15  9.71917877488e-15  1.07694723844e-14  1.01710917256e-14  1.02271497002e-14  9.52375069323e-15  9.41188472498e-15  8.89326656105e-15  9.52304795687e-15  1.09766933709e-14  1.0507550881e-14  1.06181297092e-14  1.05973206291e-14  9.29712998919e-15  1.02040399819e-14  1.04972852926e-14  1.10751151858e-14  1.15417184891e-14  1.14547130959e-14  1.12901898167e-14  1.20284010264e-14  1.32897550388e-14  1.30814755577e-14  1.36456542901e-14  1.55648633437e-14  1.57426110694e-14  1.63954193123e-14  1.70871812527e-14  1.95442587664e-14  2.25253758523e-14  2.55710066063e-14  2.84500624221e-14  3.37357230735e-14  4.01339152827e-14  4.90748495018e-14  5.94122779993e-14  7.5056327737e-14  9.80337202815e-14  1.34383597719e-13  2.03509981807e-13  3.84045566061e-13  1.09751927634e-12  3.83432846102e-13  2.03811914284e-13  1.34655381144e-13  9.83296065168e-14  7.55484433566e-14  5.92479625725e-14  4.82788575963e-14  3.960930233e-14  3.37813475727e-14  2.93934296098e-14  2.49779194177e-14  2.24635840645e-14  2.01853975605e-14  1.83124422251e-14  1.71635140138e-14  1.4895650176e-14  1.49803057721e-14  1.41752738714e-14  1.35033123146e-14  1.22802034809e-14  1.1423653057e-14  1.2108760621e-14  1.16026240009e-14  1.17250825655e-14  1.18872971051e-14  1.08540233145e-14  9.86461230002e-15  9.86553132453e-15  9.97341398826e-15  9.41411158779e-15  1.04282406565e-14  1.05215358243e-14  9.6811896078e-15  9.56566406549e-15  9.3270748755e-15  9.55328786758e-15  8.65682172464e-15  1.03972233386e-14  1.04752393216e-14  9.38421051914e-15  9.87220367567e-15  9.08493905901e-15  9.98470154136e-15  9.67627069233e-15  9.32937998853e-15  9.45845020963e-15  9.79611407152e-15  9.76623208052e-15  1.01335601834e-14  1.01005497948e-14  1.08363749227e-14  1.09512046281e-14  1.06717756463e-14
 1.06218519586e-14  1.05359817374e-14  1.0657847536e-14  9.84575599009e-15  9.80732810409e-15  9.44500814322e-15  9.92504494841e-15  1.05761733692e-14  1.00884853974e-14  1.00490860964e-14  1.08897525387e-14  1.03828312219e-14  1.10331941291e-14  1.02439589598e-14  1.08947375393e-14  1.01594350167e-14  9.9387703933e-15  1.04075950298e-14  1.06045665108e-14  1.10188324004e-14  1.13796334528e-14  1.15220363397e-14  1.16941510473e-14  1.20369896972e-14  1.30828032119e-14  1.37314427183e-14  1.44842878676e-14  1.53332752345e-14  1.56935942719e-14  1.79240636892e-14  2.01409060895e-14  2.29319985081e-14  2.52572882385e-14  2.99719882695e-14  3.41123078658e-14  4.01943333097e-14  4.81205168112e-14  5.98662393962e-14  7.5180457235e-14  9.67976642075e-14  1.3459717654e-13  2.04683789332e-13  3.83432846102e-13  1.10026499801e-12  3.84483309863e-13  2.04924931193e-13  1.36583265718e-13  9.95272960916e-14  7.49251642803e-14  5.97016618123e-14  4.85317085264e-14  4.00849020369e-14  3.39590531186e-14  2.83405809062e-14  2.50724354582e-14  2.19131366455e-14  2.0100310931e-14  1.8441004459e-14  1.6943557651e-14  1.53679446974e-14  1.50810895759e-14  1.31015510374e-14  1.23880732876e-14  1.16494145233e-14  1.1252571449e-14  1.11364061491e-14  1.10120320409e-14  1.17910414429e-14  1.10044484882e-14  1.0435512051e-14  1.10719359051e-14  1.03197585025e-14  9.8375753522e-15  9.61021693835e-15  1.10057216828e-14  1.11579388325e-14  9.25267677471e-15  9.94246176906e-15  9.38321779133e-15  9.08370841181e-15  9.57214390162e-15  1.04113724466e-14  9.93259997287e-15  9.85739165538e-15  8.55961065101e-15  9.87238951897e-15  9.43465112373e-15  9.32552739635e-15  9.68890760086e-15  8.98101371534e-15  9.40398869285e-15  9.29452925859e-15  1.0378359178e-14  1.01255236291e-14  1.04916430364e-14  1.03613760448e-14
 1.16479605015e-14  1.03015023387e-14  9.75586557826e-15  9.876156853e-15  9.49844557706e-15  9.87134064295e-15  9.85025623219e-15  1.01823170792e-14  9.52172939095e-15  9.46451796428e-15  9.61409458031e-15  9.75280305963e-15  1.08119899793e-14  1.08878777004e-14  1.09219630868e-14  1.00942096621e-14  1.03445009634e-14  1.02421016904e-14  1.14548867858e-14  1.16369986584e-14  1.12605133485e-14  1.10942867251e-14  1.20176462901e-14  1.19940046571e-14  1.22473839854e-14  1.30353778073e-14  1.4510013276e-14  1.53337982305e-14  1.55081511531e-14  1.64153245887e-14  1.88687324521e-14  2.00297412572e-14  2.26947462217e-14  2.57988662568e-14  3.00138248902e-14  3.45904136286e-14  4.07369518519e-14  4.94179178091e-14  5.93889820182e-14  7.55460228095e-14  9.78784162655e-14  1.34993377893e-13  2.03811914284e-13  3.84483309863e-13  1.10338940267e-12  3.84639797256e-13  2.05764950857e-13  1.36665082957e-13  9.94231512267e-14  7.64916913514e-14  5.99383236664e-14  4.91767311177e-14  4.16647675563e-14  3.39802997674e-14  2.98789068588e-14  2.5597812248e-14  2.26150446067e-14  2.03967483656e-14  1.85744361849e-14  1.72613144516e-14  1.63858207423e-14  1.41517252647e-14  1.37569393217e-14  1.25913900362e-14  1.19142909387e-14  1.12744636938e-14  1.14462310821e-14  1.21536798922e-14  1.19603986914e-14  1.1276969351e-14  1.10916072929e-14  1.05873430757e-14  1.02488498273e-14  1.04813856761e-14  1.081929817e-14  1.15788627297e-14  1.02570415993e-14  1.0508792524e-14  1.0345071552e-14  1.06088269611e-14  1.02826005428e-14  1.01780388288e-14  9.64726665143e-15  1.07299830693e-14  9.20628036533e-15  9.5613658503e-15  9.40572609053e-15  1.01413672068e-14  1.05756578042e-14  9.6251829813e-15  1.02216456284e-14  1.0146892399e-14  1.08358730194e-14  9.81154639858e-15  9.64263211114e-15  1.05301388681e-14
 1.08149927928e-14  1.01982513493e-14  9.72209952152e-15  1.08571493251e-14  1.00930082656e-14  1.00930890276e-14  1.0477624219e-14  1.11126938868e-14  9.45622034237e-15  9.89215762186e-15  9.41145785461e-15  9.14942906621e-15  9.88127045317e-15  9.74335050336e-15  1.03215273128e-14  1.00823066116e-14  9.98374905631e-15  1.03569908489e-14  1.0318264626e-14  1.04096065252e-14  9.85724841488e-15  1.08377311489e-14  1.09189025997e-14  1.17329507961e-14  1.14615459046e-14  1.25016116642e-14  1.34569989964e-14  1.49013144652e-14  1.32400802501e-14  1.56428053454e-14  1.67867132642e-14  1.86327826958e-14  2.04356309894e-14  2.27974840104e-14  2.57216617721e-14  2.99267031358e-14  3.48445896644e-14  4.10769236145e-14  4.90481449014e-14  6.07203882692e-14  7.56890048617e-14  9.78998969486e-14  1.34655381144e-13  2.04924931193e-13  3.84639797256e-13  1.09838320988e-12  3.84116665011e-13  2.04120214799e-13  1.34698294984e-13  9.84777665723e-14  7.43607133082e-14  5.91414600339e-14  4.88861980842e-14  3.98505165858e-14  3.33088809614e-14  2.9155471026e-14  2.57173459214e-14  2.23999975451e-14  1.9718227669e-14  1.7599257967e-14  1.72534210033e-14  1.5448691967e-14  1.45361540165e-14  1.32204987971e-14  1.30717814951e-14  1.25670558681e-14  1.26266635773e-14  1.21695309904e-14  1.11348933158e-14  1.07666766982e-14  1.05678391124e-14  1.0899464781e-14  1.09960693558e-14  1.04943454257e-14  1.08567968192e-14  1.04243412133e-14  1.01318351233e-14  1.04788328191e-14  1.05229241206e-14  1.04870355459e-14  1.00530183888e-14  9.57026339609e-15  1.02535237458e-14  1.03980010148e-14  9.80496229388e-15  9.30092049931e-15  9.58894825071e-15  1.01168176052e-14  9.72978654793e-15  9.75894898277e-15  9.50647962885e-15  9.98868792908e-15  9.67732494091e-15  9.94761014353e-15  1.03397742731e-14  1.05136197096e-14
 1.05149617562e-14  9.79909854876e-15  9.39423320297e-15  1.00854710973e-14  9.08219387531e-15  9.9832117539e-15  1.03892080253e-14  1.04682776848e-14  9.24411254746e-15  9.38509964904e-15  8.78574110957e-15  8.53678359077e-15  9.86684070554e-15  9.56866679575e-15  9.96629739069e-15  9.63363278118e-15  9.82069774092e-15  1.03511345353e-14  1.01517183659e-14  1.04928664234e-14  9.94592514387e-15  1.08371010316e-14  9.77186816592e-15  1.062513823e-14  1.03696623799e-14  1.15666463985e-14  1.19447754052e-14  1.37038017697e-14  1.36336964691e-14  1.46125128004e-14  1.5369773898e-14  1.66005454659e-14  1.87732523228e-14  2.10629958134e-14  2.32619852158e-14  2.48758590281e-14  2.93638216436e-14  3.46013878836e-14  4.08378110693e-14  4.95159275527e-14  6.06637050211e-14  7.53001878097e-14  9.83296065168e-14  1.36583265718e-13  2.05764950857e-13  3.84116665011e-13  1.10312234998e-12  3.84771830609e-13  2.04349766682e-13  1.35288468412e-13  9.84377071036e-14  7.56705079616e-14  6.01840353075e-14  4.81366092058e-14  3.93159962031e-14  3.37649976819e-14  2.9752606749e-14  2.6052392056e-14  2.2315395243e-14  1.99273942808e-14  1.92985603361e-14  1.61526052619e-14  1.57614726386e-14  1.47598456571e-14  1.41220057847e-14  1.36260924313e-14  1.31332662905e-14  1.19226393216e-14  1.11811110248e-14  1.13264604066e-14  1.20254143042e-14  1.10043626629e-14  1.03729271953e-14  1.03701864166e-14  1.09089999936e-14  1.05138532422e-14  9.75459926381e-15  1.00530205915e-14  1.02708698285e-14  1.02506441278e-14  1.0934262856e-14  9.73369205707e-15  1.01392646105e-14  1.02044038562e-14  1.07266424524e-14  9.91758606152e-15  9.0009432385e-15  8.9446991982e-15  9.9727183888e-15  9.46177856477e-15  1.01777971412e-14  1.11830168238e-14  1.03264655328e-14  9.75407192896e-15  9.79564707402e-15  1.08951202164e-14
 1.04432072498e-14  1.10319085645e-14  1.02981222254e-14  1.03180391699e-14  9.91085723519e-15  9.59518349299e-15  1.0925703334e-14  1.12835777716e-14  1.02623164654e-14  9.98337202125e-15  1.00178240576e-14  9.22163499608e-15  1.03743070196e-14  1.05649693857e-14  1.05319334729e-14  9.6146222916e-15  1.0452236934e-14  1.03965606715e-14  1.06790351023e-14  1.06196606728e-14  1.05529524578e-14  1.10243433375e-14  1.13743109587e-14  1.1066956724e-14  1.0659616244e-14  1.18077186548e-14  1.224364913e-14  1.32739674941e-14  1.20573753694e-14  1.38319388446e-14  1.48864242222e-14  1.63709632658e-14  1.71767861241e-14  1.88110252138e-14  2.11274861098e-14  2.28144824561e-14  2.62753501061e-14  3.02237172095e-14  3.57961581979e-14  4.18065940885e-14  4.91730153123e-14  6.12582031422e-14  7.55484433566e-14  9.95272960916e-14  1.36665082957e-13  2.04120214799e-13  3.84771830609e-13  1.10328823899e-12  3.84702599234e-13  2.04126486486e-13  1.35914047236e-13  9.82622779344e-14  7.54172194475e-14  5.9840511873e-14  4.82345811867e-14  4.03242057433e-14  3.42846911675e-14  3.04043413757e-14  2.59587842777e-14  2.33132011996e-14  2.09594319525e-14  1.82027055293e-14  1.74622460794e-14  1.53430886096e-14  1.43236824998e-14  1.36618233016e-14  1.37582221009e-14  1.30351159724e-14  1.21452770189e-14  1.17390170242e-14  1.22015690412e-14  1.11225006416e-14  1.09831321155e-14  1.1046591341e-14  1.218546049e-14  1.15372861471e-14  1.06258492953e-14  1.06889513958e-14  1.0766046257e-14  1.12275414141e-14  1.07277990821e-14  9.86327375051e-15  1.00576057824e-14  9.73522380405e-15  9.93187487958e-15  1.00130340594e-14  9.24672297542e-15  1.00403364812e-14  1.07088766654e-14  9.87697982772e-15  1.04069446654e-14  1.12638199563e-14  1.01875300658e-14  1.04490435811e-14  9.94627189553e-15  1.00605280161e-14
 9.79244562486e-15  1.01351824737e-14  9.79861170327e-15  9.76962145496e-15  8.91919201335e-15  1.00161079481e-14  1.00988062453e-14  9.96739523921e-15  9.27702828504e-15  9.17878089621e-15  9.29424433248e-15  1.00384392956e-14  9.29645981549e-15  1.02873372244e-14  1.07669792724e-14  1.00669540366e-14  1.16749695485e-14  1.13606782352e-14  1.1320772671e-14  1.05274261404e-14  1.05497383183e-14  1.08297228514e-14  1.14376818429e-14  1.05082569329e-14  1.15838015262e-14  1.14514335307e-14  1.24174001565e-14  1.27950681854e-14  1.19988762495e-14  1.38381178585e-14  1.48051270328e-14  1.48950197187e-14  1.5815879866e-14  1.78188622102e-14  2.01180000487e-14  2.00031894827e-14  2.3300934219e-14  2.63756837733e-14  3.06921184882e-14  3.49680171177e-14  4.06464846015e-14  4.94088547203e-14  5.92479625725e-14  7.49251642803e-14  9.94231512267e-14  1.34698294984e-13  2.04349766682e-13  3.84702599234e-13  1.10109556604e-12  3.84250912468e-13  2.05242530622e-13  1.35720844682e-13  9.79814480647e-14  7.51951133278e-14  5.90703718707e-14  4.77893005325e-14  4.03204364452e-14  3.3424363102e-14  2.9427525917e-14  2.49941721881e-14  2.31158562936e-14  1.96800165875e-14  1.81038067209e-14  1.68757100663e-14  1.53735177277e-14  1.39642373918e-14  1.4096621724e-14  1.40425789328e-14  1.27082075207e-14  1.24660004034e-14  1.16342353364e-14  1.10855641257e-14  1.16213241869e-14  1.14187436463e-14  1.12446886716e-14  1.09230204839e-14  1.08570965872e-14  1.00501169921e-14  1.13349966152e-14  1.03881986746e-14  1.07289143245e-14  1.08149615874e-14  1.0222151414e-14  1.00603090317e-14  1.01277318557e-14  9.18734396236e-15  8.87767402495e-15  1.04703538051e-14  1.04535304945e-14  1.03110248051e-14  1.08155660362e-14  1.01947622713e-14  9.86106930819e-15  1.01203206422e-14  9.729531102e-15  9.47958122015e-15
 9.79357179131e-15  1.02703954327e-14  9.16162980314e-15  9.4008622469e-15  9.41719728672e-15  9.79331210426e-15  9.99592948793e-15  1.06553571037e-14  1.00104888886e-14  1.01573387608e-14  9.82727372991e-15  1.00990964474e-14  1.08857534044e-14  1.08627945095e-14  1.09566739669e-14  1.0522485696e-14  1.01660109184e-14  9.8721777977e-15  1.03609988907e-14  1.04306901625e-14  1.02894499532e-14  1.01376638452e-14  1.04424221221e-14  1.00104773682e-14  1.06344909322e-14  1.0722632698e-14  1.06799232005e-14  1.12595950584e-14  1.12146347341e-14  1.31854917369e-14  1.38178358494e-14  1.43511232224e-14  1.48375604327e-14  1.67212047902e-14  1.7476734743e-14  1.82123510199e-14  2.08573377833e-14  2.35132057581e-14  2.58964506448e-14  2.96324545807e-14  3.44480938524e-14  4.02270073827e-14  4.82788575963e-14  5.97016618123e-14  7.64916913514e-14  9.84777665723e-14  1.35288468412e-13  2.04126486486e-13  3.84250912468e-13  1.10177941191e-12  3.84961081014e-13  2.04447339486e-13  1.34683665136e-13  9.76783270455e-14  7.52068170371e-14  5.92031603019e-14  4.82863840381e-14  3.97720143787e-14  3.37039855239e-14  2.90338956625e-14  2.54059635095e-14  2.19164823643e-14  2.05958575792e-14  1.88661756022e-14  1.65684954202e-14  1.57495060499e-14  1.48141467304e-14  1.38845901356e-14  1.26690921798e-14  1.27892546136e-14  1.20323750221e-14  1.12614367873e-14  1.13176699422e-14  1.16047274924e-14  1.10540342567e-14  1.12547649859e-14  1.11996315738e-14  9.46318992612e-15  1.03339938109e-14  1.02694076218e-14  1.07716756999e-14  1.02580953479e-14  9.81712462471e-15  1.06285250773e-14  1.04125832862e-14  1.04795533986e-14  1.07482586734e-14  1.01806925072e-14  1.02488442022e-14  9.59748046814e-15  1.03080642322e-14  1.04529267997e-14  9.5958794929e-15  1.04792430583e-14  1.04157403993e-14  1.00404593853e-14
 8.59744860742e-15  8.68355476967e-15  9.24961227663e-15  8.97290132777e-15  8.93377677341e-15  9.89669880511e-15  9.88147363704e-15  9.03862023668e-15  8.94275630511e-15  8.44204178247e-15  9.80174407896e-15  9.29560598396e-15  1.05620970337e-14  1.0755412989e-14  1.03987199498e-14  9.59627796699e-15  9.78380068235e-15  9.39321818424e-15  1.01915051446e-14  9.82378897688e-15  9.87462755215e-15  1.02096483767e-14  1.01420650334e-14  1.04190598658e-14  1.08354336326e-14  1.16613183022e-14  1.09360539321e-14  1.12016616161e-14  1.21002683244e-14  1.13719195007e-14  1.20218666477e-14  1.37428873626e-14  1.38986144293e-14  1.64221551575e-14  1.64985082785e-14  1.68309922746e-14  1.91136940438e-14  2.04803260541e-14  2.20517965852e-14  2.58502742845e-14  2.92262667624e-14  3.39033392324e-14  3.960930233e-14  4.85317085264e-14  5.99383236664e-14  7.43607133082e-14  9.84377071036e-14  1.35914047236e-13  2.05242530622e-13  3.84961081014e-13  1.1014314327e-12  3.84356559509e-13  2.04745175226e-13  1.34999268549e-13  9.8418568376e-14  7.51421996949e-14  5.98621589691e-14  4.82305440846e-14  3.94802201044e-14  3.30100141065e-14  2.83114178128e-14  2.53279300329e-14  2.23955850134e-14  2.00833770912e-14  1.80773193075e-14  1.70756011585e-14  1.55799538688e-14  1.43534806661e-14  1.37564361975e-14  1.29417966375e-14  1.26127563738e-14  1.21638225126e-14  1.13951665528e-14  1.15405177927e-14  1.12242424335e-14  1.10465167346e-14  1.04895022605e-14  1.00196222397e-14  1.0259673789e-14  9.57426074645e-15  9.57852766991e-15  9.35958210573e-15  9.09066731489e-15  8.86315678387e-15  9.45131428318e-15  9.72454262902e-15  9.26911883337e-15  9.72403423423e-15  9.91804870459e-15  9.44294634743e-15  9.75644550822e-15  1.03969900545e-14  1.02393536453e-14  9.9155777182e-15  9.53925307936e-15  9.63559248086e-15
 8.72205449519e-15  9.64711247405e-15  9.27382144733e-15  9.68030026985e-15  9.04994035529e-15  8.9767117322e-15  1.00661415196e-14  9.95720701096e-15  1.04326829518e-14  9.36390087665e-15  9.75992723387e-15  9.73191376643e-15  1.06563903537e-14  1.06996770726e-14  9.91762157263e-15  8.89180044381e-15  1.02872142175e-14  8.93827763756e-15  8.70365007037e-15  9.38825944845e-15  9.49768034879e-15  9.97460766026e-15  1.13155178357e-14  1.10870530731e-14  9.91635222983e-15  1.13494517237e-14  1.12033187942e-14  1.13579956219e-14  1.18790323821e-14  1.1492506289e-14  1.23048283978e-14  1.3462582447e-14  1.35113265828e-14  1.45933622883e-14  1.43108048471e-14  1.54620878573e-14  1.74422926835e-14  1.88728112751e-14  2.05151974146e-14  2.40882410719e-14  2.67780039718e-14  2.93160514834e-14  3.37813475727e-14  4.00849020369e-14  4.91767311177e-14  5.91414600339e-14  7.56705079616e-14  9.82622779344e-14  1.35720844682e-13  2.04447339486e-13  3.84356559509e-13  1.10176182209e-12  3.84120700678e-13  2.0492906894e-13  1.3558796467e-13  9.86185997279e-14  7.54450056235e-14  5.98406681576e-14  4.85824461933e-14  4.0124919685e-14  3.376961921e-14  2.95224850898e-14  2.51953820456e-14  2.29992823313e-14  2.03053928102e-14  1.938358329e-14  1.73942452689e-14  1.54819160337e-14  1.47026144939e-14  1.40921666111e-14  1.32672835978e-14  1.39030103753e-14  1.25866923526e-14  1.20155325831e-14  1.23862280373e-14  1.15387115142e-14  1.14468322132e-14  1.04819002039e-14  1.02826645342e-14  9.72515346358e-15  1.01515010797e-14  9.38195829698e-15  9.88086154343e-15  1.00769703826e-14  1.08885483929e-14  1.00812866399e-14  9.71908440413e-15  9.99686624322e-15  9.35228831987e-15  9.79585443436e-15  9.01246814318e-15  1.04905302145e-14  9.37412956778e-15  9.61084114652e-15  9.95877728812e-15  1.02565714493e-14
 1.124976461e-14  1.0803219393e-14  1.02420466732e-14  9.81614274597e-15  1.01085308957e-14  9.45295882763e-15  1.02828923009e-14  1.0303261637e-14  1.00578201518e-14  9.19633599952e-15  9.15480151739e-15  9.65683246592e-15  1.01202184567e-14  9.67833221629e-15  9.6876570179e-15  9.10701029735e-15  1.02390988962e-14  9.89513177741e-15  9.24814295656e-15  9.42122659738e-15  9.87119091185e-15  1.01029789293e-14  1.08864596864e-14  1.02520165984e-14  1.06759749014e-14  1.14410450797e-14  1.07278499449e-14  1.05037460511e-14  1.12801743637e-14  1.17139863917e-14  1.20255318459e-14  1.25968859085e-14  1.27964084311e-14  1.30956539049e-14  1.34046601691e-14  1.53101683833e-14  1.60674650279e-14  1.76673017256e-14  1.90444630686e-14  2.05552464723e-14  2.37557026419e-14  2.53774788013e-14  2.93934296098e-14  3.39590531186e-14  4.16647675563e-14  4.88861980842e-14  6.01840353075e-14  7.54172194475e-14  9.79814480647e-14  1.34683665136e-13  2.04745175226e-13  3.84120700678e-13  1.10068354478e-12  3.84411593779e-13  2.03971633296e-13  1.35242796801e-13  9.88909072874e-14  7.52944914359e-14  5.93743147532e-14  4.82980406855e-14  4.01936690258e-14  3.38803515686e-14  2.81103176386e-14  2.53987451331e-14  2.22714638427e-14  2.13664870575e-14  1.87116834242e-14  1.65347136334e-14  1.48082612111e-14  1.47291262198e-14  1.38617552172e-14  1.43593367222e-14  1.24550217168e-14  1.2215055575e-14  1.21132655627e-14  1.11994212175e-14  1.02550663483e-14  1.08622378297e-14  1.11592546931e-14  9.67692175296e-15  1.09166205884e-14  9.97695883332e-15  9.97436056651e-15  9.74269436079e-15  1.08124101376e-14  9.75935878157e-15  9.73195645914e-15  1.03765772285e-14  9.82492824169e-15  9.28905284544e-15  1.03038234919e-14  1.04659400666e-14  1.00950772005e-14  9.04826064378e-15  8.26925479929e-15  9.90519770525e-15
 1.02792664368e-14  9.97767421289e-15  9.58923654839e-15  9.62445507888e-15  9.5740426396e-15  9.29181621129e-15  1.03734527571e-14  1.06657997599e-14  1.00534424208e-14  1.00995836126e-14  1.00446153065e-14  1.00767050409e-14  1.02907784969e-14  1.06574135569e-14  1.00505258618e-14  9.2118792255e-15  9.80099102455e-15  9.52073912898e-15  9.68289234154e-15  9.64415384953e-15  9.47166760467e-15  1.03695608901e-14  1.04871920713e-14  1.09357889064e-14  1.04345892588e-14  1.08846218885e-14  1.09280143033e-14  1.13312966752e-14  1.16553148244e-14  1.18729990329e-14  1.13669082246e-14  1.13490776293e-14  1.21950925601e-14  1.25990855017e-14  1.26917269889e-14  1.42772274802e-14  1.5519768376e-14  1.63085053111e-14  1.7536824615e-14  1.8186974527e-14  1.97807160982e-14  2.20305948058e-14  2.49779194177e-14  2.83405809062e-14  3.39802997674e-14  3.98505165858e-14  4.81366092058e-14  5.9840511873e-14  7.51951133278e-14  9.76783270455e-14  1.34999268549e-13  2.0492906894e-13  3.84411593779e-13  1.09908117411e-12  3.82725688141e-13  2.04692692824e-13  1.35068347272e-13  9.83597096285e-14  7.59328552856e-14  5.96160001692e-14  4.74877417817e-14  4.02098664705e-14  3.41671354432e-14  2.82177941412e-14  2.55806366532e-14  2.35830873635e-14  2.08702943667e-14  1.84320171492e-14  1.76053444999e-14  1.57009839996e-14  1.50360171385e-14  1.46308835488e-14  1.38425941538e-14  1.26617988512e-14  1.16470287832e-14  1.14430474885e-14  1.08710573813e-14  1.14244384272e-14  1.11818698978e-14  1.04161836196e-14  1.08728066123e-14  1.14032238751e-14  1.08240488678e-14  1.02494992733e-14  9.88931113525e-15  9.24556021126e-15  9.51101427439e-15  9.63170428192e-15  1.01211720544e-14  1.05092762958e-14  1.07625413029e-14  1.06421376688e-14  9.87469753425e-15  9.45543727757e-15  1.03893487311e-14  9.96308687626e-15
 1.05056669657e-14  9.88531095491e-15  1.04260868397e-14  9.98134854608e-15  1.0563378373e-14  1.02432474522e-14  9.88853493782e-15  1.01862897241e-14  9.51066268957e-15  1.07686507331e-14  1.03338256764e-14  1.06837463667e-14  1.1281910238e-14  1.06575466493e-14  1.09356598499e-14  9.93946467201e-15  9.90840420989e-15  9.29102669916e-15  9.93952091883e-15  9.47290343324e-15  9.56001766106e-15  1.01360797685e-14  1.01694679585e-14  9.52828527796e-15  1.04297946803e-14  1.03891284807e-14  1.11426963591e-14  1.03008071907e-14  1.08242951422e-14  1.12166997183e-14  1.1252400702e-14  1.07917131663e-14  1.16288276884e-14  1.26831065414e-14  1.24493981727e-14  1.32874724701e-14  1.42362742931e-14  1.50344136568e-14  1.62371612554e-14  1.76322470811e-14  1.84445004746e-14  2.01927124823e-14  2.24635840645e-14  2.50724354582e-14  2.98789068588e-14  3.33088809614e-14  3.93159962031e-14  4.82345811867e-14  5.90703718707e-14  7.52068170371e-14  9.8418568376e-14  1.3558796467e-13  2.03971633296e-13  3.82725688141e-13  1.09484848056e-12  3.82336694457e-13  2.04303150141e-13  1.34943572983e-13  9.77870874877e-14  7.49197702841e-14  5.95287176705e-14  4.78718465608e-14  4.01955563421e-14  3.27200198803e-14  2.94862998774e-14  2.67245094464e-14  2.25514140763e-14  1.89731938109e-14  1.78037772921e-14  1.62278960219e-14  1.47214721445e-14  1.42420030713e-14  1.27318321179e-14  1.2316486173e-14  1.18804689e-14  1.18590124418e-14  1.1836735158e-14  1.14061879913e-14  1.07484705023e-14  1.13115656048e-14  1.11132796172e-14  1.06847906033e-14  1.07005725307e-14  1.11485680764e-14  1.07450560104e-14  9.70746000846e-15  9.9985353898e-15  1.0151524066e-14  9.98992142266e-15  1.024104874e-14  1.07612254058e-14  1.00446803748e-14  9.60917707382e-15  9.44394707572e-15  1.04205542297e-14  9.34379215586e-15
 1.02669358204e-14  1.09435107997e-14  9.93998237857e-15  9.54277853933e-15  9.33262923831e-15  9.74000744925e-15  9.74745828802e-15  9.16171944129e-15  9.44524563245e-15  1.04113029857e-14  1.07317543776e-14  1.03265142525e-14  1.10175333497e-14  9.94900740428e-15  9.697682606e-15  9.30105002283e-15  9.29924910271e-15  9.14625271642e-15  1.00072366922e-14  9.75048257027e-15  8.86014041235e-15  1.00560609439e-14  1.00987739056e-14  1.03899967614e-14  9.90187777152e-15  9.69038089653e-15  1.03781585975e-14  1.04383914786e-14  1.21532822285e-14  1.11987466112e-14  1.21054007193e-14  1.14446942099e-14  1.09597208571e-14  1.08306413474e-14  1.17285063667e-14  1.2737413665e-14  1.30195134824e-14  1.44811554229e-14  1.42189201649e-14  1.55424550872e-14  1.68996704297e-14  1.90491930702e-14  2.01853975605e-14  2.19131366455e-14  2.5597812248e-14  2.9155471026e-14  3.37649976819e-14  4.03242057433e-14  4.77893005325e-14  5.92031603019e-14  7.51421996949e-14  9.86185997279e-14  1.35242796801e-13  2.04692692824e-13  3.82336694457e-13  1.10093626295e-12  3.84629046665e-13  2.04430739857e-13  1.34399566481e-13  9.70075302388e-14  7.39459028495e-14  5.96369864103e-14  4.78148333811e-14  3.98238677151e-14  3.43194387162e-14  2.93459032836e-14  2.52756695991e-14  2.18541014702e-14  2.02265372128e-14  1.85313649442e-14  1.6121257155e-14  1.54484356911e-14  1.44834125119e-14  1.37897044394e-14  1.30207696795e-14  1.22107160657e-14  1.16915112976e-14  1.11881808597e-14  1.17645382556e-14  1.07694139862e-14  1.11010967537e-14  1.05081782588e-14  9.73696295627e-15  9.81180733228e-15  1.01428926392e-14  1.00995206374e-14  1.01909297579e-14  1.01268702373e-14  1.02762892399e-14  9.50596552008e-15  1.01141449895e-14  9.46980703342e-15  9.72403533533e-15  9.95424091474e-15  9.67127251746e-15  9.06153725915e-15
 1.04460943728e-14  1.11295547562e-14  1.03215983754e-14  9.86264619932e-15  9.56111675252e-15  9.62368845037e-15  1.0450925623e-14  9.81154306127e-15  1.02732299309e-14  1.06759331217e-14  1.01236949666e-14  9.17667635909e-15  9.67938582658e-15  9.77460519502e-15  1.03629979245e-14  9.50522708241e-15  1.0211749113e-14  1.04336686865e-14  9.60023636836e-15  1.06246719416e-14  1.04355397515e-14  1.07587388472e-14  1.05844041116e-14  1.13387409713e-14  1.05907925996e-14  1.01754788268e-14  9.84544251873e-15  1.11365756776e-14  1.15579095428e-14  1.16271004654e-14  1.18161477242e-14  1.14711944495e-14  1.06960788426e-14  1.11469955982e-14  1.09958994416e-14  1.24693648022e-14  1.29590101326e-14  1.40374293799e-14  1.49153169264e-14  1.50198909437e-14  1.62592479806e-14  1.69368807712e-14  1.83124422251e-14  2.0100310931e-14  2.26150446067e-14  2.57173459214e-14  2.9752606749e-14  3.42846911675e-14  4.03204364452e-14  4.82863840381e-14  5.98621589691e-14  7.54450056235e-14  9.88909072874e-14  1.35068347272e-13  2.04303150141e-13  3.84629046665e-13  1.10047741987e-12  3.84829078119e-13  2.04567703336e-13  1.34658581353e-13  9.76466482052e-14  7.57075478969e-14  5.9598675489e-14  4.8703883182e-14  4.08768229973e-14  3.54576815605e-14  2.861395343e-14  2.60291984766e-14  2.31909014806e-14  2.14086722686e-14  1.89159233744e-14  1.6737374972e-14  1.50661704221e-14  1.51503959616e-14  1.40684820794e-14  1.36535615086e-14  1.23830535534e-14  1.16758817402e-14  1.14571613299e-14  1.15484918486e-14  1.10252670947e-14  1.08642102809e-14  1.01139696053e-14  1.10032323888e-14  1.13987399822e-14  1.02989998269e-14  1.02173356877e-14  9.71953019685e-15  1.04556938137e-14  1.01896396817e-14  1.06807907289e-14  1.09820530355e-14  1.01838853733e-14  1.00073911357e-14  1.13006294097e-14  9.59736780894e-15
 1.05926153533e-14  1.06092763748e-14  1.04080412033e-14  9.54099297415e-15  1.02851774074e-14  1.01881850339e-14  1.04130029832e-14  1.05849646087e-14  1.05496661491e-14  1.0930806253e-14  1.03648488145e-14  1.00666255538e-14  1.07558145063e-14  1.04848597018e-14  1.01111244114e-14  9.9055765147e-15  1.02212214527e-14  9.08693654585e-15  9.21213771538e-15  8.55712539574e-15  9.44330946237e-15  9.48314079781e-15  1.00811660463e-14  1.04718036377e-14  9.76776495935e-15  9.23973874339e-15  1.07990597302e-14  1.11729250602e-14  1.20333837986e-14  1.16533067751e-14  1.14700253394e-14  1.21066782703e-14  1.09247771496e-14  1.17498249768e-14  1.18741763826e-14  1.24623639454e-14  1.25722130383e-14  1.27246248046e-14  1.27662283602e-14  1.44352910169e-14  1.50574740514e-14  1.53688410447e-14  1.71635140138e-14  1.8441004459e-14  2.03967483656e-14  2.23999975451e-14  2.6052392056e-14  3.04043413757e-14  3.3424363102e-14  3.97720143787e-14  4.82305440846e-14  5.98406681576e-14  7.52944914359e-14  9.83597096285e-14  1.34943572983e-13  2.04430739857e-13  3.84829078119e-13  1.10299700173e-12  3.84103658772e-13  2.0365201114e-13  1.35422651049e-13  9.89558595648e-14  7.62566140279e-14  6.07998317885e-14  4.92835903091e-14  4.20847288309e-14  3.39609000493e-14  2.96164883528e-14  2.63061957828e-14  2.30521462879e-14  2.08532579637e-14  1.79939659393e-14  1.66293981077e-14  1.57446407818e-14  1.56361205379e-14  1.38429996332e-14  1.33489793981e-14  1.23518765816e-14  1.23290560258e-14  1.16941538777e-14  1.23262473534e-14  1.12760335332e-14  1.07451965252e-14  1.06681735342e-14  1.04843232604e-14  1.05436899102e-14  1.04891567849e-14  9.84556060562e-15  9.52062715983e-15  9.90108193674e-15  1.07718004358e-14  1.11967411455e-14  9.67295618459e-15  1.05253347847e-14  1.0710905684e-14  9.46170851384e-15
 1.07036387804e-14  1.00633325839e-14  1.09097483556e-14  1.03116351228e-14  1.01084291506e-14  1.05278640854e-14  1.10811948541e-14  1.05660486881e-14  1.05490171206e-14  1.11517347528e-14  1.1206171188e-14  9.90507391987e-15  1.07921908928e-14  1.0272522395e-14  1.01382435692e-14  9.30253765899e-15  1.05410366657e-14  1.01110544926e-14  9.70640461877e-15  9.87859334e-15  8.65971314729e-15  9.19347716579e-15  1.0572052373e-14  9.38230491578e-15  1.00086493591e-14  9.40040677506e-15  9.70432849366e-15  9.7638450302e-15  1.02901093809e-14  1.18762491844e-14  1.04296849382e-14  1.12595638308e-14  1.06163376441e-14  1.15758816325e-14  1.15389976139e-14  1.20672032396e-14  1.15736476968e-14  1.17184664522e-14  1.22896323111e-14  1.28131110881e-14  1.34666742458e-14  1.48962202577e-14  1.4895650176e-14  1.6943557651e-14  1.85744361849e-14  1.9718227669e-14  2.2315395243e-14  2.59587842777e-14  2.9427525917e-14  3.37039855239e-14  3.94802201044e-14  4.85824461933e-14  5.93743147532e-14  7.59328552856e-14  9.77870874877e-14  1.34399566481e-13  2.04567703336e-13  3.84103658772e-13  1.09959929138e-12  3.828307782e-13  2.04642967109e-13  1.36095006389e-13  9.8506134497e-14  7.52892828682e-14  6.02201513606e-14  4.97453447765e-14  4.02535788235e-14  3.39300901755e-14  2.88792810859e-14  2.59283639692e-14  2.30517493141e-14  1.9398645147e-14  1.78591315042e-14  1.69354204136e-14  1.53950248131e-14  1.51179128494e-14  1.46765519007e-14  1.36915450054e-14  1.4015500394e-14  1.3299090807e-14  1.27703353453e-14  1.0684950634e-14  1.08860524574e-14  1.04009223534e-14  1.08008083691e-14  9.72006234851e-15  1.04466983083e-14  9.93165954447e-15  1.10024562862e-14  1.07129968101e-14  1.08530479573e-14  1.14628379004e-14  1.00538311058e-14  9.96184427586e-15  1.07635052611e-14  1.02688220109e-14
 1.01066397571e-14  9.95092751289e-15  1.00539899453e-14  9.78431787991e-15  1.01512761649e-14  9.89746473244e-15  1.02777493545e-14  1.05081038539e-14  1.02863610343e-14  1.04332887466e-14  1.03618726236e-14  8.98249375475e-15  9.8658025299e-15  9.62280385344e-15  8.98839172904e-15  8.72343908012e-15  9.61984110436e-15  8.7312478861e-15  8.35845854006e-15  9.41452018146e-15  8.65911658977e-15  9.15036319405e-15  9.75662778399e-15  1.00654138565e-14  8.94936386355e-15  8.93753459207e-15  9.76962028617e-15  9.60486605247e-15  9.91888114187e-15  1.1333499534e-14  1.01967773503e-14  1.0161081183e-14  9.86858727837e-15  1.07013799867e-14  1.11703015809e-14  1.16792423741e-14  1.15557059145e-14  1.25763790951e-14  1.31150792857e-14  1.2133266707e-14  1.31725415686e-14  1.40296485959e-14  1.49803057721e-14  1.53679446974e-14  1.72613144516e-14  1.7599257967e-14  1.99273942808e-14  2.33132011996e-14  2.49941721881e-14  2.90338956625e-14  3.30100141065e-14  4.0124919685e-14  4.82980406855e-14  5.96160001692e-14  7.49197702841e-14  9.70075302388e-14  1.34658581353e-13  2.0365201114e-13  3.828307782e-13  1.09976001741e-12  3.83577477281e-13  2.04096471096e-13  1.34784130113e-13  9.84917777675e-14  7.63297502764e-14  6.11729865169e-14  4.90637159092e-14  3.94971066591e-14  3.34026460996e-14  2.97229256662e-14  2.44258822556e-14  2.20787469039e-14  2.03107049748e-14  1.9019830042e-14  1.75662214603e-14  1.64509672801e-14  1.54191424508e-14  1.43441522856e-14  1.30377484834e-14  1.31311551762e-14  1.32167078921e-14  1.17768700258e-14  1.08264885482e-14  1.13334227107e-14  1.15209658395e-14  1.12595362697e-14  1.02357658668e-14  1.15890374532e-14  1.15229824467e-14  1.13103343438e-14  1.07878836579e-14  1.09247807093e-14  9.23362060554e-15  9.93089907383e-15  9.98869208059e-15  9.37546568476e-15
 9.45815101003e-15  1.01526429452e-14  1.01117487199e-14  1.04291380487e-14  1.00338618036e-14  9.72134360047e-15  9.35517606473e-15  1.02795259864e-14  1.02349993386e-14  1.02798497884e-14  1.00896408055e-14  1.02593063964e-14  1.00237179372e-14  1.04202082003e-14  1.01279830041e-14  1.01200046189e-14  1.01369736275e-14  9.86015242615e-15  9.71864194754e-15  9.38014372829e-15  1.00815705338e-14  9.8784717894e-15  9.78781954124e-15  8.41273302007e-15  8.95694038915e-15  8.4551498666e-15  1.0125807924e-14  1.06371595364e-14  1.09377762129e-14  1.12448884533e-14  1.05457835742e-14  1.03137495896e-14  1.03278648155e-14  1.11358206914e-14  1.07692240005e-14  1.19350058098e-14  1.13781069325e-14  1.0449444379e-14  1.12464426738e-14  1.22654383128e-14  1.26293201962e-14  1.36220224247e-14  1.41752738714e-14  1.50810895759e-14  1.63858207423e-14  1.72534210033e-14  1.92985603361e-14  2.09594319525e-14  2.31158562936e-14  2.54059635095e-14  2.83114178128e-14  3.376961921e-14  4.01936690258e-14  4.74877417817e-14  5.95287176705e-14  7.39459028495e-14  9.76466482052e-14  1.35422651049e-13  2.04642967109e-13  3.83577477281e-13  1.10194310557e-12  3.8505275497e-13  2.04741868283e-13  1.34956735407e-13  9.85347667389e-14  7.57481708966e-14  5.99288746935e-14  4.76001776355e-14  3.93784902596e-14  3.31695416299e-14  2.84859914703e-14  2.51385681353e-14  2.25265000337e-14  2.10585315803e-14  1.81006913546e-14  1.73183435562e-14  1.55117877198e-14  1.51868207417e-14  1.31544369015e-14  1.322747065e-14  1.2331056683e-14  1.24212340289e-14  1.19734728974e-14  1.16579011903e-14  1.16581174143e-14  1.08310186226e-14  1.04764089119e-14  1.07686031092e-14  1.12075113754e-14  9.79085786416e-15  9.27290884997e-15  9.73596519761e-15  9.0954300761e-15  1.00399635822e-14  9.60833827007e-15  9.71349433402e-15
 9.37021463492e-15  1.00914947843e-14  9.71787245133e-15  9.55362591208e-15  9.43581672095e-15  9.37990296688e-15  9.41257866965e-15  9.93475700344e-15  1.02482780385e-14  1.02057841454e-14  1.03417803972e-14  1.10678007439e-14  1.10546256437e-14  1.06647184084e-14  1.05377959275e-14  1.00511656186e-14  1.04412399817e-14  1.03901256889e-14  1.01015619699e-14  9.47942927329e-15  1.01530363345e-14  1.01086599222e-14  9.40857400026e-15  9.41033310176e-15  9.85091359882e-15  9.32925310885e-15  1.01398930878e-14  9.82131506199e-15  9.89460238232e-15  1.06625037539e-14  1.10165040988e-14  1.00541963605e-14  9.517040021e-15  1.08408694945e-14  1.13416624268e-14  1.11861131686e-14  1.08663386748e-14  1.10550136836e-14  1.0708935579e-14  1.07360756551e-14  1.20569759438e-14  1.26925712141e-14  1.35033123146e-14  1.31015510374e-14  1.41517252647e-14  1.5448691967e-14  1.61526052619e-14  1.82027055293e-14  1.96800165875e-14  2.19164823643e-14  2.53279300329e-14  2.95224850898e-14  3.38803515686e-14  4.02098664705e-14  4.78718465608e-14  5.96369864103e-14  7.57075478969e-14  9.89558595648e-14  1.36095006389e-13  2.04096471096e-13  3.8505275497e-13  1.09959263738e-12  3.8402304638e-13  2.04392082529e-13  1.34855368605e-13  9.84179291459e-14  7.54012710043e-14  5.87494449677e-14  4.77656312889e-14  3.87377061738e-14  3.27321058708e-14  2.88105567639e-14  2.52713915268e-14  2.22908909205e-14  1.91138271918e-14  1.82878866721e-14  1.68081019124e-14  1.63805830321e-14  1.5424274137e-14  1.47246425721e-14  1.33469070178e-14  1.23559927301e-14  1.2366089718e-14  1.2487660312e-14  1.17518419116e-14  1.13241806706e-14  1.08714573393e-14  1.12241287137e-14  1.06326862484e-14  1.00640914571e-14  9.55064201526e-15  9.99878850273e-15  1.00246920671e-14  1.04749973933e-14  1.0076714582e-14  1.02720333777e-14
 1.00922062841e-14  1.00673114326e-14  1.04346919179e-14  9.99407143624e-15  9.56669339505e-15  9.63251689635e-15  1.05628724926e-14  1.02197434455e-14  9.77555512367e-15  1.05596520209e-14  1.05591880287e-14  1.04942173314e-14  1.02469766258e-14  1.01297513066e-14  9.8422772138e-15  9.79164171222e-15  1.00937131435e-14  1.02874180029e-14  1.03916833294e-14  1.09159675736e-14  1.06158814659e-14  9.6539274048e-15  9.88274132331e-15  9.65878576035e-15  9.15663807313e-15  8.65314194354e-15  1.04467288271e-14  1.00814050233e-14  9.65856528909e-15  1.04278489974e-14  1.08465424745e-14  1.0355199373e-14  1.05568390365e-14  1.09615228453e-14  1.11589234674e-14  1.09890277635e-14  1.09587446175e-14  1.09322004507e-14  1.1041246742e-14  1.16074234429e-14  1.19279594021e-14  1.19048389536e-14  1.22802034809e-14  1.23880732876e-14  1.37569393217e-14  1.45361540165e-14  1.57614726386e-14  1.74622460794e-14  1.81038067209e-14  2.05958575792e-14  2.23955850134e-14  2.51953820456e-14  2.81103176386e-14  3.41671354432e-14  4.01955563421e-14  4.78148333811e-14  5.9598675489e-14  7.62566140279e-14  9.8506134497e-14  1.34784130113e-13  2.04741868283e-13  3.8402304638e-13  1.10122521018e-12  3.83866111592e-13  2.04719844853e-13  1.35697168603e-13  9.88542673704e-14  7.54577062667e-14  6.03746382242e-14  4.80916302148e-14  4.00748341655e-14  3.34863660879e-14  2.90599667594e-14  2.5468669829e-14  2.20073744923e-14  1.99020766789e-14  1.82096797517e-14  1.80862222954e-14  1.59263599104e-14  1.49855012981e-14  1.46153763894e-14  1.33480369184e-14  1.37096249238e-14  1.30682699074e-14  1.22073956523e-14  1.19427765419e-14  1.1264132855e-14  1.06051307508e-14  1.06497936087e-14  1.08001277114e-14  9.32443735995e-15  1.1051983528e-14  1.08961051141e-14  1.03718591351e-14  1.06568983392e-14  9.83305147154e-15
 1.10394922963e-14  9.97506882705e-15  1.05390975182e-14  9.59481557251e-15  9.83824407725e-15  9.61127994885e-15  1.06578980062e-14  9.44744911276e-15  9.9766527375e-15  9.47207185317e-15  9.43267016095e-15  9.63051609194e-15  8.93919991005e-15  1.00001315531e-14  1.01398996955e-14  8.91313706476e-15  1.02153256313e-14  9.44296133929e-15  9.62087017713e-15  9.52130831125e-15  9.67794893462e-15  9.92385405415e-15  1.01261253886e-14  9.6005586986e-15  9.54992327905e-15  1.00004894531e-14  1.06987226852e-14  1.0314069997e-14  1.01757321548e-14  1.01383270144e-14  1.09355143343e-14  1.07070722147e-14  1.08073964365e-14  1.13768067217e-14  1.02756280662e-14  1.03280864257e-14  1.11431802009e-14  1.04643422395e-14  1.10397602587e-14  1.08966922383e-14  1.05663348734e-14  1.09213698055e-14  1.1423653057e-14  1.16494145233e-14  1.25913900362e-14  1.32204987971e-14  1.47598456571e-14  1.53430886096e-14  1.68757100663e-14  1.88661756022e-14  2.00833770912e-14  2.29992823313e-14  2.53987451331e-14  2.82177941412e-14  3.27200198803e-14  3.98238677151e-14  4.8703883182e-14  6.07998317885e-14  7.52892828682e-14  9.84917777675e-14  1.34956735407e-13  2.04392082529e-13  3.83866111592e-13  1.09760049545e-12  3.83888733213e-13  2.04218026492e-13  1.35152845596e-13  9.8044259944e-14  7.56069230196e-14  5.91494363999e-14  4.79576475968e-14  3.97694659285e-14  3.44430676876e-14  2.96869471961e-14  2.50874855725e-14  2.24362694912e-14  1.99395530855e-14  1.82006930471e-14  1.69219751687e-14  1.56723764859e-14  1.50748265599e-14  1.38832756508e-14  1.35332278542e-14  1.24191889699e-14  1.25119328463e-14  1.20023675065e-14  1.26456841952e-14  1.11865841541e-14  1.09432683451e-14  1.08696904363e-14  9.60226929135e-15  1.01337431667e-14  1.09242297459e-14  1.12952792649e-14  1.00326751407e-14  1.03890343643e-14
 1.06492261344e-14  1.10616861212e-14  1.05234316796e-14  1.08835645325e-14  1.01541600136e-14  1.03024464947e-14  1.05456640836e-14  9.71581793947e-15  1.01074878722e-14  1.08970274147e-14  9.60753681762e-15  9.76868305988e-15  9.55408083772e-15  9.2166479339e-15  1.00496473676e-14  1.05809957439e-14  1.00657120202e-14  8.94734985065e-15  9.8323641308e-15  9.99484671244e-15  1.06673149694e-14  1.01580083076e-14  9.78032022824e-15  1.02551785812e-14  9.97551273438e-15  1.00485580325e-14  1.05716877596e-14  9.28154028226e-15  1.01713558102e-14  1.01316445675e-14  1.10729631796e-14  9.6384315314e-15  1.08679768477e-14  1.06854891337e-14  1.0609420438e-14  1.06375849126e-14  1.1230541118e-14  1.14871890193e-14  1.12473871501e-14  1.08006497788e-14  1.07749274087e-14  1.21677143935e-14  1.2108760621e-14  1.1252571449e-14  1.19142909387e-14  1.30717814951e-14  1.41220057847e-14  1.43236824998e-14  1.53735177277e-14  1.65684954202e-14  1.80773193075e-14  2.03053928102e-14  2.22714638427e-14  2.55806366532e-14  2.94862998774e-14  3.43194387162e-14  4.08768229973e-14  4.92835903091e-14  6.02201513606e-14  7.63297502764e-14  9.85347667389e-14  1.34855368605e-13  2.04719844853e-13  3.83888733213e-13  1.1026200423e-12  3.84016001635e-13  2.06353997891e-13  1.36174105661e-13  9.93894791789e-14  7.57035045987e-14  5.98993865741e-14  4.81410734941e-14  4.07853785879e-14  3.47063387497e-14  2.91292367625e-14  2.58506352193e-14  2.26973216162e-14  2.05121102746e-14  1.81803940397e-14  1.75220840699e-14  1.63425657485e-14  1.44253793144e-14  1.40032294293e-14  1.34551937784e-14  1.34715837029e-14  1.20477030291e-14  1.21360973367e-14  1.10010363476e-14  1.08068360866e-14  1.07591727388e-14  1.0286698364e-14  9.91966113793e-15  1.08388895567e-14  1.13847430348e-14  1.17440381296e-14  1.11091945935e-14
 1.07238716207e-14  1.09022793759e-14  1.07187386981e-14  1.06592227254e-14  1.08328202056e-14  9.73521782591e-15  1.06697841422e-14  1.04166762375e-14  1.12452953351e-14  1.13343254493e-14  1.01586671946e-14  9.62471033672e-15  9.33246910256e-15  9.11695900946e-15  1.0153821846e-14  9.63276281171e-15  9.6555169683e-15  8.54694572548e-15  9.60050162115e-15  9.1957701376e-15  1.10326210709e-14  1.01274942284e-14  9.40599971854e-15  1.01459214694e-14  9.5961623353e-15  9.56112247093e-15  9.77770560483e-15  9.97448156569e-15  1.09563801539e-14  1.05323378451e-14  1.08523970646e-14  1.05389789012e-14  1.09024141625e-14  1.05664272765e-14  1.15437842357e-14  1.13143344826e-14  1.02414363947e-14  9.94248512083e-15  1.0561642655e-14  1.15006943603e-14  1.10755139521e-14  1.15639026484e-14  1.16026240009e-14  1.11364061491e-14  1.12744636938e-14  1.25670558681e-14  1.36260924313e-14  1.36618233016e-14  1.39642373918e-14  1.57495060499e-14  1.70756011585e-14  1.938358329e-14  2.13664870575e-14  2.35830873635e-14  2.67245094464e-14  2.93459032836e-14  3.54576815605e-14  4.20847288309e-14  4.97453447765e-14  6.11729865169e-14  7.57481708966e-14  9.84179291459e-14  1.35697168603e-13  2.04218026492e-13  3.84016001635e-13  1.09950404998e-12  3.85192944627e-13  2.04755095692e-13  1.35263988584e-13  9.78606206982e-14  7.61636148067e-14  5.87690178855e-14  4.80172071182e-14  4.05859131317e-14  3.36167797299e-14  2.97115910677e-14  2.56948146907e-14  2.25841610479e-14  2.13524390169e-14  1.89920880144e-14  1.67160859617e-14  1.56014342045e-14  1.3865225287e-14  1.40515708052e-14  1.4125498403e-14  1.36008156125e-14  1.30276848232e-14  1.29622674629e-14  1.12846923513e-14  1.11073490502e-14  1.06832390801e-14  1.07566192719e-14  1.19210984935e-14  1.15834786435e-14  1.13984720379e-14  1.00573367372e-14
 1.03999173801e-14  1.08216949976e-14  1.13098509298e-14  1.09590826224e-14  1.13587970111e-14  9.7508881411e-15  1.11268291939e-14  1.03856127633e-14  1.06483543961e-14  1.07790239778e-14  1.09647203493e-14  1.06496731087e-14  1.0072357761e-14  9.65349392247e-15  1.0760509371e-14  9.41214946952e-15  9.73859731614e-15  9.72492449889e-15  8.90674166361e-15  9.0158172349e-15  1.05175139275e-14  1.02683293627e-14  9.38278840817e-15  9.27032744338e-15  9.96210861089e-15  8.59493615627e-15  9.62131355518e-15  8.88838128841e-15  1.04819492904e-14  9.63972706826e-15  1.04545438737e-14  1.09641448652e-14  1.02983283981e-14  1.02262784666e-14  9.68754254915e-15  1.04681876292e-14  9.38266438843e-15  9.3238219579e-15  1.01874357297e-14  1.08492359487e-14  1.05230302381e-14  1.10119070758e-14  1.17250825655e-14  1.10120320409e-14  1.14462310821e-14  1.26266635773e-14  1.31332662905e-14  1.37582221009e-14  1.4096621724e-14  1.48141467304e-14  1.55799538688e-14  1.73942452689e-14  1.87116834242e-14  2.08702943667e-14  2.25514140763e-14  2.52756695991e-14  2.861395343e-14  3.39609000493e-14  4.02535788235e-14  4.90637159092e-14  5.99288746935e-14  7.54012710043e-14  9.88542673704e-14  1.35152845596e-13  2.06353997891e-13  3.85192944627e-13  1.10548527118e-12  3.85149084887e-13  2.0512475528e-13  1.35715236119e-13  9.87841338276e-14  7.41296396448e-14  5.92028791436e-14  4.79946175239e-14  3.8912089864e-14  3.3800790357e-14  2.89192244349e-14  2.57571547043e-14  2.34737509619e-14  2.01102248266e-14  1.84966265642e-14  1.555372811e-14  1.52214943104e-14  1.56028654749e-14  1.49215347194e-14  1.36863546318e-14  1.3740368197e-14  1.19540870979e-14  1.17426886627e-14  1.15550512462e-14  1.13866503141e-14  1.13408212537e-14  1.02237235888e-14  1.12075513928e-14  1.13523612775e-14  1.09434844563e-14
 1.01572478931e-14  1.06073503157e-14  1.05246979779e-14  1.05139741277e-14  1.1494449087e-14  1.0107910663e-14  1.00809816996e-14  9.83713263447e-15  1.06368377259e-14  1.13138146803e-14  1.03780096224e-14  1.08238851457e-14  1.05071328674e-14  9.70924887072e-15  1.04106622178e-14  9.87538377916e-15  1.03997132806e-14  9.73081962452e-15  9.27333490412e-15  9.41301373865e-15  9.43624131846e-15  1.02256472733e-14  9.83700382223e-15  1.01024051127e-14  9.6525567241e-15  8.9021637285e-15  9.61444132907e-15  1.02277154538e-14  1.02733606173e-14  1.05588455597e-14  9.76900239297e-15  1.04599118697e-14  9.84955271976e-15  9.90281831999e-15  1.05774242674e-14  1.01088344129e-14  1.01561767863e-14  1.00567042928e-14  1.02036436856e-14  1.01377891693e-14  1.09819072669e-14  1.0512177029e-14  1.18872971051e-14  1.17910414429e-14  1.21536798922e-14  1.21695309904e-14  1.19226393216e-14  1.30351159724e-14  1.40425789328e-14  1.38845901356e-14  1.43534806661e-14  1.54819160337e-14  1.65347136334e-14  1.84320171492e-14  1.89731938109e-14  2.18541014702e-14  2.60291984766e-14  2.96164883528e-14  3.39300901755e-14  3.94971066591e-14  4.76001776355e-14  5.87494449677e-14  7.54577062667e-14  9.8044259944e-14  1.36174105661e-13  2.04755095692e-13  3.85149084887e-13  1.10195713285e-12  3.85532405127e-13  2.04533543916e-13  1.35773091982e-13  9.80562107497e-14  7.62677901305e-14  6.01336928677e-14  4.79093125174e-14  4.05784003931e-14  3.48256531145e-14  2.96505998658e-14  2.64035266121e-14  2.36735394847e-14  2.03853307236e-14  1.81020796893e-14  1.68014904634e-14  1.66809144451e-14  1.53489589273e-14  1.47167018647e-14  1.44007130174e-14  1.40004133666e-14  1.26471759011e-14  1.25778468204e-14  1.16955116391e-14  1.21736211266e-14  1.22907453289e-14  1.15340269937e-14  1.09680238268e-14  1.03027314838e-14
 1.14315441143e-14  1.16204043081e-14  1.11586391041e-14  1.13669528194e-14  1.15070716049e-14  1.08368550772e-14  1.08340400914e-14  9.77655305415e-15  1.02285283238e-14  1.10224714939e-14  1.02619124575e-14  1.08399160073e-14  1.05892818231e-14  1.01823881523e-14  1.03736554174e-14  1.0954791856e-14  1.06780916055e-14  1.05115744049e-14  9.38508451618e-15  1.02006710207e-14  1.02961512138e-14  1.01311498997e-14  9.66470316591e-15  1.06959332912e-14  1.04908989094e-14  1.04059863913e-14  1.07722418733e-14  1.0563970948e-14  1.17120858586e-14  1.10432604973e-14  1.12760772945e-14  1.11770599342e-14  1.11356386078e-14  1.01231766311e-14  1.04455164284e-14  1.07829714589e-14  1.00211522469e-14  1.00391469747e-14  1.10488387762e-14  1.07537425493e-14  9.34214375278e-15  1.05881659622e-14  1.08540233145e-14  1.10044484882e-14  1.19603986914e-14  1.11348933158e-14  1.11811110248e-14  1.21452770189e-14  1.27082075207e-14  1.26690921798e-14  1.37564361975e-14  1.47026144939e-14  1.48082612111e-14  1.76053444999e-14  1.78037772921e-14  2.02265372128e-14  2.31909014806e-14  2.63061957828e-14  2.88792810859e-14  3.34026460996e-14  3.93784902596e-14  4.77656312889e-14  6.03746382242e-14  7.56069230196e-14  9.93894791789e-14  1.35263988584e-13  2.0512475528e-13  3.85532405127e-13  1.10352013389e-12  3.85560346455e-13  2.05290689379e-13  1.35124917384e-13  9.84096963847e-14  7.59029969208e-14  5.97854732917e-14  4.85607600896e-14  4.10660455151e-14  3.49432296309e-14  3.0085194476e-14  2.58945426978e-14  2.4234018844e-14  2.1019712601e-14  1.9579366702e-14  1.76619124525e-14  1.61689835917e-14  1.5657856402e-14  1.49835026951e-14  1.48044134826e-14  1.24905104531e-14  1.22266576191e-14  1.10854087098e-14  1.09517776164e-14  1.1666611639e-14  1.09138653566e-14  1.24764703439e-14  1.15779833598e-14
 1.13542062623e-14  1.16667654195e-14  1.02092791631e-14  1.04007716382e-14  1.06360124233e-14  1.05810529412e-14  9.82804941567e-15  9.55254818391e-15  1.01266050076e-14  1.06177463942e-14  1.02571666801e-14  9.81241504834e-15  1.04360186184e-14  1.08256797347e-14  9.86301739711e-15  1.05522023605e-14  1.05066756248e-14  1.00663589834e-14  1.08163225344e-14  1.04305323084e-14  1.05138271433e-14  9.52738503731e-15  9.59800197327e-15  9.7917655221e-15  9.80265635676e-15  1.02089920533e-14  9.85338571751e-15  9.6575383862e-15  1.08460561167e-14  1.0802629446e-14  1.05807394143e-14  1.09479896552e-14  1.06465768789e-14  1.07101963547e-14  1.04543589005e-14  9.61335488572e-15  9.74648725656e-15  8.94519410691e-15  1.06319142281e-14  1.07260697015e-14  1.02507144788e-14  1.05314276651e-14  9.86461230002e-15  1.0435512051e-14  1.1276969351e-14  1.07666766982e-14  1.13264604066e-14  1.17390170242e-14  1.24660004034e-14  1.27892546136e-14  1.29417966375e-14  1.40921666111e-14  1.47291262198e-14  1.57009839996e-14  1.62278960219e-14  1.85313649442e-14  2.14086722686e-14  2.30521462879e-14  2.59283639692e-14  2.97229256662e-14  3.31695416299e-14  3.87377061738e-14  4.80916302148e-14  5.91494363999e-14  7.57035045987e-14  9.78606206982e-14  1.35715236119e-13  2.04533543916e-13  3.85560346455e-13  1.10762859574e-12  3.85537876184e-13  2.03853488347e-13  1.36181794544e-13  9.9679754892e-14  7.53249881474e-14  5.96445376734e-14  4.88096017063e-14  4.15051476353e-14  3.38791953216e-14  2.97346019376e-14  2.5949893422e-14  2.28411488219e-14  2.10590353082e-14  1.95987967049e-14  1.71021318546e-14  1.63773222601e-14  1.54204185243e-14  1.42234435793e-14  1.23722674553e-14  1.26329438622e-14  1.15006759709e-14  1.212995751e-14  1.20802072551e-14  1.10012358388e-14  1.16206220424e-14  1.10421151454e-14
 1.06769296446e-14  1.18850335559e-14  1.04021729762e-14  1.01576555037e-14  1.10718196098e-14  1.04577295789e-14  9.93512960297e-15  9.54578637972e-15  9.71855389252e-15  1.06248490513e-14  1.11832754243e-14  9.34784157101e-15  9.40777639488e-15  9.89489653401e-15  1.04872279307e-14  1.05745518406e-14  1.12448030294e-14  9.99632595907e-15  1.057236116e-14  1.01178448819e-14  1.00478103045e-14  9.41476961099e-15  9.38748492397e-15  9.31404681893e-15  9.0063682343e-15  8.81985894622e-15  9.63151410902e-15  9.16629960042e-15  9.82220681892e-15  1.11139721451e-14  1.03152675363e-14  9.83455840583e-15  1.06040534464e-14  1.0695587564e-14  9.98385144136e-15  9.83510403216e-15  9.17417329845e-15  8.97652710754e-15  1.00706340326e-14  9.38463329824e-15  8.92036753987e-15  9.62589293946e-15  9.86553132453e-15  1.10719359051e-14  1.10916072929e-14  1.05678391124e-14  1.20254143042e-14  1.22015690412e-14  1.16342353364e-14  1.20323750221e-14  1.26127563738e-14  1.32672835978e-14  1.38617552172e-14  1.50360171385e-14  1.47214721445e-14  1.6121257155e-14  1.89159233744e-14  2.08532579637e-14  2.30517493141e-14  2.44258822556e-14  2.84859914703e-14  3.27321058708e-14  4.00748341655e-14  4.79576475968e-14  5.98993865741e-14  7.61636148067e-14  9.87841338276e-14  1.35773091982e-13  2.05290689379e-13  3.85537876184e-13  1.1042797283e-12  3.84008141726e-13  2.05863354907e-13  1.35719930248e-13  9.87194915e-14  7.56514756769e-14  6.07452244277e-14  4.92681186478e-14  3.98793137362e-14  3.41393297722e-14  2.98368645963e-14  2.66332473842e-14  2.29295330601e-14  2.1079583511e-14  1.85892088625e-14  1.71230446597e-14  1.66778916468e-14  1.49387293115e-14  1.33813122198e-14  1.31035084226e-14  1.20489369513e-14  1.20676437129e-14  1.19620843422e-14  1.11206726691e-14  1.16087856069e-14  1.11884525648e-14
 1.04444825226e-14  1.06597099254e-14  1.07341076768e-14  1.09228551276e-14  1.2204866221e-14  1.1674310637e-14  1.18115034207e-14  1.00183519256e-14  1.03381334838e-14  1.00675285897e-14  1.04178319145e-14  9.72799099377e-15  9.96698493806e-15  1.0164633475e-14  1.09616042791e-14  1.12566546891e-14  1.03596007648e-14  9.8828786293e-15  9.80504061175e-15  9.72010857648e-15  9.97419631256e-15  9.87057925417e-15  9.78160998633e-15  1.06069510067e-14  1.00534105969e-14  9.96344145821e-15  9.94951830605e-15  9.03866120939e-15  1.09046888868e-14  1.02556789257e-14  9.82405069226e-15  9.46141566341e-15  9.87387211694e-15  1.08687597335e-14  1.04282243027e-14  1.04778460158e-14  9.73260426973e-15  9.56349039059e-15  9.77982114668e-15  9.98603429273e-15  9.38853287488e-15  9.16001033647e-15  9.97341398826e-15  1.03197585025e-14  1.05873430757e-14  1.0899464781e-14  1.10043626629e-14  1.11225006416e-14  1.10855641257e-14  1.12614367873e-14  1.21638225126e-14  1.39030103753e-14  1.43593367222e-14  1.46308835488e-14  1.42420030713e-14  1.54484356911e-14  1.6737374972e-14  1.79939659393e-14  1.9398645147e-14  2.20787469039e-14  2.51385681353e-14  2.88105567639e-14  3.34863660879e-14  3.97694659285e-14  4.81410734941e-14  5.87690178855e-14  7.41296396448e-14  9.80562107497e-14  1.35124917384e-13  2.03853488347e-13  3.84008141726e-13  1.09673206327e-12  3.84194306891e-13  2.04307920705e-13  1.33771726027e-13  9.84067882578e-14  7.57304519203e-14  6.01754114038e-14  4.84794283832e-14  4.0560967805e-14  3.39443003045e-14  3.00968801602e-14  2.60249497849e-14  2.27515733054e-14  1.99279357236e-14  1.80090780813e-14  1.71249627848e-14  1.46095991524e-14  1.38378251e-14  1.33051888537e-14  1.25652326102e-14  1.2292369693e-14  1.18909406716e-14  1.14660364578e-14  1.11095117276e-14  1.11856664284e-14
 1.1237030303e-14  1.07896225653e-14  1.07851066943e-14  1.1044482701e-14  1.06330378803e-14  1.00216042873e-14  1.06599588008e-14  1.01168979199e-14  1.05057614033e-14  1.05709285799e-14  1.1684646211e-14  1.079415753e-14  1.12167569412e-14  1.07143507718e-14  1.10962150613e-14  1.06819800158e-14  1.00328930433e-14  9.67982312127e-15  9.63072530643e-15  9.97432378558e-15  9.55053982777e-15  9.966711898e-15  9.57253806063e-15  1.02349304204e-14  1.06085152304e-14  1.04959011534e-14  1.0115300549e-14  9.60446385212e-15  1.04307780535e-14  1.07707815472e-14  9.44972074115e-15  9.65010808994e-15  1.07125297857e-14  9.98622995665e-15  1.03280000532e-14  1.00298894358e-14  1.01897815072e-14  1.02394630694e-14  1.0800705054e-14  9.97956090457e-15  1.02509921744e-14  9.73103547653e-15  9.41411158779e-15  9.8375753522e-15  1.02488498273e-14  1.09960693558e-14  1.03729271953e-14  1.09831321155e-14  1.16213241869e-14  1.13176699422e-14  1.13951665528e-14  1.25866923526e-14  1.24550217168e-14  1.38425941538e-14  1.27318321179e-14  1.44834125119e-14  1.50661704221e-14  1.66293981077e-14  1.78591315042e-14  2.03107049748e-14  2.25265000337e-14  2.52713915268e-14  2.90599667594e-14  3.44430676876e-14  4.07853785879e-14  4.80172071182e-14  5.92028791436e-14  7.62677901305e-14  9.84096963847e-14  1.36181794544e-13  2.05863354907e-13  3.84194306891e-13  1.10271624661e-12  3.84362288508e-13  2.04357265093e-13  1.35042858535e-13  9.87166369354e-14  7.4993834419e-14  6.06449329548e-14  4.89553647798e-14  4.08338057078e-14  3.42262715274e-14  3.00674505911e-14  2.53378888912e-14  2.22570704129e-14  2.04859213597e-14  1.86851521836e-14  1.6468583666e-14  1.52107006883e-14  1.43217974099e-14  1.29468920392e-14  1.27291309273e-14  1.25722323126e-14  1.14379707371e-14  1.18478075533e-14  1.08653290279e-14
 1.14442416576e-14  1.14638282989e-14  1.03249131113e-14  1.08549534433e-14  1.06000564275e-14  1.10383269143e-14  1.12285221142e-14  9.19398307654e-15  9.80653633752e-15  8.9782646939e-15  9.825658934e-15  9.46010021133e-15  9.35605950112e-15  9.37729329622e-15  8.71985003385e-15  9.48396109325e-15  1.07388741291e-14  1.00567156265e-14  9.82241811243e-15  9.47660119448e-15  8.75298241886e-15  9.5967978434e-15  9.31432252931e-15  9.87145139087e-15  1.03000810004e-14  1.09049340324e-14  1.05877278468e-14  1.01401177796e-14  1.02051130904e-14  1.08074579507e-14  9.45142299635e-15  1.01379888052e-14  1.07094426428e-14  1.11886651252e-14  1.08360765609e-14  1.07140115569e-14  1.04317375545e-14  9.42349841488e-15  9.64571091062e-15  9.99031925134e-15  1.05050018176e-14  1.05532203183e-14  1.04282406565e-14  9.61021693835e-15  1.04813856761e-14  1.04943454257e-14  1.03701864166e-14  1.1046591341e-14  1.14187436463e-14  1.16047274924e-14  1.15405177927e-14  1.20155325831e-14  1.2215055575e-14  1.26617988512e-14  1.2316486173e-14  1.37897044394e-14  1.51503959616e-14  1.57446407818e-14  1.69354204136e-14  1.9019830042e-14  2.10585315803e-14  2.22908909205e-14  2.5468669829e-14  2.96869471961e-14  3.47063387497e-14  4.05859131317e-14  4.79946175239e-14  6.01336928677e-14  7.59029969208e-14  9.9679754892e-14  1.35719930248e-13  2.04307920705e-13  3.84362288508e-13  1.10233956767e-12  3.83440717246e-13  2.03988924482e-13  1.3469826167e-13  9.77983052444e-14  7.46293242759e-14  5.87630122103e-14  4.85271381977e-14  4.13402417414e-14  3.35648681579e-14  2.87284428517e-14  2.51266990378e-14  2.21140589872e-14  2.04364740218e-14  1.80992462204e-14  1.66441456393e-14  1.48839944454e-14  1.34363718069e-14  1.32038504144e-14  1.30056052488e-14  1.1841806494e-14  1.22575917052e-14  1.16629909141e-14
 1.17160615331e-14  1.15144190789e-14  1.15361958823e-14  1.15877291069e-14  1.04619625428e-14  1.04180130155e-14  1.11236348733e-14  9.78314201852e-15  1.05955230315e-14  1.06444178613e-14  1.00076656809e-14  1.09165517423e-14  9.61963294331e-15  9.403371342e-15  9.29882811489e-15  9.30383967666e-15  1.0599253195e-14  1.02412925387e-14  1.0775977489e-14  9.46962636378e-15  9.85948802e-15  1.03534213844e-14  9.51352575398e-15  9.33415033968e-15  9.59513578086e-15  1.02676160744e-14  1.04066696419e-14  9.67091671807e-15  1.01922597885e-14  1.0143767914e-14  1.02727096439e-14  9.91644170443e-15  1.05446021293e-14  1.10392275855e-14  1.01765861782e-14  1.04810672491e-14  9.97413361412e-15  9.97926469655e-15  1.01315825462e-14  9.69177233199e-15  9.31602318894e-15  9.72433546964e-15  1.05215358243e-14  1.10057216828e-14  1.081929817e-14  1.08567968192e-14  1.09089999936e-14  1.218546049e-14  1.12446886716e-14  1.10540342567e-14  1.12242424335e-14  1.23862280373e-14  1.21132655627e-14  1.16470287832e-14  1.18804689e-14  1.30207696795e-14  1.40684820794e-14  1.56361205379e-14  1.53950248131e-14  1.75662214603e-14  1.81006913546e-14  1.91138271918e-14  2.20073744923e-14  2.50874855725e-14  2.91292367625e-14  3.36167797299e-14  3.8912089864e-14  4.79093125174e-14  5.97854732917e-14  7.53249881474e-14  9.87194915e-14  1.33771726027e-13  2.04357265093e-13  3.83440717246e-13  1.10003719337e-12  3.84503019713e-13  2.04054648147e-13  1.35674804165e-13  9.83112947376e-14  7.486053918e-14  5.99973381757e-14  4.82833533418e-14  3.9888853792e-14  3.4553676834e-14  2.98275160668e-14  2.63545394971e-14  2.31962765012e-14  2.00487931241e-14  1.93304253619e-14  1.69135109122e-14  1.53246344922e-14  1.44161906482e-14  1.35816175997e-14  1.27840014097e-14  1.27716967295e-14  1.202046182e-14
 1.21858370837e-14  1.20592785384e-14  1.20111975365e-14  1.16356042809e-14  1.17989497516e-14  1.17193376012e-14  1.16254626907e-14  1.02261315032e-14  9.96224630839e-15  1.09601874771e-14  1.06082200653e-14  1.08292631245e-14  9.76082165899e-15  1.01891325915e-14  9.48848766262e-15  1.04396818466e-14  1.04247664659e-14  1.03631334249e-14  1.07098385097e-14  9.96997227566e-15  1.03129830601e-14  1.03467757467e-14  1.02429624915e-14  1.01706927003e-14  1.00946670183e-14  1.06597060165e-14  1.0612361687e-14  9.4667220741e-15  9.7272187673e-15  9.8276315988e-15  9.36614273933e-15  9.05428579253e-15  9.77241596689e-15  1.08700196124e-14  1.00044047627e-14  9.89863027383e-15  9.97119054893e-15  9.66340392496e-15  1.00673874176e-14  1.01964478264e-14  1.04960471793e-14  9.9348413868e-15  9.6811896078e-15  1.11579388325e-14  1.15788627297e-14  1.04243412133e-14  1.05138532422e-14  1.15372861471e-14  1.09230204839e-14  1.12547649859e-14  1.10465167346e-14  1.15387115142e-14  1.11994212175e-14  1.14430474885e-14  1.18590124418e-14  1.22107160657e-14  1.36535615086e-14  1.38429996332e-14  1.51179128494e-14  1.64509672801e-14  1.73183435562e-14  1.82878866721e-14  1.99020766789e-14  2.24362694912e-14  2.58506352193e-14  2.97115910677e-14  3.3800790357e-14  4.05784003931e-14  4.85607600896e-14  5.96445376734e-14  7.56514756769e-14  9.84067882578e-14  1.35042858535e-13  2.03988924482e-13  3.84503019713e-13  1.10238792004e-12  3.84068886301e-13  2.04400822972e-13  1.34916241341e-13  9.73377506757e-14  7.54379364295e-14  5.96446654932e-14  4.88827834615e-14  4.05396253253e-14  3.4240485146e-14  2.9207917818e-14  2.60511661514e-14  2.201799039e-14  2.02754225649e-14  1.80975746641e-14  1.68772604379e-14  1.60508241357e-14  1.44344265638e-14  1.41938798277e-14  1.39076882567e-14  1.32225892361e-14
 1.18448129264e-14  1.18236827147e-14  1.11588927239e-14  1.07213219687e-14  1.01128869944e-14  1.0401087548e-14  1.12782606306e-14  1.03910828705e-14  1.01203840256e-14  1.05360990487e-14  1.03020784392e-14  1.02918480864e-14  9.95247270982e-15  9.71009109186e-15  1.02207423754e-14  1.05971552716e-14  1.06010774736e-14  9.39312493384e-15  9.54819205061e-15  9.14716008266e-15  1.01469477317e-14  9.94431745366e-15  1.047672865e-14  9.30198435942e-15  9.40489220581e-15  1.05858226963e-14  1.04936956259e-14  9.53440865654e-15  9.7535855097e-15  9.03902654784e-15  9.36776791085e-15  1.00663659925e-14  9.39913880325e-15  9.75237568262e-15  1.09512848281e-14  1.00888137376e-14  9.59908939828e-15  1.01927802628e-14  1.09296575521e-14  1.03321620844e-14  1.05808583501e-14  9.52342155863e-15  9.56566406549e-15  9.25267677471e-15  1.02570415993e-14  1.01318351233e-14  9.75459926381e-15  1.06258492953e-14  1.08570965872e-14  1.11996315738e-14  1.04895022605e-14  1.14468322132e-14  1.02550663483e-14  1.08710573813e-14  1.1836735158e-14  1.16915112976e-14  1.23830535534e-14  1.33489793981e-14  1.46765519007e-14  1.54191424508e-14  1.55117877198e-14  1.68081019124e-14  1.82096797517e-14  1.99395530855e-14  2.26973216162e-14  2.56948146907e-14  2.89192244349e-14  3.48256531145e-14  4.10660455151e-14  4.88096017063e-14  6.07452244277e-14  7.57304519203e-14  9.87166369354e-14  1.3469826167e-13  2.04054648147e-13  3.84068886301e-13  1.09854911159e-12  3.83180341431e-13  2.04081207327e-13  1.34538570399e-13  9.81138339911e-14  7.44844701808e-14  6.03772457468e-14  4.88111994704e-14  4.0681184078e-14  3.41060825676e-14  2.98616393491e-14  2.55421442636e-14  2.27434411922e-14  2.06857998835e-14  1.87683892564e-14  1.73891076049e-14  1.5273899861e-14  1.48346756138e-14  1.32680464438e-14  1.15340702734e-14
 1.34913157277e-14  1.27638661224e-14  1.14128804759e-14  1.09873198075e-14  1.10936720147e-14  9.87979074926e-15  1.14678482525e-14  1.02496696603e-14  1.04062211437e-14  1.01204835612e-14  1.05290630845e-14  9.45661912899e-15  8.98527489435e-15  9.75005876207e-15  9.60849760108e-15  1.05104332499e-14  1.07428560508e-14  9.63046353198e-15  1.03232717052e-14  1.038044615e-14  8.80573084625e-15  9.36647855297e-15  1.03885341676e-14  1.03951582369e-14  9.70049705738e-15  9.95470445771e-15  1.03005314452e-14  1.06444821758e-14  1.05757032771e-14  9.50424015581e-15  9.26153372097e-15  9.96440603035e-15  1.04478719855e-14  1.04948332439e-14  1.01550621699e-14  1.04061573073e-14  1.02745339246e-14  1.01807290528e-14  1.05610097655e-14  1.03529911355e-14  1.06850715226e-14  1.07364631302e-14  9.3270748755e-15  9.94246176906e-15  1.0508792524e-14  1.04788328191e-14  1.00530205915e-14  1.06889513958e-14  1.00501169921e-14  9.46318992612e-15  1.00196222397e-14  1.04819002039e-14  1.08622378297e-14  1.14244384272e-14  1.14061879913e-14  1.11881808597e-14  1.16758817402e-14  1.23518765816e-14  1.36915450054e-14  1.43441522856e-14  1.51868207417e-14  1.63805830321e-14  1.80862222954e-14  1.82006930471e-14  2.05121102746e-14  2.25841610479e-14  2.57571547043e-14  2.96505998658e-14  3.49432296309e-14  4.15051476353e-14  4.92681186478e-14  6.01754114038e-14  7.4993834419e-14  9.77983052444e-14  1.35674804165e-13  2.04400822972e-13  3.83180341431e-13  1.10137608039e-12  3.84979197702e-13  2.04201433399e-13  1.34648764821e-13  9.84011283816e-14  7.61860655585e-14  6.06186872177e-14  4.91232501474e-14  3.96192051541e-14  3.37060286126e-14  2.92121088771e-14  2.57707282708e-14  2.18030541465e-14  2.07058361443e-14  1.88589889388e-14  1.64845051799e-14  1.56339662204e-14  1.45867554464e-14  1.38035885761e-14
 1.47613775364e-14  1.41737756051e-14  1.36075696392e-14  1.26531549321e-14  1.16022019551e-14  1.02502320441e-14  1.13873948529e-14  1.0625052768e-14  1.09028751229e-14  1.11485098597e-14  1.1508788474e-14  1.06328115668e-14  1.00851952108e-14  1.09380750326e-14  9.67540297968e-15  1.05750345176e-14  1.11578083806e-14  1.00300725993e-14  8.65459506928e-15  8.97688749753e-15  9.76080077904e-15  9.29456100921e-15  9.84155441054e-15  1.01996082329e-14  8.74717638533e-15  1.00788567543e-14  1.01487278094e-14  9.50711435262e-15  9.96592102549e-15  1.01390585579e-14  9.06485928778e-15  1.00268608166e-14  1.00496703517e-14  9.56657069808e-15  1.01981946662e-14  9.77261553574e-15  9.63978976983e-15  1.0177233613e-14  9.83083205523e-15  9.75596212412e-15  9.87339154734e-15  1.0073855958e-14  9.55328786758e-15  9.38321779133e-15  1.0345071552e-14  1.05229241206e-14  1.02708698285e-14  1.0766046257e-14  1.13349966152e-14  1.03339938109e-14  1.0259673789e-14  1.02826645342e-14  1.11592546931e-14  1.11818698978e-14  1.07484705023e-14  1.17645382556e-14  1.14571613299e-14  1.23290560258e-14  1.4015500394e-14  1.30377484834e-14  1.31544369015e-14  1.5424274137e-14  1.59263599104e-14  1.69219751687e-14  1.81803940397e-14  2.13524390169e-14  2.34737509619e-14  2.64035266121e-14  3.0085194476e-14  3.38791953216e-14  3.98793137362e-14  4.84794283832e-14  6.06449329548e-14  7.46293242759e-14  9.83112947376e-14  1.34916241341e-13  2.04081207327e-13  3.84979197702e-13  1.10226704499e-12  3.83510912155e-13  2.04587117826e-13  1.35283277888e-13  9.8345794113e-14  7.63034129122e-14  6.00048278356e-14  4.86705082538e-14  4.12738577383e-14  3.44445081928e-14  2.96731788276e-14  2.63567957094e-14  2.26743368603e-14  2.09464922752e-14  1.80808814398e-14  1.68389837221e-14  1.59661623155e-14  1.37649337922e-14
 1.51320730805e-14  1.45359271991e-14  1.37374172842e-14  1.23050022492e-14  1.13945759582e-14  1.13407350832e-14  1.19854718912e-14  1.1742619658e-14  1.05904248644e-14  1.09868465936e-14  1.16766358186e-14  1.08443436233e-14  1.07436368798e-14  1.14932581895e-14  9.96338204781e-15  1.07128616586e-14  1.10013954332e-14  1.01684897085e-14  9.75324519611e-15  9.66196943741e-15  1.05292791505e-14  1.03895746779e-14  9.97964991844e-15  1.03105273399e-14  9.44794141284e-15  9.84127188292e-15  1.05032871628e-14  9.59887759441e-15  1.02434253879e-14  1.00958913155e-14  9.89997738113e-15  9.87282895668e-15  9.36846033406e-15  9.65518898486e-15  8.75584396447e-15  9.35655594871e-15  9.30458458907e-15  9.20542133857e-15  1.04575764135e-14  9.94843295091e-15  1.03855578061e-14  9.82161848849e-15  8.65682172464e-15  9.08370841181e-15  1.06088269611e-14  1.04870355459e-14  1.02506441278e-14  1.12275414141e-14  1.03881986746e-14  1.02694076218e-14  9.57426074645e-15  9.72515346358e-15  9.67692175296e-15  1.04161836196e-14  1.13115656048e-14  1.07694139862e-14  1.15484918486e-14  1.16941538777e-14  1.3299090807e-14  1.31311551762e-14  1.322747065e-14  1.47246425721e-14  1.49855012981e-14  1.56723764859e-14  1.75220840699e-14  1.89920880144e-14  2.01102248266e-14  2.36735394847e-14  2.58945426978e-14  2.97346019376e-14  3.41393297722e-14  4.0560967805e-14  4.89553647798e-14  5.87630122103e-14  7.486053918e-14  9.73377506757e-14  1.34538570399e-13  2.04201433399e-13  3.83510912155e-13  1.09627796483e-12  3.82921452276e-13  2.03747496691e-13  1.34784512196e-13  9.90438654984e-14  7.59674116477e-14  6.01606133705e-14  4.95003901523e-14  4.15675519772e-14  3.51743155068e-14  3.06773682531e-14  2.57016432656e-14  2.3980123814e-14  2.01221176538e-14  1.76343684159e-14  1.65640410006e-14  1.62949840815e-14
 1.67000308756e-14  1.46900851718e-14  1.43380227404e-14  1.37295840021e-14  1.28039232359e-14  1.22657995524e-14  1.29539935417e-14  1.18214137256e-14  1.1007874947e-14  1.09623129598e-14  1.13001478363e-14  1.13327128071e-14  1.12583401121e-14  1.08732828947e-14  9.78161679236e-15  1.01717678411e-14  1.06445731956e-14  8.9644488358e-15  1.0381624381e-14  9.5988011168e-15  1.02972939523e-14  9.89270541178e-15  1.06163937077e-14  1.00438505293e-14  1.05254121444e-14  9.79725230877e-15  9.62492174401e-15  1.04189411315e-14  1.09551327142e-14  1.0102600984e-14  9.9618212534e-15  1.01730475545e-14  1.08514686701e-14  1.03133067122e-14  1.05672169684e-14  9.5125145627e-15  9.72669669663e-15  9.32347407191e-15  9.01087489566e-15  9.21532557031e-15  1.00155425487e-14  1.02687628442e-14  1.03972233386e-14  9.57214390162e-15  1.02826005428e-14  1.00530183888e-14  1.0934262856e-14  1.07277990821e-14  1.07289143245e-14  1.07716756999e-14  9.57852766991e-15  1.01515010797e-14  1.09166205884e-14  1.08728066123e-14  1.11132796172e-14  1.11010967537e-14  1.10252670947e-14  1.23262473534e-14  1.27703353453e-14  1.32167078921e-14  1.2331056683e-14  1.33469070178e-14  1.46153763894e-14  1.50748265599e-14  1.63425657485e-14  1.67160859617e-14  1.84966265642e-14  2.03853307236e-14  2.4234018844e-14  2.5949893422e-14  2.98368645963e-14  3.39443003045e-14  4.08338057078e-14  4.85271381977e-14  5.99973381757e-14  7.54379364295e-14  9.81138339911e-14  1.34648764821e-13  2.04587117826e-13  3.82921452276e-13  1.09977779039e-12  3.83384277329e-13  2.03925063745e-13  1.35675690155e-13  9.93746977762e-14  7.54627515e-14  6.06907530921e-14  4.91628155528e-14  4.15325210907e-14  3.50507145557e-14  2.99794882528e-14  2.62767451131e-14  2.2369448406e-14  2.1110981026e-14  1.84779696443e-14  1.72213428541e-14
 1.755920217e-14  1.54855486919e-14  1.42949180972e-14  1.37207251087e-14  1.22495204134e-14  1.21128024032e-14  1.3594390813e-14  1.30558353689e-14  1.10113590074e-14  1.12039003588e-14  1.15946939823e-14  1.18155262804e-14  1.15031086827e-14  1.06856258551e-14  1.04218466561e-14  1.05092018888e-14  1.07130581305e-14  9.91845906903e-15  1.03302039903e-14  1.02600993805e-14  9.81467263832e-15  9.99482540333e-15  9.83958780554e-15  1.01243067324e-14  1.04265174877e-14  9.98972568099e-15  9.24115351262e-15  1.05597930926e-14  1.05835999083e-14  9.27397478174e-15  9.91578826466e-15  9.84701307316e-15  1.02418754927e-14  1.1124546525e-14  1.07801338791e-14  9.99201179738e-15  1.01623672112e-14  9.08953501103e-15  9.56110756799e-15  9.24491597827e-15  1.07669793468e-14  1.08161555292e-14  1.04752393216e-14  1.04113724466e-14  1.01780388288e-14  9.57026339609e-15  9.73369205707e-15  9.86327375051e-15  1.08149615874e-14  1.02580953479e-14  9.35958210573e-15  9.38195829698e-15  9.97695883332e-15  1.14032238751e-14  1.06847906033e-14  1.05081782588e-14  1.08642102809e-14  1.12760335332e-14  1.0684950634e-14  1.17768700258e-14  1.24212340289e-14  1.23559927301e-14  1.33480369184e-14  1.38832756508e-14  1.44253793144e-14  1.56014342045e-14  1.555372811e-14  1.81020796893e-14  2.1019712601e-14  2.28411488219e-14  2.66332473842e-14  3.00968801602e-14  3.42262715274e-14  4.13402417414e-14  4.82833533418e-14  5.96446654932e-14  7.44844701808e-14  9.84011283816e-14  1.35283277888e-13  2.03747496691e-13  3.83384277329e-13  1.10157445645e-12  3.84882000285e-13  2.04896304654e-13  1.35146425355e-13  9.91608237322e-14  7.62090904689e-14  6.05477141612e-14  5.04900062765e-14  4.09824124721e-14  3.44223815952e-14  2.93006151861e-14  2.49043135869e-14  2.25701807024e-14  2.0223809018e-14  1.90422606414e-14
 1.81470211696e-14  1.64956152251e-14  1.45776181507e-14  1.44045947799e-14  1.36883517438e-14  1.41362422365e-14  1.3182210093e-14  1.28654125206e-14  1.18584359517e-14  1.15020432998e-14  1.18596706733e-14  1.14904653848e-14  1.21264711728e-14  1.13653359072e-14  1.01403555926e-14  1.09121465306e-14  1.06516404451e-14  9.67446913765e-15  9.18178191611e-15  1.02796312178e-14  1.02168072862e-14  9.34638739308e-15  9.69463696053e-15  9.58447105604e-15  1.05427183179e-14  1.02671153353e-14  1.07711291481e-14  9.77431929799e-15  9.14873826506e-15  9.09057715829e-15  1.01647144018e-14  1.01315779728e-14  1.06016090018e-14  1.05948121524e-14  1.06799555681e-14  1.03081461468e-14  9.88880316272e-15  9.03141920485e-15  9.21877288446e-15  9.38680748774e-15  9.37134633363e-15  1.02011516654e-14  9.38421051914e-15  9.93259997287e-15  9.64726665143e-15  1.02535237458e-14  1.01392646105e-14  1.00576057824e-14  1.0222151414e-14  9.81712462471e-15  9.09066731489e-15  9.88086154343e-15  9.97436056651e-15  1.08240488678e-14  1.07005725307e-14  9.73696295627e-15  1.01139696053e-14  1.07451965252e-14  1.08860524574e-14  1.08264885482e-14  1.19734728974e-14  1.2366089718e-14  1.37096249238e-14  1.35332278542e-14  1.40032294293e-14  1.3865225287e-14  1.52214943104e-14  1.68014904634e-14  1.9579366702e-14  2.10590353082e-14  2.29295330601e-14  2.60249497849e-14  3.00674505911e-14  3.35648681579e-14  3.9888853792e-14  4.88827834615e-14  6.03772457468e-14  7.61860655585e-14  9.8345794113e-14  1.34784512196e-13  2.03925063745e-13  3.84882000285e-13  1.10162476473e-12  3.84198006417e-13  2.04702749226e-13  1.36072395458e-13  9.99798902836e-14  7.57084641323e-14  6.02633877314e-14  4.85395564456e-14  4.00749709884e-14  3.39141185877e-14  2.84494641075e-14  2.51493551968e-14  2.19811522503e-14  1.96650994595e-14
 2.09827142221e-14  1.90023429975e-14  1.71117872376e-14  1.70155771732e-14  1.40792600799e-14  1.36460304452e-14  1.39457068173e-14  1.3338549089e-14  1.25519698856e-14  1.28801667218e-14  1.13490451109e-14  1.17860840018e-14  1.26468961315e-14  1.13768836652e-14  1.12405004319e-14  1.06452734901e-14  1.07263896756e-14  1.02860750569e-14  9.79851123269e-15  1.03314817221e-14  1.02852630477e-14  9.74042025836e-15  1.00644302054e-14  1.01988384098e-14  1.09859994592e-14  9.53379998584e-15  9.74335746324e-15  1.0759977294e-14  1.00140064464e-14  9.46177582005e-15  9.71909652554e-15  9.23673353075e-15  1.03953308436e-14  1.04426681949e-14  1.04783526144e-14  9.86343541343e-15  9.70143772627e-15  8.53153544149e-15  9.49948516496e-15  9.56186904912e-15  9.54648996492e-15  9.54135664495e-15  9.87220367567e-15  9.85739165538e-15  1.07299830693e-14  1.03980010148e-14  1.02044038562e-14  9.73522380405e-15  1.00603090317e-14  1.06285250773e-14  8.86315678387e-15  1.00769703826e-14  9.74269436079e-15  1.02494992733e-14  1.11485680764e-14  9.81180733228e-15  1.10032323888e-14  1.06681735342e-14  1.04009223534e-14  1.13334227107e-14  1.16579011903e-14  1.2487660312e-14  1.30682699074e-14  1.24191889699e-14  1.34551937784e-14  1.40515708052e-14  1.56028654749e-14  1.66809144451e-14  1.76619124525e-14  1.95987967049e-14  2.1079583511e-14  2.27515733054e-14  2.53378888912e-14  2.87284428517e-14  3.4553676834e-14  4.05396253253e-14  4.88111994704e-14  6.06186872177e-14  7.63034129122e-14  9.90438654984e-14  1.35675690155e-13  2.04896304654e-13  3.84198006417e-13  1.1013866148e-12  3.85118004169e-13  2.05027887339e-13  1.36200457711e-13  9.81786379069e-14  7.58605301842e-14  6.02921985232e-14  4.8522040358e-14  4.10511115311e-14  3.37611225847e-14  2.95272746296e-14  2.50114867238e-14  2.31297522818e-14
 2.30308968703e-14  2.11138052696e-14  1.85459323858e-14  1.76987731712e-14  1.60395585754e-14  1.49495535581e-14  1.4584972463e-14  1.43243745119e-14  1.32272878032e-14  1.22764019429e-14  1.24744305112e-14  1.23752387106e-14  1.23250707042e-14  1.11328656757e-14  1.0660991601e-14  1.03192224483e-14  1.07487520448e-14  1.14459586964e-14  1.05395440264e-14  1.03815630758e-14  1.04723130518e-14  1.05790377522e-14  1.06022464308e-14  1.02318207701e-14  1.12628473634e-14  9.59539759666e-15  9.56648836183e-15  9.15737934665e-15  1.04322406605e-14  1.04413132593e-14  9.07960628037e-15  9.26531203515e-15  9.55189552623e-15  9.77392185434e-15  9.81684086717e-15  9.701454784e-15  9.21263695521e-15  9.39417089187e-15  9.46215559069e-15  9.03566702438e-15  9.45118101026e-15  9.26624888274e-15  9.08493905901e-15  8.55961065101e-15  9.20628036533e-15  9.80496229388e-15  1.07266424524e-14  9.93187487958e-15  1.01277318557e-14  1.04125832862e-14  9.45131428318e-15  1.08885483929e-14  1.08124101376e-14  9.88931113525e-15  1.07450560104e-14  1.01428926392e-14  1.13987399822e-14  1.04843232604e-14  1.08008083691e-14  1.15209658395e-14  1.16581174143e-14  1.17518419116e-14  1.22073956523e-14  1.25119328463e-14  1.34715837029e-14  1.4125498403e-14  1.49215347194e-14  1.53489589273e-14  1.61689835917e-14  1.71021318546e-14  1.85892088625e-14  1.99279357236e-14  2.22570704129e-14  2.51266990378e-14  2.98275160668e-14  3.4240485146e-14  4.0681184078e-14  4.91232501474e-14  6.00048278356e-14  7.59674116477e-14  9.93746977762e-14  1.35146425355e-13  2.04702749226e-13  3.85118004169e-13  1.10080072431e-12  3.84321413811e-13  2.05044133881e-13  1.34689502675e-13  9.87815934431e-14  7.51420236894e-14  5.92091312243e-14  4.84997744023e-14  4.11195372477e-14  3.40064817418e-14  2.88329484769e-14  2.64494929939e-14
 2.53474364909e-14  2.27174225275e-14  2.0201097286e-14  1.93046550744e-14  1.70954080504e-14  1.43554455668e-14  1.50078629645e-14  1.53448322649e-14  1.31742902647e-14  1.29338499133e-14  1.20928330573e-14  1.29225014461e-14  1.3060521639e-14  1.1621124511e-14  1.0783855193e-14  1.07998504109e-14  1.12319399713e-14  1.15657426348e-14  9.9350716648e-15  1.13138705813e-14  1.05278697148e-14  1.04600883314e-14  1.0233875037e-14  9.90991251087e-15  9.81807441263e-15  1.04476972587e-14  9.26162339645e-15  9.96524455417e-15  1.02645730848e-14  9.81253938112e-15  1.04521389602e-14  1.01964821554e-14  9.89984514727e-15  9.36432608642e-15  9.17124064904e-15  9.52232968958e-15  8.91942747599e-15  9.55248974912e-15  9.191126425e-15  9.23769467531e-15  1.00554079309e-14  1.00144773042e-14  9.98470154136e-15  9.87238951897e-15  9.5613658503e-15  9.30092049931e-15  9.91758606152e-15  1.00130340594e-14  9.18734396236e-15  1.04795533986e-14  9.72454262902e-15  1.00812866399e-14  9.75935878157e-15  9.24556021126e-15  9.70746000846e-15  1.00995206374e-14  1.02989998269e-14  1.05436899102e-14  9.72006234851e-15  1.12595362697e-14  1.08310186226e-14  1.13241806706e-14  1.19427765419e-14  1.20023675065e-14  1.20477030291e-14  1.36008156125e-14  1.36863546318e-14  1.47167018647e-14  1.5657856402e-14  1.63773222601e-14  1.71230446597e-14  1.80090780813e-14  2.04859213597e-14  2.21140589872e-14  2.63545394971e-14  2.9207917818e-14  3.41060825676e-14  3.96192051541e-14  4.86705082538e-14  6.01606133705e-14  7.54627515e-14  9.91608237322e-14  1.36072395458e-13  2.05027887339e-13  3.84321413811e-13  1.10086122269e-12  3.84240045664e-13  2.04215660627e-13  1.35559907136e-13  9.8713474599e-14  7.52156846701e-14  6.01080663062e-14  4.96081739941e-14  3.98069431957e-14  3.42349037328e-14  2.96629050098e-14
 2.88217087858e-14  2.54008593494e-14  2.3265778769e-14  2.09981053108e-14  1.87884251078e-14  1.82890707001e-14  1.71336262615e-14  1.48893054143e-14  1.36707447556e-14  1.3533941523e-14  1.37607925216e-14  1.31202881617e-14  1.22261825116e-14  1.25559955361e-14  1.10501844912e-14  1.13418512021e-14  1.1688217745e-14  1.19686203696e-14  1.1395173979e-14  1.14441636992e-14  1.0541685809e-14  1.04584965282e-14  1.00640703961e-14  9.48732075406e-15  9.99470755243e-15  1.0330914847e-14  1.04211303962e-14  1.09863976441e-14  9.75742411385e-15  9.61739049946e-15  1.03790231854e-14  1.10669331844e-14  1.01622421832e-14  8.98100164762e-15  9.10986327309e-15  9.0956856621e-15  9.99236945255e-15  9.7747475086e-15  9.28444659816e-15  9.112513786e-15  1.02155029346e-14  9.32119839853e-15  9.67627069233e-15  9.43465112373e-15  9.40572609053e-15  9.58894825071e-15  9.0009432385e-15  9.24672297542e-15  8.87767402495e-15  1.07482586734e-14  9.26911883337e-15  9.71908440413e-15  9.73195645914e-15  9.51101427439e-15  9.9985353898e-15  1.01909297579e-14  1.02173356877e-14  1.04891567849e-14  1.04466983083e-14  1.02357658668e-14  1.04764089119e-14  1.08714573393e-14  1.1264132855e-14  1.26456841952e-14  1.21360973367e-14  1.30276848232e-14  1.3740368197e-14  1.44007130174e-14  1.49835026951e-14  1.54204185243e-14  1.66778916468e-14  1.71249627848e-14  1.86851521836e-14  2.04364740218e-14  2.31962765012e-14  2.60511661514e-14  2.98616393491e-14  3.37060286126e-14  4.12738577383e-14  4.95003901523e-14  6.06907530921e-14  7.62090904689e-14  9.99798902836e-14  1.36200457711e-13  2.05044133881e-13  3.84240045664e-13  1.10193581594e-12  3.84159041761e-13  2.04605100259e-13  1.35831524574e-13  9.86808186985e-14  7.60679247313e-14  6.01974470272e-14  4.81713519487e-14  4.03403325741e-14  3.38266953503e-14
 3.44310278496e-14  2.96781035581e-14  2.52682983138e-14  2.23315455923e-14  2.00032826577e-14  1.85654195473e-14  1.72655394715e-14  1.59261248903e-14  1.37589952406e-14  1.42075702095e-14  1.38871515368e-14  1.233948e-14  1.34732482539e-14  1.15790716229e-14  1.02972200527e-14  1.06878398773e-14  1.12517408223e-14  1.10996437751e-14  1.03411973478e-14  1.06114438627e-14  1.03285588209e-14  1.03490574281e-14  9.51436002414e-15  9.80952211988e-15  9.61487418558e-15  1.02863906451e-14  9.8796446694e-15  1.0162926843e-14  9.974523374e-15  9.53477734513e-15  9.49596420327e-15  1.05596059354e-14  9.9767398653e-15  9.46887762992e-15  9.35634973114e-15  9.81298760234e-15  9.90061870578e-15  1.02511623128e-14  9.93835340187e-15  9.50182252368e-15  1.04605044627e-14  1.00833500033e-14  9.32937998853e-15  9.32552739635e-15  1.01413672068e-14  1.01168176052e-14  8.9446991982e-15  1.00403364812e-14  1.04703538051e-14  1.01806925072e-14  9.72403423423e-15  9.99686624322e-15  1.03765772285e-14  9.63170428192e-15  1.0151524066e-14  1.01268702373e-14  9.71953019685e-15  9.84556060562e-15  9.93165954447e-15  1.15890374532e-14  1.07686031092e-14  1.12241287137e-14  1.06051307508e-14  1.11865841541e-14  1.10010363476e-14  1.29622674629e-14  1.19540870979e-14  1.40004133666e-14  1.48044134826e-14  1.42234435793e-14  1.49387293115e-14  1.46095991524e-14  1.6468583666e-14  1.80992462204e-14  2.00487931241e-14  2.201799039e-14  2.55421442636e-14  2.92121088771e-14  3.44445081928e-14  4.15675519772e-14  4.91628155528e-14  6.05477141612e-14  7.57084641323e-14  9.81786379069e-14  1.34689502675e-13  2.04215660627e-13  3.84159041761e-13  1.10010760066e-12  3.83706118016e-13  2.0348014372e-13  1.35010131182e-13  9.77276995238e-14  7.50325491114e-14  5.87119963403e-14  4.80266281717e-14  4.04554048194e-14
 4.10364713676e-14  3.51333228771e-14  2.98884571462e-14  2.65233174222e-14  2.43719236225e-14  2.0661642403e-14  1.92443736765e-14  1.72915376879e-14  1.60808770329e-14  1.53614920019e-14  1.40054673521e-14  1.39102102349e-14  1.33584726561e-14  1.23354361766e-14  1.15718433265e-14  1.09770001859e-14  1.14752261119e-14  1.03698446187e-14  9.80800075589e-15  1.05148016487e-14  1.1439900061e-14  1.06251671807e-14  9.78557607336e-15  1.07061886572e-14  1.04859534892e-14  9.89833925877e-15  1.01880168749e-14  9.98211588931e-15  1.01777397654e-14  9.57919306246e-15  9.51352136128e-15  9.37269634482e-15  1.05658247001e-14  1.04233343479e-14  9.11492479322e-15  9.94707943546e-15  9.8592566667e-15  1.01800845624e-14  1.03988927321e-14  1.02496349781e-14  9.35772080152e-15  1.05976369544e-14  9.45845020963e-15  9.68890760086e-15  1.05756578042e-14  9.72978654793e-15  9.9727183888e-15  1.07088766654e-14  1.04535304945e-14  1.02488442022e-14  9.91804870459e-15  9.35228831987e-15  9.82492824169e-15  1.01211720544e-14  9.98992142266e-15  1.02762892399e-14  1.04556938137e-14  9.52062715983e-15  1.10024562862e-14  1.15229824467e-14  1.12075113754e-14  1.06326862484e-14  1.06497936087e-14  1.09432683451e-14  1.08068360866e-14  1.12846923513e-14  1.17426886627e-14  1.26471759011e-14  1.24905104531e-14  1.23722674553e-14  1.33813122198e-14  1.38378251e-14  1.52107006883e-14  1.66441456393e-14  1.93304253619e-14  2.02754225649e-14  2.27434411922e-14  2.57707282708e-14  2.96731788276e-14  3.51743155068e-14  4.15325210907e-14  5.04900062765e-14  6.02633877314e-14  7.58605301842e-14  9.87815934431e-14  1.35559907136e-13  2.04605100259e-13  3.83706118016e-13  1.09953607058e-12  3.83594885846e-13  2.04968844141e-13  1.36786471657e-13  9.87057899515e-14  7.54537743971e-14  6.02303362167e-14  4.85675250309e-14
 5.007041463e-14  4.21934672361e-14  3.50006686962e-14  3.05667200881e-14  2.67832766879e-14  2.28724804606e-14  2.09972457256e-14  1.99830662755e-14  1.70664747898e-14  1.64486994391e-14  1.46153450365e-14  1.35469076453e-14  1.39307591119e-14  1.34711147177e-14  1.25449250596e-14  1.16154500949e-14  1.10766847997e-14  1.13677524085e-14  1.11901218364e-14  1.09286304425e-14  1.131318758e-14  1.11226970623e-14  1.14610829639e-14  1.04177078935e-14  1.0045621686e-14  9.70357315054e-15  1.02321220211e-14  1.00621785394e-14  1.0220117113e-14  1.05467243567e-14  9.77857687177e-15  1.02412126032e-14  1.14929664003e-14  1.03990713617e-14  9.58890658248e-15  1.02171989581e-14  9.28484815373e-15  9.56383134367e-15  9.55838719278e-15  8.43765675673e-15  8.36431059862e-15  9.41988240581e-15  9.79611407152e-15  8.98101371534e-15  9.6251829813e-15  9.75894898277e-15  9.46177856477e-15  9.87697982772e-15  1.03110248051e-14  9.59748046814e-15  9.44294634743e-15  9.79585443436e-15  9.28905284544e-15  1.05092762958e-14  1.024104874e-14  9.50596552008e-15  1.01896396817e-14  9.90108193674e-15  1.07129968101e-14  1.13103343438e-14  9.79085786416e-15  1.00640914571e-14  1.08001277114e-14  1.08696904363e-14  1.07591727388e-14  1.11073490502e-14  1.15550512462e-14  1.25778468204e-14  1.22266576191e-14  1.26329438622e-14  1.31035084226e-14  1.33051888537e-14  1.43217974099e-14  1.48839944454e-14  1.69135109122e-14  1.80975746641e-14  2.06857998835e-14  2.18030541465e-14  2.63567957094e-14  3.06773682531e-14  3.50507145557e-14  4.09824124721e-14  4.85395564456e-14  6.02921985232e-14  7.51420236894e-14  9.8713474599e-14  1.35831524574e-13  2.0348014372e-13  3.83594885846e-13  1.10181538023e-12  3.84028747549e-13  2.05390266497e-13  1.35327071047e-13  9.88900110684e-14  7.65433827192e-14  6.04232081392e-14
 6.01768871018e-14  4.97743089902e-14  4.04755251546e-14  3.4495604308e-14  2.96512559765e-14  2.46794821447e-14  2.3174640334e-14  2.0786789038e-14  1.84838060604e-14  1.7733052971e-14  1.55741258653e-14  1.49600184914e-14  1.4037359405e-14  1.30949266173e-14  1.17651899534e-14  1.19413067581e-14  1.18095486207e-14  1.08116818252e-14  1.17294630264e-14  1.07396640845e-14  1.06660259844e-14  1.13334927672e-14  1.04893977932e-14  1.01805036074e-14  1.03446743249e-14  1.01052350981e-14  9.84163785594e-15  9.7602997663e-15  1.00369451058e-14  9.88396828121e-15  9.86082771159e-15  9.80632350302e-15  9.94498132952e-15  1.01434138052e-14  9.81708327543e-15  1.1169927211e-14  1.02466572864e-14  1.02702439926e-14  1.16705097869e-14  9.80949616759e-15  9.31827464648e-15  9.25941984933e-15  9.76623208052e-15  9.40398869285e-15  1.02216456284e-14  9.50647962885e-15  1.01777971412e-14  1.04069446654e-14  1.08155660362e-14  1.03080642322e-14  9.75644550822e-15  9.01246814318e-15  1.03038234919e-14  1.07625413029e-14  1.07612254058e-14  1.01141449895e-14  1.06807907289e-14  1.07718004358e-14  1.08530479573e-14  1.07878836579e-14  9.27290884997e-15  9.55064201526e-15  9.32443735995e-15  9.60226929135e-15  1.0286698364e-14  1.06832390801e-14  1.13866503141e-14  1.16955116391e-14  1.10854087098e-14  1.15006759709e-14  1.20489369513e-14  1.25652326102e-14  1.29468920392e-14  1.34363718069e-14  1.53246344922e-14  1.68772604379e-14  1.87683892564e-14  2.07058361443e-14  2.26743368603e-14  2.57016432656e-14  2.99794882528e-14  3.44223815952e-14  4.00749709884e-14  4.8522040358e-14  5.92091312243e-14  7.52156846701e-14  9.86808186985e-14  1.35010131182e-13  2.04968844141e-13  3.84028747549e-13  1.10177618766e-12  3.85213587085e-13  2.05315351075e-13  1.35694811466e-13  9.90275918193e-14  7.54498406132e-14
 7.61457895696e-14  6.08912257773e-14  4.97766570947e-14  4.1405290794e-14  3.50641501541e-14  3.02170726749e-14  2.63714814366e-14  2.30844634326e-14  2.07660378458e-14  1.90220494227e-14  1.55777707746e-14  1.58070766538e-14  1.44322579047e-14  1.39842513002e-14  1.2851408756e-14  1.2780610692e-14  1.19533726181e-14  1.22119851034e-14  1.26642724826e-14  1.19194980902e-14  1.10327341472e-14  1.16378012794e-14  1.04620086685e-14  1.04098636023e-14  1.07125586342e-14  1.06945766472e-14  1.02141387953e-14  1.00229319205e-14  1.01213149121e-14  1.07899233169e-14  1.02042688714e-14  9.90899417367e-15  1.04880955191e-14  1.00168055502e-14  9.21786710495e-15  9.88396840296e-15  8.5730883145e-15  9.50062203487e-15  1.02867296182e-14  1.07995177823e-14  1.01378334019e-14  1.00578598038e-14  1.01335601834e-14  9.29452925859e-15  1.0146892399e-14  9.98868792908e-15  1.11830168238e-14  1.12638199563e-14  1.01947622713e-14  1.04529267997e-14  1.03969900545e-14  1.04905302145e-14  1.04659400666e-14  1.06421376688e-14  1.00446803748e-14  9.46980703342e-15  1.09820530355e-14  1.11967411455e-14  1.14628379004e-14  1.09247807093e-14  9.73596519761e-15  9.99878850273e-15  1.1051983528e-14  1.01337431667e-14  9.91966113793e-15  1.07566192719e-14  1.13408212537e-14  1.21736211266e-14  1.09517776164e-14  1.212995751e-14  1.20676437129e-14  1.2292369693e-14  1.27291309273e-14  1.32038504144e-14  1.44161906482e-14  1.60508241357e-14  1.73891076049e-14  1.88589889388e-14  2.09464922752e-14  2.3980123814e-14  2.62767451131e-14  2.93006151861e-14  3.39141185877e-14  4.10511115311e-14  4.84997744023e-14  6.01080663062e-14  7.60679247313e-14  9.77276995238e-14  1.36786471657e-13  2.05390266497e-13  3.85213587085e-13  1.10443667712e-12  3.86019020834e-13  2.04594707928e-13  1.35924989631e-13  9.86935543166e-14
 9.97023474618e-14  7.69810292727e-14  6.05268242015e-14  4.9379961282e-14  4.14180509583e-14  3.43062372064e-14  2.99131083092e-14  2.67055680541e-14  2.32274018156e-14  2.02064986781e-14  1.69657583895e-14  1.65789775297e-14  1.60339805275e-14  1.47600045566e-14  1.40425332526e-14  1.38892387687e-14  1.28788828253e-14  1.21093274515e-14  1.24561407474e-14  1.18268399894e-14  1.12704391963e-14  1.06209057876e-14  1.03540963098e-14  9.7121445273e-15  1.05051944561e-14  1.043541905e-14  9.97311779462e-15  1.01820984182e-14  9.80045839735e-15  1.05744000531e-14  9.78295658353e-15  1.05008359149e-14  9.96324529079e-15  9.59864541837e-15  9.44163722346e-15  9.14854607969e-15  9.13960570158e-15  9.85185173462e-15  1.13754211965e-14  1.03978257411e-14  1.03218244731e-14  1.07766313851e-14  1.01005497948e-14  1.0378359178e-14  1.08358730194e-14  9.67732494091e-15  1.03264655328e-14  1.01875300658e-14  9.86106930819e-15  9.5958794929e-15  1.02393536453e-14  9.37412956778e-15  1.00950772005e-14  9.87469753425e-15  9.60917707382e-15  9.72403533533e-15  1.01838853733e-14  9.67295618459e-15  1.00538311058e-14  9.23362060554e-15  9.0954300761e-15  1.00246920671e-14  1.08961051141e-14  1.09242297459e-14  1.08388895567e-14  1.19210984935e-14  1.02237235888e-14  1.22907453289e-14  1.1666611639e-14  1.20802072551e-14  1.19620843422e-14  1.18909406716e-14  1.25722323126e-14  1.30056052488e-14  1.35816175997e-14  1.44344265638e-14  1.5273899861e-14  1.64845051799e-14  1.80808814398e-14  2.01221176538e-14  2.2369448406e-14  2.49043135869e-14  2.84494641075e-14  3.37611225847e-14  4.11195372477e-14  4.96081739941e-14  6.01974470272e-14  7.50325491114e-14  9.87057899515e-14  1.35327071047e-13  2.05315351075e-13  3.86019020834e-13  1.10474686102e-12  3.85190481941e-13  2.05017136174e-13  1.36533144649e-13
 1.36004512474e-13  9.94658396789e-14  7.56872158227e-14  6.07495588143e-14  4.95622225293e-14  4.05343006531e-14  3.48856280882e-14  3.103939192e-14  2.52742697095e-14  2.24591285409e-14  2.00562938486e-14  1.90713100018e-14  1.72257327597e-14  1.59579700279e-14  1.50072891749e-14  1.41377103185e-14  1.33378023258e-14  1.32681370384e-14  1.29798748861e-14  1.25313204704e-14  1.23154903896e-14  1.1372357141e-14  1.06474872537e-14  1.02813332853e-14  1.03062108892e-14  1.09464012362e-14  1.03671242166e-14  1.00356586742e-14  9.37288969032e-15  1.08565899811e-14  1.08637976309e-14  1.03495041005e-14  9.85267641479e-15  1.02849123732e-14  9.92540011266e-15  1.01269056388e-14  1.00279823605e-14  1.03191250688e-14  1.14088766696e-14  1.10193398276e-14  1.11474546576e-14  1.04959835557e-14  1.08363749227e-14  1.01255236291e-14  9.81154639858e-15  9.94761014353e-15  9.75407192896e-15  1.04490435811e-14  1.01203206422e-14  1.04792430583e-14  9.9155777182e-15  9.61084114652e-15  9.04826064378e-15  9.45543727757e-15  9.44394707572e-15  9.95424091474e-15  1.00073911357e-14  1.05253347847e-14  9.96184427586e-15  9.93089907383e-15  1.00399635822e-14  1.04749973933e-14  1.03718591351e-14  1.12952792649e-14  1.13847430348e-14  1.15834786435e-14  1.12075513928e-14  1.15340269937e-14  1.09138653566e-14  1.10012358388e-14  1.11206726691e-14  1.14660364578e-14  1.14379707371e-14  1.1841806494e-14  1.27840014097e-14  1.41938798277e-14  1.48346756138e-14  1.56339662204e-14  1.68389837221e-14  1.76343684159e-14  2.1110981026e-14  2.25701807024e-14  2.51493551968e-14  2.95272746296e-14  3.40064817418e-14  3.98069431957e-14  4.81713519487e-14  5.87119963403e-14  7.54537743971e-14  9.88900110684e-14  1.35694811466e-13  2.04594707928e-13  3.85190481941e-13  1.10144223545e-12  3.86097886229e-13  2.05425334736e-13
 2.06437925654e-13  1.35735618274e-13  9.95530015133e-14  7.54806094969e-14  6.15168657238e-14  4.88673069116e-14  4.08468110813e-14  3.41146646744e-14  2.90065609314e-14  2.53777087759e-14  2.23851039843e-14  1.99318018183e-14  1.81590866483e-14  1.58158653888e-14  1.42815936606e-14  1.43572227847e-14  1.28280492364e-14  1.37039765452e-14  1.25495688147e-14  1.23926676041e-14  1.22585726921e-14  1.16335301114e-14  1.14155202259e-14  1.07624172768e-14  1.16365686384e-14  1.09684799026e-14  1.08004072919e-14  1.08127058873e-14  1.05289709194e-14  9.88007593256e-15  9.97786091555e-15  9.0865388456e-15  9.69968432556e-15  1.03197693485e-14  1.05688279064e-14  1.07162791661e-14  1.00322792709e-14  1.02885575659e-14  1.06865239653e-14  1.00336580545e-14  1.05320234695e-14  1.01003736397e-14  1.09512046281e-14  1.04916430364e-14  9.64263211114e-15  1.03397742731e-14  9.79564707402e-15  9.94627189553e-15  9.729531102e-15  1.04157403993e-14  9.53925307936e-15  9.95877728812e-15  8.26925479929e-15  1.03893487311e-14  1.04205542297e-14  9.67127251746e-15  1.13006294097e-14  1.0710905684e-14  1.07635052611e-14  9.98869208059e-15  9.60833827007e-15  1.0076714582e-14  1.06568983392e-14  1.00326751407e-14  1.17440381296e-14  1.13984720379e-14  1.13523612775e-14  1.09680238268e-14  1.24764703439e-14  1.16206220424e-14  1.16087856069e-14  1.11095117276e-14  1.18478075533e-14  1.22575917052e-14  1.27716967295e-14  1.39076882567e-14  1.32680464438e-14  1.45867554464e-14  1.59661623155e-14  1.65640410006e-14  1.84779696443e-14  2.0223809018e-14  2.19811522503e-14  2.50114867238e-14  2.88329484769e-14  3.42349037328e-14  4.03403325741e-14  4.80266281717e-14  6.02303362167e-14  7.65433827192e-14  9.90275918193e-14  1.35924989631e-13  2.05017136174e-13  3.86097886229e-13  1.1055293449e-12  3.85660034821e-13
 3.85804151447e-13  2.07326745031e-13  1.36272799464e-13  9.91551914021e-14  7.70319823286e-14  6.00488250696e-14  4.91906178637e-14  4.01785644976e-14  3.37832522102e-14  2.94491713556e-14  2.50095741719e-14  2.2137925126e-14  2.1033929888e-14  1.83926286274e-14  1.6987195043e-14  1.61226486998e-14  1.45669481005e-14  1.47845907822e-14  1.3888930454e-14  1.2817886683e-14  1.28434465145e-14  1.29494214731e-14  1.19685805373e-14  1.18163204461e-14  1.10881110247e-14  1.10923422519e-14  1.12732244896e-14  1.2250366603e-14  1.0171457571e-14  9.78194979456e-15  1.00447183374e-14  1.02227864426e-14  9.98369904255e-15  1.02017104513e-14  9.64402635241e-15  9.18993817305e-15  1.00222978307e-14  1.01644056175e-14  1.03861551839e-14  9.34215688842e-15  9.6019071842e-15  1.04132073025e-14  1.06717756463e-14  1.03613760448e-14  1.05301388681e-14  1.05136197096e-14  1.08951202164e-14  1.00605280161e-14  9.47958122015e-15  1.00404593853e-14  9.63559248086e-15  1.02565714493e-14  9.90519770525e-15  9.96308687626e-15  9.34379215586e-15  9.06153725915e-15  9.59736780894e-15  9.46170851384e-15  1.02688220109e-14  9.37546568476e-15  9.71349433402e-15  1.02720333777e-14  9.83305147154e-15  1.03890343643e-14  1.11091945935e-14  1.00573367372e-14  1.09434844563e-14  1.03027314838e-14  1.15779833598e-14  1.10421151454e-14  1.11884525648e-14  1.11856664284e-14  1.08653290279e-14  1.16629909141e-14  1.202046182e-14  1.32225892361e-14  1.15340702734e-14  1.38035885761e-14  1.37649337922e-14  1.62949840815e-14  1.72213428541e-14  1.90422606414e-14  1.96650994595e-14  2.31297522818e-14  2.64494929939e-14  2.96629050098e-14  3.38266953503e-14  4.04554048194e-14  4.85675250309e-14  6.04232081392e-14  7.54498406132e-14  9.86935543166e-14  1.36533144649e-13  2.05425334736e-13  3.85660034821e-13  1.10470872911e-12


==> anc/correlator_b11_Nt08_dist13.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 0.000144843079283  0.000141419309369  0.000127837382707  0.0001072979717  8.94445888754e-05  7.01505548635e-05  5.81212529247e-05  4.44747724782e-05  3.71705380683e-05  2.93810298795e-05  2.24958471638e-05  1.83250801584e-05  1.52561698648e-05  1.05625928469e-05  9.19868875401e-06  7.59738322525e-06  5.82434525105e-06  4.38483060131e-06  5.6271113829e-06  4.69843276077e-06  2.09442029518e-06  4.01009082333e-06  5.09805293083e-06  3.2766044372e-06  1.26243783698e-06  3.85495803907e-06  2.62155359144e-06  4.75499673627e-09  5.12416959995e-07  7.65435807051e-07 -1.06367943491e-07  4.13518142071e-07 -1.49743212577e-07  1.77451216282e-07 -9.06086778486e-07  6.38633088116e-08 -2.9664638536e-07  6.54631540424e-07  4.04392142828e-07 -1.58112860711e-06  1.95511210299e-06 -3.13139300225e-06 -2.72826361187e-06 -6.43049242531e-07 -2.04730589644e-06 -9.86486114769e-07 -9.5043932205e-07 -1.9146369234e-06 -1.16550016183e-06 -1.25666119095e-06 -3.47134533823e-07 -1.62921635166e-06 -1.25971386701e-07 -2.3668155215e-07  8.71406983853e-07 -6.9114706895e-07  6.67406747961e-07 -2.33844057488e-07  1.36467873068e-06  1.60204194711e-06 -1.06503611617e-06  4.60187285552e-07  8.16087207415e-07 -4.76769933969e-07  2.43693640111e-06  1.97007371643e-06  2.47145283603e-06  1.82466628304e-07  7.34999607085e-07  4.77277261714e-07  1.92657208266e-06 -1.78763512049e-07  1.96652923852e-06  4.106554831e-06  5.11889233915e-06  4.60727918973e-06  3.52144017153e-06  2.64689576717e-06  4.569533387e-06  7.57126520372e-06  5.77485246033e-06  7.84266170854e-06  9.33411786104e-06  1.06676725552e-05  1.36071038871e-05  1.90934620295e-05  2.10645780139e-05  2.71620828042e-05  3.61446839528e-05  4.43704197808e-05  5.45958888317e-05  7.06076408265e-05  8.86223447556e-05  0.000108148049534  0.000125372440299  0.000141418070838
 0.511196674306  0.512773915175  0.512863522708  0.51298913446  0.511839829366  0.513449344639  0.511071594886  0.510085031349  0.509554673583  0.510658800315  0.510859714103  0.510017901603  0.510243589625  0.511859214183  0.511361786869  0.512494176234  0.512404256247  0.511868621565  0.51168319921  0.511672604254  0.51200986823  0.510888397512  0.510593130101  0.511472054378  0.511503428742  0.511451825619  0.511882389489  0.510693671714  0.511382098679  0.51098240512  0.511953308418  0.511632368199  0.511734415037  0.511918154213  0.51224103266  0.51117612338  0.512790297316  0.509916540411  0.51172644488  0.512711152845  0.511472047801  0.51322821894  0.512101029922  0.510625079537  0.511793195895  0.510183757057  0.512397362702  0.510777393806  0.511785712989  0.513374673972  0.511156732787  0.511524488791  0.509147676047  0.510465984302  0.511615500295  0.511071221201  0.512839216862  0.513274452151  0.511620781506  0.511137580519  0.509467510622  0.512961957146  0.512747571909  0.511827468492  0.509914010422  0.508839422174  0.50991433317  0.511843483035  0.5128023611  0.511741623499  0.512070366372  0.511732306675  0.511152353592  0.51286419978  0.511596457701  0.511281717733  0.510640215643  0.512323200021  0.512390916906  0.5124044226  0.509923463761  0.511961245636  0.511745818469  0.510941414124  0.509336393135  0.510911032612  0.510556092024  0.511028972577  0.510897659583  0.512169406179  0.513570546155  0.512840775232  0.513685060238  0.513334076417  0.511411869132  0.510414054827
 1.53605106403e-12  5.37513345094e-13  2.86724617585e-13  1.8992428461e-13  1.37663278429e-13  1.05726309989e-13  8.38197033291e-14  6.74951988935e-14  5.4902191797e-14  4.60068732313e-14  3.95142347113e-14  3.35588716469e-14  2.94304535238e-14  2.60093360782e-14  2.41576764735e-14  2.06963300748e-14  1.80996470814e-14  1.61878736889e-14  1.5514605307e-14  1.58901556861e-14  1.39861806216e-14  1.33602996009e-14  1.29381693067e-14  1.26512051848e-14  1.12720285839e-14  1.28095532097e-14  1.09971423443e-14  1.14673619944e-14  1.11348587419e-14  9.41681573205e-15  8.89610154099e-15  1.1512558854e-14  1.03940522554e-14  1.1693208919e-14  1.10919212683e-14  1.09898587278e-14  1.04388572456e-14  1.0728791159e-14  9.72451533813e-15  1.01671652812e-14  9.4357242974e-15  1.00441012552e-14  9.54837757025e-15  9.4859925791e-15  1.00762281747e-14  9.79210496477e-15  9.44966544535e-15  8.60481258441e-15  1.12874482086e-14  9.17467701136e-15  8.50011531019e-15  9.6532205489e-15  9.62774272476e-15  8.82409047514e-15  9.07693234251e-15  9.35738017128e-15  9.78316421723e-15  9.34447905824e-15  1.02595073364e-14  1.05687926173e-14  9.89857861868e-15  8.34341419336e-15  9.87415071764e-15  1.16153456566e-14  9.98969215565e-15  1.03927328505e-14  1.02986571551e-14  1.08693010971e-14  9.47253077185e-15  1.17969062272e-14  1.30545174202e-14  1.28053673377e-14  1.19921248078e-14  1.40236830263e-14  1.28915766099e-14  1.3478499945e-14  1.32556834623e-14  1.54030355174e-14  1.56005038184e-14  1.77151892781e-14  2.0346378933e-14  2.09235091544e-14  2.39983028899e-14  2.65529845728e-14  2.93386064304e-14  3.3667141356e-14  3.88928564916e-14  4.50534891378e-14  5.45413908754e-14  6.71942793781e-14  8.37597420013e-14  1.05224292122e-13  1.39065224469e-13  1.89576127426e-13  2.86601631185e-13  5.37352297346e-13
 5.37513345094e-13  1.54009479727e-12  5.4023421524e-13  2.87835081789e-13  1.89819496388e-13  1.38336899611e-13  1.05051394477e-13  8.31000445022e-14  6.66734111484e-14  5.39432809435e-14  4.65336428033e-14  3.97997897976e-14  3.40611701787e-14  3.00368617059e-14  2.52200372219e-14  2.3245617334e-14  2.21048239427e-14  1.81970144357e-14  1.7210863765e-14  1.64700705812e-14  1.49213248554e-14  1.34971133073e-14  1.39881341082e-14  1.31749691804e-14  1.27620869299e-14  1.30733756887e-14  1.11750021894e-14  1.16162451669e-14  1.01788478791e-14  1.01977944932e-14  9.18923673471e-15  1.05526778031e-14  1.09284314439e-14  1.21920516699e-14  1.03273530667e-14  1.09738392565e-14  9.51734663747e-15  1.09659616972e-14  9.99404578511e-15  1.017799468e-14  9.30896024404e-15  9.08634139128e-15  9.48828141839e-15  1.1189952102e-14  1.18554761439e-14  1.01061414452e-14  1.067685338e-14  1.09578636314e-14  1.20243264057e-14  9.26598682429e-15  9.79989050508e-15  1.02480993689e-14  1.07824619194e-14  9.2891060116e-15  1.03505741973e-14  1.15552361936e-14  1.13163165401e-14  1.06695137004e-14  8.29076280739e-15  1.02312772033e-14  1.11498865948e-14  9.96858290817e-15  1.21306839119e-14  1.25440925338e-14  1.14633582706e-14  1.22070451035e-14  9.98506520586e-15  9.45999827458e-15  1.1393228889e-14  1.13734076973e-14  1.36955709735e-14  1.11858959868e-14  1.07804364839e-14  1.1936381199e-14  1.16629185555e-14  1.30098794728e-14  1.26869721512e-14  1.3932391335e-14  1.52988878385e-14  1.69883662696e-14  1.76291239287e-14  1.95371187021e-14  2.18664162199e-14  2.51360328482e-14  2.6324672263e-14  2.99932558874e-14  3.51276826376e-14  3.91015011501e-14  4.72867247548e-14  5.64665348763e-14  6.84540273971e-14  8.3223489481e-14  1.05900047884e-13  1.37345457269e-13  1.89363438607e-13  2.86107708581e-13
 2.86724617585e-13  5.4023421524e-13  1.54321241395e-12  5.39521973815e-13  2.87079971443e-13  1.91195581228e-13  1.37093045173e-13  1.06402422221e-13  8.32970344975e-14  6.63876493612e-14  5.51464485818e-14  4.65367329184e-14  3.85656269628e-14  3.26773963451e-14  2.91641208519e-14  2.49694652353e-14  2.30936563817e-14  2.10014201446e-14  1.87434773635e-14  1.77229350766e-14  1.60986786581e-14  1.31235157935e-14  1.33683966384e-14  1.42139494183e-14  1.36548397802e-14  1.2155630121e-14  1.12240800113e-14  1.04473343871e-14  1.02537759783e-14  1.08268460666e-14  9.30356204475e-15  9.46748129419e-15  9.2299862048e-15  1.21337654374e-14  9.75612587948e-15  1.07617899274e-14  1.03219051263e-14  9.94305268755e-15  9.56790777387e-15  1.11242371751e-14  9.75014674393e-15  9.14101164348e-15  9.21880342808e-15  9.49847016146e-15  1.08970406523e-14  1.04287401321e-14  1.01862202768e-14  9.45121523535e-15  1.05629414111e-14  1.0098780881e-14  1.03019758534e-14  8.88491410514e-15  1.0600707862e-14  7.6809875045e-15  9.80504256443e-15  1.09191707968e-14  9.73014454519e-15  1.09044784208e-14  1.05903227716e-14  9.93185322368e-15  1.01721248231e-14  1.03903132811e-14  1.02524842618e-14  1.16285719912e-14  1.08374838671e-14  1.07964889204e-14  8.59493488568e-15  8.59576608189e-15  1.17529110644e-14  1.11697719016e-14  1.35834889814e-14  1.08049284942e-14  1.16105639422e-14  1.24643386982e-14  1.20569951494e-14  1.38820177038e-14  1.37669096167e-14  1.30824371744e-14  1.50236134517e-14  1.51819096229e-14  1.71957313345e-14  1.92266152957e-14  2.00362318685e-14  2.15434129727e-14  2.32821826728e-14  2.57790972484e-14  3.03910160705e-14  3.22620543921e-14  3.85860583656e-14  4.73235321467e-14  5.6947208285e-14  6.7659206481e-14  8.48585690316e-14  1.06383936151e-13  1.38390749259e-13  1.88054018276e-13
 1.8992428461e-13  2.87835081789e-13  5.39521973815e-13  1.54082603245e-12  5.38495930984e-13  2.88286859221e-13  1.90087743942e-13  1.37817277975e-13  1.04593487801e-13  8.19901777565e-14  6.75896797948e-14  5.57693198406e-14  4.43900320381e-14  3.82032084104e-14  3.37753878473e-14  2.88286601057e-14  2.51322849929e-14  2.40428483196e-14  2.12199108418e-14  2.00134306539e-14  1.8374962973e-14  1.49922571608e-14  1.53277207547e-14  1.46674717804e-14  1.47039598681e-14  1.30249539338e-14  1.2159172228e-14  1.1356663433e-14  1.04203115164e-14  1.02786321119e-14  1.0114168521e-14  1.01127499475e-14  1.07363886598e-14  1.21641542334e-14  1.03561824111e-14  9.78283635337e-15  9.68663374137e-15  9.85915913598e-15  1.00000412788e-14  1.1067139129e-14  9.83625554156e-15  9.05736071978e-15  9.67602868898e-15  1.08287165044e-14  1.00440073614e-14  1.05021880976e-14  1.0854013578e-14  1.13874476283e-14  9.61661533051e-15  1.02920710528e-14  1.04238339727e-14  9.67110815259e-15  1.0036533578e-14  1.0220801038e-14  9.98089182656e-15  9.47231390659e-15  9.47562567449e-15  9.47727424906e-15  1.02860992899e-14  9.53331227925e-15  9.92573763355e-15  1.09711830828e-14  1.1424627516e-14  1.17579533669e-14  1.05976620645e-14  1.07006311171e-14  1.01039348774e-14  1.02289949531e-14  1.20453584969e-14  1.09338087307e-14  1.11615142591e-14  1.06144749124e-14  1.11400335025e-14  1.24759347687e-14  1.25484467787e-14  1.30526889371e-14  1.09938683693e-14  1.27985898925e-14  1.44037198374e-14  1.40226856008e-14  1.52690151101e-14  1.60841606323e-14  1.83313982707e-14  2.08238686571e-14  2.17323995326e-14  2.28132217853e-14  2.71025927726e-14  2.86354860451e-14  3.45134499844e-14  4.07231351548e-14  4.84830717804e-14  5.597257061e-14  6.9596798476e-14  8.53135641032e-14  1.06617053934e-13  1.38090530904e-13
 1.37663278429e-13  1.89819496388e-13  2.87079971443e-13  5.38495930984e-13  1.53694482747e-12  5.39328484803e-13  2.86365200132e-13  1.88201685179e-13  1.3721331263e-13  1.04932088815e-13  8.16728050074e-14  6.63882442473e-14  5.39746300875e-14  4.58854347505e-14  3.94226250928e-14  3.38729530981e-14  2.88946274059e-14  2.59328108341e-14  2.15649770956e-14  2.11733130959e-14  1.95646059594e-14  1.76797109488e-14  1.61169616388e-14  1.67174930062e-14  1.62574108669e-14  1.5086288067e-14  1.23643453062e-14  1.27111243539e-14  1.15419477519e-14  1.21408194456e-14  1.12374451851e-14  1.10272211118e-14  1.05139499334e-14  1.12529541861e-14  1.07194960355e-14  1.09211443448e-14  1.04037324463e-14  1.02400012317e-14  1.05469035267e-14  1.04670925928e-14  1.05998842035e-14  9.8118420754e-15  1.16906420599e-14  1.01908667263e-14  8.90777229725e-15  1.00436275425e-14  9.53306012906e-15  9.93862532501e-15  9.72162946398e-15  1.0617183743e-14  9.72953006401e-15  9.67787940364e-15  9.67309003409e-15  1.01860567691e-14  9.378593811e-15  9.99203392731e-15  1.06192211634e-14  1.19756308e-14  1.06196526218e-14  1.02193657257e-14  1.05215405738e-14  9.63386643525e-15  1.11278496077e-14  1.19559262316e-14  1.02829116982e-14  1.07581585718e-14  1.07736985571e-14  1.02301802887e-14  1.09528367437e-14  1.06298982619e-14  1.11283626964e-14  1.10920524358e-14  1.0785592529e-14  1.20946094406e-14  1.29855183543e-14  1.29270668557e-14  1.17766953779e-14  1.17752041138e-14  1.37623212658e-14  1.45565850069e-14  1.52881678272e-14  1.44509133321e-14  1.67384699104e-14  1.89914056458e-14  1.94225174952e-14  2.12985135527e-14  2.40149700808e-14  2.700283969e-14  2.92559054361e-14  3.50869937249e-14  4.1113991012e-14  4.86456201896e-14  5.76649077807e-14  6.78880600665e-14  8.49116485412e-14  1.06619760363e-13
 1.05726309989e-13  1.38336899611e-13  1.91195581228e-13  2.88286859221e-13  5.39328484803e-13  1.54276332056e-12  5.38100775739e-13  2.855245766e-13  1.89711254276e-13  1.38297611696e-13  1.05171397782e-13  8.31599717331e-14  6.80787192033e-14  5.51054645825e-14  4.6296562738e-14  3.94499196005e-14  3.25824137801e-14  2.88961488569e-14  2.55157347055e-14  2.41205874601e-14  2.14001025099e-14  1.89720545634e-14  1.84722645112e-14  1.65854203481e-14  1.70865054262e-14  1.65121706872e-14  1.308759556e-14  1.32145743717e-14  1.22003828473e-14  1.24281056604e-14  1.12947364151e-14  1.2052980173e-14  1.03944810865e-14  1.05329146221e-14  1.0174675957e-14  9.93772286126e-15  1.14625437406e-14  9.41821020777e-15  9.61891477809e-15  9.83048271482e-15  8.339736857e-15  1.00669312404e-14  9.41295539797e-15  9.82628542536e-15  8.6606939108e-15  1.00631068516e-14  1.00135964893e-14  9.24384710388e-15  1.09948447523e-14  9.90956222565e-15  8.65031945657e-15  8.15463521574e-15  9.8784182733e-15  1.01321241703e-14  1.03254513992e-14  1.05889539229e-14  1.13375571325e-14  1.14895505525e-14  1.02485795888e-14  9.01666229072e-15  1.02572984106e-14  9.97031065275e-15  1.09374072378e-14  1.035788848e-14  9.76839887301e-15  9.6074503115e-15  9.90394987524e-15  1.01224134092e-14  1.1325624546e-14  1.06843511134e-14  1.09593478947e-14  1.06655343891e-14  1.19041119642e-14  1.16838700946e-14  1.13227440813e-14  1.26306309165e-14  1.09949065857e-14  1.11821216525e-14  1.23961475032e-14  1.36958629588e-14  1.47582948206e-14  1.42815848493e-14  1.63461261905e-14  1.75447467121e-14  1.80972338308e-14  1.89503559711e-14  2.30502971038e-14  2.41127751973e-14  2.7726677459e-14  3.05224708194e-14  3.55970844491e-14  4.10842214115e-14  4.73823530095e-14  5.61856122539e-14  6.86504491772e-14  8.27462139211e-14
 8.38197033291e-14  1.05051394477e-13  1.37093045173e-13  1.90087743942e-13  2.86365200132e-13  5.38100775739e-13  1.53379634405e-12  5.36456788336e-13  2.8626352816e-13  1.8849619093e-13  1.35968774271e-13  1.05670002213e-13  8.44092682566e-14  6.65659919264e-14  5.47920718042e-14  4.65150441902e-14  3.82393742913e-14  3.30859738374e-14  2.9955635368e-14  2.69142934292e-14  2.39761326804e-14  2.15962040742e-14  2.02392136696e-14  1.77183181142e-14  1.63828140893e-14  1.69241405862e-14  1.45324183597e-14  1.36386640248e-14  1.30878500996e-14  1.28291644045e-14  1.07141772432e-14  1.18637632303e-14  1.12188668225e-14  1.17955927543e-14  1.12047439336e-14  1.11046357491e-14  1.0234017597e-14  9.4808822514e-15  9.04851576372e-15  1.02012365568e-14  9.50189663225e-15  9.764269699e-15  1.07696281935e-14  1.07279075159e-14  1.00377960592e-14  1.02141977681e-14  1.10202963951e-14  1.07615479257e-14  1.02958400758e-14  1.05910645236e-14  9.52588836235e-15  1.02266651523e-14  9.4508443743e-15  1.05870724936e-14  1.10226210178e-14  1.06181668512e-14  1.01023754703e-14  1.13305774235e-14  1.0632041452e-14  9.93331958403e-15  1.07216776886e-14  1.01889085753e-14  1.01523798518e-14  9.54220776458e-15  9.80794022249e-15  1.01343261694e-14  8.73359291116e-15  1.00256846247e-14  1.07601161612e-14  1.05184670667e-14  1.10533184986e-14  1.00439343395e-14  1.03403603879e-14  1.09849577171e-14  1.14411273804e-14  1.17420540774e-14  9.62294323459e-15  1.02662048144e-14  1.03294190632e-14  1.26413388746e-14  1.47803084391e-14  1.38453333454e-14  1.53268393778e-14  1.60023443047e-14  1.62754396676e-14  1.70258748943e-14  1.88810395577e-14  2.01576212099e-14  2.29405958692e-14  2.74276120228e-14  3.07550128388e-14  3.44574196851e-14  3.83586057243e-14  4.54517633816e-14  5.68852389091e-14  6.63990956693e-14
 6.74951988935e-14  8.31000445022e-14  1.06402422221e-13  1.37817277975e-13  1.88201685179e-13  2.855245766e-13  5.36456788336e-13  1.52993708584e-12  5.34838193921e-13  2.84861054045e-13  1.87831187942e-13  1.37333863506e-13  1.05379625285e-13  8.21217515093e-14  6.68067113576e-14  5.47386551775e-14  4.33997006202e-14  3.74853708825e-14  3.36296607129e-14  3.00101031503e-14  2.67140303148e-14  2.4331462033e-14  2.18664219743e-14  1.98484657262e-14  1.75556409056e-14  1.71313620968e-14  1.55178082257e-14  1.29437835506e-14  1.39371189853e-14  1.39729192361e-14  1.26900169518e-14  1.21101095923e-14  1.25707063984e-14  1.25062716118e-14  1.12512892017e-14  1.15647333422e-14  1.04392378463e-14  1.01576682201e-14  8.67239959995e-15  9.63021288069e-15  8.85321165304e-15  1.11494170344e-14  1.09866919003e-14  1.08998629782e-14  1.13843873628e-14  1.09936622944e-14  1.10847093946e-14  1.01588222922e-14  1.13091641254e-14  1.04589469763e-14  9.55356172019e-15  1.06736046957e-14  1.01304476334e-14  1.18337170038e-14  1.15038306752e-14  1.05365849265e-14  9.78518841933e-15  1.02391565962e-14  1.07490384209e-14  9.43983212e-15  1.02745207949e-14  9.90746661372e-15  1.05061086792e-14  1.04532475737e-14  1.06573844843e-14  1.06726405126e-14  9.74936996738e-15  1.005308339e-14  1.0642072406e-14  9.81973888672e-15  1.01211247592e-14  1.05741442343e-14  1.11837086409e-14  1.14702828537e-14  1.2133336472e-14  1.15373751287e-14  1.04521772587e-14  1.14861578257e-14  1.2681485938e-14  1.31729567313e-14  1.36913613875e-14  1.26089859284e-14  1.53475740066e-14  1.38922383002e-14  1.46396295983e-14  1.58690953754e-14  1.7347065558e-14  1.81306143607e-14  1.97868119568e-14  2.34150069676e-14  2.57236504395e-14  2.90337528336e-14  3.43549368501e-14  3.95447562101e-14  4.67735762845e-14  5.53790092058e-14
 5.4902191797e-14  6.66734111484e-14  8.32970344975e-14  1.04593487801e-13  1.3721331263e-13  1.89711254276e-13  2.8626352816e-13  5.34838193921e-13  1.53052599727e-12  5.35854530506e-13  2.84212232261e-13  1.8788795149e-13  1.38027689931e-13  1.05211532675e-13  8.4263506059e-14  6.77071399223e-14  5.400428563e-14  4.53336017915e-14  3.92700264252e-14  3.3606099993e-14  2.8996232238e-14  2.707152607e-14  2.29905045705e-14  2.05480599612e-14  1.92804495901e-14  1.78405514928e-14  1.57901670029e-14  1.5310194817e-14  1.45917592095e-14  1.39224581015e-14  1.30088001248e-14  1.13943755961e-14  1.25907340014e-14  1.25210062686e-14  1.06597508917e-14  1.23311448107e-14  1.18505867728e-14  1.14544423754e-14  9.79298146315e-15  1.11504274148e-14  1.01123481777e-14  1.08636819176e-14  1.11583087379e-14  1.15643153465e-14  9.88066165018e-15  9.55813078302e-15  1.06714342529e-14  1.0031772937e-14  1.1536462842e-14  1.02712849566e-14  1.01536694597e-14  1.09481604781e-14  9.71744005493e-15  1.07201785064e-14  9.91359844008e-15  1.06336027702e-14  1.13244597482e-14  1.0532603627e-14  9.77776618423e-15  9.47108388916e-15  9.72093093934e-15  9.99741811899e-15  8.9489049567e-15  8.08277728849e-15  9.75814788724e-15  1.02495323154e-14  1.06195654699e-14  1.05867733727e-14  1.16873765517e-14  1.10142835641e-14  1.02294646703e-14  1.0945028378e-14  1.10768414277e-14  1.10351822388e-14  1.10280778692e-14  1.09845463757e-14  1.09660525254e-14  1.1837263738e-14  1.02846167545e-14  1.16790265473e-14  1.27536609529e-14  1.17615260101e-14  1.41908473025e-14  1.38775081418e-14  1.4139571196e-14  1.51476296579e-14  1.62356037568e-14  1.82830572565e-14  1.98496434918e-14  2.24144105513e-14  2.39811924552e-14  2.56850413949e-14  3.01966398407e-14  3.362787793e-14  3.97132102846e-14  4.63339169883e-14
 4.60068732313e-14  5.39432809435e-14  6.63876493612e-14  8.19901777565e-14  1.04932088815e-13  1.38297611696e-13  1.8849619093e-13  2.84861054045e-13  5.35854530506e-13  1.53416088237e-12  5.36037161978e-13  2.85252036708e-13  1.89274601827e-13  1.37078067778e-13  1.05924594881e-13  8.40375866684e-14  6.61316761691e-14  5.43195168574e-14  4.6715817748e-14  3.98652318989e-14  3.36391579136e-14  3.02953679362e-14  2.52330270071e-14  2.39938468448e-14  2.14413159659e-14  1.96388081623e-14  1.73751878481e-14  1.65518957264e-14  1.58103726789e-14  1.47844495928e-14  1.51631130972e-14  1.29871647804e-14  1.36363171406e-14  1.30182234239e-14  1.19708694019e-14  1.22106478004e-14  1.14189148795e-14  1.09071511128e-14  1.03303905346e-14  1.08294141504e-14  1.11266686538e-14  1.11295833373e-14  1.06403456689e-14  1.03571437702e-14  9.85195390191e-15  9.42788771228e-15  9.77228874143e-15  9.9529432437e-15  8.81237063947e-15  1.02713406118e-14  1.10659976555e-14  1.10925514413e-14  1.01608401994e-14  1.06398502259e-14  1.14444977184e-14  1.05852665849e-14  1.00001978021e-14  1.06035745079e-14  1.03563590857e-14  1.05200170912e-14  1.04280582742e-14  1.156546414e-14  1.01722745659e-14  9.00597587829e-15  1.024919013e-14  1.08964712885e-14  1.08225566855e-14  1.11377604251e-14  1.11180110109e-14  1.14716828263e-14  9.7434575657e-15  1.04302491286e-14  1.14754839144e-14  1.07409675826e-14  1.02332146387e-14  1.11442486584e-14  1.16527502201e-14  1.09052941662e-14  1.1359502726e-14  1.18104258805e-14  1.28754225356e-14  1.33116282051e-14  1.30110160049e-14  1.30183257988e-14  1.41119338241e-14  1.3428942375e-14  1.52538635519e-14  1.61327484459e-14  1.74935875881e-14  1.98490484661e-14  2.1005663479e-14  2.17954726667e-14  2.54179885744e-14  2.89697456502e-14  3.40278573097e-14  3.97725841295e-14
 3.95142347113e-14  4.65336428033e-14  5.51464485818e-14  6.75896797948e-14  8.16728050074e-14  1.05171397782e-13  1.35968774271e-13  1.87831187942e-13  2.84212232261e-13  5.36037161978e-13  1.53492778938e-12  5.35941761069e-13  2.84175109343e-13  1.8858738638e-13  1.38116663607e-13  1.06500480647e-13  8.30968265118e-14  6.68468303679e-14  5.54156947577e-14  4.65979570593e-14  3.90210871557e-14  3.41157032965e-14  2.91586567226e-14  2.6703743363e-14  2.32701444403e-14  2.11743499903e-14  1.94982575649e-14  1.71239384085e-14  1.69991967151e-14  1.41091957842e-14  1.39660412132e-14  1.37288349115e-14  1.22828224636e-14  1.24416681063e-14  1.16862961877e-14  1.1572998975e-14  1.20816008205e-14  1.11625540833e-14  1.03727294882e-14  8.95848591667e-15  1.04275992866e-14  1.10246841585e-14  1.13817687806e-14  1.10748324334e-14  9.96492378247e-15  9.05568987383e-15  9.00846821031e-15  1.04688389188e-14  1.01994851706e-14  9.17167565114e-15  9.5121774286e-15  9.85220947193e-15  9.54050558706e-15  1.01192618772e-14  1.02169285376e-14  1.04581369243e-14  9.83443247181e-15  9.69986948621e-15  9.3612583954e-15  1.06590420259e-14  9.66701573352e-15  9.2421679795e-15  8.12169816798e-15  8.06210748013e-15  8.99937361739e-15  8.78353773136e-15  1.04707206704e-14  1.01188931285e-14  1.09092842161e-14  1.14415844249e-14  1.02181225953e-14  9.8802807216e-15  1.01464079021e-14  9.40052685903e-15  1.08973305703e-14  1.141087107e-14  1.1747385236e-14  1.01921455174e-14  1.02094007704e-14  9.99805153194e-15  1.19849198054e-14  1.11277394992e-14  1.15086709146e-14  1.33467120849e-14  1.33184609925e-14  1.33287590852e-14  1.41765256237e-14  1.5151250546e-14  1.65241507897e-14  1.80528657566e-14  1.92134148033e-14  2.04851473651e-14  2.33204553278e-14  2.59723711871e-14  2.98320688774e-14  3.48351963049e-14
 3.35588716469e-14  3.97997897976e-14  4.65367329184e-14  5.57693198406e-14  6.63882442473e-14  8.31599717331e-14  1.05670002213e-13  1.37333863506e-13  1.8788795149e-13  2.85252036708e-13  5.35941761069e-13  1.53019631192e-12  5.34611092713e-13  2.86097964899e-13  1.88613903066e-13  1.37953248686e-13  1.05392547813e-13  8.40725635961e-14  6.66332660296e-14  5.43974898003e-14  4.56834687564e-14  3.85513061482e-14  3.23341069828e-14  2.92481421807e-14  2.51074336409e-14  2.31801636613e-14  2.13449645939e-14  1.95548411527e-14  1.78133090094e-14  1.75389235915e-14  1.45753298388e-14  1.42170407945e-14  1.41323884955e-14  1.35009236928e-14  1.17389021341e-14  1.09659854795e-14  1.14873944496e-14  1.07016937192e-14  1.08111167068e-14  9.29532438811e-15  1.04677378647e-14  1.00919416829e-14  1.11412778544e-14  9.58728301299e-15  9.60593527615e-15  1.00208516525e-14  9.68176080727e-15  9.20980716966e-15  1.03024449225e-14  1.02330152994e-14  9.70180828074e-15  1.01112595767e-14  1.0050232127e-14  1.00561469968e-14  1.09104726044e-14  1.11769608926e-14  1.0504790861e-14  1.09109540483e-14  9.44219261797e-15  1.07737792914e-14  1.01870605039e-14  9.54839481012e-15  1.05627245598e-14  9.88652097484e-15  1.00243763589e-14  1.0172870179e-14  1.13944997697e-14  1.17661940611e-14  1.02519115865e-14  1.00768369163e-14  9.27143803715e-15  9.29580216955e-15  9.68267315113e-15  1.07046334177e-14  1.15059730423e-14  1.06825727032e-14  1.05366853603e-14  1.07279284846e-14  1.12667017382e-14  1.16620177394e-14  1.17485690085e-14  1.21258992215e-14  1.18203946576e-14  1.25866768e-14  1.28544289225e-14  1.32517966381e-14  1.37485472662e-14  1.41953846634e-14  1.56457443405e-14  1.64335715243e-14  1.66384550259e-14  1.79223047004e-14  2.08647528772e-14  2.30976899458e-14  2.65061142719e-14  3.00867243076e-14
 2.94304535238e-14  3.40611701787e-14  3.85656269628e-14  4.43900320381e-14  5.39746300875e-14  6.80787192033e-14  8.44092682566e-14  1.05379625285e-13  1.38027689931e-13  1.89274601827e-13  2.84175109343e-13  5.34611092713e-13  1.53139109155e-12  5.36438842447e-13  2.86018595451e-13  1.88619717623e-13  1.37747469376e-13  1.06226788408e-13  8.30213203769e-14  6.74781568646e-14  5.58827681279e-14  4.61334707292e-14  3.93612908799e-14  3.32606559029e-14  2.93970679636e-14  2.62823726763e-14  2.16376480054e-14  2.11827408174e-14  1.96419578447e-14  1.70963765482e-14  1.60094830969e-14  1.53626770813e-14  1.58242835588e-14  1.43327968253e-14  1.33966363156e-14  1.13014678209e-14  1.17587078681e-14  1.15883199705e-14  1.14878307296e-14  1.02223153298e-14  1.05445983851e-14  1.10321343441e-14  1.04435462802e-14  1.06471701685e-14  1.0368207126e-14  9.78281733941e-15  9.87720861179e-15  9.94541892539e-15  1.04896973755e-14  1.04269204288e-14  1.1880724685e-14  1.04821823022e-14  9.53449331811e-15  9.40258075514e-15  1.06156315501e-14  1.01654716981e-14  9.93913395484e-15  1.05289673649e-14  8.72767729568e-15  1.06975972153e-14  1.00306052967e-14  1.00283056604e-14  9.95881868336e-15  1.10252458638e-14  1.0649757007e-14  1.0098806321e-14  9.97821015866e-15  9.92499422013e-15  1.12869078928e-14  9.54119935194e-15  8.03088326787e-15  9.08201068122e-15  1.03508287262e-14  1.11133443844e-14  1.08160198613e-14  1.0387922216e-14  1.04842874823e-14  1.08103588008e-14  1.21854608805e-14  1.14623508073e-14  1.13370991133e-14  1.26680032653e-14  1.11245272625e-14  1.26113487007e-14  1.29480717373e-14  1.28600317841e-14  1.28116653738e-14  1.22054890926e-14  1.47316298586e-14  1.53788897066e-14  1.7736975223e-14  1.79130775048e-14  1.81008546858e-14  1.96863830796e-14  2.27428533534e-14  2.5845776751e-14
 2.60093360782e-14  3.00368617059e-14  3.26773963451e-14  3.82032084104e-14  4.58854347505e-14  5.51054645825e-14  6.65659919264e-14  8.21217515093e-14  1.05211532675e-13  1.37078067778e-13  1.8858738638e-13  2.86097964899e-13  5.36438842447e-13  1.53762774427e-12  5.36470908772e-13  2.86564068477e-13  1.89751412252e-13  1.38322796345e-13  1.05230693478e-13  8.34726066856e-14  6.7657409635e-14  5.51636172961e-14  4.5850482373e-14  3.9447427944e-14  3.28737454324e-14  2.92211985278e-14  2.53539762158e-14  2.32275221776e-14  2.04548520836e-14  1.82146582927e-14  1.68742227019e-14  1.72930673277e-14  1.62031350441e-14  1.4556112594e-14  1.30439847246e-14  1.26777650662e-14  1.34178095398e-14  1.14662541161e-14  1.16345201776e-14  1.07097603332e-14  1.21324468151e-14  1.12912760512e-14  1.14605428704e-14  9.59400328907e-15  9.01209549072e-15  8.44742583775e-15  9.48395558779e-15  1.12878281447e-14  1.01142115236e-14  1.18025181148e-14  1.04485912635e-14  1.12339725714e-14  1.12259232952e-14  9.79730037882e-15  1.00653582119e-14  1.04904496702e-14  9.98135384801e-15  1.05212928907e-14  9.69190727065e-15  9.67495629854e-15  1.00045803295e-14  1.02378685438e-14  8.72187581079e-15  1.050704165e-14  1.09371225036e-14  1.02156115466e-14  1.05539917969e-14  1.08288793966e-14  1.16372268752e-14  1.13648133744e-14  9.76133566459e-15  9.14791812371e-15  1.0883973659e-14  1.01921799787e-14  1.01538836646e-14  9.95484956546e-15  1.12334118868e-14  1.12825176711e-14  1.19375388401e-14  1.26575714565e-14  1.19612012142e-14  1.12917478786e-14  1.05384073382e-14  1.2110098823e-14  1.17392872877e-14  1.16365249033e-14  1.14296692719e-14  1.21208641637e-14  1.31753691655e-14  1.43315407392e-14  1.44978297407e-14  1.5372276255e-14  1.74362478794e-14  1.90440904522e-14  2.16155015884e-14  2.40974520081e-14
 2.41576764735e-14  2.52200372219e-14  2.91641208519e-14  3.37753878473e-14  3.94226250928e-14  4.6296562738e-14  5.47920718042e-14  6.68067113576e-14  8.4263506059e-14  1.05924594881e-13  1.38116663607e-13  1.88613903066e-13  2.86018595451e-13  5.36470908772e-13  1.53526114475e-12  5.37230814386e-13  2.86512644534e-13  1.9093886587e-13  1.39231067434e-13  1.07450766433e-13  8.45040911913e-14  6.7159439081e-14  5.45820849853e-14  4.78930903116e-14  4.16653418211e-14  3.55776668092e-14  2.88074099409e-14  2.65636724646e-14  2.3138555237e-14  2.12681599729e-14  1.93706782696e-14  1.75856616024e-14  1.66239471965e-14  1.57116095254e-14  1.57539197405e-14  1.39825054814e-14  1.28147614221e-14  1.16011074241e-14  1.21399571594e-14  1.08261721962e-14  1.2629326269e-14  1.08604100148e-14  1.08129079758e-14  1.13426311531e-14  1.06029866327e-14  1.05237826838e-14  1.01679999197e-14  1.18947056699e-14  1.06423757952e-14  1.18179557433e-14  1.06753388668e-14  1.03712460146e-14  1.0866151902e-14  1.06319727361e-14  1.06407034261e-14  9.46631254271e-15  8.93891268168e-15  9.49971977158e-15  9.28268627558e-15  1.06725419597e-14  1.14247839804e-14  1.10618295834e-14  9.52181765628e-15  1.10247593348e-14  1.04155191693e-14  9.27328138831e-15  9.74294757224e-15  9.7154286314e-15  9.40337409967e-15  9.77367634425e-15  9.21915729945e-15  9.34267897454e-15  9.348880025e-15  8.99758981322e-15  1.03090352973e-14  1.03536989446e-14  9.87755052956e-15  1.17849059452e-14  1.20571369923e-14  1.06117404668e-14  1.02044372302e-14  1.03511732963e-14  1.15627726249e-14  1.23318353413e-14  1.21049788262e-14  1.08073872664e-14  1.21046789741e-14  1.21832827647e-14  1.44651591745e-14  1.29647013367e-14  1.37463727817e-14  1.50604419406e-14  1.62904123271e-14  1.78813284963e-14  1.90525560745e-14  2.0283060544e-14
 2.06963300748e-14  2.3245617334e-14  2.49694652353e-14  2.88286601057e-14  3.38729530981e-14  3.94499196005e-14  4.65150441902e-14  5.47386551775e-14  6.77071399223e-14  8.40375866684e-14  1.06500480647e-13  1.37953248686e-13  1.88619717623e-13  2.86564068477e-13  5.37230814386e-13  1.5386666557e-12  5.37190488106e-13  2.86758679306e-13  1.89758252063e-13  1.38322611537e-13  1.05546819067e-13  8.33053167918e-14  6.64671429148e-14  5.66375984167e-14  4.65865996115e-14  3.90565556037e-14  3.25689712798e-14  3.05600882639e-14  2.55993192533e-14  2.43179332874e-14  2.03456121122e-14  2.16284696953e-14  1.89867793606e-14  1.75096761117e-14  1.57935932103e-14  1.50425880253e-14  1.33599146206e-14  1.33137196002e-14  1.27978085872e-14  1.18556290426e-14  1.19322152904e-14  1.1834063462e-14  1.07458746603e-14  1.08297428339e-14  1.07114419888e-14  9.85969173243e-15  9.57685063694e-15  1.09178313116e-14  1.10768887294e-14  1.12809923331e-14  1.02629838228e-14  1.0458706469e-14  1.01999415344e-14  9.81329871256e-15  9.03572971259e-15  9.05757857868e-15  8.23409104008e-15  1.05158205849e-14  9.74077823522e-15  9.20559161025e-15  9.25743854679e-15  8.95871965547e-15  9.28265970343e-15  9.83559972902e-15  1.022474009e-14  9.58417841587e-15  9.60344704795e-15  9.11764401937e-15  1.00292843645e-14  1.07504465676e-14  9.41812505654e-15  9.33499713242e-15  8.65783034358e-15  8.57601017383e-15  9.12191490569e-15  9.83528186687e-15  9.57059187811e-15  1.04426368947e-14  1.03621318389e-14  1.14514591829e-14  9.91343481711e-15  1.09510146841e-14  1.10405852199e-14  1.04835893203e-14  1.13973907883e-14  1.03438803791e-14  1.14813693304e-14  1.16638184935e-14  1.32284351731e-14  1.29033744819e-14  1.32969237474e-14  1.42472030865e-14  1.54888780385e-14  1.55838903856e-14  1.61159744891e-14  1.79645200505e-14
 1.80996470814e-14  2.21048239427e-14  2.30936563817e-14  2.51322849929e-14  2.88946274059e-14  3.25824137801e-14  3.82393742913e-14  4.33997006202e-14  5.400428563e-14  6.61316761691e-14  8.30968265118e-14  1.05392547813e-13  1.37747469376e-13  1.89751412252e-13  2.86512644534e-13  5.37190488106e-13  1.53772635227e-12  5.3570665721e-13  2.8702848318e-13  1.89264592279e-13  1.36776819989e-13  1.05719589512e-13  8.29315936108e-14  6.73759715065e-14  5.36841827926e-14  4.64619752111e-14  3.88572209925e-14  3.54275422455e-14  2.90645487514e-14  2.6037225177e-14  2.32044554992e-14  2.26475775619e-14  2.01067091341e-14  1.78443619018e-14  1.60364618062e-14  1.52432390075e-14  1.4078663409e-14  1.24353738085e-14  1.24493030684e-14  1.15062148926e-14  1.27368206708e-14  1.22886474784e-14  1.09979375402e-14  1.0696747541e-14  1.05865659342e-14  9.82925532172e-15  1.05440609432e-14  1.12774779099e-14  1.02308898087e-14  1.12406287084e-14  1.06081037232e-14  1.01229094424e-14  1.01776197545e-14  9.33236547736e-15  9.98405436611e-15  1.01011425114e-14  9.67962664699e-15  9.55320328703e-15  9.53635117509e-15  9.61385873844e-15  9.68182751068e-15  9.7858250464e-15  9.88545508459e-15  9.33958916455e-15  9.63027510868e-15  9.62027728324e-15  1.04604669946e-14  1.08468877703e-14  9.68568120591e-15  1.11876678437e-14  9.81996545319e-15  9.35919314242e-15  9.57292808076e-15  1.04312050412e-14  9.65295368982e-15  9.75574107745e-15  8.98918296826e-15  9.74177871986e-15  1.07758922173e-14  1.14002347308e-14  1.13988938481e-14  1.03774752958e-14  1.02375291855e-14  1.05314197978e-14  1.22992657906e-14  1.0438521195e-14  1.25287292519e-14  1.27298132718e-14  1.33515954848e-14  1.28081715554e-14  1.36419189277e-14  1.35516188834e-14  1.44783282753e-14  1.57961725331e-14  1.6609061124e-14  1.71052038993e-14
 1.61878736889e-14  1.81970144357e-14  2.10014201446e-14  2.40428483196e-14  2.59328108341e-14  2.88961488569e-14  3.30859738374e-14  3.74853708825e-14  4.53336017915e-14  5.43195168574e-14  6.68468303679e-14  8.40725635961e-14  1.06226788408e-13  1.38322796345e-13  1.9093886587e-13  2.86758679306e-13  5.3570665721e-13  1.53639463028e-12  5.39012710257e-13  2.86737332937e-13  1.89205142234e-13  1.36555877079e-13  1.05399653632e-13  8.30232314437e-14  6.70400850437e-14  5.50630874066e-14  4.58366084709e-14  4.01457452665e-14  3.35680459448e-14  2.96613950101e-14  2.58754344572e-14  2.4569867979e-14  2.2084065582e-14  1.89143536868e-14  1.81083120372e-14  1.5555983923e-14  1.63491167214e-14  1.47961624771e-14  1.40069864285e-14  1.17912290563e-14  1.28511161535e-14  1.22459083146e-14  1.14146314263e-14  1.12528097141e-14  1.17176652805e-14  1.06705800065e-14  1.153518787e-14  1.09833174018e-14  9.93618792767e-15  1.17443326969e-14  1.04157591812e-14  9.48236626896e-15  9.86818286723e-15  9.50966175661e-15  1.00193779758e-14  1.02246574351e-14  1.02899045826e-14  1.01395746721e-14  8.21690673668e-15  8.72535987673e-15  9.01776832334e-15  9.34752254621e-15  1.03784818177e-14  8.94958497772e-15  9.15387220295e-15  7.97269507839e-15  1.00062473062e-14  1.13408684393e-14  1.04606691652e-14  1.02874957489e-14  1.03155103885e-14  9.49121282847e-15  9.71324173203e-15  1.05326382297e-14  9.8126236922e-15  9.58282037457e-15  8.20032555484e-15  8.91338294627e-15  1.08565966451e-14  1.19694818549e-14  1.08969008034e-14  1.08196211796e-14  1.07029436147e-14  1.00413151667e-14  1.17889368167e-14  1.09674271595e-14  1.20233291458e-14  1.13525117402e-14  1.23895323666e-14  1.18969096707e-14  1.21973893498e-14  1.09628108587e-14  1.4212313014e-14  1.53531812876e-14  1.45457605274e-14  1.59628603085e-14
 1.5514605307e-14  1.7210863765e-14  1.87434773635e-14  2.12199108418e-14  2.15649770956e-14  2.55157347055e-14  2.9955635368e-14  3.36296607129e-14  3.92700264252e-14  4.6715817748e-14  5.54156947577e-14  6.66332660296e-14  8.30213203769e-14  1.05230693478e-13  1.39231067434e-13  1.89758252063e-13  2.8702848318e-13  5.39012710257e-13  1.53769848722e-12  5.37936071678e-13  2.8628872052e-13  1.89236775873e-13  1.38148966223e-13  1.03544103909e-13  8.22999567059e-14  6.77123832748e-14  5.47966583159e-14  4.65645024323e-14  3.85143630007e-14  3.25153135939e-14  2.9423261842e-14  2.70282947475e-14  2.42151656221e-14  2.08473242436e-14  2.00171022731e-14  1.77854409451e-14  1.64176146449e-14  1.55902662579e-14  1.62479611618e-14  1.3556258174e-14  1.30482628875e-14  1.35674731427e-14  1.27079502614e-14  1.06290206813e-14  1.06238284536e-14  1.15008998102e-14  1.2133664571e-14  1.07413876261e-14  9.34931820328e-15  1.22911161978e-14  9.80983338053e-15  1.01323090468e-14  1.05128443285e-14  1.07288897936e-14  1.06422455795e-14  1.18200655972e-14  1.11783298067e-14  9.79228586381e-15  8.8510655691e-15  8.62125164904e-15  9.67036902215e-15  1.07822124472e-14  1.02495197168e-14  9.77741088784e-15  9.36151973632e-15  8.99865671854e-15  9.51442915534e-15  9.27950826251e-15  1.0891237665e-14  1.14287659929e-14  1.0124202355e-14  1.10884830041e-14  9.59120421137e-15  1.18666512669e-14  1.08411977086e-14  9.90782600821e-15  1.09521564603e-14  1.00009613405e-14  1.12824868351e-14  1.22221832533e-14  1.00822726066e-14  1.09465922293e-14  1.04918893214e-14  1.0425787593e-14  1.07994174038e-14  1.11203850363e-14  1.13855568487e-14  1.10831219872e-14  1.19217648983e-14  1.13395665265e-14  1.30147923686e-14  1.29835314036e-14  1.40097194554e-14  1.38855411999e-14  1.53219703855e-14  1.54810157455e-14
 1.58901556861e-14  1.64700705812e-14  1.77229350766e-14  2.00134306539e-14  2.11733130959e-14  2.41205874601e-14  2.69142934292e-14  3.00101031503e-14  3.3606099993e-14  3.98652318989e-14  4.65979570593e-14  5.43974898003e-14  6.74781568646e-14  8.34726066856e-14  1.07450766433e-13  1.38322611537e-13  1.89264592279e-13  2.86737332937e-13  5.37936071678e-13  1.53662622825e-12  5.3778353311e-13  2.86407116272e-13  1.89311418825e-13  1.37106829392e-13  1.03664658513e-13  8.30599613999e-14  6.8431158265e-14  5.53529055602e-14  4.60698202928e-14  3.81698230975e-14  3.38842340662e-14  2.98214448424e-14  2.6680721555e-14  2.24488241404e-14  2.03248737557e-14  1.92554538431e-14  1.91496745558e-14  1.53737889242e-14  1.55469320106e-14  1.37990563251e-14  1.30794801038e-14  1.30463512629e-14  1.27171467695e-14  1.0836536079e-14  1.02702322203e-14  1.17031604139e-14  1.0744256368e-14  1.03689960933e-14  9.07799425499e-15  1.02331589279e-14  9.51816731402e-15  1.02857347061e-14  1.03699871934e-14  1.18046543824e-14  1.00452975627e-14  1.00524761174e-14  9.24909234587e-15  9.48110191654e-15  1.02404277745e-14  1.03999488831e-14  9.31137834444e-15  1.01544866268e-14  1.04194195353e-14  1.1067694879e-14  1.04103377185e-14  1.04303813468e-14  1.09172370027e-14  1.0044149138e-14  1.04426032026e-14  1.05682037364e-14  1.00124743716e-14  1.10556948436e-14  1.01345897014e-14  1.08271400951e-14  9.29162797013e-15  1.05713544474e-14  9.87145000427e-15  1.00077800292e-14  9.70849056128e-15  9.9048830968e-15  1.03089900093e-14  1.07593532263e-14  1.12828082447e-14  1.06320453526e-14  1.04555389128e-14  1.14353412791e-14  1.27119906569e-14  1.10721154105e-14  1.10465084409e-14  1.22307387347e-14  1.25045787737e-14  1.26129623883e-14  1.25552086488e-14  1.37815091319e-14  1.42596364194e-14  1.49140777893e-14
 1.39861806216e-14  1.49213248554e-14  1.60986786581e-14  1.8374962973e-14  1.95646059594e-14  2.14001025099e-14  2.39761326804e-14  2.67140303148e-14  2.8996232238e-14  3.36391579136e-14  3.90210871557e-14  4.56834687564e-14  5.58827681279e-14  6.7657409635e-14  8.45040911913e-14  1.05546819067e-13  1.36776819989e-13  1.89205142234e-13  2.8628872052e-13  5.3778353311e-13  1.53877531851e-12  5.37514744149e-13  2.87062703626e-13  1.887383279e-13  1.36984217226e-13  1.04964369431e-13  8.41875456439e-14  6.64241997157e-14  5.48580755657e-14  4.57009536486e-14  3.868808076e-14  3.4060403266e-14  2.90658158264e-14  2.49906658991e-14  2.3078513863e-14  1.95218010594e-14  1.98712507165e-14  1.59449233809e-14  1.55759247747e-14  1.43789503558e-14  1.38326449232e-14  1.40412414231e-14  1.3173404881e-14  1.16965564141e-14  1.16600576204e-14  9.84527662655e-15  9.74352797757e-15  9.62883068991e-15  1.0100246191e-14  1.09070376966e-14  1.07585201155e-14  1.01808565865e-14  1.06322698327e-14  1.10912791719e-14  1.11567531679e-14  9.23277087245e-15  9.62458480104e-15  9.792437803e-15  9.83759227625e-15  9.41069198602e-15  8.82964631775e-15  9.60680126354e-15  9.7023665415e-15  9.83574225984e-15  1.06989329488e-14  9.5875855933e-15  1.03559838308e-14  9.26497562688e-15  9.90634377399e-15  1.04580249535e-14  8.86496308713e-15  1.01760530669e-14  1.09041707285e-14  1.05286720175e-14  1.0069396348e-14  9.9200892239e-15  1.10641287391e-14  9.79905861304e-15  1.05228991361e-14  1.08877504988e-14  9.81287343114e-15  9.70623827134e-15  1.01275188322e-14  9.41460899574e-15  1.16895996174e-14  1.06278480378e-14  1.15765067892e-14  1.15197355235e-14  1.19940533542e-14  1.11894853755e-14  1.18222641295e-14  1.1468475341e-14  1.08057433249e-14  1.30751914343e-14  1.3727895544e-14  1.41652018775e-14
 1.33602996009e-14  1.34971133073e-14  1.31235157935e-14  1.49922571608e-14  1.76797109488e-14  1.89720545634e-14  2.15962040742e-14  2.4331462033e-14  2.707152607e-14  3.02953679362e-14  3.41157032965e-14  3.85513061482e-14  4.61334707292e-14  5.51636172961e-14  6.7159439081e-14  8.33053167918e-14  1.05719589512e-13  1.36555877079e-13  1.89236775873e-13  2.86407116272e-13  5.37514744149e-13  1.53276553416e-12  5.36125774956e-13  2.85519514005e-13  1.88116430525e-13  1.3641942479e-13  1.04204121738e-13  8.15527894629e-14  6.5469128383e-14  5.31159555224e-14  4.48751748386e-14  3.99599386058e-14  3.19556953815e-14  2.78853902167e-14  2.55391139988e-14  2.18566094757e-14  2.02888711831e-14  1.78368513311e-14  1.6712225774e-14  1.49626309977e-14  1.41064645855e-14  1.4162341669e-14  1.31115389145e-14  1.1356399042e-14  1.25294681948e-14  1.18843176542e-14  1.19122319081e-14  1.07157676021e-14  1.13040744052e-14  1.1210929699e-14  1.06279098607e-14  1.03985899997e-14  1.09833449025e-14  1.15221647322e-14  1.03053451694e-14  1.01143830435e-14  1.11510346065e-14  1.03852969586e-14  9.19901413155e-15  1.03993435387e-14  9.20586962983e-15  9.46729041318e-15  9.51159812448e-15  1.08624191813e-14  1.15232567331e-14  1.06756532789e-14  9.52900400044e-15  9.59000573665e-15  1.09735300174e-14  1.08921884785e-14  8.63273655059e-15  8.40263591109e-15  8.71242445155e-15  1.01589079069e-14  9.88840262074e-15  1.02814771263e-14  1.0343226738e-14  9.76296088116e-15  1.00361772347e-14  9.95486475549e-15  9.85549170705e-15  8.61209947723e-15  9.05418358323e-15  9.46464665083e-15  1.0497180613e-14  9.53008942756e-15  1.03619392319e-14  1.07738004689e-14  1.11935110095e-14  9.74403229354e-15  1.17828884904e-14  1.15918494606e-14  1.06978434382e-14  1.22881808365e-14  1.12405836215e-14  1.22997855752e-14
 1.29381693067e-14  1.39881341082e-14  1.33683966384e-14  1.53277207547e-14  1.61169616388e-14  1.84722645112e-14  2.02392136696e-14  2.18664219743e-14  2.29905045705e-14  2.52330270071e-14  2.91586567226e-14  3.23341069828e-14  3.93612908799e-14  4.5850482373e-14  5.45820849853e-14  6.64671429148e-14  8.29315936108e-14  1.05399653632e-13  1.38148966223e-13  1.89311418825e-13  2.87062703626e-13  5.36125774956e-13  1.53209653073e-12  5.36166739567e-13  2.86330340027e-13  1.8822438667e-13  1.37910854382e-13  1.04920428678e-13  8.23202434087e-14  6.5329129041e-14  5.40469073844e-14  4.6996242512e-14  3.86316891251e-14  3.37935693086e-14  2.85904000634e-14  2.55316111351e-14  2.25665430788e-14  1.96026947242e-14  1.80056671595e-14  1.60947675761e-14  1.60923547757e-14  1.50168670576e-14  1.42820072911e-14  1.23106849757e-14  1.20839183588e-14  1.26574572258e-14  1.14928780673e-14  1.06564209359e-14  1.08500454252e-14  1.19217438511e-14  9.80551729096e-15  1.12164966293e-14  1.14000441586e-14  1.06346999914e-14  1.13997804906e-14  1.1102635972e-14  1.09869591289e-14  9.91737533055e-15  8.91818352183e-15  1.03595252431e-14  9.39291040123e-15  1.03033809195e-14  8.1534492181e-15  1.08512449437e-14  1.11522340609e-14  1.09054407947e-14  1.08416856979e-14  1.1350541406e-14  1.10937647233e-14  1.10238416116e-14  9.4142598335e-15  9.60921201471e-15  1.0141366943e-14  9.48531702198e-15  9.30451654076e-15  1.06239122472e-14  1.01021790784e-14  1.03345643714e-14  9.97006582353e-15  1.0495230022e-14  9.04294817442e-15  9.62340824805e-15  1.0767416702e-14  1.06895953805e-14  9.83383251562e-15  8.92536899155e-15  1.10747265129e-14  9.81077458111e-15  1.16905091521e-14  1.07102967189e-14  1.25561709865e-14  1.0970475471e-14  1.20492572822e-14  1.326793284e-14  1.22747537278e-14  1.28737026282e-14
 1.26512051848e-14  1.31749691804e-14  1.42139494183e-14  1.46674717804e-14  1.67174930062e-14  1.65854203481e-14  1.77183181142e-14  1.98484657262e-14  2.05480599612e-14  2.39938468448e-14  2.6703743363e-14  2.92481421807e-14  3.32606559029e-14  3.9447427944e-14  4.78930903116e-14  5.66375984167e-14  6.73759715065e-14  8.30232314437e-14  1.03544103909e-13  1.37106829392e-13  1.887383279e-13  2.85519514005e-13  5.36166739567e-13  1.53659475281e-12  5.38612375333e-13  2.8719791874e-13  1.90717916517e-13  1.37946226357e-13  1.05285784802e-13  8.27909439716e-14  6.81529839939e-14  5.61969186547e-14  4.50077264681e-14  3.91572864084e-14  3.33351322385e-14  2.85032642966e-14  2.39851511262e-14  2.15165155978e-14  2.16370518653e-14  1.76166895401e-14  1.65135272372e-14  1.63354131183e-14  1.44905970431e-14  1.47949751245e-14  1.34668449007e-14  1.23104083228e-14  1.14743866467e-14  1.13878015356e-14  1.20682115978e-14  1.10050973067e-14  1.05749226742e-14  1.04925500748e-14  1.06701080254e-14  1.03895776523e-14  1.00185635366e-14  1.07612298012e-14  1.17365790668e-14  9.92788397864e-15  9.55828443949e-15  1.05596634321e-14  1.00247751351e-14  9.75032433091e-15  9.80790600506e-15  1.0726795963e-14  1.13308489052e-14  1.00289953024e-14  1.0128881786e-14  1.01935993234e-14  1.06550592719e-14  1.0641547382e-14  9.70650795258e-15  1.01011564892e-14  9.92927013626e-15  1.09220231912e-14  1.04007935949e-14  1.08382453753e-14  9.54066456663e-15  1.06850067442e-14  9.82475657444e-15  1.0735706885e-14  1.03141438707e-14  9.91246922022e-15  9.88683078738e-15  1.00286273224e-14  9.62514360051e-15  9.16322547825e-15  9.40930443161e-15  9.52315179371e-15  1.07147318083e-14  1.00453186885e-14  1.14677924922e-14  1.14896326157e-14  1.09919154414e-14  1.20104634877e-14  1.19962680558e-14  1.28620873446e-14
 1.12720285839e-14  1.27620869299e-14  1.36548397802e-14  1.47039598681e-14  1.62574108669e-14  1.70865054262e-14  1.63828140893e-14  1.75556409056e-14  1.92804495901e-14  2.14413159659e-14  2.32701444403e-14  2.51074336409e-14  2.93970679636e-14  3.28737454324e-14  4.16653418211e-14  4.65865996115e-14  5.36841827926e-14  6.70400850437e-14  8.22999567059e-14  1.03664658513e-13  1.36984217226e-13  1.88116430525e-13  2.86330340027e-13  5.38612375333e-13  1.53799146808e-12  5.39104676587e-13  2.8750903973e-13  1.89507410959e-13  1.38382702258e-13  1.05444966909e-13  8.28362542901e-14  6.66047028085e-14  5.375170748e-14  4.55690186563e-14  3.83164152629e-14  3.43348076363e-14  2.84534337008e-14  2.61562914206e-14  2.24936064141e-14  2.04605714043e-14  1.84748857212e-14  1.72819807727e-14  1.69419278787e-14  1.53729179479e-14  1.48785801698e-14  1.42697647807e-14  1.22276840506e-14  1.18885069383e-14  1.25115389178e-14  1.34498224469e-14  1.23958523197e-14  1.21028693014e-14  1.06149047088e-14  1.04458607059e-14  1.06087794556e-14  9.6867786955e-15  1.0200188006e-14  1.08276735501e-14  1.07119170511e-14  9.61959879351e-15  9.01790934748e-15  8.38620468226e-15  9.69502656516e-15  1.11014330213e-14  9.59251689138e-15  1.07437506523e-14  1.0074995276e-14  1.10083899527e-14  9.4274030065e-15  1.06758695845e-14  1.12386280789e-14  1.07789078471e-14  1.01441550091e-14  1.08844976541e-14  1.09322059781e-14  1.01875918044e-14  9.99019539552e-15  1.02177734767e-14  8.93728431732e-15  1.07863518628e-14  9.5144087006e-15  9.66402531906e-15  9.72898158243e-15  9.68086019243e-15  9.90130107175e-15  8.82417928513e-15  9.93813048205e-15  9.04678693434e-15  1.08800410324e-14  9.48927752514e-15  1.05277794574e-14  1.03529113744e-14  1.10595686169e-14  1.29328716512e-14  1.17799359077e-14  1.30476413068e-14
 1.28095532097e-14  1.30733756887e-14  1.2155630121e-14  1.30249539338e-14  1.5086288067e-14  1.65121706872e-14  1.69241405862e-14  1.71313620968e-14  1.78405514928e-14  1.96388081623e-14  2.11743499903e-14  2.31801636613e-14  2.62823726763e-14  2.92211985278e-14  3.55776668092e-14  3.90565556037e-14  4.64619752111e-14  5.50630874066e-14  6.77123832748e-14  8.30599613999e-14  1.04964369431e-13  1.3641942479e-13  1.8822438667e-13  2.8719791874e-13  5.39104676587e-13  1.53719937841e-12  5.37121492072e-13  2.85263166131e-13  1.88989517124e-13  1.37247794064e-13  1.05840292468e-13  8.35424203863e-14  6.6819421603e-14  5.44923736328e-14  4.51375972067e-14  3.88179806062e-14  3.33963721133e-14  2.84249468688e-14  2.60033739607e-14  2.21447911589e-14  1.86071038509e-14  1.90602893604e-14  1.73428777476e-14  1.58555983227e-14  1.51422352845e-14  1.4313679398e-14  1.24737589101e-14  1.3153742302e-14  1.15759324586e-14  1.30832702107e-14  1.20219751872e-14  1.1346915404e-14  1.15401270326e-14  1.04077176772e-14  1.11040718626e-14  1.05271684837e-14  1.0504949112e-14  1.01097053786e-14  9.76123525936e-15  1.05898619996e-14  9.00963346712e-15  9.10046141097e-15  1.04146194409e-14  9.59960431518e-15  9.60049476745e-15  1.186175786e-14  1.22452089006e-14  1.08859621251e-14  1.12657165413e-14  9.7467477036e-15  1.00783376468e-14  9.6632154011e-15  9.51980200421e-15  9.48603501982e-15  1.02969944223e-14  1.02111225028e-14  9.9641523809e-15  9.57678649399e-15  1.02070183758e-14  1.11104416483e-14  1.02359388638e-14  1.02897768286e-14  9.76468004522e-15  9.74152761465e-15  1.01597585866e-14  9.53845323184e-15  1.03766120214e-14  1.12052270417e-14  1.12856375181e-14  9.18703626649e-15  1.05308497425e-14  9.82088954446e-15  1.01041449291e-14  1.26490546046e-14  1.22029955876e-14  1.2433963962e-14
 1.09971423443e-14  1.11750021894e-14  1.12240800113e-14  1.2159172228e-14  1.23643453062e-14  1.308759556e-14  1.45324183597e-14  1.55178082257e-14  1.57901670029e-14  1.73751878481e-14  1.94982575649e-14  2.13449645939e-14  2.16376480054e-14  2.53539762158e-14  2.88074099409e-14  3.25689712798e-14  3.88572209925e-14  4.58366084709e-14  5.47966583159e-14  6.8431158265e-14  8.41875456439e-14  1.04204121738e-13  1.37910854382e-13  1.90717916517e-13  2.8750903973e-13  5.37121492072e-13  1.53566105731e-12  5.37485159216e-13  2.85893215579e-13  1.89061279199e-13  1.38521622769e-13  1.06742710579e-13  8.32985661192e-14  6.67063695272e-14  5.56305846321e-14  4.72701208896e-14  3.96538214569e-14  3.37466682677e-14  3.0011957315e-14  2.56030982622e-14  2.27423834272e-14  2.05304289063e-14  1.85737564819e-14  1.82548204795e-14  1.60318812376e-14  1.44779284854e-14  1.40511594056e-14  1.33520079935e-14  1.20196329e-14  1.2435180317e-14  1.2926105806e-14  1.31230683525e-14  1.12618006153e-14  1.13449809163e-14  1.21416350175e-14  1.15214881035e-14  1.17534739204e-14  1.19107599444e-14  1.05395835586e-14  1.15026408872e-14  1.15303657589e-14  9.8838601138e-15  1.01079728008e-14  1.03299447404e-14  9.07633841799e-15  1.13464593806e-14  1.06441646433e-14  1.09096419246e-14  9.23721766306e-15  9.26364351386e-15  9.59420164842e-15  9.50332767714e-15  1.00707264997e-14  9.27189071848e-15  1.03045454142e-14  1.07343632974e-14  1.02204174823e-14  1.03300287653e-14  9.60296114669e-15  9.85334833917e-15  1.03001182382e-14  1.06822648643e-14  9.37313628773e-15  9.44264755743e-15  1.0025255471e-14  9.73816391422e-15  1.02258817317e-14  1.09178495629e-14  1.06546413412e-14  9.39089014113e-15  1.05785508231e-14  1.13202352125e-14  1.10189478216e-14  1.21890644451e-14  1.19922153884e-14  1.17256116066e-14
 1.14673619944e-14  1.16162451669e-14  1.04473343871e-14  1.1356663433e-14  1.27111243539e-14  1.32145743717e-14  1.36386640248e-14  1.29437835506e-14  1.5310194817e-14  1.65518957264e-14  1.71239384085e-14  1.95548411527e-14  2.11827408174e-14  2.32275221776e-14  2.65636724646e-14  3.05600882639e-14  3.54275422455e-14  4.01457452665e-14  4.65645024323e-14  5.53529055602e-14  6.64241997157e-14  8.15527894629e-14  1.04920428678e-13  1.37946226357e-13  1.89507410959e-13  2.85263166131e-13  5.37485159216e-13  1.53194065395e-12  5.35727798344e-13  2.86234268121e-13  1.90036080833e-13  1.37241400176e-13  1.04559246838e-13  8.2058931432e-14  6.65135607549e-14  5.45747421093e-14  4.57429303598e-14  3.83296109916e-14  3.40938979621e-14  2.82754729539e-14  2.48633094865e-14  2.29527768401e-14  2.15120479666e-14  1.91518826258e-14  1.73790444028e-14  1.60039353446e-14  1.52212325432e-14  1.41447707395e-14  1.34661534261e-14  1.22989950819e-14  1.24938089695e-14  1.33836447203e-14  1.12826338051e-14  1.23186760264e-14  1.11741362804e-14  1.03084248594e-14  1.17760077668e-14  1.13917447506e-14  1.15949046056e-14  1.09048055213e-14  1.06053439148e-14  9.90925906957e-15  1.04495963225e-14  9.12557123389e-15  8.01220121493e-15  1.03378203612e-14  9.4932988493e-15  1.06420080719e-14  9.52813089523e-15  8.93363111621e-15  9.47800660402e-15  9.08959728451e-15  1.01831352477e-14  9.11059265164e-15  8.52833149305e-15  9.57608217734e-15  9.98392026344e-15  9.30480104401e-15  9.91152034246e-15  9.47849319521e-15  9.06312300894e-15  9.50116040289e-15  9.50998187131e-15  9.64027901423e-15  1.00292039279e-14  9.63856587941e-15  1.01001483707e-14  1.0736809101e-14  9.66817987227e-15  8.43572262285e-15  1.02847601578e-14  1.02859373223e-14  1.04728929717e-14  1.18403102272e-14  1.10686609523e-14  1.131355404e-14
 1.11348587419e-14  1.01788478791e-14  1.02537759783e-14  1.04203115164e-14  1.15419477519e-14  1.22003828473e-14  1.30878500996e-14  1.39371189853e-14  1.45917592095e-14  1.58103726789e-14  1.69991967151e-14  1.78133090094e-14  1.96419578447e-14  2.04548520836e-14  2.3138555237e-14  2.55993192533e-14  2.90645487514e-14  3.35680459448e-14  3.85143630007e-14  4.60698202928e-14  5.48580755657e-14  6.5469128383e-14  8.23202434087e-14  1.05285784802e-13  1.38382702258e-13  1.88989517124e-13  2.85893215579e-13  5.35727798344e-13  1.53533555165e-12  5.36641556261e-13  2.87172926531e-13  1.89443016026e-13  1.38448860901e-13  1.05131819252e-13  8.248659272e-14  6.78161617709e-14  5.56749272118e-14  4.68782434807e-14  3.99540483426e-14  3.46387569297e-14  3.00972683356e-14  2.67674380078e-14  2.40315584503e-14  2.05985348877e-14  1.91697239822e-14  1.70817618243e-14  1.64215283812e-14  1.56820680316e-14  1.47763426234e-14  1.38259709082e-14  1.24367132627e-14  1.27020843297e-14  1.0809169767e-14  1.22876838696e-14  1.17206701145e-14  1.10944981819e-14  1.18059854565e-14  1.10518197289e-14  1.15614088852e-14  1.04916378129e-14  1.04207327301e-14  1.10070290185e-14  9.63861002804e-15  1.06553871999e-14  9.7313534493e-15  1.15147185158e-14  1.02806574783e-14  1.14190095006e-14  1.05780429751e-14  9.76786792589e-15  9.24959655003e-15  9.57441345778e-15  9.15392469103e-15  9.79891166884e-15  9.31463065547e-15  1.16329305337e-14  1.09575816419e-14  1.04094118625e-14  1.09297659202e-14  1.04654910339e-14  9.71789743222e-15  9.96427123698e-15  9.68020395929e-15  1.01260073811e-14  1.01792600089e-14  9.83096898174e-15  9.83073939132e-15  9.13123620538e-15  1.10889669402e-14  8.97881105291e-15  1.03243324379e-14  9.49304132251e-15  9.82737809119e-15  1.12049001493e-14  1.03561058294e-14  1.08316673091e-14
 9.41681573205e-15  1.01977944932e-14  1.08268460666e-14  1.02786321119e-14  1.21408194456e-14  1.24281056604e-14  1.28291644045e-14  1.39729192361e-14  1.39224581015e-14  1.47844495928e-14  1.41091957842e-14  1.75389235915e-14  1.70963765482e-14  1.82146582927e-14  2.12681599729e-14  2.43179332874e-14  2.6037225177e-14  2.96613950101e-14  3.25153135939e-14  3.81698230975e-14  4.57009536486e-14  5.31159555224e-14  6.5329129041e-14  8.27909439716e-14  1.05444966909e-13  1.37247794064e-13  1.89061279199e-13  2.86234268121e-13  5.36641556261e-13  1.53559455602e-12  5.38492952338e-13  2.86897781613e-13  1.89626596731e-13  1.37138395024e-13  1.05560279695e-13  8.28409120618e-14  6.79631368019e-14  5.68256477356e-14  4.6267578837e-14  3.93626246852e-14  3.33839489883e-14  3.04094430843e-14  2.54114993136e-14  2.27366130157e-14  2.02997905016e-14  1.86715150513e-14  1.72964020514e-14  1.73570027472e-14  1.64723689725e-14  1.43363678889e-14  1.40405394904e-14  1.3659523163e-14  1.18571141269e-14  1.25152554758e-14  1.25520473716e-14  1.20606514758e-14  1.16162812097e-14  1.05991790227e-14  1.125765503e-14  1.18705794915e-14  1.1321381146e-14  1.02363394689e-14  9.46341000045e-15  1.04474761046e-14  1.03886241829e-14  1.04488262398e-14  1.03509489364e-14  1.05131683365e-14  9.58273350926e-15  8.34792878784e-15  8.68391813925e-15  9.92262410223e-15  9.88226039522e-15  9.40568917978e-15  9.55748806647e-15  9.81211863566e-15  9.66911822611e-15  9.48748394665e-15  9.04182170749e-15  9.85610886168e-15  1.04917126591e-14  1.02852319826e-14  1.01220633918e-14  1.00521299188e-14  1.11731074592e-14  1.03661477841e-14  1.01069155773e-14  1.04242042336e-14  1.05737500078e-14  9.75867378346e-15  1.09643078035e-14  9.93584915807e-15  1.00067181815e-14  1.08917130334e-14  1.06261377431e-14  9.64468141691e-15
 8.89610154099e-15  9.18923673471e-15  9.30356204475e-15  1.0114168521e-14  1.12374451851e-14  1.12947364151e-14  1.07141772432e-14  1.26900169518e-14  1.30088001248e-14  1.51631130972e-14  1.39660412132e-14  1.45753298388e-14  1.60094830969e-14  1.68742227019e-14  1.93706782696e-14  2.03456121122e-14  2.32044554992e-14  2.58754344572e-14  2.9423261842e-14  3.38842340662e-14  3.868808076e-14  4.48751748386e-14  5.40469073844e-14  6.81529839939e-14  8.28362542901e-14  1.05840292468e-13  1.38521622769e-13  1.90036080833e-13  2.87172926531e-13  5.38492952338e-13  1.54006045405e-12  5.38405999571e-13  2.87202080885e-13  1.90467608388e-13  1.37339123588e-13  1.05451048938e-13  8.42507719502e-14  6.81669061149e-14  5.59356451448e-14  4.67240287838e-14  4.01166625804e-14  3.45267115381e-14  3.00263269681e-14  2.56280721692e-14  2.32434566953e-14  2.03428312353e-14  1.81201740632e-14  1.82114312633e-14  1.73553216512e-14  1.49392228216e-14  1.48400536179e-14  1.34245446257e-14  1.20906594392e-14  1.17268787621e-14  1.12184468103e-14  1.27169514085e-14  1.20937475526e-14  1.200537629e-14  1.19951701996e-14  1.23780325456e-14  1.09315668415e-14  1.06893239215e-14  1.02945972551e-14  1.11351541729e-14  9.36252093173e-15  9.78474161077e-15  1.03691333897e-14  9.76225463244e-15  9.74364728426e-15  1.00417482562e-14  9.05988246005e-15  8.83738647238e-15  9.37425365443e-15  1.00640572463e-14  9.80632824478e-15  9.57573937772e-15  9.6967483836e-15  9.73641667433e-15  8.99516086234e-15  9.48196978536e-15  1.01898923887e-14  9.61586903259e-15  9.50791063789e-15  9.40143644175e-15  9.10733931681e-15  8.3743891212e-15  1.03846914171e-14  9.85285164444e-15  1.01586861494e-14  9.79579610777e-15  1.11222556718e-14  1.0960209775e-14  9.82362304301e-15  1.01153969192e-14  1.12885189255e-14  1.07967066281e-14
 1.1512558854e-14  1.05526778031e-14  9.46748129419e-15  1.01127499475e-14  1.10272211118e-14  1.2052980173e-14  1.18637632303e-14  1.21101095923e-14  1.13943755961e-14  1.29871647804e-14  1.37288349115e-14  1.42170407945e-14  1.53626770813e-14  1.72930673277e-14  1.75856616024e-14  2.16284696953e-14  2.26475775619e-14  2.4569867979e-14  2.70282947475e-14  2.98214448424e-14  3.4060403266e-14  3.99599386058e-14  4.6996242512e-14  5.61969186547e-14  6.66047028085e-14  8.35424203863e-14  1.06742710579e-13  1.37241400176e-13  1.89443016026e-13  2.86897781613e-13  5.38405999571e-13  1.53870470165e-12  5.38883731398e-13  2.88306185576e-13  1.89447550505e-13  1.37950944065e-13  1.05034230847e-13  8.47854837197e-14  6.87225733228e-14  5.56300365046e-14  4.64974524199e-14  3.98889613171e-14  3.44972283803e-14  3.04661047221e-14  2.55185452145e-14  2.32633168359e-14  2.11398758912e-14  1.98825464935e-14  1.89272791576e-14  1.73686287771e-14  1.59149000172e-14  1.38411727267e-14  1.32808293012e-14  1.21600191346e-14  1.26662724563e-14  1.18650564258e-14  1.20222301798e-14  1.16562729272e-14  1.10576298302e-14  1.23896968114e-14  1.10869745128e-14  1.1378231658e-14  1.11727945311e-14  1.15870826529e-14  1.02129157734e-14  1.05401273344e-14  1.14463982238e-14  1.05195110015e-14  1.02461484511e-14  1.05897358288e-14  9.49093710651e-15  9.60812389369e-15  9.80735053966e-15  1.02485939727e-14  1.19948989129e-14  1.13707461465e-14  1.07482726618e-14  1.04409591485e-14  9.87302612409e-15  1.05229811306e-14  9.71997172207e-15  8.87655101068e-15  8.7342228377e-15  9.26626689081e-15  1.01139132103e-14  9.04012762466e-15  9.94139743924e-15  9.66155177649e-15  9.91862466145e-15  9.67402113228e-15  9.95954247665e-15  1.07479313121e-14  1.05711933049e-14  1.16067745537e-14  1.16383161652e-14  1.3204392002e-14
 1.03940522554e-14  1.09284314439e-14  9.2299862048e-15  1.07363886598e-14  1.05139499334e-14  1.03944810865e-14  1.12188668225e-14  1.25707063984e-14  1.25907340014e-14  1.36363171406e-14  1.22828224636e-14  1.41323884955e-14  1.58242835588e-14  1.62031350441e-14  1.66239471965e-14  1.89867793606e-14  2.01067091341e-14  2.2084065582e-14  2.42151656221e-14  2.6680721555e-14  2.90658158264e-14  3.19556953815e-14  3.86316891251e-14  4.50077264681e-14  5.375170748e-14  6.6819421603e-14  8.32985661192e-14  1.04559246838e-13  1.38448860901e-13  1.89626596731e-13  2.87202080885e-13  5.38883731398e-13  1.53780293248e-12  5.39015879513e-13  2.87074973789e-13  1.89491644054e-13  1.38160630199e-13  1.05202945245e-13  8.34051613844e-14  6.78850349138e-14  5.60854732372e-14  4.75529938615e-14  3.92002577069e-14  3.42406240955e-14  2.90975295591e-14  2.48587084702e-14  2.19257288494e-14  2.0694439704e-14  1.99503636114e-14  1.78793027585e-14  1.6453427899e-14  1.52469883417e-14  1.47264145516e-14  1.40994304871e-14  1.40029263427e-14  1.29011355995e-14  1.23118923976e-14  1.27769694447e-14  1.28183266234e-14  1.18415556603e-14  1.09707771196e-14  1.06874079124e-14  1.17097684431e-14  1.08384760914e-14  1.14410967553e-14  1.20800890375e-14  1.09064145197e-14  1.0246879958e-14  1.09483760868e-14  1.15932573535e-14  1.09090983347e-14  1.04788996698e-14  1.10105548789e-14  9.989860329e-15  1.08328437708e-14  9.1927530978e-15  9.70978288881e-15  1.03903373247e-14  9.58240091857e-15  9.1900560353e-15  1.0229639105e-14  1.03780096263e-14  9.49458873248e-15  1.04417260894e-14  1.10211586347e-14  1.13552863466e-14  1.2023394918e-14  1.02491365858e-14  1.03941825344e-14  9.53513178796e-15  9.46249161618e-15  9.5502223363e-15  1.00109049697e-14  1.12896309498e-14  1.19791134384e-14  1.12112572186e-14
 1.1693208919e-14  1.21920516699e-14  1.21337654374e-14  1.21641542334e-14  1.12529541861e-14  1.05329146221e-14  1.17955927543e-14  1.25062716118e-14  1.25210062686e-14  1.30182234239e-14  1.24416681063e-14  1.35009236928e-14  1.43327968253e-14  1.4556112594e-14  1.57116095254e-14  1.75096761117e-14  1.78443619018e-14  1.89143536868e-14  2.08473242436e-14  2.24488241404e-14  2.49906658991e-14  2.78853902167e-14  3.37935693086e-14  3.91572864084e-14  4.55690186563e-14  5.44923736328e-14  6.67063695272e-14  8.2058931432e-14  1.05131819252e-13  1.37138395024e-13  1.90467608388e-13  2.88306185576e-13  5.39015879513e-13  1.53972926919e-12  5.38058834785e-13  2.86469562128e-13  1.90646296724e-13  1.38778651627e-13  1.05220286843e-13  8.39584654199e-14  6.7576578775e-14  5.68731091709e-14  4.55674906552e-14  3.89521467657e-14  3.34744261263e-14  2.98127117945e-14  2.6281306524e-14  2.52483212199e-14  2.11236440125e-14  1.95749582344e-14  1.72618872005e-14  1.63427013529e-14  1.5600547715e-14  1.40915524624e-14  1.39212977999e-14  1.31850680871e-14  1.26454330764e-14  1.35968958384e-14  1.24908650121e-14  1.16774370104e-14  1.02217856456e-14  1.10549252088e-14  1.07945757975e-14  1.23437017999e-14  1.08469695989e-14  1.20690104668e-14  1.02142288877e-14  9.968361321e-15  1.06605586737e-14  1.05316537417e-14  1.02301905002e-14  1.14188149287e-14  9.61707887316e-15  9.92813553107e-15  9.82440320166e-15  1.08773827942e-14  9.27513630601e-15  9.4540717753e-15  9.39167487808e-15  1.02863849978e-14  1.05680747986e-14  9.83964961493e-15  8.54916365351e-15  9.64863587919e-15  9.76466318183e-15  1.05393485988e-14  9.92814742148e-15  9.34815798288e-15  1.03067522945e-14  1.02369680111e-14  1.01640129307e-14  1.14522846784e-14  1.09255575955e-14  1.2069087474e-14  1.22812838351e-14  1.22361576223e-14
 1.10919212683e-14  1.03273530667e-14  9.75612587948e-15  1.03561824111e-14  1.07194960355e-14  1.0174675957e-14  1.12047439336e-14  1.12512892017e-14  1.06597508917e-14  1.19708694019e-14  1.16862961877e-14  1.17389021341e-14  1.33966363156e-14  1.30439847246e-14  1.57539197405e-14  1.57935932103e-14  1.60364618062e-14  1.81083120372e-14  2.00171022731e-14  2.03248737557e-14  2.3078513863e-14  2.55391139988e-14  2.85904000634e-14  3.33351322385e-14  3.83164152629e-14  4.51375972067e-14  5.56305846321e-14  6.65135607549e-14  8.248659272e-14  1.05560279695e-13  1.37339123588e-13  1.89447550505e-13  2.87074973789e-13  5.38058834785e-13  1.53802844343e-12  5.36515780939e-13  2.87790675056e-13  1.90784613095e-13  1.37712938947e-13  1.05613443791e-13  8.27272301007e-14  6.66695536495e-14  5.43561477667e-14  4.52878721187e-14  3.90219981021e-14  3.46340332766e-14  3.13582895311e-14  2.65396218666e-14  2.23433883947e-14  2.11893284432e-14  1.89015131696e-14  1.7481939751e-14  1.68286847321e-14  1.5361607083e-14  1.46483715451e-14  1.31596975563e-14  1.27976369582e-14  1.39593802488e-14  1.30924647006e-14  1.15169460717e-14  1.0284128462e-14  1.06135209264e-14  1.07624018642e-14  1.01654786512e-14  9.38996185371e-15  1.11138034313e-14  9.51677871885e-15  9.67190501198e-15  1.03614444705e-14  1.11664735898e-14  1.08612522708e-14  1.10200549255e-14  9.9885568298e-15  1.00358395335e-14  1.06938982707e-14  1.11335286711e-14  1.03709564947e-14  1.02410590867e-14  1.00023568857e-14  8.78417516723e-15  9.47412756154e-15  9.51951578743e-15  9.60432938993e-15  9.00034036225e-15  8.86950629813e-15  8.19793543836e-15  9.7214612222e-15  8.74209111033e-15  1.03045999883e-14  9.63537076205e-15  9.73254487282e-15  9.59230202915e-15  9.33107969236e-15  1.00518047446e-14  1.01174801044e-14  1.16835419423e-14
 1.09898587278e-14  1.09738392565e-14  1.07617899274e-14  9.78283635337e-15  1.09211443448e-14  9.93772286126e-15  1.11046357491e-14  1.15647333422e-14  1.23311448107e-14  1.22106478004e-14  1.1572998975e-14  1.09659854795e-14  1.13014678209e-14  1.26777650662e-14  1.39825054814e-14  1.50425880253e-14  1.52432390075e-14  1.5555983923e-14  1.77854409451e-14  1.92554538431e-14  1.95218010594e-14  2.18566094757e-14  2.55316111351e-14  2.85032642966e-14  3.43348076363e-14  3.88179806062e-14  4.72701208896e-14  5.45747421093e-14  6.78161617709e-14  8.28409120618e-14  1.05451048938e-13  1.37950944065e-13  1.89491644054e-13  2.86469562128e-13  5.36515780939e-13  1.53433042104e-12  5.37777308861e-13  2.85938929063e-13  1.88497581018e-13  1.3779174063e-13  1.05106341851e-13  8.30498421242e-14  6.77360047923e-14  5.69057617754e-14  4.56402691358e-14  3.96832342899e-14  3.39019212246e-14  3.02510772768e-14  2.60180550424e-14  2.29365196817e-14  2.0915310952e-14  1.85294459615e-14  1.72898452072e-14  1.64480412461e-14  1.50639479847e-14  1.44690264901e-14  1.41012642374e-14  1.24637774261e-14  1.27017754095e-14  1.20780269478e-14  1.20221080809e-14  1.15642310852e-14  1.14407896925e-14  1.09237636099e-14  9.7214954769e-15  1.07806357781e-14  1.02189633425e-14  8.84633213182e-15  1.05800199987e-14  1.06585890077e-14  1.03078330203e-14  9.49839568026e-15  1.04008600616e-14  9.84239463914e-15  9.43491386862e-15  1.09840329161e-14  9.9049343141e-15  1.07566363921e-14  1.08059103702e-14  1.09073202494e-14  1.09379474223e-14  1.04198581597e-14  1.1088653987e-14  1.00694215363e-14  1.08026259161e-14  9.14585506032e-15  1.06230876773e-14  1.07111642984e-14  1.10880697727e-14  1.01683369007e-14  1.02406895665e-14  1.06503825477e-14  1.02825446199e-14  1.01747729266e-14  1.02392481665e-14  1.10708703098e-14
 1.04388572456e-14  9.51734663747e-15  1.03219051263e-14  9.68663374137e-15  1.04037324463e-14  1.14625437406e-14  1.0234017597e-14  1.04392378463e-14  1.18505867728e-14  1.14189148795e-14  1.20816008205e-14  1.14873944496e-14  1.17587078681e-14  1.34178095398e-14  1.28147614221e-14  1.33599146206e-14  1.4078663409e-14  1.63491167214e-14  1.64176146449e-14  1.91496745558e-14  1.98712507165e-14  2.02888711831e-14  2.25665430788e-14  2.39851511262e-14  2.84534337008e-14  3.33963721133e-14  3.96538214569e-14  4.57429303598e-14  5.56749272118e-14  6.79631368019e-14  8.42507719502e-14  1.05034230847e-13  1.38160630199e-13  1.90646296724e-13  2.87790675056e-13  5.37777308861e-13  1.53925085843e-12  5.35948722395e-13  2.85470251034e-13  1.90489431594e-13  1.37470654491e-13  1.05768208659e-13  8.34998160868e-14  6.75770849693e-14  5.50249520473e-14  4.67009878354e-14  4.04448517576e-14  3.61638856872e-14  3.0846200541e-14  2.59364812747e-14  2.30064166099e-14  2.03086086232e-14  1.95998897823e-14  1.78998543715e-14  1.66270932551e-14  1.53273239896e-14  1.4494795755e-14  1.29682851613e-14  1.25215797306e-14  1.2740007649e-14  1.18610670219e-14  1.14711005593e-14  1.19444589137e-14  1.05884308395e-14  1.10506901365e-14  1.11665192719e-14  1.11600718116e-14  9.38693189157e-15  9.72534943513e-15  1.17869424063e-14  1.13348813832e-14  1.01575664468e-14  9.70681159838e-15  1.06593663093e-14  1.02984262037e-14  1.0457203632e-14  9.98210041475e-15  1.02841466573e-14  9.45371324105e-15  9.35629821042e-15  9.95048225331e-15  9.91170899711e-15  1.11059518557e-14  9.8534194718e-15  1.00382079678e-14  1.07090594717e-14  1.10790401113e-14  9.91901330856e-15  9.6313347428e-15  1.06214989177e-14  9.5005668053e-15  9.04002415682e-15  1.05327332695e-14  1.07498252819e-14  1.05324948476e-14  1.07838769421e-14
 1.0728791159e-14  1.09659616972e-14  9.94305268755e-15  9.85915913598e-15  1.02400012317e-14  9.41821020777e-15  9.4808822514e-15  1.01576682201e-14  1.14544423754e-14  1.09071511128e-14  1.11625540833e-14  1.07016937192e-14  1.15883199705e-14  1.14662541161e-14  1.16011074241e-14  1.33137196002e-14  1.24353738085e-14  1.47961624771e-14  1.55902662579e-14  1.53737889242e-14  1.59449233809e-14  1.78368513311e-14  1.96026947242e-14  2.15165155978e-14  2.61562914206e-14  2.84249468688e-14  3.37466682677e-14  3.83296109916e-14  4.68782434807e-14  5.68256477356e-14  6.81669061149e-14  8.47854837197e-14  1.05202945245e-13  1.38778651627e-13  1.90784613095e-13  2.85938929063e-13  5.35948722395e-13  1.53125175695e-12  5.34529151138e-13  2.86735795083e-13  1.88981604086e-13  1.38580717841e-13  1.05061613049e-13  8.43331555047e-14  6.77805831071e-14  5.57920793954e-14  4.5892883093e-14  4.07605189672e-14  3.3776581689e-14  2.85497300125e-14  2.47378816076e-14  2.35825755808e-14  2.16290992881e-14  1.81500547297e-14  1.78178466528e-14  1.58274872523e-14  1.53684262028e-14  1.34204212678e-14  1.26064344128e-14  1.28322760041e-14  1.10518651753e-14  1.10245776122e-14  1.09870218713e-14  1.12719097435e-14  1.06042438274e-14  1.07386558812e-14  1.01875945988e-14  8.16444158354e-15  8.74290827203e-15  1.04431867919e-14  1.03411723706e-14  9.87487303406e-15  1.04294882775e-14  1.00122827653e-14  1.05951004596e-14  1.02930756915e-14  1.07505499911e-14  1.09240146505e-14  1.01087086905e-14  1.03562371668e-14  9.91282426946e-15  9.7016767466e-15  9.89404711531e-15  9.83797459452e-15  1.06833636091e-14  9.81803922635e-15  9.87679749651e-15  1.09952136852e-14  9.7905906442e-15  9.93336659089e-15  9.17118109459e-15  8.8944887808e-15  9.92671727141e-15  9.19026107136e-15  9.26315777042e-15  9.4380992394e-15
 9.72451533813e-15  9.99404578511e-15  9.56790777387e-15  1.00000412788e-14  1.05469035267e-14  9.61891477809e-15  9.04851576372e-15  8.67239959995e-15  9.79298146315e-15  1.03303905346e-14  1.03727294882e-14  1.08111167068e-14  1.14878307296e-14  1.16345201776e-14  1.21399571594e-14  1.27978085872e-14  1.24493030684e-14  1.40069864285e-14  1.62479611618e-14  1.55469320106e-14  1.55759247747e-14  1.6712225774e-14  1.80056671595e-14  2.16370518653e-14  2.24936064141e-14  2.60033739607e-14  3.0011957315e-14  3.40938979621e-14  3.99540483426e-14  4.6267578837e-14  5.59356451448e-14  6.87225733228e-14  8.34051613844e-14  1.05220286843e-13  1.37712938947e-13  1.88497581018e-13  2.85470251034e-13  5.34529151138e-13  1.53478551064e-12  5.38424486334e-13  2.87039840679e-13  1.9061191394e-13  1.36383637039e-13  1.04101675788e-13  8.18721875722e-14  6.68913677518e-14  5.64431831091e-14  4.81414257051e-14  3.92786028817e-14  3.43724813208e-14  2.72784531559e-14  2.59678035294e-14  2.35145832981e-14  2.00133068969e-14  1.89196963372e-14  1.66125356663e-14  1.69056820934e-14  1.4883768489e-14  1.37159454002e-14  1.28259104124e-14  1.26564087287e-14  1.05174099891e-14  1.15479723299e-14  1.13331825549e-14  1.15806613648e-14  1.18270985327e-14  1.17680161584e-14  1.13070942712e-14  1.01082382482e-14  1.00373775729e-14  1.02446503472e-14  9.28387366717e-15  9.4015951876e-15  8.76473436506e-15  8.56475111972e-15  1.01143291347e-14  1.034516144e-14  1.01673221106e-14  8.35365977907e-15  9.3029047374e-15  8.88820902997e-15  9.81225046486e-15  9.29404740244e-15  9.93521716095e-15  1.07159234056e-14  8.35945772277e-15  9.15002374938e-15  1.02503650074e-14  9.01985095753e-15  9.18541976929e-15  8.33195809566e-15  9.21899684081e-15  1.00179014914e-14  9.74241160534e-15  1.05660576928e-14  1.0485108332e-14
 1.01671652812e-14  1.017799468e-14  1.11242371751e-14  1.1067139129e-14  1.04670925928e-14  9.83048271482e-15  1.02012365568e-14  9.63021288069e-15  1.11504274148e-14  1.08294141504e-14  8.95848591667e-15  9.29532438811e-15  1.02223153298e-14  1.07097603332e-14  1.08261721962e-14  1.18556290426e-14  1.15062148926e-14  1.17912290563e-14  1.3556258174e-14  1.37990563251e-14  1.43789503558e-14  1.49626309977e-14  1.60947675761e-14  1.76166895401e-14  2.04605714043e-14  2.21447911589e-14  2.56030982622e-14  2.82754729539e-14  3.46387569297e-14  3.93626246852e-14  4.67240287838e-14  5.56300365046e-14  6.78850349138e-14  8.39584654199e-14  1.05613443791e-13  1.3779174063e-13  1.90489431594e-13  2.86735795083e-13  5.38424486334e-13  1.5400481884e-12  5.38699937653e-13  2.87656568372e-13  1.88854676338e-13  1.3642811236e-13  1.03932272421e-13  8.25965234245e-14  6.78561852021e-14  5.61867766781e-14  4.68088815658e-14  3.95390072972e-14  3.2251827693e-14  2.90598106754e-14  2.69651704483e-14  2.3853193444e-14  1.98285391216e-14  1.93316456545e-14  1.91832550816e-14  1.70321018944e-14  1.59215813569e-14  1.42778318057e-14  1.33447459845e-14  1.18241218655e-14  1.0764099257e-14  1.12810393562e-14  1.14404421409e-14  1.19611328439e-14  1.19759196277e-14  1.10982652934e-14  1.14387707544e-14  1.07133633087e-14  1.04299326418e-14  9.55681452245e-15  7.63466327776e-15  1.06444811699e-14  1.06192404763e-14  1.09566458426e-14  1.11357484092e-14  9.60215227682e-15  9.25678467142e-15  9.10488151367e-15  9.10264092432e-15  9.6371080437e-15  8.79876297006e-15  9.19202420143e-15  1.0096771653e-14  9.6778033661e-15  1.1352333044e-14  1.03598953208e-14  1.01427147634e-14  8.60521182975e-15  9.70194129216e-15  9.74001367034e-15  1.15169263253e-14  9.55709551098e-15  1.03224778969e-14  1.05750564239e-14
 9.4357242974e-15  9.30896024404e-15  9.75014674393e-15  9.83625554156e-15  1.05998842035e-14  8.339736857e-15  9.50189663225e-15  8.85321165304e-15  1.01123481777e-14  1.11266686538e-14  1.04275992866e-14  1.04677378647e-14  1.05445983851e-14  1.21324468151e-14  1.2629326269e-14  1.19322152904e-14  1.27368206708e-14  1.28511161535e-14  1.30482628875e-14  1.30794801038e-14  1.38326449232e-14  1.41064645855e-14  1.60923547757e-14  1.65135272372e-14  1.84748857212e-14  1.86071038509e-14  2.27423834272e-14  2.48633094865e-14  3.00972683356e-14  3.33839489883e-14  4.01166625804e-14  4.64974524199e-14  5.60854732372e-14  6.7576578775e-14  8.27272301007e-14  1.05106341851e-13  1.37470654491e-13  1.88981604086e-13  2.87039840679e-13  5.38699937653e-13  1.53682273547e-12  5.38183033099e-13  2.86356923506e-13  1.87414209499e-13  1.37848814946e-13  1.05765638049e-13  8.4061901385e-14  6.6981181866e-14  5.66031242184e-14  4.68018598064e-14  3.91061343204e-14  3.52847421707e-14  3.03968977221e-14  2.67560119864e-14  2.33786994711e-14  2.16283226303e-14  1.86773712679e-14  1.67142921582e-14  1.60448352444e-14  1.53437957936e-14  1.46050861361e-14  1.32377636847e-14  1.26803112802e-14  1.21303711209e-14  1.18656303123e-14  1.21852936068e-14  1.16666159132e-14  9.98602596234e-15  1.03218450425e-14  9.20462337215e-15  9.90174014995e-15  9.73233561946e-15  8.33888548167e-15  9.84684916345e-15  1.03941378403e-14  9.99637051645e-15  9.92767208953e-15  1.03698984265e-14  1.11329602158e-14  1.00904501116e-14  8.01973774531e-15  9.10380713649e-15  8.97013466971e-15  9.04614033871e-15  9.45692994215e-15  8.98218533532e-15  9.54515723276e-15  9.591731723e-15  8.90848682783e-15  9.498594628e-15  9.67528426145e-15  9.96223104444e-15  9.44172149897e-15  9.91639714845e-15  8.97988774613e-15  1.05407568126e-14
 1.00441012552e-14  9.08634139128e-15  9.14101164348e-15  9.05736071978e-15  9.8118420754e-15  1.00669312404e-14  9.764269699e-15  1.11494170344e-14  1.08636819176e-14  1.11295833373e-14  1.10246841585e-14  1.00919416829e-14  1.10321343441e-14  1.12912760512e-14  1.08604100148e-14  1.1834063462e-14  1.22886474784e-14  1.22459083146e-14  1.35674731427e-14  1.30463512629e-14  1.40412414231e-14  1.4162341669e-14  1.50168670576e-14  1.63354131183e-14  1.72819807727e-14  1.90602893604e-14  2.05304289063e-14  2.29527768401e-14  2.67674380078e-14  3.04094430843e-14  3.45267115381e-14  3.98889613171e-14  4.75529938615e-14  5.68731091709e-14  6.66695536495e-14  8.30498421242e-14  1.05768208659e-13  1.38580717841e-13  1.9061191394e-13  2.87656568372e-13  5.38183033099e-13  1.54089655399e-12  5.39033171358e-13  2.86462938682e-13  1.90220102643e-13  1.38674642459e-13  1.05794094253e-13  8.38741019685e-14  6.7372857232e-14  5.59575409854e-14  4.64624318247e-14  3.90263867326e-14  3.32521632088e-14  3.06964836141e-14  2.64643529489e-14  2.37589865923e-14  2.07067977531e-14  1.86754001987e-14  1.78535048231e-14  1.71393650593e-14  1.5913565202e-14  1.39426672048e-14  1.34297605522e-14  1.19534960827e-14  1.15176362219e-14  1.24974583059e-14  1.07209496293e-14  1.00874011086e-14  1.07283803878e-14  1.11019206676e-14  1.11987892848e-14  9.23109605256e-15  8.91260173648e-15  1.01377161465e-14  1.05881286909e-14  1.00719340756e-14  9.35444459455e-15  9.47520920184e-15  9.10265262695e-15  9.17571475333e-15  8.93510172836e-15  8.85192946207e-15  9.20021937635e-15  8.12660349545e-15  8.55466328655e-15  8.98374124e-15  9.74467154023e-15  9.84341083025e-15  9.78667959196e-15  1.02360639398e-14  9.74532193579e-15  9.40179683145e-15  9.29270540115e-15  1.05538498503e-14  9.79619155036e-15  1.05961368388e-14
 9.54837757025e-15  9.48828141839e-15  9.21880342808e-15  9.67602868898e-15  1.16906420599e-14  9.41295539797e-15  1.07696281935e-14  1.09866919003e-14  1.11583087379e-14  1.06403456689e-14  1.13817687806e-14  1.11412778544e-14  1.04435462802e-14  1.14605428704e-14  1.08129079758e-14  1.07458746603e-14  1.09979375402e-14  1.14146314263e-14  1.27079502614e-14  1.27171467695e-14  1.3173404881e-14  1.31115389145e-14  1.42820072911e-14  1.44905970431e-14  1.69419278787e-14  1.73428777476e-14  1.85737564819e-14  2.15120479666e-14  2.40315584503e-14  2.54114993136e-14  3.00263269681e-14  3.44972283803e-14  3.92002577069e-14  4.55674906552e-14  5.43561477667e-14  6.77360047923e-14  8.34998160868e-14  1.05061613049e-13  1.36383637039e-13  1.88854676338e-13  2.86356923506e-13  5.39033171358e-13  1.53813992422e-12  5.3637091504e-13  2.86811982262e-13  1.89522444499e-13  1.3820382152e-13  1.06646314892e-13  8.42489736562e-14  6.80656241456e-14  5.51296755745e-14  4.52844189459e-14  3.97362714691e-14  3.37204492656e-14  2.98729519432e-14  2.5710882168e-14  2.20709286595e-14  1.99149694009e-14  1.85311001604e-14  1.80660673524e-14  1.67849792465e-14  1.46308914853e-14  1.42167922008e-14  1.28668591531e-14  1.33775265372e-14  1.34919472888e-14  1.27267035534e-14  1.13836914999e-14  1.1701949356e-14  1.11295791663e-14  1.23964822591e-14  1.02002854669e-14  1.06516091225e-14  1.06300570779e-14  1.16148214273e-14  1.14522825721e-14  1.04427434722e-14  1.0250048785e-14  1.03503996854e-14  1.09466644522e-14  1.08953233382e-14  1.076629479e-14  1.06470389888e-14  1.07369071731e-14  9.5620242907e-15  1.03074577464e-14  1.09031256653e-14  1.01058694889e-14  9.08198888176e-15  1.05311618982e-14  9.9256149562e-15  9.77161000866e-15  9.55906476156e-15  1.07820361749e-14  1.03896838752e-14  9.06334495396e-15
 9.4859925791e-15  1.1189952102e-14  9.49847016146e-15  1.08287165044e-14  1.01908667263e-14  9.82628542536e-15  1.07279075159e-14  1.08998629782e-14  1.15643153465e-14  1.03571437702e-14  1.10748324334e-14  9.58728301299e-15  1.06471701685e-14  9.59400328907e-15  1.13426311531e-14  1.08297428339e-14  1.0696747541e-14  1.12528097141e-14  1.06290206813e-14  1.0836536079e-14  1.16965564141e-14  1.1356399042e-14  1.23106849757e-14  1.47949751245e-14  1.53729179479e-14  1.58555983227e-14  1.82548204795e-14  1.91518826258e-14  2.05985348877e-14  2.27366130157e-14  2.56280721692e-14  3.04661047221e-14  3.42406240955e-14  3.89521467657e-14  4.52878721187e-14  5.69057617754e-14  6.75770849693e-14  8.43331555047e-14  1.04101675788e-13  1.3642811236e-13  1.87414209499e-13  2.86462938682e-13  5.3637091504e-13  1.53167413901e-12  5.35454346264e-13  2.85727726011e-13  1.88571959593e-13  1.36992240807e-13  1.05685194481e-13  8.38930916576e-14  6.67214259883e-14  5.45990676351e-14  4.64511130736e-14  3.92846824919e-14  3.2857046375e-14  2.83573373093e-14  2.54969878476e-14  2.36311298549e-14  2.28249862591e-14  2.02630356188e-14  1.85943811532e-14  1.59864213016e-14  1.40852984847e-14  1.46541403693e-14  1.27916361317e-14  1.42193111968e-14  1.30276235715e-14  1.20359586394e-14  1.26121119672e-14  1.13836815003e-14  1.14571913021e-14  1.11420070841e-14  1.10542022393e-14  1.04927775702e-14  1.16590079125e-14  1.05333592727e-14  9.92524656679e-15  9.59198876586e-15  1.02231031095e-14  1.1612887144e-14  1.06629566904e-14  9.34231457195e-15  9.222582605e-15  1.05753491988e-14  9.3834860048e-15  1.05302801509e-14  1.09417683419e-14  9.53877759054e-15  1.03499632461e-14  1.02313996258e-14  1.05414426852e-14  9.06816928804e-15  1.02899733172e-14  9.52290552793e-15  9.26371790019e-15  8.1915974308e-15
 1.00762281747e-14  1.18554761439e-14  1.08970406523e-14  1.00440073614e-14  8.90777229725e-15  8.6606939108e-15  1.00377960592e-14  1.13843873628e-14  9.88066165018e-15  9.85195390191e-15  9.96492378247e-15  9.60593527615e-15  1.0368207126e-14  9.01209549072e-15  1.06029866327e-14  1.07114419888e-14  1.05865659342e-14  1.17176652805e-14  1.06238284536e-14  1.02702322203e-14  1.16600576204e-14  1.25294681948e-14  1.20839183588e-14  1.34668449007e-14  1.48785801698e-14  1.51422352845e-14  1.60318812376e-14  1.73790444028e-14  1.91697239822e-14  2.02997905016e-14  2.32434566953e-14  2.55185452145e-14  2.90975295591e-14  3.34744261263e-14  3.90219981021e-14  4.56402691358e-14  5.50249520473e-14  6.77805831071e-14  8.18721875722e-14  1.03932272421e-13  1.37848814946e-13  1.90220102643e-13  2.86811982262e-13  5.35454346264e-13  1.53604306336e-12  5.37508030328e-13  2.88455674553e-13  1.9111590465e-13  1.38451520536e-13  1.06601250838e-13  8.39198344014e-14  6.68973692805e-14  5.6013603661e-14  4.50795862451e-14  3.93191396432e-14  3.281580352e-14  2.95413074455e-14  2.66695101098e-14  2.37858731501e-14  2.29195624719e-14  1.8595495262e-14  1.69954959664e-14  1.50599003382e-14  1.44678353764e-14  1.38303674516e-14  1.34117177407e-14  1.33878652264e-14  1.35274513154e-14  1.12432687075e-14  1.15384069716e-14  1.13220043125e-14  1.03603025523e-14  9.80649506091e-15  1.04585394674e-14  1.06761538967e-14  9.77473480925e-15  9.92963352177e-15  1.20242766024e-14  1.07591025818e-14  1.09783650852e-14  1.14666886657e-14  9.99674001287e-15  1.01391955262e-14  1.08398675991e-14  9.1333577615e-15  9.22549467115e-15  9.94242728202e-15  9.56759241942e-15  9.66239212277e-15  8.78313082289e-15  9.51244102106e-15  8.58771045914e-15  1.10200424552e-14  1.0034395888e-14  1.01192034395e-14  1.03924861804e-14
 9.79210496477e-15  1.01061414452e-14  1.04287401321e-14  1.05021880976e-14  1.00436275425e-14  1.00631068516e-14  1.02141977681e-14  1.09936622944e-14  9.55813078302e-15  9.42788771228e-15  9.05568987383e-15  1.00208516525e-14  9.78281733941e-15  8.44742583775e-15  1.05237826838e-14  9.85969173243e-15  9.82925532172e-15  1.06705800065e-14  1.15008998102e-14  1.17031604139e-14  9.84527662655e-15  1.18843176542e-14  1.26574572258e-14  1.23104083228e-14  1.42697647807e-14  1.4313679398e-14  1.44779284854e-14  1.60039353446e-14  1.70817618243e-14  1.86715150513e-14  2.03428312353e-14  2.32633168359e-14  2.48587084702e-14  2.98127117945e-14  3.46340332766e-14  3.96832342899e-14  4.67009878354e-14  5.57920793954e-14  6.68913677518e-14  8.25965234245e-14  1.05765638049e-13  1.38674642459e-13  1.89522444499e-13  2.85727726011e-13  5.37508030328e-13  1.53174792944e-12  5.37501766194e-13  2.86286217306e-13  1.89491212866e-13  1.38377480441e-13  1.05445830773e-13  8.22837467337e-14  6.68589488856e-14  5.38624027872e-14  4.62467277521e-14  3.88994354133e-14  3.51304679875e-14  3.10648473454e-14  2.73877977235e-14  2.43258986065e-14  2.14605545357e-14  1.88606119124e-14  1.70096065085e-14  1.49082049653e-14  1.39097397138e-14  1.40658801882e-14  1.36713650079e-14  1.2083904686e-14  1.18597408266e-14  1.24184711161e-14  1.06427038678e-14  1.17646128422e-14  1.00407009714e-14  1.0096332322e-14  1.07090583966e-14  1.0462043693e-14  1.01092304367e-14  9.70049178921e-15  1.01849599426e-14  1.0374279461e-14  1.09523215163e-14  9.82957616687e-15  1.00424442212e-14  1.04646919679e-14  8.92275078673e-15  9.30306151383e-15  1.03413611768e-14  9.42016379073e-15  1.0397394161e-14  1.04194866992e-14  9.94442705078e-15  1.04954776112e-14  1.01510763236e-14  9.37109600376e-15  9.6134707243e-15  1.03622051358e-14
 9.44966544535e-15  1.067685338e-14  1.01862202768e-14  1.0854013578e-14  9.53306012906e-15  1.00135964893e-14  1.10202963951e-14  1.10847093946e-14  1.06714342529e-14  9.77228874143e-15  9.00846821031e-15  9.68176080727e-15  9.87720861179e-15  9.48395558779e-15  1.01679999197e-14  9.57685063694e-15  1.05440609432e-14  1.153518787e-14  1.2133664571e-14  1.0744256368e-14  9.74352797757e-15  1.19122319081e-14  1.14928780673e-14  1.14743866467e-14  1.22276840506e-14  1.24737589101e-14  1.40511594056e-14  1.52212325432e-14  1.64215283812e-14  1.72964020514e-14  1.81201740632e-14  2.11398758912e-14  2.19257288494e-14  2.6281306524e-14  3.13582895311e-14  3.39019212246e-14  4.04448517576e-14  4.5892883093e-14  5.64431831091e-14  6.78561852021e-14  8.4061901385e-14  1.05794094253e-13  1.3820382152e-13  1.88571959593e-13  2.88455674553e-13  5.37501766194e-13  1.53604501382e-12  5.36389942202e-13  2.86053405286e-13  1.8968623401e-13  1.391995194e-13  1.05058103191e-13  8.29598720663e-14  6.52152196135e-14  5.50042054105e-14  4.62178576263e-14  3.96880554109e-14  3.40052690967e-14  3.04254325746e-14  2.59858109312e-14  2.29120641789e-14  1.97842165086e-14  1.77021433037e-14  1.64190374935e-14  1.65283561921e-14  1.56786957176e-14  1.53775189948e-14  1.30318397306e-14  1.29563833628e-14  1.33034268062e-14  1.20438368375e-14  1.14884307482e-14  1.13043669458e-14  1.04359631932e-14  1.1616745748e-14  1.12881897424e-14  1.05128563782e-14  1.138619144e-14  1.16114999268e-14  1.00515068872e-14  1.0575472955e-14  9.97141956842e-15  1.0771997697e-14  1.06617486885e-14  9.58438819337e-15  8.84658754739e-15  1.20004013684e-14  9.77977411131e-15  1.04942529152e-14  9.06718064148e-15  8.77552798258e-15  1.0453260421e-14  1.02215404822e-14  9.18949402449e-15  9.72286137521e-15  1.07371312266e-14
 8.60481258441e-15  1.09578636314e-14  9.45121523535e-15  1.13874476283e-14  9.93862532501e-15  9.24384710388e-15  1.07615479257e-14  1.01588222922e-14  1.0031772937e-14  9.9529432437e-15  1.04688389188e-14  9.20980716966e-15  9.94541892539e-15  1.12878281447e-14  1.18947056699e-14  1.09178313116e-14  1.12774779099e-14  1.09833174018e-14  1.07413876261e-14  1.03689960933e-14  9.62883068991e-15  1.07157676021e-14  1.06564209359e-14  1.13878015356e-14  1.18885069383e-14  1.3153742302e-14  1.33520079935e-14  1.41447707395e-14  1.56820680316e-14  1.73570027472e-14  1.82114312633e-14  1.98825464935e-14  2.0694439704e-14  2.52483212199e-14  2.65396218666e-14  3.02510772768e-14  3.61638856872e-14  4.07605189672e-14  4.81414257051e-14  5.61867766781e-14  6.6981181866e-14  8.38741019685e-14  1.06646314892e-13  1.36992240807e-13  1.9111590465e-13  2.86286217306e-13  5.36389942202e-13  1.53536511614e-12  5.37816203156e-13  2.87322835137e-13  1.8975464856e-13  1.36759499707e-13  1.05388835381e-13  8.25938750041e-14  6.67776454714e-14  5.46182819365e-14  4.6071088298e-14  3.8931381194e-14  3.48899559868e-14  2.95186212752e-14  2.67367808344e-14  2.24867755401e-14  2.00624056995e-14  1.74746958759e-14  1.62590223307e-14  1.63872629709e-14  1.68588213089e-14  1.51330831427e-14  1.42205827673e-14  1.40645104151e-14  1.38496914257e-14  1.25815136866e-14  1.15555493162e-14  1.19626119449e-14  1.20164852001e-14  1.12717253016e-14  1.20046939782e-14  1.18883263294e-14  1.23966023164e-14  1.16673235031e-14  1.1292391218e-14  1.03733966155e-14  1.05329665987e-14  1.07717741809e-14  9.34659550476e-15  9.41972237576e-15  1.05603854483e-14  9.46080476739e-15  1.12054099953e-14  9.91732533393e-15  9.5448956705e-15  1.0571241959e-14  1.1159977402e-14  8.95554263354e-15  1.00409460266e-14  1.0887240322e-14
 1.12874482086e-14  1.20243264057e-14  1.05629414111e-14  9.61661533051e-15  9.72162946398e-15  1.09948447523e-14  1.02958400758e-14  1.13091641254e-14  1.1536462842e-14  8.81237063947e-15  1.01994851706e-14  1.03024449225e-14  1.04896973755e-14  1.01142115236e-14  1.06423757952e-14  1.10768887294e-14  1.02308898087e-14  9.93618792767e-15  9.34931820328e-15  9.07799425499e-15  1.0100246191e-14  1.13040744052e-14  1.08500454252e-14  1.20682115978e-14  1.25115389178e-14  1.15759324586e-14  1.20196329e-14  1.34661534261e-14  1.47763426234e-14  1.64723689725e-14  1.73553216512e-14  1.89272791576e-14  1.99503636114e-14  2.11236440125e-14  2.23433883947e-14  2.60180550424e-14  3.0846200541e-14  3.3776581689e-14  3.92786028817e-14  4.68088815658e-14  5.66031242184e-14  6.7372857232e-14  8.42489736562e-14  1.05685194481e-13  1.38451520536e-13  1.89491212866e-13  2.86053405286e-13  5.37816203156e-13  1.5368179223e-12  5.37164105085e-13  2.86138224169e-13  1.89396432409e-13  1.38134711404e-13  1.048986962e-13  8.25426396042e-14  6.70970676107e-14  5.55943551257e-14  4.6296108881e-14  3.97253058548e-14  3.42349620593e-14  2.97033254028e-14  2.40973061139e-14  2.29239857971e-14  2.07738876876e-14  1.98006170488e-14  1.84274439262e-14  1.83932404105e-14  1.76270408602e-14  1.50073625117e-14  1.50121424072e-14  1.47633701409e-14  1.2078530334e-14  1.17168849252e-14  1.20859139744e-14  1.22987391284e-14  1.19610606368e-14  1.16588321804e-14  1.10267957874e-14  1.17177433717e-14  1.09400394968e-14  1.09781282651e-14  1.03594677141e-14  1.04212594329e-14  1.03465084817e-14  1.08584843309e-14  9.3279228146e-15  1.10936547574e-14  1.07902139678e-14  1.01489852923e-14  9.55262001825e-15  9.99916404343e-15  1.06260946189e-14  1.06650707422e-14  9.41159437437e-15  9.89788551054e-15  1.12207099492e-14
 9.17467701136e-15  9.26598682429e-15  1.0098780881e-14  1.02920710528e-14  1.0617183743e-14  9.90956222565e-15  1.05910645236e-14  1.04589469763e-14  1.02712849566e-14  1.02713406118e-14  9.17167565114e-15  1.02330152994e-14  1.04269204288e-14  1.18025181148e-14  1.18179557433e-14  1.12809923331e-14  1.12406287084e-14  1.17443326969e-14  1.22911161978e-14  1.02331589279e-14  1.09070376966e-14  1.1210929699e-14  1.19217438511e-14  1.10050973067e-14  1.34498224469e-14  1.30832702107e-14  1.2435180317e-14  1.22989950819e-14  1.38259709082e-14  1.43363678889e-14  1.49392228216e-14  1.73686287771e-14  1.78793027585e-14  1.95749582344e-14  2.11893284432e-14  2.29365196817e-14  2.59364812747e-14  2.85497300125e-14  3.43724813208e-14  3.95390072972e-14  4.68018598064e-14  5.59575409854e-14  6.80656241456e-14  8.38930916576e-14  1.06601250838e-13  1.38377480441e-13  1.8968623401e-13  2.87322835137e-13  5.37164105085e-13  1.54176733538e-12  5.36779720815e-13  2.85843282614e-13  1.89195915414e-13  1.37301257812e-13  1.05291979687e-13  8.28974079249e-14  6.78900161457e-14  5.5867393594e-14  4.66552851473e-14  4.0022049545e-14  3.2513023773e-14  2.83620866646e-14  2.51544035682e-14  2.28992130455e-14  2.08337207863e-14  1.91192961198e-14  1.8108823629e-14  1.72210683722e-14  1.53796786874e-14  1.42692250381e-14  1.44580625964e-14  1.22682014e-14  1.20978615476e-14  1.16099936588e-14  1.12293388038e-14  1.14070615448e-14  1.11254112277e-14  1.06241085127e-14  1.17477530447e-14  1.08304993928e-14  1.16500089125e-14  1.09124186615e-14  1.08640628923e-14  9.72583658009e-15  1.0162247095e-14  1.03468437413e-14  1.07206751638e-14  1.09486310352e-14  1.04447580032e-14  9.87625998767e-15  1.06957423098e-14  1.05761821244e-14  1.04361239484e-14  9.80194195541e-15  1.0459410059e-14  1.1584237214e-14
 8.50011531019e-15  9.79989050508e-15  1.03019758534e-14  1.04238339727e-14  9.72953006401e-15  8.65031945657e-15  9.52588836235e-15  9.55356172019e-15  1.01536694597e-14  1.10659976555e-14  9.5121774286e-15  9.70180828074e-15  1.1880724685e-14  1.04485912635e-14  1.06753388668e-14  1.02629838228e-14  1.06081037232e-14  1.04157591812e-14  9.80983338053e-15  9.51816731402e-15  1.07585201155e-14  1.06279098607e-14  9.80551729096e-15  1.05749226742e-14  1.23958523197e-14  1.20219751872e-14  1.2926105806e-14  1.24938089695e-14  1.24367132627e-14  1.40405394904e-14  1.48400536179e-14  1.59149000172e-14  1.6453427899e-14  1.72618872005e-14  1.89015131696e-14  2.0915310952e-14  2.30064166099e-14  2.47378816076e-14  2.72784531559e-14  3.2251827693e-14  3.91061343204e-14  4.64624318247e-14  5.51296755745e-14  6.67214259883e-14  8.39198344014e-14  1.05445830773e-13  1.391995194e-13  1.8975464856e-13  2.86138224169e-13  5.36779720815e-13  1.53384333346e-12  5.36456976456e-13  2.85835128291e-13  1.88236458971e-13  1.37564038364e-13  1.04686065702e-13  8.39244615146e-14  6.67170432188e-14  5.4346321291e-14  4.57216361628e-14  3.83394403942e-14  3.39122590011e-14  3.08063126835e-14  2.65336184222e-14  2.34680601228e-14  2.08186023427e-14  1.9727546354e-14  1.88831758601e-14  1.75348159866e-14  1.50311609278e-14  1.6008273632e-14  1.41410971551e-14  1.31011895118e-14  1.3598081268e-14  1.3058223822e-14  1.24796508919e-14  1.14240008336e-14  1.16416447575e-14  1.14025511332e-14  1.04583067655e-14  1.03267486871e-14  1.12217690281e-14  1.08281473362e-14  9.66129081884e-15  1.002962415e-14  1.00885146573e-14  9.83397429831e-15  1.0300170554e-14  9.46896082655e-15  8.91404615675e-15  1.04227167427e-14  1.12193403405e-14  1.06403812516e-14  9.80911035576e-15  1.09804691186e-14  1.16517353069e-14
 9.6532205489e-15  1.02480993689e-14  8.88491410514e-15  9.67110815259e-15  9.67787940364e-15  8.15463521574e-15  1.02266651523e-14  1.06736046957e-14  1.09481604781e-14  1.10925514413e-14  9.85220947193e-15  1.01112595767e-14  1.04821823022e-14  1.12339725714e-14  1.03712460146e-14  1.0458706469e-14  1.01229094424e-14  9.48236626896e-15  1.01323090468e-14  1.02857347061e-14  1.01808565865e-14  1.03985899997e-14  1.12164966293e-14  1.04925500748e-14  1.21028693014e-14  1.1346915404e-14  1.31230683525e-14  1.33836447203e-14  1.27020843297e-14  1.3659523163e-14  1.34245446257e-14  1.38411727267e-14  1.52469883417e-14  1.63427013529e-14  1.7481939751e-14  1.85294459615e-14  2.03086086232e-14  2.35825755808e-14  2.59678035294e-14  2.90598106754e-14  3.52847421707e-14  3.90263867326e-14  4.52844189459e-14  5.45990676351e-14  6.68973692805e-14  8.22837467337e-14  1.05058103191e-13  1.36759499707e-13  1.89396432409e-13  2.85843282614e-13  5.36456976456e-13  1.53459324166e-12  5.35977955861e-13  2.86498238284e-13  1.89471342331e-13  1.35621506139e-13  1.03788184912e-13  8.15607711826e-14  6.68459415459e-14  5.53735354878e-14  4.46690748304e-14  3.93493359267e-14  3.38194179064e-14  2.84631922355e-14  2.53312599981e-14  2.29893942006e-14  2.19069949311e-14  2.00146834445e-14  1.81990731095e-14  1.71734103956e-14  1.71377017069e-14  1.59059746925e-14  1.37791441186e-14  1.30017897839e-14  1.30726640684e-14  1.32466420377e-14  1.19669464606e-14  1.23954712649e-14  1.26490090237e-14  1.20264350687e-14  1.13014519334e-14  1.15674062162e-14  1.17653577159e-14  8.49280869818e-15  8.74928595466e-15  9.55599340047e-15  1.07344161931e-14  1.28208604663e-14  1.00117737704e-14  9.61890329655e-15  1.09621986912e-14  1.17875236805e-14  1.02951241622e-14  9.18255668589e-15  8.32460815021e-15  9.64492435753e-15
 9.62774272476e-15  1.07824619194e-14  1.0600707862e-14  1.0036533578e-14  9.67309003409e-15  9.8784182733e-15  9.4508443743e-15  1.01304476334e-14  9.71744005493e-15  1.01608401994e-14  9.54050558706e-15  1.0050232127e-14  9.53449331811e-15  1.12259232952e-14  1.0866151902e-14  1.01999415344e-14  1.01776197545e-14  9.86818286723e-15  1.05128443285e-14  1.03699871934e-14  1.06322698327e-14  1.09833449025e-14  1.14000441586e-14  1.06701080254e-14  1.06149047088e-14  1.15401270326e-14  1.12618006153e-14  1.12826338051e-14  1.0809169767e-14  1.18571141269e-14  1.20906594392e-14  1.32808293012e-14  1.47264145516e-14  1.5600547715e-14  1.68286847321e-14  1.72898452072e-14  1.95998897823e-14  2.16290992881e-14  2.35145832981e-14  2.69651704483e-14  3.03968977221e-14  3.32521632088e-14  3.97362714691e-14  4.64511130736e-14  5.6013603661e-14  6.68589488856e-14  8.29598720663e-14  1.05388835381e-13  1.38134711404e-13  1.89195915414e-13  2.85835128291e-13  5.35977955861e-13  1.52915663078e-12  5.35074850693e-13  2.86043155699e-13  1.88509560412e-13  1.36728976119e-13  1.04594959201e-13  8.26909472167e-14  6.70502196323e-14  5.56102397202e-14  4.63564085604e-14  3.88175230777e-14  3.31666671428e-14  2.88459263952e-14  2.53757998684e-14  2.42908155357e-14  2.1718324301e-14  1.96330183455e-14  1.69639738363e-14  1.61684236466e-14  1.45424697929e-14  1.34941424261e-14  1.38127332158e-14  1.35173157928e-14  1.36670301614e-14  1.23961911549e-14  1.23796480344e-14  1.30007280694e-14  1.0236803606e-14  1.0293172656e-14  1.17822663108e-14  1.12830730134e-14  9.84301752901e-15  9.96228689985e-15  9.53569562571e-15  1.09769758501e-14  1.10612918207e-14  9.2550497394e-15  9.45828503672e-15  1.11219393408e-14  1.23551371948e-14  1.08706638479e-14  1.06192842532e-14  9.85458904876e-15  9.22180381625e-15
 8.82409047514e-15  9.2891060116e-15  7.6809875045e-15  1.0220801038e-14  1.01860567691e-14  1.01321241703e-14  1.05870724936e-14  1.18337170038e-14  1.07201785064e-14  1.06398502259e-14  1.01192618772e-14  1.00561469968e-14  9.40258075514e-15  9.79730037882e-15  1.06319727361e-14  9.81329871256e-15  9.33236547736e-15  9.50966175661e-15  1.07288897936e-14  1.18046543824e-14  1.10912791719e-14  1.15221647322e-14  1.06346999914e-14  1.03895776523e-14  1.04458607059e-14  1.04077176772e-14  1.13449809163e-14  1.23186760264e-14  1.22876838696e-14  1.25152554758e-14  1.17268787621e-14  1.21600191346e-14  1.40994304871e-14  1.40915524624e-14  1.5361607083e-14  1.64480412461e-14  1.78998543715e-14  1.81500547297e-14  2.00133068969e-14  2.3853193444e-14  2.67560119864e-14  3.06964836141e-14  3.37204492656e-14  3.92846824919e-14  4.50795862451e-14  5.38624027872e-14  6.52152196135e-14  8.25938750041e-14  1.048986962e-13  1.37301257812e-13  1.88236458971e-13  2.86498238284e-13  5.35074850693e-13  1.53241980476e-12  5.35646903323e-13  2.86202432049e-13  1.90088532826e-13  1.3886927858e-13  1.06009222925e-13  8.23719537099e-14  6.70189059367e-14  5.59209658085e-14  4.6080697003e-14  3.92232709005e-14  3.40640559134e-14  2.86709924904e-14  2.52105426326e-14  2.26360271204e-14  2.13319495553e-14  1.93642401928e-14  1.7087912472e-14  1.57166875353e-14  1.51668820878e-14  1.52140511472e-14  1.42897937444e-14  1.37480808757e-14  1.2766246365e-14  1.18326854222e-14  1.09347942477e-14  1.10034136235e-14  1.100933542e-14  9.74698953747e-15  1.03330715808e-14  8.82220612505e-15  1.08728089178e-14  9.45393387003e-15  9.79980816096e-15  1.11579744318e-14  9.84580524374e-15  9.57246246757e-15  9.98335557818e-15  1.11878322535e-14  1.05856856199e-14  1.10454628812e-14  9.51217820205e-15  1.04850699626e-14
 9.07693234251e-15  1.03505741973e-14  9.80504256443e-15  9.98089182656e-15  9.378593811e-15  1.03254513992e-14  1.10226210178e-14  1.15038306752e-14  9.91359844008e-15  1.14444977184e-14  1.02169285376e-14  1.09104726044e-14  1.06156315501e-14  1.00653582119e-14  1.06407034261e-14  9.03572971259e-15  9.98405436611e-15  1.00193779758e-14  1.06422455795e-14  1.00452975627e-14  1.11567531679e-14  1.03053451694e-14  1.13997804906e-14  1.00185635366e-14  1.06087794556e-14  1.11040718626e-14  1.21416350175e-14  1.11741362804e-14  1.17206701145e-14  1.25520473716e-14  1.12184468103e-14  1.26662724563e-14  1.40029263427e-14  1.39212977999e-14  1.46483715451e-14  1.50639479847e-14  1.66270932551e-14  1.78178466528e-14  1.89196963372e-14  1.98285391216e-14  2.33786994711e-14  2.64643529489e-14  2.98729519432e-14  3.2857046375e-14  3.93191396432e-14  4.62467277521e-14  5.50042054105e-14  6.67776454714e-14  8.25426396042e-14  1.05291979687e-13  1.37564038364e-13  1.89471342331e-13  2.86043155699e-13  5.35646903323e-13  1.53438047844e-12  5.35683608145e-13  2.86249335878e-13  1.90587541386e-13  1.37803939417e-13  1.04699684175e-13  8.26560568771e-14  6.80212567701e-14  5.51755065013e-14  4.73384051947e-14  3.8772015312e-14  3.38777721788e-14  2.99988261782e-14  2.54348987607e-14  2.39643551435e-14  2.10858521212e-14  1.89293434957e-14  1.7170197649e-14  1.5890715191e-14  1.59282195785e-14  1.49199301446e-14  1.46907946764e-14  1.29599051915e-14  1.34068449368e-14  1.23629142189e-14  1.13748402249e-14  1.21379647105e-14  9.9604394296e-15  1.02760101078e-14  9.8357376602e-15  9.73743341737e-15  9.67302723713e-15  1.02204555901e-14  1.1089831355e-14  1.01762623458e-14  8.79929634033e-15  1.06146446001e-14  9.84573581414e-15  1.01134630242e-14  1.10540277333e-14  1.00194444847e-14  1.08623705975e-14
 9.35738017128e-15  1.15552361936e-14  1.09191707968e-14  9.47231390659e-15  9.99203392731e-15  1.05889539229e-14  1.06181668512e-14  1.05365849265e-14  1.06336027702e-14  1.05852665849e-14  1.04581369243e-14  1.11769608926e-14  1.01654716981e-14  1.04904496702e-14  9.46631254271e-15  9.05757857868e-15  1.01011425114e-14  1.02246574351e-14  1.18200655972e-14  1.00524761174e-14  9.23277087245e-15  1.01143830435e-14  1.1102635972e-14  1.07612298012e-14  9.6867786955e-15  1.05271684837e-14  1.15214881035e-14  1.03084248594e-14  1.10944981819e-14  1.20606514758e-14  1.27169514085e-14  1.18650564258e-14  1.29011355995e-14  1.31850680871e-14  1.31596975563e-14  1.44690264901e-14  1.53273239896e-14  1.58274872523e-14  1.66125356663e-14  1.93316456545e-14  2.16283226303e-14  2.37589865923e-14  2.5710882168e-14  2.83573373093e-14  3.281580352e-14  3.88994354133e-14  4.62178576263e-14  5.46182819365e-14  6.70970676107e-14  8.28974079249e-14  1.04686065702e-13  1.35621506139e-13  1.88509560412e-13  2.86202432049e-13  5.35683608145e-13  1.53360924124e-12  5.3721097469e-13  2.88217843533e-13  1.90192874366e-13  1.3688632504e-13  1.05173525529e-13  8.45443566923e-14  6.63001845624e-14  5.49697821383e-14  4.66880356529e-14  3.9355379777e-14  3.3954219208e-14  2.98251735182e-14  2.50512216327e-14  2.17257171213e-14  2.06470582719e-14  1.83681827716e-14  1.8402038148e-14  1.73493544363e-14  1.54116864526e-14  1.54001499769e-14  1.39134345469e-14  1.429113066e-14  1.14245539468e-14  1.07756908927e-14  1.29399163329e-14  1.14483414903e-14  1.17204920062e-14  1.09748439147e-14  1.05917861171e-14  1.10133796861e-14  1.0362200122e-14  1.12820427446e-14  1.09837400239e-14  1.03140250441e-14  1.04839875049e-14  1.1523227991e-14  1.02840040533e-14  9.58836686604e-15  9.91266946663e-15  9.90414475151e-15
 9.78316421723e-15  1.13163165401e-14  9.73014454519e-15  9.47562567449e-15  1.06192211634e-14  1.13375571325e-14  1.01023754703e-14  9.78518841933e-15  1.13244597482e-14  1.00001978021e-14  9.83443247181e-15  1.0504790861e-14  9.93913395484e-15  9.98135384801e-15  8.93891268168e-15  8.23409104008e-15  9.67962664699e-15  1.02899045826e-14  1.11783298067e-14  9.24909234587e-15  9.62458480104e-15  1.11510346065e-14  1.09869591289e-14  1.17365790668e-14  1.0200188006e-14  1.0504949112e-14  1.17534739204e-14  1.17760077668e-14  1.18059854565e-14  1.16162812097e-14  1.20937475526e-14  1.20222301798e-14  1.23118923976e-14  1.26454330764e-14  1.27976369582e-14  1.41012642374e-14  1.4494795755e-14  1.53684262028e-14  1.69056820934e-14  1.91832550816e-14  1.86773712679e-14  2.07067977531e-14  2.20709286595e-14  2.54969878476e-14  2.95413074455e-14  3.51304679875e-14  3.96880554109e-14  4.6071088298e-14  5.55943551257e-14  6.78900161457e-14  8.39244615146e-14  1.03788184912e-13  1.36728976119e-13  1.90088532826e-13  2.86249335878e-13  5.3721097469e-13  1.53847480254e-12  5.39217067818e-13  2.85935939231e-13  1.89418834476e-13  1.36835646844e-13  1.06263179638e-13  8.29207687574e-14  6.67500407858e-14  5.52996746234e-14  4.58840766156e-14  3.97516397121e-14  3.29310203277e-14  2.99240894779e-14  2.50146065379e-14  2.323648827e-14  1.99847052183e-14  1.77325929197e-14  1.75914537477e-14  1.50610625313e-14  1.56401374082e-14  1.35616441772e-14  1.4428414314e-14  1.45543974172e-14  1.24409915042e-14  1.28829829276e-14  1.17001418506e-14  1.11246711504e-14  1.02600093094e-14  1.17980174796e-14  1.02764934297e-14  1.16167732827e-14  1.05200828071e-14  1.16782176034e-14  1.10114024503e-14  1.08060992219e-14  1.02153129222e-14  1.03063280004e-14  1.05344614203e-14  1.11217947274e-14  1.1367391398e-14
 9.34447905824e-15  1.06695137004e-14  1.09044784208e-14  9.47727424906e-15  1.19756308e-14  1.14895505525e-14  1.13305774235e-14  1.02391565962e-14  1.0532603627e-14  1.06035745079e-14  9.69986948621e-15  1.09109540483e-14  1.05289673649e-14  1.05212928907e-14  9.49971977158e-15  1.05158205849e-14  9.55320328703e-15  1.01395746721e-14  9.79228586381e-15  9.48110191654e-15  9.792437803e-15  1.03852969586e-14  9.91737533055e-15  9.92788397864e-15  1.08276735501e-14  1.01097053786e-14  1.19107599444e-14  1.13917447506e-14  1.10518197289e-14  1.05991790227e-14  1.200537629e-14  1.16562729272e-14  1.27769694447e-14  1.35968958384e-14  1.39593802488e-14  1.24637774261e-14  1.29682851613e-14  1.34204212678e-14  1.4883768489e-14  1.70321018944e-14  1.67142921582e-14  1.86754001987e-14  1.99149694009e-14  2.36311298549e-14  2.66695101098e-14  3.10648473454e-14  3.40052690967e-14  3.8931381194e-14  4.6296108881e-14  5.5867393594e-14  6.67170432188e-14  8.15607711826e-14  1.04594959201e-13  1.3886927858e-13  1.90587541386e-13  2.88217843533e-13  5.39217067818e-13  1.54273245725e-12  5.37708167442e-13  2.86610249681e-13  1.89379681336e-13  1.36985433376e-13  1.06033330773e-13  8.29291467517e-14  6.72909265684e-14  5.54252249804e-14  4.45474486706e-14  3.68477567855e-14  3.3561687603e-14  2.91982988839e-14  2.55046453744e-14  2.3116636545e-14  2.06631451342e-14  1.96502684486e-14  1.77276653081e-14  1.58268027462e-14  1.50548837402e-14  1.42313895108e-14  1.45817641631e-14  1.24128732641e-14  1.3393357924e-14  1.19961446318e-14  1.16052698936e-14  1.09913813722e-14  1.19014811646e-14  1.09740188343e-14  1.08279199115e-14  1.08273302518e-14  1.08551591077e-14  1.00992152587e-14  1.04829709789e-14  1.08059485292e-14  9.91379517232e-15  1.01069189478e-14  1.01958513138e-14  1.07323095549e-14
 1.02595073364e-14  8.29076280739e-15  1.05903227716e-14  1.02860992899e-14  1.06196526218e-14  1.02485795888e-14  1.0632041452e-14  1.07490384209e-14  9.77776618423e-15  1.03563590857e-14  9.3612583954e-15  9.44219261797e-15  8.72767729568e-15  9.69190727065e-15  9.28268627558e-15  9.74077823522e-15  9.53635117509e-15  8.21690673668e-15  8.8510655691e-15  1.02404277745e-14  9.83759227625e-15  9.19901413155e-15  8.91818352183e-15  9.55828443949e-15  1.07119170511e-14  9.76123525936e-15  1.05395835586e-14  1.15949046056e-14  1.15614088852e-14  1.125765503e-14  1.19951701996e-14  1.10576298302e-14  1.28183266234e-14  1.24908650121e-14  1.30924647006e-14  1.27017754095e-14  1.25215797306e-14  1.26064344128e-14  1.37159454002e-14  1.59215813569e-14  1.60448352444e-14  1.78535048231e-14  1.85311001604e-14  2.28249862591e-14  2.37858731501e-14  2.73877977235e-14  3.04254325746e-14  3.48899559868e-14  3.97253058548e-14  4.66552851473e-14  5.4346321291e-14  6.68459415459e-14  8.26909472167e-14  1.06009222925e-13  1.37803939417e-13  1.90192874366e-13  2.85935939231e-13  5.37708167442e-13  1.53583537866e-12  5.37310208966e-13  2.87396606514e-13  1.90977128522e-13  1.38774568585e-13  1.04303897982e-13  8.31820358022e-14  6.64566464378e-14  5.59022770461e-14  4.50822739513e-14  4.01097934945e-14  3.37020827601e-14  2.8575232303e-14  2.5214614503e-14  2.25527189986e-14  2.027144441e-14  1.88211455418e-14  1.91700122963e-14  1.60388920034e-14  1.62274213325e-14  1.531823644e-14  1.44915627289e-14  1.37173947355e-14  1.25619588254e-14  1.16705633581e-14  1.10225088909e-14  1.15430223815e-14  1.08632643682e-14  1.16869752744e-14  1.20040593795e-14  9.83241022179e-15  1.04994423981e-14  1.09963333077e-14  1.05448861984e-14  9.29313858914e-15  1.01074209933e-14  9.66159730944e-15  1.0081812199e-14
 1.05687926173e-14  1.02312772033e-14  9.93185322368e-15  9.53331227925e-15  1.02193657257e-14  9.01666229072e-15  9.93331958403e-15  9.43983212e-15  9.47108388916e-15  1.05200170912e-14  1.06590420259e-14  1.07737792914e-14  1.06975972153e-14  9.67495629854e-15  1.06725419597e-14  9.20559161025e-15  9.61385873844e-15  8.72535987673e-15  8.62125164904e-15  1.03999488831e-14  9.41069198602e-15  1.03993435387e-14  1.03595252431e-14  1.05596634321e-14  9.61959879351e-15  1.05898619996e-14  1.15026408872e-14  1.09048055213e-14  1.04916378129e-14  1.18705794915e-14  1.23780325456e-14  1.23896968114e-14  1.18415556603e-14  1.16774370104e-14  1.15169460717e-14  1.20780269478e-14  1.2740007649e-14  1.28322760041e-14  1.28259104124e-14  1.42778318057e-14  1.53437957936e-14  1.71393650593e-14  1.80660673524e-14  2.02630356188e-14  2.29195624719e-14  2.43258986065e-14  2.59858109312e-14  2.95186212752e-14  3.42349620593e-14  4.0022049545e-14  4.57216361628e-14  5.53735354878e-14  6.70502196323e-14  8.23719537099e-14  1.04699684175e-13  1.3688632504e-13  1.89418834476e-13  2.86610249681e-13  5.37310208966e-13  1.53413366652e-12  5.35400213677e-13  2.86748978618e-13  1.89996225485e-13  1.36646983318e-13  1.05117209638e-13  8.2487511915e-14  6.69377359925e-14  5.38226582099e-14  4.57948529708e-14  3.94587940574e-14  3.37446547229e-14  2.93325994648e-14  2.55092048729e-14  2.27019867099e-14  2.06731355839e-14  1.96935880764e-14  1.7740491705e-14  1.65632985419e-14  1.56416329833e-14  1.43302882148e-14  1.4492672761e-14  1.39076261027e-14  1.26560011608e-14  1.11418863283e-14  1.22866383242e-14  1.17010237379e-14  1.26104251943e-14  1.29248292628e-14  1.23069393246e-14  1.10441968492e-14  1.09828885506e-14  1.03383231154e-14  1.03907861487e-14  9.81074854873e-15  1.09992884805e-14  1.21521902889e-14
 9.89857861868e-15  1.11498865948e-14  1.01721248231e-14  9.92573763355e-15  1.05215405738e-14  1.02572984106e-14  1.07216776886e-14  1.02745207949e-14  9.72093093934e-15  1.04280582742e-14  9.66701573352e-15  1.01870605039e-14  1.00306052967e-14  1.00045803295e-14  1.14247839804e-14  9.25743854679e-15  9.68182751068e-15  9.01776832334e-15  9.67036902215e-15  9.31137834444e-15  8.82964631775e-15  9.20586962983e-15  9.39291040123e-15  1.00247751351e-14  9.01790934748e-15  9.00963346712e-15  1.15303657589e-14  1.06053439148e-14  1.04207327301e-14  1.1321381146e-14  1.09315668415e-14  1.10869745128e-14  1.09707771196e-14  1.02217856456e-14  1.0284128462e-14  1.20221080809e-14  1.18610670219e-14  1.10518651753e-14  1.26564087287e-14  1.33447459845e-14  1.46050861361e-14  1.5913565202e-14  1.67849792465e-14  1.85943811532e-14  1.8595495262e-14  2.14605545357e-14  2.29120641789e-14  2.67367808344e-14  2.97033254028e-14  3.2513023773e-14  3.83394403942e-14  4.46690748304e-14  5.56102397202e-14  6.70189059367e-14  8.26560568771e-14  1.05173525529e-13  1.36835646844e-13  1.89379681336e-13  2.87396606514e-13  5.35400213677e-13  1.53032941057e-12  5.36128346437e-13  2.86597221968e-13  1.88860718022e-13  1.37544715384e-13  1.047533936e-13  8.29464672558e-14  6.69395497965e-14  5.54122432811e-14  4.5560193888e-14  4.05383946446e-14  3.43565431483e-14  2.93487011356e-14  2.57954601054e-14  2.29487920664e-14  2.19606623347e-14  1.85707948337e-14  1.7548578703e-14  1.60870904294e-14  1.55688140015e-14  1.40086193706e-14  1.45197265085e-14  1.36758674237e-14  1.20937860495e-14  1.18965772302e-14  1.25699855487e-14  1.2026883878e-14  1.05816621364e-14  1.25712099324e-14  1.04631588951e-14  1.0872812847e-14  1.04272154917e-14  9.99025335776e-15  9.82238814299e-15  8.93889826507e-15  1.17452370499e-14
 8.34341419336e-15  9.96858290817e-15  1.03903132811e-14  1.09711830828e-14  9.63386643525e-15  9.97031065275e-15  1.01889085753e-14  9.90746661372e-15  9.99741811899e-15  1.156546414e-14  9.2421679795e-15  9.54839481012e-15  1.00283056604e-14  1.02378685438e-14  1.10618295834e-14  8.95871965547e-15  9.7858250464e-15  9.34752254621e-15  1.07822124472e-14  1.01544866268e-14  9.60680126354e-15  9.46729041318e-15  1.03033809195e-14  9.75032433091e-15  8.38620468226e-15  9.10046141097e-15  9.8838601138e-15  9.90925906957e-15  1.10070290185e-14  1.02363394689e-14  1.06893239215e-14  1.1378231658e-14  1.06874079124e-14  1.10549252088e-14  1.06135209264e-14  1.15642310852e-14  1.14711005593e-14  1.10245776122e-14  1.05174099891e-14  1.18241218655e-14  1.32377636847e-14  1.39426672048e-14  1.46308914853e-14  1.59864213016e-14  1.69954959664e-14  1.88606119124e-14  1.97842165086e-14  2.24867755401e-14  2.40973061139e-14  2.83620866646e-14  3.39122590011e-14  3.93493359267e-14  4.63564085604e-14  5.59209658085e-14  6.80212567701e-14  8.45443566923e-14  1.06263179638e-13  1.36985433376e-13  1.90977128522e-13  2.86748978618e-13  5.36128346437e-13  1.5416429473e-12  5.39153977143e-13  2.88488975445e-13  1.90162613926e-13  1.37467207939e-13  1.05213499113e-13  8.27554075469e-14  6.75355518241e-14  5.45361556424e-14  4.57461207134e-14  3.94702556575e-14  3.37235766607e-14  2.90819929193e-14  2.58834831089e-14  2.45401864024e-14  2.18866142571e-14  1.9207838702e-14  1.64523797462e-14  1.60078050553e-14  1.53548055681e-14  1.42602017852e-14  1.31504466521e-14  1.42212793645e-14  1.33637019335e-14  1.29833742402e-14  1.16676153702e-14  1.24001611162e-14  1.27816896908e-14  1.1645976742e-14  1.16564970982e-14  1.11372433185e-14  1.14318295169e-14  1.01437518163e-14  1.07947381183e-14  1.07740648021e-14
 9.87415071764e-15  1.21306839119e-14  1.02524842618e-14  1.1424627516e-14  1.11278496077e-14  1.09374072378e-14  1.01523798518e-14  1.05061086792e-14  8.9489049567e-15  1.01722745659e-14  8.12169816798e-15  1.05627245598e-14  9.95881868336e-15  8.72187581079e-15  9.52181765628e-15  9.28265970343e-15  9.88545508459e-15  1.03784818177e-14  1.02495197168e-14  1.04194195353e-14  9.7023665415e-15  9.51159812448e-15  8.1534492181e-15  9.80790600506e-15  9.69502656516e-15  1.04146194409e-14  1.01079728008e-14  1.04495963225e-14  9.63861002804e-15  9.46341000045e-15  1.02945972551e-14  1.11727945311e-14  1.17097684431e-14  1.07945757975e-14  1.07624018642e-14  1.14407896925e-14  1.19444589137e-14  1.09870218713e-14  1.15479723299e-14  1.0764099257e-14  1.26803112802e-14  1.34297605522e-14  1.42167922008e-14  1.40852984847e-14  1.50599003382e-14  1.70096065085e-14  1.77021433037e-14  2.00624056995e-14  2.29239857971e-14  2.51544035682e-14  3.08063126835e-14  3.38194179064e-14  3.88175230777e-14  4.6080697003e-14  5.51755065013e-14  6.63001845624e-14  8.29207687574e-14  1.06033330773e-13  1.38774568585e-13  1.89996225485e-13  2.86597221968e-13  5.39153977143e-13  1.53934134709e-12  5.38215525026e-13  2.86657279014e-13  1.891041408e-13  1.38254598005e-13  1.05622951524e-13  8.47176004831e-14  6.6821899317e-14  5.58025961206e-14  4.76403463293e-14  3.97159564284e-14  3.50608725107e-14  2.89525541581e-14  2.68336586894e-14  2.32882081321e-14  2.1969711174e-14  1.91003977209e-14  1.85083314992e-14  1.68948742699e-14  1.6314239407e-14  1.41868249163e-14  1.43750466913e-14  1.32383990134e-14  1.15100497421e-14  1.16165561948e-14  1.11425946628e-14  1.20313642568e-14  1.07850573295e-14  9.59014270295e-15  9.50897392649e-15  9.97818929472e-15  1.10669006053e-14  9.91706863834e-15  1.14354564111e-14
 1.16153456566e-14  1.25440925338e-14  1.16285719912e-14  1.17579533669e-14  1.19559262316e-14  1.035788848e-14  9.54220776458e-15  1.04532475737e-14  8.08277728849e-15  9.00597587829e-15  8.06210748013e-15  9.88652097484e-15  1.10252458638e-14  1.050704165e-14  1.10247593348e-14  9.83559972902e-15  9.33958916455e-15  8.94958497772e-15  9.77741088784e-15  1.1067694879e-14  9.83574225984e-15  1.08624191813e-14  1.08512449437e-14  1.0726795963e-14  1.11014330213e-14  9.59960431518e-15  1.03299447404e-14  9.12557123389e-15  1.06553871999e-14  1.04474761046e-14  1.11351541729e-14  1.15870826529e-14  1.08384760914e-14  1.23437017999e-14  1.01654786512e-14  1.09237636099e-14  1.05884308395e-14  1.12719097435e-14  1.13331825549e-14  1.12810393562e-14  1.21303711209e-14  1.19534960827e-14  1.28668591531e-14  1.46541403693e-14  1.44678353764e-14  1.49082049653e-14  1.64190374935e-14  1.74746958759e-14  2.07738876876e-14  2.28992130455e-14  2.65336184222e-14  2.84631922355e-14  3.31666671428e-14  3.92232709005e-14  4.73384051947e-14  5.49697821383e-14  6.67500407858e-14  8.29291467517e-14  1.04303897982e-13  1.36646983318e-13  1.88860718022e-13  2.88488975445e-13  5.38215525026e-13  1.53774400372e-12  5.35791192152e-13  2.86882231767e-13  1.89407893008e-13  1.37883343944e-13  1.05584707665e-13  8.35035702974e-14  6.69377537959e-14  5.45382924674e-14  4.522042438e-14  3.90436805917e-14  3.30698263284e-14  3.03317776586e-14  2.52964548147e-14  2.31049808331e-14  1.98072016841e-14  1.94148677311e-14  1.76729304747e-14  1.70231159984e-14  1.5181676979e-14  1.51026666218e-14  1.38467562996e-14  1.23663349585e-14  1.13318971079e-14  1.24132055854e-14  1.1376703913e-14  1.15614552481e-14  1.201122339e-14  1.05463555027e-14  1.05076978189e-14  1.08593142199e-14  1.0570804003e-14  1.04338653377e-14
 9.98969215565e-15  1.14633582706e-14  1.08374838671e-14  1.05976620645e-14  1.02829116982e-14  9.76839887301e-15  9.80794022249e-15  1.06573844843e-14  9.75814788724e-15  1.024919013e-14  8.99937361739e-15  1.00243763589e-14  1.0649757007e-14  1.09371225036e-14  1.04155191693e-14  1.022474009e-14  9.63027510868e-15  9.15387220295e-15  9.36151973632e-15  1.04103377185e-14  1.06989329488e-14  1.15232567331e-14  1.11522340609e-14  1.13308489052e-14  9.59251689138e-15  9.60049476745e-15  9.07633841799e-15  8.01220121493e-15  9.7313534493e-15  1.03886241829e-14  9.36252093173e-15  1.02129157734e-14  1.14410967553e-14  1.08469695989e-14  9.38996185371e-15  9.7214954769e-15  1.10506901365e-14  1.06042438274e-14  1.15806613648e-14  1.14404421409e-14  1.18656303123e-14  1.15176362219e-14  1.33775265372e-14  1.27916361317e-14  1.38303674516e-14  1.39097397138e-14  1.65283561921e-14  1.62590223307e-14  1.98006170488e-14  2.08337207863e-14  2.34680601228e-14  2.53312599981e-14  2.88459263952e-14  3.40640559134e-14  3.8772015312e-14  4.66880356529e-14  5.52996746234e-14  6.72909265684e-14  8.31820358022e-14  1.05117209638e-13  1.37544715384e-13  1.90162613926e-13  2.86657279014e-13  5.35791192152e-13  1.53017349764e-12  5.34553958432e-13  2.84178306999e-13  1.88844649761e-13  1.37256275769e-13  1.06695163168e-13  8.44154783389e-14  6.76248122341e-14  5.45993853015e-14  4.55814263232e-14  3.97684531436e-14  3.50719979366e-14  2.96723840058e-14  2.63658882196e-14  2.26639076963e-14  2.16911716349e-14  1.98884702157e-14  1.79010950095e-14  1.72715376652e-14  1.55176202588e-14  1.55410112932e-14  1.34433466317e-14  1.26852335002e-14  1.2563976533e-14  1.13426370358e-14  1.18050123841e-14  1.26635093202e-14  1.14774139249e-14  1.07462659598e-14  1.19833407425e-14  1.08156979023e-14  1.05830068124e-14
 1.03927328505e-14  1.22070451035e-14  1.07964889204e-14  1.07006311171e-14  1.07581585718e-14  9.6074503115e-15  1.01343261694e-14  1.06726405126e-14  1.02495323154e-14  1.08964712885e-14  8.78353773136e-15  1.0172870179e-14  1.0098806321e-14  1.02156115466e-14  9.27328138831e-15  9.58417841587e-15  9.62027728324e-15  7.97269507839e-15  8.99865671854e-15  1.04303813468e-14  9.5875855933e-15  1.06756532789e-14  1.09054407947e-14  1.00289953024e-14  1.07437506523e-14  1.186175786e-14  1.13464593806e-14  1.03378203612e-14  1.15147185158e-14  1.04488262398e-14  9.78474161077e-15  1.05401273344e-14  1.20800890375e-14  1.20690104668e-14  1.11138034313e-14  1.07806357781e-14  1.11665192719e-14  1.07386558812e-14  1.18270985327e-14  1.19611328439e-14  1.21852936068e-14  1.24974583059e-14  1.34919472888e-14  1.42193111968e-14  1.34117177407e-14  1.40658801882e-14  1.56786957176e-14  1.63872629709e-14  1.84274439262e-14  1.91192961198e-14  2.08186023427e-14  2.29893942006e-14  2.53757998684e-14  2.86709924904e-14  3.38777721788e-14  3.9355379777e-14  4.58840766156e-14  5.54252249804e-14  6.64566464378e-14  8.2487511915e-14  1.047533936e-13  1.37467207939e-13  1.891041408e-13  2.86882231767e-13  5.34553958432e-13  1.52733854655e-12  5.33992926254e-13  2.85639152725e-13  1.8930976174e-13  1.3804396454e-13  1.05672754735e-13  8.32844425502e-14  6.7207511745e-14  5.53858201156e-14  4.72315000521e-14  3.93761628221e-14  3.34065299751e-14  3.07042600157e-14  2.63721176614e-14  2.287724882e-14  2.1198387196e-14  1.958666183e-14  1.93017735634e-14  1.6360803955e-14  1.58042985301e-14  1.37520953113e-14  1.38382338456e-14  1.21242963118e-14  1.23417869246e-14  1.27334803515e-14  1.29239208222e-14  1.19687412725e-14  1.16115684062e-14  1.20394150796e-14  1.01246558055e-14  1.14242398704e-14
 1.02986571551e-14  9.98506520586e-15  8.59493488568e-15  1.01039348774e-14  1.07736985571e-14  9.90394987524e-15  8.73359291116e-15  9.74936996738e-15  1.06195654699e-14  1.08225566855e-14  1.04707206704e-14  1.13944997697e-14  9.97821015866e-15  1.05539917969e-14  9.74294757224e-15  9.60344704795e-15  1.04604669946e-14  1.00062473062e-14  9.51442915534e-15  1.09172370027e-14  1.03559838308e-14  9.52900400044e-15  1.08416856979e-14  1.0128881786e-14  1.0074995276e-14  1.22452089006e-14  1.06441646433e-14  9.4932988493e-15  1.02806574783e-14  1.03509489364e-14  1.03691333897e-14  1.14463982238e-14  1.09064145197e-14  1.02142288877e-14  9.51677871885e-15  1.02189633425e-14  1.11600718116e-14  1.01875945988e-14  1.17680161584e-14  1.19759196277e-14  1.16666159132e-14  1.07209496293e-14  1.27267035534e-14  1.30276235715e-14  1.33878652264e-14  1.36713650079e-14  1.53775189948e-14  1.68588213089e-14  1.83932404105e-14  1.8108823629e-14  1.9727546354e-14  2.19069949311e-14  2.42908155357e-14  2.52105426326e-14  2.99988261782e-14  3.3954219208e-14  3.97516397121e-14  4.45474486706e-14  5.59022770461e-14  6.69377359925e-14  8.29464672558e-14  1.05213499113e-13  1.38254598005e-13  1.89407893008e-13  2.84178306999e-13  5.33992926254e-13  1.52926096351e-12  5.35853000125e-13  2.85712282825e-13  1.88139072301e-13  1.36218814763e-13  1.04220221077e-13  8.31086690041e-14  6.7099678971e-14  5.57093372715e-14  4.67591716322e-14  3.8938848846e-14  3.39191106208e-14  2.76092363556e-14  2.47832218779e-14  2.31015003188e-14  2.1182760177e-14  1.95280377904e-14  1.75346338632e-14  1.51861295622e-14  1.4616014851e-14  1.47070871864e-14  1.29682639621e-14  1.28158716763e-14  1.21783916064e-14  1.29519139124e-14  1.09436421571e-14  1.14203454752e-14  1.1298632102e-14  9.68898534798e-15  1.16741602592e-14
 1.08693010971e-14  9.45999827458e-15  8.59576608189e-15  1.02289949531e-14  1.02301802887e-14  1.01224134092e-14  1.00256846247e-14  1.005308339e-14  1.05867733727e-14  1.11377604251e-14  1.01188931285e-14  1.17661940611e-14  9.92499422013e-15  1.08288793966e-14  9.7154286314e-15  9.11764401937e-15  1.08468877703e-14  1.13408684393e-14  9.27950826251e-15  1.0044149138e-14  9.26497562688e-15  9.59000573665e-15  1.1350541406e-14  1.01935993234e-14  1.10083899527e-14  1.08859621251e-14  1.09096419246e-14  1.06420080719e-14  1.14190095006e-14  1.05131683365e-14  9.76225463244e-15  1.05195110015e-14  1.0246879958e-14  9.968361321e-15  9.67190501198e-15  8.84633213182e-15  9.38693189157e-15  8.16444158354e-15  1.13070942712e-14  1.10982652934e-14  9.98602596234e-15  1.00874011086e-14  1.13836914999e-14  1.20359586394e-14  1.35274513154e-14  1.2083904686e-14  1.30318397306e-14  1.51330831427e-14  1.76270408602e-14  1.72210683722e-14  1.88831758601e-14  2.00146834445e-14  2.1718324301e-14  2.26360271204e-14  2.54348987607e-14  2.98251735182e-14  3.29310203277e-14  3.68477567855e-14  4.50822739513e-14  5.38226582099e-14  6.69395497965e-14  8.27554075469e-14  1.05622951524e-13  1.37883343944e-13  1.88844649761e-13  2.85639152725e-13  5.35853000125e-13  1.53724926934e-12  5.38097649046e-13  2.85836823656e-13  1.90379380532e-13  1.36785870421e-13  1.04540187509e-13  8.43039434649e-14  6.91246793883e-14  5.67445786383e-14  4.61557258703e-14  3.97235548123e-14  3.31698298428e-14  2.92614154002e-14  2.69674818236e-14  2.37035249735e-14  2.10772296695e-14  1.86107692295e-14  1.667637459e-14  1.67329538429e-14  1.52091527543e-14  1.47953692998e-14  1.38500925822e-14  1.34324572083e-14  1.38058933797e-14  1.21544358412e-14  1.18092238469e-14  1.15236378801e-14  1.04989285906e-14  1.1023545696e-14
 9.47253077185e-15  1.1393228889e-14  1.17529110644e-14  1.20453584969e-14  1.09528367437e-14  1.1325624546e-14  1.07601161612e-14  1.0642072406e-14  1.16873765517e-14  1.11180110109e-14  1.09092842161e-14  1.02519115865e-14  1.12869078928e-14  1.16372268752e-14  9.40337409967e-15  1.00292843645e-14  9.68568120591e-15  1.04606691652e-14  1.0891237665e-14  1.04426032026e-14  9.90634377399e-15  1.09735300174e-14  1.10937647233e-14  1.06550592719e-14  9.4274030065e-15  1.12657165413e-14  9.23721766306e-15  9.52813089523e-15  1.05780429751e-14  9.58273350926e-15  9.74364728426e-15  1.02461484511e-14  1.09483760868e-14  1.06605586737e-14  1.03614444705e-14  1.05800199987e-14  9.72534943513e-15  8.74290827203e-15  1.01082382482e-14  1.14387707544e-14  1.03218450425e-14  1.07283803878e-14  1.1701949356e-14  1.26121119672e-14  1.12432687075e-14  1.18597408266e-14  1.29563833628e-14  1.42205827673e-14  1.50073625117e-14  1.53796786874e-14  1.75348159866e-14  1.81990731095e-14  1.96330183455e-14  2.13319495553e-14  2.39643551435e-14  2.50512216327e-14  2.99240894779e-14  3.3561687603e-14  4.01097934945e-14  4.57948529708e-14  5.54122432811e-14  6.75355518241e-14  8.47176004831e-14  1.05584707665e-13  1.37256275769e-13  1.8930976174e-13  2.85712282825e-13  5.38097649046e-13  1.53999676846e-12  5.37229440568e-13  2.87014486609e-13  1.88639058573e-13  1.37104573773e-13  1.0654388008e-13  8.39029166328e-14  6.65607485579e-14  5.44556825245e-14  4.63348734985e-14  3.93258696816e-14  3.36132437935e-14  3.1471504611e-14  2.72113263531e-14  2.45982583106e-14  2.21538983122e-14  1.91042063273e-14  1.74576496645e-14  1.57883117279e-14  1.46797753541e-14  1.3589203783e-14  1.26892630385e-14  1.30439060487e-14  1.15897930758e-14  1.11384952769e-14  1.22217401583e-14  1.0400029693e-14  1.14242352991e-14
 1.17969062272e-14  1.13734076973e-14  1.11697719016e-14  1.09338087307e-14  1.06298982619e-14  1.06843511134e-14  1.05184670667e-14  9.81973888672e-15  1.10142835641e-14  1.14716828263e-14  1.14415844249e-14  1.00768369163e-14  9.54119935194e-15  1.13648133744e-14  9.77367634425e-15  1.07504465676e-14  1.11876678437e-14  1.02874957489e-14  1.14287659929e-14  1.05682037364e-14  1.04580249535e-14  1.08921884785e-14  1.10238416116e-14  1.0641547382e-14  1.06758695845e-14  9.7467477036e-15  9.26364351386e-15  8.93363111621e-15  9.76786792589e-15  8.34792878784e-15  1.00417482562e-14  1.05897358288e-14  1.15932573535e-14  1.05316537417e-14  1.11664735898e-14  1.06585890077e-14  1.17869424063e-14  1.04431867919e-14  1.00373775729e-14  1.07133633087e-14  9.20462337215e-15  1.11019206676e-14  1.11295791663e-14  1.13836815003e-14  1.15384069716e-14  1.24184711161e-14  1.33034268062e-14  1.40645104151e-14  1.50121424072e-14  1.42692250381e-14  1.50311609278e-14  1.71734103956e-14  1.69639738363e-14  1.93642401928e-14  2.10858521212e-14  2.17257171213e-14  2.50146065379e-14  2.91982988839e-14  3.37020827601e-14  3.94587940574e-14  4.5560193888e-14  5.45361556424e-14  6.6821899317e-14  8.35035702974e-14  1.06695163168e-13  1.3804396454e-13  1.88139072301e-13  2.85836823656e-13  5.37229440568e-13  1.53604666531e-12  5.37483633096e-13  2.86150284464e-13  1.89485134474e-13  1.3832879577e-13  1.05737932816e-13  8.26198235442e-14  6.56060150392e-14  5.54591245516e-14  4.71490290435e-14  4.06359199497e-14  3.32242575258e-14  2.94475218369e-14  2.54974766617e-14  2.28860480481e-14  2.17486688853e-14  1.9486595257e-14  1.74424653847e-14  1.64256763228e-14  1.61339064043e-14  1.56014163906e-14  1.46244225169e-14  1.31847060079e-14  1.24219908903e-14  1.2703554232e-14  1.08238804815e-14  1.29016097942e-14
 1.30545174202e-14  1.36955709735e-14  1.35834889814e-14  1.11615142591e-14  1.11283626964e-14  1.09593478947e-14  1.10533184986e-14  1.01211247592e-14  1.02294646703e-14  9.7434575657e-15  1.02181225953e-14  9.27143803715e-15  8.03088326787e-15  9.76133566459e-15  9.21915729945e-15  9.41812505654e-15  9.81996545319e-15  1.03155103885e-14  1.0124202355e-14  1.00124743716e-14  8.86496308713e-15  8.63273655059e-15  9.4142598335e-15  9.70650795258e-15  1.12386280789e-14  1.00783376468e-14  9.59420164842e-15  9.47800660402e-15  9.24959655003e-15  8.68391813925e-15  9.05988246005e-15  9.49093710651e-15  1.09090983347e-14  1.02301905002e-14  1.08612522708e-14  1.03078330203e-14  1.13348813832e-14  1.03411723706e-14  1.02446503472e-14  1.04299326418e-14  9.90174014995e-15  1.11987892848e-14  1.23964822591e-14  1.14571913021e-14  1.13220043125e-14  1.06427038678e-14  1.20438368375e-14  1.38496914257e-14  1.47633701409e-14  1.44580625964e-14  1.6008273632e-14  1.71377017069e-14  1.61684236466e-14  1.7087912472e-14  1.89293434957e-14  2.06470582719e-14  2.323648827e-14  2.55046453744e-14  2.8575232303e-14  3.37446547229e-14  4.05383946446e-14  4.57461207134e-14  5.58025961206e-14  6.69377537959e-14  8.44154783389e-14  1.05672754735e-13  1.36218814763e-13  1.90379380532e-13  2.87014486609e-13  5.37483633096e-13  1.53845831607e-12  5.37220867391e-13  2.86820012627e-13  1.89758159594e-13  1.38362274987e-13  1.05360896528e-13  8.39588956217e-14  6.72377794392e-14  5.53819385338e-14  4.71788066386e-14  4.12507278771e-14  3.35163562605e-14  3.02672792993e-14  2.67574431017e-14  2.41854650577e-14  2.16225384075e-14  1.8506924994e-14  1.79577887087e-14  1.69117315814e-14  1.58221888265e-14  1.59972501792e-14  1.53053068968e-14  1.26693827626e-14  1.23544981852e-14  1.19371026612e-14  1.35374986381e-14
 1.28053673377e-14  1.11858959868e-14  1.08049284942e-14  1.06144749124e-14  1.10920524358e-14  1.06655343891e-14  1.00439343395e-14  1.05741442343e-14  1.0945028378e-14  1.04302491286e-14  9.8802807216e-15  9.29580216955e-15  9.08201068122e-15  9.14791812371e-15  9.34267897454e-15  9.33499713242e-15  9.35919314242e-15  9.49121282847e-15  1.10884830041e-14  1.10556948436e-14  1.01760530669e-14  8.40263591109e-15  9.60921201471e-15  1.01011564892e-14  1.07789078471e-14  9.6632154011e-15  9.50332767714e-15  9.08959728451e-15  9.57441345778e-15  9.92262410223e-15  8.83738647238e-15  9.60812389369e-15  1.04788996698e-14  1.14188149287e-14  1.10200549255e-14  9.49839568026e-15  1.01575664468e-14  9.87487303406e-15  9.28387366717e-15  9.55681452245e-15  9.73233561946e-15  9.23109605256e-15  1.02002854669e-14  1.11420070841e-14  1.03603025523e-14  1.17646128422e-14  1.14884307482e-14  1.25815136866e-14  1.2078530334e-14  1.22682014e-14  1.41410971551e-14  1.59059746925e-14  1.45424697929e-14  1.57166875353e-14  1.7170197649e-14  1.83681827716e-14  1.99847052183e-14  2.3116636545e-14  2.5214614503e-14  2.93325994648e-14  3.43565431483e-14  3.94702556575e-14  4.76403463293e-14  5.45382924674e-14  6.76248122341e-14  8.32844425502e-14  1.04220221077e-13  1.36785870421e-13  1.88639058573e-13  2.86150284464e-13  5.37220867391e-13  1.53666319259e-12  5.36562302419e-13  2.87815903782e-13  1.91334362615e-13  1.3732378459e-13  1.06055445803e-13  8.34384851454e-14  6.70259820734e-14  5.63422076332e-14  4.68921859586e-14  3.99717707622e-14  3.45701185955e-14  2.9671898114e-14  2.59168596806e-14  2.35597560313e-14  2.14061040324e-14  1.94364780611e-14  1.75755700978e-14  1.54180229879e-14  1.53670765051e-14  1.49462953934e-14  1.28286232837e-14  1.30582842041e-14  1.19290000618e-14  1.25896433656e-14
 1.19921248078e-14  1.07804364839e-14  1.16105639422e-14  1.11400335025e-14  1.0785592529e-14  1.19041119642e-14  1.03403603879e-14  1.11837086409e-14  1.10768414277e-14  1.14754839144e-14  1.01464079021e-14  9.68267315113e-15  1.03508287262e-14  1.0883973659e-14  9.348880025e-15  8.65783034358e-15  9.57292808076e-15  9.71324173203e-15  9.59120421137e-15  1.01345897014e-14  1.09041707285e-14  8.71242445155e-15  1.0141366943e-14  9.92927013626e-15  1.01441550091e-14  9.51980200421e-15  1.00707264997e-14  1.01831352477e-14  9.15392469103e-15  9.88226039522e-15  9.37425365443e-15  9.80735053966e-15  1.10105548789e-14  9.61707887316e-15  9.9885568298e-15  1.04008600616e-14  9.70681159838e-15  1.04294882775e-14  9.4015951876e-15  7.63466327776e-15  8.33888548167e-15  8.91260173648e-15  1.06516091225e-14  1.10542022393e-14  9.80649506091e-15  1.00407009714e-14  1.13043669458e-14  1.15555493162e-14  1.17168849252e-14  1.20978615476e-14  1.31011895118e-14  1.37791441186e-14  1.34941424261e-14  1.51668820878e-14  1.5890715191e-14  1.8402038148e-14  1.77325929197e-14  2.06631451342e-14  2.25527189986e-14  2.55092048729e-14  2.93487011356e-14  3.37235766607e-14  3.97159564284e-14  4.522042438e-14  5.45993853015e-14  6.7207511745e-14  8.31086690041e-14  1.04540187509e-13  1.37104573773e-13  1.89485134474e-13  2.86820012627e-13  5.36562302419e-13  1.53433760068e-12  5.38138005381e-13  2.8590863599e-13  1.87853642494e-13  1.37702661674e-13  1.04878188184e-13  8.33031876395e-14  6.90376825371e-14  5.62419594808e-14  4.69084131894e-14  4.01115776057e-14  3.43552977911e-14  2.93922419902e-14  2.63812111031e-14  2.3508457339e-14  2.23283378877e-14  1.96870061399e-14  1.73823668964e-14  1.70342983313e-14  1.71779840979e-14  1.48725668247e-14  1.33191063247e-14  1.25349159659e-14  1.32900949715e-14
 1.40236830263e-14  1.1936381199e-14  1.24643386982e-14  1.24759347687e-14  1.20946094406e-14  1.16838700946e-14  1.09849577171e-14  1.14702828537e-14  1.10351822388e-14  1.07409675826e-14  9.40052685903e-15  1.07046334177e-14  1.11133443844e-14  1.01921799787e-14  8.99758981322e-15  8.57601017383e-15  1.04312050412e-14  1.05326382297e-14  1.18666512669e-14  1.08271400951e-14  1.05286720175e-14  1.01589079069e-14  9.48531702198e-15  1.09220231912e-14  1.08844976541e-14  9.48603501982e-15  9.27189071848e-15  9.11059265164e-15  9.79891166884e-15  9.40568917978e-15  1.00640572463e-14  1.02485939727e-14  9.989860329e-15  9.92813553107e-15  1.00358395335e-14  9.84239463914e-15  1.06593663093e-14  1.00122827653e-14  8.76473436506e-15  1.06444811699e-14  9.84684916345e-15  1.01377161465e-14  1.06300570779e-14  1.04927775702e-14  1.04585394674e-14  1.0096332322e-14  1.04359631932e-14  1.19626119449e-14  1.20859139744e-14  1.16099936588e-14  1.3598081268e-14  1.30017897839e-14  1.38127332158e-14  1.52140511472e-14  1.59282195785e-14  1.73493544363e-14  1.75914537477e-14  1.96502684486e-14  2.027144441e-14  2.27019867099e-14  2.57954601054e-14  2.90819929193e-14  3.50608725107e-14  3.90436805917e-14  4.55814263232e-14  5.53858201156e-14  6.7099678971e-14  8.43039434649e-14  1.0654388008e-13  1.3832879577e-13  1.89758159594e-13  2.87815903782e-13  5.38138005381e-13  1.53972618891e-12  5.38286798024e-13  2.86921319481e-13  1.89265318767e-13  1.38505002022e-13  1.06246011047e-13  8.47503053005e-14  6.68082314532e-14  5.49901285873e-14  4.79477473677e-14  3.9831561075e-14  3.54618004454e-14  3.00175480721e-14  2.60067023732e-14  2.37406958787e-14  2.21396573787e-14  1.82176754343e-14  1.74103645614e-14  1.64997494535e-14  1.53287572097e-14  1.39545921693e-14  1.38159193417e-14  1.32145650917e-14
 1.28915766099e-14  1.16629185555e-14  1.20569951494e-14  1.25484467787e-14  1.29855183543e-14  1.13227440813e-14  1.14411273804e-14  1.2133336472e-14  1.10280778692e-14  1.02332146387e-14  1.08973305703e-14  1.15059730423e-14  1.08160198613e-14  1.01538836646e-14  1.03090352973e-14  9.12191490569e-15  9.65295368982e-15  9.8126236922e-15  1.08411977086e-14  9.29162797013e-15  1.0069396348e-14  9.88840262074e-15  9.30451654076e-15  1.04007935949e-14  1.09322059781e-14  1.02969944223e-14  1.03045454142e-14  8.52833149305e-15  9.31463065547e-15  9.55748806647e-15  9.80632824478e-15  1.19948989129e-14  1.08328437708e-14  9.82440320166e-15  1.06938982707e-14  9.43491386862e-15  1.02984262037e-14  1.05951004596e-14  8.56475111972e-15  1.06192404763e-14  1.03941378403e-14  1.05881286909e-14  1.16148214273e-14  1.16590079125e-14  1.06761538967e-14  1.07090583966e-14  1.1616745748e-14  1.20164852001e-14  1.22987391284e-14  1.12293388038e-14  1.3058223822e-14  1.30726640684e-14  1.35173157928e-14  1.42897937444e-14  1.49199301446e-14  1.54116864526e-14  1.50610625313e-14  1.77276653081e-14  1.88211455418e-14  2.06731355839e-14  2.29487920664e-14  2.58834831089e-14  2.89525541581e-14  3.30698263284e-14  3.97684531436e-14  4.72315000521e-14  5.57093372715e-14  6.91246793883e-14  8.39029166328e-14  1.05737932816e-13  1.38362274987e-13  1.91334362615e-13  2.8590863599e-13  5.38286798024e-13  1.53566845864e-12  5.36780927509e-13  2.86223503875e-13  1.89628679788e-13  1.38066950584e-13  1.06120231254e-13  8.29580953456e-14  6.80347569578e-14  5.67996966436e-14  4.64583344434e-14  3.99786140319e-14  3.47789673747e-14  3.04116083643e-14  2.56621576539e-14  2.311593932e-14  1.97897711543e-14  2.056842965e-14  1.86751167607e-14  1.62904606896e-14  1.42705451189e-14  1.34346738523e-14  1.26776463351e-14
 1.3478499945e-14  1.30098794728e-14  1.38820177038e-14  1.30526889371e-14  1.29270668557e-14  1.26306309165e-14  1.17420540774e-14  1.15373751287e-14  1.09845463757e-14  1.11442486584e-14  1.141087107e-14  1.06825727032e-14  1.0387922216e-14  9.95484956546e-15  1.03536989446e-14  9.83528186687e-15  9.75574107745e-15  9.58282037457e-15  9.90782600821e-15  1.05713544474e-14  9.9200892239e-15  1.02814771263e-14  1.06239122472e-14  1.08382453753e-14  1.01875918044e-14  1.02111225028e-14  1.07343632974e-14  9.57608217734e-15  1.16329305337e-14  9.81211863566e-15  9.57573937772e-15  1.13707461465e-14  9.1927530978e-15  1.08773827942e-14  1.11335286711e-14  1.09840329161e-14  1.0457203632e-14  1.02930756915e-14  1.01143291347e-14  1.09566458426e-14  9.99637051645e-15  1.00719340756e-14  1.14522825721e-14  1.05333592727e-14  9.77473480925e-15  1.0462043693e-14  1.12881897424e-14  1.12717253016e-14  1.19610606368e-14  1.14070615448e-14  1.24796508919e-14  1.32466420377e-14  1.36670301614e-14  1.37480808757e-14  1.46907946764e-14  1.54001499769e-14  1.56401374082e-14  1.58268027462e-14  1.91700122963e-14  1.96935880764e-14  2.19606623347e-14  2.45401864024e-14  2.68336586894e-14  3.03317776586e-14  3.50719979366e-14  3.93761628221e-14  4.67591716322e-14  5.67445786383e-14  6.65607485579e-14  8.26198235442e-14  1.05360896528e-13  1.3732378459e-13  1.87853642494e-13  2.86921319481e-13  5.36780927509e-13  1.53572676289e-12  5.3651129123e-13  2.8659034128e-13  1.89292397867e-13  1.38315715278e-13  1.05568217384e-13  8.44502864269e-14  6.73760310144e-14  5.59154837613e-14  4.69707276414e-14  4.08055383368e-14  3.45730988637e-14  2.88758622851e-14  2.74111566142e-14  2.34979312889e-14  2.07269429791e-14  1.95824374215e-14  1.78106943361e-14  1.55470544187e-14  1.52587508678e-14  1.40360623498e-14
 1.32556834623e-14  1.26869721512e-14  1.37669096167e-14  1.09938683693e-14  1.17766953779e-14  1.09949065857e-14  9.62294323459e-15  1.04521772587e-14  1.09660525254e-14  1.16527502201e-14  1.1747385236e-14  1.05366853603e-14  1.04842874823e-14  1.12334118868e-14  9.87755052956e-15  9.57059187811e-15  8.98918296826e-15  8.20032555484e-15  1.09521564603e-14  9.87145000427e-15  1.10641287391e-14  1.0343226738e-14  1.01021790784e-14  9.54066456663e-15  9.99019539552e-15  9.9641523809e-15  1.02204174823e-14  9.98392026344e-15  1.09575816419e-14  9.66911822611e-15  9.6967483836e-15  1.07482726618e-14  9.70978288881e-15  9.27513630601e-15  1.03709564947e-14  9.9049343141e-15  9.98210041475e-15  1.07505499911e-14  1.034516144e-14  1.11357484092e-14  9.92767208953e-15  9.35444459455e-15  1.04427434722e-14  9.92524656679e-15  9.92963352177e-15  1.01092304367e-14  1.05128563782e-14  1.20046939782e-14  1.16588321804e-14  1.11254112277e-14  1.14240008336e-14  1.19669464606e-14  1.23961911549e-14  1.2766246365e-14  1.29599051915e-14  1.39134345469e-14  1.35616441772e-14  1.50548837402e-14  1.60388920034e-14  1.7740491705e-14  1.85707948337e-14  2.18866142571e-14  2.32882081321e-14  2.52964548147e-14  2.96723840058e-14  3.34065299751e-14  3.8938848846e-14  4.61557258703e-14  5.44556825245e-14  6.56060150392e-14  8.39588956217e-14  1.06055445803e-13  1.37702661674e-13  1.89265318767e-13  2.86223503875e-13  5.3651129123e-13  1.53338270116e-12  5.36601803621e-13  2.85721955018e-13  1.88782873718e-13  1.3743132028e-13  1.04446897372e-13  8.36342566145e-14  6.82669722333e-14  5.6621768495e-14  4.69005950547e-14  3.94126574522e-14  3.27876407158e-14  2.9677260494e-14  2.52098559912e-14  2.46930248841e-14  2.20098662936e-14  1.8643700673e-14  1.68767020521e-14  1.60422663023e-14  1.50482666735e-14
 1.54030355174e-14  1.3932391335e-14  1.30824371744e-14  1.27985898925e-14  1.17752041138e-14  1.11821216525e-14  1.02662048144e-14  1.14861578257e-14  1.1837263738e-14  1.09052941662e-14  1.01921455174e-14  1.07279284846e-14  1.08103588008e-14  1.12825176711e-14  1.17849059452e-14  1.04426368947e-14  9.74177871986e-15  8.91338294627e-15  1.00009613405e-14  1.00077800292e-14  9.79905861304e-15  9.76296088116e-15  1.03345643714e-14  1.06850067442e-14  1.02177734767e-14  9.57678649399e-15  1.03300287653e-14  9.30480104401e-15  1.04094118625e-14  9.48748394665e-15  9.73641667433e-15  1.04409591485e-14  1.03903373247e-14  9.4540717753e-15  1.02410590867e-14  1.07566363921e-14  1.02841466573e-14  1.09240146505e-14  1.01673221106e-14  9.60215227682e-15  1.03698984265e-14  9.47520920184e-15  1.0250048785e-14  9.59198876586e-15  1.20242766024e-14  9.70049178921e-15  1.138619144e-14  1.18883263294e-14  1.10267957874e-14  1.06241085127e-14  1.16416447575e-14  1.23954712649e-14  1.23796480344e-14  1.18326854222e-14  1.34068449368e-14  1.429113066e-14  1.4428414314e-14  1.42313895108e-14  1.62274213325e-14  1.65632985419e-14  1.7548578703e-14  1.9207838702e-14  2.1969711174e-14  2.31049808331e-14  2.63658882196e-14  3.07042600157e-14  3.39191106208e-14  3.97235548123e-14  4.63348734985e-14  5.54591245516e-14  6.72377794392e-14  8.34384851454e-14  1.04878188184e-13  1.38505002022e-13  1.89628679788e-13  2.8659034128e-13  5.36601803621e-13  1.53849619455e-12  5.38972459889e-13  2.869820153e-13  1.90613609912e-13  1.38880025695e-13  1.06267341418e-13  8.40412895616e-14  6.70046416547e-14  5.43865349806e-14  4.65669272963e-14  3.98401325709e-14  3.50384953441e-14  2.87320669772e-14  2.61067028118e-14  2.41171011507e-14  2.07367878962e-14  1.87138370153e-14  1.79224243872e-14  1.62971040701e-14
 1.56005038184e-14  1.52988878385e-14  1.50236134517e-14  1.44037198374e-14  1.37623212658e-14  1.23961475032e-14  1.03294190632e-14  1.2681485938e-14  1.02846167545e-14  1.1359502726e-14  1.02094007704e-14  1.12667017382e-14  1.21854608805e-14  1.19375388401e-14  1.20571369923e-14  1.03621318389e-14  1.07758922173e-14  1.08565966451e-14  1.12824868351e-14  9.70849056128e-15  1.05228991361e-14  1.00361772347e-14  9.97006582353e-15  9.82475657444e-15  8.93728431732e-15  1.02070183758e-14  9.60296114669e-15  9.91152034246e-15  1.09297659202e-14  9.04182170749e-15  8.99516086234e-15  9.87302612409e-15  9.58240091857e-15  9.39167487808e-15  1.00023568857e-14  1.08059103702e-14  9.45371324105e-15  1.01087086905e-14  8.35365977907e-15  9.25678467142e-15  1.11329602158e-14  9.10265262695e-15  1.03503996854e-14  1.02231031095e-14  1.07591025818e-14  1.01849599426e-14  1.16114999268e-14  1.23966023164e-14  1.17177433717e-14  1.17477530447e-14  1.14025511332e-14  1.26490090237e-14  1.30007280694e-14  1.09347942477e-14  1.23629142189e-14  1.14245539468e-14  1.45543974172e-14  1.45817641631e-14  1.531823644e-14  1.56416329833e-14  1.60870904294e-14  1.64523797462e-14  1.91003977209e-14  1.98072016841e-14  2.26639076963e-14  2.63721176614e-14  2.76092363556e-14  3.31698298428e-14  3.93258696816e-14  4.71490290435e-14  5.53819385338e-14  6.70259820734e-14  8.33031876395e-14  1.06246011047e-13  1.38066950584e-13  1.89292397867e-13  2.85721955018e-13  5.38972459889e-13  1.53754320772e-12  5.3795023093e-13  2.8681509428e-13  1.90314956271e-13  1.38625994947e-13  1.06065802704e-13  8.27497499233e-14  6.70904219154e-14  5.666272146e-14  4.70549686352e-14  3.89875162687e-14  3.33026616754e-14  2.86249996548e-14  2.54965517678e-14  2.26443998047e-14  2.05672715193e-14  1.85493043302e-14  1.64451080537e-14
 1.77151892781e-14  1.69883662696e-14  1.51819096229e-14  1.40226856008e-14  1.45565850069e-14  1.36958629588e-14  1.26413388746e-14  1.31729567313e-14  1.16790265473e-14  1.18104258805e-14  9.99805153194e-15  1.16620177394e-14  1.14623508073e-14  1.26575714565e-14  1.06117404668e-14  1.14514591829e-14  1.14002347308e-14  1.19694818549e-14  1.22221832533e-14  9.9048830968e-15  1.08877504988e-14  9.95486475549e-15  1.0495230022e-14  1.0735706885e-14  1.07863518628e-14  1.11104416483e-14  9.85334833917e-15  9.47849319521e-15  1.04654910339e-14  9.85610886168e-15  9.48196978536e-15  1.05229811306e-14  9.1900560353e-15  1.02863849978e-14  8.78417516723e-15  1.09073202494e-14  9.35629821042e-15  1.03562371668e-14  9.3029047374e-15  9.10488151367e-15  1.00904501116e-14  9.17571475333e-15  1.09466644522e-14  1.1612887144e-14  1.09783650852e-14  1.0374279461e-14  1.00515068872e-14  1.16673235031e-14  1.09400394968e-14  1.08304993928e-14  1.04583067655e-14  1.20264350687e-14  1.0236803606e-14  1.10034136235e-14  1.13748402249e-14  1.07756908927e-14  1.24409915042e-14  1.24128732641e-14  1.44915627289e-14  1.43302882148e-14  1.55688140015e-14  1.60078050553e-14  1.85083314992e-14  1.94148677311e-14  2.16911716349e-14  2.287724882e-14  2.47832218779e-14  2.92614154002e-14  3.36132437935e-14  4.06359199497e-14  4.71788066386e-14  5.63422076332e-14  6.90376825371e-14  8.47503053005e-14  1.06120231254e-13  1.38315715278e-13  1.88782873718e-13  2.869820153e-13  5.3795023093e-13  1.53979278916e-12  5.36896261877e-13  2.8728549703e-13  1.90454700297e-13  1.38244520432e-13  1.06088660204e-13  8.28219446454e-14  6.7954651445e-14  5.63742131829e-14  4.72965669589e-14  3.92293310162e-14  3.31645484363e-14  2.96804078457e-14  2.56490594027e-14  2.23117813028e-14  2.10154711933e-14  1.91374213059e-14
 2.0346378933e-14  1.76291239287e-14  1.71957313345e-14  1.52690151101e-14  1.52881678272e-14  1.47582948206e-14  1.47803084391e-14  1.36913613875e-14  1.27536609529e-14  1.28754225356e-14  1.19849198054e-14  1.17485690085e-14  1.13370991133e-14  1.19612012142e-14  1.02044372302e-14  9.91343481711e-15  1.13988938481e-14  1.08969008034e-14  1.00822726066e-14  1.03089900093e-14  9.81287343114e-15  9.85549170705e-15  9.04294817442e-15  1.03141438707e-14  9.5144087006e-15  1.02359388638e-14  1.03001182382e-14  9.06312300894e-15  9.71789743222e-15  1.04917126591e-14  1.01898923887e-14  9.71997172207e-15  1.0229639105e-14  1.05680747986e-14  9.47412756154e-15  1.09379474223e-14  9.95048225331e-15  9.91282426946e-15  8.88820902997e-15  9.10264092432e-15  8.01973774531e-15  8.93510172836e-15  1.08953233382e-14  1.06629566904e-14  1.14666886657e-14  1.09523215163e-14  1.0575472955e-14  1.1292391218e-14  1.09781282651e-14  1.16500089125e-14  1.03267486871e-14  1.13014519334e-14  1.0293172656e-14  1.100933542e-14  1.21379647105e-14  1.29399163329e-14  1.28829829276e-14  1.3393357924e-14  1.37173947355e-14  1.4492672761e-14  1.40086193706e-14  1.53548055681e-14  1.68948742699e-14  1.76729304747e-14  1.98884702157e-14  2.1198387196e-14  2.31015003188e-14  2.69674818236e-14  3.1471504611e-14  3.32242575258e-14  4.12507278771e-14  4.68921859586e-14  5.62419594808e-14  6.68082314532e-14  8.29580953456e-14  1.05568217384e-13  1.3743132028e-13  1.90613609912e-13  2.8681509428e-13  5.36896261877e-13  1.53093566721e-12  5.36672277609e-13  2.87147673293e-13  1.88841036814e-13  1.37251761402e-13  1.04762257114e-13  8.40010767924e-14  6.81606228411e-14  5.49452559343e-14  4.66149986823e-14  3.96359009344e-14  3.42139562828e-14  2.99050952046e-14  2.5991037649e-14  2.28566190487e-14  2.12669338945e-14
 2.09235091544e-14  1.95371187021e-14  1.92266152957e-14  1.60841606323e-14  1.44509133321e-14  1.42815848493e-14  1.38453333454e-14  1.26089859284e-14  1.17615260101e-14  1.33116282051e-14  1.11277394992e-14  1.21258992215e-14  1.26680032653e-14  1.12917478786e-14  1.03511732963e-14  1.09510146841e-14  1.03774752958e-14  1.08196211796e-14  1.09465922293e-14  1.07593532263e-14  9.70623827134e-15  8.61209947723e-15  9.62340824805e-15  9.91246922022e-15  9.66402531906e-15  1.02897768286e-14  1.06822648643e-14  9.50116040289e-15  9.96427123698e-15  1.02852319826e-14  9.61586903259e-15  8.87655101068e-15  1.03780096263e-14  9.83964961493e-15  9.51951578743e-15  1.04198581597e-14  9.91170899711e-15  9.7016767466e-15  9.81225046486e-15  9.6371080437e-15  9.10380713649e-15  8.85192946207e-15  1.076629479e-14  9.34231457195e-15  9.99674001287e-15  9.82957616687e-15  9.97141956842e-15  1.03733966155e-14  1.03594677141e-14  1.09124186615e-14  1.12217690281e-14  1.15674062162e-14  1.17822663108e-14  9.74698953747e-15  9.9604394296e-15  1.14483414903e-14  1.17001418506e-14  1.19961446318e-14  1.25619588254e-14  1.39076261027e-14  1.45197265085e-14  1.42602017852e-14  1.6314239407e-14  1.70231159984e-14  1.79010950095e-14  1.958666183e-14  2.1182760177e-14  2.37035249735e-14  2.72113263531e-14  2.94475218369e-14  3.35163562605e-14  3.99717707622e-14  4.69084131894e-14  5.49901285873e-14  6.80347569578e-14  8.44502864269e-14  1.04446897372e-13  1.38880025695e-13  1.90314956271e-13  2.8728549703e-13  5.36672277609e-13  1.53663535008e-12  5.37738684799e-13  2.865217276e-13  1.90213959462e-13  1.35974921266e-13  1.0585389487e-13  8.35291336406e-14  6.79876794626e-14  5.53559323425e-14  4.70832870689e-14  3.93881897971e-14  3.42553386514e-14  2.93862612792e-14  2.55285577735e-14  2.3879574968e-14
 2.39983028899e-14  2.18664162199e-14  2.00362318685e-14  1.83313982707e-14  1.67384699104e-14  1.63461261905e-14  1.53268393778e-14  1.53475740066e-14  1.41908473025e-14  1.30110160049e-14  1.15086709146e-14  1.18203946576e-14  1.11245272625e-14  1.05384073382e-14  1.15627726249e-14  1.10405852199e-14  1.02375291855e-14  1.07029436147e-14  1.04918893214e-14  1.12828082447e-14  1.01275188322e-14  9.05418358323e-15  1.0767416702e-14  9.88683078738e-15  9.72898158243e-15  9.76468004522e-15  9.37313628773e-15  9.50998187131e-15  9.68020395929e-15  1.01220633918e-14  9.50791063789e-15  8.7342228377e-15  9.49458873248e-15  8.54916365351e-15  9.60432938993e-15  1.1088653987e-14  1.11059518557e-14  9.89404711531e-15  9.29404740244e-15  8.79876297006e-15  8.97013466971e-15  9.20021937635e-15  1.06470389888e-14  9.222582605e-15  1.01391955262e-14  1.00424442212e-14  1.0771997697e-14  1.05329665987e-14  1.04212594329e-14  1.08640628923e-14  1.08281473362e-14  1.17653577159e-14  1.12830730134e-14  1.03330715808e-14  1.02760101078e-14  1.17204920062e-14  1.11246711504e-14  1.16052698936e-14  1.16705633581e-14  1.26560011608e-14  1.36758674237e-14  1.31504466521e-14  1.41868249163e-14  1.5181676979e-14  1.72715376652e-14  1.93017735634e-14  1.95280377904e-14  2.10772296695e-14  2.45982583106e-14  2.54974766617e-14  3.02672792993e-14  3.45701185955e-14  4.01115776057e-14  4.79477473677e-14  5.67996966436e-14  6.73760310144e-14  8.36342566145e-14  1.06267341418e-13  1.38625994947e-13  1.90454700297e-13  2.87147673293e-13  5.37738684799e-13  1.53653666521e-12  5.3829023706e-13  2.86226304061e-13  1.89037183522e-13  1.38283814034e-13  1.0616022865e-13  8.42502475275e-14  6.76851202062e-14  5.52763521397e-14  4.6903551125e-14  3.97892285065e-14  3.47109086456e-14  3.08562608472e-14  2.74403584128e-14
 2.65529845728e-14  2.51360328482e-14  2.15434129727e-14  2.08238686571e-14  1.89914056458e-14  1.75447467121e-14  1.60023443047e-14  1.38922383002e-14  1.38775081418e-14  1.30183257988e-14  1.33467120849e-14  1.25866768e-14  1.26113487007e-14  1.2110098823e-14  1.23318353413e-14  1.04835893203e-14  1.05314197978e-14  1.00413151667e-14  1.0425787593e-14  1.06320453526e-14  9.41460899574e-15  9.46464665083e-15  1.06895953805e-14  1.00286273224e-14  9.68086019243e-15  9.74152761465e-15  9.44264755743e-15  9.64027901423e-15  1.01260073811e-14  1.00521299188e-14  9.40143644175e-15  9.26626689081e-15  1.04417260894e-14  9.64863587919e-15  9.00034036225e-15  1.00694215363e-14  9.8534194718e-15  9.83797459452e-15  9.93521716095e-15  9.19202420143e-15  9.04614033871e-15  8.12660349545e-15  1.07369071731e-14  1.05753491988e-14  1.08398675991e-14  1.04646919679e-14  1.06617486885e-14  1.07717741809e-14  1.03465084817e-14  9.72583658009e-15  9.66129081884e-15  8.49280869818e-15  9.84301752901e-15  8.82220612505e-15  9.8357376602e-15  1.09748439147e-14  1.02600093094e-14  1.09913813722e-14  1.10225088909e-14  1.11418863283e-14  1.20937860495e-14  1.42212793645e-14  1.43750466913e-14  1.51026666218e-14  1.55176202588e-14  1.6360803955e-14  1.75346338632e-14  1.86107692295e-14  2.21538983122e-14  2.28860480481e-14  2.67574431017e-14  2.9671898114e-14  3.43552977911e-14  3.9831561075e-14  4.64583344434e-14  5.59154837613e-14  6.82669722333e-14  8.40412895616e-14  1.06065802704e-13  1.38244520432e-13  1.88841036814e-13  2.865217276e-13  5.3829023706e-13  1.53567990291e-12  5.35863631478e-13  2.85556025268e-13  1.89544399689e-13  1.38260310337e-13  1.06024630587e-13  8.28096860359e-14  6.74266045181e-14  5.56491745211e-14  4.74845926418e-14  4.07381851532e-14  3.59325608688e-14  2.98433528514e-14
 2.93386064304e-14  2.6324672263e-14  2.32821826728e-14  2.17323995326e-14  1.94225174952e-14  1.80972338308e-14  1.62754396676e-14  1.46396295983e-14  1.4139571196e-14  1.41119338241e-14  1.33184609925e-14  1.28544289225e-14  1.29480717373e-14  1.17392872877e-14  1.21049788262e-14  1.13973907883e-14  1.22992657906e-14  1.17889368167e-14  1.07994174038e-14  1.04555389128e-14  1.16895996174e-14  1.0497180613e-14  9.83383251562e-15  9.62514360051e-15  9.90130107175e-15  1.01597585866e-14  1.0025255471e-14  1.00292039279e-14  1.01792600089e-14  1.11731074592e-14  9.10733931681e-15  1.01139132103e-14  1.10211586347e-14  9.76466318183e-15  8.86950629813e-15  1.08026259161e-14  1.00382079678e-14  1.06833636091e-14  1.07159234056e-14  1.0096771653e-14  9.45692994215e-15  8.55466328655e-15  9.5620242907e-15  9.3834860048e-15  9.1333577615e-15  8.92275078673e-15  9.58438819337e-15  9.34659550476e-15  1.08584843309e-14  1.0162247095e-14  1.002962415e-14  8.74928595466e-15  9.96228689985e-15  1.08728089178e-14  9.73743341737e-15  1.05917861171e-14  1.17980174796e-14  1.19014811646e-14  1.15430223815e-14  1.22866383242e-14  1.18965772302e-14  1.33637019335e-14  1.32383990134e-14  1.38467562996e-14  1.55410112932e-14  1.58042985301e-14  1.51861295622e-14  1.667637459e-14  1.91042063273e-14  2.17486688853e-14  2.41854650577e-14  2.59168596806e-14  2.93922419902e-14  3.54618004454e-14  3.99786140319e-14  4.69707276414e-14  5.6621768495e-14  6.70046416547e-14  8.27497499233e-14  1.06088660204e-13  1.37251761402e-13  1.90213959462e-13  2.86226304061e-13  5.35863631478e-13  1.53187932639e-12  5.34670197101e-13  2.8631316304e-13  1.90009978927e-13  1.38564693846e-13  1.04646789837e-13  8.34996059229e-14  6.79541295763e-14  5.59011461402e-14  4.75024377777e-14  3.94530637325e-14  3.44855402936e-14
 3.3667141356e-14  2.99932558874e-14  2.57790972484e-14  2.28132217853e-14  2.12985135527e-14  1.89503559711e-14  1.70258748943e-14  1.58690953754e-14  1.51476296579e-14  1.3428942375e-14  1.33287590852e-14  1.32517966381e-14  1.28600317841e-14  1.16365249033e-14  1.08073872664e-14  1.03438803791e-14  1.0438521195e-14  1.09674271595e-14  1.11203850363e-14  1.14353412791e-14  1.06278480378e-14  9.53008942756e-15  8.92536899155e-15  9.16322547825e-15  8.82417928513e-15  9.53845323184e-15  9.73816391422e-15  9.63856587941e-15  9.83096898174e-15  1.03661477841e-14  8.3743891212e-15  9.04012762466e-15  1.13552863466e-14  1.05393485988e-14  8.19793543836e-15  9.14585506032e-15  1.07090594717e-14  9.81803922635e-15  8.35945772277e-15  9.6778033661e-15  8.98218533532e-15  8.98374124e-15  1.03074577464e-14  1.05302801509e-14  9.22549467115e-15  9.30306151383e-15  8.84658754739e-15  9.41972237576e-15  9.3279228146e-15  1.03468437413e-14  1.00885146573e-14  9.55599340047e-15  9.53569562571e-15  9.45393387003e-15  9.67302723713e-15  1.10133796861e-14  1.02764934297e-14  1.09740188343e-14  1.08632643682e-14  1.17010237379e-14  1.25699855487e-14  1.29833742402e-14  1.15100497421e-14  1.23663349585e-14  1.34433466317e-14  1.37520953113e-14  1.4616014851e-14  1.67329538429e-14  1.74576496645e-14  1.9486595257e-14  2.16225384075e-14  2.35597560313e-14  2.63812111031e-14  3.00175480721e-14  3.47789673747e-14  4.08055383368e-14  4.69005950547e-14  5.43865349806e-14  6.70904219154e-14  8.28219446454e-14  1.04762257114e-13  1.35974921266e-13  1.89037183522e-13  2.85556025268e-13  5.34670197101e-13  1.53214480145e-12  5.35418817734e-13  2.84819392467e-13  1.8959042381e-13  1.3755876899e-13  1.0470304756e-13  8.2569306177e-14  6.66515984682e-14  5.50362104164e-14  4.57881185108e-14  3.93783143465e-14
 3.88928564916e-14  3.51276826376e-14  3.03910160705e-14  2.71025927726e-14  2.40149700808e-14  2.30502971038e-14  1.88810395577e-14  1.7347065558e-14  1.62356037568e-14  1.52538635519e-14  1.41765256237e-14  1.37485472662e-14  1.28116653738e-14  1.14296692719e-14  1.21046789741e-14  1.14813693304e-14  1.25287292519e-14  1.20233291458e-14  1.13855568487e-14  1.27119906569e-14  1.15765067892e-14  1.03619392319e-14  1.10747265129e-14  9.40930443161e-15  9.93813048205e-15  1.03766120214e-14  1.02258817317e-14  1.01001483707e-14  9.83073939132e-15  1.01069155773e-14  1.03846914171e-14  9.94139743924e-15  1.2023394918e-14  9.92814742148e-15  9.7214612222e-15  1.06230876773e-14  1.10790401113e-14  9.87679749651e-15  9.15002374938e-15  1.1352333044e-14  9.54515723276e-15  9.74467154023e-15  1.09031256653e-14  1.09417683419e-14  9.94242728202e-15  1.03413611768e-14  1.20004013684e-14  1.05603854483e-14  1.10936547574e-14  1.07206751638e-14  9.83397429831e-15  1.07344161931e-14  1.09769758501e-14  9.79980816096e-15  1.02204555901e-14  1.0362200122e-14  1.16167732827e-14  1.08279199115e-14  1.16869752744e-14  1.26104251943e-14  1.2026883878e-14  1.16676153702e-14  1.16165561948e-14  1.13318971079e-14  1.26852335002e-14  1.38382338456e-14  1.47070871864e-14  1.52091527543e-14  1.57883117279e-14  1.74424653847e-14  1.8506924994e-14  2.14061040324e-14  2.3508457339e-14  2.60067023732e-14  3.04116083643e-14  3.45730988637e-14  3.94126574522e-14  4.65669272963e-14  5.666272146e-14  6.7954651445e-14  8.40010767924e-14  1.0585389487e-13  1.38283814034e-13  1.89544399689e-13  2.8631316304e-13  5.35418817734e-13  1.53437564529e-12  5.36386069277e-13  2.85593403759e-13  1.89705593489e-13  1.38898919419e-13  1.06055879111e-13  8.4143510317e-14  6.77057599106e-14  5.52100189511e-14  4.58601380839e-14
 4.50534891378e-14  3.91015011501e-14  3.22620543921e-14  2.86354860451e-14  2.700283969e-14  2.41127751973e-14  2.01576212099e-14  1.81306143607e-14  1.82830572565e-14  1.61327484459e-14  1.5151250546e-14  1.41953846634e-14  1.22054890926e-14  1.21208641637e-14  1.21832827647e-14  1.16638184935e-14  1.27298132718e-14  1.13525117402e-14  1.10831219872e-14  1.10721154105e-14  1.15197355235e-14  1.07738004689e-14  9.81077458111e-15  9.52315179371e-15  9.04678693434e-15  1.12052270417e-14  1.09178495629e-14  1.0736809101e-14  9.13123620538e-15  1.04242042336e-14  9.85285164444e-15  9.66155177649e-15  1.02491365858e-14  9.34815798288e-15  8.74209111033e-15  1.07111642984e-14  9.91901330856e-15  1.09952136852e-14  1.02503650074e-14  1.03598953208e-14  9.591731723e-15  9.84341083025e-15  1.01058694889e-14  9.53877759054e-15  9.56759241942e-15  9.42016379073e-15  9.77977411131e-15  9.46080476739e-15  1.07902139678e-14  1.09486310352e-14  1.0300170554e-14  1.28208604663e-14  1.10612918207e-14  1.11579744318e-14  1.1089831355e-14  1.12820427446e-14  1.05200828071e-14  1.08273302518e-14  1.20040593795e-14  1.29248292628e-14  1.05816621364e-14  1.24001611162e-14  1.11425946628e-14  1.24132055854e-14  1.2563976533e-14  1.21242963118e-14  1.29682639621e-14  1.47953692998e-14  1.46797753541e-14  1.64256763228e-14  1.79577887087e-14  1.94364780611e-14  2.23283378877e-14  2.37406958787e-14  2.56621576539e-14  2.88758622851e-14  3.27876407158e-14  3.98401325709e-14  4.70549686352e-14  5.63742131829e-14  6.81606228411e-14  8.35291336406e-14  1.0616022865e-13  1.38260310337e-13  1.90009978927e-13  2.84819392467e-13  5.36386069277e-13  1.53263203067e-12  5.36597470311e-13  2.87433578486e-13  1.90127443405e-13  1.38210970641e-13  1.05352170277e-13  8.3341243511e-14  6.76032369264e-14  5.53190768518e-14
 5.45413908754e-14  4.72867247548e-14  3.85860583656e-14  3.45134499844e-14  2.92559054361e-14  2.7726677459e-14  2.29405958692e-14  1.97868119568e-14  1.98496434918e-14  1.74935875881e-14  1.65241507897e-14  1.56457443405e-14  1.47316298586e-14  1.31753691655e-14  1.44651591745e-14  1.32284351731e-14  1.33515954848e-14  1.23895323666e-14  1.19217648983e-14  1.10465084409e-14  1.19940533542e-14  1.11935110095e-14  1.16905091521e-14  1.07147318083e-14  1.08800410324e-14  1.12856375181e-14  1.06546413412e-14  9.66817987227e-15  1.10889669402e-14  1.05737500078e-14  1.01586861494e-14  9.91862466145e-15  1.03941825344e-14  1.03067522945e-14  1.03045999883e-14  1.10880697727e-14  9.6313347428e-15  9.7905906442e-15  9.01985095753e-15  1.01427147634e-14  8.90848682783e-15  9.78667959196e-15  9.08198888176e-15  1.03499632461e-14  9.66239212277e-15  1.0397394161e-14  1.04942529152e-14  1.12054099953e-14  1.01489852923e-14  1.04447580032e-14  9.46896082655e-15  1.00117737704e-14  9.2550497394e-15  9.84580524374e-15  1.01762623458e-14  1.09837400239e-14  1.16782176034e-14  1.08551591077e-14  9.83241022179e-15  1.23069393246e-14  1.25712099324e-14  1.27816896908e-14  1.20313642568e-14  1.1376703913e-14  1.13426370358e-14  1.23417869246e-14  1.28158716763e-14  1.38500925822e-14  1.3589203783e-14  1.61339064043e-14  1.69117315814e-14  1.75755700978e-14  1.96870061399e-14  2.21396573787e-14  2.311593932e-14  2.74111566142e-14  2.9677260494e-14  3.50384953441e-14  3.89875162687e-14  4.72965669589e-14  5.49452559343e-14  6.79876794626e-14  8.42502475275e-14  1.06024630587e-13  1.38564693846e-13  1.8959042381e-13  2.85593403759e-13  5.36597470311e-13  1.53278848043e-12  5.3668002501e-13  2.87383245364e-13  1.90635655695e-13  1.38913341472e-13  1.07200449866e-13  8.38961929731e-14  6.74008120826e-14
 6.71942793781e-14  5.64665348763e-14  4.73235321467e-14  4.07231351548e-14  3.50869937249e-14  3.05224708194e-14  2.74276120228e-14  2.34150069676e-14  2.24144105513e-14  1.98490484661e-14  1.80528657566e-14  1.64335715243e-14  1.53788897066e-14  1.43315407392e-14  1.29647013367e-14  1.29033744819e-14  1.28081715554e-14  1.18969096707e-14  1.13395665265e-14  1.22307387347e-14  1.11894853755e-14  9.74403229354e-15  1.07102967189e-14  1.00453186885e-14  9.48927752514e-15  9.18703626649e-15  9.39089014113e-15  8.43572262285e-15  8.97881105291e-15  9.75867378346e-15  9.79579610777e-15  9.67402113228e-15  9.53513178796e-15  1.02369680111e-14  9.63537076205e-15  1.01683369007e-14  1.06214989177e-14  9.93336659089e-15  9.18541976929e-15  8.60521182975e-15  9.498594628e-15  1.02360639398e-14  1.05311618982e-14  1.02313996258e-14  8.78313082289e-15  1.04194866992e-14  9.06718064148e-15  9.91732533393e-15  9.55262001825e-15  9.87625998767e-15  8.91404615675e-15  9.61890329655e-15  9.45828503672e-15  9.57246246757e-15  8.79929634033e-15  1.03140250441e-14  1.10114024503e-14  1.00992152587e-14  1.04994423981e-14  1.10441968492e-14  1.04631588951e-14  1.1645976742e-14  1.07850573295e-14  1.15614552481e-14  1.18050123841e-14  1.27334803515e-14  1.21783916064e-14  1.34324572083e-14  1.26892630385e-14  1.56014163906e-14  1.58221888265e-14  1.54180229879e-14  1.73823668964e-14  1.82176754343e-14  1.97897711543e-14  2.34979312889e-14  2.52098559912e-14  2.87320669772e-14  3.33026616754e-14  3.92293310162e-14  4.66149986823e-14  5.53559323425e-14  6.76851202062e-14  8.28096860359e-14  1.04646789837e-13  1.3755876899e-13  1.89705593489e-13  2.87433578486e-13  5.3668002501e-13  1.53639638174e-12  5.38280484058e-13  2.87440548299e-13  1.9029476241e-13  1.39262593058e-13  1.05960391728e-13  8.28269171264e-14
 8.37597420013e-14  6.84540273971e-14  5.6947208285e-14  4.84830717804e-14  4.1113991012e-14  3.55970844491e-14  3.07550128388e-14  2.57236504395e-14  2.39811924552e-14  2.1005663479e-14  1.92134148033e-14  1.66384550259e-14  1.7736975223e-14  1.44978297407e-14  1.37463727817e-14  1.32969237474e-14  1.36419189277e-14  1.21973893498e-14  1.30147923686e-14  1.25045787737e-14  1.18222641295e-14  1.17828884904e-14  1.25561709865e-14  1.14677924922e-14  1.05277794574e-14  1.05308497425e-14  1.05785508231e-14  1.02847601578e-14  1.03243324379e-14  1.09643078035e-14  1.11222556718e-14  9.95954247665e-15  9.46249161618e-15  1.01640129307e-14  9.73254487282e-15  1.02406895665e-14  9.5005668053e-15  9.17118109459e-15  8.33195809566e-15  9.70194129216e-15  9.67528426145e-15  9.74532193579e-15  9.9256149562e-15  1.05414426852e-14  9.51244102106e-15  9.94442705078e-15  8.77552798258e-15  9.5448956705e-15  9.99916404343e-15  1.06957423098e-14  1.04227167427e-14  1.09621986912e-14  1.11219393408e-14  9.98335557818e-15  1.06146446001e-14  1.04839875049e-14  1.08060992219e-14  1.04829709789e-14  1.09963333077e-14  1.09828885506e-14  1.0872812847e-14  1.16564970982e-14  9.59014270295e-15  1.201122339e-14  1.26635093202e-14  1.29239208222e-14  1.29519139124e-14  1.38058933797e-14  1.30439060487e-14  1.46244225169e-14  1.59972501792e-14  1.53670765051e-14  1.70342983313e-14  1.74103645614e-14  2.056842965e-14  2.07269429791e-14  2.46930248841e-14  2.61067028118e-14  2.86249996548e-14  3.31645484363e-14  3.96359009344e-14  4.70832870689e-14  5.52763521397e-14  6.74266045181e-14  8.34996059229e-14  1.0470304756e-13  1.38898919419e-13  1.90127443405e-13  2.87383245364e-13  5.38280484058e-13  1.54228908857e-12  5.39650846614e-13  2.87117095762e-13  1.91564969032e-13  1.38774585964e-13  1.05991702918e-13
 1.05224292122e-13  8.3223489481e-14  6.7659206481e-14  5.597257061e-14  4.86456201896e-14  4.10842214115e-14  3.44574196851e-14  2.90337528336e-14  2.56850413949e-14  2.17954726667e-14  2.04851473651e-14  1.79223047004e-14  1.79130775048e-14  1.5372276255e-14  1.50604419406e-14  1.42472030865e-14  1.35516188834e-14  1.09628108587e-14  1.29835314036e-14  1.26129623883e-14  1.1468475341e-14  1.15918494606e-14  1.0970475471e-14  1.14896326157e-14  1.03529113744e-14  9.82088954446e-15  1.13202352125e-14  1.02859373223e-14  9.49304132251e-15  9.93584915807e-15  1.0960209775e-14  1.07479313121e-14  9.5502223363e-15  1.14522846784e-14  9.59230202915e-15  1.06503825477e-14  9.04002415682e-15  8.8944887808e-15  9.21899684081e-15  9.74001367034e-15  9.96223104444e-15  9.40179683145e-15  9.77161000866e-15  9.06816928804e-15  8.58771045914e-15  1.04954776112e-14  1.0453260421e-14  1.0571241959e-14  1.06260946189e-14  1.05761821244e-14  1.12193403405e-14  1.17875236805e-14  1.23551371948e-14  1.11878322535e-14  9.84573581414e-15  1.1523227991e-14  1.02153129222e-14  1.08059485292e-14  1.05448861984e-14  1.03383231154e-14  1.04272154917e-14  1.11372433185e-14  9.50897392649e-15  1.05463555027e-14  1.14774139249e-14  1.19687412725e-14  1.09436421571e-14  1.21544358412e-14  1.15897930758e-14  1.31847060079e-14  1.53053068968e-14  1.49462953934e-14  1.71779840979e-14  1.64997494535e-14  1.86751167607e-14  1.95824374215e-14  2.20098662936e-14  2.41171011507e-14  2.54965517678e-14  2.96804078457e-14  3.42139562828e-14  3.93881897971e-14  4.6903551125e-14  5.56491745211e-14  6.79541295763e-14  8.2569306177e-14  1.06055879111e-13  1.38210970641e-13  1.90635655695e-13  2.87440548299e-13  5.39650846614e-13  1.53897236769e-12  5.39388100687e-13  2.86917964635e-13  1.89158827677e-13  1.37464766554e-13
 1.39065224469e-13  1.05900047884e-13  8.48585690316e-14  6.9596798476e-14  5.76649077807e-14  4.73823530095e-14  3.83586057243e-14  3.43549368501e-14  3.01966398407e-14  2.54179885744e-14  2.33204553278e-14  2.08647528772e-14  1.81008546858e-14  1.74362478794e-14  1.62904123271e-14  1.54888780385e-14  1.44783282753e-14  1.4212313014e-14  1.40097194554e-14  1.25552086488e-14  1.08057433249e-14  1.06978434382e-14  1.20492572822e-14  1.09919154414e-14  1.10595686169e-14  1.01041449291e-14  1.10189478216e-14  1.04728929717e-14  9.82737809119e-15  1.00067181815e-14  9.82362304301e-15  1.05711933049e-14  1.00109049697e-14  1.09255575955e-14  9.33107969236e-15  1.02825446199e-14  1.05327332695e-14  9.92671727141e-15  1.00179014914e-14  1.15169263253e-14  9.44172149897e-15  9.29270540115e-15  9.55906476156e-15  1.02899733172e-14  1.10200424552e-14  1.01510763236e-14  1.02215404822e-14  1.1159977402e-14  1.06650707422e-14  1.04361239484e-14  1.06403812516e-14  1.02951241622e-14  1.08706638479e-14  1.05856856199e-14  1.01134630242e-14  1.02840040533e-14  1.03063280004e-14  9.91379517232e-15  9.29313858914e-15  1.03907861487e-14  9.99025335776e-15  1.14318295169e-14  9.97818929472e-15  1.05076978189e-14  1.07462659598e-14  1.16115684062e-14  1.14203454752e-14  1.18092238469e-14  1.11384952769e-14  1.24219908903e-14  1.26693827626e-14  1.28286232837e-14  1.48725668247e-14  1.53287572097e-14  1.62904606896e-14  1.78106943361e-14  1.8643700673e-14  2.07367878962e-14  2.26443998047e-14  2.56490594027e-14  2.99050952046e-14  3.42553386514e-14  3.97892285065e-14  4.74845926418e-14  5.59011461402e-14  6.66515984682e-14  8.4143510317e-14  1.05352170277e-13  1.38913341472e-13  1.9029476241e-13  2.87117095762e-13  5.39388100687e-13  1.54180144822e-12  5.39614451127e-13  2.87096530766e-13  1.8928345918e-13
 1.89576127426e-13  1.37345457269e-13  1.06383936151e-13  8.53135641032e-14  6.78880600665e-14  5.61856122539e-14  4.54517633816e-14  3.95447562101e-14  3.362787793e-14  2.89697456502e-14  2.59723711871e-14  2.30976899458e-14  1.96863830796e-14  1.90440904522e-14  1.78813284963e-14  1.55838903856e-14  1.57961725331e-14  1.53531812876e-14  1.38855411999e-14  1.37815091319e-14  1.30751914343e-14  1.22881808365e-14  1.326793284e-14  1.20104634877e-14  1.29328716512e-14  1.26490546046e-14  1.21890644451e-14  1.18403102272e-14  1.12049001493e-14  1.08917130334e-14  1.01153969192e-14  1.16067745537e-14  1.12896309498e-14  1.2069087474e-14  1.00518047446e-14  1.01747729266e-14  1.07498252819e-14  9.19026107136e-15  9.74241160534e-15  9.55709551098e-15  9.91639714845e-15  1.05538498503e-14  1.07820361749e-14  9.52290552793e-15  1.0034395888e-14  9.37109600376e-15  9.18949402449e-15  8.95554263354e-15  9.41159437437e-15  9.80194195541e-15  9.80911035576e-15  9.18255668589e-15  1.06192842532e-14  1.10454628812e-14  1.10540277333e-14  9.58836686604e-15  1.05344614203e-14  1.01069189478e-14  1.01074209933e-14  9.81074854873e-15  9.82238814299e-15  1.01437518163e-14  1.10669006053e-14  1.08593142199e-14  1.19833407425e-14  1.20394150796e-14  1.1298632102e-14  1.15236378801e-14  1.22217401583e-14  1.2703554232e-14  1.23544981852e-14  1.30582842041e-14  1.33191063247e-14  1.39545921693e-14  1.42705451189e-14  1.55470544187e-14  1.68767020521e-14  1.87138370153e-14  2.05672715193e-14  2.23117813028e-14  2.5991037649e-14  2.93862612792e-14  3.47109086456e-14  4.07381851532e-14  4.75024377777e-14  5.50362104164e-14  6.77057599106e-14  8.3341243511e-14  1.07200449866e-13  1.39262593058e-13  1.91564969032e-13  2.86917964635e-13  5.39614451127e-13  1.54106780052e-12  5.37975290892e-13  2.85863117773e-13
 2.86601631185e-13  1.89363438607e-13  1.38390749259e-13  1.06617053934e-13  8.49116485412e-14  6.86504491772e-14  5.68852389091e-14  4.67735762845e-14  3.97132102846e-14  3.40278573097e-14  2.98320688774e-14  2.65061142719e-14  2.27428533534e-14  2.16155015884e-14  1.90525560745e-14  1.61159744891e-14  1.6609061124e-14  1.45457605274e-14  1.53219703855e-14  1.42596364194e-14  1.3727895544e-14  1.12405836215e-14  1.22747537278e-14  1.19962680558e-14  1.17799359077e-14  1.22029955876e-14  1.19922153884e-14  1.10686609523e-14  1.03561058294e-14  1.06261377431e-14  1.12885189255e-14  1.16383161652e-14  1.19791134384e-14  1.22812838351e-14  1.01174801044e-14  1.02392481665e-14  1.05324948476e-14  9.26315777042e-15  1.05660576928e-14  1.03224778969e-14  8.97988774613e-15  9.79619155036e-15  1.03896838752e-14  9.26371790019e-15  1.01192034395e-14  9.6134707243e-15  9.72286137521e-15  1.00409460266e-14  9.89788551054e-15  1.0459410059e-14  1.09804691186e-14  8.32460815021e-15  9.85458904876e-15  9.51217820205e-15  1.00194444847e-14  9.91266946663e-15  1.11217947274e-14  1.01958513138e-14  9.66159730944e-15  1.09992884805e-14  8.93889826507e-15  1.07947381183e-14  9.91706863834e-15  1.0570804003e-14  1.08156979023e-14  1.01246558055e-14  9.68898534798e-15  1.04989285906e-14  1.0400029693e-14  1.08238804815e-14  1.19371026612e-14  1.19290000618e-14  1.25349159659e-14  1.38159193417e-14  1.34346738523e-14  1.52587508678e-14  1.60422663023e-14  1.79224243872e-14  1.85493043302e-14  2.10154711933e-14  2.28566190487e-14  2.55285577735e-14  3.08562608472e-14  3.59325608688e-14  3.94530637325e-14  4.57881185108e-14  5.52100189511e-14  6.76032369264e-14  8.38961929731e-14  1.05960391728e-13  1.38774585964e-13  1.89158827677e-13  2.87096530766e-13  5.37975290892e-13  1.53725464582e-12  5.36214584401e-13
 5.37352297346e-13  2.86107708581e-13  1.88054018276e-13  1.38090530904e-13  1.06619760363e-13  8.27462139211e-14  6.63990956693e-14  5.53790092058e-14  4.63339169883e-14  3.97725841295e-14  3.48351963049e-14  3.00867243076e-14  2.5845776751e-14  2.40974520081e-14  2.0283060544e-14  1.79645200505e-14  1.71052038993e-14  1.59628603085e-14  1.54810157455e-14  1.49140777893e-14  1.41652018775e-14  1.22997855752e-14  1.28737026282e-14  1.28620873446e-14  1.30476413068e-14  1.2433963962e-14  1.17256116066e-14  1.131355404e-14  1.08316673091e-14  9.64468141691e-15  1.07967066281e-14  1.3204392002e-14  1.12112572186e-14  1.22361576223e-14  1.16835419423e-14  1.10708703098e-14  1.07838769421e-14  9.4380992394e-15  1.0485108332e-14  1.05750564239e-14  1.05407568126e-14  1.05961368388e-14  9.06334495396e-15  8.1915974308e-15  1.03924861804e-14  1.03622051358e-14  1.07371312266e-14  1.0887240322e-14  1.12207099492e-14  1.1584237214e-14  1.16517353069e-14  9.64492435753e-15  9.22180381625e-15  1.04850699626e-14  1.08623705975e-14  9.90414475151e-15  1.1367391398e-14  1.07323095549e-14  1.0081812199e-14  1.21521902889e-14  1.17452370499e-14  1.07740648021e-14  1.14354564111e-14  1.04338653377e-14  1.05830068124e-14  1.14242398704e-14  1.16741602592e-14  1.1023545696e-14  1.14242352991e-14  1.29016097942e-14  1.35374986381e-14  1.25896433656e-14  1.32900949715e-14  1.32145650917e-14  1.26776463351e-14  1.40360623498e-14  1.50482666735e-14  1.62971040701e-14  1.64451080537e-14  1.91374213059e-14  2.12669338945e-14  2.3879574968e-14  2.74403584128e-14  2.98433528514e-14  3.44855402936e-14  3.93783143465e-14  4.58601380839e-14  5.53190768518e-14  6.74008120826e-14  8.28269171264e-14  1.05991702918e-13  1.37464766554e-13  1.8928345918e-13  2.85863117773e-13  5.36214584401e-13  1.53164803878e-12


==> anc/correlator_b11_Nt08_dist15.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 0.000125933380123  0.00012526281927  0.000116236962153  0.000101117471023  8.70851310243e-05  7.19438904871e-05  5.92538731204e-05  4.71846533518e-05  3.97870004604e-05  3.19028288468e-05  2.60350931777e-05  2.19534506145e-05  1.59924896692e-05  1.66669178998e-05  1.24227927328e-05  9.08306965247e-06  8.10001778908e-06  6.48823937658e-06  4.21476000733e-06  5.20204138406e-06  4.18942816719e-06  2.93252330897e-06  3.02170859683e-06  2.09761794314e-06  1.42502765662e-06  2.37245281781e-06  3.22934592501e-06  2.30736839821e-06 -3.88939327335e-07  1.95697023191e-06  2.09675813763e-06  3.5706287898e-07 -7.14567924457e-07  4.21075788201e-08  4.83042872452e-07  3.2743966704e-06  2.64944505959e-07 -7.92638764989e-08 -1.01027314926e-06 -3.40255804242e-06 -5.51626764438e-08  6.1849097825e-07 -3.75036615633e-07 -1.49399410671e-06  4.23902320726e-08  1.12192250333e-06 -1.83890738927e-06 -5.50621835994e-08  8.45452003151e-07 -1.67393025916e-06 -2.0956896112e-06 -2.20846086182e-06 -2.62772862587e-07 -1.05958330172e-06 -1.62442369843e-06  6.50681084669e-07  2.33466779888e-06  1.69375563686e-06  4.68662038377e-06  4.42940896965e-07  1.85741449307e-06  2.10541481573e-07  8.44413051339e-07  1.24497739531e-06  5.07336649059e-07 -8.63876950527e-08 -6.15882747609e-07  2.23142135399e-06  1.3742570104e-06  2.31453368597e-06  2.12496061699e-06  2.00522467715e-06  2.4560109921e-06  3.38141011074e-06  4.6623809506e-06  4.08505294704e-06  7.3428011163e-06  4.40510128975e-06  4.30700377013e-06  6.23199274154e-06  7.0809117584e-06  9.54571506714e-06  1.17063018333e-05  1.28188542031e-05  1.40688424933e-05  1.81092875922e-05  2.63177389976e-05  3.13352800685e-05  3.78728886456e-05  4.71301417215e-05  5.76482585677e-05  7.37442975566e-05  8.44834767476e-05  9.96697672646e-05  0.000112035553276  0.000122649217614
 0.511962371188  0.512762415188  0.512476469253  0.512552873548  0.51125609861  0.5109175476  0.511042032213  0.513399723956  0.511423401401  0.511280407449  0.51041349642  0.510388361483  0.512531418348  0.509973042619  0.512297386762  0.511813703495  0.511084490463  0.512556357451  0.510841135479  0.51071335304  0.513489203999  0.511074824002  0.512445231123  0.510868572983  0.511256754807  0.511485137165  0.511435211734  0.511805163658  0.511699830332  0.509913319868  0.511492510449  0.511225776315  0.51169602048  0.512955835967  0.512225127001  0.511240837158  0.510002510686  0.510698677395  0.511718102675  0.510927831509  0.511230063637  0.5117409609  0.512328892145  0.511817639251  0.511191158485  0.511610754187  0.513681823116  0.514403053825  0.51249737801  0.511851776492  0.511850028912  0.512333396166  0.511234538494  0.51169448152  0.50946593039  0.512224807111  0.511265595024  0.511120993312  0.511661591127  0.51167720192  0.512501847236  0.511542091309  0.511361572384  0.511643417917  0.511079110606  0.510643798819  0.509420061876  0.509814729804  0.511358575049  0.511060115965  0.512426344004  0.509120963304  0.511548200576  0.511342275193  0.511935684914  0.51137708682  0.51101930743  0.510899370761  0.511150675353  0.511292519216  0.513597617859  0.511014777831  0.512022200687  0.511242857524  0.511890426887  0.512072428031  0.511404372335  0.511210242862  0.512055908997  0.512808153945  0.513345119122  0.512167330973  0.511743201077  0.513101778607  0.511688260559  0.51277269031
 2.0980897775e-12  7.35771000742e-13  3.92380646296e-13  2.61242483998e-13  1.901156416e-13  1.4418445658e-13  1.13552036417e-13  9.17334914818e-14  7.58409334565e-14  6.2383859639e-14  5.1417398039e-14  4.25945289849e-14  3.839684163e-14  3.20207788924e-14  2.81459345128e-14  2.60499181712e-14  2.37504743546e-14  2.13565566394e-14  2.09838088888e-14  2.03084523957e-14  1.75927006532e-14  1.51062843834e-14  1.40809343421e-14  1.46899525863e-14  1.38172234637e-14  1.42068893744e-14  1.47765659054e-14  1.20252088308e-14  1.19426840789e-14  1.2231725949e-14  1.14376020387e-14  1.29018536108e-14  1.06036167538e-14  1.16484412975e-14  1.23859046418e-14  1.04173050214e-14  8.98153466986e-15  1.10687534685e-14  9.20345546027e-15  1.04557657824e-14  1.03256470602e-14  1.05460591626e-14  1.23712798195e-14  1.07979147228e-14  9.57018812391e-15  9.00945117399e-15  1.07352442572e-14  1.1186557757e-14  1.10977410728e-14  1.0917420557e-14  9.99476255981e-15  8.99766247204e-15  9.32435081394e-15  1.01152672864e-14  9.46618330759e-15  1.01034522549e-14  1.06895305361e-14  9.68297827484e-15  1.0688186316e-14  9.62089687626e-15  1.03295437009e-14  9.75581659641e-15  1.0069836782e-14  1.17790512885e-14  1.2214406042e-14  1.21892316976e-14  1.11553963415e-14  1.10459727745e-14  1.16334042444e-14  1.20222386552e-14  1.26284274535e-14  1.40035400363e-14  1.39004423821e-14  1.62922567296e-14  1.48161719295e-14  1.67640081907e-14  1.74478051057e-14  1.8375242978e-14  1.82704787574e-14  2.11864739209e-14  2.43859331399e-14  2.61083170326e-14  3.00272594868e-14  3.32602620683e-14  4.00179067365e-14  4.54152123616e-14  5.1563598735e-14  5.98105468354e-14  7.35214945219e-14  9.13809538409e-14  1.11563558141e-13  1.44016906003e-13  1.88713859905e-13  2.60355051564e-13  3.93237646265e-13  7.3745415006e-13
 7.35771000742e-13  2.10259139467e-12  7.3728415397e-13  3.94300248319e-13  2.61649249308e-13  1.89546723948e-13  1.44717134655e-13  1.14181390591e-13  9.19503151348e-14  7.58941951279e-14  6.32770782211e-14  5.27663775981e-14  4.61474812729e-14  4.06055025275e-14  3.36622478249e-14  3.07742032935e-14  2.70278435536e-14  2.36338282148e-14  2.24168384482e-14  2.13493203432e-14  1.83267849601e-14  1.87862120617e-14  1.61680894845e-14  1.4969521522e-14  1.36183638339e-14  1.42409149833e-14  1.47717412046e-14  1.51930166761e-14  1.34874202691e-14  1.25865405408e-14  1.23636400643e-14  1.32494944247e-14  1.23253803319e-14  1.13926003966e-14  1.23257233443e-14  1.15162146663e-14  9.48459068477e-15  1.10276647013e-14  9.82704904434e-15  9.51449548459e-15  8.9224426578e-15  1.11176544264e-14  1.14208570054e-14  9.90771644836e-15  9.72940767394e-15  1.00113418729e-14  1.04196683508e-14  1.03922567786e-14  1.10932934557e-14  1.12400892705e-14  1.10371862379e-14  9.24401799897e-15  9.58273163068e-15  1.01516491709e-14  9.37458260903e-15  1.12847501975e-14  1.0142278092e-14  9.61239808281e-15  1.04762695026e-14  8.98332942374e-15  1.00483854331e-14  1.0502534909e-14  9.68563709503e-15  1.04678314555e-14  1.05179015732e-14  1.24907831187e-14  1.10157335445e-14  1.19216580772e-14  1.19898965046e-14  1.18356894229e-14  1.23048330355e-14  1.13422818821e-14  1.29726257119e-14  1.44250916649e-14  1.50097945287e-14  1.53933016713e-14  1.64036862217e-14  1.5814222111e-14  1.79235618788e-14  1.9495154054e-14  2.24751215712e-14  2.27363399543e-14  2.77346023683e-14  3.10387473521e-14  3.50328760198e-14  3.99930756486e-14  4.35836883411e-14  5.03868493184e-14  6.08659025067e-14  7.42321804277e-14  9.09944342283e-14  1.13026680826e-13  1.43861958843e-13  1.87874277698e-13  2.59690219566e-13  3.96217428499e-13
 3.92380646296e-13  7.3728415397e-13  2.1018894675e-12  7.37378957428e-13  3.92082140003e-13  2.59996724978e-13  1.88744694002e-13  1.44845620336e-13  1.13818641262e-13  9.25164043415e-14  7.66378577389e-14  6.26700491408e-14  5.32492847058e-14  4.70079904663e-14  3.77793726789e-14  3.3665194172e-14  2.83576030185e-14  2.49412616395e-14  2.42223760755e-14  2.29941611555e-14  2.00027749677e-14  1.80841696304e-14  1.67225859357e-14  1.3896845242e-14  1.31149902599e-14  1.35698357849e-14  1.3836959636e-14  1.4022416545e-14  1.35012727918e-14  1.4004622565e-14  1.27290081763e-14  1.17667223259e-14  9.81845405605e-15  1.03099105905e-14  1.13535163366e-14  1.17346226962e-14  1.04996602087e-14  1.04332850435e-14  9.82204851072e-15  9.89598159036e-15  1.04169525913e-14  1.02499105513e-14  1.21967238073e-14  1.25276160516e-14  1.09243141998e-14  9.65537676989e-15  1.04500149814e-14  1.09285919716e-14  1.03085525091e-14  1.11238018061e-14  1.0240831912e-14  8.90568068458e-15  1.16360295951e-14  1.00639215654e-14  1.02537879926e-14  1.03783788376e-14  1.11010555854e-14  1.06998882032e-14  1.06493754821e-14  1.0477460204e-14  1.14485436667e-14  1.18023725021e-14  1.02451355904e-14  1.09817028e-14  1.18346684533e-14  1.18472507089e-14  1.08691803735e-14  1.27430805788e-14  1.29733071371e-14  1.31965050112e-14  1.3780481824e-14  1.28425912211e-14  1.34475598657e-14  1.34483383428e-14  1.44137402036e-14  1.45145454951e-14  1.50680093351e-14  1.66810133973e-14  1.76869610167e-14  1.85706197962e-14  2.13718115343e-14  2.21879083972e-14  2.4774234337e-14  2.88671551315e-14  3.16102852802e-14  3.35635755738e-14  3.81501094469e-14  4.61897084731e-14  5.30822405313e-14  6.51898909191e-14  7.67967972361e-14  9.23816941592e-14  1.15919795485e-13  1.44796625221e-13  1.89981304975e-13  2.62785514668e-13
 2.61242483998e-13  3.94300248319e-13  7.37378957428e-13  2.10450724931e-12  7.35388525227e-13  3.92293723256e-13  2.59227152828e-13  1.8917042421e-13  1.4549539777e-13  1.14717346111e-13  9.17938571614e-14  7.538998843e-14  6.20295542696e-14  5.22511545958e-14  4.36139807726e-14  3.75385075872e-14  3.35910178452e-14  2.79525825116e-14  2.64805783087e-14  2.47367374859e-14  2.12877567543e-14  1.86198657207e-14  1.89350152392e-14  1.44150061109e-14  1.43662559849e-14  1.50503501531e-14  1.57044815342e-14  1.54351269962e-14  1.28634465564e-14  1.43037645394e-14  1.29202584127e-14  1.3419659308e-14  1.23819899689e-14  1.06697035588e-14  1.15690319256e-14  1.1902942667e-14  1.10995555361e-14  1.21391083894e-14  9.4374536952e-15  1.07966695675e-14  1.09301500927e-14  1.1952118629e-14  1.22184968935e-14  1.18412104709e-14  1.10220967479e-14  9.82660684117e-15  1.10988466945e-14  1.08318283836e-14  1.01448632884e-14  8.20101018227e-15  8.02084142337e-15  6.87305907517e-15  9.78234388834e-15  8.81123074278e-15  1.03385569007e-14  9.35065777233e-15  1.07073843373e-14  9.61221256381e-15  8.26291303435e-15  9.06014094493e-15  1.07607628417e-14  1.09315675544e-14  1.13506323706e-14  1.27975670796e-14  1.27065552026e-14  1.16679155975e-14  1.08669298922e-14  1.10399876594e-14  1.05665978035e-14  1.13412666746e-14  1.10546228285e-14  1.03451718203e-14  1.36113044414e-14  1.40215122728e-14  1.28372387714e-14  1.22898883691e-14  1.35175677994e-14  1.37327370121e-14  1.50007623551e-14  1.58265149234e-14  1.79555970663e-14  1.86000112373e-14  2.15216887872e-14  2.5752396974e-14  2.69241997126e-14  3.03086203774e-14  3.25459097018e-14  3.9803407262e-14  4.45056372665e-14  5.25932954877e-14  6.32304728845e-14  7.67907742115e-14  9.40787370372e-14  1.15626809716e-13  1.45250761454e-13  1.92182562545e-13
 1.901156416e-13  2.61649249308e-13  3.92082140003e-13  7.35388525227e-13  2.09795419988e-12  7.34448164808e-13  3.92801224612e-13  2.60182438909e-13  1.88967885266e-13  1.44782836328e-13  1.14352432275e-13  9.10672303006e-14  7.58769126218e-14  6.41510425205e-14  5.31236584046e-14  4.44016156466e-14  3.89068641699e-14  3.2466466789e-14  3.10051806364e-14  2.78033984553e-14  2.28378544816e-14  2.0378615699e-14  1.83140122322e-14  1.69644631674e-14  1.65199340276e-14  1.57573049142e-14  1.36988633637e-14  1.28130689814e-14  1.25752741166e-14  1.3932142109e-14  1.1492497667e-14  1.15812882129e-14  1.21461897704e-14  1.10424250882e-14  1.18582919843e-14  1.30127383368e-14  1.229205391e-14  9.42075868648e-15  9.84984342546e-15  9.47484620399e-15  8.09145341882e-15  1.00145982429e-14  9.69024110971e-15  9.13780805567e-15  1.05495233527e-14  8.3678263118e-15  1.01367773915e-14  1.14504877106e-14  1.0104097354e-14  9.66984215427e-15  1.09254976898e-14  1.09363516004e-14  1.2023567422e-14  1.04086803797e-14  1.00951701374e-14  9.75731089151e-15  1.00742703086e-14  9.30619342323e-15  7.93870219567e-15  1.01904445016e-14  9.80824042995e-15  9.32124035926e-15  1.15314909969e-14  1.15862521038e-14  8.79363554632e-15  9.06473057326e-15  1.00760541338e-14  1.04102798808e-14  1.0520834748e-14  1.05264151317e-14  1.20186368638e-14  1.09759012781e-14  1.16063049996e-14  1.24619041287e-14  1.19601434097e-14  1.17997353232e-14  1.4967317864e-14  1.27763593857e-14  1.55890100056e-14  1.6430950364e-14  1.61933076094e-14  1.75088908688e-14  1.98698316867e-14  2.40866819495e-14  2.447467384e-14  2.59851266047e-14  2.92215228632e-14  3.43132843914e-14  3.75372650099e-14  4.54513186401e-14  5.33752432836e-14  6.41392505066e-14  7.71361547093e-14  9.29079935967e-14  1.12387781785e-13  1.44885192278e-13
 1.4418445658e-13  1.89546723948e-13  2.59996724978e-13  3.92293723256e-13  7.34448164808e-13  2.09512605346e-12  7.33928979307e-13  3.9285877494e-13  2.59990411494e-13  1.88155323526e-13  1.45606781913e-13  1.1355756444e-13  9.17468967931e-14  7.67898714837e-14  6.38659009498e-14  5.09577717625e-14  4.48381293955e-14  3.96782523369e-14  3.50602226371e-14  3.24461073635e-14  2.65491065217e-14  2.42552285284e-14  2.15877235219e-14  1.89152125192e-14  1.89276541828e-14  1.7594262082e-14  1.5306553704e-14  1.52261439056e-14  1.4503503073e-14  1.26893269188e-14  1.2214876226e-14  1.16122000326e-14  1.31163149832e-14  1.12849955232e-14  1.10454510414e-14  1.21472986099e-14  1.09605853371e-14  1.10375694121e-14  9.50216543479e-15  9.67163473321e-15  1.03005759689e-14  1.05608617332e-14  1.04111085478e-14  8.59944665127e-15  9.82979906872e-15  8.27661774461e-15  8.68075191101e-15  1.19940903156e-14  9.14183135744e-15  8.21852222962e-15  8.35827190726e-15  1.01817735104e-14  1.26992670108e-14  1.22537184564e-14  1.13102834877e-14  1.0626329489e-14  1.07919377025e-14  9.09118624815e-15  8.97991008915e-15  7.73489291961e-15  1.0371177817e-14  9.3560020974e-15  9.94632948632e-15  9.75306961503e-15  7.59930358254e-15  9.65769242932e-15  9.91307036014e-15  1.08409690285e-14  1.15218868005e-14  1.00615780891e-14  1.20907940807e-14  1.09615508352e-14  1.32080243762e-14  1.37645426644e-14  1.23295327201e-14  1.45790955012e-14  1.4685274521e-14  1.37969203135e-14  1.46958862178e-14  1.52303582898e-14  1.59391444536e-14  1.68075229869e-14  1.79781143737e-14  2.0643091294e-14  2.17062840037e-14  2.30635825994e-14  2.64113836048e-14  2.98261386992e-14  3.39070039895e-14  3.88145468659e-14  4.46352374193e-14  5.48308692532e-14  6.32101893208e-14  7.4537058931e-14  9.00715566185e-14  1.13365295223e-13
 1.13552036417e-13  1.44717134655e-13  1.88744694002e-13  2.59227152828e-13  3.92801224612e-13  7.33928979307e-13  2.09608154876e-12  7.36483401558e-13  3.93614784372e-13  2.61201901894e-13  1.89320284019e-13  1.44058227359e-13  1.14298796981e-13  9.05636747015e-14  7.48730617562e-14  6.07529686201e-14  5.28216668783e-14  4.53444107742e-14  3.90414320695e-14  3.53806876163e-14  2.94203618036e-14  2.53989372942e-14  2.30489919193e-14  2.25045127952e-14  1.93604558561e-14  2.01918428547e-14  1.76570615684e-14  1.44919701592e-14  1.40622958397e-14  1.27296696438e-14  1.22341239793e-14  1.27177059201e-14  1.2484042593e-14  1.03438889704e-14  1.17412314847e-14  1.11410515635e-14  1.12722169641e-14  1.07200557437e-14  9.9105768185e-15  1.13121574091e-14  1.21144101519e-14  1.30018226339e-14  1.21908077291e-14  1.02701740649e-14  1.0839106014e-14  7.70800582138e-15  8.2269581628e-15  9.1927829382e-15  7.97321674425e-15  9.44261908908e-15  1.05352101471e-14  1.10627889865e-14  1.05880537435e-14  9.33997754424e-15  9.73556871455e-15  1.00514852437e-14  1.01282003528e-14  1.05071441096e-14  1.08753600607e-14  1.01757973674e-14  1.08674213589e-14  1.10913477117e-14  1.06728382008e-14  1.0025343517e-14  1.15958509315e-14  1.1422449794e-14  1.05262711008e-14  1.11017587298e-14  1.17174158207e-14  1.09574917981e-14  1.24281308486e-14  8.73896909926e-15  1.10274971874e-14  1.28760247255e-14  1.24968375284e-14  1.38637440632e-14  1.38980184543e-14  1.33046717817e-14  1.53309250125e-14  1.24840914099e-14  1.51187703385e-14  1.63481462931e-14  1.59002922877e-14  1.92854710897e-14  2.02066439325e-14  1.90032418085e-14  2.41726339802e-14  2.66363198206e-14  2.77077426644e-14  3.31331171762e-14  3.90719130183e-14  4.52060232812e-14  5.34215503861e-14  6.38045383618e-14  7.5364409799e-14  9.17269957484e-14
 9.17334914818e-14  1.14181390591e-13  1.44845620336e-13  1.8917042421e-13  2.60182438909e-13  3.9285877494e-13  7.36483401558e-13  2.10563708822e-12  7.38019198886e-13  3.95189376144e-13  2.61729739443e-13  1.89867833759e-13  1.46561482271e-13  1.13211977616e-13  9.13058993665e-14  7.38690279683e-14  6.0763409691e-14  5.2609872793e-14  4.55426979941e-14  3.99549251111e-14  3.3538538577e-14  3.12244442352e-14  2.73798395118e-14  2.5767204747e-14  2.11923950609e-14  2.02986717788e-14  1.95394068491e-14  1.81424985096e-14  1.58689611903e-14  1.42203039887e-14  1.48886011249e-14  1.4606849346e-14  1.3480321627e-14  1.02462013576e-14  1.14325720737e-14  9.48037163982e-15  1.14636363413e-14  9.69382140553e-15  1.14465759978e-14  1.19533050796e-14  1.00038560253e-14  1.11620829029e-14  1.18587442876e-14  9.5236849177e-15  1.11179397584e-14  8.67585376059e-15  8.97623359894e-15  1.02161625582e-14  9.53134317273e-15  9.83560241928e-15  1.0742597451e-14  9.82305752272e-15  8.65578446388e-15  9.06363159764e-15  8.02913059957e-15  9.35565739579e-15  7.39667958796e-15  9.88258378774e-15  1.01953743521e-14  1.03287383209e-14  9.68747650914e-15  9.72505158059e-15  1.04420735761e-14  1.05931640939e-14  1.11369637316e-14  1.16007438768e-14  1.14791147766e-14  1.29312980566e-14  1.19842866652e-14  1.23772955677e-14  1.35490576962e-14  9.96321666203e-15  1.11226054855e-14  1.27605287547e-14  1.26215685721e-14  1.33566428122e-14  1.01517831327e-14  1.24561904096e-14  1.38043212542e-14  1.35203923736e-14  1.43709396837e-14  1.54899303927e-14  1.59444824745e-14  1.93570145435e-14  1.83861678793e-14  1.75535724063e-14  2.09058277628e-14  2.35540688055e-14  2.5961594658e-14  3.17333025072e-14  3.55666773807e-14  4.04884999711e-14  4.61066969507e-14  5.47989066067e-14  6.32251242158e-14  7.63450544849e-14
 7.58409334565e-14  9.19503151348e-14  1.13818641262e-13  1.4549539777e-13  1.88967885266e-13  2.59990411494e-13  3.93614784372e-13  7.38019198886e-13  2.10017227518e-12  7.36554894458e-13  3.92687596906e-13  2.61171287974e-13  1.90924343066e-13  1.44329543992e-13  1.14098336551e-13  9.14587706587e-14  7.35196204922e-14  6.04690771715e-14  5.32435477997e-14  4.57718795138e-14  3.89427371357e-14  3.57184337633e-14  3.01699884207e-14  2.65205347831e-14  2.24653624164e-14  2.12085338394e-14  1.88262395892e-14  1.71455213602e-14  1.75557318072e-14  1.54431190074e-14  1.38197963881e-14  1.31179120227e-14  1.28795163378e-14  1.30833647575e-14  1.16005648267e-14  1.19363920083e-14  1.2850821405e-14  1.18553215676e-14  1.08700148421e-14  1.21407261395e-14  1.19480973555e-14  1.06608344977e-14  1.24283818831e-14  9.71023330653e-15  9.51523472553e-15  1.09883911294e-14  9.43836061317e-15  1.07990168948e-14  9.33972044211e-15  1.0785030692e-14  1.07173019009e-14  1.10149449677e-14  1.08124344888e-14  1.04183702318e-14  1.10349157484e-14  1.01953860292e-14  9.36837860363e-15  8.94015722112e-15  1.03572698156e-14  1.06455681285e-14  8.79020467478e-15  1.09442713161e-14  1.07977248313e-14  7.83172107001e-15  9.26215106674e-15  1.19980474883e-14  1.26137355655e-14  1.11306247305e-14  1.1783263966e-14  1.09676315348e-14  1.20516798698e-14  9.85731863456e-15  1.15785633782e-14  1.1016945287e-14  1.13392199654e-14  1.16036555559e-14  1.0693801802e-14  1.06262813659e-14  1.15886077193e-14  1.4025551127e-14  1.49429700243e-14  1.41785446711e-14  1.61959877976e-14  1.70999939639e-14  1.64198083225e-14  1.70539410769e-14  2.03451934534e-14  2.38714334098e-14  2.52788573853e-14  2.58099470344e-14  2.97369010376e-14  3.45434817034e-14  3.87677220357e-14  4.74102238654e-14  5.34994548842e-14  6.34614594298e-14
 6.2383859639e-14  7.58941951279e-14  9.25164043415e-14  1.14717346111e-13  1.44782836328e-13  1.88155323526e-13  2.61201901894e-13  3.95189376144e-13  7.36554894458e-13  2.09961595026e-12  7.3296672577e-13  3.90822384303e-13  2.59729404759e-13  1.86547830487e-13  1.44519835485e-13  1.13019287916e-13  9.15370656362e-14  7.37759703119e-14  6.32690169237e-14  5.24285039862e-14  4.30556745839e-14  3.86960931972e-14  3.38335919701e-14  2.98753436339e-14  2.66037334297e-14  2.48754987188e-14  2.23909709658e-14  1.91279573292e-14  1.82741032676e-14  1.668569404e-14  1.54114732438e-14  1.31684122595e-14  1.19101099034e-14  1.31401775091e-14  1.1763631949e-14  1.27142546731e-14  1.26526295066e-14  9.98568107176e-15  1.09063494616e-14  1.20322980884e-14  1.21430621949e-14  1.16535046753e-14  1.09159372981e-14  1.145470974e-14  1.06529005936e-14  1.12118766971e-14  8.78780837559e-15  1.03975967463e-14  9.69935910296e-15  1.12540712158e-14  9.59761676034e-15  1.040055813e-14  1.10773821064e-14  1.07130261514e-14  1.15322926247e-14  1.01471438105e-14  9.17517437554e-15  9.48570218642e-15  9.94977968491e-15  8.54787136232e-15  9.93152384593e-15  9.75256734687e-15  9.34332065471e-15  1.05216319818e-14  1.14566220984e-14  1.13891771575e-14  1.14076604317e-14  1.04940693692e-14  1.08683554871e-14  1.17073356362e-14  1.08011645351e-14  9.16039035727e-15  1.28593913381e-14  1.19818191703e-14  1.23438583865e-14  1.3780834339e-14  1.17890318612e-14  1.29304745052e-14  1.39295895508e-14  1.42859123267e-14  1.48566888341e-14  1.52719417632e-14  1.56392796827e-14  1.51816540777e-14  1.5268061947e-14  1.58781791518e-14  1.88571656317e-14  2.12675091262e-14  2.23319626685e-14  2.44232661654e-14  2.68734551157e-14  3.06350213561e-14  3.48995109235e-14  3.94662026599e-14  4.49196841581e-14  5.3214028019e-14
 5.1417398039e-14  6.32770782211e-14  7.66378577389e-14  9.17938571614e-14  1.14352432275e-13  1.45606781913e-13  1.89320284019e-13  2.61729739443e-13  3.92687596906e-13  7.3296672577e-13  2.09398651428e-12  7.34301909997e-13  3.91319897775e-13  2.58100829875e-13  1.89258305789e-13  1.43324247754e-13  1.12658094319e-13  9.07172226767e-14  7.46573464604e-14  6.11302207695e-14  5.16554285802e-14  4.44487815157e-14  3.89086228808e-14  3.39907453404e-14  3.10430045825e-14  2.81588036811e-14  2.55946608004e-14  2.19410941569e-14  1.85339481485e-14  1.9935266488e-14  1.92999211886e-14  1.61518382817e-14  1.32798346432e-14  1.27775016989e-14  1.25154845756e-14  1.14360838119e-14  1.21710864416e-14  1.22533289074e-14  1.14845351936e-14  1.12762157924e-14  1.20078807365e-14  1.00229036388e-14  1.13423418499e-14  1.10894484883e-14  1.22198960934e-14  1.10936615708e-14  1.08591230672e-14  9.85698197824e-15  8.73668628582e-15  1.02098836913e-14  9.1457223555e-15  1.03635855662e-14  9.94600221616e-15  9.77793287747e-15  1.14657730734e-14  1.12167470139e-14  1.14018127608e-14  1.11417724602e-14  9.63648769824e-15  7.62736034631e-15  8.90446536142e-15  1.11602597082e-14  1.0359841386e-14  1.0284540596e-14  9.07560663988e-15  1.03951870491e-14  1.07681824603e-14  1.08183646828e-14  1.22481803662e-14  9.26268022203e-15  1.05353452398e-14  1.07628572826e-14  1.17296762138e-14  1.26222035527e-14  1.22979268036e-14  1.27736510876e-14  1.20355150642e-14  1.31206243285e-14  1.20141304664e-14  1.13878882511e-14  1.33249591979e-14  1.38146210329e-14  1.49768452649e-14  1.38843383996e-14  1.23000293621e-14  1.39081311389e-14  1.58611121083e-14  1.73670690224e-14  1.95394543389e-14  2.09232258301e-14  2.36251555941e-14  2.72555526916e-14  3.13496575016e-14  3.45791495454e-14  3.84660655419e-14  4.47692433794e-14
 4.25945289849e-14  5.27663775981e-14  6.26700491408e-14  7.538998843e-14  9.10672303006e-14  1.1355756444e-13  1.44058227359e-13  1.89867833759e-13  2.61171287974e-13  3.90822384303e-13  7.34301909997e-13  2.0947195403e-12  7.35832646639e-13  3.92514808324e-13  2.60110354693e-13  1.90310878263e-13  1.43845441866e-13  1.14283218344e-13  9.1861437432e-14  7.56224087436e-14  6.07387657524e-14  5.2260856736e-14  4.36706742918e-14  3.79337007533e-14  3.43279490966e-14  3.09539304126e-14  2.7503422493e-14  2.44281211639e-14  2.05783451938e-14  1.73574295994e-14  1.97201050368e-14  1.54494024867e-14  1.41909280626e-14  1.44582768704e-14  1.5604173938e-14  1.04724133605e-14  1.26466875637e-14  1.24290244329e-14  1.23027941891e-14  1.10516721067e-14  1.2840106216e-14  1.13023260986e-14  1.21214075677e-14  1.13252182522e-14  1.14555594551e-14  1.17940171268e-14  1.09166209761e-14  1.02920693651e-14  9.13166017846e-15  8.72324587712e-15  8.6254564266e-15  9.22267159355e-15  9.45600480613e-15  1.01203973887e-14  9.74308521123e-15  1.01775951712e-14  9.09122225984e-15  7.86207407165e-15  8.99776697527e-15  7.8396110327e-15  1.00314210588e-14  1.03401576893e-14  1.18601082179e-14  1.22313847095e-14  1.18499720195e-14  1.11202988018e-14  1.29319545898e-14  1.12911146477e-14  1.21550752327e-14  1.22718217376e-14  1.08764643369e-14  1.07254326331e-14  1.22607160961e-14  1.17712625227e-14  1.39105381639e-14  1.38464528153e-14  1.13043475961e-14  1.10187813653e-14  1.02144300077e-14  1.02214686465e-14  1.103710547e-14  1.16914006921e-14  1.50184795916e-14  1.56836818109e-14  1.56514848645e-14  1.59080106974e-14  1.62598440289e-14  1.8027468533e-14  1.8884572366e-14  2.00713180084e-14  2.18437832224e-14  2.47140105186e-14  2.62020834604e-14  2.98426000311e-14  3.40637153711e-14  3.79619580431e-14
 3.839684163e-14  4.61474812729e-14  5.32492847058e-14  6.20295542696e-14  7.58769126218e-14  9.17468967931e-14  1.14298796981e-13  1.46561482271e-13  1.90924343066e-13  2.59729404759e-13  3.91319897775e-13  7.35832646639e-13  2.10319017882e-12  7.36290420454e-13  3.93400039722e-13  2.61235878107e-13  1.88131415553e-13  1.45102223517e-13  1.12664401157e-13  9.09345956901e-14  7.55481192084e-14  6.16497100844e-14  5.15785048589e-14  4.34934152882e-14  3.65768559778e-14  3.42814557935e-14  2.98401455138e-14  2.68263675559e-14  2.32898567734e-14  2.14768277875e-14  2.0062835846e-14  1.86341544261e-14  1.67641862431e-14  1.46887841624e-14  1.66134492934e-14  1.21244604018e-14  1.32605877399e-14  1.24389549652e-14  1.2895214057e-14  9.36710055182e-15  1.06870435285e-14  1.1021947324e-14  1.0304039409e-14  9.93627931144e-15  1.04660887634e-14  1.15422958743e-14  1.02337634339e-14  9.66197940236e-15  9.63412823796e-15  8.48845045762e-15  8.90440922125e-15  1.06944635703e-14  9.79621421107e-15  9.52808993621e-15  9.82913673609e-15  9.36669582691e-15  9.28294483202e-15  8.38878100983e-15  9.57042384184e-15  8.36058366694e-15  8.33797636529e-15  1.0332405424e-14  9.62192082627e-15  8.94996612553e-15  1.10804071071e-14  1.01929648764e-14  1.01157633547e-14  1.12333486865e-14  1.04299010905e-14  9.0760515854e-15  1.03498650008e-14  1.00113615105e-14  1.13479823796e-14  1.06578334802e-14  1.24727361397e-14  1.21281949536e-14  1.28302674574e-14  1.46274551081e-14  1.30373132253e-14  1.07119420707e-14  1.20437341149e-14  1.18111471826e-14  1.35485208677e-14  1.43613799167e-14  1.52161123738e-14  1.56073875777e-14  1.41115019031e-14  1.48848618942e-14  1.6055395182e-14  1.93939853955e-14  2.03372955579e-14  2.32033115729e-14  2.41389758549e-14  2.71809000096e-14  2.88296785191e-14  3.30042012622e-14
 3.20207788924e-14  4.06055025275e-14  4.70079904663e-14  5.22511545958e-14  6.41510425205e-14  7.67898714837e-14  9.05636747015e-14  1.13211977616e-13  1.44329543992e-13  1.86547830487e-13  2.58100829875e-13  3.92514808324e-13  7.36290420454e-13  2.09247806414e-12  7.34834359193e-13  3.91863216854e-13  2.5846757806e-13  1.88652487591e-13  1.4364651359e-13  1.13525888478e-13  9.03614768253e-14  7.54713130472e-14  6.14207776838e-14  5.01840913244e-14  4.31390713925e-14  3.9342321001e-14  3.42003673324e-14  2.85521781307e-14  2.55670902286e-14  2.25490324447e-14  2.11584433166e-14  2.11472629906e-14  1.96044531503e-14  1.76526936603e-14  1.64136738631e-14  1.40366602327e-14  1.42048682506e-14  1.39248487185e-14  1.3372817142e-14  1.2572726412e-14  1.22533069305e-14  1.15287436678e-14  1.26862706357e-14  1.13462659758e-14  1.11653157196e-14  1.1982264845e-14  1.09978304991e-14  1.04093183523e-14  9.5706501066e-15  8.72366278363e-15  8.9028668014e-15  1.05305244004e-14  1.08056533723e-14  8.51995221443e-15  1.03207744124e-14  1.05499351234e-14  8.83474202255e-15  9.94349555081e-15  1.03040681141e-14  9.81906945749e-15  1.071913333e-14  1.07512982477e-14  1.08509097479e-14  1.0443040964e-14  9.24200149304e-15  1.12015306876e-14  1.0680441744e-14  1.24228729134e-14  1.17851962317e-14  1.05060654681e-14  1.24610063985e-14  9.33198799339e-15  1.15940592944e-14  9.34777506795e-15  1.30971810145e-14  1.16453782196e-14  1.01956658613e-14  9.86152285611e-15  1.04421881384e-14  1.15322352467e-14  1.14260180486e-14  1.20298499883e-14  1.19443990666e-14  1.22689121171e-14  1.36166375012e-14  1.46538263836e-14  1.36408324933e-14  1.3534604235e-14  1.60855290302e-14  1.68132424921e-14  1.6614575635e-14  1.93648300438e-14  2.16509243114e-14  2.43570923047e-14  2.57972850152e-14  3.02409112606e-14
 2.81459345128e-14  3.36622478249e-14  3.77793726789e-14  4.36139807726e-14  5.31236584046e-14  6.38659009498e-14  7.48730617562e-14  9.13058993665e-14  1.14098336551e-13  1.44519835485e-13  1.89258305789e-13  2.60110354693e-13  3.93400039722e-13  7.34834359193e-13  2.10167235608e-12  7.36109018366e-13  3.94656809217e-13  2.62091608579e-13  1.90472328441e-13  1.43263794171e-13  1.12659342954e-13  9.04884831239e-14  7.35427053163e-14  5.98965593069e-14  5.01441410373e-14  4.30864581505e-14  3.79823405905e-14  3.35511934662e-14  2.96160619152e-14  2.45063902771e-14  2.27744789633e-14  2.25780295011e-14  2.00956045788e-14  1.76782874619e-14  1.69066384647e-14  1.45265209989e-14  1.49357053204e-14  1.38155292019e-14  1.40858404463e-14  1.29759666193e-14  1.33191736266e-14  1.09499626209e-14  1.42195557494e-14  1.17456549351e-14  1.09409308585e-14  1.13313738343e-14  9.8273123451e-15  1.04726049978e-14  1.17024763411e-14  8.99639485465e-15  9.77492023538e-15  1.03155181594e-14  9.37035388513e-15  9.85575080239e-15  9.21157404826e-15  1.08141397787e-14  1.01346778367e-14  9.90114494054e-15  1.13308990664e-14  1.13851428789e-14  8.75838940273e-15  8.63977742689e-15  1.1242030861e-14  1.10965188617e-14  1.02261511258e-14  1.08335489566e-14  1.06308466084e-14  9.59720652687e-15  1.03662804935e-14  9.91064113168e-15  1.14031284207e-14  1.04123955927e-14  1.09033650865e-14  1.05713979357e-14  1.02572313483e-14  9.84896572214e-15  1.22350425298e-14  1.03093466763e-14  1.08898627253e-14  1.08029676632e-14  1.18490835633e-14  1.32591069287e-14  1.26635170235e-14  1.22327981152e-14  1.30791549441e-14  1.28985752384e-14  1.34425273035e-14  1.27208638228e-14  1.55695590221e-14  1.6367823978e-14  1.71094752989e-14  1.86902500622e-14  1.88272736957e-14  2.2897819139e-14  2.29199776139e-14  2.60985997718e-14
 2.60499181712e-14  3.07742032935e-14  3.3665194172e-14  3.75385075872e-14  4.44016156466e-14  5.09577717625e-14  6.07529686201e-14  7.38690279683e-14  9.14587706587e-14  1.13019287916e-13  1.43324247754e-13  1.90310878263e-13  2.61235878107e-13  3.91863216854e-13  7.36109018366e-13  2.09767563947e-12  7.36291434731e-13  3.93232778598e-13  2.60824500123e-13  1.87640826674e-13  1.44327014432e-13  1.15214617706e-13  9.19315909692e-14  7.33252986893e-14  6.02201864287e-14  5.18864161999e-14  4.54422085026e-14  4.04503115865e-14  3.30689523776e-14  2.89633888479e-14  2.8750975126e-14  2.52542309638e-14  2.26457712153e-14  1.97832916835e-14  1.84763126561e-14  1.70785292116e-14  1.71614548525e-14  1.52787348283e-14  1.59280208678e-14  1.28846513537e-14  1.18941088035e-14  1.16902848543e-14  1.05288433421e-14  1.13419359803e-14  1.16773468871e-14  1.26887165382e-14  1.22350040604e-14  1.16652349965e-14  1.42579720955e-14  1.11117226823e-14  1.16042648839e-14  1.22799385756e-14  1.06232496573e-14  1.08401096929e-14  1.13449906119e-14  1.09830692376e-14  1.04282173838e-14  1.0065175021e-14  1.13296738361e-14  1.04575588613e-14  1.0409337791e-14  1.02814834291e-14  1.17533725568e-14  1.03557685464e-14  8.76577629704e-15  1.17181125142e-14  9.41722786843e-15  1.07477243934e-14  1.12316885803e-14  1.19520840392e-14  1.27249772119e-14  1.11531893482e-14  1.12289453728e-14  1.10503842993e-14  1.08405339791e-14  1.13592322045e-14  1.10794160016e-14  1.08718800507e-14  1.03462121791e-14  1.17651816884e-14  1.21468878745e-14  1.30549083765e-14  1.23776115395e-14  1.22191608539e-14  1.15914949297e-14  1.18289844467e-14  1.23336314776e-14  1.28275712321e-14  1.44376291842e-14  1.43710724795e-14  1.37040662705e-14  1.61327140621e-14  1.70422930414e-14  1.94548179735e-14  2.0526103084e-14  2.41830463329e-14
 2.37504743546e-14  2.70278435536e-14  2.83576030185e-14  3.35910178452e-14  3.89068641699e-14  4.48381293955e-14  5.28216668783e-14  6.0763409691e-14  7.35196204922e-14  9.15370656362e-14  1.12658094319e-13  1.43845441866e-13  1.88131415553e-13  2.5846757806e-13  3.94656809217e-13  7.36291434731e-13  2.09754224005e-12  7.36185364753e-13  3.91453185438e-13  2.59263608565e-13  1.89778138419e-13  1.45482007693e-13  1.13084681278e-13  9.05163499169e-14  7.39029202658e-14  6.30220074515e-14  5.27565142624e-14  4.56413597685e-14  3.71976955162e-14  3.30104712433e-14  3.14075054605e-14  2.57134626324e-14  2.29217620327e-14  1.99636494936e-14  1.91508730245e-14  1.74817245148e-14  1.83594583817e-14  1.52777130053e-14  1.41445904702e-14  1.28971680248e-14  1.23064910772e-14  9.30982768017e-15  9.81546788987e-15  1.26074379359e-14  9.91424622915e-15  1.06178587388e-14  1.07959932507e-14  1.20722974315e-14  1.3779677924e-14  1.21461287231e-14  1.2010806501e-14  1.24304711011e-14  1.113455108e-14  9.38933909269e-15  1.02814101823e-14  8.31037690404e-15  7.24229277394e-15  8.99588899312e-15  7.89976334094e-15  6.63427040852e-15  8.74605575099e-15  9.53473993263e-15  1.06103927719e-14  1.09219828251e-14  8.8896608421e-15  9.26144597931e-15  8.38640509349e-15  9.57144901494e-15  1.13074605107e-14  1.13317608331e-14  1.049372679e-14  1.0533471981e-14  8.38028581959e-15  1.06168198793e-14  1.05920785875e-14  9.96930439478e-15  9.15352662293e-15  1.07323869225e-14  9.30113433866e-15  1.01958431189e-14  1.20767816937e-14  1.4279977348e-14  1.09017996394e-14  1.17601874864e-14  1.00426226218e-14  1.10537695351e-14  1.174690822e-14  1.20571478866e-14  1.30662820437e-14  1.35738018232e-14  1.24333247858e-14  1.55077534546e-14  1.59946449408e-14  1.83710541543e-14  2.10879733002e-14  2.20097801694e-14
 2.13565566394e-14  2.36338282148e-14  2.49412616395e-14  2.79525825116e-14  3.2466466789e-14  3.96782523369e-14  4.53444107742e-14  5.2609872793e-14  6.04690771715e-14  7.37759703119e-14  9.07172226767e-14  1.14283218344e-13  1.45102223517e-13  1.88652487591e-13  2.62091608579e-13  3.93232778598e-13  7.36185364753e-13  2.0999552975e-12  7.34041354397e-13  3.92366224208e-13  2.59861588848e-13  1.88326824748e-13  1.44395859522e-13  1.13627486396e-13  9.29280761004e-14  7.6437596633e-14  6.20938436584e-14  5.3724195875e-14  4.53473077251e-14  3.86431125501e-14  3.45458858308e-14  2.87374395296e-14  2.39833147979e-14  2.19826178358e-14  2.10313149373e-14  1.9317768313e-14  1.88877951347e-14  1.63679055795e-14  1.52894224234e-14  1.16782720104e-14  1.33799898002e-14  1.06117457295e-14  1.08656892573e-14  1.21141906249e-14  9.57013468554e-15  1.1901508133e-14  1.24970797419e-14  1.34968247447e-14  1.3990248275e-14  1.14764546622e-14  9.69010444019e-15  9.51427828916e-15  9.17436931688e-15  9.82468239362e-15  9.53188301105e-15  1.14182756173e-14  8.11387878064e-15  1.0218034747e-14  1.07048143726e-14  9.61928720131e-15  9.80865094577e-15  1.01905179148e-14  1.00155307311e-14  9.42066893399e-15  1.14438512324e-14  1.00878879887e-14  9.34360277248e-15  1.17492707317e-14  9.24246240638e-15  1.10245235642e-14  9.57295831261e-15  1.04430984105e-14  9.48316241864e-15  1.08747856649e-14  1.08371943001e-14  1.0378417176e-14  9.06720161843e-15  1.03839781999e-14  9.98850973628e-15  9.13421367605e-15  1.23355067203e-14  1.29311572011e-14  1.2261978038e-14  1.06519675084e-14  9.9609172333e-15  1.21267867013e-14  1.17010860148e-14  1.2524987448e-14  1.29964378406e-14  1.33463794052e-14  1.29507691388e-14  1.60771771532e-14  1.56181993706e-14  1.57493188772e-14  1.78950129405e-14  2.03517307844e-14
 2.09838088888e-14  2.24168384482e-14  2.42223760755e-14  2.64805783087e-14  3.10051806364e-14  3.50602226371e-14  3.90414320695e-14  4.55426979941e-14  5.32435477997e-14  6.32690169237e-14  7.46573464604e-14  9.1861437432e-14  1.12664401157e-13  1.4364651359e-13  1.90472328441e-13  2.60824500123e-13  3.91453185438e-13  7.34041354397e-13  2.09257522096e-12  7.35183429181e-13  3.92390010947e-13  2.59299120611e-13  1.89556002267e-13  1.45895449006e-13  1.13283565288e-13  9.15569117521e-14  7.48858530483e-14  6.33949733219e-14  5.25581245414e-14  4.39654253214e-14  3.90568416496e-14  3.31675250227e-14  2.82448064507e-14  2.48596649898e-14  2.50626635886e-14  2.17001268915e-14  1.82527780966e-14  1.76451226307e-14  1.66153948993e-14  1.41045409792e-14  1.5729134148e-14  1.25548461208e-14  1.23629763576e-14  1.25766959744e-14  1.05429722527e-14  1.19690342195e-14  1.19300914748e-14  1.27108687931e-14  1.32927604806e-14  1.20825694353e-14  9.37271897489e-15  1.00235054741e-14  1.00959161941e-14  9.45292251516e-15  1.07496648059e-14  8.78406808733e-15  8.90423305811e-15  1.00270244194e-14  1.14901711469e-14  1.21197744843e-14  1.06312553649e-14  9.83700191015e-15  1.06463207124e-14  9.22832857174e-15  1.01833374223e-14  1.01543702968e-14  8.65159224684e-15  1.10163810209e-14  9.79566094387e-15  1.10627425264e-14  1.08707029856e-14  9.41973605776e-15  9.21750168676e-15  1.10686711909e-14  1.2533870499e-14  1.00304751047e-14  1.13816731659e-14  1.19731055202e-14  1.11522689682e-14  1.11337806479e-14  1.09821062636e-14  1.14248432271e-14  1.12413478084e-14  1.11737257245e-14  1.22641489876e-14  1.21731370476e-14  1.22591261852e-14  1.28214025167e-14  1.38380973102e-14  1.30200134195e-14  1.30091371615e-14  1.37487596444e-14  1.50114464904e-14  1.59207747778e-14  1.70834604176e-14  1.89821476375e-14
 2.03084523957e-14  2.13493203432e-14  2.29941611555e-14  2.47367374859e-14  2.78033984553e-14  3.24461073635e-14  3.53806876163e-14  3.99549251111e-14  4.57718795138e-14  5.24285039862e-14  6.11302207695e-14  7.56224087436e-14  9.09345956901e-14  1.13525888478e-13  1.43263794171e-13  1.87640826674e-13  2.59263608565e-13  3.92366224208e-13  7.35183429181e-13  2.09259683473e-12  7.34211527124e-13  3.91114781867e-13  2.59425933946e-13  1.90450600613e-13  1.43974939028e-13  1.13873887542e-13  9.14016317874e-14  7.52582437942e-14  6.21430630607e-14  5.41630446582e-14  4.60234836982e-14  3.79266890192e-14  3.29734193467e-14  2.93281661823e-14  2.66657361496e-14  2.37611373367e-14  2.07626647466e-14  2.00309283807e-14  1.74987554795e-14  1.60552352477e-14  1.67776992353e-14  1.33140540569e-14  1.35170984173e-14  1.1619541288e-14  1.12928240871e-14  1.23569723249e-14  1.15902736576e-14  9.65349341273e-15  1.06418985207e-14  9.7287041583e-15  9.55250459823e-15  9.8366018787e-15  1.01913723702e-14  1.04860325054e-14  1.04975504703e-14  1.08990018089e-14  9.49857401962e-15  9.17092083854e-15  1.02801575171e-14  1.0494554346e-14  1.1008673653e-14  9.19498606409e-15  9.86944890677e-15  9.91083607207e-15  1.17621974043e-14  1.06045989239e-14  9.94682907554e-15  1.07088352329e-14  8.59339680372e-15  1.05309548187e-14  8.92469208888e-15  8.59205548586e-15  8.69030693224e-15  1.0423331173e-14  1.04672416805e-14  9.03675707441e-15  9.67217667965e-15  1.04112432585e-14  1.07407013305e-14  1.05686858555e-14  1.00672701959e-14  1.16168427092e-14  1.15544904999e-14  9.12579599696e-15  9.86504211278e-15  1.14961613856e-14  9.61280795203e-15  1.16889608634e-14  1.28034465816e-14  1.25427281455e-14  1.34749837878e-14  1.52585968495e-14  1.5095777992e-14  1.70286262062e-14  1.65006002709e-14  1.81995922487e-14
 1.75927006532e-14  1.83267849601e-14  2.00027749677e-14  2.12877567543e-14  2.28378544816e-14  2.65491065217e-14  2.94203618036e-14  3.3538538577e-14  3.89427371357e-14  4.30556745839e-14  5.16554285802e-14  6.07387657524e-14  7.55481192084e-14  9.03614768253e-14  1.12659342954e-13  1.44327014432e-13  1.89778138419e-13  2.59861588848e-13  3.92390010947e-13  7.34211527124e-13  2.10442132982e-12  7.34787763672e-13  3.92348323349e-13  2.59333681126e-13  1.89927805058e-13  1.43588746442e-13  1.13221118424e-13  9.35982477016e-14  7.6336642326e-14  6.32828649206e-14  5.37722868884e-14  4.55393078666e-14  3.79756273403e-14  3.27878238995e-14  3.08663588498e-14  2.83020066535e-14  2.39173954444e-14  2.15247845113e-14  1.94831007682e-14  1.70610704814e-14  1.80442297176e-14  1.52561508546e-14  1.51980484945e-14  1.4026865627e-14  1.26189478755e-14  1.23573385112e-14  1.17264511645e-14  1.09041672169e-14  1.12586986925e-14  1.01252600693e-14  1.0599360166e-14  1.26967808139e-14  1.15537860549e-14  9.98849535554e-15  1.10431326622e-14  9.27202580356e-15  9.73593791503e-15  1.0459718081e-14  1.11360053898e-14  1.20642912886e-14  1.14865702511e-14  9.78166349186e-15  9.51603160471e-15  1.0046222551e-14  1.07294165904e-14  1.04015993514e-14  1.0757009471e-14  9.62690850237e-15  8.7746618035e-15  9.04661138122e-15  8.74252536972e-15  7.06178603254e-15  6.81780333455e-15  7.40491805642e-15  1.00657171246e-14  1.02302492762e-14  9.35909397363e-15  1.07336530137e-14  9.89105737697e-15  1.05895477393e-14  8.83625784865e-15  8.49630877349e-15  8.97495404622e-15  8.38381568687e-15  8.44763222697e-15  9.00997941701e-15  1.06801067577e-14  1.11670342194e-14  1.22084667087e-14  1.13754119522e-14  9.72446595075e-15  1.15985975826e-14  1.33910406094e-14  1.33062512676e-14  1.43429461366e-14  1.81570065082e-14
 1.51062843834e-14  1.87862120617e-14  1.80841696304e-14  1.86198657207e-14  2.0378615699e-14  2.42552285284e-14  2.53989372942e-14  3.12244442352e-14  3.57184337633e-14  3.86960931972e-14  4.44487815157e-14  5.2260856736e-14  6.16497100844e-14  7.54713130472e-14  9.04884831239e-14  1.15214617706e-13  1.45482007693e-13  1.88326824748e-13  2.59299120611e-13  3.91114781867e-13  7.34787763672e-13  2.09611564478e-12  7.34857130447e-13  3.91988506475e-13  2.59942194712e-13  1.88216075419e-13  1.42483874738e-13  1.13157237502e-13  9.20424843353e-14  7.56733503919e-14  6.30772455451e-14  5.50367100898e-14  4.51902170261e-14  3.74200848416e-14  3.37743271813e-14  3.10348125819e-14  2.62416360169e-14  2.36061615578e-14  2.20157928762e-14  1.9733780285e-14  1.91979235787e-14  1.65100518855e-14  1.60812139669e-14  1.47267156504e-14  1.44555443592e-14  1.37500991158e-14  1.25620097706e-14  1.1091877137e-14  1.34337913606e-14  1.24300006695e-14  1.03692383053e-14  1.18260851601e-14  1.00862756708e-14  9.75186013496e-15  1.1281157416e-14  1.10459577483e-14  1.13955711498e-14  1.05258317082e-14  8.99872849296e-15  1.07730382401e-14  1.07651369854e-14  1.07707878696e-14  9.9994691019e-15  1.04212943085e-14  1.17115906268e-14  1.01762014364e-14  1.19925557625e-14  9.57603456286e-15  8.63741631399e-15  8.80327015969e-15  7.58161733194e-15  9.2200618907e-15  7.23963998372e-15  7.52415690536e-15  1.22193127398e-14  9.58487404579e-15  1.09158649197e-14  1.13474286631e-14  1.10752714286e-14  1.03675722731e-14  9.17203171042e-15  1.0187829706e-14  8.73505777997e-15  9.36897870358e-15  9.97529071338e-15  1.02199801987e-14  1.10969973678e-14  1.00312743226e-14  1.07693343731e-14  1.06109711598e-14  9.56597056691e-15  1.28147724625e-14  1.30020985868e-14  1.15957781048e-14  1.25417500171e-14  1.48451376598e-14
 1.40809343421e-14  1.61680894845e-14  1.67225859357e-14  1.89350152392e-14  1.83140122322e-14  2.15877235219e-14  2.30489919193e-14  2.73798395118e-14  3.01699884207e-14  3.38335919701e-14  3.89086228808e-14  4.36706742918e-14  5.15785048589e-14  6.14207776838e-14  7.35427053163e-14  9.19315909692e-14  1.13084681278e-13  1.44395859522e-13  1.89556002267e-13  2.59425933946e-13  3.92348323349e-13  7.34857130447e-13  2.10063702512e-12  7.34564093903e-13  3.9321113174e-13  2.59987560219e-13  1.91109575659e-13  1.43533305536e-13  1.14798702606e-13  9.26480721688e-14  7.76647647272e-14  6.35595857023e-14  5.27204000227e-14  4.38593957883e-14  3.91144938965e-14  3.36023380726e-14  2.85519731142e-14  2.59824810131e-14  2.33970547848e-14  2.07129167295e-14  1.95116322514e-14  1.77504121991e-14  1.743632091e-14  1.49795937343e-14  1.40054128323e-14  1.3476796032e-14  1.27967784981e-14  1.31658760781e-14  1.28065827828e-14  1.04929564266e-14  9.0784115393e-15  1.0257940293e-14  9.32979539947e-15  9.86309899757e-15  1.17778968961e-14  1.14465693474e-14  1.22429168198e-14  1.01798544096e-14  1.05011884877e-14  1.11355228982e-14  1.0814650801e-14  1.04461942872e-14  1.13474205873e-14  1.20516496257e-14  1.07910057017e-14  1.15457118932e-14  1.10973644518e-14  1.0708597985e-14  9.79430602341e-15  1.02682327386e-14  9.04062763613e-15  1.13162406305e-14  9.62606738633e-15  1.07219675901e-14  1.17782594755e-14  1.06767051818e-14  1.04831765306e-14  1.07864237282e-14  8.97240420039e-15  9.20983332914e-15  8.62361886462e-15  9.6079155691e-15  1.01028853583e-14  1.08430594934e-14  1.05626782363e-14  1.00770962808e-14  1.13125878314e-14  1.2049921124e-14  1.40779277778e-14  1.16130589459e-14  1.13605134411e-14  1.23278247308e-14  1.27043083015e-14  1.16004618416e-14  1.24709077443e-14  1.26610911056e-14
 1.46899525863e-14  1.4969521522e-14  1.3896845242e-14  1.44150061109e-14  1.69644631674e-14  1.89152125192e-14  2.25045127952e-14  2.5767204747e-14  2.65205347831e-14  2.98753436339e-14  3.39907453404e-14  3.79337007533e-14  4.34934152882e-14  5.01840913244e-14  5.98965593069e-14  7.33252986893e-14  9.05163499169e-14  1.13627486396e-13  1.45895449006e-13  1.90450600613e-13  2.59333681126e-13  3.91988506475e-13  7.34564093903e-13  2.09540036528e-12  7.35264625621e-13  3.92774692353e-13  2.60737706845e-13  1.90363742084e-13  1.44583687382e-13  1.1499973134e-13  9.35361784138e-14  7.68169078055e-14  6.22669323552e-14  5.26082215681e-14  4.63935554603e-14  3.89337306725e-14  3.33757146071e-14  2.76031764071e-14  2.58909572045e-14  2.31514597545e-14  2.06991591152e-14  1.81762887781e-14  1.81624597479e-14  1.64235681096e-14  1.54745043265e-14  1.34698277652e-14  1.29818775682e-14  1.46720638354e-14  1.40597250403e-14  1.18685302474e-14  9.97634180458e-15  1.22607822288e-14  1.09422155959e-14  1.11096252842e-14  1.10392265351e-14  1.24107411798e-14  1.27025707511e-14  1.20440092468e-14  1.12159855255e-14  1.03607050635e-14  1.02566295702e-14  1.11295145486e-14  1.20890263668e-14  1.15656150679e-14  1.07389293439e-14  1.12454081928e-14  1.05228524329e-14  7.08029358424e-15  9.10718981572e-15  9.9249712778e-15  9.71908570945e-15  1.06377077465e-14  9.49256177366e-15  1.16303731369e-14  1.15582767753e-14  9.66941456289e-15  1.17851786242e-14  1.04444195358e-14  1.05054689507e-14  9.94804956052e-15  1.04951087095e-14  1.03375491864e-14  9.10022501919e-15  1.09203749491e-14  1.0704195373e-14  9.35869990159e-15  1.12695451242e-14  1.06605450986e-14  1.00100117877e-14  1.0474953732e-14  1.13873746253e-14  1.10812145493e-14  1.15713205416e-14  1.20317953385e-14  1.3221152932e-14  1.39622618806e-14
 1.38172234637e-14  1.36183638339e-14  1.31149902599e-14  1.43662559849e-14  1.65199340276e-14  1.89276541828e-14  1.93604558561e-14  2.11923950609e-14  2.24653624164e-14  2.66037334297e-14  3.10430045825e-14  3.43279490966e-14  3.65768559778e-14  4.31390713925e-14  5.01441410373e-14  6.02201864287e-14  7.39029202658e-14  9.29280761004e-14  1.13283565288e-13  1.43974939028e-13  1.89927805058e-13  2.59942194712e-13  3.9321113174e-13  7.35264625621e-13  2.09629405558e-12  7.34601041391e-13  3.93412577498e-13  2.59697334587e-13  1.87741423661e-13  1.44154790609e-13  1.13866819341e-13  9.19457429668e-14  7.44069361385e-14  6.21007958239e-14  5.3309504405e-14  4.45470202432e-14  3.85890236534e-14  3.17889528566e-14  2.91173600049e-14  2.56837955908e-14  2.37378970108e-14  2.17428120287e-14  2.01631395263e-14  1.8498944515e-14  1.61212715497e-14  1.65819727301e-14  1.49670538405e-14  1.46378568662e-14  1.36720291123e-14  1.16399102135e-14  9.54899098677e-15  1.22520430408e-14  1.10510295982e-14  1.16727228703e-14  9.44803008838e-15  1.05119791056e-14  1.23739105276e-14  1.044130802e-14  1.10633346931e-14  9.79802915129e-15  8.78277582606e-15  1.08925165812e-14  8.89952038594e-15  9.51869031957e-15  1.03993085775e-14  1.11944748147e-14  1.08078339119e-14  8.57465393023e-15  9.3349327107e-15  1.07811299869e-14  1.03267069708e-14  1.06537887961e-14  1.03573072761e-14  1.17627987488e-14  8.4387012088e-15  8.70414446756e-15  1.10970680465e-14  1.20316414277e-14  9.89281077027e-15  1.05092601819e-14  9.66931450214e-15  9.94564882072e-15  8.18914166874e-15  9.49143383493e-15  1.11397821277e-14  8.96914301719e-15  9.79385384602e-15  8.37993356258e-15  1.03083442787e-14  8.55515108619e-15  9.43915932822e-15  1.14998084877e-14  1.01286149381e-14  1.07632059441e-14  1.18434890847e-14  1.16761720181e-14
 1.42068893744e-14  1.42409149833e-14  1.35698357849e-14  1.50503501531e-14  1.57573049142e-14  1.7594262082e-14  2.01918428547e-14  2.02986717788e-14  2.12085338394e-14  2.48754987188e-14  2.81588036811e-14  3.09539304126e-14  3.42814557935e-14  3.9342321001e-14  4.30864581505e-14  5.18864161999e-14  6.30220074515e-14  7.6437596633e-14  9.15569117521e-14  1.13873887542e-13  1.43588746442e-13  1.88216075419e-13  2.59987560219e-13  3.92774692353e-13  7.34601041391e-13  2.0974253687e-12  7.35666984592e-13  3.9450007653e-13  2.59780699216e-13  1.87050264856e-13  1.44581189141e-13  1.14469995203e-13  9.10883359556e-14  7.49146281807e-14  6.33994651936e-14  5.16282993652e-14  4.57042247217e-14  3.94108617239e-14  3.3535347554e-14  2.97168609277e-14  2.68784831039e-14  2.42495312867e-14  2.11988399597e-14  2.04008283e-14  1.63859242255e-14  1.63783972071e-14  1.71507430183e-14  1.62466629417e-14  1.52405225204e-14  1.11657451831e-14  1.1543597587e-14  1.28208991334e-14  1.25951667335e-14  1.28065630813e-14  1.03971263009e-14  1.17611330506e-14  1.17614592661e-14  9.51727295275e-15  1.08367173476e-14  1.04433980443e-14  8.86045780636e-15  1.05322458903e-14  9.91626574671e-15  8.88429407926e-15  9.46951947446e-15  1.11123743691e-14  1.09450086877e-14  9.10904519615e-15  1.00184635716e-14  9.57071220356e-15  9.07855404312e-15  1.01950305031e-14  9.68954746323e-15  1.04209568498e-14  8.48096249803e-15  7.2926459576e-15  1.02149364043e-14  1.00918115114e-14  1.00175461478e-14  1.017497107e-14  1.10053099326e-14  9.48927702779e-15  7.29643026461e-15  7.65688714929e-15  1.06770795234e-14  1.08019124633e-14  1.07309278932e-14  1.00856761468e-14  1.06663724723e-14  1.01993641363e-14  8.93463908797e-15  1.04960140381e-14  1.2361366306e-14  1.30314440488e-14  1.2164459842e-14  1.28516464957e-14
 1.47765659054e-14  1.47717412046e-14  1.3836959636e-14  1.57044815342e-14  1.36988633637e-14  1.5306553704e-14  1.76570615684e-14  1.95394068491e-14  1.88262395892e-14  2.23909709658e-14  2.55946608004e-14  2.7503422493e-14  2.98401455138e-14  3.42003673324e-14  3.79823405905e-14  4.54422085026e-14  5.27565142624e-14  6.20938436584e-14  7.48858530483e-14  9.14016317874e-14  1.13221118424e-13  1.42483874738e-13  1.91109575659e-13  2.60737706845e-13  3.93412577498e-13  7.35666984592e-13  2.09723337825e-12  7.37010663322e-13  3.93794840484e-13  2.59555833886e-13  1.89799677589e-13  1.4522855707e-13  1.14528144323e-13  9.15359455749e-14  7.58455168181e-14  6.2448026035e-14  5.3106304291e-14  4.39238946152e-14  3.72410897412e-14  3.38251896682e-14  2.95366614768e-14  2.53385222659e-14  2.32477021648e-14  2.11806974964e-14  2.06625754666e-14  1.79675239789e-14  1.86316826343e-14  1.71010681284e-14  1.59263952351e-14  1.47107950119e-14  1.26038572045e-14  1.32035538357e-14  1.12654372057e-14  1.25118267093e-14  1.08632468271e-14  1.09006509701e-14  1.13969151708e-14  1.06234101309e-14  1.03306087058e-14  1.07515520086e-14  9.87009416718e-15  1.00600697045e-14  1.13754392581e-14  1.23522087057e-14  1.03581156881e-14  1.0779614441e-14  1.15552290929e-14  1.0160357597e-14  1.05344011592e-14  1.15034154564e-14  1.10171578521e-14  1.17344015528e-14  1.07078619647e-14  9.13051045598e-15  1.14043492351e-14  9.69510400805e-15  1.02599426338e-14  8.11955255988e-15  9.84906998005e-15  1.12357249366e-14  1.05820141966e-14  9.59610617362e-15  9.31688965147e-15  9.22345535189e-15  1.13678166981e-14  9.96728450096e-15  9.54891974361e-15  1.03536817311e-14  1.03846247974e-14  9.67336732349e-15  9.05683047319e-15  1.02850187278e-14  1.16747994574e-14  1.20427935857e-14  1.20847999885e-14  1.26098131785e-14
 1.20252088308e-14  1.51930166761e-14  1.4022416545e-14  1.54351269962e-14  1.28130689814e-14  1.52261439056e-14  1.44919701592e-14  1.81424985096e-14  1.71455213602e-14  1.91279573292e-14  2.19410941569e-14  2.44281211639e-14  2.68263675559e-14  2.85521781307e-14  3.35511934662e-14  4.04503115865e-14  4.56413597685e-14  5.3724195875e-14  6.33949733219e-14  7.52582437942e-14  9.35982477016e-14  1.13157237502e-13  1.43533305536e-13  1.90363742084e-13  2.59697334587e-13  3.9450007653e-13  7.37010663322e-13  2.0977159707e-12  7.36196420571e-13  3.92873351121e-13  2.61244343448e-13  1.91155800809e-13  1.44918032185e-13  1.13012129788e-13  9.24450467731e-14  7.60242668486e-14  6.33811918506e-14  5.10464582009e-14  4.53620264652e-14  3.73800443883e-14  3.0744897208e-14  2.86958313458e-14  2.49666532686e-14  2.23731938183e-14  2.06930839069e-14  2.0580079154e-14  1.78917123516e-14  1.64668220037e-14  1.63742455663e-14  1.48950931184e-14  1.19983690725e-14  1.27643170536e-14  1.19031863231e-14  1.34002284276e-14  1.23150428517e-14  1.07801966571e-14  1.06506596126e-14  1.0744322418e-14  1.0300465733e-14  1.06893485881e-14  1.13269057125e-14  1.05325046799e-14  1.07137622494e-14  1.14089507779e-14  1.0105904144e-14  9.92397438662e-15  9.02895932862e-15  9.23834331662e-15  9.55481626201e-15  1.02720621918e-14  1.06349081837e-14  1.0208075759e-14  1.15640445478e-14  1.06469558042e-14  1.2357939531e-14  1.11285242941e-14  9.52755951179e-15  9.69899761039e-15  9.69851366414e-15  9.7135098314e-15  1.07533736707e-14  9.65240634922e-15  8.4538799442e-15  8.80556492292e-15  8.90707359043e-15  9.37374394158e-15  1.11616847079e-14  1.34914886905e-14  1.14806089372e-14  1.12205783623e-14  8.19327015891e-15  1.01123672289e-14  1.08839989686e-14  1.08975548118e-14  1.09575416552e-14  1.17883328102e-14
 1.19426840789e-14  1.34874202691e-14  1.35012727918e-14  1.28634465564e-14  1.25752741166e-14  1.4503503073e-14  1.40622958397e-14  1.58689611903e-14  1.75557318072e-14  1.82741032676e-14  1.85339481485e-14  2.05783451938e-14  2.32898567734e-14  2.55670902286e-14  2.96160619152e-14  3.30689523776e-14  3.71976955162e-14  4.53473077251e-14  5.25581245414e-14  6.21430630607e-14  7.6336642326e-14  9.20424843353e-14  1.14798702606e-13  1.44583687382e-13  1.87741423661e-13  2.59780699216e-13  3.93794840484e-13  7.36196420571e-13  2.09741935019e-12  7.34554052507e-13  3.93975544029e-13  2.60399253058e-13  1.88145477734e-13  1.43694737871e-13  1.15540740207e-13  9.26229870241e-14  7.54825273799e-14  6.14387906122e-14  5.44836250641e-14  4.47208360126e-14  3.63524608921e-14  3.32606416518e-14  2.81269716216e-14  2.58539656862e-14  2.29858934731e-14  2.2384629646e-14  1.89277176093e-14  2.1368843956e-14  1.74790110968e-14  1.66161794304e-14  1.37358167359e-14  1.42501439579e-14  1.37060153988e-14  1.32681794534e-14  1.44073326641e-14  1.48400791426e-14  1.14713754683e-14  1.03789313899e-14  9.53202661406e-15  1.00216835964e-14  1.19964420281e-14  1.22596240403e-14  1.10767264637e-14  1.15407392501e-14  1.19645972699e-14  1.11043151963e-14  9.99662377009e-15  9.96675934436e-15  9.77602319783e-15  1.08686703543e-14  1.13504516788e-14  9.59285272834e-15  1.01866919743e-14  9.49979141815e-15  1.074863955e-14  9.55384010841e-15  9.88658196909e-15  9.63544982576e-15  1.04059453928e-14  9.52362082651e-15  9.56378487032e-15  9.71817954687e-15  9.71493030436e-15  1.08231883389e-14  9.7670876864e-15  1.00877709166e-14  1.06206300217e-14  9.70805373514e-15  1.09626018125e-14  1.0515739636e-14  9.20985548889e-15  1.01711375112e-14  1.19681632158e-14  1.33252642949e-14  1.24642264875e-14  1.27133948526e-14
 1.2231725949e-14  1.25865405408e-14  1.4004622565e-14  1.43037645394e-14  1.3932142109e-14  1.26893269188e-14  1.27296696438e-14  1.42203039887e-14  1.54431190074e-14  1.668569404e-14  1.9935266488e-14  1.73574295994e-14  2.14768277875e-14  2.25490324447e-14  2.45063902771e-14  2.89633888479e-14  3.30104712433e-14  3.86431125501e-14  4.39654253214e-14  5.41630446582e-14  6.32828649206e-14  7.56733503919e-14  9.26480721688e-14  1.1499973134e-13  1.44154790609e-13  1.87050264856e-13  2.59555833886e-13  3.92873351121e-13  7.34554052507e-13  2.09106903131e-12  7.36507389976e-13  3.94215179751e-13  2.61785009948e-13  1.89499763983e-13  1.45624612163e-13  1.14541829043e-13  9.28200355754e-14  7.67449524176e-14  6.36776867941e-14  5.24572730786e-14  4.47528517925e-14  3.8703214864e-14  3.34589925872e-14  3.01061627687e-14  2.60708921507e-14  2.43675435033e-14  2.20225176003e-14  2.14823246118e-14  1.78195251654e-14  1.69123032239e-14  1.70479140842e-14  1.59323736537e-14  1.45612904721e-14  1.38193285219e-14  1.45676372891e-14  1.3276393556e-14  1.13672082611e-14  1.18809892054e-14  1.11547046813e-14  1.13193072477e-14  1.27052188035e-14  1.08078169219e-14  1.01686699372e-14  1.19344837627e-14  1.21705688453e-14  1.11224204054e-14  1.04072684489e-14  1.08343534217e-14  1.0580624211e-14  1.04896495095e-14  1.07047362391e-14  1.10123663842e-14  9.62372639906e-15  8.36632269285e-15  9.88620095996e-15  9.92171431469e-15  9.46625224752e-15  9.31277970389e-15  1.16935415931e-14  9.10934826974e-15  8.95432881782e-15  9.11428408648e-15  9.59445541013e-15  1.11907056257e-14  1.14812265735e-14  1.00204513475e-14  1.12600013764e-14  1.13740604115e-14  1.20096806173e-14  9.86747153892e-15  9.56663651728e-15  9.66077705131e-15  1.09421573828e-14  1.17318115713e-14  9.99504737476e-15  1.1022255832e-14
 1.14376020387e-14  1.23636400643e-14  1.27290081763e-14  1.29202584127e-14  1.1492497667e-14  1.2214876226e-14  1.22341239793e-14  1.48886011249e-14  1.38197963881e-14  1.54114732438e-14  1.92999211886e-14  1.97201050368e-14  2.0062835846e-14  2.11584433166e-14  2.27744789633e-14  2.8750975126e-14  3.14075054605e-14  3.45458858308e-14  3.90568416496e-14  4.60234836982e-14  5.37722868884e-14  6.30772455451e-14  7.76647647272e-14  9.35361784138e-14  1.13866819341e-13  1.44581189141e-13  1.89799677589e-13  2.61244343448e-13  3.93975544029e-13  7.36507389976e-13  2.10115400277e-12  7.35983759312e-13  3.93683328286e-13  2.61694123436e-13  1.88771886096e-13  1.4327630133e-13  1.15045386282e-13  9.28149198248e-14  7.64510566101e-14  6.4118207811e-14  5.336152424e-14  4.62783558401e-14  4.00974705338e-14  3.38477547571e-14  2.83409424676e-14  2.63976395195e-14  2.27237701889e-14  2.25746523977e-14  2.01090322999e-14  1.88000732298e-14  1.82041110926e-14  1.59097313779e-14  1.45534997461e-14  1.47019297821e-14  1.38588901626e-14  1.27393765494e-14  1.19121193091e-14  1.22840476002e-14  1.23341879526e-14  1.19521418448e-14  1.37574178825e-14  1.35963194721e-14  1.11977062954e-14  1.14016391597e-14  1.18863972968e-14  9.74884404388e-15  9.39179114769e-15  9.48781018406e-15  1.01517241924e-14  9.76305270488e-15  1.10507725114e-14  9.45518219221e-15  1.13798218494e-14  9.58944512588e-15  1.09306035062e-14  1.05588278029e-14  1.0362938302e-14  9.13010100639e-15  1.15411965275e-14  1.24844654282e-14  9.72040253625e-15  1.09974737555e-14  9.84102382501e-15  1.201912932e-14  1.14054552119e-14  9.82005031387e-15  9.26756802593e-15  9.40245792447e-15  1.18262839105e-14  9.82096529447e-15  1.0081735787e-14  1.06268089575e-14  1.11099111636e-14  1.03289332957e-14  1.03762472745e-14  1.06476651344e-14
 1.29018536108e-14  1.32494944247e-14  1.17667223259e-14  1.3419659308e-14  1.15812882129e-14  1.16122000326e-14  1.27177059201e-14  1.4606849346e-14  1.31179120227e-14  1.31684122595e-14  1.61518382817e-14  1.54494024867e-14  1.86341544261e-14  2.11472629906e-14  2.25780295011e-14  2.52542309638e-14  2.57134626324e-14  2.87374395296e-14  3.31675250227e-14  3.79266890192e-14  4.55393078666e-14  5.50367100898e-14  6.35595857023e-14  7.68169078055e-14  9.19457429668e-14  1.14469995203e-13  1.4522855707e-13  1.91155800809e-13  2.60399253058e-13  3.94215179751e-13  7.35983759312e-13  2.09765194412e-12  7.36993748577e-13  3.94856671204e-13  2.59032480827e-13  1.87868650646e-13  1.45661624104e-13  1.15272534472e-13  9.23616031251e-14  7.69200609914e-14  6.25669201306e-14  5.26209065264e-14  4.48907619349e-14  3.85189635142e-14  3.36827662223e-14  3.06747974952e-14  2.57774940031e-14  2.32527854478e-14  2.18365417092e-14  1.99551423818e-14  2.10260850951e-14  1.71358171716e-14  1.58146493984e-14  1.57389045963e-14  1.37254131853e-14  1.38955518039e-14  1.3728160403e-14  1.33967293268e-14  1.23421564299e-14  1.24490245906e-14  1.26915373464e-14  1.30096077257e-14  1.12898517664e-14  1.23507614856e-14  1.06694740567e-14  1.24387486519e-14  1.14262186033e-14  1.14438811436e-14  1.17613972195e-14  1.0266055813e-14  1.07502129479e-14  9.21131371453e-15  1.07101184126e-14  1.01211868171e-14  9.20251722165e-15  9.7949114033e-15  9.24863222483e-15  8.58160614437e-15  1.09127934146e-14  1.07737395858e-14  9.66041446393e-15  9.63859520327e-15  8.63178653059e-15  1.01083892049e-14  1.17454194884e-14  1.02846005122e-14  1.13124342168e-14  1.06988011058e-14  1.0854019894e-14  1.10385505182e-14  1.01995590306e-14  1.08459346898e-14  1.08257379581e-14  1.01689458252e-14  1.08083235952e-14  1.06085111115e-14
 1.06036167538e-14  1.23253803319e-14  9.81845405605e-15  1.23819899689e-14  1.21461897704e-14  1.31163149832e-14  1.2484042593e-14  1.3480321627e-14  1.28795163378e-14  1.19101099034e-14  1.32798346432e-14  1.41909280626e-14  1.67641862431e-14  1.96044531503e-14  2.00956045788e-14  2.26457712153e-14  2.29217620327e-14  2.39833147979e-14  2.82448064507e-14  3.29734193467e-14  3.79756273403e-14  4.51902170261e-14  5.27204000227e-14  6.22669323552e-14  7.44069361385e-14  9.10883359556e-14  1.14528144323e-13  1.44918032185e-13  1.88145477734e-13  2.61785009948e-13  3.93683328286e-13  7.36993748577e-13  2.10012020852e-12  7.37106000146e-13  3.91710328625e-13  2.59167316815e-13  1.89790936092e-13  1.43911750696e-13  1.14709506742e-13  9.2076939133e-14  7.44156803202e-14  6.1546112464e-14  5.30874817079e-14  4.48912722813e-14  3.92137394279e-14  3.49935433797e-14  3.10025688971e-14  2.78132272336e-14  2.51016464425e-14  2.15452600018e-14  2.02583572117e-14  1.73286570433e-14  1.79585786256e-14  1.76421859815e-14  1.47775358271e-14  1.39763103793e-14  1.42033212488e-14  1.38152437616e-14  1.30745568977e-14  1.21480397334e-14  1.1323369644e-14  1.12703951428e-14  1.24073913561e-14  1.12300824881e-14  1.10726634171e-14  1.24050008195e-14  1.08910945516e-14  1.13824094085e-14  1.15050322552e-14  1.10316256472e-14  1.22690111814e-14  1.08500122714e-14  1.14552032856e-14  1.08509448266e-14  1.04138099566e-14  1.0641863473e-14  9.0416592776e-15  7.32426265147e-15  9.93849043436e-15  1.00205035149e-14  1.04385174149e-14  1.06225395282e-14  9.24575885117e-15  1.08674335752e-14  1.1530645126e-14  1.12274734274e-14  1.22300038678e-14  1.16515460568e-14  1.19395864765e-14  1.14539808236e-14  1.15128391817e-14  1.12786124122e-14  1.26132810541e-14  1.13234627427e-14  1.10369085514e-14  1.22055457068e-14
 1.16484412975e-14  1.13926003966e-14  1.03099105905e-14  1.06697035588e-14  1.10424250882e-14  1.12849955232e-14  1.03438889704e-14  1.02462013576e-14  1.30833647575e-14  1.31401775091e-14  1.27775016989e-14  1.44582768704e-14  1.46887841624e-14  1.76526936603e-14  1.76782874619e-14  1.97832916835e-14  1.99636494936e-14  2.19826178358e-14  2.48596649898e-14  2.93281661823e-14  3.27878238995e-14  3.74200848416e-14  4.38593957883e-14  5.26082215681e-14  6.21007958239e-14  7.49146281807e-14  9.15359455749e-14  1.13012129788e-13  1.43694737871e-13  1.89499763983e-13  2.61694123436e-13  3.94856671204e-13  7.37106000146e-13  2.10588687305e-12  7.36123220963e-13  3.90433733511e-13  2.58274263307e-13  1.8815095681e-13  1.43198873398e-13  1.1302364615e-13  9.05194256492e-14  7.36736818998e-14  6.13300761938e-14  5.15081852216e-14  4.59371848026e-14  3.88610967453e-14  3.34508976831e-14  3.03280759303e-14  2.81990633507e-14  2.43059701593e-14  2.14549908071e-14  2.06164021384e-14  1.95015186484e-14  1.898285083e-14  1.45830068042e-14  1.49990936406e-14  1.39344056423e-14  1.38926302057e-14  1.23129042186e-14  1.25991908007e-14  9.96148641973e-15  1.29207810954e-14  1.06552992439e-14  1.18741718658e-14  1.0956401992e-14  1.38646263161e-14  1.07384020071e-14  1.0970428975e-14  1.19368838726e-14  1.17789153743e-14  1.23883790455e-14  1.2671611739e-14  1.11024712203e-14  9.75603110079e-15  1.07790965321e-14  1.03052209657e-14  9.80065274093e-15  9.55099864052e-15  1.01041174407e-14  1.10114700518e-14  1.04812242542e-14  9.84902004722e-15  1.03670889056e-14  1.05744947816e-14  1.06770608133e-14  1.06925718752e-14  1.06641871591e-14  9.12262571401e-15  1.08880658703e-14  1.07422655631e-14  9.57251267222e-15  1.00145277784e-14  1.05844790105e-14  1.21914102926e-14  1.12613470401e-14  1.24064437317e-14
 1.23859046418e-14  1.23257233443e-14  1.13535163366e-14  1.15690319256e-14  1.18582919843e-14  1.10454510414e-14  1.17412314847e-14  1.14325720737e-14  1.16005648267e-14  1.1763631949e-14  1.25154845756e-14  1.5604173938e-14  1.66134492934e-14  1.64136738631e-14  1.69066384647e-14  1.84763126561e-14  1.91508730245e-14  2.10313149373e-14  2.50626635886e-14  2.66657361496e-14  3.08663588498e-14  3.37743271813e-14  3.91144938965e-14  4.63935554603e-14  5.3309504405e-14  6.33994651936e-14  7.58455168181e-14  9.24450467731e-14  1.15540740207e-13  1.45624612163e-13  1.88771886096e-13  2.59032480827e-13  3.91710328625e-13  7.36123220963e-13  2.10067339378e-12  7.3508496723e-13  3.9279670706e-13  2.58876313973e-13  1.90588569521e-13  1.45160743813e-13  1.12505216383e-13  9.06573813901e-14  7.44608943876e-14  6.12691338532e-14  5.29472507741e-14  4.47609068444e-14  3.84970401176e-14  3.13415083249e-14  2.97270386669e-14  2.47072856008e-14  2.30819525899e-14  2.12517817261e-14  1.9049323041e-14  1.93315783917e-14  1.54316861789e-14  1.54512501567e-14  1.47207581423e-14  1.38832930714e-14  1.22176423452e-14  1.2981197163e-14  1.17319250192e-14  1.24039646229e-14  1.21365930093e-14  1.0863709035e-14  1.22949885781e-14  1.36403527415e-14  1.31003247658e-14  1.12561239973e-14  1.15491672994e-14  1.17350734495e-14  1.09130899889e-14  1.12535974913e-14  1.07642102625e-14  1.14762155517e-14  1.18681772459e-14  1.00096352785e-14  9.182993418e-15  8.90375430976e-15  1.08248147184e-14  1.07015014752e-14  1.00624628806e-14  9.58620540275e-15  1.03206475222e-14  9.65748733102e-15  1.08220826522e-14  1.01967641095e-14  1.01603662153e-14  9.44656098656e-15  9.75573186393e-15  9.02530135979e-15  9.47804534853e-15  1.10680214326e-14  9.98278756313e-15  1.0127108213e-14  1.10790382898e-14  1.18560854229e-14
 1.04173050214e-14  1.15162146663e-14  1.17346226962e-14  1.1902942667e-14  1.30127383368e-14  1.21472986099e-14  1.11410515635e-14  9.48037163982e-15  1.19363920083e-14  1.27142546731e-14  1.14360838119e-14  1.04724133605e-14  1.21244604018e-14  1.40366602327e-14  1.45265209989e-14  1.70785292116e-14  1.74817245148e-14  1.9317768313e-14  2.17001268915e-14  2.37611373367e-14  2.83020066535e-14  3.10348125819e-14  3.36023380726e-14  3.89337306725e-14  4.45470202432e-14  5.16282993652e-14  6.2448026035e-14  7.60242668486e-14  9.26229870241e-14  1.14541829043e-13  1.4327630133e-13  1.87868650646e-13  2.59167316815e-13  3.90433733511e-13  7.3508496723e-13  2.09703424874e-12  7.34703647756e-13  3.92620600229e-13  2.60603727635e-13  1.88949071126e-13  1.4507185342e-13  1.14063150601e-13  9.07648748466e-14  7.46098475914e-14  6.21831569795e-14  5.29286882486e-14  4.55216579377e-14  3.8802104132e-14  3.39999753307e-14  2.99370022686e-14  2.54848428796e-14  2.4254478287e-14  2.28293867598e-14  2.16658978687e-14  1.67535861845e-14  1.6253995177e-14  1.41656336883e-14  1.48615061322e-14  1.45724856616e-14  1.35224415343e-14  1.33203590679e-14  1.32931862611e-14  1.28062947139e-14  1.40734495688e-14  1.15585503709e-14  1.23807878771e-14  1.39535207297e-14  9.84000793453e-15  1.16556149923e-14  1.1130757764e-14  1.05261457122e-14  1.18219113617e-14  1.25248826669e-14  1.30728965943e-14  1.13410293147e-14  1.25027906271e-14  1.10600976826e-14  1.00024656523e-14  1.10370535132e-14  1.04356577706e-14  1.00355587498e-14  9.1745716154e-15  1.12602737466e-14  1.00129800044e-14  9.22425345493e-15  9.3899026192e-15  9.89882744838e-15  9.82954534673e-15  8.94927280039e-15  9.54395614807e-15  9.46813616909e-15  1.07387698849e-14  9.75503397816e-15  1.12640878572e-14  1.06912397083e-14  1.11763593626e-14
 8.98153466986e-15  9.48459068477e-15  1.04996602087e-14  1.10995555361e-14  1.229205391e-14  1.09605853371e-14  1.12722169641e-14  1.14636363413e-14  1.2850821405e-14  1.26526295066e-14  1.21710864416e-14  1.26466875637e-14  1.32605877399e-14  1.42048682506e-14  1.49357053204e-14  1.71614548525e-14  1.83594583817e-14  1.88877951347e-14  1.82527780966e-14  2.07626647466e-14  2.39173954444e-14  2.62416360169e-14  2.85519731142e-14  3.33757146071e-14  3.85890236534e-14  4.57042247217e-14  5.3106304291e-14  6.33811918506e-14  7.54825273799e-14  9.28200355754e-14  1.15045386282e-13  1.45661624104e-13  1.89790936092e-13  2.58274263307e-13  3.9279670706e-13  7.34703647756e-13  2.09319810365e-12  7.33423143641e-13  3.92561488307e-13  2.5976863486e-13  1.87163247372e-13  1.4434386926e-13  1.14378396243e-13  9.29317914982e-14  7.5317730282e-14  6.457636523e-14  5.36205488269e-14  4.60673096082e-14  3.97267280109e-14  3.35869585464e-14  3.04272410331e-14  2.69670702071e-14  2.56249582548e-14  2.33481431899e-14  1.89571971506e-14  1.71806338646e-14  1.58447276165e-14  1.66722908144e-14  1.62117297736e-14  1.62636422486e-14  1.46339606673e-14  1.46937830908e-14  1.43194227732e-14  1.41912042345e-14  9.33692248908e-15  1.15335028654e-14  1.2607680315e-14  1.07547174327e-14  1.00613419514e-14  1.2498157428e-14  1.12719446e-14  1.07156661965e-14  9.94266790391e-15  1.0774303059e-14  1.16592961364e-14  1.21960235095e-14  1.08324705977e-14  1.12521304265e-14  1.21786110737e-14  1.09526947244e-14  9.91140186205e-15  9.89332745365e-15  9.9760837071e-15  9.9138825086e-15  1.20011026097e-14  1.15549024119e-14  9.57922572564e-15  9.97866239291e-15  1.08710829006e-14  1.15764111465e-14  1.1791310483e-14  1.11092907516e-14  1.04493919831e-14  1.17407050931e-14  9.82603367684e-15  8.69449161302e-15
 1.10687534685e-14  1.10276647013e-14  1.04332850435e-14  1.21391083894e-14  9.42075868648e-15  1.10375694121e-14  1.07200557437e-14  9.69382140553e-15  1.18553215676e-14  9.98568107176e-15  1.22533289074e-14  1.24290244329e-14  1.24389549652e-14  1.39248487185e-14  1.38155292019e-14  1.52787348283e-14  1.52777130053e-14  1.63679055795e-14  1.76451226307e-14  2.00309283807e-14  2.15247845113e-14  2.36061615578e-14  2.59824810131e-14  2.76031764071e-14  3.17889528566e-14  3.94108617239e-14  4.39238946152e-14  5.10464582009e-14  6.14387906122e-14  7.67449524176e-14  9.28149198248e-14  1.15272534472e-13  1.43911750696e-13  1.8815095681e-13  2.58876313973e-13  3.92620600229e-13  7.33423143641e-13  2.09671329351e-12  7.35461312605e-13  3.93532224555e-13  2.59976306611e-13  1.89581346269e-13  1.44591572717e-13  1.15700254814e-13  9.18464738789e-14  7.5536719996e-14  6.53739119969e-14  5.39468707844e-14  4.51883490225e-14  4.00800402453e-14  3.40911691481e-14  3.06386648439e-14  2.98264038469e-14  2.55282097811e-14  1.97884091896e-14  2.13580474032e-14  1.80113481282e-14  1.69778220106e-14  1.5896645245e-14  1.5084050558e-14  1.52414630754e-14  1.4550482531e-14  1.44142293568e-14  1.42779187199e-14  1.24961034486e-14  1.13348491704e-14  1.25908058189e-14  1.13737963814e-14  1.02970270291e-14  1.25344934957e-14  1.16909355061e-14  9.64799621694e-15  1.06605578218e-14  1.08305505934e-14  1.04203219186e-14  1.18746254732e-14  9.14382482287e-15  9.59808098338e-15  1.03802049488e-14  9.61614898755e-15  9.47093455225e-15  9.23291857629e-15  9.85371796103e-15  9.35626960177e-15  1.1894095029e-14  1.11229553758e-14  1.05521070007e-14  9.39541975528e-15  9.1789525357e-15  1.09294119327e-14  1.06147323493e-14  9.95588696689e-15  1.06639671088e-14  9.39126751523e-15  9.97935781452e-15  1.10872985524e-14
 9.20345546027e-15  9.82704904434e-15  9.82204851072e-15  9.4374536952e-15  9.84984342546e-15  9.50216543479e-15  9.9105768185e-15  1.14465759978e-14  1.08700148421e-14  1.09063494616e-14  1.14845351936e-14  1.23027941891e-14  1.2895214057e-14  1.3372817142e-14  1.40858404463e-14  1.59280208678e-14  1.41445904702e-14  1.52894224234e-14  1.66153948993e-14  1.74987554795e-14  1.94831007682e-14  2.20157928762e-14  2.33970547848e-14  2.58909572045e-14  2.91173600049e-14  3.3535347554e-14  3.72410897412e-14  4.53620264652e-14  5.44836250641e-14  6.36776867941e-14  7.64510566101e-14  9.23616031251e-14  1.14709506742e-13  1.43198873398e-13  1.90588569521e-13  2.60603727635e-13  3.92561488307e-13  7.35461312605e-13  2.09819500943e-12  7.36107524956e-13  3.92780727901e-13  2.60921399952e-13  1.890522356e-13  1.45024425515e-13  1.1438539753e-13  9.32909981036e-14  7.77454112546e-14  6.54980743922e-14  5.3153583998e-14  4.55116009751e-14  3.767611418e-14  3.25445827553e-14  2.99049633091e-14  2.63923018679e-14  2.19549546548e-14  2.11907070088e-14  1.88198299868e-14  1.91583431862e-14  1.75225068077e-14  1.5687633055e-14  1.53984373534e-14  1.36941478184e-14  1.46038638802e-14  1.39502093773e-14  1.15353194614e-14  1.13226582515e-14  1.15475186525e-14  1.17421932384e-14  1.04582717286e-14  1.21771408632e-14  1.19419255272e-14  1.09723956103e-14  1.0102711144e-14  1.15627035573e-14  1.0430062574e-14  9.65614274809e-15  1.08578185535e-14  1.0657804519e-14  9.90914608467e-15  1.0236639769e-14  1.00944313132e-14  9.60598090801e-15  9.93455986372e-15  1.05039749788e-14  1.20419762684e-14  9.7340036002e-15  1.00983961715e-14  1.06746128952e-14  1.00921020511e-14  1.18184297429e-14  1.13708865707e-14  1.0594379445e-14  1.15258598469e-14  9.44985369351e-15  9.35439483539e-15  9.46319385469e-15
 1.04557657824e-14  9.51449548459e-15  9.89598159036e-15  1.07966695675e-14  9.47484620399e-15  9.67163473321e-15  1.13121574091e-14  1.19533050796e-14  1.21407261395e-14  1.20322980884e-14  1.12762157924e-14  1.10516721067e-14  9.36710055182e-15  1.2572726412e-14  1.29759666193e-14  1.28846513537e-14  1.28971680248e-14  1.16782720104e-14  1.41045409792e-14  1.60552352477e-14  1.70610704814e-14  1.9733780285e-14  2.07129167295e-14  2.31514597545e-14  2.56837955908e-14  2.97168609277e-14  3.38251896682e-14  3.73800443883e-14  4.47208360126e-14  5.24572730786e-14  6.4118207811e-14  7.69200609914e-14  9.2076939133e-14  1.1302364615e-13  1.45160743813e-13  1.88949071126e-13  2.5976863486e-13  3.93532224555e-13  7.36107524956e-13  2.09728538794e-12  7.36081091023e-13  3.94122952052e-13  2.60294216742e-13  1.88713750105e-13  1.4479783998e-13  1.15118533117e-13  9.35865813382e-14  7.65471138119e-14  6.24063686557e-14  5.37821949168e-14  4.40527695888e-14  3.91738401294e-14  3.36898903675e-14  2.96468232931e-14  2.68180976022e-14  2.48496894183e-14  2.33357183676e-14  2.22445957045e-14  1.86629791546e-14  1.74040504352e-14  1.70345623433e-14  1.31783157955e-14  1.29883424878e-14  1.34847608345e-14  1.01329395039e-14  1.22294111365e-14  1.08339352361e-14  9.80413812276e-15  9.63527690927e-15  1.01372696577e-14  1.36753002152e-14  1.01145418521e-14  1.23393376402e-14  1.04528570957e-14  1.14147391879e-14  1.14502805293e-14  1.05140450623e-14  9.29933888826e-15  1.03805799513e-14  1.04117004438e-14  1.02463511576e-14  1.01904177375e-14  1.20006967057e-14  1.03585527046e-14  1.16757127932e-14  8.87035064512e-15  9.93178181688e-15  1.1789605219e-14  1.06558626113e-14  1.18673880877e-14  1.11590543481e-14  9.71298258788e-15  9.23272985074e-15  9.02232796384e-15  9.84794858717e-15  1.17808375758e-14
 1.03256470602e-14  8.9224426578e-15  1.04169525913e-14  1.09301500927e-14  8.09145341882e-15  1.03005759689e-14  1.21144101519e-14  1.00038560253e-14  1.19480973555e-14  1.21430621949e-14  1.20078807365e-14  1.2840106216e-14  1.06870435285e-14  1.22533069305e-14  1.33191736266e-14  1.18941088035e-14  1.23064910772e-14  1.33799898002e-14  1.5729134148e-14  1.67776992353e-14  1.80442297176e-14  1.91979235787e-14  1.95116322514e-14  2.06991591152e-14  2.37378970108e-14  2.68784831039e-14  2.95366614768e-14  3.0744897208e-14  3.63524608921e-14  4.47528517925e-14  5.336152424e-14  6.25669201306e-14  7.44156803202e-14  9.05194256492e-14  1.12505216383e-13  1.4507185342e-13  1.87163247372e-13  2.59976306611e-13  3.92780727901e-13  7.36081091023e-13  2.09600183232e-12  7.35024465837e-13  3.92681419697e-13  2.59302218163e-13  1.8945404311e-13  1.45628054202e-13  1.1405546735e-13  9.32751785623e-14  7.52343617611e-14  6.24965567193e-14  5.0487755497e-14  4.5749325204e-14  3.92487410455e-14  3.26852643667e-14  2.98662194481e-14  2.73218734979e-14  2.44177092201e-14  2.14214191665e-14  2.07766203942e-14  1.81864514355e-14  1.75538146979e-14  1.55208302149e-14  1.52553244227e-14  1.41774106177e-14  1.38870083246e-14  1.22310668003e-14  1.14204605149e-14  1.22773086839e-14  1.18584739282e-14  8.03242568845e-15  1.19851024428e-14  1.01858161913e-14  1.1254338146e-14  1.06688072632e-14  1.13068068321e-14  1.04753382071e-14  8.13039896943e-15  9.62382104391e-15  9.62065167251e-15  9.92238029692e-15  1.00207605879e-14  7.87436104844e-15  1.07630897597e-14  1.07967235815e-14  9.60779391545e-15  9.71320928883e-15  1.05508778187e-14  1.01272586441e-14  9.52995707421e-15  8.85806652657e-15  1.09559479779e-14  8.11746696765e-15  1.02531550068e-14  1.20885021166e-14  1.0397689287e-14  1.08931098334e-14
 1.05460591626e-14  1.11176544264e-14  1.02499105513e-14  1.1952118629e-14  1.00145982429e-14  1.05608617332e-14  1.30018226339e-14  1.11620829029e-14  1.06608344977e-14  1.16535046753e-14  1.00229036388e-14  1.13023260986e-14  1.1021947324e-14  1.15287436678e-14  1.09499626209e-14  1.16902848543e-14  9.30982768017e-15  1.06117457295e-14  1.25548461208e-14  1.33140540569e-14  1.52561508546e-14  1.65100518855e-14  1.77504121991e-14  1.81762887781e-14  2.17428120287e-14  2.42495312867e-14  2.53385222659e-14  2.86958313458e-14  3.32606416518e-14  3.8703214864e-14  4.62783558401e-14  5.26209065264e-14  6.1546112464e-14  7.36736818998e-14  9.06573813901e-14  1.14063150601e-13  1.4434386926e-13  1.89581346269e-13  2.60921399952e-13  3.94122952052e-13  7.35024465837e-13  2.10038903376e-12  7.37773995444e-13  3.95294367995e-13  2.616385835e-13  1.91856663161e-13  1.47192021746e-13  1.15452165663e-13  9.26727898506e-14  7.62471701615e-14  6.2953795413e-14  5.45277143606e-14  4.47900241828e-14  3.73293765447e-14  3.34769874124e-14  3.12791487376e-14  2.53668347523e-14  2.37712682307e-14  2.20242052307e-14  1.88102133062e-14  1.80103963772e-14  1.77248072545e-14  1.57959536776e-14  1.40671789488e-14  1.54005850796e-14  1.28760538128e-14  1.29987334038e-14  1.16225092236e-14  1.18377039408e-14  1.06715282522e-14  1.24890593937e-14  1.11271692739e-14  1.30456223799e-14  1.01362359973e-14  1.10851278085e-14  1.15698362509e-14  9.70488525058e-15  1.07337657275e-14  1.01025654915e-14  9.57862816782e-15  1.06704826079e-14  9.983847423e-15  9.23507396066e-15  9.55110464535e-15  8.79231924256e-15  8.35207239083e-15  9.64536654765e-15  1.10110743123e-14  9.29163185774e-15  9.31471421892e-15  1.05280927864e-14  8.86619787977e-15  9.41016543724e-15  1.1327432032e-14  9.92257786238e-15  9.76785040945e-15
 1.23712798195e-14  1.14208570054e-14  1.21967238073e-14  1.22184968935e-14  9.69024110971e-15  1.04111085478e-14  1.21908077291e-14  1.18587442876e-14  1.24283818831e-14  1.09159372981e-14  1.13423418499e-14  1.21214075677e-14  1.0304039409e-14  1.26862706357e-14  1.42195557494e-14  1.05288433421e-14  9.81546788987e-15  1.08656892573e-14  1.23629763576e-14  1.35170984173e-14  1.51980484945e-14  1.60812139669e-14  1.743632091e-14  1.81624597479e-14  2.01631395263e-14  2.11988399597e-14  2.32477021648e-14  2.49666532686e-14  2.81269716216e-14  3.34589925872e-14  4.00974705338e-14  4.48907619349e-14  5.30874817079e-14  6.13300761938e-14  7.44608943876e-14  9.07648748466e-14  1.14378396243e-13  1.44591572717e-13  1.890522356e-13  2.60294216742e-13  3.92681419697e-13  7.37773995444e-13  2.10084182687e-12  7.34943828464e-13  3.94691698337e-13  2.59072540183e-13  1.91525213679e-13  1.45799390338e-13  1.17029144718e-13  9.26765489327e-14  7.6208910091e-14  6.47820514761e-14  5.25598620252e-14  4.41658735696e-14  3.74073113761e-14  3.62440316252e-14  2.92588023977e-14  2.77140563776e-14  2.5709369944e-14  2.04937868571e-14  2.11142403051e-14  1.77757946923e-14  1.6384290649e-14  1.55586998684e-14  1.49454461485e-14  1.41023732112e-14  1.47198385554e-14  1.17437914392e-14  1.25479084669e-14  1.22318405587e-14  1.37852420633e-14  1.09928535845e-14  1.19747184748e-14  1.06613886438e-14  1.08601114535e-14  1.01918187556e-14  9.81633374312e-15  9.33632592598e-15  9.40597177752e-15  1.02234112659e-14  1.08524805544e-14  9.23860989044e-15  9.86111299734e-15  9.71704426759e-15  9.91756258899e-15  8.92299944426e-15  1.10960763773e-14  9.82791197184e-15  9.83000860522e-15  9.66683720756e-15  1.20073122396e-14  1.03518010097e-14  1.07650962202e-14  1.10266289107e-14  1.02716824186e-14  1.12517802429e-14
 1.07979147228e-14  9.90771644836e-15  1.25276160516e-14  1.18412104709e-14  9.13780805567e-15  8.59944665127e-15  1.02701740649e-14  9.5236849177e-15  9.71023330653e-15  1.145470974e-14  1.10894484883e-14  1.13252182522e-14  9.93627931144e-15  1.13462659758e-14  1.17456549351e-14  1.13419359803e-14  1.26074379359e-14  1.21141906249e-14  1.25766959744e-14  1.1619541288e-14  1.4026865627e-14  1.47267156504e-14  1.49795937343e-14  1.64235681096e-14  1.8498944515e-14  2.04008283e-14  2.11806974964e-14  2.23731938183e-14  2.58539656862e-14  3.01061627687e-14  3.38477547571e-14  3.85189635142e-14  4.48912722813e-14  5.15081852216e-14  6.12691338532e-14  7.46098475914e-14  9.29317914982e-14  1.15700254814e-13  1.45024425515e-13  1.88713750105e-13  2.59302218163e-13  3.95294367995e-13  7.34943828464e-13  2.10005569774e-12  7.35993687421e-13  3.9257409686e-13  2.61872722278e-13  1.90160494991e-13  1.45773045619e-13  1.13631980402e-13  8.9674759906e-14  7.65177616409e-14  6.13432624993e-14  5.24822895123e-14  4.29558866683e-14  3.61339111144e-14  3.29652377471e-14  3.02172608489e-14  2.48938708788e-14  2.3883569359e-14  2.20583127127e-14  1.83374920973e-14  1.74181730995e-14  1.55987843354e-14  1.68913668112e-14  1.58612296607e-14  1.38048728477e-14  1.30283010126e-14  1.2157246555e-14  1.12069721761e-14  1.29437802213e-14  1.17156284306e-14  1.01282506687e-14  9.0208747249e-15  1.15638898408e-14  1.25403695734e-14  1.01880804772e-14  1.12757224497e-14  1.04502653463e-14  1.08563818803e-14  1.11938108811e-14  1.02615417569e-14  9.6230075193e-15  9.66145770202e-15  9.35453322609e-15  1.06504662377e-14  8.07162127954e-15  1.00695926451e-14  1.07992989226e-14  1.00195593032e-14  9.76202982667e-15  9.27332513109e-15  8.7528412602e-15  1.16418458054e-14  1.0986037771e-14  9.57078056835e-15
 9.57018812391e-15  9.72940767394e-15  1.09243141998e-14  1.10220967479e-14  1.05495233527e-14  9.82979906872e-15  1.0839106014e-14  1.11179397584e-14  9.51523472553e-15  1.06529005936e-14  1.22198960934e-14  1.14555594551e-14  1.04660887634e-14  1.11653157196e-14  1.09409308585e-14  1.16773468871e-14  9.91424622915e-15  9.57013468554e-15  1.05429722527e-14  1.12928240871e-14  1.26189478755e-14  1.44555443592e-14  1.40054128323e-14  1.54745043265e-14  1.61212715497e-14  1.63859242255e-14  2.06625754666e-14  2.06930839069e-14  2.29858934731e-14  2.60708921507e-14  2.83409424676e-14  3.36827662223e-14  3.92137394279e-14  4.59371848026e-14  5.29472507741e-14  6.21831569795e-14  7.5317730282e-14  9.18464738789e-14  1.1438539753e-13  1.4479783998e-13  1.8945404311e-13  2.616385835e-13  3.94691698337e-13  7.35993687421e-13  2.09815624577e-12  7.36164779322e-13  3.93327904734e-13  2.61281738819e-13  1.89213021149e-13  1.44053375454e-13  1.13038292338e-13  9.13440202998e-14  7.49095478216e-14  6.23221342457e-14  5.08934283261e-14  4.27222214413e-14  3.63855335513e-14  3.36623944743e-14  2.91829439147e-14  2.5655745912e-14  2.31438874096e-14  1.80851607549e-14  1.9656191899e-14  1.70454825753e-14  1.70960182768e-14  1.53506406171e-14  1.54424760482e-14  1.34008737513e-14  1.19073252433e-14  1.27357690667e-14  1.33655706258e-14  1.22232075095e-14  1.24926150204e-14  1.12414966839e-14  1.23865710617e-14  1.27317396258e-14  1.16970016057e-14  1.03275495231e-14  1.18251275514e-14  1.16902651696e-14  1.20938642702e-14  1.05486669458e-14  1.1301520599e-14  1.0352609427e-14  9.51566279393e-15  1.0253841063e-14  9.85067088764e-15  9.60777636308e-15  9.85527474562e-15  1.08182914285e-14  1.10078970895e-14  9.90347807606e-15  1.13989589062e-14  1.17462131679e-14  1.10133809183e-14  9.59923646577e-15
 9.00945117399e-15  1.00113418729e-14  9.65537676989e-15  9.82660684117e-15  8.3678263118e-15  8.27661774461e-15  7.70800582138e-15  8.67585376059e-15  1.09883911294e-14  1.12118766971e-14  1.10936615708e-14  1.17940171268e-14  1.15422958743e-14  1.1982264845e-14  1.13313738343e-14  1.26887165382e-14  1.06178587388e-14  1.1901508133e-14  1.19690342195e-14  1.23569723249e-14  1.23573385112e-14  1.37500991158e-14  1.3476796032e-14  1.34698277652e-14  1.65819727301e-14  1.63783972071e-14  1.79675239789e-14  2.0580079154e-14  2.2384629646e-14  2.43675435033e-14  2.63976395195e-14  3.06747974952e-14  3.49935433797e-14  3.88610967453e-14  4.47609068444e-14  5.29286882486e-14  6.457636523e-14  7.5536719996e-14  9.32909981036e-14  1.15118533117e-13  1.45628054202e-13  1.91856663161e-13  2.59072540183e-13  3.9257409686e-13  7.36164779322e-13  2.10017265695e-12  7.37402662444e-13  3.9550627664e-13  2.62485922364e-13  1.89754163041e-13  1.4255524622e-13  1.12855511593e-13  9.18751680445e-14  7.57784434694e-14  6.21461277787e-14  5.09000066448e-14  4.38851111937e-14  3.70549437764e-14  3.27092814523e-14  2.97561688866e-14  2.63031919568e-14  2.22682571401e-14  2.11501820602e-14  1.88798491418e-14  1.77686238462e-14  1.69372762586e-14  1.42514233989e-14  1.40098933677e-14  1.16752190196e-14  1.17549375161e-14  1.21948016862e-14  1.19878729729e-14  1.35614361688e-14  1.17292214076e-14  1.20436157679e-14  1.2082521839e-14  1.14996661471e-14  1.14441221878e-14  1.10152617365e-14  1.19253343239e-14  1.22106943899e-14  1.16675604959e-14  1.31811746442e-14  1.11083375968e-14  1.12263266937e-14  1.03065919682e-14  9.38387227862e-15  1.0813868374e-14  1.04794687572e-14  1.01471343138e-14  9.62073606551e-15  1.1407806382e-14  1.10247628162e-14  1.08720985785e-14  1.02748091835e-14  1.00411116117e-14
 1.07352442572e-14  1.04196683508e-14  1.04500149814e-14  1.10988466945e-14  1.01367773915e-14  8.68075191101e-15  8.2269581628e-15  8.97623359894e-15  9.43836061317e-15  8.78780837559e-15  1.08591230672e-14  1.09166209761e-14  1.02337634339e-14  1.09978304991e-14  9.8273123451e-15  1.22350040604e-14  1.07959932507e-14  1.24970797419e-14  1.19300914748e-14  1.15902736576e-14  1.17264511645e-14  1.25620097706e-14  1.27967784981e-14  1.29818775682e-14  1.49670538405e-14  1.71507430183e-14  1.86316826343e-14  1.78917123516e-14  1.89277176093e-14  2.20225176003e-14  2.27237701889e-14  2.57774940031e-14  3.10025688971e-14  3.34508976831e-14  3.84970401176e-14  4.55216579377e-14  5.36205488269e-14  6.53739119969e-14  7.77454112546e-14  9.35865813382e-14  1.1405546735e-13  1.47192021746e-13  1.91525213679e-13  2.61872722278e-13  3.93327904734e-13  7.37402662444e-13  2.10632921926e-12  7.39523306882e-13  3.93844607399e-13  2.60377494268e-13  1.88697103649e-13  1.46280549274e-13  1.13804644862e-13  9.06574080213e-14  7.3868438914e-14  6.28757826985e-14  5.3195845765e-14  4.44850576498e-14  3.94706320916e-14  3.51475269959e-14  2.97549901941e-14  2.46524107012e-14  2.09734736384e-14  2.16098449518e-14  1.93437548401e-14  1.7249813838e-14  1.64441836175e-14  1.58873247515e-14  1.63734499854e-14  1.36917011244e-14  1.42997599211e-14  1.33184275012e-14  1.2979320428e-14  1.06224439725e-14  1.12177598382e-14  1.12219299834e-14  1.08948862489e-14  1.04503161253e-14  1.1971411294e-14  1.17099468326e-14  1.30114433001e-14  1.13703142005e-14  1.23725425308e-14  1.13572434102e-14  1.09924435063e-14  9.16915402267e-15  1.23921876845e-14  1.34441238964e-14  1.17161479856e-14  9.58659003666e-15  9.42494837195e-15  1.16815921547e-14  1.06697383202e-14  1.04653754706e-14  1.20758909724e-14  9.50943943798e-15
 1.1186557757e-14  1.03922567786e-14  1.09285919716e-14  1.08318283836e-14  1.14504877106e-14  1.19940903156e-14  9.1927829382e-15  1.02161625582e-14  1.07990168948e-14  1.03975967463e-14  9.85698197824e-15  1.02920693651e-14  9.66197940236e-15  1.04093183523e-14  1.04726049978e-14  1.16652349965e-14  1.20722974315e-14  1.34968247447e-14  1.27108687931e-14  9.65349341273e-15  1.09041672169e-14  1.1091877137e-14  1.31658760781e-14  1.46720638354e-14  1.46378568662e-14  1.62466629417e-14  1.71010681284e-14  1.64668220037e-14  2.1368843956e-14  2.14823246118e-14  2.25746523977e-14  2.32527854478e-14  2.78132272336e-14  3.03280759303e-14  3.13415083249e-14  3.8802104132e-14  4.60673096082e-14  5.39468707844e-14  6.54980743922e-14  7.65471138119e-14  9.32751785623e-14  1.15452165663e-13  1.45799390338e-13  1.90160494991e-13  2.61281738819e-13  3.9550627664e-13  7.39523306882e-13  2.10988055e-12  7.39124409067e-13  3.95727128857e-13  2.59719768964e-13  1.88052222747e-13  1.45286604443e-13  1.14885462433e-13  9.1278651324e-14  7.68197354092e-14  6.06850698799e-14  5.41331023332e-14  4.62457344638e-14  3.97107109296e-14  3.48798315221e-14  3.00754291453e-14  2.55572975929e-14  2.44875091719e-14  2.0677150307e-14  1.85361785655e-14  1.72354619513e-14  1.60801324677e-14  1.54147500285e-14  1.37468512215e-14  1.4344283159e-14  1.38466682673e-14  1.29035258359e-14  1.27178865329e-14  1.32925887314e-14  1.30877832471e-14  1.34379264929e-14  1.15005829991e-14  1.01687960112e-14  1.09685459877e-14  1.34236762683e-14  1.29710922538e-14  1.22898689399e-14  1.23964579211e-14  1.22528957056e-14  1.21720262913e-14  1.08572639969e-14  1.06640993537e-14  1.17113906784e-14  8.9990417813e-15  9.8477147061e-15  1.03618745101e-14  1.04161729679e-14  1.08668881282e-14  1.05395905207e-14  1.00188617999e-14
 1.10977410728e-14  1.10932934557e-14  1.03085525091e-14  1.01448632884e-14  1.0104097354e-14  9.14183135744e-15  7.97321674425e-15  9.53134317273e-15  9.33972044211e-15  9.69935910296e-15  8.73668628582e-15  9.13166017846e-15  9.63412823796e-15  9.5706501066e-15  1.17024763411e-14  1.42579720955e-14  1.3779677924e-14  1.3990248275e-14  1.32927604806e-14  1.06418985207e-14  1.12586986925e-14  1.34337913606e-14  1.28065827828e-14  1.40597250403e-14  1.36720291123e-14  1.52405225204e-14  1.59263952351e-14  1.63742455663e-14  1.74790110968e-14  1.78195251654e-14  2.01090322999e-14  2.18365417092e-14  2.51016464425e-14  2.81990633507e-14  2.97270386669e-14  3.39999753307e-14  3.97267280109e-14  4.51883490225e-14  5.3153583998e-14  6.24063686557e-14  7.52343617611e-14  9.26727898506e-14  1.17029144718e-13  1.45773045619e-13  1.89213021149e-13  2.62485922364e-13  3.93844607399e-13  7.39124409067e-13  2.10311669548e-12  7.36850818619e-13  3.94663851265e-13  2.59727565644e-13  1.88866987433e-13  1.4622822895e-13  1.13788190658e-13  9.14381383804e-14  7.51180972655e-14  6.22818157341e-14  5.46307467774e-14  4.47732839801e-14  3.99239878509e-14  3.52614662886e-14  3.011534452e-14  2.83096292005e-14  2.48581230879e-14  2.1656308327e-14  1.86463267666e-14  1.90376794772e-14  1.68067961759e-14  1.55269645673e-14  1.54337139751e-14  1.3071627316e-14  1.22449502561e-14  1.15880421864e-14  1.36294332006e-14  1.10861717546e-14  1.24208232438e-14  1.26103632128e-14  1.05880548447e-14  1.11768923615e-14  1.27704486255e-14  1.34400244814e-14  1.2963617303e-14  1.24353985508e-14  1.08880519825e-14  1.18298574692e-14  1.27211915041e-14  1.21533896915e-14  1.19448918546e-14  1.09551821835e-14  1.12408986562e-14  1.07751276554e-14  1.04989551605e-14  1.11744746226e-14  8.68866046646e-15  8.58706809528e-15
 1.0917420557e-14  1.12400892705e-14  1.11238018061e-14  8.20101018227e-15  9.66984215427e-15  8.21852222962e-15  9.44261908908e-15  9.83560241928e-15  1.0785030692e-14  1.12540712158e-14  1.02098836913e-14  8.72324587712e-15  8.48845045762e-15  8.72366278363e-15  8.99639485465e-15  1.11117226823e-14  1.21461287231e-14  1.14764546622e-14  1.20825694353e-14  9.7287041583e-15  1.01252600693e-14  1.24300006695e-14  1.04929564266e-14  1.18685302474e-14  1.16399102135e-14  1.11657451831e-14  1.47107950119e-14  1.48950931184e-14  1.66161794304e-14  1.69123032239e-14  1.88000732298e-14  1.99551423818e-14  2.15452600018e-14  2.43059701593e-14  2.47072856008e-14  2.99370022686e-14  3.35869585464e-14  4.00800402453e-14  4.55116009751e-14  5.37821949168e-14  6.24965567193e-14  7.62471701615e-14  9.26765489327e-14  1.13631980402e-13  1.44053375454e-13  1.89754163041e-13  2.60377494268e-13  3.95727128857e-13  7.36850818619e-13  2.10004961311e-12  7.36900089285e-13  3.93886339604e-13  2.60651852126e-13  1.88984411786e-13  1.43335424663e-13  1.14080301945e-13  9.20421809161e-14  7.4784991809e-14  6.31998286372e-14  5.32084509208e-14  4.54641542922e-14  3.83917941065e-14  3.23069048492e-14  3.08654457346e-14  2.66324450917e-14  2.28232141265e-14  2.11935848054e-14  2.17405860901e-14  1.85506685275e-14  1.56720128887e-14  1.69734171571e-14  1.33454454109e-14  1.35876749954e-14  1.18321201568e-14  1.30494201496e-14  1.12145530921e-14  1.17300408097e-14  1.14937699629e-14  1.02333136175e-14  1.08396347828e-14  1.10724445247e-14  1.09392363077e-14  1.20895195979e-14  1.113875034e-14  1.10950498916e-14  1.14894121752e-14  1.23350223503e-14  1.20107623275e-14  9.87841756076e-15  9.76500382255e-15  1.09887743977e-14  1.21481856014e-14  1.05388151282e-14  1.19455567039e-14  1.06448298862e-14  9.2268940869e-15
 9.99476255981e-15  1.10371862379e-14  1.0240831912e-14  8.02084142337e-15  1.09254976898e-14  8.35827190726e-15  1.05352101471e-14  1.0742597451e-14  1.07173019009e-14  9.59761676034e-15  9.1457223555e-15  8.6254564266e-15  8.90440922125e-15  8.9028668014e-15  9.77492023538e-15  1.16042648839e-14  1.2010806501e-14  9.69010444019e-15  9.37271897489e-15  9.55250459823e-15  1.0599360166e-14  1.03692383053e-14  9.0784115393e-15  9.97634180458e-15  9.54899098677e-15  1.1543597587e-14  1.26038572045e-14  1.19983690725e-14  1.37358167359e-14  1.70479140842e-14  1.82041110926e-14  2.10260850951e-14  2.02583572117e-14  2.14549908071e-14  2.30819525899e-14  2.54848428796e-14  3.04272410331e-14  3.40911691481e-14  3.767611418e-14  4.40527695888e-14  5.0487755497e-14  6.2953795413e-14  7.6208910091e-14  8.9674759906e-14  1.13038292338e-13  1.4255524622e-13  1.88697103649e-13  2.59719768964e-13  3.94663851265e-13  7.36900089285e-13  2.10077595064e-12  7.35949286163e-13  3.93908485307e-13  2.604167145e-13  1.89467764458e-13  1.45347971342e-13  1.13643217584e-13  9.26236731639e-14  7.51586364076e-14  6.36825755802e-14  5.45268408046e-14  4.51620871247e-14  3.96180619119e-14  3.5456178853e-14  2.98563690219e-14  2.64467904916e-14  2.44782041459e-14  2.14575266073e-14  2.01700892097e-14  1.75120413477e-14  1.79310660121e-14  1.45770281257e-14  1.43183279361e-14  1.29871399868e-14  1.41998045285e-14  1.16580972688e-14  1.19788454115e-14  1.12378644522e-14  1.30867571523e-14  1.23369915991e-14  1.03398340887e-14  9.90359502139e-15  9.5656933311e-15  1.01295660193e-14  1.0939692537e-14  1.17948991797e-14  1.13666759537e-14  1.14577835494e-14  9.97817509198e-15  1.08543156081e-14  1.02243287951e-14  1.16837167303e-14  1.02984719307e-14  1.12928363422e-14  1.0629698253e-14  9.1893878205e-15
 8.99766247204e-15  9.24401799897e-15  8.90568068458e-15  6.87305907517e-15  1.09363516004e-14  1.01817735104e-14  1.10627889865e-14  9.82305752272e-15  1.10149449677e-14  1.040055813e-14  1.03635855662e-14  9.22267159355e-15  1.06944635703e-14  1.05305244004e-14  1.03155181594e-14  1.22799385756e-14  1.24304711011e-14  9.51427828916e-15  1.00235054741e-14  9.8366018787e-15  1.26967808139e-14  1.18260851601e-14  1.0257940293e-14  1.22607822288e-14  1.22520430408e-14  1.28208991334e-14  1.32035538357e-14  1.27643170536e-14  1.42501439579e-14  1.59323736537e-14  1.59097313779e-14  1.71358171716e-14  1.73286570433e-14  2.06164021384e-14  2.12517817261e-14  2.4254478287e-14  2.69670702071e-14  3.06386648439e-14  3.25445827553e-14  3.91738401294e-14  4.5749325204e-14  5.45277143606e-14  6.47820514761e-14  7.65177616409e-14  9.13440202998e-14  1.12855511593e-13  1.46280549274e-13  1.88052222747e-13  2.59727565644e-13  3.93886339604e-13  7.35949286163e-13  2.10022825972e-12  7.36221882702e-13  3.92519265962e-13  2.58840697847e-13  1.87841370307e-13  1.43835592761e-13  1.13202262392e-13  9.04337071649e-14  7.51599317638e-14  6.23000338787e-14  5.19388050326e-14  4.42398359449e-14  3.95803119495e-14  3.35044527509e-14  3.03960626156e-14  2.64667435728e-14  2.25903359835e-14  1.88188533914e-14  1.80712554319e-14  1.7741436407e-14  1.41645761481e-14  1.46622384952e-14  1.41375689749e-14  1.29157013251e-14  1.26438966771e-14  1.4372775139e-14  1.21692629203e-14  1.23271847309e-14  1.29341291213e-14  1.18101582095e-14  1.20810895761e-14  1.13641237862e-14  9.96057960654e-15  9.82673328468e-15  1.08966487733e-14  1.16793354846e-14  1.14089078195e-14  1.06585149494e-14  1.0485188865e-14  1.10649027334e-14  1.04172686869e-14  1.07328598517e-14  1.02030369806e-14  9.28311871329e-15  8.4364708154e-15
 9.32435081394e-15  9.58273163068e-15  1.16360295951e-14  9.78234388834e-15  1.2023567422e-14  1.26992670108e-14  1.05880537435e-14  8.65578446388e-15  1.08124344888e-14  1.10773821064e-14  9.94600221616e-15  9.45600480613e-15  9.79621421107e-15  1.08056533723e-14  9.37035388513e-15  1.06232496573e-14  1.113455108e-14  9.17436931688e-15  1.00959161941e-14  1.01913723702e-14  1.15537860549e-14  1.00862756708e-14  9.32979539947e-15  1.09422155959e-14  1.10510295982e-14  1.25951667335e-14  1.12654372057e-14  1.19031863231e-14  1.37060153988e-14  1.45612904721e-14  1.45534997461e-14  1.58146493984e-14  1.79585786256e-14  1.95015186484e-14  1.9049323041e-14  2.28293867598e-14  2.56249582548e-14  2.98264038469e-14  2.99049633091e-14  3.36898903675e-14  3.92487410455e-14  4.47900241828e-14  5.25598620252e-14  6.13432624993e-14  7.49095478216e-14  9.18751680445e-14  1.13804644862e-13  1.45286604443e-13  1.88866987433e-13  2.60651852126e-13  3.93908485307e-13  7.36221882702e-13  2.09719815554e-12  7.35889995456e-13  3.92682452948e-13  2.60416921643e-13  1.88893055837e-13  1.44602373793e-13  1.13613023058e-13  9.01616503381e-14  7.49044101799e-14  6.19069935224e-14  5.29812744327e-14  4.64053456249e-14  3.9052582821e-14  3.25381019731e-14  3.01029586839e-14  2.72603929706e-14  2.10041767943e-14  1.97158793981e-14  1.9628080254e-14  1.63120240042e-14  1.6355575895e-14  1.60768238229e-14  1.56556674531e-14  1.51755994314e-14  1.36890565954e-14  1.27534102846e-14  1.29711448973e-14  1.22484334469e-14  1.33902505347e-14  1.3596905249e-14  1.13072573784e-14  1.19611021061e-14  1.2353844863e-14  1.19963320408e-14  1.087879758e-14  1.21548486579e-14  1.11749237927e-14  1.07034897522e-14  1.10074460116e-14  8.81013063693e-15  1.10355427124e-14  1.01988462514e-14  8.6404179548e-15  1.05721842825e-14
 1.01152672864e-14  1.01516491709e-14  1.00639215654e-14  8.81123074278e-15  1.04086803797e-14  1.22537184564e-14  9.33997754424e-15  9.06363159764e-15  1.04183702318e-14  1.07130261514e-14  9.77793287747e-15  1.01203973887e-14  9.52808993621e-15  8.51995221443e-15  9.85575080239e-15  1.08401096929e-14  9.38933909269e-15  9.82468239362e-15  9.45292251516e-15  1.04860325054e-14  9.98849535554e-15  9.75186013496e-15  9.86309899757e-15  1.11096252842e-14  1.16727228703e-14  1.28065630813e-14  1.25118267093e-14  1.34002284276e-14  1.32681794534e-14  1.38193285219e-14  1.47019297821e-14  1.57389045963e-14  1.76421859815e-14  1.898285083e-14  1.93315783917e-14  2.16658978687e-14  2.33481431899e-14  2.55282097811e-14  2.63923018679e-14  2.96468232931e-14  3.26852643667e-14  3.73293765447e-14  4.41658735696e-14  5.24822895123e-14  6.23221342457e-14  7.57784434694e-14  9.06574080213e-14  1.14885462433e-13  1.4622822895e-13  1.88984411786e-13  2.604167145e-13  3.92519265962e-13  7.35889995456e-13  2.1022565408e-12  7.35758514993e-13  3.91894460403e-13  2.57786810891e-13  1.87812674493e-13  1.43355326003e-13  1.12753495455e-13  9.14512787336e-14  7.27217741998e-14  6.1401127715e-14  5.38064030516e-14  4.3753316643e-14  3.75116943834e-14  3.18174945271e-14  2.90383909421e-14  2.52937956883e-14  2.11512759259e-14  2.10892803637e-14  1.78446613792e-14  1.61018866329e-14  1.70746981207e-14  1.68564692777e-14  1.51173444736e-14  1.42202576283e-14  1.38107812575e-14  1.34438463572e-14  1.08737546135e-14  1.36200037798e-14  1.20310395922e-14  1.1935121416e-14  1.10558690182e-14  1.14373545525e-14  1.13368103375e-14  1.00342216499e-14  1.15914401872e-14  1.04149357551e-14  1.12371743902e-14  1.17646996978e-14  1.2323107022e-14  1.11524318552e-14  1.03329767193e-14  1.01888783562e-14  1.17283419894e-14
 9.46618330759e-15  9.37458260903e-15  1.02537879926e-14  1.03385569007e-14  1.00951701374e-14  1.13102834877e-14  9.73556871455e-15  8.02913059957e-15  1.10349157484e-14  1.15322926247e-14  1.14657730734e-14  9.74308521123e-15  9.82913673609e-15  1.03207744124e-14  9.21157404826e-15  1.13449906119e-14  1.02814101823e-14  9.53188301105e-15  1.07496648059e-14  1.04975504703e-14  1.10431326622e-14  1.1281157416e-14  1.17778968961e-14  1.10392265351e-14  9.44803008838e-15  1.03971263009e-14  1.08632468271e-14  1.23150428517e-14  1.44073326641e-14  1.45676372891e-14  1.38588901626e-14  1.37254131853e-14  1.47775358271e-14  1.45830068042e-14  1.54316861789e-14  1.67535861845e-14  1.89571971506e-14  1.97884091896e-14  2.19549546548e-14  2.68180976022e-14  2.98662194481e-14  3.34769874124e-14  3.74073113761e-14  4.29558866683e-14  5.08934283261e-14  6.21461277787e-14  7.3868438914e-14  9.1278651324e-14  1.13788190658e-13  1.43335424663e-13  1.89467764458e-13  2.58840697847e-13  3.92682452948e-13  7.35758514993e-13  2.09109648768e-12  7.35676363062e-13  3.91561488719e-13  2.5909246758e-13  1.87580663461e-13  1.44679506908e-13  1.14632044295e-13  9.07572700347e-14  7.3637171933e-14  6.14373278845e-14  5.09108024277e-14  4.4601206668e-14  3.70078701099e-14  3.38852194046e-14  2.9786711876e-14  2.59259284863e-14  2.47134607829e-14  2.12332974803e-14  1.82670055937e-14  1.75001298245e-14  1.71375408796e-14  1.64010836602e-14  1.43483473234e-14  1.46901302782e-14  1.40501266824e-14  1.3435451822e-14  1.18674345086e-14  1.26587747822e-14  1.15263945622e-14  1.06017945787e-14  9.70862783296e-15  9.46760338942e-15  1.04150304207e-14  1.10652941989e-14  1.04118387734e-14  8.90748058907e-15  8.81664835362e-15  1.13259655904e-14  1.067086544e-14  9.93989721898e-15  1.03220600382e-14  1.00666166399e-14
 1.01034522549e-14  1.12847501975e-14  1.03783788376e-14  9.35065777233e-15  9.75731089151e-15  1.0626329489e-14  1.00514852437e-14  9.35565739579e-15  1.01953860292e-14  1.01471438105e-14  1.12167470139e-14  1.01775951712e-14  9.36669582691e-15  1.05499351234e-14  1.08141397787e-14  1.09830692376e-14  8.31037690404e-15  1.14182756173e-14  8.78406808733e-15  1.08990018089e-14  9.27202580356e-15  1.10459577483e-14  1.14465693474e-14  1.24107411798e-14  1.05119791056e-14  1.17611330506e-14  1.09006509701e-14  1.07801966571e-14  1.48400791426e-14  1.3276393556e-14  1.27393765494e-14  1.38955518039e-14  1.39763103793e-14  1.49990936406e-14  1.54512501567e-14  1.6253995177e-14  1.71806338646e-14  2.13580474032e-14  2.11907070088e-14  2.48496894183e-14  2.73218734979e-14  3.12791487376e-14  3.62440316252e-14  3.61339111144e-14  4.27222214413e-14  5.09000066448e-14  6.28757826985e-14  7.68197354092e-14  9.14381383804e-14  1.14080301945e-13  1.45347971342e-13  1.87841370307e-13  2.60416921643e-13  3.91894460403e-13  7.35676363062e-13  2.09969198036e-12  7.34693088459e-13  3.91689371857e-13  2.58792169507e-13  1.88313118683e-13  1.43329196305e-13  1.13334077836e-13  9.13417427148e-14  7.57313954115e-14  6.31074626464e-14  5.19585687955e-14  4.46688402024e-14  3.92618229305e-14  3.30136622388e-14  2.96104587425e-14  2.69964563053e-14  2.37912447647e-14  2.00184155764e-14  1.89980840484e-14  1.93682418047e-14  1.8152093672e-14  1.59008733078e-14  1.49339637896e-14  1.35244286459e-14  1.29709735006e-14  1.1277408619e-14  1.06344638558e-14  1.11410425658e-14  1.22093351357e-14  1.13838846422e-14  1.12544896075e-14  1.09175746554e-14  1.02416540251e-14  1.02689648147e-14  9.52476101977e-15  9.46988779317e-15  1.04861338727e-14  9.24847030485e-15  9.34539953844e-15  9.91776432325e-15  1.18753534031e-14
 1.06895305361e-14  1.0142278092e-14  1.11010555854e-14  1.07073843373e-14  1.00742703086e-14  1.07919377025e-14  1.01282003528e-14  7.39667958796e-15  9.36837860363e-15  9.17517437554e-15  1.14018127608e-14  9.09122225984e-15  9.28294483202e-15  8.83474202255e-15  1.01346778367e-14  1.04282173838e-14  7.24229277394e-15  8.11387878064e-15  8.90423305811e-15  9.49857401962e-15  9.73593791503e-15  1.13955711498e-14  1.22429168198e-14  1.27025707511e-14  1.23739105276e-14  1.17614592661e-14  1.13969151708e-14  1.06506596126e-14  1.14713754683e-14  1.13672082611e-14  1.19121193091e-14  1.3728160403e-14  1.42033212488e-14  1.39344056423e-14  1.47207581423e-14  1.41656336883e-14  1.58447276165e-14  1.80113481282e-14  1.88198299868e-14  2.33357183676e-14  2.44177092201e-14  2.53668347523e-14  2.92588023977e-14  3.29652377471e-14  3.63855335513e-14  4.38851111937e-14  5.3195845765e-14  6.06850698799e-14  7.51180972655e-14  9.20421809161e-14  1.13643217584e-13  1.43835592761e-13  1.88893055837e-13  2.57786810891e-13  3.91561488719e-13  7.34693088459e-13  2.09775810633e-12  7.3373552087e-13  3.91501655388e-13  2.58904417459e-13  1.87981975368e-13  1.4378477436e-13  1.13644978694e-13  9.179699845e-14  7.49211786518e-14  6.05451177288e-14  4.92777429024e-14  4.3913576702e-14  3.79011453817e-14  3.41518908941e-14  2.89689548985e-14  2.60548700541e-14  2.28524744092e-14  2.20053008841e-14  2.26099486263e-14  1.80075101546e-14  1.56078208742e-14  1.39182768551e-14  1.32352950831e-14  1.29553126007e-14  1.0867361402e-14  1.1597707572e-14  1.2367239732e-14  1.25591917364e-14  1.15975515966e-14  1.20684951921e-14  1.11666048827e-14  1.15480627292e-14  1.01839050195e-14  9.33200104886e-15  1.0893802134e-14  9.83060662992e-15  9.50600049795e-15  9.61685140869e-15  1.16775462653e-14  1.03762113911e-14
 9.68297827484e-15  9.61239808281e-15  1.06998882032e-14  9.61221256381e-15  9.30619342323e-15  9.09118624815e-15  1.05071441096e-14  9.88258378774e-15  8.94015722112e-15  9.48570218642e-15  1.11417724602e-14  7.86207407165e-15  8.38878100983e-15  9.94349555081e-15  9.90114494054e-15  1.0065175021e-14  8.99588899312e-15  1.0218034747e-14  1.00270244194e-14  9.17092083854e-15  1.0459718081e-14  1.05258317082e-14  1.01798544096e-14  1.20440092468e-14  1.044130802e-14  9.51727295275e-15  1.06234101309e-14  1.0744322418e-14  1.03789313899e-14  1.18809892054e-14  1.22840476002e-14  1.33967293268e-14  1.38152437616e-14  1.38926302057e-14  1.38832930714e-14  1.48615061322e-14  1.66722908144e-14  1.69778220106e-14  1.91583431862e-14  2.22445957045e-14  2.14214191665e-14  2.37712682307e-14  2.77140563776e-14  3.02172608489e-14  3.36623944743e-14  3.70549437764e-14  4.44850576498e-14  5.41331023332e-14  6.22818157341e-14  7.4784991809e-14  9.26236731639e-14  1.13202262392e-13  1.44602373793e-13  1.87812674493e-13  2.5909246758e-13  3.91689371857e-13  7.3373552087e-13  2.09448187524e-12  7.35976809808e-13  3.93458337523e-13  2.60762626052e-13  1.88819670432e-13  1.44411151515e-13  1.13590081609e-13  9.0989940163e-14  7.4044854364e-14  6.11768753504e-14  5.26931077845e-14  4.24740362856e-14  3.78268285674e-14  3.17359480083e-14  2.8770100388e-14  2.60051951433e-14  2.39873151791e-14  2.06739696825e-14  1.84889633131e-14  1.6851311463e-14  1.64519239238e-14  1.46104791979e-14  1.59766621591e-14  1.34541963868e-14  1.16150678475e-14  9.63410265114e-15  1.10543785315e-14  9.72291523022e-15  9.75758405813e-15  1.03579453221e-14  1.0676086698e-14  1.06840619141e-14  1.07016008341e-14  1.07511747691e-14  1.11222149741e-14  1.13775456527e-14  1.07792837299e-14  1.0699438772e-14  1.0295106849e-14
 1.0688186316e-14  1.04762695026e-14  1.06493754821e-14  8.26291303435e-15  7.93870219567e-15  8.97991008915e-15  1.08753600607e-14  1.01953743521e-14  1.03572698156e-14  9.94977968491e-15  9.63648769824e-15  8.99776697527e-15  9.57042384184e-15  1.03040681141e-14  1.13308990664e-14  1.13296738361e-14  7.89976334094e-15  1.07048143726e-14  1.14901711469e-14  1.02801575171e-14  1.11360053898e-14  8.99872849296e-15  1.05011884877e-14  1.12159855255e-14  1.10633346931e-14  1.08367173476e-14  1.03306087058e-14  1.0300465733e-14  9.53202661406e-15  1.11547046813e-14  1.23341879526e-14  1.23421564299e-14  1.30745568977e-14  1.23129042186e-14  1.22176423452e-14  1.45724856616e-14  1.62117297736e-14  1.5896645245e-14  1.75225068077e-14  1.86629791546e-14  2.07766203942e-14  2.20242052307e-14  2.5709369944e-14  2.48938708788e-14  2.91829439147e-14  3.27092814523e-14  3.94706320916e-14  4.62457344638e-14  5.46307467774e-14  6.31998286372e-14  7.51586364076e-14  9.04337071649e-14  1.13613023058e-13  1.43355326003e-13  1.87580663461e-13  2.58792169507e-13  3.91501655388e-13  7.35976809808e-13  2.1008377453e-12  7.38694763929e-13  3.94949222672e-13  2.61195533799e-13  1.89920644831e-13  1.44214926928e-13  1.13693410043e-13  9.01716436579e-14  7.42001986203e-14  6.27984627446e-14  5.26418064434e-14  4.47737564351e-14  3.80114599095e-14  3.44470833554e-14  2.94024246375e-14  2.49512381967e-14  2.31053693678e-14  2.21725963039e-14  1.94292392424e-14  1.67273068957e-14  1.60924427198e-14  1.73630803333e-14  1.76479063062e-14  1.33248144859e-14  1.27623300489e-14  1.19684531784e-14  1.06372669929e-14  1.14962307227e-14  1.00365837271e-14  1.18696818587e-14  9.58912042312e-15  9.3162918464e-15  9.88117997672e-15  1.13488567245e-14  1.20322944224e-14  1.0339641264e-14  1.0913095453e-14  9.27893956615e-15
 9.62089687626e-15  8.98332942374e-15  1.0477460204e-14  9.06014094493e-15  1.01904445016e-14  7.73489291961e-15  1.01757973674e-14  1.03287383209e-14  1.06455681285e-14  8.54787136232e-15  7.62736034631e-15  7.8396110327e-15  8.36058366694e-15  9.81906945749e-15  1.13851428789e-14  1.04575588613e-14  6.63427040852e-15  9.61928720131e-15  1.21197744843e-14  1.0494554346e-14  1.20642912886e-14  1.07730382401e-14  1.11355228982e-14  1.03607050635e-14  9.79802915129e-15  1.04433980443e-14  1.07515520086e-14  1.06893485881e-14  1.00216835964e-14  1.13193072477e-14  1.19521418448e-14  1.24490245906e-14  1.21480397334e-14  1.25991908007e-14  1.2981197163e-14  1.35224415343e-14  1.62636422486e-14  1.5084050558e-14  1.5687633055e-14  1.74040504352e-14  1.81864514355e-14  1.88102133062e-14  2.04937868571e-14  2.3883569359e-14  2.5655745912e-14  2.97561688866e-14  3.51475269959e-14  3.97107109296e-14  4.47732839801e-14  5.32084509208e-14  6.36825755802e-14  7.51599317638e-14  9.01616503381e-14  1.12753495455e-13  1.44679506908e-13  1.88313118683e-13  2.58904417459e-13  3.93458337523e-13  7.38694763929e-13  2.10064669389e-12  7.37333330522e-13  3.9354072382e-13  2.59831152105e-13  1.88917283748e-13  1.43277953804e-13  1.1133991579e-13  9.07451136502e-14  7.4072371845e-14  6.25675511037e-14  5.14352506612e-14  4.44818934337e-14  3.89835636444e-14  3.39477212595e-14  2.96290688159e-14  2.82464293766e-14  2.397342805e-14  2.16299482906e-14  1.88291658494e-14  1.98470232752e-14  1.67086739647e-14  1.65176650203e-14  1.32674013326e-14  1.23135429745e-14  1.07427242758e-14  1.14742064737e-14  1.05116306771e-14  1.19936927736e-14  1.19509551956e-14  1.09083510241e-14  1.15942830922e-14  1.18441166852e-14  9.83089158877e-15  1.17234615985e-14  1.08600878899e-14  1.19152819124e-14  1.16034564084e-14
 1.03295437009e-14  1.00483854331e-14  1.14485436667e-14  1.07607628417e-14  9.80824042995e-15  1.0371177817e-14  1.08674213589e-14  9.68747650914e-15  8.79020467478e-15  9.93152384593e-15  8.90446536142e-15  1.00314210588e-14  8.33797636529e-15  1.071913333e-14  8.75838940273e-15  1.0409337791e-14  8.74605575099e-15  9.80865094577e-15  1.06312553649e-14  1.1008673653e-14  1.14865702511e-14  1.07651369854e-14  1.0814650801e-14  1.02566295702e-14  8.78277582606e-15  8.86045780636e-15  9.87009416718e-15  1.13269057125e-14  1.19964420281e-14  1.27052188035e-14  1.37574178825e-14  1.26915373464e-14  1.1323369644e-14  9.96148641973e-15  1.17319250192e-14  1.33203590679e-14  1.46339606673e-14  1.52414630754e-14  1.53984373534e-14  1.70345623433e-14  1.75538146979e-14  1.80103963772e-14  2.11142403051e-14  2.20583127127e-14  2.31438874096e-14  2.63031919568e-14  2.97549901941e-14  3.48798315221e-14  3.99239878509e-14  4.54641542922e-14  5.45268408046e-14  6.23000338787e-14  7.49044101799e-14  9.14512787336e-14  1.14632044295e-13  1.43329196305e-13  1.87981975368e-13  2.60762626052e-13  3.94949222672e-13  7.37333330522e-13  2.10289387257e-12  7.35472341301e-13  3.92737571263e-13  2.5859213045e-13  1.88726445598e-13  1.43424589537e-13  1.1259895615e-13  8.99277392529e-14  7.41059995092e-14  6.1971474128e-14  5.32754828853e-14  4.52795145242e-14  3.78731353703e-14  3.23156877733e-14  2.924877376e-14  2.64590947469e-14  2.2730366395e-14  2.01592880053e-14  1.96094772378e-14  1.83025728791e-14  1.77143611178e-14  1.49458664413e-14  1.49394428005e-14  1.22464129668e-14  1.1866237689e-14  1.32321006173e-14  1.31324139691e-14  1.22631618292e-14  1.12786178107e-14  9.68225279531e-15  1.11133535953e-14  1.0389861876e-14  1.11225461313e-14  9.90862186875e-15  1.25689705108e-14  1.05237608875e-14
 9.75581659641e-15  1.0502534909e-14  1.18023725021e-14  1.09315675544e-14  9.32124035926e-15  9.3560020974e-15  1.10913477117e-14  9.72505158059e-15  1.09442713161e-14  9.75256734687e-15  1.11602597082e-14  1.03401576893e-14  1.0332405424e-14  1.07512982477e-14  8.63977742689e-15  1.02814834291e-14  9.53473993263e-15  1.01905179148e-14  9.83700191015e-15  9.19498606409e-15  9.78166349186e-15  1.07707878696e-14  1.04461942872e-14  1.11295145486e-14  1.08925165812e-14  1.05322458903e-14  1.00600697045e-14  1.05325046799e-14  1.22596240403e-14  1.08078169219e-14  1.35963194721e-14  1.30096077257e-14  1.12703951428e-14  1.29207810954e-14  1.24039646229e-14  1.32931862611e-14  1.46937830908e-14  1.4550482531e-14  1.36941478184e-14  1.31783157955e-14  1.55208302149e-14  1.77248072545e-14  1.77757946923e-14  1.83374920973e-14  1.80851607549e-14  2.22682571401e-14  2.46524107012e-14  3.00754291453e-14  3.52614662886e-14  3.83917941065e-14  4.51620871247e-14  5.19388050326e-14  6.19069935224e-14  7.27217741998e-14  9.07572700347e-14  1.13334077836e-13  1.4378477436e-13  1.88819670432e-13  2.61195533799e-13  3.9354072382e-13  7.35472341301e-13  2.09886432356e-12  7.36557768939e-13  3.93678462752e-13  2.59473650363e-13  1.8928966895e-13  1.42542053755e-13  1.12989668729e-13  9.16953897002e-14  7.53447661319e-14  6.41943620407e-14  5.36828128532e-14  4.40994851723e-14  4.04486439622e-14  3.49459024607e-14  3.04186048465e-14  2.69685036886e-14  2.38975310887e-14  2.19447744129e-14  1.92638055043e-14  1.80058885678e-14  1.61235985868e-14  1.62675874758e-14  1.46614406917e-14  1.42431354546e-14  1.35588018641e-14  1.52127650845e-14  1.27008883686e-14  1.22318686516e-14  1.12357936449e-14  1.01452887747e-14  1.12053994375e-14  1.07637656034e-14  1.04953795031e-14  1.24419700934e-14  1.07977262937e-14
 1.0069836782e-14  9.68563709503e-15  1.02451355904e-14  1.13506323706e-14  1.15314909969e-14  9.94632948632e-15  1.06728382008e-14  1.04420735761e-14  1.07977248313e-14  9.34332065471e-15  1.0359841386e-14  1.18601082179e-14  9.62192082627e-15  1.08509097479e-14  1.1242030861e-14  1.17533725568e-14  1.06103927719e-14  1.00155307311e-14  1.06463207124e-14  9.86944890677e-15  9.51603160471e-15  9.9994691019e-15  1.13474205873e-14  1.20890263668e-14  8.89952038594e-15  9.91626574671e-15  1.13754392581e-14  1.07137622494e-14  1.10767264637e-14  1.01686699372e-14  1.11977062954e-14  1.12898517664e-14  1.24073913561e-14  1.06552992439e-14  1.21365930093e-14  1.28062947139e-14  1.43194227732e-14  1.44142293568e-14  1.46038638802e-14  1.29883424878e-14  1.52553244227e-14  1.57959536776e-14  1.6384290649e-14  1.74181730995e-14  1.9656191899e-14  2.11501820602e-14  2.09734736384e-14  2.55572975929e-14  3.011534452e-14  3.23069048492e-14  3.96180619119e-14  4.42398359449e-14  5.29812744327e-14  6.1401127715e-14  7.3637171933e-14  9.13417427148e-14  1.13644978694e-13  1.44411151515e-13  1.89920644831e-13  2.59831152105e-13  3.92737571263e-13  7.36557768939e-13  2.097435754e-12  7.36129090156e-13  3.92577554618e-13  2.57977226361e-13  1.87563651594e-13  1.44852045027e-13  1.14041704871e-13  9.25220900688e-14  7.70728803455e-14  6.41919615475e-14  5.24217641936e-14  4.66469683056e-14  3.9142960437e-14  3.56305483015e-14  3.04442773626e-14  2.75094953666e-14  2.50581722166e-14  2.02531947601e-14  2.07074513815e-14  1.93262465525e-14  1.72303992666e-14  1.52746959052e-14  1.48853418238e-14  1.32504775571e-14  1.54007863914e-14  1.31241953181e-14  1.30383793969e-14  1.26992480988e-14  1.23387646122e-14  1.15418118965e-14  1.11342581169e-14  9.87269320483e-15  1.24899560095e-14  1.16272688831e-14
 1.17790512885e-14  1.04678314555e-14  1.09817028e-14  1.27975670796e-14  1.15862521038e-14  9.75306961503e-15  1.0025343517e-14  1.05931640939e-14  7.83172107001e-15  1.05216319818e-14  1.0284540596e-14  1.22313847095e-14  8.94996612553e-15  1.0443040964e-14  1.10965188617e-14  1.03557685464e-14  1.09219828251e-14  9.42066893399e-15  9.22832857174e-15  9.91083607207e-15  1.0046222551e-14  1.04212943085e-14  1.20516496257e-14  1.15656150679e-14  9.51869031957e-15  8.88429407926e-15  1.23522087057e-14  1.14089507779e-14  1.15407392501e-14  1.19344837627e-14  1.14016391597e-14  1.23507614856e-14  1.12300824881e-14  1.18741718658e-14  1.0863709035e-14  1.40734495688e-14  1.41912042345e-14  1.42779187199e-14  1.39502093773e-14  1.34847608345e-14  1.41774106177e-14  1.40671789488e-14  1.55586998684e-14  1.55987843354e-14  1.70454825753e-14  1.88798491418e-14  2.16098449518e-14  2.44875091719e-14  2.83096292005e-14  3.08654457346e-14  3.5456178853e-14  3.95803119495e-14  4.64053456249e-14  5.38064030516e-14  6.14373278845e-14  7.57313954115e-14  9.179699845e-14  1.13590081609e-13  1.44214926928e-13  1.88917283748e-13  2.5859213045e-13  3.93678462752e-13  7.36129090156e-13  2.09885479642e-12  7.34868986285e-13  3.90369170699e-13  2.57749048057e-13  1.88416925166e-13  1.44157222215e-13  1.12392934014e-13  9.15023190194e-14  7.65813291499e-14  6.06545126716e-14  5.08419576424e-14  4.41426579401e-14  3.91618852035e-14  3.35749767137e-14  3.01547735842e-14  2.79339921705e-14  2.37441233149e-14  2.26982765307e-14  2.11694613506e-14  1.91054989618e-14  1.69712000488e-14  1.6385818703e-14  1.43644819067e-14  1.61018038989e-14  1.43446011213e-14  1.34296838562e-14  1.40786387626e-14  1.28730529367e-14  1.25405960593e-14  1.31540124755e-14  1.18324809459e-14  1.17133015603e-14  1.2303518559e-14
 1.2214406042e-14  1.05179015732e-14  1.18346684533e-14  1.27065552026e-14  8.79363554632e-15  7.59930358254e-15  1.15958509315e-14  1.11369637316e-14  9.26215106674e-15  1.14566220984e-14  9.07560663988e-15  1.18499720195e-14  1.10804071071e-14  9.24200149304e-15  1.02261511258e-14  8.76577629704e-15  8.8896608421e-15  1.14438512324e-14  1.01833374223e-14  1.17621974043e-14  1.07294165904e-14  1.17115906268e-14  1.07910057017e-14  1.07389293439e-14  1.03993085775e-14  9.46951947446e-15  1.03581156881e-14  1.0105904144e-14  1.19645972699e-14  1.21705688453e-14  1.18863972968e-14  1.06694740567e-14  1.10726634171e-14  1.0956401992e-14  1.22949885781e-14  1.15585503709e-14  9.33692248908e-15  1.24961034486e-14  1.15353194614e-14  1.01329395039e-14  1.38870083246e-14  1.54005850796e-14  1.49454461485e-14  1.68913668112e-14  1.70960182768e-14  1.77686238462e-14  1.93437548401e-14  2.0677150307e-14  2.48581230879e-14  2.66324450917e-14  2.98563690219e-14  3.35044527509e-14  3.9052582821e-14  4.3753316643e-14  5.09108024277e-14  6.31074626464e-14  7.49211786518e-14  9.0989940163e-14  1.13693410043e-13  1.43277953804e-13  1.88726445598e-13  2.59473650363e-13  3.92577554618e-13  7.34868986285e-13  2.09562755188e-12  7.33012862774e-13  3.90838648754e-13  2.59676499495e-13  1.89516589986e-13  1.44750780986e-13  1.15022143764e-13  9.17315893185e-14  7.44465806848e-14  6.19013550159e-14  5.30171418941e-14  4.61180429461e-14  3.76761793182e-14  3.26162223327e-14  3.09920045701e-14  2.83657651202e-14  2.31159834576e-14  2.03476399837e-14  2.0263342087e-14  1.8315296756e-14  1.61896049925e-14  1.56312675648e-14  1.52189291048e-14  1.39576868074e-14  1.47385333338e-14  1.34777159665e-14  1.3417131632e-14  1.2592960136e-14  1.23063352519e-14  1.20135660211e-14  1.29233557212e-14  1.26893244447e-14
 1.21892316976e-14  1.24907831187e-14  1.18472507089e-14  1.16679155975e-14  9.06473057326e-15  9.65769242932e-15  1.1422449794e-14  1.16007438768e-14  1.19980474883e-14  1.13891771575e-14  1.03951870491e-14  1.11202988018e-14  1.01929648764e-14  1.12015306876e-14  1.08335489566e-14  1.17181125142e-14  9.26144597931e-15  1.00878879887e-14  1.01543702968e-14  1.06045989239e-14  1.04015993514e-14  1.01762014364e-14  1.15457118932e-14  1.12454081928e-14  1.11944748147e-14  1.11123743691e-14  1.0779614441e-14  9.92397438662e-15  1.11043151963e-14  1.11224204054e-14  9.74884404388e-15  1.24387486519e-14  1.24050008195e-14  1.38646263161e-14  1.36403527415e-14  1.23807878771e-14  1.15335028654e-14  1.13348491704e-14  1.13226582515e-14  1.22294111365e-14  1.22310668003e-14  1.28760538128e-14  1.41023732112e-14  1.58612296607e-14  1.53506406171e-14  1.69372762586e-14  1.7249813838e-14  1.85361785655e-14  2.1656308327e-14  2.28232141265e-14  2.64467904916e-14  3.03960626156e-14  3.25381019731e-14  3.75116943834e-14  4.4601206668e-14  5.19585687955e-14  6.05451177288e-14  7.4044854364e-14  9.01716436579e-14  1.1133991579e-13  1.43424589537e-13  1.8928966895e-13  2.57977226361e-13  3.90369170699e-13  7.33012862774e-13  2.09364259501e-12  7.33116573501e-13  3.92604223664e-13  2.58536111405e-13  1.88953698179e-13  1.44702756392e-13  1.13973564687e-13  9.07076471148e-14  7.49588866282e-14  6.18683751041e-14  5.20533214336e-14  4.48055295043e-14  3.75473414676e-14  3.50472420317e-14  3.12250920192e-14  2.59066390322e-14  2.3323245712e-14  2.18002819992e-14  2.01175107436e-14  1.8292458198e-14  1.65289858826e-14  1.5655976286e-14  1.61599023089e-14  1.50937869226e-14  1.50635730033e-14  1.25013888171e-14  1.17861562623e-14  1.20821441842e-14  1.2244425633e-14  1.18208125304e-14  1.27590398202e-14
 1.11553963415e-14  1.10157335445e-14  1.08691803735e-14  1.08669298922e-14  1.00760541338e-14  9.91307036014e-15  1.05262711008e-14  1.14791147766e-14  1.26137355655e-14  1.14076604317e-14  1.07681824603e-14  1.29319545898e-14  1.01157633547e-14  1.0680441744e-14  1.06308466084e-14  9.41722786843e-15  8.38640509349e-15  9.34360277248e-15  8.65159224684e-15  9.94682907554e-15  1.0757009471e-14  1.19925557625e-14  1.10973644518e-14  1.05228524329e-14  1.08078339119e-14  1.09450086877e-14  1.15552290929e-14  9.02895932862e-15  9.99662377009e-15  1.04072684489e-14  9.39179114769e-15  1.14262186033e-14  1.08910945516e-14  1.07384020071e-14  1.31003247658e-14  1.39535207297e-14  1.2607680315e-14  1.25908058189e-14  1.15475186525e-14  1.08339352361e-14  1.14204605149e-14  1.29987334038e-14  1.47198385554e-14  1.38048728477e-14  1.54424760482e-14  1.42514233989e-14  1.64441836175e-14  1.72354619513e-14  1.86463267666e-14  2.11935848054e-14  2.44782041459e-14  2.64667435728e-14  3.01029586839e-14  3.18174945271e-14  3.70078701099e-14  4.46688402024e-14  4.92777429024e-14  6.11768753504e-14  7.42001986203e-14  9.07451136502e-14  1.1259895615e-13  1.42542053755e-13  1.87563651594e-13  2.57749048057e-13  3.90838648754e-13  7.33116573501e-13  2.08740588101e-12  7.33408048899e-13  3.9223307261e-13  2.60312704624e-13  1.90112557015e-13  1.4256778453e-13  1.11732299097e-13  9.13657089985e-14  7.47564327267e-14  6.11170371908e-14  5.0859848626e-14  4.49984594684e-14  4.03066858853e-14  3.58831846449e-14  3.13229369036e-14  2.55557687034e-14  2.39489022167e-14  2.1523189226e-14  2.0985846933e-14  1.87207300386e-14  1.72168334577e-14  1.5967704312e-14  1.68355936738e-14  1.64937067613e-14  1.5297701089e-14  1.2781887905e-14  1.22932055586e-14  1.12600942157e-14  1.24354553947e-14  1.15314696723e-14
 1.10459727745e-14  1.19216580772e-14  1.27430805788e-14  1.10399876594e-14  1.04102798808e-14  1.08409690285e-14  1.11017587298e-14  1.29312980566e-14  1.11306247305e-14  1.04940693692e-14  1.08183646828e-14  1.12911146477e-14  1.12333486865e-14  1.24228729134e-14  9.59720652687e-15  1.07477243934e-14  9.57144901494e-15  1.17492707317e-14  1.10163810209e-14  1.07088352329e-14  9.62690850237e-15  9.57603456286e-15  1.0708597985e-14  7.08029358424e-15  8.57465393023e-15  9.10904519615e-15  1.0160357597e-14  9.23834331662e-15  9.96675934436e-15  1.08343534217e-14  9.48781018406e-15  1.14438811436e-14  1.13824094085e-14  1.0970428975e-14  1.12561239973e-14  9.84000793453e-15  1.07547174327e-14  1.13737963814e-14  1.17421932384e-14  9.80413812276e-15  1.22773086839e-14  1.16225092236e-14  1.17437914392e-14  1.30283010126e-14  1.34008737513e-14  1.40098933677e-14  1.58873247515e-14  1.60801324677e-14  1.90376794772e-14  2.17405860901e-14  2.14575266073e-14  2.25903359835e-14  2.72603929706e-14  2.90383909421e-14  3.38852194046e-14  3.92618229305e-14  4.3913576702e-14  5.26931077845e-14  6.27984627446e-14  7.4072371845e-14  8.99277392529e-14  1.12989668729e-13  1.44852045027e-13  1.88416925166e-13  2.59676499495e-13  3.92604223664e-13  7.33408048899e-13  2.09467691691e-12  7.36193553748e-13  3.92922135025e-13  2.61976052886e-13  1.88829600926e-13  1.4398620175e-13  1.14747375466e-13  9.20324574513e-14  7.4250284184e-14  6.31270028657e-14  5.34620060069e-14  4.59868182541e-14  3.83821235151e-14  3.59176450242e-14  2.96387868214e-14  2.70393891605e-14  2.40393721306e-14  2.35012600578e-14  2.15392232009e-14  1.9260643666e-14  1.68986259417e-14  1.7309580557e-14  1.75152476252e-14  1.55078336276e-14  1.36843728252e-14  1.37613360637e-14  1.30365582733e-14  1.37951533135e-14  1.22094946541e-14
 1.16334042444e-14  1.19898965046e-14  1.29733071371e-14  1.05665978035e-14  1.0520834748e-14  1.15218868005e-14  1.17174158207e-14  1.19842866652e-14  1.1783263966e-14  1.08683554871e-14  1.22481803662e-14  1.21550752327e-14  1.04299010905e-14  1.17851962317e-14  1.03662804935e-14  1.12316885803e-14  1.13074605107e-14  9.24246240638e-15  9.79566094387e-15  8.59339680372e-15  8.7746618035e-15  8.63741631399e-15  9.79430602341e-15  9.10718981572e-15  9.3349327107e-15  1.00184635716e-14  1.05344011592e-14  9.55481626201e-15  9.77602319783e-15  1.0580624211e-14  1.01517241924e-14  1.17613972195e-14  1.15050322552e-14  1.19368838726e-14  1.15491672994e-14  1.16556149923e-14  1.00613419514e-14  1.02970270291e-14  1.04582717286e-14  9.63527690927e-15  1.18584739282e-14  1.18377039408e-14  1.25479084669e-14  1.2157246555e-14  1.19073252433e-14  1.16752190196e-14  1.63734499854e-14  1.54147500285e-14  1.68067961759e-14  1.85506685275e-14  2.01700892097e-14  1.88188533914e-14  2.10041767943e-14  2.52937956883e-14  2.9786711876e-14  3.30136622388e-14  3.79011453817e-14  4.24740362856e-14  5.26418064434e-14  6.25675511037e-14  7.41059995092e-14  9.16953897002e-14  1.14041704871e-13  1.44157222215e-13  1.89516589986e-13  2.58536111405e-13  3.9223307261e-13  7.36193553748e-13  2.09681516727e-12  7.34383204908e-13  3.93816743844e-13  2.59588183442e-13  1.89311004597e-13  1.45240025891e-13  1.14144074845e-13  8.99647201022e-14  7.40845622583e-14  6.21090311829e-14  5.23641221102e-14  4.51185176621e-14  3.98882073745e-14  3.49226662578e-14  3.02012074072e-14  2.72250322017e-14  2.49529319019e-14  2.26735812303e-14  2.01017581689e-14  1.91267217581e-14  1.99226666068e-14  1.72311893337e-14  1.63108888396e-14  1.55083327617e-14  1.42963022722e-14  1.22356901223e-14  1.20881808935e-14  1.19872083319e-14
 1.20222386552e-14  1.18356894229e-14  1.31965050112e-14  1.13412666746e-14  1.05264151317e-14  1.00615780891e-14  1.09574917981e-14  1.23772955677e-14  1.09676315348e-14  1.17073356362e-14  9.26268022203e-15  1.22718217376e-14  9.0760515854e-15  1.05060654681e-14  9.91064113168e-15  1.19520840392e-14  1.13317608331e-14  1.10245235642e-14  1.10627425264e-14  1.05309548187e-14  9.04661138122e-15  8.80327015969e-15  1.02682327386e-14  9.9249712778e-15  1.07811299869e-14  9.57071220356e-15  1.15034154564e-14  1.02720621918e-14  1.08686703543e-14  1.04896495095e-14  9.76305270488e-15  1.0266055813e-14  1.10316256472e-14  1.17789153743e-14  1.17350734495e-14  1.1130757764e-14  1.2498157428e-14  1.25344934957e-14  1.21771408632e-14  1.01372696577e-14  8.03242568845e-15  1.06715282522e-14  1.22318405587e-14  1.12069721761e-14  1.27357690667e-14  1.17549375161e-14  1.36917011244e-14  1.37468512215e-14  1.55269645673e-14  1.56720128887e-14  1.75120413477e-14  1.80712554319e-14  1.97158793981e-14  2.11512759259e-14  2.59259284863e-14  2.96104587425e-14  3.41518908941e-14  3.78268285674e-14  4.47737564351e-14  5.14352506612e-14  6.1971474128e-14  7.53447661319e-14  9.25220900688e-14  1.12392934014e-13  1.44750780986e-13  1.88953698179e-13  2.60312704624e-13  3.92922135025e-13  7.34383204908e-13  2.09467728333e-12  7.3462807632e-13  3.92851852117e-13  2.59262768103e-13  1.89175502306e-13  1.44651247877e-13  1.14198324921e-13  9.17474255933e-14  7.46097283118e-14  6.14031362255e-14  5.18901124891e-14  4.3873107125e-14  3.77850970206e-14  3.44856058269e-14  3.13558340355e-14  2.79321659506e-14  2.5517422211e-14  2.27264497429e-14  1.84064492056e-14  1.69839734972e-14  1.74299613624e-14  1.65358865494e-14  1.50746371826e-14  1.48768985203e-14  1.44340001633e-14  1.30738884543e-14  1.38348694809e-14
 1.26284274535e-14  1.23048330355e-14  1.3780481824e-14  1.10546228285e-14  1.20186368638e-14  1.20907940807e-14  1.24281308486e-14  1.35490576962e-14  1.20516798698e-14  1.08011645351e-14  1.05353452398e-14  1.08764643369e-14  1.03498650008e-14  1.24610063985e-14  1.14031284207e-14  1.27249772119e-14  1.049372679e-14  9.57295831261e-15  1.08707029856e-14  8.92469208888e-15  8.74252536972e-15  7.58161733194e-15  9.04062763613e-15  9.71908570945e-15  1.03267069708e-14  9.07855404312e-15  1.10171578521e-14  1.06349081837e-14  1.13504516788e-14  1.07047362391e-14  1.10507725114e-14  1.07502129479e-14  1.22690111814e-14  1.23883790455e-14  1.09130899889e-14  1.05261457122e-14  1.12719446e-14  1.16909355061e-14  1.19419255272e-14  1.36753002152e-14  1.19851024428e-14  1.24890593937e-14  1.37852420633e-14  1.29437802213e-14  1.33655706258e-14  1.21948016862e-14  1.42997599211e-14  1.4344283159e-14  1.54337139751e-14  1.69734171571e-14  1.79310660121e-14  1.7741436407e-14  1.9628080254e-14  2.10892803637e-14  2.47134607829e-14  2.69964563053e-14  2.89689548985e-14  3.17359480083e-14  3.80114599095e-14  4.44818934337e-14  5.32754828853e-14  6.41943620407e-14  7.70728803455e-14  9.15023190194e-14  1.15022143764e-13  1.44702756392e-13  1.90112557015e-13  2.61976052886e-13  3.93816743844e-13  7.3462807632e-13  2.10293328965e-12  7.34459298748e-13  3.93512110607e-13  2.60651365908e-13  1.8926228607e-13  1.44655893365e-13  1.14397378634e-13  9.15494030711e-14  7.57969326038e-14  6.49698224355e-14  5.35300808461e-14  4.39042604797e-14  3.89594177918e-14  3.47593755634e-14  3.00938526366e-14  2.69853008048e-14  2.36045794392e-14  2.16175438373e-14  1.87248084021e-14  1.8796969081e-14  1.80371103881e-14  1.74334432853e-14  1.59827045858e-14  1.55356376698e-14  1.25188339438e-14  1.142845427e-14
 1.40035400363e-14  1.13422818821e-14  1.28425912211e-14  1.03451718203e-14  1.09759012781e-14  1.09615508352e-14  8.73896909926e-15  9.96321666203e-15  9.85731863456e-15  9.16039035727e-15  1.07628572826e-14  1.07254326331e-14  1.00113615105e-14  9.33198799339e-15  1.04123955927e-14  1.11531893482e-14  1.0533471981e-14  1.04430984105e-14  9.41973605776e-15  8.59205548586e-15  7.06178603254e-15  9.2200618907e-15  1.13162406305e-14  1.06377077465e-14  1.06537887961e-14  1.01950305031e-14  1.17344015528e-14  1.0208075759e-14  9.59285272834e-15  1.10123663842e-14  9.45518219221e-15  9.21131371453e-15  1.08500122714e-14  1.2671611739e-14  1.12535974913e-14  1.18219113617e-14  1.07156661965e-14  9.64799621694e-15  1.09723956103e-14  1.01145418521e-14  1.01858161913e-14  1.11271692739e-14  1.09928535845e-14  1.17156284306e-14  1.22232075095e-14  1.19878729729e-14  1.33184275012e-14  1.38466682673e-14  1.3071627316e-14  1.33454454109e-14  1.45770281257e-14  1.41645761481e-14  1.63120240042e-14  1.78446613792e-14  2.12332974803e-14  2.37912447647e-14  2.60548700541e-14  2.8770100388e-14  3.44470833554e-14  3.89835636444e-14  4.52795145242e-14  5.36828128532e-14  6.41919615475e-14  7.65813291499e-14  9.17315893185e-14  1.13973564687e-13  1.4256778453e-13  1.88829600926e-13  2.59588183442e-13  3.92851852117e-13  7.34459298748e-13  2.08947339293e-12  7.34360274144e-13  3.9138130344e-13  2.60222312237e-13  1.88475135949e-13  1.45419692667e-13  1.13279380017e-13  9.21451006004e-14  7.6519112269e-14  6.2814061263e-14  5.21382683966e-14  4.44936523388e-14  3.74836503626e-14  3.31036562535e-14  2.96709158108e-14  2.66966349671e-14  2.44962499691e-14  2.06971907093e-14  2.15317646877e-14  1.93590806992e-14  1.8075716325e-14  1.58387311867e-14  1.53920065056e-14  1.34034841548e-14  1.35842641899e-14
 1.39004423821e-14  1.29726257119e-14  1.34475598657e-14  1.36113044414e-14  1.16063049996e-14  1.32080243762e-14  1.10274971874e-14  1.11226054855e-14  1.15785633782e-14  1.28593913381e-14  1.17296762138e-14  1.22607160961e-14  1.13479823796e-14  1.15940592944e-14  1.09033650865e-14  1.12289453728e-14  8.38028581959e-15  9.48316241864e-15  9.21750168676e-15  8.69030693224e-15  6.81780333455e-15  7.23963998372e-15  9.62606738633e-15  9.49256177366e-15  1.03573072761e-14  9.68954746323e-15  1.07078619647e-14  1.15640445478e-14  1.01866919743e-14  9.62372639906e-15  1.13798218494e-14  1.07101184126e-14  1.14552032856e-14  1.11024712203e-14  1.07642102625e-14  1.25248826669e-14  9.94266790391e-15  1.06605578218e-14  1.0102711144e-14  1.23393376402e-14  1.1254338146e-14  1.30456223799e-14  1.19747184748e-14  1.01282506687e-14  1.24926150204e-14  1.35614361688e-14  1.2979320428e-14  1.29035258359e-14  1.22449502561e-14  1.35876749954e-14  1.43183279361e-14  1.46622384952e-14  1.6355575895e-14  1.61018866329e-14  1.82670055937e-14  2.00184155764e-14  2.28524744092e-14  2.60051951433e-14  2.94024246375e-14  3.39477212595e-14  3.78731353703e-14  4.40994851723e-14  5.24217641936e-14  6.06545126716e-14  7.44465806848e-14  9.07076471148e-14  1.11732299097e-13  1.4398620175e-13  1.89311004597e-13  2.59262768103e-13  3.93512110607e-13  7.34360274144e-13  2.09838537606e-12  7.32624156216e-13  3.91296639519e-13  2.60335477601e-13  1.88461596845e-13  1.43750689155e-13  1.13574809418e-13  9.19095847158e-14  7.67542876511e-14  6.24289683784e-14  5.24008226213e-14  4.40168779063e-14  4.00373877657e-14  3.60101828411e-14  3.17162058989e-14  2.76390003855e-14  2.41453906076e-14  2.34948712541e-14  2.07321791049e-14  1.72688983542e-14  1.74413891464e-14  1.49658519921e-14  1.44948462578e-14  1.50909948105e-14
 1.62922567296e-14  1.44250916649e-14  1.34483383428e-14  1.40215122728e-14  1.24619041287e-14  1.37645426644e-14  1.28760247255e-14  1.27605287547e-14  1.1016945287e-14  1.19818191703e-14  1.26222035527e-14  1.17712625227e-14  1.06578334802e-14  9.34777506795e-15  1.05713979357e-14  1.10503842993e-14  1.06168198793e-14  1.08747856649e-14  1.10686711909e-14  1.0423331173e-14  7.40491805642e-15  7.52415690536e-15  1.07219675901e-14  1.16303731369e-14  1.17627987488e-14  1.04209568498e-14  9.13051045598e-15  1.06469558042e-14  9.49979141815e-15  8.36632269285e-15  9.58944512588e-15  1.01211868171e-14  1.08509448266e-14  9.75603110079e-15  1.14762155517e-14  1.30728965943e-14  1.0774303059e-14  1.08305505934e-14  1.15627035573e-14  1.04528570957e-14  1.06688072632e-14  1.01362359973e-14  1.06613886438e-14  9.0208747249e-15  1.12414966839e-14  1.17292214076e-14  1.06224439725e-14  1.27178865329e-14  1.15880421864e-14  1.18321201568e-14  1.29871399868e-14  1.41375689749e-14  1.60768238229e-14  1.70746981207e-14  1.75001298245e-14  1.89980840484e-14  2.20053008841e-14  2.39873151791e-14  2.49512381967e-14  2.96290688159e-14  3.23156877733e-14  4.04486439622e-14  4.66469683056e-14  5.08419576424e-14  6.19013550159e-14  7.49588866282e-14  9.13657089985e-14  1.14747375466e-13  1.45240025891e-13  1.89175502306e-13  2.60651365908e-13  3.9138130344e-13  7.32624156216e-13  2.09509451561e-12  7.35497330401e-13  3.94502957421e-13  2.61722371119e-13  1.89085215967e-13  1.43795262552e-13  1.14723375847e-13  9.27220116162e-14  7.59861625164e-14  6.24541104425e-14  5.14484434617e-14  4.52159722211e-14  3.94066924333e-14  3.45992326119e-14  3.00113048496e-14  2.54696509394e-14  2.23425384502e-14  2.09733386561e-14  2.03478151951e-14  1.90508629429e-14  1.6149047985e-14  1.4475819023e-14  1.56238463317e-14
 1.48161719295e-14  1.50097945287e-14  1.44137402036e-14  1.28372387714e-14  1.19601434097e-14  1.23295327201e-14  1.24968375284e-14  1.26215685721e-14  1.13392199654e-14  1.23438583865e-14  1.22979268036e-14  1.39105381639e-14  1.24727361397e-14  1.30971810145e-14  1.02572313483e-14  1.08405339791e-14  1.05920785875e-14  1.08371943001e-14  1.2533870499e-14  1.04672416805e-14  1.00657171246e-14  1.22193127398e-14  1.17782594755e-14  1.15582767753e-14  8.4387012088e-15  8.48096249803e-15  1.14043492351e-14  1.2357939531e-14  1.074863955e-14  9.88620095996e-15  1.09306035062e-14  9.20251722165e-15  1.04138099566e-14  1.07790965321e-14  1.18681772459e-14  1.13410293147e-14  1.16592961364e-14  1.04203219186e-14  1.0430062574e-14  1.14147391879e-14  1.13068068321e-14  1.10851278085e-14  1.08601114535e-14  1.15638898408e-14  1.23865710617e-14  1.20436157679e-14  1.12177598382e-14  1.32925887314e-14  1.36294332006e-14  1.30494201496e-14  1.41998045285e-14  1.29157013251e-14  1.56556674531e-14  1.68564692777e-14  1.71375408796e-14  1.93682418047e-14  2.26099486263e-14  2.06739696825e-14  2.31053693678e-14  2.82464293766e-14  2.924877376e-14  3.49459024607e-14  3.9142960437e-14  4.41426579401e-14  5.30171418941e-14  6.18683751041e-14  7.47564327267e-14  9.20324574513e-14  1.14144074845e-13  1.44651247877e-13  1.8926228607e-13  2.60222312237e-13  3.91296639519e-13  7.35497330401e-13  2.09989367409e-12  7.36578576046e-13  3.93809581159e-13  2.60727658736e-13  1.88307193054e-13  1.44177019752e-13  1.13639093623e-13  9.33084609664e-14  7.49543290029e-14  6.25242186524e-14  5.2584880798e-14  4.55951470169e-14  3.97238785257e-14  3.37802333426e-14  3.20534720975e-14  2.72557957257e-14  2.36071372763e-14  2.3612538071e-14  2.0244658571e-14  1.86447350123e-14  1.67944773534e-14  1.51385572306e-14
 1.67640081907e-14  1.53933016713e-14  1.45145454951e-14  1.22898883691e-14  1.17997353232e-14  1.45790955012e-14  1.38637440632e-14  1.33566428122e-14  1.16036555559e-14  1.3780834339e-14  1.27736510876e-14  1.38464528153e-14  1.21281949536e-14  1.16453782196e-14  9.84896572214e-15  1.13592322045e-14  9.96930439478e-15  1.0378417176e-14  1.00304751047e-14  9.03675707441e-15  1.02302492762e-14  9.58487404579e-15  1.06767051818e-14  9.66941456289e-15  8.70414446756e-15  7.2926459576e-15  9.69510400805e-15  1.11285242941e-14  9.55384010841e-15  9.92171431469e-15  1.05588278029e-14  9.7949114033e-15  1.0641863473e-14  1.03052209657e-14  1.00096352785e-14  1.25027906271e-14  1.21960235095e-14  1.18746254732e-14  9.65614274809e-15  1.14502805293e-14  1.04753382071e-14  1.15698362509e-14  1.01918187556e-14  1.25403695734e-14  1.27317396258e-14  1.2082521839e-14  1.12219299834e-14  1.30877832471e-14  1.10861717546e-14  1.12145530921e-14  1.16580972688e-14  1.26438966771e-14  1.51755994314e-14  1.51173444736e-14  1.64010836602e-14  1.8152093672e-14  1.80075101546e-14  1.84889633131e-14  2.21725963039e-14  2.397342805e-14  2.64590947469e-14  3.04186048465e-14  3.56305483015e-14  3.91618852035e-14  4.61180429461e-14  5.20533214336e-14  6.11170371908e-14  7.4250284184e-14  8.99647201022e-14  1.14198324921e-13  1.44655893365e-13  1.88475135949e-13  2.60335477601e-13  3.94502957421e-13  7.36578576046e-13  2.09777658078e-12  7.36042008503e-13  3.91893323645e-13  2.60399297275e-13  1.88421131786e-13  1.43675249318e-13  1.13081178329e-13  8.96828745438e-14  7.41491156713e-14  6.17347185315e-14  5.15293023274e-14  4.56291211992e-14  3.82691906877e-14  3.4132711984e-14  2.97420031501e-14  2.73595228279e-14  2.36535166206e-14  2.16753162061e-14  1.96767627998e-14  1.81954387572e-14  1.59722904851e-14
 1.74478051057e-14  1.64036862217e-14  1.50680093351e-14  1.35175677994e-14  1.4967317864e-14  1.4685274521e-14  1.38980184543e-14  1.01517831327e-14  1.0693801802e-14  1.17890318612e-14  1.20355150642e-14  1.13043475961e-14  1.28302674574e-14  1.01956658613e-14  1.22350425298e-14  1.10794160016e-14  9.15352662293e-15  9.06720161843e-15  1.13816731659e-14  9.67217667965e-15  9.35909397363e-15  1.09158649197e-14  1.04831765306e-14  1.17851786242e-14  1.10970680465e-14  1.02149364043e-14  1.02599426338e-14  9.52755951179e-15  9.88658196909e-15  9.46625224752e-15  1.0362938302e-14  9.24863222483e-15  9.0416592776e-15  9.80065274093e-15  9.182993418e-15  1.10600976826e-14  1.08324705977e-14  9.14382482287e-15  1.08578185535e-14  1.05140450623e-14  8.13039896943e-15  9.70488525058e-15  9.81633374312e-15  1.01880804772e-14  1.16970016057e-14  1.14996661471e-14  1.08948862489e-14  1.34379264929e-14  1.24208232438e-14  1.17300408097e-14  1.19788454115e-14  1.4372775139e-14  1.36890565954e-14  1.42202576283e-14  1.43483473234e-14  1.59008733078e-14  1.56078208742e-14  1.6851311463e-14  1.94292392424e-14  2.16299482906e-14  2.2730366395e-14  2.69685036886e-14  3.04442773626e-14  3.35749767137e-14  3.76761793182e-14  4.48055295043e-14  5.0859848626e-14  6.31270028657e-14  7.40845622583e-14  9.17474255933e-14  1.14397378634e-13  1.45419692667e-13  1.88461596845e-13  2.61722371119e-13  3.93809581159e-13  7.36042008503e-13  2.09791341211e-12  7.35061323393e-13  3.93382803684e-13  2.61280094209e-13  1.89260942779e-13  1.45153933146e-13  1.13944222508e-13  9.26304520955e-14  7.56440665435e-14  6.44163172893e-14  5.60023392074e-14  4.65576449502e-14  3.97604322628e-14  3.45210027994e-14  3.10341690853e-14  2.71999863425e-14  2.48234610592e-14  2.07232390967e-14  1.99700347626e-14  1.83546105839e-14
 1.8375242978e-14  1.5814222111e-14  1.66810133973e-14  1.37327370121e-14  1.27763593857e-14  1.37969203135e-14  1.33046717817e-14  1.24561904096e-14  1.06262813659e-14  1.29304745052e-14  1.31206243285e-14  1.10187813653e-14  1.46274551081e-14  9.86152285611e-15  1.03093466763e-14  1.08718800507e-14  1.07323869225e-14  1.03839781999e-14  1.19731055202e-14  1.04112432585e-14  1.07336530137e-14  1.13474286631e-14  1.07864237282e-14  1.04444195358e-14  1.20316414277e-14  1.00918115114e-14  8.11955255988e-15  9.69899761039e-15  9.63544982576e-15  9.31277970389e-15  9.13010100639e-15  8.58160614437e-15  7.32426265147e-15  9.55099864052e-15  8.90375430976e-15  1.00024656523e-14  1.12521304265e-14  9.59808098338e-15  1.0657804519e-14  9.29933888826e-15  9.62382104391e-15  1.07337657275e-14  9.33632592598e-15  1.12757224497e-14  1.03275495231e-14  1.14441221878e-14  1.04503161253e-14  1.15005829991e-14  1.26103632128e-14  1.14937699629e-14  1.12378644522e-14  1.21692629203e-14  1.27534102846e-14  1.38107812575e-14  1.46901302782e-14  1.49339637896e-14  1.39182768551e-14  1.64519239238e-14  1.67273068957e-14  1.88291658494e-14  2.01592880053e-14  2.38975310887e-14  2.75094953666e-14  3.01547735842e-14  3.26162223327e-14  3.75473414676e-14  4.49984594684e-14  5.34620060069e-14  6.21090311829e-14  7.46097283118e-14  9.15494030711e-14  1.13279380017e-13  1.43750689155e-13  1.89085215967e-13  2.60727658736e-13  3.91893323645e-13  7.35061323393e-13  2.09490140794e-12  7.35800812457e-13  3.92953801079e-13  2.59674187589e-13  1.88729140711e-13  1.45378051015e-13  1.14269922667e-13  9.08702621613e-14  7.42667988665e-14  6.43292054057e-14  5.34145044067e-14  4.63336894473e-14  3.99639151765e-14  3.40333935605e-14  2.97707733348e-14  2.64687207024e-14  2.38413305104e-14  2.09126963459e-14  2.04189640309e-14
 1.82704787574e-14  1.79235618788e-14  1.76869610167e-14  1.50007623551e-14  1.55890100056e-14  1.46958862178e-14  1.53309250125e-14  1.38043212542e-14  1.15886077193e-14  1.39295895508e-14  1.20141304664e-14  1.02144300077e-14  1.30373132253e-14  1.04421881384e-14  1.08898627253e-14  1.03462121791e-14  9.30113433866e-15  9.98850973628e-15  1.11522689682e-14  1.07407013305e-14  9.89105737697e-15  1.10752714286e-14  8.97240420039e-15  1.05054689507e-14  9.89281077027e-15  1.00175461478e-14  9.84906998005e-15  9.69851366414e-15  1.04059453928e-14  1.16935415931e-14  1.15411965275e-14  1.09127934146e-14  9.93849043436e-15  1.01041174407e-14  1.08248147184e-14  1.10370535132e-14  1.21786110737e-14  1.03802049488e-14  9.90914608467e-15  1.03805799513e-14  9.62065167251e-15  1.01025654915e-14  9.40597177752e-15  1.04502653463e-14  1.18251275514e-14  1.10152617365e-14  1.1971411294e-14  1.01687960112e-14  1.05880548447e-14  1.02333136175e-14  1.30867571523e-14  1.23271847309e-14  1.29711448973e-14  1.34438463572e-14  1.40501266824e-14  1.35244286459e-14  1.32352950831e-14  1.46104791979e-14  1.60924427198e-14  1.98470232752e-14  1.96094772378e-14  2.19447744129e-14  2.50581722166e-14  2.79339921705e-14  3.09920045701e-14  3.50472420317e-14  4.03066858853e-14  4.59868182541e-14  5.23641221102e-14  6.14031362255e-14  7.57969326038e-14  9.21451006004e-14  1.13574809418e-13  1.43795262552e-13  1.88307193054e-13  2.60399297275e-13  3.93382803684e-13  7.35800812457e-13  2.09681941776e-12  7.36001553673e-13  3.93452097015e-13  2.60443858566e-13  1.90176823816e-13  1.46358878679e-13  1.13747604967e-13  9.1199191945e-14  7.60219083249e-14  6.26120384789e-14  5.33925945305e-14  4.48487407291e-14  3.91488624454e-14  3.31764684926e-14  3.04201694524e-14  2.64935547559e-14  2.32335031852e-14  2.01986335272e-14
 2.11864739209e-14  1.9495154054e-14  1.85706197962e-14  1.58265149234e-14  1.6430950364e-14  1.52303582898e-14  1.24840914099e-14  1.35203923736e-14  1.4025551127e-14  1.42859123267e-14  1.13878882511e-14  1.02214686465e-14  1.07119420707e-14  1.15322352467e-14  1.08029676632e-14  1.17651816884e-14  1.01958431189e-14  9.13421367605e-15  1.11337806479e-14  1.05686858555e-14  1.05895477393e-14  1.03675722731e-14  9.20983332914e-15  9.94804956052e-15  1.05092601819e-14  1.017497107e-14  1.12357249366e-14  9.7135098314e-15  9.52362082651e-15  9.10934826974e-15  1.24844654282e-14  1.07737395858e-14  1.00205035149e-14  1.10114700518e-14  1.07015014752e-14  1.04356577706e-14  1.09526947244e-14  9.61614898755e-15  1.0236639769e-14  1.04117004438e-14  9.92238029692e-15  9.57862816782e-15  1.02234112659e-14  1.08563818803e-14  1.16902651696e-14  1.19253343239e-14  1.17099468326e-14  1.09685459877e-14  1.11768923615e-14  1.08396347828e-14  1.23369915991e-14  1.29341291213e-14  1.22484334469e-14  1.08737546135e-14  1.3435451822e-14  1.29709735006e-14  1.29553126007e-14  1.59766621591e-14  1.73630803333e-14  1.67086739647e-14  1.83025728791e-14  1.92638055043e-14  2.02531947601e-14  2.37441233149e-14  2.83657651202e-14  3.12250920192e-14  3.58831846449e-14  3.83821235151e-14  4.51185176621e-14  5.18901124891e-14  6.49698224355e-14  7.6519112269e-14  9.19095847158e-14  1.14723375847e-13  1.44177019752e-13  1.88421131786e-13  2.61280094209e-13  3.92953801079e-13  7.36001553673e-13  2.09718279688e-12  7.3822464367e-13  3.94089495717e-13  2.60011864358e-13  1.90330103104e-13  1.45032990972e-13  1.13237980617e-13  9.20654378369e-14  7.45153857854e-14  6.30003210934e-14  5.22434417668e-14  4.57077651696e-14  3.74921899746e-14  3.20846932998e-14  3.08867327528e-14  2.5890907589e-14  2.30783303225e-14
 2.43859331399e-14  2.24751215712e-14  2.13718115343e-14  1.79555970663e-14  1.61933076094e-14  1.59391444536e-14  1.51187703385e-14  1.43709396837e-14  1.49429700243e-14  1.48566888341e-14  1.33249591979e-14  1.103710547e-14  1.20437341149e-14  1.14260180486e-14  1.18490835633e-14  1.21468878745e-14  1.20767816937e-14  1.23355067203e-14  1.09821062636e-14  1.00672701959e-14  8.83625784865e-15  9.17203171042e-15  8.62361886462e-15  1.04951087095e-14  9.66931450214e-15  1.10053099326e-14  1.05820141966e-14  1.07533736707e-14  9.56378487032e-15  8.95432881782e-15  9.72040253625e-15  9.66041446393e-15  1.04385174149e-14  1.04812242542e-14  1.00624628806e-14  1.00355587498e-14  9.91140186205e-15  9.47093455225e-15  1.00944313132e-14  1.02463511576e-14  1.00207605879e-14  1.06704826079e-14  1.08524805544e-14  1.11938108811e-14  1.20938642702e-14  1.22106943899e-14  1.30114433001e-14  1.34236762683e-14  1.27704486255e-14  1.10724445247e-14  1.03398340887e-14  1.18101582095e-14  1.33902505347e-14  1.36200037798e-14  1.18674345086e-14  1.1277408619e-14  1.0867361402e-14  1.34541963868e-14  1.76479063062e-14  1.65176650203e-14  1.77143611178e-14  1.80058885678e-14  2.07074513815e-14  2.26982765307e-14  2.31159834576e-14  2.59066390322e-14  3.13229369036e-14  3.59176450242e-14  3.98882073745e-14  4.3873107125e-14  5.35300808461e-14  6.2814061263e-14  7.67542876511e-14  9.27220116162e-14  1.13639093623e-13  1.43675249318e-13  1.89260942779e-13  2.59674187589e-13  3.93452097015e-13  7.3822464367e-13  2.10699097177e-12  7.36801703906e-13  3.93084545512e-13  2.62590795408e-13  1.89842738542e-13  1.42898043124e-13  1.14031240073e-13  9.24849352016e-14  7.83223682738e-14  6.23848783554e-14  5.4864981186e-14  4.46287148147e-14  3.90198693679e-14  3.24209625543e-14  2.97783849202e-14  2.54897733635e-14
 2.61083170326e-14  2.27363399543e-14  2.21879083972e-14  1.86000112373e-14  1.75088908688e-14  1.68075229869e-14  1.63481462931e-14  1.54899303927e-14  1.41785446711e-14  1.52719417632e-14  1.38146210329e-14  1.16914006921e-14  1.18111471826e-14  1.20298499883e-14  1.32591069287e-14  1.30549083765e-14  1.4279977348e-14  1.29311572011e-14  1.14248432271e-14  1.16168427092e-14  8.49630877349e-15  1.0187829706e-14  9.6079155691e-15  1.03375491864e-14  9.94564882072e-15  9.48927702779e-15  9.59610617362e-15  9.65240634922e-15  9.71817954687e-15  9.11428408648e-15  1.09974737555e-14  9.63859520327e-15  1.06225395282e-14  9.84902004722e-15  9.58620540275e-15  9.1745716154e-15  9.89332745365e-15  9.23291857629e-15  9.60598090801e-15  1.01904177375e-14  7.87436104844e-15  9.983847423e-15  9.23860989044e-15  1.02615417569e-14  1.05486669458e-14  1.16675604959e-14  1.13703142005e-14  1.29710922538e-14  1.34400244814e-14  1.09392363077e-14  9.90359502139e-15  1.20810895761e-14  1.3596905249e-14  1.20310395922e-14  1.26587747822e-14  1.06344638558e-14  1.1597707572e-14  1.16150678475e-14  1.33248144859e-14  1.32674013326e-14  1.49458664413e-14  1.61235985868e-14  1.93262465525e-14  2.11694613506e-14  2.03476399837e-14  2.3323245712e-14  2.55557687034e-14  2.96387868214e-14  3.49226662578e-14  3.77850970206e-14  4.39042604797e-14  5.21382683966e-14  6.24289683784e-14  7.59861625164e-14  9.33084609664e-14  1.13081178329e-13  1.45153933146e-13  1.88729140711e-13  2.60443858566e-13  3.94089495717e-13  7.36801703906e-13  2.09600345731e-12  7.35238737705e-13  3.94478723429e-13  2.5991439874e-13  1.88497495575e-13  1.44482018788e-13  1.1419548489e-13  9.41114946995e-14  7.59329611084e-14  6.26148376388e-14  5.13635653838e-14  4.50787120104e-14  3.84224769873e-14  3.22485626706e-14  2.93136445571e-14
 3.00272594868e-14  2.77346023683e-14  2.4774234337e-14  2.15216887872e-14  1.98698316867e-14  1.79781143737e-14  1.59002922877e-14  1.59444824745e-14  1.61959877976e-14  1.56392796827e-14  1.49768452649e-14  1.50184795916e-14  1.35485208677e-14  1.19443990666e-14  1.26635170235e-14  1.23776115395e-14  1.09017996394e-14  1.2261978038e-14  1.12413478084e-14  1.15544904999e-14  8.97495404622e-15  8.73505777997e-15  1.01028853583e-14  9.10022501919e-15  8.18914166874e-15  7.29643026461e-15  9.31688965147e-15  8.4538799442e-15  9.71493030436e-15  9.59445541013e-15  9.84102382501e-15  8.63178653059e-15  9.24575885117e-15  1.03670889056e-14  1.03206475222e-14  1.12602737466e-14  9.9760837071e-15  9.85371796103e-15  9.93455986372e-15  1.20006967057e-14  1.07630897597e-14  9.23507396066e-15  9.86111299734e-15  9.6230075193e-15  1.1301520599e-14  1.31811746442e-14  1.23725425308e-14  1.22898689399e-14  1.2963617303e-14  1.20895195979e-14  9.5656933311e-15  1.13641237862e-14  1.13072573784e-14  1.1935121416e-14  1.15263945622e-14  1.11410425658e-14  1.2367239732e-14  9.63410265114e-15  1.27623300489e-14  1.23135429745e-14  1.49394428005e-14  1.62675874758e-14  1.72303992666e-14  1.91054989618e-14  2.0263342087e-14  2.18002819992e-14  2.39489022167e-14  2.70393891605e-14  3.02012074072e-14  3.44856058269e-14  3.89594177918e-14  4.44936523388e-14  5.24008226213e-14  6.24541104425e-14  7.49543290029e-14  8.96828745438e-14  1.13944222508e-13  1.45378051015e-13  1.90176823816e-13  2.60011864358e-13  3.93084545512e-13  7.35238737705e-13  2.09865401067e-12  7.3549607953e-13  3.9366779122e-13  2.60890591287e-13  1.88698543971e-13  1.44247736732e-13  1.15740218638e-13  9.2570254764e-14  7.58244400718e-14  6.28165092029e-14  5.34710743803e-14  4.48929085569e-14  3.66792743551e-14  3.31548489308e-14
 3.32602620683e-14  3.10387473521e-14  2.88671551315e-14  2.5752396974e-14  2.40866819495e-14  2.0643091294e-14  1.92854710897e-14  1.93570145435e-14  1.70999939639e-14  1.51816540777e-14  1.38843383996e-14  1.56836818109e-14  1.43613799167e-14  1.22689121171e-14  1.22327981152e-14  1.22191608539e-14  1.17601874864e-14  1.06519675084e-14  1.11737257245e-14  9.12579599696e-15  8.38381568687e-15  9.36897870358e-15  1.08430594934e-14  1.09203749491e-14  9.49143383493e-15  7.65688714929e-15  9.22345535189e-15  8.80556492292e-15  1.08231883389e-14  1.11907056257e-14  1.201912932e-14  1.01083892049e-14  1.08674335752e-14  1.05744947816e-14  9.65748733102e-15  1.00129800044e-14  9.9138825086e-15  9.35626960177e-15  1.05039749788e-14  1.03585527046e-14  1.07967235815e-14  9.55110464535e-15  9.71704426759e-15  9.66145770202e-15  1.0352609427e-14  1.11083375968e-14  1.13572434102e-14  1.23964579211e-14  1.24353985508e-14  1.113875034e-14  1.01295660193e-14  9.96057960654e-15  1.19611021061e-14  1.10558690182e-14  1.06017945787e-14  1.22093351357e-14  1.25591917364e-14  1.10543785315e-14  1.19684531784e-14  1.07427242758e-14  1.22464129668e-14  1.46614406917e-14  1.52746959052e-14  1.69712000488e-14  1.8315296756e-14  2.01175107436e-14  2.1523189226e-14  2.40393721306e-14  2.72250322017e-14  3.13558340355e-14  3.47593755634e-14  3.74836503626e-14  4.40168779063e-14  5.14484434617e-14  6.25242186524e-14  7.41491156713e-14  9.26304520955e-14  1.14269922667e-13  1.46358878679e-13  1.90330103104e-13  2.62590795408e-13  3.94478723429e-13  7.3549607953e-13  2.09678458314e-12  7.35552179359e-13  3.93300760966e-13  2.60090711258e-13  1.90082491803e-13  1.46522738619e-13  1.147322388e-13  9.24089148258e-14  7.65156610203e-14  6.49316889444e-14  5.4050398211e-14  4.46810321568e-14  3.98511682445e-14
 4.00179067365e-14  3.50328760198e-14  3.16102852802e-14  2.69241997126e-14  2.447467384e-14  2.17062840037e-14  2.02066439325e-14  1.83861678793e-14  1.64198083225e-14  1.5268061947e-14  1.23000293621e-14  1.56514848645e-14  1.52161123738e-14  1.36166375012e-14  1.30791549441e-14  1.15914949297e-14  1.00426226218e-14  9.9609172333e-15  1.22641489876e-14  9.86504211278e-15  8.44763222697e-15  9.97529071338e-15  1.05626782363e-14  1.0704195373e-14  1.11397821277e-14  1.06770795234e-14  1.13678166981e-14  8.90707359043e-15  9.7670876864e-15  1.14812265735e-14  1.14054552119e-14  1.17454194884e-14  1.1530645126e-14  1.06770608133e-14  1.08220826522e-14  9.22425345493e-15  1.20011026097e-14  1.1894095029e-14  1.20419762684e-14  1.16757127932e-14  9.60779391545e-15  8.79231924256e-15  9.91756258899e-15  9.35453322609e-15  9.51566279393e-15  1.12263266937e-14  1.09924435063e-14  1.22528957056e-14  1.08880519825e-14  1.10950498916e-14  1.0939692537e-14  9.82673328468e-15  1.2353844863e-14  1.14373545525e-14  9.70862783296e-15  1.13838846422e-14  1.15975515966e-14  9.72291523022e-15  1.06372669929e-14  1.14742064737e-14  1.1866237689e-14  1.42431354546e-14  1.48853418238e-14  1.6385818703e-14  1.61896049925e-14  1.8292458198e-14  2.0985846933e-14  2.35012600578e-14  2.49529319019e-14  2.79321659506e-14  3.00938526366e-14  3.31036562535e-14  4.00373877657e-14  4.52159722211e-14  5.2584880798e-14  6.17347185315e-14  7.56440665435e-14  9.08702621613e-14  1.13747604967e-13  1.45032990972e-13  1.89842738542e-13  2.5991439874e-13  3.9366779122e-13  7.35552179359e-13  2.09735109339e-12  7.34679571736e-13  3.92595476009e-13  2.60968577063e-13  1.91941632902e-13  1.46057700148e-13  1.13666131665e-13  9.15675084439e-14  7.615993636e-14  6.46287319938e-14  5.07104700284e-14  4.37313017506e-14
 4.54152123616e-14  3.99930756486e-14  3.35635755738e-14  3.03086203774e-14  2.59851266047e-14  2.30635825994e-14  1.90032418085e-14  1.75535724063e-14  1.70539410769e-14  1.58781791518e-14  1.39081311389e-14  1.59080106974e-14  1.56073875777e-14  1.46538263836e-14  1.28985752384e-14  1.18289844467e-14  1.10537695351e-14  1.21267867013e-14  1.21731370476e-14  1.14961613856e-14  9.00997941701e-15  1.02199801987e-14  1.00770962808e-14  9.35869990159e-15  8.96914301719e-15  1.08019124633e-14  9.96728450096e-15  9.37374394158e-15  1.00877709166e-14  1.00204513475e-14  9.82005031387e-15  1.02846005122e-14  1.12274734274e-14  1.06925718752e-14  1.01967641095e-14  9.3899026192e-15  1.15549024119e-14  1.11229553758e-14  9.7340036002e-15  8.87035064512e-15  9.71320928883e-15  8.35207239083e-15  8.92299944426e-15  1.06504662377e-14  1.0253841063e-14  1.03065919682e-14  9.16915402267e-15  1.21720262913e-14  1.18298574692e-14  1.14894121752e-14  1.17948991797e-14  1.08966487733e-14  1.19963320408e-14  1.13368103375e-14  9.46760338942e-15  1.12544896075e-14  1.20684951921e-14  9.75758405813e-15  1.14962307227e-14  1.05116306771e-14  1.32321006173e-14  1.35588018641e-14  1.32504775571e-14  1.43644819067e-14  1.56312675648e-14  1.65289858826e-14  1.87207300386e-14  2.15392232009e-14  2.26735812303e-14  2.5517422211e-14  2.69853008048e-14  2.96709158108e-14  3.60101828411e-14  3.94066924333e-14  4.55951470169e-14  5.15293023274e-14  6.44163172893e-14  7.42667988665e-14  9.1199191945e-14  1.13237980617e-13  1.42898043124e-13  1.88497495575e-13  2.60890591287e-13  3.93300760966e-13  7.34679571736e-13  2.10020215659e-12  7.35603358175e-13  3.93886534145e-13  2.61589229475e-13  1.90262916974e-13  1.45250610327e-13  1.11239548659e-13  9.18761028936e-14  7.46289420741e-14  6.20518860763e-14  5.28467778223e-14
 5.1563598735e-14  4.35836883411e-14  3.81501094469e-14  3.25459097018e-14  2.92215228632e-14  2.64113836048e-14  2.41726339802e-14  2.09058277628e-14  2.03451934534e-14  1.88571656317e-14  1.58611121083e-14  1.62598440289e-14  1.41115019031e-14  1.36408324933e-14  1.34425273035e-14  1.23336314776e-14  1.174690822e-14  1.17010860148e-14  1.22591261852e-14  9.61280795203e-15  1.06801067577e-14  1.10969973678e-14  1.13125878314e-14  1.12695451242e-14  9.79385384602e-15  1.07309278932e-14  9.54891974361e-15  1.11616847079e-14  1.06206300217e-14  1.12600013764e-14  9.26756802593e-15  1.13124342168e-14  1.22300038678e-14  1.06641871591e-14  1.01603662153e-14  9.89882744838e-15  9.57922572564e-15  1.05521070007e-14  1.00983961715e-14  9.93178181688e-15  1.05508778187e-14  9.64536654765e-15  1.10960763773e-14  8.07162127954e-15  9.85067088764e-15  9.38387227862e-15  1.23921876845e-14  1.08572639969e-14  1.27211915041e-14  1.23350223503e-14  1.13666759537e-14  1.16793354846e-14  1.087879758e-14  1.00342216499e-14  1.04150304207e-14  1.09175746554e-14  1.11666048827e-14  1.03579453221e-14  1.00365837271e-14  1.19936927736e-14  1.31324139691e-14  1.52127650845e-14  1.54007863914e-14  1.61018038989e-14  1.52189291048e-14  1.5655976286e-14  1.72168334577e-14  1.9260643666e-14  2.01017581689e-14  2.27264497429e-14  2.36045794392e-14  2.66966349671e-14  3.17162058989e-14  3.45992326119e-14  3.97238785257e-14  4.56291211992e-14  5.60023392074e-14  6.43292054057e-14  7.60219083249e-14  9.20654378369e-14  1.14031240073e-13  1.44482018788e-13  1.88698543971e-13  2.60090711258e-13  3.92595476009e-13  7.35603358175e-13  2.09690174364e-12  7.36204139993e-13  3.92709763272e-13  2.59838031092e-13  1.88773395352e-13  1.43614323304e-13  1.13861287801e-13  9.18106007533e-14  7.51610675158e-14  6.14580951304e-14
 5.98105468354e-14  5.03868493184e-14  4.61897084731e-14  3.9803407262e-14  3.43132843914e-14  2.98261386992e-14  2.66363198206e-14  2.35540688055e-14  2.38714334098e-14  2.12675091262e-14  1.73670690224e-14  1.8027468533e-14  1.48848618942e-14  1.3534604235e-14  1.27208638228e-14  1.28275712321e-14  1.20571478866e-14  1.2524987448e-14  1.28214025167e-14  1.16889608634e-14  1.11670342194e-14  1.00312743226e-14  1.2049921124e-14  1.06605450986e-14  8.37993356258e-15  1.00856761468e-14  1.03536817311e-14  1.34914886905e-14  9.70805373514e-15  1.13740604115e-14  9.40245792447e-15  1.06988011058e-14  1.16515460568e-14  9.12262571401e-15  9.44656098656e-15  9.82954534673e-15  9.97866239291e-15  9.39541975528e-15  1.06746128952e-14  1.1789605219e-14  1.01272586441e-14  1.10110743123e-14  9.82791197184e-15  1.00695926451e-14  9.60777636308e-15  1.0813868374e-14  1.34441238964e-14  1.06640993537e-14  1.21533896915e-14  1.20107623275e-14  1.14577835494e-14  1.14089078195e-14  1.21548486579e-14  1.15914401872e-14  1.10652941989e-14  1.02416540251e-14  1.15480627292e-14  1.0676086698e-14  1.18696818587e-14  1.19509551956e-14  1.22631618292e-14  1.27008883686e-14  1.31241953181e-14  1.43446011213e-14  1.39576868074e-14  1.61599023089e-14  1.5967704312e-14  1.68986259417e-14  1.91267217581e-14  1.84064492056e-14  2.16175438373e-14  2.44962499691e-14  2.76390003855e-14  3.00113048496e-14  3.37802333426e-14  3.82691906877e-14  4.65576449502e-14  5.34145044067e-14  6.26120384789e-14  7.45153857854e-14  9.24849352016e-14  1.1419548489e-13  1.44247736732e-13  1.90082491803e-13  2.60968577063e-13  3.93886534145e-13  7.36204139993e-13  2.09812677873e-12  7.36105994482e-13  3.92443116498e-13  2.60464189155e-13  1.89404676772e-13  1.44592803707e-13  1.12466156326e-13  9.17684997819e-14  7.66927690925e-14
 7.35214945219e-14  6.08659025067e-14  5.30822405313e-14  4.45056372665e-14  3.75372650099e-14  3.39070039895e-14  2.77077426644e-14  2.5961594658e-14  2.52788573853e-14  2.23319626685e-14  1.95394543389e-14  1.8884572366e-14  1.6055395182e-14  1.60855290302e-14  1.55695590221e-14  1.44376291842e-14  1.30662820437e-14  1.29964378406e-14  1.38380973102e-14  1.28034465816e-14  1.22084667087e-14  1.07693343731e-14  1.40779277778e-14  1.00100117877e-14  1.03083442787e-14  1.06663724723e-14  1.03846247974e-14  1.14806089372e-14  1.09626018125e-14  1.20096806173e-14  1.18262839105e-14  1.0854019894e-14  1.19395864765e-14  1.08880658703e-14  9.75573186393e-15  8.94927280039e-15  1.08710829006e-14  9.1789525357e-15  1.00921020511e-14  1.06558626113e-14  9.52995707421e-15  9.29163185774e-15  9.83000860522e-15  1.07992989226e-14  9.85527474562e-15  1.04794687572e-14  1.17161479856e-14  1.17113906784e-14  1.19448918546e-14  9.87841756076e-15  9.97817509198e-15  1.06585149494e-14  1.11749237927e-14  1.04149357551e-14  1.04118387734e-14  1.02689648147e-14  1.01839050195e-14  1.06840619141e-14  9.58912042312e-15  1.09083510241e-14  1.12786178107e-14  1.22318686516e-14  1.30383793969e-14  1.34296838562e-14  1.47385333338e-14  1.50937869226e-14  1.68355936738e-14  1.7309580557e-14  1.99226666068e-14  1.69839734972e-14  1.87248084021e-14  2.06971907093e-14  2.41453906076e-14  2.54696509394e-14  3.20534720975e-14  3.4132711984e-14  3.97604322628e-14  4.63336894473e-14  5.33925945305e-14  6.30003210934e-14  7.83223682738e-14  9.41114946995e-14  1.15740218638e-13  1.46522738619e-13  1.91941632902e-13  2.61589229475e-13  3.92709763272e-13  7.36105994482e-13  2.09947803022e-12  7.38645766055e-13  3.9466559844e-13  2.61372630924e-13  1.91541980076e-13  1.4615493397e-13  1.14557343594e-13  9.35772630472e-14
 9.13809538409e-14  7.42321804277e-14  6.51898909191e-14  5.25932954877e-14  4.54513186401e-14  3.88145468659e-14  3.31331171762e-14  3.17333025072e-14  2.58099470344e-14  2.44232661654e-14  2.09232258301e-14  2.00713180084e-14  1.93939853955e-14  1.68132424921e-14  1.6367823978e-14  1.43710724795e-14  1.35738018232e-14  1.33463794052e-14  1.30200134195e-14  1.25427281455e-14  1.13754119522e-14  1.06109711598e-14  1.16130589459e-14  1.0474953732e-14  8.55515108619e-15  1.01993641363e-14  9.67336732349e-15  1.12205783623e-14  1.0515739636e-14  9.86747153892e-15  9.82096529447e-15  1.10385505182e-14  1.14539808236e-14  1.07422655631e-14  9.02530135979e-15  9.54395614807e-15  1.15764111465e-14  1.09294119327e-14  1.18184297429e-14  1.18673880877e-14  8.85806652657e-15  9.31471421892e-15  9.66683720756e-15  1.00195593032e-14  1.08182914285e-14  1.01471343138e-14  9.58659003666e-15  8.9990417813e-15  1.09551821835e-14  9.76500382255e-15  1.08543156081e-14  1.0485188865e-14  1.07034897522e-14  1.12371743902e-14  8.90748058907e-15  9.52476101977e-15  9.33200104886e-15  1.07016008341e-14  9.3162918464e-15  1.15942830922e-14  9.68225279531e-15  1.12357936449e-14  1.26992480988e-14  1.40786387626e-14  1.34777159665e-14  1.50635730033e-14  1.64937067613e-14  1.75152476252e-14  1.72311893337e-14  1.74299613624e-14  1.8796969081e-14  2.15317646877e-14  2.34948712541e-14  2.23425384502e-14  2.72557957257e-14  2.97420031501e-14  3.45210027994e-14  3.99639151765e-14  4.48487407291e-14  5.22434417668e-14  6.23848783554e-14  7.59329611084e-14  9.2570254764e-14  1.147322388e-13  1.46057700148e-13  1.90262916974e-13  2.59838031092e-13  3.92443116498e-13  7.38645766055e-13  2.10644240707e-12  7.3865800487e-13  3.9532038054e-13  2.63738132655e-13  1.89832217948e-13  1.45042701728e-13  1.14000364023e-13
 1.11563558141e-13  9.09944342283e-14  7.67967972361e-14  6.32304728845e-14  5.33752432836e-14  4.46352374193e-14  3.90719130183e-14  3.55666773807e-14  2.97369010376e-14  2.68734551157e-14  2.36251555941e-14  2.18437832224e-14  2.03372955579e-14  1.6614575635e-14  1.71094752989e-14  1.37040662705e-14  1.24333247858e-14  1.29507691388e-14  1.30091371615e-14  1.34749837878e-14  9.72446595075e-15  9.56597056691e-15  1.13605134411e-14  1.13873746253e-14  9.43915932822e-15  8.93463908797e-15  9.05683047319e-15  8.19327015891e-15  9.20985548889e-15  9.56663651728e-15  1.0081735787e-14  1.01995590306e-14  1.15128391817e-14  9.57251267222e-15  9.47804534853e-15  9.46813616909e-15  1.1791310483e-14  1.06147323493e-14  1.13708865707e-14  1.11590543481e-14  1.09559479779e-14  1.05280927864e-14  1.20073122396e-14  9.76202982667e-15  1.10078970895e-14  9.62073606551e-15  9.42494837195e-15  9.8477147061e-15  1.12408986562e-14  1.09887743977e-14  1.02243287951e-14  1.10649027334e-14  1.10074460116e-14  1.17646996978e-14  8.81664835362e-15  9.46988779317e-15  1.0893802134e-14  1.07511747691e-14  9.88117997672e-15  1.18441166852e-14  1.11133535953e-14  1.01452887747e-14  1.23387646122e-14  1.28730529367e-14  1.3417131632e-14  1.25013888171e-14  1.5297701089e-14  1.55078336276e-14  1.63108888396e-14  1.65358865494e-14  1.80371103881e-14  1.93590806992e-14  2.07321791049e-14  2.09733386561e-14  2.36071372763e-14  2.73595228279e-14  3.10341690853e-14  3.40333935605e-14  3.91488624454e-14  4.57077651696e-14  5.4864981186e-14  6.26148376388e-14  7.58244400718e-14  9.24089148258e-14  1.13666131665e-13  1.45250610327e-13  1.88773395352e-13  2.60464189155e-13  3.9466559844e-13  7.3865800487e-13  2.10683937772e-12  7.3741094164e-13  3.95827966549e-13  2.5940392594e-13  1.89804515741e-13  1.43497605019e-13
 1.44016906003e-13  1.13026680826e-13  9.23816941592e-14  7.67907742115e-14  6.41392505066e-14  5.48308692532e-14  4.52060232812e-14  4.04884999711e-14  3.45434817034e-14  3.06350213561e-14  2.72555526916e-14  2.47140105186e-14  2.32033115729e-14  1.93648300438e-14  1.86902500622e-14  1.61327140621e-14  1.55077534546e-14  1.60771771532e-14  1.37487596444e-14  1.52585968495e-14  1.15985975826e-14  1.28147724625e-14  1.23278247308e-14  1.10812145493e-14  1.14998084877e-14  1.04960140381e-14  1.02850187278e-14  1.01123672289e-14  1.01711375112e-14  9.66077705131e-15  1.06268089575e-14  1.08459346898e-14  1.12786124122e-14  1.00145277784e-14  1.10680214326e-14  1.07387698849e-14  1.11092907516e-14  9.95588696689e-15  1.0594379445e-14  9.71298258788e-15  8.11746696765e-15  8.86619787977e-15  1.03518010097e-14  9.27332513109e-15  9.90347807606e-15  1.1407806382e-14  1.16815921547e-14  1.03618745101e-14  1.07751276554e-14  1.21481856014e-14  1.16837167303e-14  1.04172686869e-14  8.81013063693e-15  1.2323107022e-14  1.13259655904e-14  1.04861338727e-14  9.83060662992e-15  1.11222149741e-14  1.13488567245e-14  9.83089158877e-15  1.0389861876e-14  1.12053994375e-14  1.15418118965e-14  1.25405960593e-14  1.2592960136e-14  1.17861562623e-14  1.2781887905e-14  1.36843728252e-14  1.55083327617e-14  1.50746371826e-14  1.74334432853e-14  1.8075716325e-14  1.72688983542e-14  2.03478151951e-14  2.3612538071e-14  2.36535166206e-14  2.71999863425e-14  2.97707733348e-14  3.31764684926e-14  3.74921899746e-14  4.46287148147e-14  5.13635653838e-14  6.28165092029e-14  7.65156610203e-14  9.15675084439e-14  1.11239548659e-13  1.43614323304e-13  1.89404676772e-13  2.61372630924e-13  3.9532038054e-13  7.3741094164e-13  2.10041520986e-12  7.3700321106e-13  3.92327844578e-13  2.61432893955e-13  1.89301999893e-13
 1.88713859905e-13  1.43861958843e-13  1.15919795485e-13  9.40787370372e-14  7.71361547093e-14  6.32101893208e-14  5.34215503861e-14  4.61066969507e-14  3.87677220357e-14  3.48995109235e-14  3.13496575016e-14  2.62020834604e-14  2.41389758549e-14  2.16509243114e-14  1.88272736957e-14  1.70422930414e-14  1.59946449408e-14  1.56181993706e-14  1.50114464904e-14  1.5095777992e-14  1.33910406094e-14  1.30020985868e-14  1.27043083015e-14  1.15713205416e-14  1.01286149381e-14  1.2361366306e-14  1.16747994574e-14  1.08839989686e-14  1.19681632158e-14  1.09421573828e-14  1.11099111636e-14  1.08257379581e-14  1.26132810541e-14  1.05844790105e-14  9.98278756313e-15  9.75503397816e-15  1.04493919831e-14  1.06639671088e-14  1.15258598469e-14  9.23272985074e-15  1.02531550068e-14  9.41016543724e-15  1.07650962202e-14  8.7528412602e-15  1.13989589062e-14  1.10247628162e-14  1.06697383202e-14  1.04161729679e-14  1.04989551605e-14  1.05388151282e-14  1.02984719307e-14  1.07328598517e-14  1.10355427124e-14  1.11524318552e-14  1.067086544e-14  9.24847030485e-15  9.50600049795e-15  1.13775456527e-14  1.20322944224e-14  1.17234615985e-14  1.11225461313e-14  1.07637656034e-14  1.11342581169e-14  1.31540124755e-14  1.23063352519e-14  1.20821441842e-14  1.22932055586e-14  1.37613360637e-14  1.42963022722e-14  1.48768985203e-14  1.59827045858e-14  1.58387311867e-14  1.74413891464e-14  1.90508629429e-14  2.0244658571e-14  2.16753162061e-14  2.48234610592e-14  2.64687207024e-14  3.04201694524e-14  3.20846932998e-14  3.90198693679e-14  4.50787120104e-14  5.34710743803e-14  6.49316889444e-14  7.615993636e-14  9.18761028936e-14  1.13861287801e-13  1.44592803707e-13  1.91541980076e-13  2.63738132655e-13  3.95827966549e-13  7.3700321106e-13  2.10119726104e-12  7.38279643077e-13  3.93758705148e-13  2.60554574626e-13
 2.60355051564e-13  1.87874277698e-13  1.44796625221e-13  1.15626809716e-13  9.29079935967e-14  7.4537058931e-14  6.38045383618e-14  5.47989066067e-14  4.74102238654e-14  3.94662026599e-14  3.45791495454e-14  2.98426000311e-14  2.71809000096e-14  2.43570923047e-14  2.2897819139e-14  1.94548179735e-14  1.83710541543e-14  1.57493188772e-14  1.59207747778e-14  1.70286262062e-14  1.33062512676e-14  1.15957781048e-14  1.16004618416e-14  1.20317953385e-14  1.07632059441e-14  1.30314440488e-14  1.20427935857e-14  1.08975548118e-14  1.33252642949e-14  1.17318115713e-14  1.03289332957e-14  1.01689458252e-14  1.13234627427e-14  1.21914102926e-14  1.0127108213e-14  1.12640878572e-14  1.17407050931e-14  9.39126751523e-15  9.44985369351e-15  9.02232796384e-15  1.20885021166e-14  1.1327432032e-14  1.10266289107e-14  1.16418458054e-14  1.17462131679e-14  1.08720985785e-14  1.04653754706e-14  1.08668881282e-14  1.11744746226e-14  1.19455567039e-14  1.12928363422e-14  1.02030369806e-14  1.01988462514e-14  1.03329767193e-14  9.93989721898e-15  9.34539953844e-15  9.61685140869e-15  1.07792837299e-14  1.0339641264e-14  1.08600878899e-14  9.90862186875e-15  1.04953795031e-14  9.87269320483e-15  1.18324809459e-14  1.20135660211e-14  1.2244425633e-14  1.12600942157e-14  1.30365582733e-14  1.22356901223e-14  1.44340001633e-14  1.55356376698e-14  1.53920065056e-14  1.49658519921e-14  1.6149047985e-14  1.86447350123e-14  1.96767627998e-14  2.07232390967e-14  2.38413305104e-14  2.64935547559e-14  3.08867327528e-14  3.24209625543e-14  3.84224769873e-14  4.48929085569e-14  5.4050398211e-14  6.46287319938e-14  7.46289420741e-14  9.18106007533e-14  1.12466156326e-13  1.4615493397e-13  1.89832217948e-13  2.5940392594e-13  3.92327844578e-13  7.38279643077e-13  2.10433797606e-12  7.36330720632e-13  3.94794500601e-13
 3.93237646265e-13  2.59690219566e-13  1.89981304975e-13  1.45250761454e-13  1.12387781785e-13  9.00715566185e-14  7.5364409799e-14  6.32251242158e-14  5.34994548842e-14  4.49196841581e-14  3.84660655419e-14  3.40637153711e-14  2.88296785191e-14  2.57972850152e-14  2.29199776139e-14  2.0526103084e-14  2.10879733002e-14  1.78950129405e-14  1.70834604176e-14  1.65006002709e-14  1.43429461366e-14  1.25417500171e-14  1.24709077443e-14  1.3221152932e-14  1.18434890847e-14  1.2164459842e-14  1.20847999885e-14  1.09575416552e-14  1.24642264875e-14  9.99504737476e-15  1.03762472745e-14  1.08083235952e-14  1.10369085514e-14  1.12613470401e-14  1.10790382898e-14  1.06912397083e-14  9.82603367684e-15  9.97935781452e-15  9.35439483539e-15  9.84794858717e-15  1.0397689287e-14  9.92257786238e-15  1.02716824186e-14  1.0986037771e-14  1.10133809183e-14  1.02748091835e-14  1.20758909724e-14  1.05395905207e-14  8.68866046646e-15  1.06448298862e-14  1.0629698253e-14  9.28311871329e-15  8.6404179548e-15  1.01888783562e-14  1.03220600382e-14  9.91776432325e-15  1.16775462653e-14  1.0699438772e-14  1.0913095453e-14  1.19152819124e-14  1.25689705108e-14  1.24419700934e-14  1.24899560095e-14  1.17133015603e-14  1.29233557212e-14  1.18208125304e-14  1.24354553947e-14  1.37951533135e-14  1.20881808935e-14  1.30738884543e-14  1.25188339438e-14  1.34034841548e-14  1.44948462578e-14  1.4475819023e-14  1.67944773534e-14  1.81954387572e-14  1.99700347626e-14  2.09126963459e-14  2.32335031852e-14  2.5890907589e-14  2.97783849202e-14  3.22485626706e-14  3.66792743551e-14  4.46810321568e-14  5.07104700284e-14  6.20518860763e-14  7.51610675158e-14  9.17684997819e-14  1.14557343594e-13  1.45042701728e-13  1.89804515741e-13  2.61432893955e-13  3.93758705148e-13  7.36330720632e-13  2.10126052694e-12  7.36862200574e-13
 7.3745415006e-13  3.96217428499e-13  2.62785514668e-13  1.92182562545e-13  1.44885192278e-13  1.13365295223e-13  9.17269957484e-14  7.63450544849e-14  6.34614594298e-14  5.3214028019e-14  4.47692433794e-14  3.79619580431e-14  3.30042012622e-14  3.02409112606e-14  2.60985997718e-14  2.41830463329e-14  2.20097801694e-14  2.03517307844e-14  1.89821476375e-14  1.81995922487e-14  1.81570065082e-14  1.48451376598e-14  1.26610911056e-14  1.39622618806e-14  1.16761720181e-14  1.28516464957e-14  1.26098131785e-14  1.17883328102e-14  1.27133948526e-14  1.1022255832e-14  1.06476651344e-14  1.06085111115e-14  1.22055457068e-14  1.24064437317e-14  1.18560854229e-14  1.11763593626e-14  8.69449161302e-15  1.10872985524e-14  9.46319385469e-15  1.17808375758e-14  1.08931098334e-14  9.76785040945e-15  1.12517802429e-14  9.57078056835e-15  9.59923646577e-15  1.00411116117e-14  9.50943943798e-15  1.00188617999e-14  8.58706809528e-15  9.2268940869e-15  9.1893878205e-15  8.4364708154e-15  1.05721842825e-14  1.17283419894e-14  1.00666166399e-14  1.18753534031e-14  1.03762113911e-14  1.0295106849e-14  9.27893956615e-15  1.16034564084e-14  1.05237608875e-14  1.07977262937e-14  1.16272688831e-14  1.2303518559e-14  1.26893244447e-14  1.27590398202e-14  1.15314696723e-14  1.22094946541e-14  1.19872083319e-14  1.38348694809e-14  1.142845427e-14  1.35842641899e-14  1.50909948105e-14  1.56238463317e-14  1.51385572306e-14  1.59722904851e-14  1.83546105839e-14  2.04189640309e-14  2.01986335272e-14  2.30783303225e-14  2.54897733635e-14  2.93136445571e-14  3.31548489308e-14  3.98511682445e-14  4.37313017506e-14  5.28467778223e-14  6.14580951304e-14  7.66927690925e-14  9.35772630472e-14  1.14000364023e-13  1.43497605019e-13  1.89301999893e-13  2.60554574626e-13  3.94794500601e-13  7.36862200574e-13  2.10327869756e-12


==> anc/correlator_b11_Nt08_dist17.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 0.000114175701598  0.000114244204924  0.000105008152669  9.60414312028e-05  8.31043656678e-05  6.98059097248e-05  5.68092784833e-05  4.85795523812e-05  3.92630273758e-05  3.36929952013e-05  2.75041965118e-05  2.46050976924e-05  2.41803296586e-05  1.98966681948e-05  1.39929651977e-05  9.22951857193e-06  8.51237031837e-06  6.96518144479e-06  8.30849259434e-06  6.18231371128e-06  4.15323879939e-06  5.31708345051e-06  3.77362538874e-06  5.15736106821e-06  3.97844656162e-06  1.47061801999e-06  2.26925163832e-06  5.55174035779e-07  2.34456991493e-06  1.00049850904e-06  1.70898514503e-06  4.12447187912e-07  4.44830297851e-07 -1.55021768399e-07 -1.24811607637e-06  1.65211751749e-07  1.05194785252e-06 -3.03028493637e-07 -3.97416586518e-07 -3.84603521274e-07  2.89306044298e-06  3.92230672494e-07 -1.38907770535e-07 -2.07977116122e-07 -1.99427326962e-06 -9.83967510029e-07 -2.15827946314e-06  1.21945722393e-06 -2.02992140007e-06 -2.21822674994e-06 -2.23895563745e-06 -4.03622612255e-06 -4.05074176139e-06 -1.90287210011e-06  7.00733580809e-07  1.43217690202e-06 -1.83580942177e-07  6.82485780988e-07 -1.80076333713e-07 -1.78638364641e-07  2.62867425407e-06  2.15425119263e-06  1.03301200334e-06 -1.55283832154e-06 -4.0192691294e-07 -1.01762417538e-06  7.74622479344e-07  1.30203838882e-06  1.67250247982e-06 -9.1225525016e-08  1.48261225982e-06  3.60097783291e-06  3.00803461679e-06  4.96503932012e-06  7.88813734542e-06  6.75424626339e-06  4.53407642837e-06  3.73771385441e-06  7.88440820681e-06  7.33650980226e-06  5.58299764487e-06  9.93635307687e-06  1.2284289614e-05  1.26109256148e-05  1.77880547522e-05  2.15142603667e-05  2.81729998337e-05  3.30250721759e-05  4.19642477556e-05  4.79785028743e-05  6.09135327474e-05  7.07574210217e-05  8.44435026516e-05  9.52787828794e-05  0.00010593639896  0.000111235048787
 0.513288125733  0.514009511026  0.513299550028  0.511973114151  0.514290291069  0.511987262231  0.511442275099  0.512131039067  0.512129810794  0.512274430071  0.512040066805  0.511936535367  0.510647600195  0.511484269289  0.512807360617  0.512247823523  0.510772361491  0.511020639822  0.51212466216  0.513132885849  0.512883408657  0.511783522535  0.511138406181  0.512775362614  0.511241137884  0.510837798758  0.511691948986  0.509282781252  0.512394160681  0.511126846844  0.510314319272  0.511255295689  0.511953557721  0.513328318772  0.51272398766  0.511635428449  0.511630995739  0.512619775951  0.511612689279  0.511036367347  0.51208329781  0.513379265434  0.511594702013  0.511590248782  0.512346818144  0.513704853559  0.512644539133  0.512113411439  0.512668091756  0.511161236258  0.513090057142  0.512354159463  0.51242813506  0.511746149193  0.510824490584  0.512066991111  0.513078471792  0.511053781823  0.511309587336  0.511573196655  0.511883238759  0.510271142975  0.511574898386  0.510105182177  0.509688913974  0.511029472173  0.511457892432  0.51055454959  0.512048173568  0.511851355211  0.511603164434  0.511316754599  0.512545853774  0.511437279498  0.511897577614  0.512840479889  0.511911501798  0.512458832072  0.511967873698  0.509568787658  0.512027205745  0.51162151009  0.51173933647  0.513013637619  0.51264734938  0.511142201312  0.51177813917  0.511506085331  0.510362244578  0.513255053987  0.511169444008  0.513428899015  0.512537645409  0.513088261618  0.514168124934  0.511811618425
 2.83184401232e-12  9.94846830523e-13  5.3231232217e-13  3.52105321151e-13  2.5428400116e-13  1.94828915959e-13  1.53692154884e-13  1.23594684398e-13  1.00013404126e-13  8.27686844933e-14  7.02648460152e-14  5.91766128926e-14  4.9503757489e-14  4.48765644419e-14  3.82596294972e-14  3.35281447493e-14  2.69749704337e-14  2.39599964701e-14  2.68027095922e-14  2.20699866488e-14  1.98943431583e-14  1.78495138583e-14  1.88391721212e-14  1.77495218945e-14  1.37719049967e-14  1.44762618549e-14  1.52949823059e-14  1.33448795915e-14  1.0627849654e-14  1.24696798037e-14  1.25750488305e-14  1.3757369429e-14  1.21019045295e-14  1.26754989132e-14  1.15146523723e-14  1.05877640562e-14  1.00184797027e-14  1.24296943507e-14  1.19339459651e-14  1.11058310332e-14  1.06127531409e-14  1.06111656943e-14  1.30682202916e-14  1.2924745867e-14  1.0432217136e-14  1.08843785447e-14  1.18055588893e-14  9.75369900033e-15  8.93723290789e-15  9.8087304694e-15  1.23786274912e-14  9.40763793367e-15  9.66416223235e-15  9.15313107257e-15  8.85388278076e-15  9.93255709239e-15  8.86963558442e-15  7.86969561702e-15  9.22037141214e-15  9.58263400638e-15  9.8887878569e-15  8.59394934293e-15  9.73950519655e-15  1.25075072302e-14  8.89553794986e-15  1.1744468582e-14  1.04779944805e-14  1.11706504435e-14  1.26366602305e-14  1.28819038058e-14  1.41686148403e-14  1.38804434303e-14  1.58985408517e-14  1.96114681777e-14  1.92965068276e-14  1.85011806515e-14  1.97008260851e-14  2.21511937387e-14  2.51668861474e-14  2.86153181974e-14  2.81771857207e-14  3.22479124814e-14  3.68436400214e-14  4.33839296468e-14  4.75011298382e-14  5.81990173952e-14  7.11629142629e-14  8.27879329969e-14  9.9954284885e-14  1.23083630818e-13  1.51605264251e-13  1.94061877639e-13  2.55472750406e-13  3.53528895992e-13  5.35046719141e-13  9.93847032041e-13
 9.94846830523e-13  2.83433624032e-12  9.97249314445e-13  5.33686229724e-13  3.5348410471e-13  2.57344691222e-13  1.96868718699e-13  1.53319497529e-13  1.24611198052e-13  9.96998379804e-14  8.32689411358e-14  7.18540828831e-14  5.99918115542e-14  4.93405506065e-14  4.49380829178e-14  3.72444840683e-14  3.2157933543e-14  2.93312472618e-14  2.84136706354e-14  2.60087951642e-14  2.4092532417e-14  1.98953163353e-14  1.78731466188e-14  1.66216126864e-14  1.31509688669e-14  1.44381839978e-14  1.40410202167e-14  1.26925867402e-14  1.25401898544e-14  1.25757357328e-14  1.29766971958e-14  1.21377380749e-14  1.35013516735e-14  1.38040132186e-14  1.03948868156e-14  1.05832963002e-14  1.12977329112e-14  1.54152060735e-14  1.19210285248e-14  9.6040937854e-15  1.0865395814e-14  1.20792309522e-14  9.83370542896e-15  1.03557436813e-14  1.10924100657e-14  1.07207642298e-14  1.33714587845e-14  1.2721858915e-14  1.13106242621e-14  9.98939320325e-15  8.27456335638e-15  1.12125158342e-14  1.01468597364e-14  8.76733310675e-15  7.59261482942e-15  9.24301876331e-15  9.17474404725e-15  9.23656916072e-15  9.85095969616e-15  1.08356469011e-14  1.2046051569e-14  9.08632709903e-15  8.16891012881e-15  9.04522235915e-15  6.82217069271e-15  1.07578575969e-14  7.52428734844e-15  1.22818222878e-14  1.29470416245e-14  1.29527618562e-14  1.41056713542e-14  1.32446663377e-14  1.63125099952e-14  1.3421040987e-14  1.26295807958e-14  1.45932415575e-14  1.65422512622e-14  1.82606366807e-14  2.05480148309e-14  2.16143818435e-14  2.44194022667e-14  3.13552273587e-14  3.40323729076e-14  3.66503805602e-14  4.28162456475e-14  4.90979730639e-14  5.93389769659e-14  7.00182398129e-14  8.24559843423e-14  9.98580079507e-14  1.23039686745e-13  1.53212050322e-13  1.95072069659e-13  2.5623392267e-13  3.54369992953e-13  5.32199367788e-13
 5.3231232217e-13  9.97249314445e-13  2.83040881201e-12  9.93863077581e-13  5.32983881136e-13  3.51256229522e-13  2.55800250027e-13  1.96492818532e-13  1.54930598784e-13  1.22678196553e-13  1.00484059239e-13  8.47440515319e-14  6.96315473359e-14  5.75259122466e-14  4.82991527199e-14  4.23791223581e-14  3.60442913384e-14  3.39778347449e-14  3.15156006584e-14  2.86102146082e-14  2.6340065535e-14  2.14314658286e-14  2.11377132956e-14  1.83575739492e-14  1.4880745062e-14  1.56955338309e-14  1.39546575312e-14  1.29411961279e-14  1.15342381593e-14  1.340308594e-14  1.16115939138e-14  1.16698556153e-14  1.18538280258e-14  1.10056868703e-14  1.20746484092e-14  9.98067702709e-15  9.87370537855e-15  1.36898273024e-14  1.25111226402e-14  1.13815026461e-14  1.02591191691e-14  1.04800462673e-14  1.11785378111e-14  9.44915215615e-15  1.23104487691e-14  9.396811649e-15  1.14913506799e-14  1.02419620948e-14  1.08419121947e-14  9.80787537449e-15  8.87953025757e-15  9.74852100941e-15  1.01517813584e-14  9.39761213082e-15  1.06869326186e-14  1.01875289954e-14  1.04225337935e-14  9.27896546401e-15  1.07138758039e-14  9.17411285962e-15  1.10571772255e-14  9.22255083272e-15  1.07878328158e-14  1.0114532782e-14  8.85298657777e-15  8.89777722634e-15  9.43683358368e-15  1.14940371124e-14  1.30116775259e-14  1.44673125165e-14  1.62628647633e-14  1.37100182804e-14  1.35061702815e-14  1.77154107804e-14  1.59262973602e-14  1.79006293526e-14  1.84823143007e-14  1.92232486751e-14  1.92404814015e-14  2.12288147708e-14  2.29735019258e-14  2.66709143431e-14  2.89024779876e-14  3.46964630237e-14  3.88424505444e-14  4.42018973671e-14  5.0962465432e-14  5.78815441079e-14  6.93705381575e-14  8.35901037481e-14  1.01651723945e-13  1.24677287644e-13  1.51880221254e-13  1.96661696268e-13  2.59523208039e-13  3.53644055427e-13
 3.52105321151e-13  5.33686229724e-13  9.93863077581e-13  2.82231899547e-12  9.92259011191e-13  5.31375365746e-13  3.52419914569e-13  2.56659891907e-13  1.95738222824e-13  1.54059610051e-13  1.24432120276e-13  1.01484735505e-13  8.27011422918e-14  7.00421795129e-14  5.94238881267e-14  4.9522848269e-14  4.26148855583e-14  3.72738485707e-14  3.30554993111e-14  3.11676875966e-14  2.45897069965e-14  2.36648025291e-14  2.35103700044e-14  2.03628814926e-14  1.6489151068e-14  1.50001326441e-14  1.61213520074e-14  1.37700843954e-14  1.2261610773e-14  1.24371638185e-14  1.26223659234e-14  1.35592055642e-14  1.55025654369e-14  1.25474810618e-14  1.39906213643e-14  9.74181256e-15  1.20695982215e-14  1.16512826336e-14  1.14624971337e-14  1.50379257077e-14  1.17982850778e-14  1.07782492011e-14  1.1481931722e-14  1.27458090067e-14  9.06561534145e-15  1.15881388452e-14  1.06942324729e-14  8.90885799848e-15  9.25045668568e-15  9.62760566218e-15  9.82814659466e-15  1.06659923501e-14  1.11616021997e-14  1.18575626012e-14  1.15319451771e-14  7.98972617094e-15  1.05247898662e-14  1.02160904684e-14  7.42396626942e-15  8.92491855538e-15  1.03951816672e-14  9.92950199237e-15  1.09576538348e-14  1.1925927811e-14  9.52123300674e-15  9.34111699624e-15  1.12993263964e-14  9.91300815212e-15  9.98451436749e-15  1.29866923734e-14  1.20970998446e-14  1.20143018368e-14  1.19295611e-14  1.43114049968e-14  1.43652525734e-14  1.64398456522e-14  1.62262943866e-14  1.62435458018e-14  1.84240122876e-14  1.99687257497e-14  2.33037083155e-14  2.32402406761e-14  2.48375648814e-14  3.20673663088e-14  3.4149150307e-14  3.99973285707e-14  4.44587666683e-14  4.94501666385e-14  5.77670482106e-14  7.03987784269e-14  8.3998881118e-14  1.01224616762e-13  1.2482308831e-13  1.54612615814e-13  1.9797817365e-13  2.56940401913e-13
 2.5428400116e-13  3.5348410471e-13  5.32983881136e-13  9.92259011191e-13  2.83313430188e-12  9.93165821889e-13  5.30625658281e-13  3.52326466431e-13  2.56333821073e-13  1.9621646897e-13  1.52115700416e-13  1.24637903026e-13  1.01212996947e-13  8.20657919455e-14  6.98388852261e-14  5.88847554333e-14  5.17481420565e-14  4.12993564199e-14  3.67297301323e-14  3.61579978312e-14  3.06220969319e-14  2.57990940187e-14  2.54317336227e-14  2.02246070058e-14  1.92388333339e-14  1.76034149858e-14  1.70265012831e-14  1.56577320677e-14  1.31494732416e-14  1.34400979699e-14  1.45914860682e-14  1.45234454747e-14  1.28535782e-14  1.43483393684e-14  1.42637091761e-14  1.09332324884e-14  1.10373947107e-14  1.02492030893e-14  9.54081124034e-15  1.255551798e-14  1.28859194237e-14  1.12057519458e-14  8.37507462305e-15  1.14237814419e-14  8.31108472748e-15  1.06099027115e-14  1.03816711131e-14  7.8159595439e-15  1.03562502587e-14  1.0111699363e-14  1.15359629319e-14  1.05562058048e-14  1.27719242197e-14  1.13711082931e-14  9.68344148567e-15  9.52287702428e-15  1.12147168164e-14  9.95509522799e-15  6.08670047787e-15  9.07173421752e-15  1.11523035035e-14  1.13731748595e-14  1.1628579205e-14  9.07078209637e-15  9.2144233296e-15  1.07711034842e-14  1.01856779453e-14  1.24598321617e-14  1.02160672612e-14  1.22236212689e-14  1.31459489625e-14  1.34833489758e-14  1.49248091943e-14  1.49451394218e-14  1.38318291705e-14  1.53377232334e-14  1.49045573251e-14  1.69673984978e-14  1.89102577628e-14  1.86192490634e-14  1.81177968432e-14  2.26400112063e-14  2.41839450489e-14  2.75059962338e-14  3.04589947602e-14  3.38892719331e-14  3.94777822614e-14  4.29697500287e-14  5.05360027835e-14  6.01839785741e-14  7.17280159213e-14  8.37546668658e-14  1.02498232917e-13  1.23076378046e-13  1.53194666761e-13  1.95365697609e-13
 1.94828915959e-13  2.57344691222e-13  3.51256229522e-13  5.31375365746e-13  9.93165821889e-13  2.81989263213e-12  9.88109613952e-13  5.2935100504e-13  3.51510084347e-13  2.57208327593e-13  1.94714236201e-13  1.53155136993e-13  1.22938028238e-13  1.00598286024e-13  8.36545529807e-14  6.93593304505e-14  5.84061007204e-14  4.91058445938e-14  4.15105980421e-14  3.97527497689e-14  3.06383117944e-14  2.91480827444e-14  2.90852251233e-14  2.43734335249e-14  2.17219838375e-14  2.10264979806e-14  1.84085834307e-14  1.55482308338e-14  1.6116313729e-14  1.34422438274e-14  1.40806242565e-14  1.52616264673e-14  1.27286084473e-14  1.43858441624e-14  1.62774159272e-14  1.39780697598e-14  1.11762164337e-14  1.09153811132e-14  1.0428533216e-14  1.17622864648e-14  9.76319007432e-15  1.05268178781e-14  9.38918681851e-15  1.25332275228e-14  9.31148511561e-15  9.83388106835e-15  1.11777868613e-14  9.30013954399e-15  1.04720215241e-14  1.15365689856e-14  1.05971482515e-14  1.29971174159e-14  1.3008900215e-14  1.27308157077e-14  1.33646153938e-14  1.34236370614e-14  1.24901368425e-14  1.24188146215e-14  7.78841207291e-15  9.63589295721e-15  1.19233932575e-14  1.01571115136e-14  1.15181186606e-14  8.79817177023e-15  1.073381869e-14  7.97168217304e-15  1.05951276402e-14  1.13512255048e-14  1.19320809764e-14  1.25169024657e-14  1.1099952188e-14  1.05590629329e-14  1.32688620865e-14  1.57080240143e-14  1.51435928872e-14  1.66222521897e-14  1.49444104367e-14  1.57909697756e-14  1.7962241412e-14  1.81842964916e-14  1.94906987516e-14  2.22111865651e-14  1.98492302978e-14  2.50883804821e-14  2.66512318386e-14  2.81128854382e-14  3.18481887538e-14  3.49032472514e-14  4.22301377375e-14  4.87124564885e-14  5.77242554166e-14  6.97941541529e-14  8.38429948425e-14  1.00044353993e-13  1.25225441565e-13  1.5316566664e-13
 1.53692154884e-13  1.96868718699e-13  2.55800250027e-13  3.52419914569e-13  5.30625658281e-13  9.88109613952e-13  2.81996279163e-12  9.91683520649e-13  5.31785233849e-13  3.52587588926e-13  2.56139978636e-13  1.95835324279e-13  1.54845968023e-13  1.23249130147e-13  1.00946907816e-13  8.24123124196e-14  6.91778317186e-14  5.88900931836e-14  5.06142131156e-14  4.4662586621e-14  3.82908476212e-14  3.34088138548e-14  3.06159586108e-14  2.5932710901e-14  2.39872256011e-14  2.01152981978e-14  1.99071726945e-14  1.46223609039e-14  1.61678510889e-14  1.25711895957e-14  1.27520479749e-14  1.16492032334e-14  1.09607212216e-14  1.35618103657e-14  1.24085411217e-14  1.1983477014e-14  1.10892749869e-14  1.26083327952e-14  1.04779637757e-14  1.18227568495e-14  1.05681398257e-14  1.20909807208e-14  1.14964695876e-14  7.83165952759e-15  1.01474068634e-14  1.1246802804e-14  9.24790728391e-15  7.4306845089e-15  1.06054971609e-14  1.25122047205e-14  1.13327816264e-14  1.2199893799e-14  1.28105697272e-14  1.43780922971e-14  1.09110462687e-14  1.00326139295e-14  9.58976965916e-15  1.02449738154e-14  9.73522356106e-15  9.00103882263e-15  1.15675501525e-14  9.84831170612e-15  1.04918162674e-14  1.0660834682e-14  9.88750373044e-15  9.68522586083e-15  1.13627840124e-14  9.93994732403e-15  1.11799567181e-14  1.1987033766e-14  1.17900826129e-14  1.18519419643e-14  1.34553059095e-14  1.30537659239e-14  1.40669241058e-14  1.17190811697e-14  1.31939120399e-14  1.32728057733e-14  1.69484803982e-14  1.63238501341e-14  1.59022936417e-14  1.89380109088e-14  1.77504545335e-14  2.2646093269e-14  2.49360342308e-14  2.4823081118e-14  2.98320820875e-14  3.21070893844e-14  3.86353501203e-14  4.30693881293e-14  5.03876341991e-14  5.97691602246e-14  7.01584709245e-14  8.24741524769e-14  1.02013464773e-13  1.25140897667e-13
 1.23594684398e-13  1.53319497529e-13  1.96492818532e-13  2.56659891907e-13  3.52326466431e-13  5.2935100504e-13  9.91683520649e-13  2.82034862341e-12  9.90161203516e-13  5.29027878021e-13  3.50211271525e-13  2.55270576372e-13  1.93979549194e-13  1.52520682365e-13  1.19322555897e-13  9.95734184308e-14  8.20132997048e-14  7.02153464667e-14  5.8609273942e-14  5.14949658606e-14  4.35250249223e-14  3.78943183362e-14  3.30054153627e-14  2.79081066096e-14  2.61555367416e-14  2.40811860247e-14  2.14707449411e-14  1.63410218566e-14  1.68572136178e-14  1.67117958399e-14  1.71991229827e-14  1.55947375461e-14  1.19426459177e-14  1.10704351672e-14  1.35854136234e-14  1.21753479423e-14  1.17568100294e-14  1.12128779543e-14  1.09772169957e-14  1.11965414834e-14  1.06494108085e-14  1.03639452276e-14  9.67066665219e-15  1.01657751024e-14  9.12247544198e-15  9.35765927067e-15  8.0120236307e-15  9.03137421987e-15  1.28600797865e-14  1.09910268237e-14  1.06983348285e-14  1.04716689149e-14  1.05794439438e-14  9.63509694962e-15  8.54785226115e-15  1.0579108314e-14  1.0174702422e-14  1.20742584932e-14  1.03457765666e-14  1.08854588646e-14  1.07024634807e-14  8.46106336558e-15  1.02848199545e-14  1.01079350083e-14  9.61065660239e-15  1.05957500141e-14  1.17169990634e-14  1.107435681e-14  1.2450322804e-14  1.23860412368e-14  1.05688021649e-14  1.15377114783e-14  1.39204103239e-14  1.26804899756e-14  1.02125202663e-14  1.20955388305e-14  1.2408811383e-14  1.21149789249e-14  1.58825689989e-14  1.55741030299e-14  1.58836553604e-14  1.70477290372e-14  1.71385202384e-14  2.03704691077e-14  2.21193770786e-14  2.35454347923e-14  2.86041582858e-14  2.80942609346e-14  3.27648831608e-14  3.81705080735e-14  4.46669569707e-14  5.14348116355e-14  6.03428912943e-14  6.88805585041e-14  8.21963529381e-14  1.0233097324e-13
 1.00013404126e-13  1.24611198052e-13  1.54930598784e-13  1.95738222824e-13  2.56333821073e-13  3.51510084347e-13  5.31785233849e-13  9.90161203516e-13  2.8219499972e-12  9.88511961447e-13  5.29448096225e-13  3.50594426361e-13  2.52857683429e-13  1.92276390224e-13  1.52852962596e-13  1.2034642329e-13  9.99707565858e-14  8.40560389642e-14  6.98456215635e-14  6.04021636262e-14  5.06842983359e-14  4.25749616491e-14  3.90825338468e-14  3.32182415805e-14  2.75332862763e-14  2.64120400132e-14  2.44188320779e-14  2.08393489706e-14  1.93238128744e-14  1.80653959774e-14  1.79090719237e-14  1.43743991345e-14  1.63789552736e-14  1.34385706648e-14  1.49957415826e-14  1.48449503105e-14  1.25209883669e-14  1.21602011009e-14  1.37393713951e-14  1.33006765197e-14  1.38295606374e-14  1.22164198217e-14  1.19631343724e-14  1.11070538162e-14  8.22348381326e-15  9.17230901964e-15  9.51370289333e-15  9.97504000895e-15  1.19129012275e-14  1.02998387517e-14  9.91402479051e-15  1.10493563207e-14  1.23055073407e-14  1.03891891824e-14  9.13728052524e-15  1.07205807988e-14  1.14657619128e-14  1.07324220453e-14  1.03868661518e-14  8.91895723003e-15  8.30709883948e-15  9.45475144469e-15  1.03671144742e-14  8.78675857408e-15  8.38534838578e-15  1.13998330023e-14  1.17538933871e-14  1.1224237663e-14  1.13071342585e-14  1.3370450691e-14  1.34265548305e-14  1.00692428119e-14  1.4254009875e-14  1.15039757826e-14  1.05498923592e-14  1.20403652119e-14  1.34691207946e-14  1.21689421405e-14  1.27897184085e-14  1.30455606305e-14  1.4596161698e-14  1.71936973888e-14  1.69683348682e-14  1.87775722674e-14  2.15604489926e-14  2.34901206852e-14  2.25942328606e-14  2.75073403536e-14  3.0160420651e-14  3.34617379728e-14  3.7714075552e-14  4.45254451094e-14  4.9918955116e-14  6.06739936284e-14  7.09668897999e-14  8.10237564457e-14
 8.27686844933e-14  9.96998379804e-14  1.22678196553e-13  1.54059610051e-13  1.9621646897e-13  2.57208327593e-13  3.52587588926e-13  5.29027878021e-13  9.88511961447e-13  2.81968166709e-12  9.8987486596e-13  5.32230218235e-13  3.51562216059e-13  2.54241519668e-13  1.95650153743e-13  1.53102504514e-13  1.2119040829e-13  1.00500893934e-13  8.5749064268e-14  6.94708841848e-14  6.04851539353e-14  5.30385482879e-14  4.69821905778e-14  4.13304774706e-14  3.37400438289e-14  3.29160536011e-14  2.88107365754e-14  2.50766020873e-14  2.35901768966e-14  2.05143280325e-14  1.81370669027e-14  1.71320803968e-14  1.47778577515e-14  1.45679503557e-14  1.31634232114e-14  1.48492505034e-14  1.24615962086e-14  1.1896499905e-14  1.2627783723e-14  1.01132967497e-14  9.88564861996e-15  1.4538545363e-14  1.14251328897e-14  1.13271923003e-14  1.09409033541e-14  1.07714265724e-14  1.06918084575e-14  8.56226790417e-15  1.05818501798e-14  8.19119745995e-15  1.17183480712e-14  1.00990737883e-14  1.15643539974e-14  1.14928035782e-14  9.98319405509e-15  1.3593215998e-14  1.18992662386e-14  1.06597695177e-14  9.41533435837e-15  1.03872859391e-14  1.13997862234e-14  1.11304294476e-14  1.20476337066e-14  1.28010156581e-14  1.08496538874e-14  1.0646707852e-14  1.2779254371e-14  1.16078892482e-14  9.18781304191e-15  1.19012492069e-14  1.35958178603e-14  1.01134557229e-14  1.3106476627e-14  1.36489405303e-14  1.25430026146e-14  1.28135961107e-14  1.33834113463e-14  1.36001829495e-14  1.42040220177e-14  1.30803783841e-14  1.56804802955e-14  1.45079267964e-14  1.44783746051e-14  1.55708986918e-14  1.84339294629e-14  2.18195132025e-14  2.09585480856e-14  2.44007961493e-14  2.45604099974e-14  2.90448840036e-14  3.35401503969e-14  3.71247249435e-14  4.29851515156e-14  5.36878526896e-14  6.03000475615e-14  6.89643912301e-14
 7.02648460152e-14  8.32689411358e-14  1.00484059239e-13  1.24432120276e-13  1.52115700416e-13  1.94714236201e-13  2.56139978636e-13  3.50211271525e-13  5.29448096225e-13  9.8987486596e-13  2.82205345627e-12  9.89102825133e-13  5.30517014207e-13  3.50764141036e-13  2.54662249503e-13  1.95395182176e-13  1.53748964602e-13  1.24068266555e-13  1.03057270387e-13  8.50282704204e-14  7.02238183503e-14  6.14458200559e-14  5.2121580101e-14  4.58894030801e-14  4.03429528082e-14  3.6036609075e-14  3.12110022266e-14  2.64535550509e-14  2.28537445113e-14  2.16971711029e-14  2.096774089e-14  1.94410522397e-14  1.67634388277e-14  1.58019938642e-14  1.31374241254e-14  1.2420622928e-14  1.204337278e-14  8.80309296351e-15  1.07590931177e-14  1.02275508611e-14  7.57598846227e-15  1.14432728165e-14  9.46873485986e-15  1.11449315529e-14  9.94000008229e-15  1.05258164488e-14  1.06326405431e-14  9.97490196729e-15  1.10367479947e-14  9.55574445063e-15  1.17064595573e-14  1.11769524332e-14  1.04715094707e-14  9.93056224092e-15  6.85559364589e-15  8.80988282499e-15  9.23877036655e-15  8.86911796549e-15  9.89710285228e-15  9.72339187988e-15  1.07815668762e-14  8.49649027527e-15  1.02517396934e-14  1.28390392191e-14  1.14180320811e-14  1.14980182691e-14  1.24167607635e-14  1.28293243274e-14  1.10709409777e-14  1.19253013312e-14  1.51061867961e-14  1.33534436557e-14  1.1079596907e-14  1.24471723736e-14  1.35970172971e-14  1.28386008049e-14  1.44928028105e-14  1.29625271579e-14  1.30932334639e-14  1.19138789847e-14  1.2910400795e-14  1.40075198488e-14  1.55537551639e-14  1.74444773241e-14  1.78004306833e-14  2.11619595252e-14  1.91073559408e-14  2.02128916001e-14  2.3351498448e-14  2.47907547006e-14  2.80993991517e-14  3.26336033528e-14  3.92726660552e-14  4.53888738637e-14  5.19075405521e-14  5.9232953151e-14
 5.91766128926e-14  7.18540828831e-14  8.47440515319e-14  1.01484735505e-13  1.24637903026e-13  1.53155136993e-13  1.95835324279e-13  2.55270576372e-13  3.50594426361e-13  5.32230218235e-13  9.89102825133e-13  2.82024439321e-12  9.89570768955e-13  5.29542645536e-13  3.50086992479e-13  2.54596664529e-13  1.94677359844e-13  1.51558532049e-13  1.23902066408e-13  1.03310585886e-13  8.37290770143e-14  7.04652648667e-14  6.06332796114e-14  5.13505201839e-14  4.42699343083e-14  4.14258940772e-14  3.52755772318e-14  3.14395148301e-14  2.66156321097e-14  2.391832673e-14  2.10045286639e-14  2.19086705488e-14  1.94897078914e-14  1.65192263825e-14  1.7664830735e-14  1.49024036231e-14  1.49448610595e-14  1.27772470032e-14  1.29297707313e-14  1.23788820614e-14  9.78709137605e-15  1.17722596451e-14  1.22547832235e-14  1.25192107439e-14  1.05108985753e-14  1.10806312057e-14  1.34782796777e-14  1.03548879416e-14  1.04907954125e-14  9.28571556002e-15  1.07606731821e-14  1.12645619128e-14  9.73444000438e-15  1.23613312981e-14  8.21857310358e-15  1.08939323846e-14  9.19247243497e-15  9.10646376125e-15  1.11109113769e-14  9.01222536128e-15  8.88724431943e-15  1.10058936743e-14  8.94170944717e-15  1.06297723303e-14  1.13709599424e-14  1.14011443913e-14  9.34206655949e-15  1.07292243188e-14  1.03658194998e-14  1.09582655659e-14  1.214215651e-14  1.27917192483e-14  1.10335063441e-14  1.14246812967e-14  1.17920119296e-14  1.32913181266e-14  1.25649704178e-14  1.08940694024e-14  1.15032111345e-14  1.28096371271e-14  1.25239748335e-14  1.26662437597e-14  1.57873775809e-14  1.72051691006e-14  1.67024795381e-14  1.65559558272e-14  1.85360975166e-14  1.85657920425e-14  2.33489585864e-14  2.44398308737e-14  2.7166043752e-14  3.10868518028e-14  3.3528768445e-14  3.81276532043e-14  4.37830288928e-14  5.00953265152e-14
 4.9503757489e-14  5.99918115542e-14  6.96315473359e-14  8.27011422918e-14  1.01212996947e-13  1.22938028238e-13  1.54845968023e-13  1.93979549194e-13  2.52857683429e-13  3.51562216059e-13  5.30517014207e-13  9.89570768955e-13  2.81543750307e-12  9.88061465663e-13  5.29098099651e-13  3.49706953827e-13  2.53917006638e-13  1.92428885026e-13  1.5380788132e-13  1.22499720082e-13  9.92287365839e-14  8.23367404375e-14  7.05864643605e-14  5.79196084846e-14  4.97066763592e-14  4.29101421356e-14  3.9083696911e-14  3.28045020296e-14  2.94493009888e-14  2.36621841895e-14  2.16984124056e-14  2.45958362562e-14  2.1213811437e-14  1.96931415598e-14  1.69122128019e-14  1.6009564053e-14  1.58336041998e-14  1.36088767807e-14  1.26509487854e-14  1.29421785536e-14  1.1019719043e-14  1.22645508025e-14  1.14112998735e-14  1.03857007384e-14  1.01635964383e-14  1.25917717868e-14  1.19977973047e-14  9.51974333857e-15  1.11348964911e-14  7.69277574437e-15  9.43957450662e-15  9.48966613902e-15  6.34323588739e-15  9.46360625547e-15  1.0090713529e-14  1.17484429808e-14  9.06648079897e-15  9.40519956946e-15  1.10452106811e-14  7.49241050671e-15  8.40153183202e-15  8.24123913387e-15  9.87720957464e-15  1.02865740537e-14  9.90232920275e-15  9.0057293273e-15  1.03715654314e-14  1.10814970837e-14  9.50764156893e-15  8.61769935834e-15  1.07337491181e-14  1.14882794045e-14  7.1827552027e-15  1.09460828667e-14  1.02559418042e-14  1.29606682583e-14  1.33884893612e-14  1.35812855668e-14  1.23182690878e-14  1.23913006609e-14  1.33978627498e-14  1.36598637918e-14  1.47275437528e-14  1.50109806428e-14  1.68105046158e-14  1.58964350094e-14  1.61370375593e-14  1.86350646857e-14  2.05583003511e-14  2.47912871229e-14  2.53372893266e-14  2.77755254212e-14  2.91115408216e-14  3.16228114519e-14  3.79599977823e-14  4.34122492473e-14
 4.48765644419e-14  4.93405506065e-14  5.75259122466e-14  7.00421795129e-14  8.20657919455e-14  1.00598286024e-13  1.23249130147e-13  1.52520682365e-13  1.92276390224e-13  2.54241519668e-13  3.50764141036e-13  5.29542645536e-13  9.88061465663e-13  2.81528614054e-12  9.89015285069e-13  5.30845639155e-13  3.51100278183e-13  2.53687232366e-13  1.95666380538e-13  1.53855384855e-13  1.23725475393e-13  1.00789614768e-13  8.23101052675e-14  6.97037625751e-14  5.98632554463e-14  5.02759817913e-14  4.50377145324e-14  3.8412410575e-14  3.17122481846e-14  2.82208187164e-14  2.66924994552e-14  2.56467911405e-14  2.23398741973e-14  2.1098363214e-14  1.89386665373e-14  1.61548961066e-14  1.5464306171e-14  1.46588705152e-14  1.64415083945e-14  1.26607474588e-14  1.32685268208e-14  1.12003966387e-14  1.12004919349e-14  1.09654038255e-14  1.11177434465e-14  1.36904483275e-14  1.25069946545e-14  1.08906851385e-14  1.01340282177e-14  9.78082617833e-15  1.08607852144e-14  1.03161625499e-14  8.27048793719e-15  8.67888889491e-15  1.03002880064e-14  1.10054326452e-14  8.42788206066e-15  8.86004309976e-15  1.02647542956e-14  1.0082286596e-14  7.53428690105e-15  8.12157412963e-15  9.04088321809e-15  9.36770762784e-15  1.03852736378e-14  9.67204619035e-15  7.63494198055e-15  9.30415065981e-15  9.68860185353e-15  1.01183092604e-14  1.1295481469e-14  1.15875634587e-14  9.28420349028e-15  9.20340936706e-15  1.11591758893e-14  1.08757172088e-14  1.11942561868e-14  9.60893402051e-15  1.14421267158e-14  1.33588328936e-14  1.15234541718e-14  1.3465357445e-14  1.6352046001e-14  1.62391593873e-14  1.49997872092e-14  1.49949236604e-14  1.62550278267e-14  1.73964349181e-14  1.90617212753e-14  2.24011179728e-14  2.49399374265e-14  2.68773691499e-14  2.92487047593e-14  2.97840617912e-14  3.29737740486e-14  3.89971998079e-14
 3.82596294972e-14  4.49380829178e-14  4.82991527199e-14  5.94238881267e-14  6.98388852261e-14  8.36545529807e-14  1.00946907816e-13  1.19322555897e-13  1.52852962596e-13  1.95650153743e-13  2.54662249503e-13  3.50086992479e-13  5.29098099651e-13  9.89015285069e-13  2.82691948208e-12  9.94377799502e-13  5.29026889398e-13  3.49277788895e-13  2.56315913372e-13  1.97995213748e-13  1.55576217321e-13  1.22434620616e-13  1.0019495991e-13  8.47808197997e-14  7.25405514957e-14  6.0918548675e-14  5.34221356169e-14  4.39688027779e-14  3.72817895563e-14  3.02419985617e-14  2.87517454684e-14  2.71151118451e-14  2.24240070809e-14  2.08519480002e-14  2.03479989867e-14  1.58547413096e-14  1.53790710038e-14  1.58792381419e-14  1.55578179599e-14  1.33428352699e-14  1.44853602569e-14  1.34763475737e-14  1.29475581071e-14  1.1747959559e-14  1.13503431518e-14  1.23227535859e-14  1.10330305691e-14  1.11647040958e-14  9.43388512882e-15  9.88865473224e-15  9.69983561709e-15  1.17346884083e-14  1.1410823336e-14  1.02437868961e-14  9.00782829986e-15  1.15764161455e-14  1.15837208407e-14  1.07406632306e-14  1.00019791316e-14  8.38616183884e-15  7.88916190084e-15  8.48485898068e-15  8.58512182275e-15  9.02090378993e-15  1.01337559672e-14  8.96867907599e-15  9.1213150444e-15  1.09569234509e-14  1.13448206803e-14  1.05462854464e-14  8.62460817592e-15  1.07201959571e-14  8.7329297235e-15  9.30507502446e-15  9.4467538415e-15  8.54147832322e-15  9.55576455626e-15  9.82251158223e-15  1.16266125094e-14  1.19624759898e-14  1.18704772144e-14  1.24236705616e-14  1.51739705896e-14  1.55359260328e-14  1.66002072862e-14  1.45112698399e-14  1.51547806448e-14  1.62502134655e-14  1.70322896401e-14  1.842953786e-14  2.05343595674e-14  2.21746508322e-14  2.28566120075e-14  2.52529156423e-14  3.04926219693e-14  3.38431429943e-14
 3.35281447493e-14  3.72444840683e-14  4.23791223581e-14  4.9522848269e-14  5.88847554333e-14  6.93593304505e-14  8.24123124196e-14  9.95734184308e-14  1.2034642329e-13  1.53102504514e-13  1.95395182176e-13  2.54596664529e-13  3.49706953827e-13  5.30845639155e-13  9.94377799502e-13  2.82565775397e-12  9.90006218193e-13  5.28615061447e-13  3.52639489754e-13  2.58473690732e-13  1.9568848019e-13  1.54546671194e-13  1.22826598194e-13  1.00875340182e-13  8.43673021019e-14  6.95550299969e-14  6.26043180991e-14  5.27565998661e-14  4.63391283493e-14  3.81956108437e-14  3.40290390029e-14  3.36611490801e-14  2.99582453175e-14  2.69821803089e-14  2.26893210765e-14  1.8981992589e-14  1.67834455278e-14  1.66960706577e-14  1.61154017873e-14  1.40813862577e-14  1.25977828306e-14  1.27342619633e-14  1.21958689884e-14  1.2673134023e-14  1.11414130655e-14  1.31349299866e-14  1.30577845952e-14  1.13674784722e-14  1.26051549259e-14  1.02050345697e-14  8.18330190006e-15  1.15350896737e-14  8.30954927811e-15  1.07468534876e-14  7.98732659193e-15  1.18380209263e-14  9.85752253017e-15  1.02858004104e-14  1.0704974421e-14  9.10239013563e-15  1.08510349365e-14  9.82754059338e-15  8.74629808834e-15  9.82994255815e-15  9.00624734945e-15  9.3823583818e-15  9.54644129239e-15  1.1005328359e-14  1.22701320866e-14  1.23154210842e-14  1.17043890745e-14  1.38883876113e-14  1.12192264043e-14  1.1037137195e-14  1.27290225952e-14  1.33805368008e-14  1.1351376845e-14  1.10274894325e-14  1.17057911474e-14  1.30311923403e-14  1.2005182329e-14  1.42258541223e-14  1.50780258753e-14  1.53269455057e-14  1.50770641913e-14  1.28796828921e-14  1.37927712137e-14  1.42673040993e-14  1.59638111784e-14  1.63954983748e-14  1.74041475455e-14  2.08203947412e-14  2.16468576362e-14  2.30353188042e-14  2.64602416448e-14  2.92877059921e-14
 2.69749704337e-14  3.2157933543e-14  3.60442913384e-14  4.26148855583e-14  5.17481420565e-14  5.84061007204e-14  6.91778317186e-14  8.20132997048e-14  9.99707565858e-14  1.2119040829e-13  1.53748964602e-13  1.94677359844e-13  2.53917006638e-13  3.51100278183e-13  5.29026889398e-13  9.90006218193e-13  2.81290757963e-12  9.87516352661e-13  5.29730301641e-13  3.538758667e-13  2.54598512915e-13  1.94081262607e-13  1.52658002028e-13  1.20453499405e-13  9.91942608683e-14  8.3681930098e-14  7.11372985448e-14  6.09615974366e-14  5.14411233323e-14  4.4671778349e-14  3.79043162854e-14  3.67044760253e-14  3.086779273e-14  2.67310051904e-14  2.57147525081e-14  2.22417946301e-14  2.26258943361e-14  1.87190015802e-14  1.75281705959e-14  1.73082014543e-14  1.58826347961e-14  1.66048224532e-14  1.31943564109e-14  1.31531372663e-14  1.38886294082e-14  1.39455642323e-14  1.29420305256e-14  1.07587057739e-14  1.27136749038e-14  1.25698350343e-14  1.09578292361e-14  1.31044865817e-14  1.10112974637e-14  1.0537231627e-14  1.07555272399e-14  1.29186856551e-14  1.17399917962e-14  1.1313909481e-14  1.00159249391e-14  9.7913191084e-15  1.17863845959e-14  9.17021229338e-15  1.21851534301e-14  8.86855948999e-15  7.28365820515e-15  1.02814739567e-14  9.45106872732e-15  8.40022908343e-15  9.08906663199e-15  8.57035391611e-15  1.17078055468e-14  1.05407924735e-14  1.09177126331e-14  1.0834569416e-14  1.20409279759e-14  1.15894765815e-14  1.11389732513e-14  1.13337036305e-14  1.17899937869e-14  1.40212619796e-14  1.35873176228e-14  1.40794913059e-14  1.39165842436e-14  1.46528103153e-14  1.35715690851e-14  1.20187039895e-14  1.45083405419e-14  1.55676484064e-14  1.21298097017e-14  1.44696363372e-14  1.71635543935e-14  1.85742877679e-14  1.96112582208e-14  2.00200829756e-14  2.26776678481e-14  2.41072618891e-14
 2.39599964701e-14  2.93312472618e-14  3.39778347449e-14  3.72738485707e-14  4.12993564199e-14  4.91058445938e-14  5.88900931836e-14  7.02153464667e-14  8.40560389642e-14  1.00500893934e-13  1.24068266555e-13  1.51558532049e-13  1.92428885026e-13  2.53687232366e-13  3.49277788895e-13  5.28615061447e-13  9.87516352661e-13  2.81218941547e-12  9.92254053311e-13  5.3001812246e-13  3.49899436174e-13  2.55449604293e-13  1.9168244441e-13  1.52465388751e-13  1.20894420249e-13  1.00647455064e-13  8.36809360613e-14  6.79684537933e-14  5.87497988149e-14  5.07053407899e-14  4.57579107639e-14  3.99271841109e-14  3.30977115774e-14  2.87894743438e-14  2.6869756638e-14  2.36868895997e-14  2.13897299202e-14  2.28779217761e-14  1.98522341488e-14  1.66763698547e-14  1.52140285477e-14  1.415859441e-14  1.26671625342e-14  1.28062346749e-14  1.21476531064e-14  1.24323669123e-14  1.30808734356e-14  1.20713126016e-14  1.24938640623e-14  1.21456438669e-14  1.16767409633e-14  1.12593885888e-14  1.20253471689e-14  9.73011096339e-15  9.84222724173e-15  1.15366639536e-14  1.1648424501e-14  1.10842914656e-14  1.0889857851e-14  1.03946317745e-14  1.07950809779e-14  9.58853117185e-15  8.74854042107e-15  9.0517470099e-15  1.03525787599e-14  1.21439201652e-14  1.08837675334e-14  8.96924022067e-15  8.19316126713e-15  1.07240099992e-14  1.08532058906e-14  1.001811248e-14  1.04484147953e-14  8.80790170489e-15  1.16202114071e-14  9.32392967531e-15  9.85068921623e-15  1.16546575476e-14  1.31701661792e-14  1.34985583101e-14  1.12604336949e-14  1.34658845425e-14  1.16914036913e-14  1.2064843359e-14  1.40457895865e-14  1.18456876471e-14  1.27013073042e-14  1.59700521412e-14  1.34484025858e-14  1.34125839688e-14  1.39246129245e-14  1.60976269471e-14  1.80911907651e-14  1.84892136613e-14  2.15335076047e-14  2.54783926998e-14
 2.68027095922e-14  2.84136706354e-14  3.15156006584e-14  3.30554993111e-14  3.67297301323e-14  4.15105980421e-14  5.06142131156e-14  5.8609273942e-14  6.98456215635e-14  8.5749064268e-14  1.03057270387e-13  1.23902066408e-13  1.5380788132e-13  1.95666380538e-13  2.56315913372e-13  3.52639489754e-13  5.29730301641e-13  9.92254053311e-13  2.8261274589e-12  9.94494030037e-13  5.30030642258e-13  3.5142150425e-13  2.53008469448e-13  1.95961022022e-13  1.53460387732e-13  1.2442965323e-13  1.02968552958e-13  8.42679832501e-14  7.03817206331e-14  5.94242870205e-14  5.11520029668e-14  4.59834522362e-14  3.84642713072e-14  3.28990773835e-14  3.17589385404e-14  2.69116223212e-14  2.42651310209e-14  2.4178359865e-14  2.14904147786e-14  1.84235973777e-14  1.72479188181e-14  1.61027927019e-14  1.36461654196e-14  1.54272579759e-14  1.43838596154e-14  1.41513687771e-14  1.36186301458e-14  1.47405907001e-14  1.35922655334e-14  1.33449353509e-14  1.25745191984e-14  1.09481330989e-14  1.03497576893e-14  1.01747016005e-14  8.17785780963e-15  1.19951762928e-14  1.19504289939e-14  1.04127516361e-14  1.06407474658e-14  1.22677652614e-14  1.0239190122e-14  1.07884604818e-14  1.00498667474e-14  8.35851806656e-15  1.0288321112e-14  1.18580097171e-14  1.03023313559e-14  1.12093363953e-14  6.56198258464e-15  9.14012708825e-15  9.7961449781e-15  1.09727764166e-14  9.44120356316e-15  7.90610742764e-15  9.84940932739e-15  8.78574456973e-15  7.28296299525e-15  9.41260253383e-15  1.22485678586e-14  9.50330831911e-15  1.12457375905e-14  1.32461151937e-14  1.06030241431e-14  1.04582296468e-14  9.51534493038e-15  9.80770565549e-15  1.20211543568e-14  1.2957873087e-14  1.3174032978e-14  1.34191862782e-14  1.56129971482e-14  1.68344199935e-14  1.87317157941e-14  1.80931874389e-14  2.12533362394e-14  2.39469827095e-14
 2.20699866488e-14  2.60087951642e-14  2.86102146082e-14  3.11676875966e-14  3.61579978312e-14  3.97527497689e-14  4.4662586621e-14  5.14949658606e-14  6.04021636262e-14  6.94708841848e-14  8.50282704204e-14  1.03310585886e-13  1.22499720082e-13  1.53855384855e-13  1.97995213748e-13  2.58473690732e-13  3.538758667e-13  5.3001812246e-13  9.94494030037e-13  2.82623308715e-12  9.94788040508e-13  5.28738730573e-13  3.49933982772e-13  2.55713794644e-13  1.92039469969e-13  1.52423876357e-13  1.25628505916e-13  1.02228767135e-13  8.51079769141e-14  7.03998226156e-14  6.16855264561e-14  5.14367926227e-14  4.31917567761e-14  3.91321108718e-14  3.45858559644e-14  3.08621743216e-14  2.51396734424e-14  2.53045186442e-14  2.21380971023e-14  2.02654379443e-14  1.87509574162e-14  1.67194815385e-14  1.78243728629e-14  1.69996307885e-14  1.66746850563e-14  1.51136371623e-14  1.29724711269e-14  1.45343973995e-14  1.43289174915e-14  1.10745227213e-14  1.09353035911e-14  8.16491284108e-15  9.03578760087e-15  9.56408933789e-15  9.20089404632e-15  9.95147536728e-15  1.10377241381e-14  9.34199070376e-15  8.91499984279e-15  1.06271926148e-14  1.01300678048e-14  1.0140345982e-14  1.00351779196e-14  9.43074008218e-15  1.00677745319e-14  9.04571422482e-15  1.02003126129e-14  1.31515234481e-14  8.08331946094e-15  8.86218033142e-15  1.27363761204e-14  1.26866342581e-14  1.1395063305e-14  9.03650520783e-15  1.03205685723e-14  1.0284179531e-14  9.69905401181e-15  1.17910857874e-14  1.14458926039e-14  1.06978433021e-14  1.22173582478e-14  8.69979421451e-15  1.07058987168e-14  9.97104103236e-15  9.95316633402e-15  1.0941201473e-14  1.32121629211e-14  1.37993981573e-14  1.3033550158e-14  1.32130204232e-14  1.35291804707e-14  1.5987070124e-14  1.69761001814e-14  1.53225301897e-14  1.93267532643e-14  2.15946099751e-14
 1.98943431583e-14  2.4092532417e-14  2.6340065535e-14  2.45897069965e-14  3.06220969319e-14  3.06383117944e-14  3.82908476212e-14  4.35250249223e-14  5.06842983359e-14  6.04851539353e-14  7.02238183503e-14  8.37290770143e-14  9.92287365839e-14  1.23725475393e-13  1.55576217321e-13  1.9568848019e-13  2.54598512915e-13  3.49899436174e-13  5.30030642258e-13  9.94788040508e-13  2.82624874175e-12  9.88745542181e-13  5.27407550812e-13  3.51659035009e-13  2.53800916405e-13  1.94997711047e-13  1.54475635854e-13  1.22788967376e-13  1.01686547283e-13  8.45164936759e-14  7.22998486555e-14  6.04866018519e-14  4.7244238952e-14  4.25635907205e-14  3.94842629224e-14  3.43854353815e-14  2.94605077902e-14  2.81809039011e-14  2.45505582165e-14  2.24801137502e-14  2.22198808861e-14  1.8999864301e-14  1.79749857281e-14  1.83029753665e-14  1.6797131237e-14  1.56869460986e-14  1.49755401015e-14  1.30006371311e-14  1.22042404947e-14  1.38591077338e-14  1.40783303091e-14  1.26629391057e-14  1.19320541885e-14  1.25054787767e-14  1.06364146205e-14  1.08216485301e-14  9.41160623851e-15  9.60631102328e-15  1.08473382876e-14  9.60526559918e-15  1.05212189542e-14  9.31063365169e-15  9.26067703391e-15  9.40875168923e-15  1.00322276743e-14  9.80888140146e-15  1.20345074426e-14  9.40666098996e-15  8.06615463244e-15  8.14037202484e-15  1.16703379951e-14  1.15355839804e-14  9.07799661604e-15  9.38857363559e-15  1.09881076412e-14  1.26863759151e-14  1.05227040081e-14  1.25343107203e-14  1.1021248054e-14  1.10093493063e-14  1.03226128406e-14  1.1760693973e-14  1.42090153719e-14  1.27765592328e-14  1.12281999491e-14  1.12331208409e-14  1.12359747334e-14  1.22927725859e-14  1.32695820273e-14  1.25952566183e-14  1.38108120834e-14  1.52635609646e-14  1.57230551842e-14  1.68865848506e-14  1.73083313911e-14  1.92564129558e-14
 1.78495138583e-14  1.98953163353e-14  2.14314658286e-14  2.36648025291e-14  2.57990940187e-14  2.91480827444e-14  3.34088138548e-14  3.78943183362e-14  4.25749616491e-14  5.30385482879e-14  6.14458200559e-14  7.04652648667e-14  8.23367404375e-14  1.00789614768e-13  1.22434620616e-13  1.54546671194e-13  1.94081262607e-13  2.55449604293e-13  3.5142150425e-13  5.28738730573e-13  9.88745542181e-13  2.81796431687e-12  9.8839555479e-13  5.30870160354e-13  3.49385323766e-13  2.54180625986e-13  1.93798432172e-13  1.52358305647e-13  1.22265601567e-13  9.87117208031e-14  8.27622231728e-14  7.03683741286e-14  5.87292554531e-14  5.29031976959e-14  4.42754153952e-14  3.92325096043e-14  3.40829887422e-14  3.21588311875e-14  2.8764633019e-14  2.41822806539e-14  2.37255310152e-14  1.97798980954e-14  1.67127129042e-14  1.721149629e-14  1.61046992209e-14  1.54276547535e-14  1.58204569385e-14  1.51158197245e-14  1.35810127243e-14  1.32786094259e-14  1.1596323449e-14  1.32001546531e-14  1.182545295e-14  1.24785767137e-14  1.13542870699e-14  1.39563813047e-14  1.11556414356e-14  1.11627999241e-14  9.67742219197e-15  8.83568665111e-15  1.04025463911e-14  1.05014536908e-14  9.79936535314e-15  9.64719756928e-15  9.76649007348e-15  1.12326881395e-14  1.12783160376e-14  8.00911134766e-15  6.7022492832e-15  7.4928748126e-15  1.10671276188e-14  1.17840125797e-14  1.20012983739e-14  1.10479643533e-14  1.15144276841e-14  1.06578763474e-14  1.12484390342e-14  9.30399941062e-15  1.09078224051e-14  1.0182707244e-14  1.15518081278e-14  1.18930359888e-14  1.04607986776e-14  1.23424788346e-14  9.26774272835e-15  1.12399759721e-14  1.14485793627e-14  1.19280665702e-14  1.07694457761e-14  1.04936088689e-14  1.51193406003e-14  1.43149579883e-14  1.39829482387e-14  1.39946210169e-14  1.65309908072e-14  1.54920103592e-14
 1.88391721212e-14  1.78731466188e-14  2.11377132956e-14  2.35103700044e-14  2.54317336227e-14  2.90852251233e-14  3.06159586108e-14  3.30054153627e-14  3.90825338468e-14  4.69821905778e-14  5.2121580101e-14  6.06332796114e-14  7.05864643605e-14  8.23101052675e-14  1.0019495991e-13  1.22826598194e-13  1.52658002028e-13  1.9168244441e-13  2.53008469448e-13  3.49933982772e-13  5.27407550812e-13  9.8839555479e-13  2.81355165946e-12  9.89645472412e-13  5.27261169737e-13  3.48739378562e-13  2.55856009352e-13  1.91579765137e-13  1.54826192591e-13  1.25808421315e-13  1.02461631016e-13  8.30259699664e-14  7.01662705865e-14  5.96663597376e-14  5.18254595749e-14  4.4666153725e-14  4.07777249235e-14  3.59336628252e-14  3.03836063023e-14  2.59338450749e-14  2.53528278141e-14  2.01564772729e-14  1.83960315157e-14  1.80161774481e-14  1.46989560439e-14  1.8284867348e-14  1.40887779865e-14  1.73532590303e-14  1.43777976748e-14  1.28321591214e-14  1.49620850419e-14  1.40094950164e-14  1.11534557147e-14  9.54409773064e-15  1.18469675264e-14  1.13198115973e-14  9.08693002952e-15  1.22708178423e-14  8.96254889479e-15  9.53625693421e-15  1.03674792124e-14  1.04435119267e-14  9.51405386102e-15  8.60139043393e-15  1.154265127e-14  9.99142256405e-15  9.00183174311e-15  6.72247853668e-15  8.96314687466e-15  1.22697996715e-14  1.25642648731e-14  1.20154281202e-14  1.02172898458e-14  1.2411275538e-14  1.06528156658e-14  9.65585308065e-15  1.07558383734e-14  1.22976615406e-14  1.25896500517e-14  8.97024605744e-15  1.09280938512e-14  1.06667719578e-14  1.35152778246e-14  1.02999430548e-14  8.63857443271e-15  9.94235005099e-15  1.13211980653e-14  1.23176678199e-14  1.17028896668e-14  1.27801875175e-14  1.54518466732e-14  1.53039738678e-14  1.44165821208e-14  1.28455207406e-14  1.66068911947e-14  1.68794154278e-14
 1.77495218945e-14  1.66216126864e-14  1.83575739492e-14  2.03628814926e-14  2.02246070058e-14  2.43734335249e-14  2.5932710901e-14  2.79081066096e-14  3.32182415805e-14  4.13304774706e-14  4.58894030801e-14  5.13505201839e-14  5.79196084846e-14  6.97037625751e-14  8.47808197997e-14  1.00875340182e-13  1.20453499405e-13  1.52465388751e-13  1.95961022022e-13  2.55713794644e-13  3.51659035009e-13  5.30870160354e-13  9.89645472412e-13  2.82565462746e-12  9.91689786854e-13  5.30978119262e-13  3.53604844486e-13  2.55603364389e-13  1.95946661942e-13  1.53342621273e-13  1.22888788267e-13  1.00682819207e-13  8.35785793584e-14  6.95605690476e-14  5.82109233877e-14  5.1665900343e-14  4.29228212617e-14  4.0306639428e-14  3.39435722825e-14  2.71419934927e-14  2.6539969864e-14  2.39102319208e-14  1.96259955968e-14  1.91691899282e-14  1.71572717115e-14  1.75309426827e-14  1.65916226045e-14  1.60453512841e-14  1.52158353051e-14  1.66903875525e-14  1.35709163165e-14  1.42112021705e-14  1.26153509561e-14  1.09554441404e-14  1.22548618342e-14  1.46862444024e-14  1.11377755948e-14  1.32012047144e-14  9.28898101242e-15  9.28139632888e-15  9.31141545271e-15  8.9170583468e-15  9.7612530336e-15  1.09683051714e-14  1.11643628571e-14  8.86697576817e-15  9.82510539615e-15  7.96519314787e-15  8.56406123463e-15  1.01700781228e-14  1.0794797594e-14  1.23066487789e-14  8.73123053708e-15  1.24979126299e-14  9.02789241807e-15  8.30660174725e-15  8.0261770844e-15  1.20542079107e-14  1.24371683385e-14  1.02433636665e-14  1.21890321399e-14  1.10697761828e-14  1.21491034766e-14  1.06115265153e-14  9.02641099522e-15  1.09099756849e-14  1.31570667386e-14  1.42145075857e-14  1.12789407627e-14  1.32728656401e-14  1.3772330726e-14  1.44746228838e-14  1.56149280001e-14  1.15066407696e-14  1.49074164604e-14  1.93309346621e-14
 1.37719049967e-14  1.31509688669e-14  1.4880745062e-14  1.6489151068e-14  1.92388333339e-14  2.17219838375e-14  2.39872256011e-14  2.61555367416e-14  2.75332862763e-14  3.37400438289e-14  4.03429528082e-14  4.42699343083e-14  4.97066763592e-14  5.98632554463e-14  7.25405514957e-14  8.43673021019e-14  9.91942608683e-14  1.20894420249e-13  1.53460387732e-13  1.92039469969e-13  2.53800916405e-13  3.49385323766e-13  5.27261169737e-13  9.91689786854e-13  2.8183555739e-12  9.8795825164e-13  5.28836997832e-13  3.49004287652e-13  2.56253325431e-13  1.94685821749e-13  1.53140858657e-13  1.22836584437e-13  1.00650744296e-13  8.30001274222e-14  7.11584204069e-14  5.89367204076e-14  4.95917156235e-14  4.56383895513e-14  3.74197383912e-14  3.21691731422e-14  3.02216353065e-14  2.66544733193e-14  2.18677345404e-14  2.12717394882e-14  1.8405198691e-14  1.78529240733e-14  2.011322696e-14  1.48335728644e-14  1.43595913129e-14  1.42933208943e-14  1.29456553522e-14  1.23615530178e-14  1.0799225604e-14  1.22345580536e-14  1.13865185518e-14  1.21858219206e-14  1.32592094407e-14  1.24320725717e-14  1.31831862483e-14  1.03914615369e-14  8.54418668327e-15  9.87197436988e-15  1.39726440621e-14  1.10680167738e-14  1.01315947603e-14  9.69031565194e-15  9.00963112268e-15  8.089677302e-15  8.2892553956e-15  1.05822891218e-14  1.24647627906e-14  1.26524958041e-14  1.00277593972e-14  1.02419950491e-14  9.5498079007e-15  8.27242128157e-15  1.1584105774e-14  1.21565334731e-14  1.22478085997e-14  1.22632107498e-14  1.07044008347e-14  9.84498088738e-15  9.53749789496e-15  9.89329260368e-15  8.76264985876e-15  9.85057493591e-15  1.13114805238e-14  1.12482505909e-14  1.22376190086e-14  1.14002259511e-14  1.29046089851e-14  1.30560767004e-14  1.27081469761e-14  1.1922283863e-14  1.22967616835e-14  1.54967598811e-14
 1.44762618549e-14  1.44381839978e-14  1.56955338309e-14  1.50001326441e-14  1.76034149858e-14  2.10264979806e-14  2.01152981978e-14  2.40811860247e-14  2.64120400132e-14  3.29160536011e-14  3.6036609075e-14  4.14258940772e-14  4.29101421356e-14  5.02759817913e-14  6.0918548675e-14  6.95550299969e-14  8.3681930098e-14  1.00647455064e-13  1.2442965323e-13  1.52423876357e-13  1.94997711047e-13  2.54180625986e-13  3.48739378562e-13  5.30978119262e-13  9.8795825164e-13  2.81603624492e-12  9.88314605149e-13  5.28679081315e-13  3.52369328293e-13  2.55326840378e-13  1.95244388684e-13  1.53437724196e-13  1.21104269579e-13  9.89033439648e-14  8.29510898447e-14  7.03228429179e-14  6.06124656934e-14  5.19304033317e-14  4.42103621763e-14  3.74547854216e-14  3.45440910938e-14  2.87716991971e-14  2.67087524251e-14  2.61578002005e-14  2.39847468527e-14  1.94508184926e-14  2.02941495738e-14  1.66822855522e-14  1.77327392201e-14  1.73998785239e-14  1.47249127871e-14  1.3166007654e-14  1.30290929241e-14  1.29058216753e-14  1.26158097129e-14  1.29824753948e-14  1.10725023616e-14  1.2835365068e-14  1.24490757776e-14  9.85135955745e-15  1.00629507768e-14  8.50677996075e-15  1.00899987575e-14  9.99617469318e-15  8.19362002917e-15  1.06476608548e-14  1.12642679936e-14  9.8036920733e-15  8.84354926324e-15  9.76252642445e-15  1.19768072852e-14  1.28923937671e-14  9.54263346665e-15  1.05288575581e-14  9.77292954519e-15  8.87392873155e-15  1.22319259052e-14  1.10801869227e-14  1.1305429613e-14  1.01675147466e-14  1.15969106437e-14  9.18295042855e-15  9.41156268493e-15  1.06761913713e-14  1.09606121387e-14  1.07717740419e-14  1.1819813734e-14  1.33393520384e-14  1.19076698659e-14  1.03306810222e-14  1.1358141923e-14  1.28672437907e-14  1.02329886844e-14  1.1419011454e-14  1.11415916673e-14  1.36621340251e-14
 1.52949823059e-14  1.40410202167e-14  1.39546575312e-14  1.61213520074e-14  1.70265012831e-14  1.84085834307e-14  1.99071726945e-14  2.14707449411e-14  2.44188320779e-14  2.88107365754e-14  3.12110022266e-14  3.52755772318e-14  3.9083696911e-14  4.50377145324e-14  5.34221356169e-14  6.26043180991e-14  7.11372985448e-14  8.36809360613e-14  1.02968552958e-13  1.25628505916e-13  1.54475635854e-13  1.93798432172e-13  2.55856009352e-13  3.53604844486e-13  5.28836997832e-13  9.88314605149e-13  2.81661116539e-12  9.89611190471e-13  5.30991903417e-13  3.51134067782e-13  2.54999727189e-13  1.96161814635e-13  1.53825495216e-13  1.21855460397e-13  1.00538816695e-13  8.29047513578e-14  6.98162512615e-14  5.75564341694e-14  5.03323420771e-14  4.1482590587e-14  3.82043531778e-14  3.45688864773e-14  2.87713400453e-14  2.53835433143e-14  2.52939219572e-14  2.16729021896e-14  1.890003637e-14  1.93782639708e-14  1.77219464353e-14  1.6404877803e-14  1.38568064338e-14  1.42212685328e-14  9.66987936524e-15  1.25310754105e-14  1.34447309553e-14  1.47780271496e-14  1.11698201516e-14  1.13854833355e-14  1.09730834805e-14  1.09181207081e-14  1.14786014595e-14  8.92649189817e-15  9.68859996684e-15  8.82613375337e-15  7.91172999011e-15  8.91677964469e-15  1.15911278112e-14  9.27659618368e-15  1.07650886172e-14  1.02059033019e-14  1.13833052033e-14  1.30986569818e-14  1.16876513971e-14  1.07696799044e-14  9.46549019449e-15  8.91310565355e-15  1.11006913092e-14  1.07001226305e-14  1.27630066691e-14  1.24908428585e-14  1.05398767983e-14  1.03914684934e-14  9.56006875597e-15  9.70207294759e-15  9.59980596345e-15  1.17425450693e-14  1.12521376257e-14  1.39677234916e-14  1.41681522353e-14  1.25227912419e-14  1.15864894811e-14  1.26548977232e-14  1.38049831494e-14  1.28412839044e-14  1.34007372152e-14  1.50284449792e-14
 1.33448795915e-14  1.26925867402e-14  1.29411961279e-14  1.37700843954e-14  1.56577320677e-14  1.55482308338e-14  1.46223609039e-14  1.63410218566e-14  2.08393489706e-14  2.50766020873e-14  2.64535550509e-14  3.14395148301e-14  3.28045020296e-14  3.8412410575e-14  4.39688027779e-14  5.27565998661e-14  6.09615974366e-14  6.79684537933e-14  8.42679832501e-14  1.02228767135e-13  1.22788967376e-13  1.52358305647e-13  1.91579765137e-13  2.55603364389e-13  3.49004287652e-13  5.28679081315e-13  9.89611190471e-13  2.80858538484e-12  9.89963371959e-13  5.2906251946e-13  3.51489262921e-13  2.54806210917e-13  1.94236542192e-13  1.49560903672e-13  1.21212058613e-13  9.92248934018e-14  8.33035142534e-14  6.88234993863e-14  5.96727232281e-14  5.14782753851e-14  4.58053429083e-14  3.77573833079e-14  3.45933093019e-14  3.09460856182e-14  2.75506526506e-14  2.38877151884e-14  2.43575884029e-14  2.21047639217e-14  1.83371911123e-14  1.63259770445e-14  1.35878824596e-14  1.62073664166e-14  1.29713852566e-14  1.30167551355e-14  1.39123920734e-14  1.23757079813e-14  1.51794065475e-14  1.55691690414e-14  1.30091464869e-14  1.18193997244e-14  1.4707239055e-14  1.06886449142e-14  1.19251535225e-14  1.02270499148e-14  9.21208475421e-15  8.24844830262e-15  1.20314093446e-14  1.11031835086e-14  1.30311267798e-14  1.31092946673e-14  1.21390790479e-14  1.01783693336e-14  1.01489580714e-14  1.05829089273e-14  1.10849166504e-14  8.9720549004e-15  1.15617015614e-14  1.05513260768e-14  1.01433955469e-14  9.96332980318e-15  1.00863004597e-14  8.90056276316e-15  1.03403168535e-14  9.4172291508e-15  9.20626544922e-15  1.02299802966e-14  8.82306108311e-15  1.28534460849e-14  1.18918061376e-14  1.19127664994e-14  1.21381356422e-14  1.23588308191e-14  1.26555654007e-14  1.52023713614e-14  1.2199565596e-14  1.34473709092e-14
 1.0627849654e-14  1.25401898544e-14  1.15342381593e-14  1.2261610773e-14  1.31494732416e-14  1.6116313729e-14  1.61678510889e-14  1.68572136178e-14  1.93238128744e-14  2.35901768966e-14  2.28537445113e-14  2.66156321097e-14  2.94493009888e-14  3.17122481846e-14  3.72817895563e-14  4.63391283493e-14  5.14411233323e-14  5.87497988149e-14  7.03817206331e-14  8.51079769141e-14  1.01686547283e-13  1.22265601567e-13  1.54826192591e-13  1.95946661942e-13  2.56253325431e-13  3.52369328293e-13  5.30991903417e-13  9.89963371959e-13  2.8259506918e-12  9.90377836385e-13  5.30474425383e-13  3.52437638528e-13  2.58889043335e-13  1.95110697756e-13  1.52773834265e-13  1.24668618926e-13  1.0285715427e-13  8.37527494585e-14  6.98631573353e-14  5.95329744212e-14  5.28058688975e-14  4.40732827981e-14  3.85212706148e-14  3.4497685049e-14  3.0535455695e-14  2.76660139451e-14  2.4836537962e-14  2.261981115e-14  2.01745447189e-14  1.94729986209e-14  1.63285457928e-14  1.35394692754e-14  1.36789771475e-14  1.24564902513e-14  1.1706787063e-14  1.18497984241e-14  1.4602867234e-14  1.30867924419e-14  1.37390394384e-14  1.31423918571e-14  1.32174472119e-14  1.08300179051e-14  1.0974673171e-14  1.12899970294e-14  1.05164187963e-14  9.2351012625e-15  1.09870907584e-14  1.0467342344e-14  1.02321055151e-14  1.16430044683e-14  1.42847624071e-14  1.22912300144e-14  1.18311708113e-14  8.97247847512e-15  1.01231540747e-14  1.0310629039e-14  1.182743453e-14  1.15894497236e-14  1.02332725948e-14  1.00359522454e-14  9.7510580232e-15  9.50691368539e-15  1.02053842807e-14  9.26417958416e-15  1.0791330597e-14  8.62663166154e-15  1.01061392138e-14  1.24221877568e-14  1.23044060539e-14  1.12049488087e-14  1.14648051632e-14  1.21217888293e-14  8.5619826221e-15  1.24809733741e-14  1.18778542969e-14  1.00978442336e-14
 1.24696798037e-14  1.25757357328e-14  1.340308594e-14  1.24371638185e-14  1.34400979699e-14  1.34422438274e-14  1.25711895957e-14  1.67117958399e-14  1.80653959774e-14  2.05143280325e-14  2.16971711029e-14  2.391832673e-14  2.36621841895e-14  2.82208187164e-14  3.02419985617e-14  3.81956108437e-14  4.4671778349e-14  5.07053407899e-14  5.94242870205e-14  7.03998226156e-14  8.45164936759e-14  9.87117208031e-14  1.25808421315e-13  1.53342621273e-13  1.94685821749e-13  2.55326840378e-13  3.51134067782e-13  5.2906251946e-13  9.90377836385e-13  2.8175939992e-12  9.89621741105e-13  5.26613816349e-13  3.51968096226e-13  2.52810285573e-13  1.93445203109e-13  1.53487650516e-13  1.24140495108e-13  1.01613712394e-13  8.24813264252e-14  7.19758969966e-14  6.16374979585e-14  5.11946868213e-14  4.47034857411e-14  4.28002863256e-14  3.44209627568e-14  3.10397986584e-14  2.89456432553e-14  2.6981216949e-14  2.3801307961e-14  2.06876317891e-14  1.71738241197e-14  1.82144726702e-14  1.8815600573e-14  1.67887711174e-14  1.18336975692e-14  1.27946879959e-14  1.35127774123e-14  1.17654416013e-14  1.13638358829e-14  1.12692910555e-14  1.18578673586e-14  1.32240947108e-14  1.17702429135e-14  1.10526436573e-14  1.11080651809e-14  1.07402040909e-14  1.01627015075e-14  9.91977570758e-15  1.00781852828e-14  1.16794524273e-14  1.22111844701e-14  1.17106853294e-14  1.01530007621e-14  1.04232413845e-14  9.03432617613e-15  7.7676619608e-15  1.00786876783e-14  9.34605037239e-15  8.78983227784e-15  1.03405779518e-14  1.1150051162e-14  1.08149732088e-14  1.05289802467e-14  9.95687457078e-15  1.19181688909e-14  1.00952917366e-14  1.1364034051e-14  1.27947512427e-14  1.38137562773e-14  1.36886156349e-14  1.00316637261e-14  1.12251824549e-14  1.01828073286e-14  9.36167885164e-15  1.18755181278e-14  1.05323853571e-14
 1.25750488305e-14  1.29766971958e-14  1.16115939138e-14  1.26223659234e-14  1.45914860682e-14  1.40806242565e-14  1.27520479749e-14  1.71991229827e-14  1.79090719237e-14  1.81370669027e-14  2.096774089e-14  2.10045286639e-14  2.16984124056e-14  2.66924994552e-14  2.87517454684e-14  3.40290390029e-14  3.79043162854e-14  4.57579107639e-14  5.11520029668e-14  6.16855264561e-14  7.22998486555e-14  8.27622231728e-14  1.02461631016e-13  1.22888788267e-13  1.53140858657e-13  1.95244388684e-13  2.54999727189e-13  3.51489262921e-13  5.30474425383e-13  9.89621741105e-13  2.81087537009e-12  9.88325360708e-13  5.33189702308e-13  3.51089121199e-13  2.57664180967e-13  1.97233397949e-13  1.56020416653e-13  1.24226748854e-13  9.95917208063e-14  8.44451546518e-14  7.04627353071e-14  6.09745337752e-14  5.0727819267e-14  4.65147967601e-14  4.02867018365e-14  3.31751780043e-14  3.13117751791e-14  2.97441114281e-14  2.69026489811e-14  2.24348977632e-14  2.10807911439e-14  1.86458163291e-14  1.59116699422e-14  1.49097229389e-14  1.22904070997e-14  9.55969440209e-15  1.31213805695e-14  1.14433013961e-14  1.36860762744e-14  1.14568087496e-14  1.18040734069e-14  1.11096113368e-14  1.17286136868e-14  1.17291882812e-14  1.04157303163e-14  1.19485060783e-14  1.31112141201e-14  1.11278421824e-14  1.01506939165e-14  1.05121092996e-14  1.23431749006e-14  1.0286137111e-14  9.6731117011e-15  1.05474476702e-14  1.09116997499e-14  9.71299029295e-15  1.06347942157e-14  1.08675233909e-14  1.14835138333e-14  1.11079367013e-14  1.23631176527e-14  1.11258984198e-14  1.19740317198e-14  1.3271589806e-14  1.29484057759e-14  1.13245208623e-14  1.16989710905e-14  1.23258817837e-14  1.29229829845e-14  1.34949605388e-14  1.15867420013e-14  1.24854239289e-14  1.11875102563e-14  9.38177335346e-15  1.11614781254e-14  1.16095138918e-14
 1.3757369429e-14  1.21377380749e-14  1.16698556153e-14  1.35592055642e-14  1.45234454747e-14  1.52616264673e-14  1.16492032334e-14  1.55947375461e-14  1.43743991345e-14  1.71320803968e-14  1.94410522397e-14  2.19086705488e-14  2.45958362562e-14  2.56467911405e-14  2.71151118451e-14  3.36611490801e-14  3.67044760253e-14  3.99271841109e-14  4.59834522362e-14  5.14367926227e-14  6.04866018519e-14  7.03683741286e-14  8.30259699664e-14  1.00682819207e-13  1.22836584437e-13  1.53437724196e-13  1.96161814635e-13  2.54806210917e-13  3.52437638528e-13  5.26613816349e-13  9.88325360708e-13  2.8177514424e-12  9.90856302808e-13  5.30611428716e-13  3.51459870358e-13  2.56156930839e-13  1.9573121434e-13  1.54773916641e-13  1.23606482774e-13  1.01522577051e-13  8.45178206981e-14  7.23296970736e-14  5.77494575228e-14  5.11883900458e-14  4.33729221427e-14  3.91130879213e-14  3.57948217099e-14  3.09426343462e-14  2.75332066578e-14  2.50503968334e-14  2.16797974952e-14  1.88208718774e-14  1.70931692147e-14  1.8994227763e-14  1.50692936742e-14  1.44590994183e-14  1.60208894279e-14  1.43139773038e-14  1.37526305531e-14  1.39505468053e-14  1.16678790593e-14  1.44500630836e-14  1.40920156679e-14  1.17516392147e-14  1.10179481917e-14  1.27674739388e-14  1.33648504622e-14  1.02962705117e-14  1.11770103639e-14  1.038305177e-14  1.17802657937e-14  1.19026355902e-14  1.13511729066e-14  1.14528324761e-14  1.29157647632e-14  1.24653533741e-14  1.13125473668e-14  1.24757455065e-14  1.02748823296e-14  1.05582419428e-14  1.12458646526e-14  1.43152572471e-14  1.26027921341e-14  1.21182866235e-14  1.17301736577e-14  1.09438170095e-14  1.31879201833e-14  1.1653643901e-14  1.15797908899e-14  1.0822308875e-14  1.15844947649e-14  1.28210420876e-14  1.32258482525e-14  1.1012092495e-14  1.01127013372e-14  1.14705932713e-14
 1.21019045295e-14  1.35013516735e-14  1.18538280258e-14  1.55025654369e-14  1.28535782e-14  1.27286084473e-14  1.09607212216e-14  1.19426459177e-14  1.63789552736e-14  1.47778577515e-14  1.67634388277e-14  1.94897078914e-14  2.1213811437e-14  2.23398741973e-14  2.24240070809e-14  2.99582453175e-14  3.086779273e-14  3.30977115774e-14  3.84642713072e-14  4.31917567761e-14  4.7244238952e-14  5.87292554531e-14  7.01662705865e-14  8.35785793584e-14  1.00650744296e-13  1.21104269579e-13  1.53825495216e-13  1.94236542192e-13  2.58889043335e-13  3.51968096226e-13  5.33189702308e-13  9.90856302808e-13  2.82125742852e-12  9.92320164456e-13  5.30403389895e-13  3.48943312043e-13  2.56227845727e-13  1.95144735363e-13  1.52626411164e-13  1.26104351491e-13  1.03099061993e-13  8.46988853313e-14  6.71068287054e-14  5.84571231695e-14  5.15083218794e-14  4.1107644934e-14  3.87151976835e-14  3.66680543079e-14  3.10582491648e-14  2.74613493631e-14  2.3215357664e-14  2.30455713944e-14  2.14158416157e-14  1.9973151922e-14  1.84971341677e-14  1.65784718888e-14  1.79001117726e-14  1.38864828722e-14  1.30034031921e-14  1.39428896215e-14  1.27993081053e-14  1.20239635445e-14  1.11126661572e-14  1.13138872583e-14  1.15521248959e-14  9.7484547802e-15  8.84318492557e-15  8.12512512112e-15  8.20276777454e-15  1.10803609349e-14  1.0659142485e-14  1.05465111068e-14  1.12435216821e-14  1.07307906148e-14  1.04029842972e-14  1.00120301989e-14  9.09689240293e-15  1.28915179426e-14  9.74517445512e-15  9.95571070894e-15  1.14487671762e-14  1.04746454753e-14  9.1211556328e-15  1.28928330926e-14  1.25913023443e-14  9.70966748279e-15  1.02918804321e-14  1.2645005491e-14  1.26152043782e-14  1.30281396458e-14  1.27068614862e-14  1.22865708835e-14  1.28350838256e-14  9.98452567503e-15  1.04054484858e-14  1.28701716693e-14
 1.26754989132e-14  1.38040132186e-14  1.10056868703e-14  1.25474810618e-14  1.43483393684e-14  1.43858441624e-14  1.35618103657e-14  1.10704351672e-14  1.34385706648e-14  1.45679503557e-14  1.58019938642e-14  1.65192263825e-14  1.96931415598e-14  2.1098363214e-14  2.08519480002e-14  2.69821803089e-14  2.67310051904e-14  2.87894743438e-14  3.28990773835e-14  3.91321108718e-14  4.25635907205e-14  5.29031976959e-14  5.96663597376e-14  6.95605690476e-14  8.30001274222e-14  9.89033439648e-14  1.21855460397e-13  1.49560903672e-13  1.95110697756e-13  2.52810285573e-13  3.51089121199e-13  5.30611428716e-13  9.92320164456e-13  2.82709773039e-12  9.92184456741e-13  5.28282130397e-13  3.51246479682e-13  2.5477232338e-13  1.95057489902e-13  1.51565369473e-13  1.21011523557e-13  9.8298369339e-14  7.88577231467e-14  6.66437401057e-14  5.73729087626e-14  4.9123506729e-14  4.47459459098e-14  3.91338790885e-14  3.51601591902e-14  3.13014685764e-14  2.51618008088e-14  2.59375561328e-14  2.25295434202e-14  2.11812093193e-14  1.83196477398e-14  1.84767051421e-14  1.71467179885e-14  1.34023483938e-14  1.10785377547e-14  1.31595766671e-14  1.18147005421e-14  1.03638316703e-14  9.04771051834e-15  1.07007473271e-14  1.05985084269e-14  1.07385499326e-14  8.98573382155e-15  9.84202044734e-15  1.03193933921e-14  1.04999700371e-14  1.27389216977e-14  1.23437637326e-14  1.24155821552e-14  1.04700973512e-14  1.2405115061e-14  1.15383746766e-14  1.11683150018e-14  1.29230271278e-14  1.10260293154e-14  1.17068875787e-14  9.91782061387e-15  1.2181844631e-14  1.10850566871e-14  1.28940925682e-14  1.17337548108e-14  1.0257263776e-14  1.1834580914e-14  1.38526906184e-14  1.39610897371e-14  1.19744876717e-14  1.14378894603e-14  1.03932619978e-14  1.30055566888e-14  1.24566508221e-14  1.04311794519e-14  1.41608217526e-14
 1.15146523723e-14  1.03948868156e-14  1.20746484092e-14  1.39906213643e-14  1.42637091761e-14  1.62774159272e-14  1.24085411217e-14  1.35854136234e-14  1.49957415826e-14  1.31634232114e-14  1.31374241254e-14  1.7664830735e-14  1.69122128019e-14  1.89386665373e-14  2.03479989867e-14  2.26893210765e-14  2.57147525081e-14  2.6869756638e-14  3.17589385404e-14  3.45858559644e-14  3.94842629224e-14  4.42754153952e-14  5.18254595749e-14  5.82109233877e-14  7.11584204069e-14  8.29510898447e-14  1.00538816695e-13  1.21212058613e-13  1.52773834265e-13  1.93445203109e-13  2.57664180967e-13  3.51459870358e-13  5.30403389895e-13  9.92184456741e-13  2.82735646058e-12  9.90550951663e-13  5.29744924746e-13  3.49310233863e-13  2.55124014686e-13  1.94744359753e-13  1.53518823951e-13  1.24355829572e-13  1.00716419548e-13  8.19014848127e-14  6.97456194566e-14  5.8626364222e-14  5.12180666086e-14  4.26342360104e-14  4.04820554775e-14  3.33139822663e-14  2.92701521514e-14  2.82362597079e-14  2.37041012011e-14  2.2814760025e-14  1.92192204398e-14  1.83821266735e-14  1.54518667856e-14  1.55867405317e-14  1.75563056091e-14  1.64253577336e-14  1.63353830749e-14  1.34564170997e-14  1.15222355158e-14  1.23946645262e-14  1.27673350103e-14  1.31730666266e-14  1.19146503026e-14  1.32705194016e-14  1.17379767485e-14  1.02450621166e-14  1.03549674427e-14  1.12025134559e-14  1.17411959479e-14  8.72671427404e-15  1.14721870325e-14  9.90219246431e-15  7.64525436172e-15  1.03242408547e-14  9.48039214277e-15  1.07683474362e-14  8.90307162102e-15  1.16441442223e-14  1.08333179829e-14  1.03111572822e-14  1.10232834466e-14  1.04561555774e-14  1.21170904327e-14  1.18293975299e-14  1.05375364484e-14  1.01084913915e-14  1.10311542214e-14  1.0896074875e-14  1.18665785495e-14  8.47239155452e-15  8.4979344802e-15  1.11939229859e-14
 1.05877640562e-14  1.05832963002e-14  9.98067702709e-15  9.74181256e-15  1.09332324884e-14  1.39780697598e-14  1.1983477014e-14  1.21753479423e-14  1.48449503105e-14  1.48492505034e-14  1.2420622928e-14  1.49024036231e-14  1.6009564053e-14  1.61548961066e-14  1.58547413096e-14  1.8981992589e-14  2.22417946301e-14  2.36868895997e-14  2.69116223212e-14  3.08621743216e-14  3.43854353815e-14  3.92325096043e-14  4.4666153725e-14  5.1665900343e-14  5.89367204076e-14  7.03228429179e-14  8.29047513578e-14  9.92248934018e-14  1.24668618926e-13  1.53487650516e-13  1.97233397949e-13  2.56156930839e-13  3.48943312043e-13  5.28282130397e-13  9.90550951663e-13  2.8202252054e-12  9.89022101998e-13  5.30938675671e-13  3.50568151988e-13  2.55881910043e-13  1.99457608573e-13  1.55117856802e-13  1.24369872582e-13  1.02090455287e-13  8.56741887421e-14  7.06473774647e-14  6.21939672877e-14  4.98113201975e-14  4.52869372652e-14  3.82117874394e-14  3.25719621725e-14  3.02453861507e-14  2.65016389416e-14  2.36293434103e-14  2.17555290879e-14  1.99529264077e-14  1.82392258502e-14  1.75475406944e-14  1.69360125599e-14  1.59088023384e-14  1.69645699251e-14  1.46249227026e-14  1.26873251922e-14  1.17701841609e-14  1.21119133262e-14  1.22275317981e-14  1.31672981545e-14  1.16387193073e-14  1.23350029672e-14  1.12365912364e-14  1.28756426993e-14  1.10354688765e-14  8.81581068051e-15  9.69460991088e-15  9.97033312868e-15  1.01572407845e-14  9.66215097706e-15  1.12300246756e-14  1.08926133075e-14  9.12369548549e-15  8.53565672307e-15  9.6347301442e-15  1.11384732515e-14  1.14976977432e-14  1.00675542801e-14  1.05326827369e-14  1.09159613543e-14  1.22883133119e-14  1.17530474228e-14  7.71512006973e-15  8.077449662e-15  8.02645645087e-15  9.87708520608e-15  7.02443837337e-15  6.97520303878e-15  9.05978069425e-15
 1.00184797027e-14  1.12977329112e-14  9.87370537855e-15  1.20695982215e-14  1.10373947107e-14  1.11762164337e-14  1.10892749869e-14  1.17568100294e-14  1.25209883669e-14  1.24615962086e-14  1.204337278e-14  1.49448610595e-14  1.58336041998e-14  1.5464306171e-14  1.53790710038e-14  1.67834455278e-14  2.26258943361e-14  2.13897299202e-14  2.42651310209e-14  2.51396734424e-14  2.94605077902e-14  3.40829887422e-14  4.07777249235e-14  4.29228212617e-14  4.95917156235e-14  6.06124656934e-14  6.98162512615e-14  8.33035142534e-14  1.0285715427e-13  1.24140495108e-13  1.56020416653e-13  1.9573121434e-13  2.56227845727e-13  3.51246479682e-13  5.29744924746e-13  9.89022101998e-13  2.81987262388e-12  9.90461388725e-13  5.27638619964e-13  3.51222185577e-13  2.57495273921e-13  1.95883540496e-13  1.53643837672e-13  1.2475509597e-13  1.02482615486e-13  8.47071240083e-14  7.51733027495e-14  5.97189381338e-14  5.16063072132e-14  4.66916842736e-14  3.74284753648e-14  3.46516308671e-14  2.86047291569e-14  2.45143122444e-14  2.28837498193e-14  2.1575047339e-14  2.08226076211e-14  1.79470322935e-14  1.74727844218e-14  1.76171754003e-14  1.55867420095e-14  1.36047106014e-14  1.08651479554e-14  1.33319670474e-14  1.28320302661e-14  1.04919010932e-14  1.03236488849e-14  9.25995138967e-15  1.18957094095e-14  1.02391642734e-14  1.09860031928e-14  1.1136862282e-14  1.0589943954e-14  1.13142496954e-14  9.43832457565e-15  8.04065527739e-15  8.4631559733e-15  9.14443929021e-15  9.90524545978e-15  9.06365974107e-15  9.6773052636e-15  1.33815855411e-14  1.22635334763e-14  1.03268273261e-14  1.22240814388e-14  9.725058277e-15  1.01894523911e-14  1.01035083098e-14  1.06356063738e-14  8.53193788575e-15  1.10013337494e-14  1.0045842485e-14  9.41328042764e-15  4.4315910784e-15  7.32366890728e-15  1.13505515815e-14
 1.24296943507e-14  1.54152060735e-14  1.36898273024e-14  1.16512826336e-14  1.02492030893e-14  1.09153811132e-14  1.26083327952e-14  1.12128779543e-14  1.21602011009e-14  1.1896499905e-14  8.80309296351e-15  1.27772470032e-14  1.36088767807e-14  1.46588705152e-14  1.58792381419e-14  1.66960706577e-14  1.87190015802e-14  2.28779217761e-14  2.4178359865e-14  2.53045186442e-14  2.81809039011e-14  3.21588311875e-14  3.59336628252e-14  4.0306639428e-14  4.56383895513e-14  5.19304033317e-14  5.75564341694e-14  6.88234993863e-14  8.37527494585e-14  1.01613712394e-13  1.24226748854e-13  1.54773916641e-13  1.95144735363e-13  2.5477232338e-13  3.49310233863e-13  5.30938675671e-13  9.90461388725e-13  2.82207577502e-12  9.89111511767e-13  5.29785507776e-13  3.49109853358e-13  2.54215444459e-13  1.94991655719e-13  1.54893621162e-13  1.23757413947e-13  1.0005307228e-13  8.51323523192e-14  7.14760146409e-14  5.986912892e-14  5.16887369313e-14  4.29968666589e-14  3.84803554373e-14  3.48752391084e-14  2.83493712066e-14  2.90702257326e-14  2.58508654828e-14  2.213623155e-14  1.71874704541e-14  1.67989196906e-14  1.73906613003e-14  1.49809661474e-14  1.60387533239e-14  1.3128121716e-14  1.35659946883e-14  1.36544973354e-14  1.21414596772e-14  1.16807930261e-14  1.37671561398e-14  1.46487284743e-14  1.18346140636e-14  1.20810707375e-14  1.14364056305e-14  1.26863957152e-14  1.43109273491e-14  1.23170712507e-14  1.06420915541e-14  9.81920096929e-15  1.17492589289e-14  1.16951173285e-14  1.24578510646e-14  9.93874797269e-15  1.13532953002e-14  1.15139088094e-14  1.03951061718e-14  1.08147279556e-14  1.1962992104e-14  1.24375682991e-14  1.24196404645e-14  1.16748788922e-14  9.81155980606e-15  1.20477811756e-14  8.61742498124e-15  9.35661109805e-15  8.40293128686e-15  1.18157271112e-14  1.34930671676e-14
 1.19339459651e-14  1.19210285248e-14  1.25111226402e-14  1.14624971337e-14  9.54081124034e-15  1.0428533216e-14  1.04779637757e-14  1.09772169957e-14  1.37393713951e-14  1.2627783723e-14  1.07590931177e-14  1.29297707313e-14  1.26509487854e-14  1.64415083945e-14  1.55578179599e-14  1.61154017873e-14  1.75281705959e-14  1.98522341488e-14  2.14904147786e-14  2.21380971023e-14  2.45505582165e-14  2.8764633019e-14  3.03836063023e-14  3.39435722825e-14  3.74197383912e-14  4.42103621763e-14  5.03323420771e-14  5.96727232281e-14  6.98631573353e-14  8.24813264252e-14  9.95917208063e-14  1.23606482774e-13  1.52626411164e-13  1.95057489902e-13  2.55124014686e-13  3.50568151988e-13  5.27638619964e-13  9.89111511767e-13  2.81761357265e-12  9.90404259084e-13  5.29964844748e-13  3.51812531389e-13  2.55950456058e-13  1.94388455234e-13  1.5262530182e-13  1.23819450883e-13  1.02063162671e-13  8.46926102282e-14  7.07507971573e-14  5.96562244119e-14  5.17496112907e-14  4.76906435976e-14  3.95248044579e-14  3.53427336853e-14  3.05534804401e-14  2.72610666497e-14  2.38492831979e-14  2.05922521441e-14  1.96994048816e-14  1.78187426866e-14  1.80212823936e-14  1.66863296761e-14  1.45081769052e-14  1.48158706929e-14  1.26074971102e-14  1.19272413929e-14  1.11968362608e-14  1.20965343865e-14  1.54076051538e-14  1.24944303954e-14  1.11791283902e-14  1.21247020387e-14  1.25510860261e-14  1.31848533697e-14  1.13445728749e-14  1.04921560185e-14  8.37819967411e-15  9.2054126609e-15  9.74644225527e-15  1.04990535765e-14  1.06329080223e-14  1.14706281473e-14  1.2613632941e-14  1.15286455682e-14  1.08262955977e-14  1.17784548362e-14  1.28609334822e-14  1.11935167196e-14  9.73284624719e-15  8.98948734573e-15  9.33569706828e-15  1.00901681309e-14  1.07705582113e-14  1.09838614529e-14  1.20323339956e-14  1.23704941965e-14
 1.11058310332e-14  9.6040937854e-15  1.13815026461e-14  1.50379257077e-14  1.255551798e-14  1.17622864648e-14  1.18227568495e-14  1.11965414834e-14  1.33006765197e-14  1.01132967497e-14  1.02275508611e-14  1.23788820614e-14  1.29421785536e-14  1.26607474588e-14  1.33428352699e-14  1.40813862577e-14  1.73082014543e-14  1.66763698547e-14  1.84235973777e-14  2.02654379443e-14  2.24801137502e-14  2.41822806539e-14  2.59338450749e-14  2.71419934927e-14  3.21691731422e-14  3.74547854216e-14  4.1482590587e-14  5.14782753851e-14  5.95329744212e-14  7.19758969966e-14  8.44451546518e-14  1.01522577051e-13  1.26104351491e-13  1.51565369473e-13  1.94744359753e-13  2.55881910043e-13  3.51222185577e-13  5.29785507776e-13  9.90404259084e-13  2.81693492778e-12  9.90241884413e-13  5.32118040386e-13  3.52617636364e-13  2.5643023555e-13  1.97812533295e-13  1.57366034421e-13  1.25484501386e-13  1.03128426191e-13  8.49864575934e-14  7.20949448289e-14  6.06656765308e-14  5.2540771764e-14  4.63166735132e-14  3.80201096132e-14  3.28699022822e-14  3.05151170148e-14  2.83009961324e-14  2.49682957372e-14  2.14093270611e-14  1.95687202024e-14  1.91754346496e-14  1.75614574855e-14  1.55652806293e-14  1.63799249026e-14  1.45531768225e-14  1.50612346542e-14  1.32673497066e-14  1.25002861683e-14  1.37136992201e-14  1.24211933053e-14  1.09138248082e-14  1.21055786442e-14  1.02934613662e-14  8.37122013997e-15  1.11591779295e-14  1.05628338964e-14  9.47770724949e-15  1.26162672313e-14  1.15299826471e-14  1.14339388044e-14  8.68186758964e-15  1.14306897275e-14  9.67919709921e-15  1.00433535412e-14  1.13211993285e-14  9.30324668307e-15  9.32730556656e-15  1.09209673623e-14  9.22243214586e-15  1.05311925781e-14  9.2638277827e-15  1.09393775918e-14  9.6307355243e-15  1.26935103081e-14  1.21466194332e-14  1.23061844086e-14
 1.06127531409e-14  1.0865395814e-14  1.02591191691e-14  1.17982850778e-14  1.28859194237e-14  9.76319007432e-15  1.05681398257e-14  1.06494108085e-14  1.38295606374e-14  9.88564861996e-15  7.57598846227e-15  9.78709137605e-15  1.1019719043e-14  1.32685268208e-14  1.44853602569e-14  1.25977828306e-14  1.58826347961e-14  1.52140285477e-14  1.72479188181e-14  1.87509574162e-14  2.22198808861e-14  2.37255310152e-14  2.53528278141e-14  2.6539969864e-14  3.02216353065e-14  3.45440910938e-14  3.82043531778e-14  4.58053429083e-14  5.28058688975e-14  6.16374979585e-14  7.04627353071e-14  8.45178206981e-14  1.03099061993e-13  1.21011523557e-13  1.53518823951e-13  1.99457608573e-13  2.57495273921e-13  3.49109853358e-13  5.29964844748e-13  9.90241884413e-13  2.82234750967e-12  9.91259846473e-13  5.28674073741e-13  3.50974287362e-13  2.56577227536e-13  1.9632791418e-13  1.5354212106e-13  1.24415145583e-13  1.02484669391e-13  8.6138239265e-14  7.24502248956e-14  6.40535733601e-14  5.37707339793e-14  4.21274354303e-14  3.49721009493e-14  3.39559737523e-14  3.02281013898e-14  2.76879010141e-14  2.38273423917e-14  2.06573763352e-14  1.9767700731e-14  1.56784839754e-14  1.81285997778e-14  1.62579465248e-14  1.54846168107e-14  1.50108524442e-14  1.07385822706e-14  1.30399428175e-14  1.14616927383e-14  1.10862366347e-14  1.32056743534e-14  1.30515938053e-14  9.53300154953e-15  8.26997564963e-15  9.31014284334e-15  1.17354978738e-14  1.14329550746e-14  1.29851470887e-14  1.18164479945e-14  1.17763377658e-14  1.10076965469e-14  1.15987459652e-14  1.06064759458e-14  1.12967447216e-14  1.03353276857e-14  1.16994517192e-14  1.25636097214e-14  1.06226395155e-14  1.09564846097e-14  1.02647622506e-14  6.27273904334e-15  9.9309871763e-15  9.08591621702e-15  9.9596317646e-15  1.2990114442e-14  1.05867121744e-14
 1.06111656943e-14  1.20792309522e-14  1.04800462673e-14  1.07782492011e-14  1.12057519458e-14  1.05268178781e-14  1.20909807208e-14  1.03639452276e-14  1.22164198217e-14  1.4538545363e-14  1.14432728165e-14  1.17722596451e-14  1.22645508025e-14  1.12003966387e-14  1.34763475737e-14  1.27342619633e-14  1.66048224532e-14  1.415859441e-14  1.61027927019e-14  1.67194815385e-14  1.8999864301e-14  1.97798980954e-14  2.01564772729e-14  2.39102319208e-14  2.66544733193e-14  2.87716991971e-14  3.45688864773e-14  3.77573833079e-14  4.40732827981e-14  5.11946868213e-14  6.09745337752e-14  7.23296970736e-14  8.46988853313e-14  9.8298369339e-14  1.24355829572e-13  1.55117856802e-13  1.95883540496e-13  2.54215444459e-13  3.51812531389e-13  5.32118040386e-13  9.91259846473e-13  2.83180397472e-12  9.91763596246e-13  5.31449875877e-13  3.53563723978e-13  2.58294125216e-13  1.96909410738e-13  1.54116035427e-13  1.23918151016e-13  1.01237924609e-13  8.35253336965e-14  7.2461481136e-14  6.0517551332e-14  5.25704941627e-14  4.34756511036e-14  3.67025885827e-14  3.1897126022e-14  2.93323827958e-14  2.59701585315e-14  2.3579431676e-14  2.35164501124e-14  2.02761860529e-14  1.92349666547e-14  1.70616054971e-14  1.66396340811e-14  1.8137177241e-14  1.43468241447e-14  1.24553532058e-14  1.21593237739e-14  9.40577212076e-15  1.08607436315e-14  1.27781389153e-14  1.23029150743e-14  1.26156359607e-14  1.35217435965e-14  1.34771174077e-14  1.14598718014e-14  9.58427293236e-15  9.66695230131e-15  1.31742280873e-14  1.14795374213e-14  1.18236075162e-14  1.05327804626e-14  9.39274617667e-15  1.04187068919e-14  1.20602735404e-14  1.05994923671e-14  1.20928700586e-14  1.22058742696e-14  1.14348885803e-14  1.08037276112e-14  9.56745814931e-15  8.9358813274e-15  9.22980094626e-15  1.10363959891e-14  1.25158409896e-14
 1.30682202916e-14  9.83370542896e-15  1.11785378111e-14  1.1481931722e-14  8.37507462305e-15  9.38918681851e-15  1.14964695876e-14  9.67066665219e-15  1.19631343724e-14  1.14251328897e-14  9.46873485986e-15  1.22547832235e-14  1.14112998735e-14  1.12004919349e-14  1.29475581071e-14  1.21958689884e-14  1.31943564109e-14  1.26671625342e-14  1.36461654196e-14  1.78243728629e-14  1.79749857281e-14  1.67127129042e-14  1.83960315157e-14  1.96259955968e-14  2.18677345404e-14  2.67087524251e-14  2.87713400453e-14  3.45933093019e-14  3.85212706148e-14  4.47034857411e-14  5.0727819267e-14  5.77494575228e-14  6.71068287054e-14  7.88577231467e-14  1.00716419548e-13  1.24369872582e-13  1.53643837672e-13  1.94991655719e-13  2.55950456058e-13  3.52617636364e-13  5.28674073741e-13  9.91763596246e-13  2.81787154254e-12  9.90419031757e-13  5.32747077244e-13  3.53079993242e-13  2.55415522125e-13  1.96083137424e-13  1.53546068991e-13  1.24682463268e-13  1.02679177935e-13  8.13813708413e-14  6.9904949042e-14  5.98115926495e-14  5.25996482857e-14  4.45632770496e-14  4.02368836272e-14  3.13231571953e-14  3.06837804237e-14  2.81213182977e-14  2.50592370508e-14  2.20590997568e-14  2.13409759142e-14  1.89088476111e-14  1.65162139757e-14  1.50626489318e-14  1.54633606239e-14  1.34858866073e-14  1.18494276056e-14  1.18143674563e-14  1.28072644345e-14  1.12484334573e-14  1.25343006779e-14  1.31744943486e-14  1.33197726861e-14  1.33340397155e-14  1.09163224265e-14  1.16435528387e-14  9.45426568496e-15  1.28300082676e-14  1.21398627491e-14  1.25448460659e-14  1.08806552219e-14  8.53279220577e-15  9.12325269297e-15  8.27549130892e-15  1.07014863593e-14  8.77177559569e-15  1.07021004787e-14  8.65869426576e-15  1.22511984474e-14  1.14572706396e-14  9.05858204025e-15  1.17144203083e-14  1.20920668371e-14  1.23929738547e-14
 1.2924745867e-14  1.03557436813e-14  9.44915215615e-15  1.27458090067e-14  1.14237814419e-14  1.25332275228e-14  7.83165952759e-15  1.01657751024e-14  1.11070538162e-14  1.13271923003e-14  1.11449315529e-14  1.25192107439e-14  1.03857007384e-14  1.09654038255e-14  1.1747959559e-14  1.2673134023e-14  1.31531372663e-14  1.28062346749e-14  1.54272579759e-14  1.69996307885e-14  1.83029753665e-14  1.721149629e-14  1.80161774481e-14  1.91691899282e-14  2.12717394882e-14  2.61578002005e-14  2.53835433143e-14  3.09460856182e-14  3.4497685049e-14  4.28002863256e-14  4.65147967601e-14  5.11883900458e-14  5.84571231695e-14  6.66437401057e-14  8.19014848127e-14  1.02090455287e-13  1.2475509597e-13  1.54893621162e-13  1.94388455234e-13  2.5643023555e-13  3.50974287362e-13  5.31449875877e-13  9.90419031757e-13  2.82126587054e-12  9.90643034326e-13  5.2826345574e-13  3.52891356155e-13  2.55272524986e-13  1.94209928398e-13  1.53430037169e-13  1.24755988662e-13  1.01475521435e-13  8.34321624462e-14  6.90793341031e-14  6.06698558376e-14  5.24547730623e-14  4.42333846308e-14  3.59307090929e-14  3.48769315869e-14  2.79908768638e-14  2.53522662723e-14  2.30214778965e-14  2.1371830782e-14  2.15929234311e-14  1.86693314553e-14  1.73577752525e-14  1.45796551737e-14  1.47300741226e-14  1.3442141663e-14  1.17008067972e-14  1.37365379655e-14  1.31596653371e-14  1.14897637155e-14  1.19685214294e-14  1.4340838814e-14  1.35782349918e-14  1.06810248109e-14  1.29248467129e-14  1.31247705271e-14  1.38757658143e-14  1.18659157181e-14  1.26247685416e-14  1.0979046325e-14  9.4838644026e-15  1.11904663394e-14  9.8692082004e-15  1.09666683445e-14  1.01638211209e-14  1.07225620596e-14  1.02721442691e-14  1.07981802315e-14  1.01157449868e-14  7.28294889686e-15  1.14055943963e-14  1.04448033465e-14  1.16269815967e-14
 1.0432217136e-14  1.10924100657e-14  1.23104487691e-14  9.06561534145e-15  8.31108472748e-15  9.31148511561e-15  1.01474068634e-14  9.12247544198e-15  8.22348381326e-15  1.09409033541e-14  9.94000008229e-15  1.05108985753e-14  1.01635964383e-14  1.11177434465e-14  1.13503431518e-14  1.11414130655e-14  1.38886294082e-14  1.21476531064e-14  1.43838596154e-14  1.66746850563e-14  1.6797131237e-14  1.61046992209e-14  1.46989560439e-14  1.71572717115e-14  1.8405198691e-14  2.39847468527e-14  2.52939219572e-14  2.75506526506e-14  3.0535455695e-14  3.44209627568e-14  4.02867018365e-14  4.33729221427e-14  5.15083218794e-14  5.73729087626e-14  6.97456194566e-14  8.56741887421e-14  1.02482615486e-13  1.23757413947e-13  1.5262530182e-13  1.97812533295e-13  2.56577227536e-13  3.53563723978e-13  5.32747077244e-13  9.90643034326e-13  2.82276041375e-12  9.9252897514e-13  5.312852801e-13  3.52786837725e-13  2.54732896052e-13  1.94676732529e-13  1.53484423903e-13  1.24343592335e-13  1.01035864037e-13  8.09522181105e-14  7.01187406076e-14  5.99398678876e-14  5.17642254468e-14  4.40804378451e-14  3.80288481149e-14  3.11007856992e-14  2.87627678032e-14  2.47614623143e-14  2.33771207566e-14  2.20566778582e-14  1.97231538585e-14  1.85178269525e-14  1.57337590653e-14  1.65582989009e-14  1.39253162714e-14  1.42030870505e-14  1.34516825158e-14  1.42880160207e-14  1.27476005448e-14  1.17801616532e-14  1.20276310366e-14  9.92107714682e-15  1.10569573536e-14  1.08463309919e-14  1.19042250674e-14  1.12834365655e-14  1.25172641105e-14  1.2549506738e-14  1.17577753857e-14  1.01327471597e-14  1.39101295809e-14  1.42118291137e-14  1.22006365872e-14  1.10229481401e-14  1.43174097578e-14  1.19472983453e-14  9.79653657847e-15  9.83604311532e-15  8.72339975923e-15  1.03117947909e-14  1.07611853096e-14  1.19155011696e-14
 1.08843785447e-14  1.07207642298e-14  9.396811649e-15  1.15881388452e-14  1.06099027115e-14  9.83388106835e-15  1.1246802804e-14  9.35765927067e-15  9.17230901964e-15  1.07714265724e-14  1.05258164488e-14  1.10806312057e-14  1.25917717868e-14  1.36904483275e-14  1.23227535859e-14  1.31349299866e-14  1.39455642323e-14  1.24323669123e-14  1.41513687771e-14  1.51136371623e-14  1.56869460986e-14  1.54276547535e-14  1.8284867348e-14  1.75309426827e-14  1.78529240733e-14  1.94508184926e-14  2.16729021896e-14  2.38877151884e-14  2.76660139451e-14  3.10397986584e-14  3.31751780043e-14  3.91130879213e-14  4.1107644934e-14  4.9123506729e-14  5.8626364222e-14  7.06473774647e-14  8.47071240083e-14  1.0005307228e-13  1.23819450883e-13  1.57366034421e-13  1.9632791418e-13  2.58294125216e-13  3.53079993242e-13  5.2826345574e-13  9.9252897514e-13  2.82898326654e-12  9.91627376614e-13  5.29929700941e-13  3.51064988945e-13  2.531479125e-13  1.94592491891e-13  1.5427059602e-13  1.23184798403e-13  9.80873781233e-14  8.13833810922e-14  6.79036593939e-14  5.93426707523e-14  4.76980813859e-14  4.29319971405e-14  3.72143172805e-14  3.23986906627e-14  2.86903481246e-14  2.47074489182e-14  2.41926235265e-14  2.11184617422e-14  1.79101989395e-14  1.69941508674e-14  1.77313935841e-14  1.6298601729e-14  1.22867613389e-14  1.56473739979e-14  1.48382785025e-14  1.40982992118e-14  1.23124254296e-14  1.45839854076e-14  1.16342607001e-14  1.21539070009e-14  1.25663928305e-14  1.35232370892e-14  1.1866791512e-14  1.41638920287e-14  1.35710845916e-14  1.23411756988e-14  1.11568419097e-14  1.0661446694e-14  1.17740014053e-14  1.10060479289e-14  1.23696610025e-14  1.21069080952e-14  1.09597807063e-14  8.74654700795e-15  8.62628916167e-15  8.14298003818e-15  8.37606743911e-15  1.00512725298e-14  1.29028539277e-14
 1.18055588893e-14  1.33714587845e-14  1.14913506799e-14  1.06942324729e-14  1.03816711131e-14  1.11777868613e-14  9.24790728391e-15  8.0120236307e-15  9.51370289333e-15  1.06918084575e-14  1.06326405431e-14  1.34782796777e-14  1.19977973047e-14  1.25069946545e-14  1.10330305691e-14  1.30577845952e-14  1.29420305256e-14  1.30808734356e-14  1.36186301458e-14  1.29724711269e-14  1.49755401015e-14  1.58204569385e-14  1.40887779865e-14  1.65916226045e-14  2.011322696e-14  2.02941495738e-14  1.890003637e-14  2.43575884029e-14  2.4836537962e-14  2.89456432553e-14  3.13117751791e-14  3.57948217099e-14  3.87151976835e-14  4.47459459098e-14  5.12180666086e-14  6.21939672877e-14  7.51733027495e-14  8.51323523192e-14  1.02063162671e-13  1.25484501386e-13  1.5354212106e-13  1.96909410738e-13  2.55415522125e-13  3.52891356155e-13  5.312852801e-13  9.91627376614e-13  2.82420490194e-12  9.9199776131e-13  5.31291815025e-13  3.50044641461e-13  2.54270913293e-13  1.96170765149e-13  1.54018006385e-13  1.23168954177e-13  1.01771412336e-13  8.18935629256e-14  7.14302534032e-14  6.0150472413e-14  5.00234423901e-14  4.26831811126e-14  3.73644891278e-14  3.30989346544e-14  2.73990831499e-14  2.79443640301e-14  2.3247639825e-14  2.0175662861e-14  1.67468324486e-14  1.84207414488e-14  1.5773216448e-14  1.54689726554e-14  1.40847370774e-14  1.36107856815e-14  1.38159173858e-14  1.39667847935e-14  1.20930017366e-14  1.51211826635e-14  1.23526999985e-14  1.53295764325e-14  1.27331054936e-14  1.26125873791e-14  1.04312183485e-14  1.29725612547e-14  1.16873337121e-14  1.16770522048e-14  1.27246306499e-14  1.09176493432e-14  1.0475080619e-14  1.08041855121e-14  1.1850573051e-14  1.21081013366e-14  9.0519321012e-15  9.94434815216e-15  9.91046366908e-15  9.49404379292e-15  1.167265191e-14  1.31293641427e-14
 9.75369900033e-15  1.2721858915e-14  1.02419620948e-14  8.90885799848e-15  7.8159595439e-15  9.30013954399e-15  7.4306845089e-15  9.03137421987e-15  9.97504000895e-15  8.56226790417e-15  9.97490196729e-15  1.03548879416e-14  9.51974333857e-15  1.08906851385e-14  1.11647040958e-14  1.13674784722e-14  1.07587057739e-14  1.20713126016e-14  1.47405907001e-14  1.45343973995e-14  1.30006371311e-14  1.51158197245e-14  1.73532590303e-14  1.60453512841e-14  1.48335728644e-14  1.66822855522e-14  1.93782639708e-14  2.21047639217e-14  2.261981115e-14  2.6981216949e-14  2.97441114281e-14  3.09426343462e-14  3.66680543079e-14  3.91338790885e-14  4.26342360104e-14  4.98113201975e-14  5.97189381338e-14  7.14760146409e-14  8.46926102282e-14  1.03128426191e-13  1.24415145583e-13  1.54116035427e-13  1.96083137424e-13  2.55272524986e-13  3.52786837725e-13  5.29929700941e-13  9.9199776131e-13  2.82385137184e-12  9.92966584169e-13  5.29982390379e-13  3.4836589048e-13  2.55981109556e-13  1.94296556548e-13  1.5234279253e-13  1.23346813396e-13  9.95752425146e-14  8.59553159297e-14  7.23120862706e-14  5.84336064493e-14  5.11637389132e-14  4.51205786525e-14  3.59561722021e-14  3.51185062163e-14  3.18955601008e-14  2.934855094e-14  2.36430733418e-14  2.16429374094e-14  1.88161418441e-14  1.85358628567e-14  1.58193751833e-14  1.49657598731e-14  1.40920347917e-14  1.4718994185e-14  1.24601959852e-14  1.20628175205e-14  1.45510062843e-14  1.26943592816e-14  1.41261522073e-14  1.26937318043e-14  1.04537387124e-14  1.11141855648e-14  1.35362302622e-14  1.12251280117e-14  1.05651100233e-14  1.11386424476e-14  1.0413791993e-14  1.06306717991e-14  8.96381911067e-15  1.08589927898e-14  1.05587344813e-14  9.89317467242e-15  9.69379359316e-15  9.99775351364e-15  7.41104037375e-15  1.03884400329e-14  1.10410763564e-14
 8.93723290789e-15  1.13106242621e-14  1.08419121947e-14  9.25045668568e-15  1.03562502587e-14  1.04720215241e-14  1.06054971609e-14  1.28600797865e-14  1.19129012275e-14  1.05818501798e-14  1.10367479947e-14  1.04907954125e-14  1.11348964911e-14  1.01340282177e-14  9.43388512882e-15  1.26051549259e-14  1.27136749038e-14  1.24938640623e-14  1.35922655334e-14  1.43289174915e-14  1.22042404947e-14  1.35810127243e-14  1.43777976748e-14  1.52158353051e-14  1.43595913129e-14  1.77327392201e-14  1.77219464353e-14  1.83371911123e-14  2.01745447189e-14  2.3801307961e-14  2.69026489811e-14  2.75332066578e-14  3.10582491648e-14  3.51601591902e-14  4.04820554775e-14  4.52869372652e-14  5.16063072132e-14  5.986912892e-14  7.07507971573e-14  8.49864575934e-14  1.02484669391e-13  1.23918151016e-13  1.53546068991e-13  1.94209928398e-13  2.54732896052e-13  3.51064988945e-13  5.31291815025e-13  9.92966584169e-13  2.82458614892e-12  9.92808995217e-13  5.28824784637e-13  3.50773695437e-13  2.55506555051e-13  1.94966401366e-13  1.52758433011e-13  1.21800839381e-13  1.01246759734e-13  8.49319166258e-14  7.06902352452e-14  5.6971438742e-14  4.9426143085e-14  4.10141220363e-14  3.95878727728e-14  3.49676370814e-14  3.08826671007e-14  2.71523409135e-14  2.22153521738e-14  2.0871503453e-14  1.85313073225e-14  1.85742689229e-14  1.70299804081e-14  1.52841340846e-14  1.47910642266e-14  1.12027719926e-14  1.24208203825e-14  1.38957928964e-14  1.3877970288e-14  1.20739672309e-14  1.06662873295e-14  1.05720018259e-14  1.21365086267e-14  1.06541281001e-14  1.1846398849e-14  1.3265768208e-14  1.17417125457e-14  1.2124405215e-14  1.10923017552e-14  1.02848755395e-14  1.3402340788e-14  1.0397265603e-14  1.16590089031e-14  1.2350912837e-14  1.02229679841e-14  1.23773103254e-14  1.09689248104e-14  9.63864572965e-15
 9.8087304694e-15  9.98939320325e-15  9.80787537449e-15  9.62760566218e-15  1.0111699363e-14  1.15365689856e-14  1.25122047205e-14  1.09910268237e-14  1.02998387517e-14  8.19119745995e-15  9.55574445063e-15  9.28571556002e-15  7.69277574437e-15  9.78082617833e-15  9.88865473224e-15  1.02050345697e-14  1.25698350343e-14  1.21456438669e-14  1.33449353509e-14  1.10745227213e-14  1.38591077338e-14  1.32786094259e-14  1.28321591214e-14  1.66903875525e-14  1.42933208943e-14  1.73998785239e-14  1.6404877803e-14  1.63259770445e-14  1.94729986209e-14  2.06876317891e-14  2.24348977632e-14  2.50503968334e-14  2.74613493631e-14  3.13014685764e-14  3.33139822663e-14  3.82117874394e-14  4.66916842736e-14  5.16887369313e-14  5.96562244119e-14  7.20949448289e-14  8.6138239265e-14  1.01237924609e-13  1.24682463268e-13  1.53430037169e-13  1.94676732529e-13  2.531479125e-13  3.50044641461e-13  5.29982390379e-13  9.92808995217e-13  2.81728414054e-12  9.92943780551e-13  5.31359344682e-13  3.5057468298e-13  2.55524949229e-13  1.95524382859e-13  1.54336861134e-13  1.24395736416e-13  9.99750779621e-14  8.51610669933e-14  7.01519078727e-14  5.74080800439e-14  4.87209898025e-14  4.33248214316e-14  4.11395795598e-14  3.55312825958e-14  3.22750019547e-14  2.58304378971e-14  2.43728672104e-14  2.23482307209e-14  2.20787835773e-14  2.05250288278e-14  1.539267138e-14  1.47168300776e-14  1.36172729579e-14  1.45024387992e-14  1.30863965364e-14  1.28893699118e-14  1.15082418303e-14  1.21461393273e-14  1.02432393965e-14  9.89263570114e-15  1.04115238734e-14  1.15909917738e-14  8.61371665329e-15  9.33516356268e-15  1.14543700443e-14  8.2269336678e-15  1.0901682563e-14  1.18318109158e-14  1.1432511215e-14  8.82569265667e-15  9.71043236308e-15  9.38205471931e-15  8.86014176117e-15  9.64125118396e-15  1.05377411805e-14
 1.23786274912e-14  8.27456335638e-15  8.87953025757e-15  9.82814659466e-15  1.15359629319e-14  1.05971482515e-14  1.13327816264e-14  1.06983348285e-14  9.91402479051e-15  1.17183480712e-14  1.17064595573e-14  1.07606731821e-14  9.43957450662e-15  1.08607852144e-14  9.69983561709e-15  8.18330190006e-15  1.09578292361e-14  1.16767409633e-14  1.25745191984e-14  1.09353035911e-14  1.40783303091e-14  1.1596323449e-14  1.49620850419e-14  1.35709163165e-14  1.29456553522e-14  1.47249127871e-14  1.38568064338e-14  1.35878824596e-14  1.63285457928e-14  1.71738241197e-14  2.10807911439e-14  2.16797974952e-14  2.3215357664e-14  2.51618008088e-14  2.92701521514e-14  3.25719621725e-14  3.74284753648e-14  4.29968666589e-14  5.17496112907e-14  6.06656765308e-14  7.24502248956e-14  8.35253336965e-14  1.02679177935e-13  1.24755988662e-13  1.53484423903e-13  1.94592491891e-13  2.54270913293e-13  3.4836589048e-13  5.28824784637e-13  9.92943780551e-13  2.8262052068e-12  9.93325844055e-13  5.31912053902e-13  3.52903983902e-13  2.55488425923e-13  1.95638350577e-13  1.52784094473e-13  1.2240122321e-13  1.01052866372e-13  8.47425844204e-14  6.91237651184e-14  5.71116744213e-14  5.0403559707e-14  4.56076500331e-14  3.72495790287e-14  3.31469502828e-14  2.87497015334e-14  2.68351792371e-14  2.45673506961e-14  2.21576309333e-14  2.3831467315e-14  2.02579294188e-14  1.83149540754e-14  1.56127612181e-14  1.41958119413e-14  1.57149137762e-14  1.45840287497e-14  1.59682366415e-14  1.55875175824e-14  1.31336153252e-14  1.16730073387e-14  1.24914673661e-14  1.18857034051e-14  8.30892865583e-15  1.06707786901e-14  9.41813360092e-15  9.84798121972e-15  1.04296309144e-14  1.07445793055e-14  1.0971588812e-14  9.66019059871e-15  9.98244349223e-15  1.04865440161e-14  9.43940397724e-15  9.88477425776e-15  1.06961128409e-14
 9.40763793367e-15  1.12125158342e-14  9.74852100941e-15  1.06659923501e-14  1.05562058048e-14  1.29971174159e-14  1.2199893799e-14  1.04716689149e-14  1.10493563207e-14  1.00990737883e-14  1.11769524332e-14  1.12645619128e-14  9.48966613902e-15  1.03161625499e-14  1.17346884083e-14  1.15350896737e-14  1.31044865817e-14  1.12593885888e-14  1.09481330989e-14  8.16491284108e-15  1.26629391057e-14  1.32001546531e-14  1.40094950164e-14  1.42112021705e-14  1.23615530178e-14  1.3166007654e-14  1.42212685328e-14  1.62073664166e-14  1.35394692754e-14  1.82144726702e-14  1.86458163291e-14  1.88208718774e-14  2.30455713944e-14  2.59375561328e-14  2.82362597079e-14  3.02453861507e-14  3.46516308671e-14  3.84803554373e-14  4.76906435976e-14  5.2540771764e-14  6.40535733601e-14  7.2461481136e-14  8.13813708413e-14  1.01475521435e-13  1.24343592335e-13  1.5427059602e-13  1.96170765149e-13  2.55981109556e-13  3.50773695437e-13  5.31359344682e-13  9.93325844055e-13  2.82334079154e-12  9.92067479167e-13  5.31764483266e-13  3.51157581481e-13  2.56072597585e-13  1.94604390897e-13  1.52304370584e-13  1.20690120475e-13  1.00035438648e-13  8.37004737457e-14  6.80926248704e-14  5.773633603e-14  5.46389228866e-14  4.43938057232e-14  3.80371703599e-14  3.26686465604e-14  2.87507122738e-14  2.35851301206e-14  2.23505096034e-14  2.39969108752e-14  2.15843310452e-14  1.76988096275e-14  1.50047591595e-14  1.579997198e-14  1.38733676801e-14  1.25300491467e-14  1.59840717662e-14  1.34558127711e-14  1.01657011723e-14  1.38106071038e-14  1.16433672027e-14  1.18472342052e-14  1.22082798807e-14  1.02205862929e-14  1.06319932034e-14  1.28194222038e-14  1.01930825766e-14  1.37243145933e-14  9.64679549325e-15  8.26108784506e-15  8.13076259268e-15  1.10589885136e-14  1.10342193609e-14  1.01533516827e-14  1.04247864227e-14
 9.66416223235e-15  1.01468597364e-14  1.01517813584e-14  1.11616021997e-14  1.27719242197e-14  1.3008900215e-14  1.28105697272e-14  1.05794439438e-14  1.23055073407e-14  1.15643539974e-14  1.04715094707e-14  9.73444000438e-15  6.34323588739e-15  8.27048793719e-15  1.1410823336e-14  8.30954927811e-15  1.10112974637e-14  1.20253471689e-14  1.03497576893e-14  9.03578760087e-15  1.19320541885e-14  1.182545295e-14  1.11534557147e-14  1.26153509561e-14  1.0799225604e-14  1.30290929241e-14  9.66987936524e-15  1.29713852566e-14  1.36789771475e-14  1.8815600573e-14  1.59116699422e-14  1.70931692147e-14  2.14158416157e-14  2.25295434202e-14  2.37041012011e-14  2.65016389416e-14  2.86047291569e-14  3.48752391084e-14  3.95248044579e-14  4.63166735132e-14  5.37707339793e-14  6.0517551332e-14  6.9904949042e-14  8.34321624462e-14  1.01035864037e-13  1.23184798403e-13  1.54018006385e-13  1.94296556548e-13  2.55506555051e-13  3.5057468298e-13  5.31912053902e-13  9.92067479167e-13  2.82201586973e-12  9.90928684301e-13  5.29569561612e-13  3.50848987824e-13  2.57124587757e-13  1.95463937065e-13  1.52704382025e-13  1.21484614976e-13  1.00408926142e-13  8.14363184695e-14  6.92367924361e-14  6.05324088851e-14  4.94530215981e-14  4.30083866441e-14  3.88940863416e-14  3.16855446779e-14  2.8952943008e-14  2.40503085583e-14  2.51647372114e-14  2.25028948693e-14  1.87887730217e-14  1.86274863739e-14  1.78610752529e-14  1.54809098579e-14  1.52964583836e-14  1.45370309885e-14  1.44015006898e-14  1.26397848442e-14  1.23604925281e-14  1.33428719265e-14  1.21378745406e-14  1.1987848637e-14  1.10600727225e-14  1.16389268071e-14  1.38515245497e-14  1.15674402806e-14  1.40834291509e-14  1.14762914402e-14  9.5097247424e-15  7.76165045247e-15  1.1470991631e-14  1.26622083029e-14  1.21983896148e-14  1.02680545237e-14
 9.15313107257e-15  8.76733310675e-15  9.39761213082e-15  1.18575626012e-14  1.13711082931e-14  1.27308157077e-14  1.43780922971e-14  9.63509694962e-15  1.03891891824e-14  1.14928035782e-14  9.93056224092e-15  1.23613312981e-14  9.46360625547e-15  8.67888889491e-15  1.02437868961e-14  1.07468534876e-14  1.0537231627e-14  9.73011096339e-15  1.01747016005e-14  9.56408933789e-15  1.25054787767e-14  1.24785767137e-14  9.54409773064e-15  1.09554441404e-14  1.22345580536e-14  1.29058216753e-14  1.25310754105e-14  1.30167551355e-14  1.24564902513e-14  1.67887711174e-14  1.49097229389e-14  1.8994227763e-14  1.9973151922e-14  2.11812093193e-14  2.2814760025e-14  2.36293434103e-14  2.45143122444e-14  2.83493712066e-14  3.53427336853e-14  3.80201096132e-14  4.21274354303e-14  5.25704941627e-14  5.98115926495e-14  6.90793341031e-14  8.09522181105e-14  9.80873781233e-14  1.23168954177e-13  1.5234279253e-13  1.94966401366e-13  2.55524949229e-13  3.52903983902e-13  5.31764483266e-13  9.90928684301e-13  2.82336080586e-12  9.91486622464e-13  5.31598010375e-13  3.53418864382e-13  2.5459078225e-13  1.93231918171e-13  1.53781431693e-13  1.24196274745e-13  1.01509453672e-13  8.6014819136e-14  7.26182473991e-14  6.07243501113e-14  5.29545229894e-14  4.52918738024e-14  3.71071884225e-14  3.29718399682e-14  2.97999624778e-14  2.86331046548e-14  2.37706144836e-14  2.11527994267e-14  2.08648159584e-14  1.94848463527e-14  1.88543389169e-14  1.4624512316e-14  1.3925788329e-14  1.19602768817e-14  1.1664721206e-14  1.4205236079e-14  1.26548810115e-14  1.26315841078e-14  1.12600603848e-14  9.30922636729e-15  9.03675851136e-15  1.03828548566e-14  9.90584241417e-15  1.30833193635e-14  1.0387869896e-14  9.32645018276e-15  7.86083096337e-15  1.1921363394e-14  1.08102069623e-14  1.16289303123e-14  8.89852174041e-15
 8.85388278076e-15  7.59261482942e-15  1.06869326186e-14  1.15319451771e-14  9.68344148567e-15  1.33646153938e-14  1.09110462687e-14  8.54785226115e-15  9.13728052524e-15  9.98319405509e-15  6.85559364589e-15  8.21857310358e-15  1.0090713529e-14  1.03002880064e-14  9.00782829986e-15  7.98732659193e-15  1.07555272399e-14  9.84222724173e-15  8.17785780963e-15  9.20089404632e-15  1.06364146205e-14  1.13542870699e-14  1.18469675264e-14  1.22548618342e-14  1.13865185518e-14  1.26158097129e-14  1.34447309553e-14  1.39123920734e-14  1.1706787063e-14  1.18336975692e-14  1.22904070997e-14  1.50692936742e-14  1.84971341677e-14  1.83196477398e-14  1.92192204398e-14  2.17555290879e-14  2.28837498193e-14  2.90702257326e-14  3.05534804401e-14  3.28699022822e-14  3.49721009493e-14  4.34756511036e-14  5.25996482857e-14  6.06698558376e-14  7.01187406076e-14  8.13833810922e-14  1.01771412336e-13  1.23346813396e-13  1.52758433011e-13  1.95524382859e-13  2.55488425923e-13  3.51157581481e-13  5.29569561612e-13  9.91486622464e-13  2.81615585704e-12  9.90270971801e-13  5.3201905063e-13  3.50573771831e-13  2.57399954359e-13  1.94906023624e-13  1.54074055074e-13  1.24365541249e-13  1.02134687131e-13  8.32493936447e-14  7.02568927563e-14  6.13689441604e-14  4.94266347279e-14  4.26382604065e-14  3.63795588995e-14  3.18454341388e-14  2.98250254103e-14  2.98934644754e-14  2.61435317581e-14  2.10087472298e-14  2.13365033578e-14  2.00973635111e-14  1.764777635e-14  1.50143123714e-14  1.45224074829e-14  1.4162227536e-14  1.39716111467e-14  1.2812815994e-14  1.33200895228e-14  1.20237668493e-14  9.41590703026e-15  1.03160834034e-14  1.15926112403e-14  1.11110193118e-14  1.10256809494e-14  1.1625069902e-14  9.75903394027e-15  8.93913605959e-15  1.11822545926e-14  1.24467328522e-14  1.14511677643e-14  8.69681807962e-15
 9.93255709239e-15  9.24301876331e-15  1.01875289954e-14  7.98972617094e-15  9.52287702428e-15  1.34236370614e-14  1.00326139295e-14  1.0579108314e-14  1.07205807988e-14  1.3593215998e-14  8.80988282499e-15  1.08939323846e-14  1.17484429808e-14  1.10054326452e-14  1.15764161455e-14  1.18380209263e-14  1.29186856551e-14  1.15366639536e-14  1.19951762928e-14  9.95147536728e-15  1.08216485301e-14  1.39563813047e-14  1.13198115973e-14  1.46862444024e-14  1.21858219206e-14  1.29824753948e-14  1.47780271496e-14  1.23757079813e-14  1.18497984241e-14  1.27946879959e-14  9.55969440209e-15  1.44590994183e-14  1.65784718888e-14  1.84767051421e-14  1.83821266735e-14  1.99529264077e-14  2.1575047339e-14  2.58508654828e-14  2.72610666497e-14  3.05151170148e-14  3.39559737523e-14  3.67025885827e-14  4.45632770496e-14  5.24547730623e-14  5.99398678876e-14  6.79036593939e-14  8.18935629256e-14  9.95752425146e-14  1.21800839381e-13  1.54336861134e-13  1.95638350577e-13  2.56072597585e-13  3.50848987824e-13  5.31598010375e-13  9.90270971801e-13  2.81850740344e-12  9.91395521076e-13  5.28834076565e-13  3.50415518439e-13  2.52733899468e-13  1.94555833136e-13  1.52327256435e-13  1.22678649959e-13  1.00279862728e-13  8.10203939776e-14  7.01107523706e-14  5.90070411456e-14  4.95826293431e-14  4.36474681998e-14  3.86838643074e-14  3.50540099817e-14  3.05038086882e-14  2.96618158716e-14  2.41300448468e-14  2.35700002237e-14  2.02446640336e-14  2.01330196146e-14  1.92424801026e-14  1.62812570325e-14  1.43367879658e-14  1.44267825239e-14  1.17739852768e-14  1.50780459088e-14  1.1237017004e-14  1.15452879507e-14  1.39050822075e-14  1.39779028799e-14  7.83550650689e-15  9.15823044351e-15  1.22644002475e-14  1.15604864589e-14  1.00344163731e-14  9.35722554227e-15  9.94467514897e-15  1.13907682873e-14  1.12071642782e-14
 8.86963558442e-15  9.17474404725e-15  1.04225337935e-14  1.05247898662e-14  1.12147168164e-14  1.24901368425e-14  9.58976965916e-15  1.0174702422e-14  1.14657619128e-14  1.18992662386e-14  9.23877036655e-15  9.19247243497e-15  9.06648079897e-15  8.42788206066e-15  1.15837208407e-14  9.85752253017e-15  1.17399917962e-14  1.1648424501e-14  1.19504289939e-14  1.10377241381e-14  9.41160623851e-15  1.11556414356e-14  9.08693002952e-15  1.11377755948e-14  1.32592094407e-14  1.10725023616e-14  1.11698201516e-14  1.51794065475e-14  1.4602867234e-14  1.35127774123e-14  1.31213805695e-14  1.60208894279e-14  1.79001117726e-14  1.71467179885e-14  1.54518667856e-14  1.82392258502e-14  2.08226076211e-14  2.213623155e-14  2.38492831979e-14  2.83009961324e-14  3.02281013898e-14  3.1897126022e-14  4.02368836272e-14  4.42333846308e-14  5.17642254468e-14  5.93426707523e-14  7.14302534032e-14  8.59553159297e-14  1.01246759734e-13  1.24395736416e-13  1.52784094473e-13  1.94604390897e-13  2.57124587757e-13  3.53418864382e-13  5.3201905063e-13  9.91395521076e-13  2.82392284539e-12  9.89550614176e-13  5.29802676972e-13  3.50252679674e-13  2.52001830592e-13  1.92861951245e-13  1.53893125933e-13  1.22345473789e-13  9.99336391585e-14  8.16785051796e-14  6.87917116261e-14  5.97815567902e-14  5.21797652931e-14  4.40087192665e-14  3.82988785315e-14  3.28607623977e-14  2.8749509156e-14  2.81195275884e-14  2.64966941088e-14  2.37060636209e-14  1.80154071751e-14  1.96147133275e-14  1.72536204855e-14  1.49485912667e-14  1.61035073939e-14  1.2546780871e-14  1.29170052379e-14  1.44704899705e-14  1.05238054136e-14  9.11064465119e-15  1.21323108534e-14  1.18836152019e-14  1.06254707611e-14  9.96651315074e-15  1.18230130294e-14  1.07683970607e-14  1.09790973464e-14  1.0127361773e-14  9.72721133468e-15  1.16522976041e-14
 7.86969561702e-15  9.23656916072e-15  9.27896546401e-15  1.02160904684e-14  9.95509522799e-15  1.24188146215e-14  1.02449738154e-14  1.20742584932e-14  1.07324220453e-14  1.06597695177e-14  8.86911796549e-15  9.10646376125e-15  9.40519956946e-15  8.86004309976e-15  1.07406632306e-14  1.02858004104e-14  1.1313909481e-14  1.10842914656e-14  1.04127516361e-14  9.34199070376e-15  9.60631102328e-15  1.11627999241e-14  1.22708178423e-14  1.32012047144e-14  1.24320725717e-14  1.2835365068e-14  1.13854833355e-14  1.55691690414e-14  1.30867924419e-14  1.17654416013e-14  1.14433013961e-14  1.43139773038e-14  1.38864828722e-14  1.34023483938e-14  1.55867405317e-14  1.75475406944e-14  1.79470322935e-14  1.71874704541e-14  2.05922521441e-14  2.49682957372e-14  2.76879010141e-14  2.93323827958e-14  3.13231571953e-14  3.59307090929e-14  4.40804378451e-14  4.76980813859e-14  6.0150472413e-14  7.23120862706e-14  8.49319166258e-14  9.99750779621e-14  1.2240122321e-13  1.52304370584e-13  1.95463937065e-13  2.5459078225e-13  3.50573771831e-13  5.28834076565e-13  9.89550614176e-13  2.81573296049e-12  9.89381298937e-13  5.29411261485e-13  3.51309980012e-13  2.54154023813e-13  1.93932512838e-13  1.52428719507e-13  1.22160668832e-13  9.91060272853e-14  8.1560207644e-14  7.10622783368e-14  5.95556748316e-14  5.05242001173e-14  4.30496855752e-14  3.52378842822e-14  3.38710826945e-14  3.19100873033e-14  2.92039097478e-14  2.41968624638e-14  2.09914394646e-14  2.05054965728e-14  2.06902001018e-14  1.78753122864e-14  1.48187177295e-14  1.19520445025e-14  1.24719299057e-14  1.33783197232e-14  1.34616511095e-14  1.15772151405e-14  1.11093740175e-14  1.23972786975e-14  1.19595973312e-14  1.16982298185e-14  1.2502497731e-14  1.118033387e-14  1.16920809054e-14  8.82231561941e-15  6.84191166819e-15  8.17773290899e-15
 9.22037141214e-15  9.85095969616e-15  1.07138758039e-14  7.42396626942e-15  6.08670047787e-15  7.78841207291e-15  9.73522356106e-15  1.03457765666e-14  1.03868661518e-14  9.41533435837e-15  9.89710285228e-15  1.11109113769e-14  1.10452106811e-14  1.02647542956e-14  1.00019791316e-14  1.0704974421e-14  1.00159249391e-14  1.0889857851e-14  1.06407474658e-14  8.91499984279e-15  1.08473382876e-14  9.67742219197e-15  8.96254889479e-15  9.28898101242e-15  1.31831862483e-14  1.24490757776e-14  1.09730834805e-14  1.30091464869e-14  1.37390394384e-14  1.13638358829e-14  1.36860762744e-14  1.37526305531e-14  1.30034031921e-14  1.10785377547e-14  1.75563056091e-14  1.69360125599e-14  1.74727844218e-14  1.67989196906e-14  1.96994048816e-14  2.14093270611e-14  2.38273423917e-14  2.59701585315e-14  3.06837804237e-14  3.48769315869e-14  3.80288481149e-14  4.29319971405e-14  5.00234423901e-14  5.84336064493e-14  7.06902352452e-14  8.51610669933e-14  1.01052866372e-13  1.20690120475e-13  1.52704382025e-13  1.93231918171e-13  2.57399954359e-13  3.50415518439e-13  5.29802676972e-13  9.89381298937e-13  2.81657373016e-12  9.90971704604e-13  5.3157388403e-13  3.52489894727e-13  2.57188326403e-13  1.95010341563e-13  1.55695606152e-13  1.23744040668e-13  1.02555261141e-13  8.35626743912e-14  7.22314236704e-14  5.97679320245e-14  4.94714800357e-14  4.40975405137e-14  3.65002953758e-14  3.38799893466e-14  3.13492137516e-14  2.67041071418e-14  2.24029384778e-14  2.02505122512e-14  1.96480396826e-14  1.79201885055e-14  1.68755508936e-14  1.34641334288e-14  1.40538443563e-14  1.22425776605e-14  1.43758739475e-14  1.08242437162e-14  1.10432323906e-14  1.31058646616e-14  1.19520925937e-14  1.0361153305e-14  1.12179364051e-14  1.31162969641e-14  1.39835583134e-14  1.41729420154e-14  1.08467682656e-14  8.07551164667e-15
 9.58263400638e-15  1.08356469011e-14  9.17411285962e-15  8.92491855538e-15  9.07173421752e-15  9.63589295721e-15  9.00103882263e-15  1.08854588646e-14  8.91895723003e-15  1.03872859391e-14  9.72339187988e-15  9.01222536128e-15  7.49241050671e-15  1.0082286596e-14  8.38616183884e-15  9.10239013563e-15  9.7913191084e-15  1.03946317745e-14  1.22677652614e-14  1.06271926148e-14  9.60526559918e-15  8.83568665111e-15  9.53625693421e-15  9.28139632888e-15  1.03914615369e-14  9.85135955745e-15  1.09181207081e-14  1.18193997244e-14  1.31423918571e-14  1.12692910555e-14  1.14568087496e-14  1.39505468053e-14  1.39428896215e-14  1.31595766671e-14  1.64253577336e-14  1.59088023384e-14  1.76171754003e-14  1.73906613003e-14  1.78187426866e-14  1.95687202024e-14  2.06573763352e-14  2.3579431676e-14  2.81213182977e-14  2.79908768638e-14  3.11007856992e-14  3.72143172805e-14  4.26831811126e-14  5.11637389132e-14  5.6971438742e-14  7.01519078727e-14  8.47425844204e-14  1.00035438648e-13  1.21484614976e-13  1.53781431693e-13  1.94906023624e-13  2.52733899468e-13  3.50252679674e-13  5.29411261485e-13  9.90971704604e-13  2.82048612545e-12  9.90509429295e-13  5.29063754072e-13  3.51855824001e-13  2.56549799745e-13  1.96015181624e-13  1.5303636783e-13  1.25887372046e-13  1.00470967419e-13  8.52706724814e-14  7.12987517119e-14  6.20415280969e-14  5.20731950558e-14  4.48815791713e-14  3.73519659317e-14  3.50601508691e-14  3.17112123247e-14  2.54528937644e-14  2.28168311019e-14  2.12544742807e-14  1.83733863762e-14  1.6641808622e-14  1.48955902667e-14  1.39244243348e-14  1.15386887969e-14  1.26167723346e-14  1.14971562867e-14  1.21461046242e-14  1.31472352078e-14  1.13571804864e-14  9.35145137782e-15  8.62798531466e-15  1.12303872037e-14  1.31982443149e-14  1.06622397227e-14  1.00475407441e-14  7.82660725321e-15
 9.8887878569e-15  1.2046051569e-14  1.10571772255e-14  1.03951816672e-14  1.11523035035e-14  1.19233932575e-14  1.15675501525e-14  1.07024634807e-14  8.30709883948e-15  1.13997862234e-14  1.07815668762e-14  8.88724431943e-15  8.40153183202e-15  7.53428690105e-15  7.88916190084e-15  1.08510349365e-14  1.17863845959e-14  1.07950809779e-14  1.0239190122e-14  1.01300678048e-14  1.05212189542e-14  1.04025463911e-14  1.03674792124e-14  9.31141545271e-15  8.54418668327e-15  1.00629507768e-14  1.14786014595e-14  1.4707239055e-14  1.32174472119e-14  1.18578673586e-14  1.18040734069e-14  1.16678790593e-14  1.27993081053e-14  1.18147005421e-14  1.63353830749e-14  1.69645699251e-14  1.55867420095e-14  1.49809661474e-14  1.80212823936e-14  1.91754346496e-14  1.9767700731e-14  2.35164501124e-14  2.50592370508e-14  2.53522662723e-14  2.87627678032e-14  3.23986906627e-14  3.73644891278e-14  4.51205786525e-14  4.9426143085e-14  5.74080800439e-14  6.91237651184e-14  8.37004737457e-14  1.00408926142e-13  1.24196274745e-13  1.54074055074e-13  1.94555833136e-13  2.52001830592e-13  3.51309980012e-13  5.3157388403e-13  9.90509429295e-13  2.82123212917e-12  9.87254210185e-13  5.29602616418e-13  3.49735563206e-13  2.52535183542e-13  1.93698647677e-13  1.54847044001e-13  1.21609960165e-13  1.02544500039e-13  8.46355313954e-14  7.12287579117e-14  5.93682450524e-14  5.22566055304e-14  4.28494535768e-14  4.05217545039e-14  3.48893197942e-14  2.93542917652e-14  2.75118378411e-14  2.37124775308e-14  2.14073275545e-14  1.95444363847e-14  1.53091502736e-14  1.66792110953e-14  1.49213193248e-14  1.16372988981e-14  1.4122388792e-14  1.46443983214e-14  1.29797358506e-14  9.46590652494e-15  8.89385150653e-15  9.97050385132e-15  1.10584186791e-14  1.30915966254e-14  1.12259166959e-14  1.24320391029e-14  1.00971245897e-14
 8.59394934293e-15  9.08632709903e-15  9.22255083272e-15  9.92950199237e-15  1.13731748595e-14  1.01571115136e-14  9.84831170612e-15  8.46106336558e-15  9.45475144469e-15  1.11304294476e-14  8.49649027527e-15  1.10058936743e-14  8.24123913387e-15  8.12157412963e-15  8.48485898068e-15  9.82754059338e-15  9.17021229338e-15  9.58853117185e-15  1.07884604818e-14  1.0140345982e-14  9.31063365169e-15  1.05014536908e-14  1.04435119267e-14  8.9170583468e-15  9.87197436988e-15  8.50677996075e-15  8.92649189817e-15  1.06886449142e-14  1.08300179051e-14  1.32240947108e-14  1.11096113368e-14  1.44500630836e-14  1.20239635445e-14  1.03638316703e-14  1.34564170997e-14  1.46249227026e-14  1.36047106014e-14  1.60387533239e-14  1.66863296761e-14  1.75614574855e-14  1.56784839754e-14  2.02761860529e-14  2.20590997568e-14  2.30214778965e-14  2.47614623143e-14  2.86903481246e-14  3.30989346544e-14  3.59561722021e-14  4.10141220363e-14  4.87209898025e-14  5.71116744213e-14  6.80926248704e-14  8.14363184695e-14  1.01509453672e-13  1.24365541249e-13  1.52327256435e-13  1.92861951245e-13  2.54154023813e-13  3.52489894727e-13  5.29063754072e-13  9.87254210185e-13  2.81015622781e-12  9.86039375789e-13  5.26748642597e-13  3.4916385039e-13  2.54152139021e-13  1.93266731931e-13  1.52246395159e-13  1.21220378012e-13  9.98100673699e-14  8.30653179388e-14  6.8762231955e-14  6.06609839027e-14  5.19207091601e-14  4.41095849933e-14  3.81618140552e-14  3.28199304273e-14  2.96428832961e-14  2.6537845353e-14  2.4588146008e-14  2.09494906571e-14  1.71579185632e-14  1.91422090575e-14  1.79802941988e-14  1.60127698254e-14  1.48108908824e-14  1.61897606937e-14  1.50868766709e-14  1.25128964591e-14  1.2184604982e-14  1.30454137811e-14  1.23873021261e-14  1.27711092056e-14  9.90799423832e-15  8.86124302005e-15  7.4917834175e-15
 9.73950519655e-15  8.16891012881e-15  1.07878328158e-14  1.09576538348e-14  1.1628579205e-14  1.15181186606e-14  1.04918162674e-14  1.02848199545e-14  1.03671144742e-14  1.20476337066e-14  1.02517396934e-14  8.94170944717e-15  9.87720957464e-15  9.04088321809e-15  8.58512182275e-15  8.74629808834e-15  1.21851534301e-14  8.74854042107e-15  1.00498667474e-14  1.00351779196e-14  9.26067703391e-15  9.79936535314e-15  9.51405386102e-15  9.7612530336e-15  1.39726440621e-14  1.00899987575e-14  9.68859996684e-15  1.19251535225e-14  1.0974673171e-14  1.17702429135e-14  1.17286136868e-14  1.40920156679e-14  1.11126661572e-14  9.04771051834e-15  1.15222355158e-14  1.26873251922e-14  1.08651479554e-14  1.3128121716e-14  1.45081769052e-14  1.55652806293e-14  1.81285997778e-14  1.92349666547e-14  2.13409759142e-14  2.1371830782e-14  2.33771207566e-14  2.47074489182e-14  2.73990831499e-14  3.51185062163e-14  3.95878727728e-14  4.33248214316e-14  5.0403559707e-14  5.773633603e-14  6.92367924361e-14  8.6014819136e-14  1.02134687131e-13  1.22678649959e-13  1.53893125933e-13  1.93932512838e-13  2.57188326403e-13  3.51855824001e-13  5.29602616418e-13  9.86039375789e-13  2.81769506467e-12  9.89973868994e-13  5.2583627301e-13  3.50050554417e-13  2.56806438299e-13  1.9469203287e-13  1.55089536793e-13  1.23636563697e-13  1.01504326681e-13  8.48928753178e-14  7.04205360585e-14  5.95561442392e-14  5.25801443727e-14  4.56210214274e-14  3.91888917599e-14  3.33349227915e-14  3.04060738853e-14  2.61214181447e-14  2.26314337129e-14  1.9824628174e-14  2.00114156079e-14  1.79802386972e-14  1.64422202719e-14  1.60000516662e-14  1.50319896129e-14  1.36776739653e-14  1.36616535957e-14  1.28497109846e-14  1.31212557063e-14  1.31954260543e-14  1.14144184567e-14  1.22672473407e-14  1.23454788788e-14  1.19811666727e-14
 1.25075072302e-14  9.04522235915e-15  1.0114532782e-14  1.1925927811e-14  9.07078209637e-15  8.79817177023e-15  1.0660834682e-14  1.01079350083e-14  8.78675857408e-15  1.28010156581e-14  1.28390392191e-14  1.06297723303e-14  1.02865740537e-14  9.36770762784e-15  9.02090378993e-15  9.82994255815e-15  8.86855948999e-15  9.0517470099e-15  8.35851806656e-15  9.43074008218e-15  9.40875168923e-15  9.64719756928e-15  8.60139043393e-15  1.09683051714e-14  1.10680167738e-14  9.99617469318e-15  8.82613375337e-15  1.02270499148e-14  1.12899970294e-14  1.10526436573e-14  1.17291882812e-14  1.17516392147e-14  1.13138872583e-14  1.07007473271e-14  1.23946645262e-14  1.17701841609e-14  1.33319670474e-14  1.35659946883e-14  1.48158706929e-14  1.63799249026e-14  1.62579465248e-14  1.70616054971e-14  1.89088476111e-14  2.15929234311e-14  2.20566778582e-14  2.41926235265e-14  2.79443640301e-14  3.18955601008e-14  3.49676370814e-14  4.11395795598e-14  4.56076500331e-14  5.46389228866e-14  6.05324088851e-14  7.26182473991e-14  8.32493936447e-14  1.00279862728e-13  1.22345473789e-13  1.52428719507e-13  1.95010341563e-13  2.56549799745e-13  3.49735563206e-13  5.26748642597e-13  9.89973868994e-13  2.81342521371e-12  9.84819604496e-13  5.26437367652e-13  3.49126274763e-13  2.54952421116e-13  1.93736198716e-13  1.5534725794e-13  1.24500156195e-13  1.0112236254e-13  8.39470747097e-14  6.87263383318e-14  5.97239459112e-14  5.08652147704e-14  4.57208947757e-14  3.89260317095e-14  3.44716679052e-14  3.08694999909e-14  2.70307443025e-14  2.14504359448e-14  2.25061568624e-14  2.11055785062e-14  1.93116437181e-14  1.77993066406e-14  1.4672335092e-14  1.43279213997e-14  1.38259804732e-14  1.390560887e-14  1.14733451721e-14  1.1629821097e-14  1.22467995847e-14  1.33996327217e-14  1.32039648889e-14  1.15499596634e-14
 8.89553794986e-15  6.82217069271e-15  8.85298657777e-15  9.52123300674e-15  9.2144233296e-15  1.073381869e-14  9.88750373044e-15  9.61065660239e-15  8.38534838578e-15  1.08496538874e-14  1.14180320811e-14  1.13709599424e-14  9.90232920275e-15  1.03852736378e-14  1.01337559672e-14  9.00624734945e-15  7.28365820515e-15  1.03525787599e-14  1.0288321112e-14  1.00677745319e-14  1.00322276743e-14  9.76649007348e-15  1.154265127e-14  1.11643628571e-14  1.01315947603e-14  8.19362002917e-15  7.91172999011e-15  9.21208475421e-15  1.05164187963e-14  1.11080651809e-14  1.04157303163e-14  1.10179481917e-14  1.15521248959e-14  1.05985084269e-14  1.27673350103e-14  1.21119133262e-14  1.28320302661e-14  1.36544973354e-14  1.26074971102e-14  1.45531768225e-14  1.54846168107e-14  1.66396340811e-14  1.65162139757e-14  1.86693314553e-14  1.97231538585e-14  2.11184617422e-14  2.3247639825e-14  2.934855094e-14  3.08826671007e-14  3.55312825958e-14  3.72495790287e-14  4.43938057232e-14  4.94530215981e-14  6.07243501113e-14  7.02568927563e-14  8.10203939776e-14  9.99336391585e-14  1.22160668832e-13  1.55695606152e-13  1.96015181624e-13  2.52535183542e-13  3.4916385039e-13  5.2583627301e-13  9.84819604496e-13  2.80828894406e-12  9.85667228988e-13  5.30480257573e-13  3.50080081343e-13  2.56139626953e-13  1.95585030327e-13  1.53582574971e-13  1.24254810232e-13  1.03814465754e-13  8.29337401864e-14  7.22694309202e-14  6.02153488383e-14  5.06925026958e-14  4.61357271061e-14  3.91423981568e-14  3.48690641561e-14  3.12954482471e-14  2.80088110651e-14  2.27934669125e-14  2.03484634265e-14  1.94954679306e-14  1.70659102094e-14  1.54926816834e-14  1.36015841995e-14  1.27155952182e-14  1.33080221989e-14  1.0873574172e-14  1.05995281738e-14  1.18219214784e-14  1.29697354047e-14  1.18418420424e-14  1.1342314892e-14
 1.1744468582e-14  1.07578575969e-14  8.89777722634e-15  9.34111699624e-15  1.07711034842e-14  7.97168217304e-15  9.68522586083e-15  1.05957500141e-14  1.13998330023e-14  1.0646707852e-14  1.14980182691e-14  1.14011443913e-14  9.0057293273e-15  9.67204619035e-15  8.96867907599e-15  9.3823583818e-15  1.02814739567e-14  1.21439201652e-14  1.18580097171e-14  9.04571422482e-15  9.80888140146e-15  1.12326881395e-14  9.99142256405e-15  8.86697576817e-15  9.69031565194e-15  1.06476608548e-14  8.91677964469e-15  8.24844830262e-15  9.2351012625e-15  1.07402040909e-14  1.19485060783e-14  1.27674739388e-14  9.7484547802e-15  1.07385499326e-14  1.31730666266e-14  1.22275317981e-14  1.04919010932e-14  1.21414596772e-14  1.19272413929e-14  1.50612346542e-14  1.50108524442e-14  1.8137177241e-14  1.50626489318e-14  1.73577752525e-14  1.85178269525e-14  1.79101989395e-14  2.0175662861e-14  2.36430733418e-14  2.71523409135e-14  3.22750019547e-14  3.31469502828e-14  3.80371703599e-14  4.30083866441e-14  5.29545229894e-14  6.13689441604e-14  7.01107523706e-14  8.16785051796e-14  9.91060272853e-14  1.23744040668e-13  1.5303636783e-13  1.93698647677e-13  2.54152139021e-13  3.50050554417e-13  5.26437367652e-13  9.85667228988e-13  2.81400524814e-12  9.90204724817e-13  5.3070544634e-13  3.52165923434e-13  2.5795176195e-13  1.9815651989e-13  1.5395322874e-13  1.23961403827e-13  1.00029624098e-13  8.40744400975e-14  7.00408261729e-14  5.85176505208e-14  5.0362541419e-14  4.48075293381e-14  3.50581056096e-14  3.13659187413e-14  2.85870369825e-14  2.56918962454e-14  2.24468290188e-14  2.2616376249e-14  1.78581618404e-14  1.78935250191e-14  1.4841257723e-14  1.50570088155e-14  1.6985474516e-14  1.43344918333e-14  1.32598486531e-14  1.16077816242e-14  1.16237666728e-14  1.04337296436e-14  1.14971761607e-14
 1.04779944805e-14  7.52428734844e-15  9.43683358368e-15  1.12993263964e-14  1.01856779453e-14  1.05951276402e-14  1.13627840124e-14  1.17169990634e-14  1.17538933871e-14  1.2779254371e-14  1.24167607635e-14  9.34206655949e-15  1.03715654314e-14  7.63494198055e-15  9.1213150444e-15  9.54644129239e-15  9.45106872732e-15  1.08837675334e-14  1.03023313559e-14  1.02003126129e-14  1.20345074426e-14  1.12783160376e-14  9.00183174311e-15  9.82510539615e-15  9.00963112268e-15  1.12642679936e-14  1.15911278112e-14  1.20314093446e-14  1.09870907584e-14  1.01627015075e-14  1.31112141201e-14  1.33648504622e-14  8.84318492557e-15  8.98573382155e-15  1.19146503026e-14  1.31672981545e-14  1.03236488849e-14  1.16807930261e-14  1.11968362608e-14  1.32673497066e-14  1.07385822706e-14  1.43468241447e-14  1.54633606239e-14  1.45796551737e-14  1.57337590653e-14  1.69941508674e-14  1.67468324486e-14  2.16429374094e-14  2.22153521738e-14  2.58304378971e-14  2.87497015334e-14  3.26686465604e-14  3.88940863416e-14  4.52918738024e-14  4.94266347279e-14  5.90070411456e-14  6.87917116261e-14  8.1560207644e-14  1.02555261141e-13  1.25887372046e-13  1.54847044001e-13  1.93266731931e-13  2.56806438299e-13  3.49126274763e-13  5.30480257573e-13  9.90204724817e-13  2.82115893231e-12  9.8977818619e-13  5.30046180573e-13  3.52671306842e-13  2.58296153011e-13  1.95321214634e-13  1.54824660304e-13  1.23774002386e-13  1.0072154263e-13  8.31272200219e-14  7.07605861764e-14  5.94703682309e-14  5.17703461839e-14  4.33085073307e-14  3.99919210993e-14  3.41759285881e-14  2.95182612713e-14  2.61407511041e-14  2.42618020211e-14  1.9830023643e-14  1.89267328974e-14  1.71475722982e-14  1.82145015279e-14  1.59580002073e-14  1.48724978531e-14  1.51433949061e-14  1.39660835236e-14  1.22570759405e-14  1.20826107351e-14  1.1057135739e-14
 1.11706504435e-14  1.22818222878e-14  1.14940371124e-14  9.91300815212e-15  1.24598321617e-14  1.13512255048e-14  9.93994732403e-15  1.107435681e-14  1.1224237663e-14  1.16078892482e-14  1.28293243274e-14  1.07292243188e-14  1.10814970837e-14  9.30415065981e-15  1.09569234509e-14  1.1005328359e-14  8.40022908343e-15  8.96924022067e-15  1.12093363953e-14  1.31515234481e-14  9.40666098996e-15  8.00911134766e-15  6.72247853668e-15  7.96519314787e-15  8.089677302e-15  9.8036920733e-15  9.27659618368e-15  1.11031835086e-14  1.0467342344e-14  9.91977570758e-15  1.11278421824e-14  1.02962705117e-14  8.12512512112e-15  9.84202044734e-15  1.32705194016e-14  1.16387193073e-14  9.25995138967e-15  1.37671561398e-14  1.20965343865e-14  1.25002861683e-14  1.30399428175e-14  1.24553532058e-14  1.34858866073e-14  1.47300741226e-14  1.65582989009e-14  1.77313935841e-14  1.84207414488e-14  1.88161418441e-14  2.0871503453e-14  2.43728672104e-14  2.68351792371e-14  2.87507122738e-14  3.16855446779e-14  3.71071884225e-14  4.26382604065e-14  4.95826293431e-14  5.97815567902e-14  7.10622783368e-14  8.35626743912e-14  1.00470967419e-13  1.21609960165e-13  1.52246395159e-13  1.9469203287e-13  2.54952421116e-13  3.50080081343e-13  5.3070544634e-13  9.8977818619e-13  2.81366348671e-12  9.91551105206e-13  5.30136044979e-13  3.51885205541e-13  2.55558927917e-13  1.94976080542e-13  1.5404014004e-13  1.25343734096e-13  1.02709590283e-13  8.39206257672e-14  7.06577984439e-14  5.9131291024e-14  5.23443430122e-14  4.5022795216e-14  3.90994916919e-14  3.47840585725e-14  2.74543109113e-14  2.49289871038e-14  2.26867252923e-14  2.05162749811e-14  1.79843518543e-14  1.95689808525e-14  1.81311185223e-14  1.64041156029e-14  1.77366232747e-14  1.64937919844e-14  1.73324383547e-14  1.48385309554e-14  1.09630387563e-14
 1.26366602305e-14  1.29470416245e-14  1.30116775259e-14  9.98451436749e-15  1.02160672612e-14  1.19320809764e-14  1.11799567181e-14  1.2450322804e-14  1.13071342585e-14  9.18781304191e-15  1.10709409777e-14  1.03658194998e-14  9.50764156893e-15  9.68860185353e-15  1.13448206803e-14  1.22701320866e-14  9.08906663199e-15  8.19316126713e-15  6.56198258464e-15  8.08331946094e-15  8.06615463244e-15  6.7022492832e-15  8.96314687466e-15  8.56406123463e-15  8.2892553956e-15  8.84354926324e-15  1.07650886172e-14  1.30311267798e-14  1.02321055151e-14  1.00781852828e-14  1.01506939165e-14  1.11770103639e-14  8.20276777454e-15  1.03193933921e-14  1.17379767485e-14  1.23350029672e-14  1.18957094095e-14  1.46487284743e-14  1.54076051538e-14  1.37136992201e-14  1.14616927383e-14  1.21593237739e-14  1.18494276056e-14  1.3442141663e-14  1.39253162714e-14  1.6298601729e-14  1.5773216448e-14  1.85358628567e-14  1.85313073225e-14  2.23482307209e-14  2.45673506961e-14  2.35851301206e-14  2.8952943008e-14  3.29718399682e-14  3.63795588995e-14  4.36474681998e-14  5.21797652931e-14  5.95556748316e-14  7.22314236704e-14  8.52706724814e-14  1.02544500039e-13  1.21220378012e-13  1.55089536793e-13  1.93736198716e-13  2.56139626953e-13  3.52165923434e-13  5.30046180573e-13  9.91551105206e-13  2.82060265358e-12  9.90362619429e-13  5.29118783973e-13  3.51534495045e-13  2.55890011426e-13  1.95918285929e-13  1.54841015937e-13  1.22798896652e-13  1.02046821882e-13  8.34348488116e-14  6.90029456692e-14  5.96482622896e-14  5.25899814825e-14  4.40742711227e-14  3.83480868443e-14  3.40953214414e-14  3.0029426965e-14  2.57173584068e-14  2.42451623814e-14  1.95599595937e-14  2.04361176029e-14  1.74983304819e-14  1.43908552372e-14  1.69042790384e-14  1.40932372893e-14  1.53843299816e-14  1.39381723415e-14  1.3077447682e-14
 1.28819038058e-14  1.29527618562e-14  1.44673125165e-14  1.29866923734e-14  1.22236212689e-14  1.25169024657e-14  1.1987033766e-14  1.23860412368e-14  1.3370450691e-14  1.19012492069e-14  1.19253013312e-14  1.09582655659e-14  8.61769935834e-15  1.01183092604e-14  1.05462854464e-14  1.23154210842e-14  8.57035391611e-15  1.07240099992e-14  9.14012708825e-15  8.86218033142e-15  8.14037202484e-15  7.4928748126e-15  1.22697996715e-14  1.01700781228e-14  1.05822891218e-14  9.76252642445e-15  1.02059033019e-14  1.31092946673e-14  1.16430044683e-14  1.16794524273e-14  1.05121092996e-14  1.038305177e-14  1.10803609349e-14  1.04999700371e-14  1.02450621166e-14  1.12365912364e-14  1.02391642734e-14  1.18346140636e-14  1.24944303954e-14  1.24211933053e-14  1.10862366347e-14  9.40577212076e-15  1.18143674563e-14  1.17008067972e-14  1.42030870505e-14  1.22867613389e-14  1.54689726554e-14  1.58193751833e-14  1.85742689229e-14  2.20787835773e-14  2.21576309333e-14  2.23505096034e-14  2.40503085583e-14  2.97999624778e-14  3.18454341388e-14  3.86838643074e-14  4.40087192665e-14  5.05242001173e-14  5.97679320245e-14  7.12987517119e-14  8.46355313954e-14  9.98100673699e-14  1.23636563697e-13  1.5534725794e-13  1.95585030327e-13  2.5795176195e-13  3.52671306842e-13  5.30136044979e-13  9.90362619429e-13  2.81971184361e-12  9.89944887686e-13  5.29759037181e-13  3.50395678006e-13  2.55521679863e-13  1.97023718967e-13  1.54985027555e-13  1.2548793453e-13  1.00442224426e-13  8.47451265881e-14  7.06655499077e-14  6.23600914165e-14  5.27223809716e-14  4.70030858859e-14  4.13370789994e-14  3.51749155664e-14  3.18907210963e-14  2.74023942277e-14  2.42405545266e-14  1.98783484951e-14  2.00805962329e-14  1.62929502209e-14  1.58938231779e-14  1.48247112032e-14  1.46172972196e-14  1.21765364697e-14  1.11289496509e-14
 1.41686148403e-14  1.41056713542e-14  1.62628647633e-14  1.20970998446e-14  1.31459489625e-14  1.1099952188e-14  1.17900826129e-14  1.05688021649e-14  1.34265548305e-14  1.35958178603e-14  1.51061867961e-14  1.214215651e-14  1.07337491181e-14  1.1295481469e-14  8.62460817592e-15  1.17043890745e-14  1.17078055468e-14  1.08532058906e-14  9.7961449781e-15  1.27363761204e-14  1.16703379951e-14  1.10671276188e-14  1.25642648731e-14  1.0794797594e-14  1.24647627906e-14  1.19768072852e-14  1.13833052033e-14  1.21390790479e-14  1.42847624071e-14  1.22111844701e-14  1.23431749006e-14  1.17802657937e-14  1.0659142485e-14  1.27389216977e-14  1.03549674427e-14  1.28756426993e-14  1.09860031928e-14  1.20810707375e-14  1.11791283902e-14  1.09138248082e-14  1.32056743534e-14  1.08607436315e-14  1.28072644345e-14  1.37365379655e-14  1.34516825158e-14  1.56473739979e-14  1.40847370774e-14  1.49657598731e-14  1.70299804081e-14  2.05250288278e-14  2.3831467315e-14  2.39969108752e-14  2.51647372114e-14  2.86331046548e-14  2.98250254103e-14  3.50540099817e-14  3.82988785315e-14  4.30496855752e-14  4.94714800357e-14  6.20415280969e-14  7.12287579117e-14  8.30653179388e-14  1.01504326681e-13  1.24500156195e-13  1.53582574971e-13  1.9815651989e-13  2.58296153011e-13  3.51885205541e-13  5.29118783973e-13  9.89944887686e-13  2.82034626344e-12  9.89319535554e-13  5.29442096388e-13  3.48419495282e-13  2.55092188004e-13  1.93850801694e-13  1.53976261401e-13  1.24194279346e-13  1.01008047441e-13  8.2113699389e-14  6.93541386058e-14  6.05911637884e-14  4.99158837766e-14  4.59242104676e-14  3.66142496146e-14  3.42947010614e-14  2.82228797102e-14  2.67189301858e-14  2.30279070305e-14  2.15853810992e-14  2.03388435891e-14  1.89108774115e-14  1.66557963984e-14  1.40510900019e-14  1.40978844926e-14  1.42643553821e-14
 1.38804434303e-14  1.32446663377e-14  1.37100182804e-14  1.20143018368e-14  1.34833489758e-14  1.05590629329e-14  1.18519419643e-14  1.15377114783e-14  1.00692428119e-14  1.01134557229e-14  1.33534436557e-14  1.27917192483e-14  1.14882794045e-14  1.15875634587e-14  1.07201959571e-14  1.38883876113e-14  1.05407924735e-14  1.001811248e-14  1.09727764166e-14  1.26866342581e-14  1.15355839804e-14  1.17840125797e-14  1.20154281202e-14  1.23066487789e-14  1.26524958041e-14  1.28923937671e-14  1.30986569818e-14  1.01783693336e-14  1.22912300144e-14  1.17106853294e-14  1.0286137111e-14  1.19026355902e-14  1.05465111068e-14  1.23437637326e-14  1.12025134559e-14  1.10354688765e-14  1.1136862282e-14  1.14364056305e-14  1.21247020387e-14  1.21055786442e-14  1.30515938053e-14  1.27781389153e-14  1.12484334573e-14  1.31596653371e-14  1.42880160207e-14  1.48382785025e-14  1.36107856815e-14  1.40920347917e-14  1.52841340846e-14  1.539267138e-14  2.02579294188e-14  2.15843310452e-14  2.25028948693e-14  2.37706144836e-14  2.98934644754e-14  3.05038086882e-14  3.28607623977e-14  3.52378842822e-14  4.40975405137e-14  5.20731950558e-14  5.93682450524e-14  6.8762231955e-14  8.48928753178e-14  1.0112236254e-13  1.24254810232e-13  1.5395322874e-13  1.95321214634e-13  2.55558927917e-13  3.51534495045e-13  5.29759037181e-13  9.89319535554e-13  2.82104933526e-12  9.88743792811e-13  5.29213669409e-13  3.51207569008e-13  2.55562508465e-13  1.96212876711e-13  1.52487477229e-13  1.22157551455e-13  9.92143510892e-14  8.28341357882e-14  7.30448505351e-14  5.9609601009e-14  5.13826914568e-14  4.33653960137e-14  3.86327385121e-14  3.4156981049e-14  2.76725799002e-14  2.75654128577e-14  2.59673988408e-14  2.22937859789e-14  2.19169231016e-14  1.72144512305e-14  1.58014278845e-14  1.37002735413e-14  1.21526465507e-14
 1.58985408517e-14  1.63125099952e-14  1.35061702815e-14  1.19295611e-14  1.49248091943e-14  1.32688620865e-14  1.34553059095e-14  1.39204103239e-14  1.4254009875e-14  1.3106476627e-14  1.1079596907e-14  1.10335063441e-14  7.1827552027e-15  9.28420349028e-15  8.7329297235e-15  1.12192264043e-14  1.09177126331e-14  1.04484147953e-14  9.44120356316e-15  1.1395063305e-14  9.07799661604e-15  1.20012983739e-14  1.02172898458e-14  8.73123053708e-15  1.00277593972e-14  9.54263346665e-15  1.16876513971e-14  1.01489580714e-14  1.18311708113e-14  1.01530007621e-14  9.6731117011e-15  1.13511729066e-14  1.12435216821e-14  1.24155821552e-14  1.17411959479e-14  8.81581068051e-15  1.0589943954e-14  1.26863957152e-14  1.25510860261e-14  1.02934613662e-14  9.53300154953e-15  1.23029150743e-14  1.25343006779e-14  1.14897637155e-14  1.27476005448e-14  1.40982992118e-14  1.38159173858e-14  1.4718994185e-14  1.47910642266e-14  1.47168300776e-14  1.83149540754e-14  1.76988096275e-14  1.87887730217e-14  2.11527994267e-14  2.61435317581e-14  2.96618158716e-14  2.8749509156e-14  3.38710826945e-14  3.65002953758e-14  4.48815791713e-14  5.22566055304e-14  6.06609839027e-14  7.04205360585e-14  8.39470747097e-14  1.03814465754e-13  1.23961403827e-13  1.54824660304e-13  1.94976080542e-13  2.55890011426e-13  3.50395678006e-13  5.29442096388e-13  9.88743792811e-13  2.82321433856e-12  9.90450440581e-13  5.30106755971e-13  3.49250615787e-13  2.56234035214e-13  1.95455180333e-13  1.55066955471e-13  1.25075594194e-13  1.02490070143e-13  8.62086529271e-14  6.92910598066e-14  6.09245908714e-14  5.3533216901e-14  4.48849336814e-14  4.15078756725e-14  3.39619012271e-14  2.83086789136e-14  3.04074083453e-14  2.59200762849e-14  2.30598884806e-14  1.90112239991e-14  1.85781960919e-14  1.61358088314e-14  1.58865312118e-14
 1.96114681777e-14  1.3421040987e-14  1.77154107804e-14  1.43114049968e-14  1.49451394218e-14  1.57080240143e-14  1.30537659239e-14  1.26804899756e-14  1.15039757826e-14  1.36489405303e-14  1.24471723736e-14  1.14246812967e-14  1.09460828667e-14  9.20340936706e-15  9.30507502446e-15  1.1037137195e-14  1.0834569416e-14  8.80790170489e-15  7.90610742764e-15  9.03650520783e-15  9.38857363559e-15  1.10479643533e-14  1.2411275538e-14  1.24979126299e-14  1.02419950491e-14  1.05288575581e-14  1.07696799044e-14  1.05829089273e-14  8.97247847512e-15  1.04232413845e-14  1.05474476702e-14  1.14528324761e-14  1.07307906148e-14  1.04700973512e-14  8.72671427404e-15  9.69460991088e-15  1.13142496954e-14  1.43109273491e-14  1.31848533697e-14  8.37122013997e-15  8.26997564963e-15  1.26156359607e-14  1.31744943486e-14  1.19685214294e-14  1.17801616532e-14  1.23124254296e-14  1.39667847935e-14  1.24601959852e-14  1.12027719926e-14  1.36172729579e-14  1.56127612181e-14  1.50047591595e-14  1.86274863739e-14  2.08648159584e-14  2.10087472298e-14  2.41300448468e-14  2.81195275884e-14  3.19100873033e-14  3.38799893466e-14  3.73519659317e-14  4.28494535768e-14  5.19207091601e-14  5.95561442392e-14  6.87263383318e-14  8.29337401864e-14  1.00029624098e-13  1.23774002386e-13  1.5404014004e-13  1.95918285929e-13  2.55521679863e-13  3.48419495282e-13  5.29213669409e-13  9.90450440581e-13  2.81718453337e-12  9.90608453349e-13  5.32881436667e-13  3.5362320728e-13  2.56771627635e-13  1.96455507502e-13  1.55531856674e-13  1.23344603634e-13  1.03344094642e-13  8.58028572628e-14  7.11382721486e-14  6.15431744881e-14  5.02636385142e-14  4.3738673331e-14  3.65282823601e-14  3.27657662116e-14  3.20557115701e-14  2.91531155975e-14  2.40978959335e-14  2.10535097656e-14  2.00896287237e-14  1.95985167505e-14  1.89418599847e-14
 1.92965068276e-14  1.26295807958e-14  1.59262973602e-14  1.43652525734e-14  1.38318291705e-14  1.51435928872e-14  1.40669241058e-14  1.02125202663e-14  1.05498923592e-14  1.25430026146e-14  1.35970172971e-14  1.17920119296e-14  1.02559418042e-14  1.11591758893e-14  9.4467538415e-15  1.27290225952e-14  1.20409279759e-14  1.16202114071e-14  9.84940932739e-15  1.03205685723e-14  1.09881076412e-14  1.15144276841e-14  1.06528156658e-14  9.02789241807e-15  9.5498079007e-15  9.77292954519e-15  9.46549019449e-15  1.10849166504e-14  1.01231540747e-14  9.03432617613e-15  1.09116997499e-14  1.29157647632e-14  1.04029842972e-14  1.2405115061e-14  1.14721870325e-14  9.97033312868e-15  9.43832457565e-15  1.23170712507e-14  1.13445728749e-14  1.11591779295e-14  9.31014284334e-15  1.35217435965e-14  1.33197726861e-14  1.4340838814e-14  1.20276310366e-14  1.45839854076e-14  1.20930017366e-14  1.20628175205e-14  1.24208203825e-14  1.45024387992e-14  1.41958119413e-14  1.579997198e-14  1.78610752529e-14  1.94848463527e-14  2.13365033578e-14  2.35700002237e-14  2.64966941088e-14  2.92039097478e-14  3.13492137516e-14  3.50601508691e-14  4.05217545039e-14  4.41095849933e-14  5.25801443727e-14  5.97239459112e-14  7.22694309202e-14  8.40744400975e-14  1.0072154263e-13  1.25343734096e-13  1.54841015937e-13  1.97023718967e-13  2.55092188004e-13  3.51207569008e-13  5.30106755971e-13  9.90608453349e-13  2.82292879405e-12  9.93451585185e-13  5.31683395331e-13  3.54414836163e-13  2.56379807344e-13  1.95297881911e-13  1.54389772619e-13  1.24079941858e-13  1.01447625131e-13  8.46959607707e-14  6.93189878782e-14  5.98589839754e-14  5.28843685857e-14  4.51329623283e-14  3.93340344518e-14  3.62902651726e-14  3.07964817521e-14  2.70402590814e-14  2.34413285932e-14  2.21462256767e-14  2.19281060705e-14  1.79225696915e-14
 1.85011806515e-14  1.45932415575e-14  1.79006293526e-14  1.64398456522e-14  1.53377232334e-14  1.66222521897e-14  1.17190811697e-14  1.20955388305e-14  1.20403652119e-14  1.28135961107e-14  1.28386008049e-14  1.32913181266e-14  1.29606682583e-14  1.08757172088e-14  8.54147832322e-15  1.33805368008e-14  1.15894765815e-14  9.32392967531e-15  8.78574456973e-15  1.0284179531e-14  1.26863759151e-14  1.06578763474e-14  9.65585308065e-15  8.30660174725e-15  8.27242128157e-15  8.87392873155e-15  8.91310565355e-15  8.9720549004e-15  1.0310629039e-14  7.7676619608e-15  9.71299029295e-15  1.24653533741e-14  1.00120301989e-14  1.15383746766e-14  9.90219246431e-15  1.01572407845e-14  8.04065527739e-15  1.06420915541e-14  1.04921560185e-14  1.05628338964e-14  1.17354978738e-14  1.34771174077e-14  1.33340397155e-14  1.35782349918e-14  9.92107714682e-15  1.16342607001e-14  1.51211826635e-14  1.45510062843e-14  1.38957928964e-14  1.30863965364e-14  1.57149137762e-14  1.38733676801e-14  1.54809098579e-14  1.88543389169e-14  2.00973635111e-14  2.02446640336e-14  2.37060636209e-14  2.41968624638e-14  2.67041071418e-14  3.17112123247e-14  3.48893197942e-14  3.81618140552e-14  4.56210214274e-14  5.08652147704e-14  6.02153488383e-14  7.00408261729e-14  8.31272200219e-14  1.02709590283e-13  1.22798896652e-13  1.54985027555e-13  1.93850801694e-13  2.55562508465e-13  3.49250615787e-13  5.32881436667e-13  9.93451585185e-13  2.82596005693e-12  9.91824222403e-13  5.33222617617e-13  3.53403882273e-13  2.5646461546e-13  1.93340530719e-13  1.5189555178e-13  1.23589813803e-13  1.00399156977e-13  8.08682672516e-14  7.00943380317e-14  5.97593648131e-14  5.34135474767e-14  4.41330830261e-14  4.00285548134e-14  3.66214843835e-14  3.03400762471e-14  2.66600796663e-14  2.33199642104e-14  2.20462569843e-14  1.99185034665e-14
 1.97008260851e-14  1.65422512622e-14  1.84823143007e-14  1.62262943866e-14  1.49045573251e-14  1.49444104367e-14  1.31939120399e-14  1.2408811383e-14  1.34691207946e-14  1.33834113463e-14  1.44928028105e-14  1.25649704178e-14  1.33884893612e-14  1.11942561868e-14  9.55576455626e-15  1.1351376845e-14  1.11389732513e-14  9.85068921623e-15  7.28296299525e-15  9.69905401181e-15  1.05227040081e-14  1.12484390342e-14  1.07558383734e-14  8.0261770844e-15  1.1584105774e-14  1.22319259052e-14  1.11006913092e-14  1.15617015614e-14  1.182743453e-14  1.00786876783e-14  1.06347942157e-14  1.13125473668e-14  9.09689240293e-15  1.11683150018e-14  7.64525436172e-15  9.66215097706e-15  8.4631559733e-15  9.81920096929e-15  8.37819967411e-15  9.47770724949e-15  1.14329550746e-14  1.14598718014e-14  1.09163224265e-14  1.06810248109e-14  1.10569573536e-14  1.21539070009e-14  1.23526999985e-14  1.26943592816e-14  1.3877970288e-14  1.28893699118e-14  1.45840287497e-14  1.25300491467e-14  1.52964583836e-14  1.4624512316e-14  1.764777635e-14  2.01330196146e-14  1.80154071751e-14  2.09914394646e-14  2.24029384778e-14  2.54528937644e-14  2.93542917652e-14  3.28199304273e-14  3.91888917599e-14  4.57208947757e-14  5.06925026958e-14  5.85176505208e-14  7.07605861764e-14  8.39206257672e-14  1.02046821882e-13  1.2548793453e-13  1.53976261401e-13  1.96212876711e-13  2.56234035214e-13  3.5362320728e-13  5.31683395331e-13  9.91824222403e-13  2.82453808033e-12  9.93801134776e-13  5.31799662457e-13  3.52490108177e-13  2.56848522512e-13  1.96657649654e-13  1.5590077754e-13  1.25135089824e-13  1.00807079329e-13  8.3994067014e-14  6.92090358395e-14  5.87588413753e-14  4.95177384951e-14  4.52510623725e-14  3.93442488565e-14  3.23950688885e-14  2.75349925562e-14  2.53145073793e-14  2.20739014181e-14  2.07584944538e-14
 2.21511937387e-14  1.82606366807e-14  1.92232486751e-14  1.62435458018e-14  1.69673984978e-14  1.57909697756e-14  1.32728057733e-14  1.21149789249e-14  1.21689421405e-14  1.36001829495e-14  1.29625271579e-14  1.08940694024e-14  1.35812855668e-14  9.60893402051e-15  9.82251158223e-15  1.10274894325e-14  1.13337036305e-14  1.16546575476e-14  9.41260253383e-15  1.17910857874e-14  1.25343107203e-14  9.30399941061e-15  1.22976615406e-14  1.20542079107e-14  1.21565334731e-14  1.10801869227e-14  1.07001226305e-14  1.05513260768e-14  1.15894497236e-14  9.34605037239e-15  1.08675233909e-14  1.24757455065e-14  1.28915179426e-14  1.29230271278e-14  1.03242408547e-14  1.12300246756e-14  9.14443929021e-15  1.17492589289e-14  9.2054126609e-15  1.26162672313e-14  1.29851470887e-14  9.58427293236e-15  1.16435528387e-14  1.29248467129e-14  1.08463309919e-14  1.25663928305e-14  1.53295764325e-14  1.41261522073e-14  1.20739672309e-14  1.15082418303e-14  1.59682366415e-14  1.59840717662e-14  1.45370309885e-14  1.3925788329e-14  1.50143123714e-14  1.92424801026e-14  1.96147133275e-14  2.05054965728e-14  2.02505122512e-14  2.28168311019e-14  2.75118378411e-14  2.96428832961e-14  3.33349227915e-14  3.89260317095e-14  4.61357271061e-14  5.0362541419e-14  5.94703682309e-14  7.06577984439e-14  8.34348488116e-14  1.00442224426e-13  1.24194279346e-13  1.52487477229e-13  1.95455180333e-13  2.56771627635e-13  3.54414836163e-13  5.33222617617e-13  9.93801134776e-13  2.82554683438e-12  9.9366454363e-13  5.31406501287e-13  3.5417902311e-13  2.58430025868e-13  1.97533062304e-13  1.52163210937e-13  1.27406837172e-13  1.01565776595e-13  8.4297750851e-14  7.13657847605e-14  5.91005887841e-14  5.00458305304e-14  4.48100365536e-14  3.81192111004e-14  3.42078845566e-14  3.04143098578e-14  2.71644927604e-14  2.43005875591e-14
 2.51668861474e-14  2.05480148309e-14  1.92404814015e-14  1.84240122876e-14  1.89102577628e-14  1.7962241412e-14  1.69484803982e-14  1.58825689989e-14  1.27897184085e-14  1.42040220177e-14  1.30932334639e-14  1.15032111345e-14  1.23182690878e-14  1.14421267158e-14  1.16266125094e-14  1.17057911474e-14  1.17899937869e-14  1.31701661792e-14  1.22485678586e-14  1.14458926039e-14  1.1021248054e-14  1.09078224051e-14  1.25896500517e-14  1.24371683385e-14  1.22478085997e-14  1.1305429613e-14  1.27630066691e-14  1.01433955469e-14  1.02332725948e-14  8.78983227784e-15  1.14835138333e-14  1.02748823296e-14  9.74517445512e-15  1.10260293154e-14  9.48039214277e-15  1.08926133075e-14  9.90524545978e-15  1.16951173285e-14  9.74644225527e-15  1.15299826471e-14  1.18164479945e-14  9.66695230131e-15  9.45426568496e-15  1.31247705271e-14  1.19042250674e-14  1.35232370892e-14  1.27331054936e-14  1.26937318043e-14  1.06662873295e-14  1.21461393273e-14  1.55875175824e-14  1.34558127711e-14  1.44015006898e-14  1.19602768817e-14  1.45224074829e-14  1.62812570325e-14  1.72536204855e-14  2.06902001018e-14  1.96480396826e-14  2.12544742807e-14  2.37124775308e-14  2.6537845353e-14  3.04060738853e-14  3.44716679052e-14  3.91423981568e-14  4.48075293381e-14  5.17703461839e-14  5.9131291024e-14  6.90029456692e-14  8.47451265881e-14  1.01008047441e-13  1.22157551455e-13  1.55066955471e-13  1.96455507502e-13  2.56379807344e-13  3.53403882273e-13  5.31799662457e-13  9.9366454363e-13  2.8213861213e-12  9.89133390897e-13  5.29365721726e-13  3.50944710663e-13  2.54810764607e-13  1.91863832594e-13  1.55433559123e-13  1.22920090282e-13  1.01731906225e-13  8.16654341523e-14  7.24386024342e-14  6.02601758555e-14  5.13629004924e-14  4.50633565514e-14  4.04353542608e-14  3.50168731213e-14  3.10195182495e-14  2.75208355112e-14
 2.86153181974e-14  2.16143818435e-14  2.12288147708e-14  1.99687257497e-14  1.86192490634e-14  1.81842964916e-14  1.63238501341e-14  1.55741030299e-14  1.30455606305e-14  1.30803783841e-14  1.19138789847e-14  1.28096371271e-14  1.23913006609e-14  1.33588328936e-14  1.19624759898e-14  1.30311923403e-14  1.40212619796e-14  1.34985583101e-14  9.50330831911e-15  1.06978433021e-14  1.10093493063e-14  1.0182707244e-14  8.97024605744e-15  1.02433636665e-14  1.22632107498e-14  1.01675147466e-14  1.24908428585e-14  9.96332980318e-15  1.00359522454e-14  1.03405779518e-14  1.11079367013e-14  1.05582419428e-14  9.95571070894e-15  1.17068875787e-14  1.07683474362e-14  9.12369548549e-15  9.06365974107e-15  1.24578510646e-14  1.04990535765e-14  1.14339388044e-14  1.17763377658e-14  1.31742280873e-14  1.28300082676e-14  1.38757658143e-14  1.12834365655e-14  1.1866791512e-14  1.26125873791e-14  1.04537387124e-14  1.05720018259e-14  1.02432393965e-14  1.31336153252e-14  1.01657011723e-14  1.26397848442e-14  1.1664721206e-14  1.4162227536e-14  1.43367879658e-14  1.49485912667e-14  1.78753122864e-14  1.79201885055e-14  1.83733863762e-14  2.14073275545e-14  2.4588146008e-14  2.61214181447e-14  3.08694999909e-14  3.48690641561e-14  3.50581056096e-14  4.33085073307e-14  5.23443430122e-14  5.96482622896e-14  7.06655499077e-14  8.2113699389e-14  9.92143510892e-14  1.25075594194e-13  1.55531856674e-13  1.95297881911e-13  2.5646461546e-13  3.52490108177e-13  5.31406501287e-13  9.89133390897e-13  2.80755492437e-12  9.86928707591e-13  5.29143230628e-13  3.50081805205e-13  2.54455573163e-13  1.96449502235e-13  1.51665857268e-13  1.24585070303e-13  1.02151725295e-13  8.51011456457e-14  6.90836828877e-14  5.63515585353e-14  5.1784776535e-14  4.52993870138e-14  3.92069467541e-14  3.32744635535e-14  3.09287428169e-14
 2.81771857207e-14  2.44194022667e-14  2.29735019258e-14  2.33037083155e-14  1.81177968432e-14  1.94906987516e-14  1.59022936417e-14  1.58836553604e-14  1.4596161698e-14  1.56804802955e-14  1.2910400795e-14  1.25239748335e-14  1.33978627498e-14  1.15234541718e-14  1.18704772144e-14  1.2005182329e-14  1.35873176228e-14  1.12604336949e-14  1.12457375905e-14  1.22173582478e-14  1.03226128406e-14  1.15518081278e-14  1.09280938512e-14  1.21890321399e-14  1.07044008347e-14  1.15969106437e-14  1.05398767983e-14  1.00863004597e-14  9.7510580232e-15  1.1150051162e-14  1.23631176527e-14  1.12458646526e-14  1.14487671762e-14  9.91782061387e-15  8.90307162102e-15  8.53565672307e-15  9.6773052636e-15  9.93874797269e-15  1.06329080223e-14  8.68186758964e-15  1.10076965469e-14  1.14795374213e-14  1.21398627491e-14  1.18659157181e-14  1.25172641105e-14  1.41638920287e-14  1.04312183485e-14  1.11141855648e-14  1.21365086267e-14  9.89263570114e-15  1.16730073387e-14  1.38106071038e-14  1.23604925281e-14  1.4205236079e-14  1.39716111467e-14  1.44267825239e-14  1.61035073939e-14  1.48187177295e-14  1.68755508936e-14  1.6641808622e-14  1.95444363847e-14  2.09494906571e-14  2.26314337129e-14  2.70307443025e-14  3.12954482471e-14  3.13659187413e-14  3.99919210993e-14  4.5022795216e-14  5.25899814825e-14  6.23600914165e-14  6.93541386058e-14  8.28341357882e-14  1.02490070143e-13  1.23344603634e-13  1.54389772619e-13  1.93340530719e-13  2.56848522512e-13  3.5417902311e-13  5.29365721726e-13  9.86928707591e-13  2.81872129243e-12  9.91719890644e-13  5.3006882848e-13  3.52071835933e-13  2.56103979142e-13  1.93783169125e-13  1.52852617289e-13  1.23182751627e-13  1.01409368001e-13  8.25052501562e-14  6.83074024967e-14  5.97746095615e-14  5.08966398554e-14  4.29308773992e-14  3.70920266e-14  3.26122131837e-14
 3.22479124814e-14  3.13552273587e-14  2.66709143431e-14  2.32402406761e-14  2.26400112063e-14  2.22111865651e-14  1.89380109088e-14  1.70477290372e-14  1.71936973888e-14  1.45079267964e-14  1.40075198488e-14  1.26662437597e-14  1.36598637918e-14  1.3465357445e-14  1.24236705616e-14  1.42258541223e-14  1.40794913059e-14  1.34658845425e-14  1.32461151937e-14  8.69979421451e-15  1.1760693973e-14  1.18930359888e-14  1.06667719578e-14  1.10697761828e-14  9.84498088738e-15  9.18295042855e-15  1.03914684934e-14  8.90056276316e-15  9.50691368539e-15  1.08149732088e-14  1.11258984198e-14  1.43152572471e-14  1.04746454753e-14  1.2181844631e-14  1.16441442223e-14  9.6347301442e-15  1.33815855411e-14  1.13532953002e-14  1.14706281473e-14  1.14306897275e-14  1.15987459652e-14  1.18236075162e-14  1.25448460659e-14  1.26247685416e-14  1.2549506738e-14  1.35710845916e-14  1.29725612547e-14  1.35362302622e-14  1.06541281001e-14  1.04115238734e-14  1.24914673661e-14  1.16433672027e-14  1.33428719265e-14  1.26548810115e-14  1.2812815994e-14  1.17739852768e-14  1.2546780871e-14  1.19520445025e-14  1.34641334288e-14  1.48955902667e-14  1.53091502736e-14  1.71579185632e-14  1.9824628174e-14  2.14504359448e-14  2.80088110651e-14  2.85870369825e-14  3.41759285881e-14  3.90994916919e-14  4.40742711227e-14  5.27223809716e-14  6.05911637884e-14  7.30448505351e-14  8.62086529271e-14  1.03344094642e-13  1.24079941858e-13  1.5189555178e-13  1.96657649654e-13  2.58430025868e-13  3.50944710663e-13  5.29143230628e-13  9.91719890644e-13  2.82009432574e-12  9.89921405607e-13  5.29403080341e-13  3.50766250102e-13  2.53610710288e-13  1.94157731035e-13  1.53927354119e-13  1.24575601593e-13  1.01221181217e-13  8.39215360934e-14  7.19941707394e-14  6.03247177905e-14  5.29098272633e-14  4.54826416945e-14  4.00174330117e-14
 3.68436400214e-14  3.40323729076e-14  2.89024779876e-14  2.48375648814e-14  2.41839450489e-14  1.98492302978e-14  1.77504545335e-14  1.71385202384e-14  1.69683348682e-14  1.44783746051e-14  1.55537551639e-14  1.57873775809e-14  1.47275437528e-14  1.6352046001e-14  1.51739705896e-14  1.50780258753e-14  1.39165842436e-14  1.16914036913e-14  1.06030241431e-14  1.07058987168e-14  1.42090153719e-14  1.04607986776e-14  1.35152778246e-14  1.21491034766e-14  9.53749789496e-15  9.41156268493e-15  9.56006875597e-15  1.03403168535e-14  1.02053842807e-14  1.05289802467e-14  1.19740317198e-14  1.26027921341e-14  9.1211556328e-15  1.10850566871e-14  1.08333179829e-14  1.11384732515e-14  1.22635334763e-14  1.15139088094e-14  1.2613632941e-14  9.67919709921e-15  1.06064759458e-14  1.05327804626e-14  1.08806552219e-14  1.0979046325e-14  1.17577753857e-14  1.23411756988e-14  1.16873337121e-14  1.12251280117e-14  1.1846398849e-14  1.15909917738e-14  1.18857034051e-14  1.18472342052e-14  1.21378745406e-14  1.26315841078e-14  1.33200895228e-14  1.50780459088e-14  1.29170052379e-14  1.24719299057e-14  1.40538443563e-14  1.39244243348e-14  1.66792110953e-14  1.91422090575e-14  2.00114156079e-14  2.25061568624e-14  2.27934669125e-14  2.56918962454e-14  2.95182612713e-14  3.47840585725e-14  3.83480868443e-14  4.70030858859e-14  4.99158837766e-14  5.9609601009e-14  6.92910598066e-14  8.58028572628e-14  1.01447625131e-13  1.23589813803e-13  1.5590077754e-13  1.97533062304e-13  2.54810764607e-13  3.50081805205e-13  5.3006882848e-13  9.89921405607e-13  2.81926638863e-12  9.9164108774e-13  5.31522411746e-13  3.50317315626e-13  2.56701096011e-13  1.94794737362e-13  1.56045166655e-13  1.25406277981e-13  9.99817175907e-14  8.22113113304e-14  6.83974611529e-14  5.9522408892e-14  4.9848860235e-14  4.36390783533e-14
 4.33839296468e-14  3.66503805602e-14  3.46964630237e-14  3.20673663088e-14  2.75059962338e-14  2.50883804821e-14  2.2646093269e-14  2.03704691077e-14  1.87775722674e-14  1.55708986918e-14  1.74444773241e-14  1.72051691006e-14  1.50109806428e-14  1.62391593873e-14  1.55359260328e-14  1.53269455057e-14  1.46528103153e-14  1.2064843359e-14  1.04582296468e-14  9.97104103236e-15  1.27765592328e-14  1.23424788346e-14  1.02999430548e-14  1.06115265153e-14  9.89329260368e-15  1.06761913713e-14  9.70207294759e-15  9.4172291508e-15  9.26417958416e-15  9.95687457078e-15  1.3271589806e-14  1.21182866235e-14  1.28928330926e-14  1.28940925682e-14  1.03111572822e-14  1.14976977432e-14  1.03268273261e-14  1.03951061718e-14  1.15286455682e-14  1.00433535412e-14  1.12967447216e-14  9.39274617667e-15  8.53279220577e-15  9.4838644026e-15  1.01327471597e-14  1.11568419097e-14  1.16770522048e-14  1.05651100233e-14  1.3265768208e-14  8.61371665329e-15  8.30892865583e-15  1.22082798807e-14  1.1987848637e-14  1.12600603848e-14  1.20237668493e-14  1.1237017004e-14  1.44704899705e-14  1.33783197232e-14  1.22425776605e-14  1.15386887969e-14  1.49213193248e-14  1.79802941988e-14  1.79802386972e-14  2.11055785062e-14  2.03484634265e-14  2.24468290188e-14  2.61407511041e-14  2.74543109113e-14  3.40953214414e-14  4.13370789994e-14  4.59242104676e-14  5.13826914568e-14  6.09245908714e-14  7.11382721486e-14  8.46959607707e-14  1.00399156977e-13  1.25135089824e-13  1.52163210937e-13  1.91863832594e-13  2.54455573163e-13  3.52071835933e-13  5.29403080341e-13  9.9164108774e-13  2.82818408845e-12  9.93114336298e-13  5.30397941779e-13  3.54599716051e-13  2.57071959024e-13  1.97618915151e-13  1.56129258277e-13  1.24631515733e-13  1.01517569165e-13  8.29273059094e-14  7.04818902747e-14  5.93107234343e-14  5.38484330469e-14
 4.75011298382e-14  4.28162456475e-14  3.88424505444e-14  3.4149150307e-14  3.04589947602e-14  2.66512318386e-14  2.49360342308e-14  2.21193770786e-14  2.15604489926e-14  1.84339294629e-14  1.78004306833e-14  1.67024795381e-14  1.68105046158e-14  1.49997872092e-14  1.66002072862e-14  1.50770641913e-14  1.35715690851e-14  1.40457895865e-14  9.51534493038e-15  9.95316633402e-15  1.12281999491e-14  9.26774272835e-15  8.63857443271e-15  9.02641099522e-15  8.76264985876e-15  1.09606121387e-14  9.59980596345e-15  9.20626544922e-15  1.0791330597e-14  1.19181688909e-14  1.29484057759e-14  1.17301736577e-14  1.25913023443e-14  1.17337548108e-14  1.10232834466e-14  1.00675542801e-14  1.22240814388e-14  1.08147279556e-14  1.08262955977e-14  1.13211993285e-14  1.03353276857e-14  1.04187068919e-14  9.12325269297e-15  1.11904663394e-14  1.39101295809e-14  1.0661446694e-14  1.27246306499e-14  1.11386424476e-14  1.17417125457e-14  9.33516356268e-15  1.06707786901e-14  1.02205862929e-14  1.10600727225e-14  9.30922636729e-15  9.41590703026e-15  1.15452879507e-14  1.05238054136e-14  1.34616511095e-14  1.43758739475e-14  1.26167723346e-14  1.16372988981e-14  1.60127698254e-14  1.64422202719e-14  1.93116437181e-14  1.94954679306e-14  2.2616376249e-14  2.42618020211e-14  2.49289871038e-14  3.0029426965e-14  3.51749155664e-14  3.66142496146e-14  4.33653960137e-14  5.3533216901e-14  6.15431744881e-14  6.93189878782e-14  8.08682672516e-14  1.00807079329e-13  1.27406837172e-13  1.55433559123e-13  1.96449502235e-13  2.56103979142e-13  3.50766250102e-13  5.31522411746e-13  9.93114336298e-13  2.82314997294e-12  9.9113957284e-13  5.3065216214e-13  3.52001094883e-13  2.54166213893e-13  1.94941417859e-13  1.52541899271e-13  1.21840746428e-13  1.03549998287e-13  8.31014721714e-14  7.00725147249e-14  5.94295877196e-14
 5.81990173952e-14  4.90979730639e-14  4.42018973671e-14  3.99973285707e-14  3.38892719331e-14  2.81128854382e-14  2.4823081118e-14  2.35454347923e-14  2.34901206852e-14  2.18195132025e-14  2.11619595252e-14  1.65559558272e-14  1.58964350094e-14  1.49949236604e-14  1.45112698399e-14  1.28796828921e-14  1.20187039895e-14  1.18456876471e-14  9.80770565549e-15  1.0941201473e-14  1.12331208409e-14  1.12399759721e-14  9.94235005099e-15  1.09099756849e-14  9.85057493591e-15  1.07717740419e-14  1.17425450693e-14  1.02299802966e-14  8.62663166154e-15  1.00952917366e-14  1.13245208623e-14  1.09438170095e-14  9.70966748279e-15  1.0257263776e-14  1.04561555774e-14  1.05326827369e-14  9.725058277e-15  1.1962992104e-14  1.17784548362e-14  9.30324668307e-15  1.16994517192e-14  1.20602735404e-14  8.27549130892e-15  9.8692082004e-15  1.42118291137e-14  1.17740014053e-14  1.09176493432e-14  1.0413791993e-14  1.2124405215e-14  1.14543700443e-14  9.41813360092e-15  1.06319932034e-14  1.16389268071e-14  9.03675851136e-15  1.03160834034e-14  1.39050822075e-14  9.11064465119e-15  1.15772151405e-14  1.08242437162e-14  1.14971562867e-14  1.4122388792e-14  1.48108908824e-14  1.60000516662e-14  1.77993066406e-14  1.70659102094e-14  1.78581618404e-14  1.9830023643e-14  2.26867252923e-14  2.57173584068e-14  3.18907210963e-14  3.42947010614e-14  3.86327385121e-14  4.48849336814e-14  5.02636385142e-14  5.98589839754e-14  7.00943380317e-14  8.3994067014e-14  1.01565776595e-13  1.22920090282e-13  1.51665857268e-13  1.93783169125e-13  2.53610710288e-13  3.50317315626e-13  5.30397941779e-13  9.9113957284e-13  2.81618683274e-12  9.88715080429e-13  5.29725704074e-13  3.49168405377e-13  2.53828154164e-13  1.95289321479e-13  1.53046958922e-13  1.26686315325e-13  1.03778134775e-13  8.4542868184e-14  7.13528432235e-14
 7.11629142629e-14  5.93389769659e-14  5.0962465432e-14  4.44587666683e-14  3.94777822614e-14  3.18481887538e-14  2.98320820875e-14  2.86041582858e-14  2.25942328606e-14  2.09585480856e-14  1.91073559408e-14  1.85360975166e-14  1.61370375593e-14  1.62550278267e-14  1.51547806448e-14  1.37927712137e-14  1.45083405419e-14  1.27013073042e-14  1.20211543568e-14  1.32121629211e-14  1.12359747334e-14  1.14485793627e-14  1.13211980653e-14  1.31570667386e-14  1.13114805238e-14  1.1819813734e-14  1.12521376257e-14  8.82306108311e-15  1.01061392138e-14  1.1364034051e-14  1.16989710905e-14  1.31879201833e-14  1.02918804321e-14  1.1834580914e-14  1.21170904327e-14  1.09159613543e-14  1.01894523911e-14  1.24375682991e-14  1.28609334822e-14  9.32730556656e-15  1.25636097214e-14  1.05994923671e-14  1.07014863593e-14  1.09666683445e-14  1.22006365872e-14  1.10060479289e-14  1.0475080619e-14  1.06306717991e-14  1.10923017552e-14  8.2269336678e-15  9.84798121972e-15  1.28194222038e-14  1.38515245497e-14  1.03828548566e-14  1.15926112403e-14  1.39779028799e-14  1.21323108534e-14  1.11093740175e-14  1.10432323906e-14  1.21461046242e-14  1.46443983214e-14  1.61897606937e-14  1.50319896129e-14  1.4672335092e-14  1.54926816834e-14  1.78935250191e-14  1.89267328974e-14  2.05162749811e-14  2.42451623814e-14  2.74023942277e-14  2.82228797102e-14  3.4156981049e-14  4.15078756725e-14  4.3738673331e-14  5.28843685857e-14  5.97593648131e-14  6.92090358395e-14  8.4297750851e-14  1.01731906225e-13  1.24585070303e-13  1.52852617289e-13  1.94157731035e-13  2.56701096011e-13  3.54599716051e-13  5.3065216214e-13  9.88715080429e-13  2.82106784518e-12  9.90949877157e-13  5.2825662023e-13  3.53651860651e-13  2.57914504896e-13  1.96355846616e-13  1.55666373565e-13  1.25183639669e-13  1.02205545013e-13  8.49082914028e-14
 8.27879329969e-14  7.00182398129e-14  5.78815441079e-14  4.94501666385e-14  4.29697500287e-14  3.49032472514e-14  3.21070893844e-14  2.80942609346e-14  2.75073403536e-14  2.44007961493e-14  2.02128916001e-14  1.85657920425e-14  1.86350646857e-14  1.73964349181e-14  1.62502134655e-14  1.42673040993e-14  1.55676484064e-14  1.59700521412e-14  1.2957873087e-14  1.37993981573e-14  1.22927725859e-14  1.19280665702e-14  1.23176678199e-14  1.42145075857e-14  1.12482505909e-14  1.33393520384e-14  1.39677234916e-14  1.28534460849e-14  1.24221877568e-14  1.27947512427e-14  1.23258817837e-14  1.1653643901e-14  1.2645005491e-14  1.38526906184e-14  1.18293975299e-14  1.22883133119e-14  1.01035083098e-14  1.24196404645e-14  1.11935167196e-14  1.09209673623e-14  1.06226395155e-14  1.20928700586e-14  8.77177559569e-15  1.01638211209e-14  1.10229481401e-14  1.23696610025e-14  1.08041855121e-14  8.96381911067e-15  1.02848755395e-14  1.0901682563e-14  1.04296309144e-14  1.01930825766e-14  1.15674402806e-14  9.90584241417e-15  1.11110193118e-14  7.83550650689e-15  1.18836152019e-14  1.23972786975e-14  1.31058646616e-14  1.31472352078e-14  1.29797358506e-14  1.50868766709e-14  1.36776739653e-14  1.43279213997e-14  1.36015841995e-14  1.4841257723e-14  1.71475722982e-14  1.79843518543e-14  1.95599595937e-14  2.42405545266e-14  2.67189301858e-14  2.76725799002e-14  3.39619012271e-14  3.65282823601e-14  4.51329623283e-14  5.34135474767e-14  5.87588413753e-14  7.13657847605e-14  8.16654341523e-14  1.02151725295e-13  1.23182751627e-13  1.53927354119e-13  1.94794737362e-13  2.57071959024e-13  3.52001094883e-13  5.29725704074e-13  9.90949877157e-13  2.81555294849e-12  9.86487529386e-13  5.32567618321e-13  3.51696838099e-13  2.56323486292e-13  1.97351189837e-13  1.54178461574e-13  1.22664475034e-13  1.01571687071e-13
 9.9954284885e-14  8.24559843423e-14  6.93705381575e-14  5.77670482106e-14  5.05360027835e-14  4.22301377375e-14  3.86353501203e-14  3.27648831608e-14  3.0160420651e-14  2.45604099974e-14  2.3351498448e-14  2.33489585864e-14  2.05583003511e-14  1.90617212753e-14  1.70322896401e-14  1.59638111784e-14  1.21298097017e-14  1.34484025858e-14  1.3174032978e-14  1.3033550158e-14  1.32695820273e-14  1.07694457761e-14  1.17028896668e-14  1.12789407627e-14  1.22376190086e-14  1.19076698659e-14  1.41681522353e-14  1.18918061376e-14  1.23044060539e-14  1.38137562773e-14  1.29229829845e-14  1.15797908899e-14  1.26152043782e-14  1.39610897371e-14  1.05375364484e-14  1.17530474228e-14  1.06356063738e-14  1.16748788922e-14  9.73284624719e-15  9.22243214586e-15  1.09564846097e-14  1.22058742696e-14  1.07021004787e-14  1.07225620596e-14  1.43174097578e-14  1.21069080952e-14  1.1850573051e-14  1.08589927898e-14  1.3402340788e-14  1.18318109158e-14  1.07445793055e-14  1.37243145933e-14  1.40834291509e-14  1.30833193635e-14  1.10256809494e-14  9.15823044351e-15  1.06254707611e-14  1.19595973312e-14  1.19520925937e-14  1.13571804864e-14  9.46590652494e-15  1.25128964591e-14  1.36616535957e-14  1.38259804732e-14  1.27155952182e-14  1.50570088155e-14  1.82145015279e-14  1.95689808525e-14  2.04361176029e-14  1.98783484951e-14  2.30279070305e-14  2.75654128577e-14  2.83086789136e-14  3.27657662116e-14  3.93340344518e-14  4.41330830261e-14  4.95177384951e-14  5.91005887841e-14  7.24386024342e-14  8.51011456457e-14  1.01409368001e-13  1.24575601593e-13  1.56045166655e-13  1.97618915151e-13  2.54166213893e-13  3.49168405377e-13  5.2825662023e-13  9.86487529386e-13  2.81339746332e-12  9.93092233962e-13  5.30698229821e-13  3.54068351321e-13  2.59695348649e-13  1.95504867104e-13  1.52018230327e-13  1.21575711368e-13
 1.23083630818e-13  9.98580079507e-14  8.35901037481e-14  7.03987784269e-14  6.01839785741e-14  4.87124564885e-14  4.30693881293e-14  3.81705080735e-14  3.34617379728e-14  2.90448840036e-14  2.47907547006e-14  2.44398308737e-14  2.47912871229e-14  2.24011179728e-14  1.842953786e-14  1.63954983748e-14  1.44696363372e-14  1.34125839688e-14  1.34191862782e-14  1.32130204232e-14  1.25952566183e-14  1.04936088689e-14  1.27801875175e-14  1.32728656401e-14  1.14002259511e-14  1.03306810222e-14  1.25227912419e-14  1.19127664994e-14  1.12049488087e-14  1.36886156349e-14  1.34949605388e-14  1.0822308875e-14  1.30281396458e-14  1.19744876717e-14  1.01084913915e-14  7.71512006973e-15  8.53193788575e-15  9.81155980606e-15  8.98948734573e-15  1.05311925781e-14  1.02647622506e-14  1.14348885803e-14  8.65869426576e-15  1.02721442691e-14  1.19472983453e-14  1.09597807063e-14  1.21081013366e-14  1.05587344813e-14  1.0397265603e-14  1.1432511215e-14  1.0971588812e-14  9.64679549325e-15  1.14762914402e-14  1.0387869896e-14  1.1625069902e-14  1.22644002475e-14  9.96651315074e-15  1.16982298185e-14  1.0361153305e-14  9.35145137782e-15  8.89385150653e-15  1.2184604982e-14  1.28497109846e-14  1.390560887e-14  1.33080221989e-14  1.6985474516e-14  1.59580002073e-14  1.81311185223e-14  1.74983304819e-14  2.00805962329e-14  2.15853810992e-14  2.59673988408e-14  3.04074083453e-14  3.20557115701e-14  3.62902651726e-14  4.00285548134e-14  4.52510623725e-14  5.00458305304e-14  6.02601758555e-14  6.90836828877e-14  8.25052501562e-14  1.01221181217e-13  1.25406277981e-13  1.56129258277e-13  1.94941417859e-13  2.53828154164e-13  3.53651860651e-13  5.32567618321e-13  9.93092233962e-13  2.83208770602e-12  9.94841827791e-13  5.33627006178e-13  3.53369164493e-13  2.55079050233e-13  1.96072777273e-13  1.53233134423e-13
 1.51605264251e-13  1.23039686745e-13  1.01651723945e-13  8.3998881118e-14  7.17280159213e-14  5.77242554166e-14  5.03876341991e-14  4.46669569707e-14  3.7714075552e-14  3.35401503969e-14  2.80993991517e-14  2.7166043752e-14  2.53372893266e-14  2.49399374265e-14  2.05343595674e-14  1.74041475455e-14  1.71635543935e-14  1.39246129245e-14  1.56129971482e-14  1.35291804707e-14  1.38108120834e-14  1.51193406003e-14  1.54518466732e-14  1.3772330726e-14  1.29046089851e-14  1.1358141923e-14  1.15864894811e-14  1.21381356422e-14  1.14648051632e-14  1.00316637261e-14  1.15867420013e-14  1.15844947649e-14  1.27068614862e-14  1.14378894603e-14  1.10311542214e-14  8.077449662e-15  1.10013337494e-14  1.20477811756e-14  9.33569706828e-15  9.2638277827e-15  6.27273904334e-15  1.08037276112e-14  1.22511984474e-14  1.07981802315e-14  9.79653657847e-15  8.74654700795e-15  9.0519321012e-15  9.89317467242e-15  1.16590089031e-14  8.82569265667e-15  9.66019059871e-15  8.26108784506e-15  9.5097247424e-15  9.32645018276e-15  9.75903394027e-15  1.15604864589e-14  1.18230130294e-14  1.2502497731e-14  1.12179364051e-14  8.62798531466e-15  9.97050385132e-15  1.30454137811e-14  1.31212557063e-14  1.14733451721e-14  1.0873574172e-14  1.43344918333e-14  1.48724978531e-14  1.64041156029e-14  1.43908552372e-14  1.62929502209e-14  2.03388435891e-14  2.22937859789e-14  2.59200762849e-14  2.91531155975e-14  3.07964817521e-14  3.66214843835e-14  3.93442488565e-14  4.48100365536e-14  5.13629004924e-14  5.63515585353e-14  6.83074024967e-14  8.39215360934e-14  9.99817175907e-14  1.24631515733e-13  1.52541899271e-13  1.95289321479e-13  2.57914504896e-13  3.51696838099e-13  5.30698229821e-13  9.94841827791e-13  2.81638997908e-12  9.94069846509e-13  5.31931066278e-13  3.50853991207e-13  2.58053566407e-13  1.96359449745e-13
 1.94061877639e-13  1.53212050322e-13  1.24677287644e-13  1.01224616762e-13  8.37546668658e-14  6.97941541529e-14  5.97691602246e-14  5.14348116355e-14  4.45254451094e-14  3.71247249435e-14  3.26336033528e-14  3.10868518028e-14  2.77755254212e-14  2.68773691499e-14  2.21746508322e-14  2.08203947412e-14  1.85742877679e-14  1.60976269471e-14  1.68344199935e-14  1.5987070124e-14  1.52635609646e-14  1.43149579883e-14  1.53039738678e-14  1.44746228838e-14  1.30560767004e-14  1.28672437907e-14  1.26548977232e-14  1.23588308191e-14  1.21217888293e-14  1.12251824549e-14  1.24854239289e-14  1.28210420876e-14  1.22865708835e-14  1.03932619978e-14  1.0896074875e-14  8.02645645087e-15  1.0045842485e-14  8.61742498124e-15  1.00901681309e-14  1.09393775918e-14  9.9309871763e-15  9.56745814931e-15  1.14572706396e-14  1.01157449868e-14  9.83604311532e-15  8.62628916167e-15  9.94434815216e-15  9.69379359316e-15  1.2350912837e-14  9.71043236308e-15  9.98244349223e-15  8.13076259268e-15  7.76165045247e-15  7.86083096337e-15  8.93913605959e-15  1.00344163731e-14  1.07683970607e-14  1.118033387e-14  1.31162969641e-14  1.12303872037e-14  1.10584186791e-14  1.23873021261e-14  1.31954260543e-14  1.1629821097e-14  1.05995281738e-14  1.32598486531e-14  1.51433949061e-14  1.77366232747e-14  1.69042790384e-14  1.58938231779e-14  1.89108774115e-14  2.19169231016e-14  2.30598884806e-14  2.40978959335e-14  2.70402590814e-14  3.03400762471e-14  3.23950688885e-14  3.81192111004e-14  4.50633565514e-14  5.1784776535e-14  5.97746095615e-14  7.19941707394e-14  8.22113113304e-14  1.01517569165e-13  1.21840746428e-13  1.53046958922e-13  1.96355846616e-13  2.56323486292e-13  3.54068351321e-13  5.33627006178e-13  9.94069846509e-13  2.83056428161e-12  9.92474264985e-13  5.31391519532e-13  3.51375833476e-13  2.56354680417e-13
 2.55472750406e-13  1.95072069659e-13  1.51880221254e-13  1.2482308831e-13  1.02498232917e-13  8.38429948425e-14  7.01584709245e-14  6.03428912943e-14  4.9918955116e-14  4.29851515156e-14  3.92726660552e-14  3.3528768445e-14  2.91115408216e-14  2.92487047593e-14  2.28566120075e-14  2.16468576362e-14  1.96112582208e-14  1.80911907651e-14  1.87317157941e-14  1.69761001814e-14  1.57230551842e-14  1.39829482387e-14  1.44165821208e-14  1.56149280001e-14  1.27081469761e-14  1.02329886844e-14  1.38049831494e-14  1.26555654007e-14  8.5619826221e-15  1.01828073286e-14  1.11875102563e-14  1.32258482525e-14  1.28350838256e-14  1.30055566888e-14  1.18665785495e-14  9.87708520608e-15  9.41328042764e-15  9.35661109805e-15  1.07705582113e-14  9.6307355243e-15  9.08591621702e-15  8.9358813274e-15  9.05858204025e-15  7.28294889686e-15  8.72339975923e-15  8.14298003818e-15  9.91046366908e-15  9.99775351364e-15  1.02229679841e-14  9.38205471931e-15  1.04865440161e-14  1.10589885136e-14  1.1470991631e-14  1.1921363394e-14  1.11822545926e-14  9.35722554227e-15  1.09790973464e-14  1.16920809054e-14  1.39835583134e-14  1.31982443149e-14  1.30915966254e-14  1.27711092056e-14  1.14144184567e-14  1.22467995847e-14  1.18219214784e-14  1.16077816242e-14  1.39660835236e-14  1.64937919844e-14  1.40932372893e-14  1.48247112032e-14  1.66557963984e-14  1.72144512305e-14  1.90112239991e-14  2.10535097656e-14  2.34413285932e-14  2.66600796663e-14  2.75349925562e-14  3.42078845566e-14  4.04353542608e-14  4.52993870138e-14  5.08966398554e-14  6.03247177905e-14  6.83974611529e-14  8.29273059094e-14  1.03549998287e-13  1.26686315325e-13  1.55666373565e-13  1.97351189837e-13  2.59695348649e-13  3.53369164493e-13  5.31931066278e-13  9.92474264985e-13  2.82643798744e-12  9.92680410436e-13  5.31548006732e-13  3.50416302205e-13
 3.53528895992e-13  2.5623392267e-13  1.96661696268e-13  1.54612615814e-13  1.23076378046e-13  1.00044353993e-13  8.24741524769e-14  6.88805585041e-14  6.06739936284e-14  5.36878526896e-14  4.53888738637e-14  3.81276532043e-14  3.16228114519e-14  2.97840617912e-14  2.52529156423e-14  2.30353188042e-14  2.00200829756e-14  1.84892136613e-14  1.80931874389e-14  1.53225301897e-14  1.68865848506e-14  1.39946210169e-14  1.28455207406e-14  1.15066407696e-14  1.1922283863e-14  1.1419011454e-14  1.28412839044e-14  1.52023713614e-14  1.24809733741e-14  9.36167885164e-15  9.38177335346e-15  1.1012092495e-14  9.98452567503e-15  1.24566508221e-14  8.47239155452e-15  7.02443837337e-15  4.4315910784e-15  8.40293128686e-15  1.09838614529e-14  1.26935103081e-14  9.9596317646e-15  9.22980094626e-15  1.17144203083e-14  1.14055943963e-14  1.03117947909e-14  8.37606743911e-15  9.49404379292e-15  7.41104037375e-15  1.23773103254e-14  8.86014176117e-15  9.43940397724e-15  1.10342193609e-14  1.26622083029e-14  1.08102069623e-14  1.24467328522e-14  9.94467514897e-15  1.0127361773e-14  8.82231561941e-15  1.41729420154e-14  1.06622397227e-14  1.12259166959e-14  9.90799423832e-15  1.22672473407e-14  1.33996327217e-14  1.29697354047e-14  1.16237666728e-14  1.22570759405e-14  1.73324383547e-14  1.53843299816e-14  1.46172972196e-14  1.40510900019e-14  1.58014278845e-14  1.85781960919e-14  2.00896287237e-14  2.21462256767e-14  2.33199642104e-14  2.53145073793e-14  3.04143098578e-14  3.50168731213e-14  3.92069467541e-14  4.29308773992e-14  5.29098272633e-14  5.9522408892e-14  7.04818902747e-14  8.31014721714e-14  1.03778134775e-13  1.25183639669e-13  1.54178461574e-13  1.95504867104e-13  2.55079050233e-13  3.50853991207e-13  5.31391519532e-13  9.92680410436e-13  2.82903979526e-12  9.96507095881e-13  5.31696662361e-13
 5.35046719141e-13  3.54369992953e-13  2.59523208039e-13  1.9797817365e-13  1.53194666761e-13  1.25225441565e-13  1.02013464773e-13  8.21963529381e-14  7.09668897999e-14  6.03000475615e-14  5.19075405521e-14  4.37830288928e-14  3.79599977823e-14  3.29737740486e-14  3.04926219693e-14  2.64602416448e-14  2.26776678481e-14  2.15335076047e-14  2.12533362394e-14  1.93267532643e-14  1.73083313911e-14  1.65309908072e-14  1.66068911947e-14  1.49074164604e-14  1.22967616835e-14  1.11415916673e-14  1.34007372152e-14  1.2199565596e-14  1.18778542969e-14  1.18755181278e-14  1.11614781254e-14  1.01127013372e-14  1.04054484858e-14  1.04311794519e-14  8.4979344802e-15  6.97520303878e-15  7.32366890728e-15  1.18157271112e-14  1.20323339956e-14  1.21466194332e-14  1.2990114442e-14  1.10363959891e-14  1.20920668371e-14  1.04448033465e-14  1.07611853096e-14  1.00512725298e-14  1.167265191e-14  1.03884400329e-14  1.09689248104e-14  9.64125118396e-15  9.88477425776e-15  1.01533516827e-14  1.21983896148e-14  1.16289303123e-14  1.14511677643e-14  1.13907682873e-14  9.72721133468e-15  6.84191166819e-15  1.08467682656e-14  1.00475407441e-14  1.24320391029e-14  8.86124302005e-15  1.23454788788e-14  1.32039648889e-14  1.18418420424e-14  1.04337296436e-14  1.20826107351e-14  1.48385309554e-14  1.39381723415e-14  1.21765364697e-14  1.40978844926e-14  1.37002735413e-14  1.61358088314e-14  1.95985167505e-14  2.19281060705e-14  2.20462569843e-14  2.20739014181e-14  2.71644927604e-14  3.10195182495e-14  3.32744635535e-14  3.70920266e-14  4.54826416945e-14  4.9848860235e-14  5.93107234343e-14  7.00725147249e-14  8.4542868184e-14  1.02205545013e-13  1.22664475034e-13  1.52018230327e-13  1.96072777273e-13  2.58053566407e-13  3.51375833476e-13  5.31548006732e-13  9.96507095881e-13  2.83753903281e-12  9.95707729854e-13
 9.93847032041e-13  5.32199367788e-13  3.53644055427e-13  2.56940401913e-13  1.95365697609e-13  1.5316566664e-13  1.25140897667e-13  1.0233097324e-13  8.10237564457e-14  6.89643912301e-14  5.9232953151e-14  5.00953265152e-14  4.34122492473e-14  3.89971998079e-14  3.38431429943e-14  2.92877059921e-14  2.41072618891e-14  2.54783926998e-14  2.39469827095e-14  2.15946099751e-14  1.92564129558e-14  1.54920103592e-14  1.68794154278e-14  1.93309346621e-14  1.54967598811e-14  1.36621340251e-14  1.50284449792e-14  1.34473709092e-14  1.00978442336e-14  1.05323853571e-14  1.16095138918e-14  1.14705932713e-14  1.28701716693e-14  1.41608217526e-14  1.11939229859e-14  9.05978069425e-15  1.13505515815e-14  1.34930671676e-14  1.23704941965e-14  1.23061844086e-14  1.05867121744e-14  1.25158409896e-14  1.23929738547e-14  1.16269815967e-14  1.19155011696e-14  1.29028539277e-14  1.31293641427e-14  1.10410763564e-14  9.63864572965e-15  1.05377411805e-14  1.06961128409e-14  1.04247864227e-14  1.02680545237e-14  8.89852174041e-15  8.69681807962e-15  1.12071642782e-14  1.16522976041e-14  8.17773290899e-15  8.07551164667e-15  7.82660725321e-15  1.00971245897e-14  7.4917834175e-15  1.19811666727e-14  1.15499596634e-14  1.1342314892e-14  1.14971761607e-14  1.1057135739e-14  1.09630387563e-14  1.3077447682e-14  1.11289496509e-14  1.42643553821e-14  1.21526465507e-14  1.58865312118e-14  1.89418599847e-14  1.79225696915e-14  1.99185034665e-14  2.07584944538e-14  2.43005875591e-14  2.75208355112e-14  3.09287428169e-14  3.26122131837e-14  4.00174330117e-14  4.36390783533e-14  5.38484330469e-14  5.94295877196e-14  7.13528432235e-14  8.49082914028e-14  1.01571687071e-13  1.21575711368e-13  1.53233134423e-13  1.96359449745e-13  2.56354680417e-13  3.50416302205e-13  5.31696662361e-13  9.95707729854e-13  2.82080764777e-12


==> anc/correlator_b11_Nt08_dist19.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 0.000102621701218  0.000103352223686  9.53051967158e-05  8.87123618435e-05  8.08042814747e-05  6.5883589866e-05  5.79461467966e-05  4.89881780179e-05  4.05465456277e-05  3.68324047833e-05  3.23632814579e-05  3.00665757906e-05  2.7445967612e-05  1.87494865474e-05  1.75533957405e-05  1.15765484898e-05  8.89461390718e-06  8.11969582143e-06  6.86462033987e-06  5.72683151395e-06  6.18691559059e-06  6.35973977448e-06  4.03555419965e-06  3.28591313139e-06  7.37689747733e-06  4.17535040179e-06  1.46709111037e-06  1.89740697909e-06  2.91709937389e-06  2.05065330223e-06  3.2254253758e-06  5.03860478796e-06  3.84904574113e-06 -3.77933971733e-08 -1.65965604792e-06  2.65810564959e-06  3.57836667863e-06 -3.05393032049e-06 -1.83935327139e-07 -2.56573984919e-06  9.5153709209e-07 -8.58698678217e-07 -1.94624855423e-07  1.36891082346e-06 -1.42895713136e-06 -3.20634946404e-06 -2.80603254824e-06 -3.01477998577e-06 -2.68063688875e-06 -2.61405513265e-06 -2.45444498535e-06 -1.56490094258e-07 -1.67678815772e-06  1.32953308964e-06  1.01219628364e-06  1.84392873592e-06 -1.217367838e-06  2.86310239257e-06  3.98258686741e-07 -1.42724217264e-06  1.48359581577e-06  1.12739092166e-06  1.50943122795e-06 -8.18249227371e-07  1.52762700737e-07  1.56718130213e-06  9.80522121177e-07  2.03549793912e-06  3.02512643416e-06 -7.33693511881e-07  2.95533705574e-06  1.68345362252e-06  2.58468289787e-06  5.26764943594e-06  5.0206948303e-06  2.8004704822e-06  7.65560771345e-06  6.0924043218e-06  9.20045362825e-06  7.90740408725e-06  1.0786310314e-05  1.23126721425e-05  1.50545806692e-05  1.7853380273e-05  2.27042168679e-05  2.29248899743e-05  2.5437563493e-05  3.59360259829e-05  4.62780516644e-05  5.08367235346e-05  6.07664174432e-05  7.08821271406e-05  7.93716964247e-05  8.99067933947e-05  9.55812927385e-05  0.000102272888391
 0.512545599511  0.512391392689  0.513311008082  0.512778663339  0.51164282571  0.513055912245  0.512871747651  0.512759924617  0.512448416426  0.512484099913  0.511751339045  0.510303033152  0.511212262822  0.51202675442  0.512442796076  0.512694576549  0.514330418781  0.511030118669  0.512342657301  0.510695288835  0.511817719067  0.510468743195  0.513858011462  0.510581965029  0.51215954212  0.512180113679  0.511205183598  0.512758495269  0.510400825146  0.510427433668  0.511029324411  0.512614234484  0.511189116297  0.512276765777  0.512031774687  0.511527700054  0.512160194021  0.512215346254  0.512117258545  0.512444740595  0.509542797391  0.510261447931  0.510817588597  0.509981280618  0.510970357569  0.512683926519  0.511694022233  0.511823387598  0.51257044405  0.514697800176  0.511860732821  0.511049518172  0.513074647823  0.512079717308  0.511850395607  0.513955019739  0.510656012047  0.512805508324  0.511525395303  0.512206164629  0.511870718269  0.512885206709  0.511032703661  0.511474696812  0.513868710346  0.512174329031  0.512758019186  0.511186201492  0.511933380321  0.51279747912  0.511981236486  0.51309493031  0.511303085007  0.513089405597  0.510818259561  0.511125581892  0.513171339116  0.5112587651  0.512548976979  0.511453436388  0.512148609543  0.512405140262  0.511059151497  0.511161775953  0.511655173582  0.509955693113  0.512445476084  0.512929189298  0.512050779991  0.511190435041  0.513861890408  0.511720001048  0.511695423613  0.51370014155  0.512333763797  0.513862398458
 3.74701081207e-12  1.31653277316e-12  7.08025612183e-13  4.69395181433e-13  3.4247457382e-13  2.58021005544e-13  2.04921222026e-13  1.6412463208e-13  1.36358700149e-13  1.09942299742e-13  9.48419198212e-14  7.77608117244e-14  6.73344331841e-14  5.87895340186e-14  4.76411031167e-14  4.1559632984e-14  3.93754688475e-14  3.63953927767e-14  3.19946649454e-14  2.56927728816e-14  2.69858496008e-14  2.59844862738e-14  2.14769349806e-14  2.01842390595e-14  1.50832145666e-14  1.4199543647e-14  1.48659277532e-14  1.42782056443e-14  1.14019100887e-14  1.48849569007e-14  1.06211517999e-14  9.47099604426e-15  1.14257840351e-14  1.33749624e-14  9.24787647502e-15  1.23801692978e-14  1.35236680333e-14  1.38783062677e-14  1.2096029827e-14  1.28333222325e-14  1.35510069333e-14  1.24338875063e-14  1.34098492384e-14  1.12579036745e-14  1.12405564814e-14  6.4904950147e-15  7.37724132415e-15  1.0503243958e-14  1.21750081463e-14  1.04320326887e-14  1.2984665706e-14  1.04010249146e-14  1.05397948088e-14  1.30467751915e-14  7.65376513035e-15  6.78966253359e-15  9.98448190487e-15  1.23569220344e-14  1.01231981809e-14  8.71980316744e-15  1.31695514052e-14  9.62503425022e-15  1.23069938182e-14  1.0716930072e-14  1.31290897112e-14  1.33902385252e-14  1.58892248715e-14  1.56771116894e-14  1.58697252205e-14  1.47666918018e-14  1.63298316802e-14  1.69555704809e-14  1.95141512715e-14  2.055986443e-14  2.18087881956e-14  2.11583335877e-14  2.11731295023e-14  2.4274922043e-14  2.39859835454e-14  3.00937194827e-14  3.74352492273e-14  4.40967563554e-14  4.75118371381e-14  5.51453576236e-14  6.67411164865e-14  7.66652846387e-14  9.1811138045e-14  1.13484400197e-13  1.34504275596e-13  1.65855238646e-13  2.06154229662e-13  2.59529996956e-13  3.43797978376e-13  4.7079591129e-13  7.07293864504e-13  1.32329648934e-12
 1.31653277316e-12  3.73398852145e-12  1.31870498592e-12  7.05201039507e-13  4.67291776996e-13  3.38924325485e-13  2.58376198251e-13  2.01463495738e-13  1.60373663985e-13  1.33760393706e-13  1.11308354629e-13  9.17698684927e-14  7.67026967063e-14  6.87044390727e-14  5.83829859324e-14  5.036111617e-14  4.30556200969e-14  4.07674308206e-14  3.39035528899e-14  2.93396672001e-14  2.7706874704e-14  2.8529790042e-14  2.81072919647e-14  2.36108940301e-14  1.93426332984e-14  1.79937758278e-14  1.67617217788e-14  1.70501241064e-14  1.25324088718e-14  1.52191591786e-14  1.43580863318e-14  1.18541467608e-14  1.1191543317e-14  1.14151625554e-14  1.13223402098e-14  1.1271480372e-14  1.32398924789e-14  1.40966380814e-14  9.68163506323e-15  1.17962614721e-14  1.22503576709e-14  1.10246292296e-14  1.29020779892e-14  1.12494935108e-14  1.05592318835e-14  1.04206774386e-14  1.10621534549e-14  1.10799846612e-14  1.08446704224e-14  1.12005651328e-14  1.27303362462e-14  1.23978076756e-14  1.02734338868e-14  8.91472739809e-15  6.63045811784e-15  1.02350106093e-14  1.00270142104e-14  1.37510822507e-14  1.22971997675e-14  1.07875616464e-14  1.35166586095e-14  1.14466692918e-14  1.31026921095e-14  1.21094613883e-14  1.18258053114e-14  1.42058927548e-14  1.26523871611e-14  1.36161660475e-14  1.39761567358e-14  1.48324262488e-14  1.39017339692e-14  1.47888015037e-14  1.9419246002e-14  1.84929980706e-14  2.3609750717e-14  1.90543958288e-14  2.00782632188e-14  2.0286555827e-14  2.42179985756e-14  3.31984484063e-14  3.62367794666e-14  3.96869140314e-14  4.43987789958e-14  5.40545130304e-14  5.90883335942e-14  6.62137493547e-14  7.95471742581e-14  9.31242448436e-14  1.14693670692e-13  1.36692638966e-13  1.65293234343e-13  2.06217998703e-13  2.61903731518e-13  3.40128238598e-13  4.68293620982e-13  7.07483382679e-13
 7.08025612183e-13  1.31870498592e-12  3.74676723826e-12  1.31797538319e-12  7.07993969299e-13  4.67630657379e-13  3.40007958633e-13  2.58764867449e-13  2.0189918182e-13  1.63109686836e-13  1.3486569754e-13  1.08800544896e-13  9.12567122e-14  7.8786152794e-14  6.51143044028e-14  5.42078823686e-14  4.97370134091e-14  4.27413814241e-14  3.84203760493e-14  3.00205068869e-14  2.94747997961e-14  3.07714086288e-14  2.73918510448e-14  2.11498518707e-14  1.68250575545e-14  1.66392584852e-14  1.84801938821e-14  1.89083179621e-14  1.13021830124e-14  1.34368868205e-14  1.36253922914e-14  1.61240443499e-14  1.09790146242e-14  1.2746352161e-14  1.21295695563e-14  1.24285874649e-14  1.52834874755e-14  1.27004094957e-14  1.04769504557e-14  9.83625310041e-15  1.2025307167e-14  8.14416172482e-15  9.64099702816e-15  9.06483432828e-15  1.12584476699e-14  1.16210050149e-14  1.01543234708e-14  1.01818138443e-14  9.18419584473e-15  1.03585552331e-14  1.06640472355e-14  1.16426559022e-14  9.7681034953e-15  1.24955942313e-14  1.10680104413e-14  1.34360824539e-14  1.23469517991e-14  1.08005695411e-14  8.42118168769e-15  9.87463209598e-15  1.01103202171e-14  1.03322422069e-14  1.37015011239e-14  1.23789080771e-14  9.56843145021e-15  1.37197929914e-14  1.38249347822e-14  1.13267029499e-14  1.2902277092e-14  1.52662974976e-14  1.49269054679e-14  1.53015478021e-14  1.9154525313e-14  1.62653505267e-14  1.6767604601e-14  1.60131694627e-14  1.93649774175e-14  2.09786790103e-14  2.30262618504e-14  2.78787318317e-14  3.05670993208e-14  3.32864542322e-14  3.82125585176e-14  4.2902852729e-14  5.12142764473e-14  5.58494946525e-14  6.77814476212e-14  7.90623874803e-14  9.56301380669e-14  1.12380927222e-13  1.35561220931e-13  1.63240437074e-13  2.03514365562e-13  2.61096224787e-13  3.4120403806e-13  4.70553781718e-13
 4.69395181433e-13  7.05201039507e-13  1.31797538319e-12  3.74431316341e-12  1.317442223e-12  7.05304588922e-13  4.68943729383e-13  3.4140088388e-13  2.57213005521e-13  2.05104103872e-13  1.66974940156e-13  1.35339855435e-13  1.10893975266e-13  9.18355114748e-14  7.78096731826e-14  6.59551905153e-14  5.89191025322e-14  4.94683040228e-14  4.35850230217e-14  3.62936417061e-14  3.36698748902e-14  2.88993872915e-14  2.71649962716e-14  2.44015530977e-14  2.0800302633e-14  1.80786869711e-14  1.58601005984e-14  1.53858351974e-14  1.301989247e-14  1.78101622507e-14  1.56001457247e-14  1.30658995507e-14  1.47435646338e-14  1.29766415703e-14  1.50480051365e-14  1.74561653822e-14  1.5914384572e-14  1.4965382039e-14  1.12086245847e-14  1.50939834536e-14  1.14879713738e-14  9.74325538415e-15  1.23740979487e-14  1.38519832241e-14  9.72667391857e-15  9.34233755886e-15  1.05375358487e-14  1.09401645425e-14  1.42444304261e-14  1.43362240482e-14  1.63945346834e-14  1.76760747133e-14  1.10819508075e-14  1.48047815462e-14  1.28873726781e-14  1.19417892371e-14  1.1368028723e-14  1.37144832135e-14  9.77111948087e-15  9.28452796274e-15  1.13448705218e-14  1.26578189314e-14  1.02792852821e-14  1.01412566591e-14  1.18737631899e-14  1.2922648762e-14  1.4282800512e-14  1.6173925994e-14  1.34848651182e-14  1.236888349e-14  1.05096402166e-14  1.46259548035e-14  1.86559824448e-14  1.34472588316e-14  1.72535309654e-14  1.594530644e-14  1.94764765114e-14  1.92952951673e-14  2.04305671089e-14  2.54182532857e-14  2.61651161061e-14  2.96720838726e-14  3.28789881922e-14  3.86283935195e-14  4.39363021746e-14  5.04254762873e-14  5.93058507891e-14  6.75333953147e-14  8.12739000959e-14  9.45918201492e-14  1.09285143944e-13  1.31896597245e-13  1.62142822656e-13  2.05233158098e-13  2.60905976988e-13  3.43572948403e-13
 3.4247457382e-13  4.67291776996e-13  7.07993969299e-13  1.317442223e-12  3.73152776594e-12  1.31658684219e-12  7.06479103039e-13  4.6875563227e-13  3.40206116517e-13  2.61935459962e-13  2.06242112267e-13  1.61718368402e-13  1.31751310926e-13  1.09576358269e-13  9.32682832138e-14  7.79053253461e-14  6.50858365048e-14  5.46672964123e-14  5.08536759297e-14  4.46630789765e-14  3.86676155551e-14  3.21287490082e-14  3.20701285339e-14  2.74822417599e-14  2.55474919506e-14  2.27712423022e-14  2.15379071703e-14  2.00066767806e-14  1.5756912128e-14  1.68685184807e-14  1.55094440159e-14  1.47507073682e-14  1.33839977709e-14  1.44971751199e-14  1.27758578048e-14  1.20717099587e-14  8.17154059337e-15  9.97241436641e-15  9.73149142025e-15  1.17155488708e-14  1.45598653281e-14  1.03145828851e-14  9.25233251526e-15  1.17979869528e-14  1.10254531552e-14  7.88848457182e-15  1.21187630023e-14  1.13381607111e-14  1.29776701999e-14  1.4779199209e-14  1.50950188905e-14  1.28390016695e-14  1.33968396754e-14  1.31997446923e-14  1.26505205634e-14  1.228905284e-14  1.23069000855e-14  1.1179579433e-14  1.19718599521e-14  1.05642286398e-14  1.01250240905e-14  1.02770537013e-14  1.06665610403e-14  1.22903406219e-14  1.18980370278e-14  1.05654247429e-14  8.50754264175e-15  1.50762882039e-14  1.47248428468e-14  1.46128525959e-14  1.5047078005e-14  1.66221713068e-14  1.90931510964e-14  1.44371439628e-14  1.5212284024e-14  1.65320385862e-14  1.86898963798e-14  1.88445798026e-14  2.12257528362e-14  2.0863247689e-14  2.02335478084e-14  2.37251008997e-14  2.98805152579e-14  3.66683789038e-14  3.95801782146e-14  4.33104554877e-14  4.96285872219e-14  5.94690787785e-14  6.63018146317e-14  7.6025589784e-14  9.06411694025e-14  1.10765936896e-13  1.35695614941e-13  1.62888725832e-13  2.05924995478e-13  2.61628666808e-13
 2.58021005544e-13  3.38924325485e-13  4.67630657379e-13  7.05304588922e-13  1.31658684219e-12  3.74239962589e-12  1.31986588596e-12  7.05278971416e-13  4.70307279167e-13  3.45294245987e-13  2.62521024688e-13  2.05309884657e-13  1.62250718046e-13  1.33349288284e-13  1.08794936935e-13  9.17304440699e-14  7.72154346021e-14  6.34356426842e-14  5.65073979286e-14  5.10408261068e-14  4.29224424239e-14  4.00023274582e-14  3.49316576952e-14  3.18383998523e-14  2.93862447888e-14  2.55679232552e-14  2.34696458629e-14  2.15871590273e-14  1.44672799347e-14  1.66730145576e-14  1.976368074e-14  1.55789739622e-14  1.47598019903e-14  1.64718218479e-14  1.73701868597e-14  1.522596761e-14  1.12877837085e-14  9.64050336235e-15  1.17283699307e-14  1.36503901838e-14  1.1039693518e-14  1.1722801945e-14  1.03003063124e-14  1.19104659911e-14  1.16743104651e-14  1.07204659354e-14  1.18395382237e-14  1.10244217543e-14  1.12530544506e-14  1.07250826838e-14  1.01918149722e-14  1.23082417545e-14  9.16106488549e-15  1.08490012612e-14  1.01769462661e-14  1.27106760469e-14  1.07991821376e-14  1.18633264552e-14  1.10723429912e-14  1.25442243133e-14  1.20053210142e-14  1.14505821008e-14  1.16220299464e-14  1.35843340373e-14  1.29307186164e-14  1.2694310291e-14  1.32661174e-14  1.32482064673e-14  1.32946927337e-14  9.77747002253e-15  1.40637525144e-14  1.22715103136e-14  1.45923832032e-14  1.47839724958e-14  1.24173877338e-14  1.50994217411e-14  1.48543100389e-14  1.83981038832e-14  2.05229236566e-14  1.89946845497e-14  2.08335070553e-14  2.45431544797e-14  2.57194507916e-14  2.93394619467e-14  3.27578137418e-14  3.87367706692e-14  4.482652579e-14  4.98981286182e-14  5.74241472552e-14  6.59423559423e-14  7.60823966288e-14  9.17775149742e-14  1.10425224791e-13  1.34862328909e-13  1.65325489632e-13  2.04344318985e-13
 2.04921222026e-13  2.58376198251e-13  3.40007958633e-13  4.68943729383e-13  7.06479103039e-13  1.31986588596e-12  3.74817647039e-12  1.31706571895e-12  7.07031968244e-13  4.72756502636e-13  3.43899755306e-13  2.60996901279e-13  2.05650961036e-13  1.62425688163e-13  1.3341059803e-13  1.09404381824e-13  9.55844228013e-14  7.7475370273e-14  6.48547299672e-14  5.94955835056e-14  5.07254032136e-14  4.32783334224e-14  3.86417950895e-14  3.39478366658e-14  3.23304414578e-14  3.00965423544e-14  2.39739812908e-14  2.33212509804e-14  1.5215530578e-14  2.08063622234e-14  2.03839820683e-14  1.9308368765e-14  1.60948214367e-14  1.39642971386e-14  1.28285864053e-14  1.45879523295e-14  1.11528091085e-14  1.07479822393e-14  1.29895603321e-14  1.27253236568e-14  1.45593952717e-14  8.65952051213e-15  1.00385408372e-14  1.10375513368e-14  1.26000487228e-14  1.00518228342e-14  1.38718035488e-14  1.15489756252e-14  8.55025733105e-15  9.42904475464e-15  1.06915538051e-14  1.10338874403e-14  9.7008345451e-15  7.8934650313e-15  1.04213813823e-14  1.36621614891e-14  1.00754987599e-14  1.02443163167e-14  7.44130375017e-15  8.92826280804e-15  1.12531917396e-14  9.80137055794e-15  1.17015755996e-14  1.30791544169e-14  1.04358044886e-14  9.07503587589e-15  1.11264204847e-14  1.17623828224e-14  1.16210851832e-14  1.16915861281e-14  1.1286493117e-14  1.25752165104e-14  1.37426977774e-14  1.35418437007e-14  1.35134894288e-14  1.56645186059e-14  1.54357942286e-14  1.77297782293e-14  1.74333061919e-14  1.79680508144e-14  1.95991010348e-14  2.45206801591e-14  2.46446620968e-14  3.0272470858e-14  3.45028428889e-14  3.53809180359e-14  3.77597057798e-14  4.39733768631e-14  5.29398402392e-14  5.68257626481e-14  6.53489877926e-14  7.61502549986e-14  9.53337141387e-14  1.093827679e-13  1.33207076507e-13  1.63836443763e-13
 1.6412463208e-13  2.01463495738e-13  2.58764867449e-13  3.4140088388e-13  4.6875563227e-13  7.05278971416e-13  1.31706571895e-12  3.74066846086e-12  1.31436450486e-12  7.05399802655e-13  4.69150071799e-13  3.38416491629e-13  2.60124519885e-13  2.03379340696e-13  1.63575180119e-13  1.35298782911e-13  1.12118810267e-13  9.44366657067e-14  7.7987515454e-14  6.75411767161e-14  5.66263328842e-14  4.79356738113e-14  4.54665880763e-14  3.83755690698e-14  3.62621905229e-14  3.07120728356e-14  2.72304263264e-14  2.50916484947e-14  1.83283610472e-14  1.80777465636e-14  1.69180347559e-14  1.9217204392e-14  1.41766908188e-14  1.39847766215e-14  1.32823584236e-14  1.640617069e-14  1.39030383843e-14  1.19572986153e-14  1.2770075178e-14  1.4643270159e-14  1.36047579472e-14  1.05529126112e-14  1.12845698888e-14  1.26488609379e-14  1.13280754896e-14  1.15125138076e-14  1.17100322299e-14  1.03429958841e-14  9.35174995704e-15  1.16840036859e-14  1.26946999625e-14  1.68896171268e-14  1.23995416236e-14  1.14150213929e-14  1.21747228442e-14  1.24703086983e-14  1.08806830651e-14  9.53021580658e-15  1.22987803011e-14  1.01753390129e-14  1.02054377196e-14  1.02102325584e-14  1.19859071466e-14  1.12899409841e-14  1.27268273876e-14  1.27062850917e-14  9.01299517247e-15  1.00020456717e-14  1.4064739409e-14  1.09899924136e-14  1.47176386048e-14  1.10637957451e-14  1.39489427103e-14  1.25353303822e-14  1.40004661381e-14  1.52731133936e-14  1.33118384147e-14  1.38195589499e-14  1.52090771894e-14  1.42005237869e-14  1.80394069902e-14  2.10394861681e-14  2.29620494487e-14  2.75874623605e-14  3.09292815465e-14  3.0562085296e-14  3.31782881984e-14  3.4975468592e-14  4.3467910747e-14  4.71822692949e-14  5.64557825452e-14  6.57400250303e-14  7.7913585877e-14  9.10500812036e-14  1.12277400189e-13  1.34574075985e-13
 1.36358700149e-13  1.60373663985e-13  2.0189918182e-13  2.57213005521e-13  3.40206116517e-13  4.70307279167e-13  7.07031968244e-13  1.31436450486e-12  3.74089309037e-12  1.31534312295e-12  7.06050881992e-13  4.65755999088e-13  3.39119572494e-13  2.6009317383e-13  2.04756089761e-13  1.64063071062e-13  1.32950233188e-13  1.11355400265e-13  9.33200249644e-14  8.36438368669e-14  6.94443298068e-14  5.67108999367e-14  4.91033104039e-14  4.28360016761e-14  3.93074969773e-14  3.53626233178e-14  3.05980699318e-14  2.51975496369e-14  2.26312887643e-14  1.83931118667e-14  1.81031463148e-14  2.23434359624e-14  1.75625803365e-14  1.5545308263e-14  1.35454492044e-14  1.20036947548e-14  9.9783556416e-15  1.10303581978e-14  8.38592750627e-15  1.06025187711e-14  1.26158893815e-14  1.45134772283e-14  9.94195907816e-15  9.92761842345e-15  9.79091034816e-15  1.18370688328e-14  8.8010397916e-15  1.0188899515e-14  1.27483635382e-14  1.02202326442e-14  1.32578561228e-14  1.28051245471e-14  1.25151093935e-14  1.1928763339e-14  1.03104226844e-14  1.37729509614e-14  1.12668538891e-14  1.0852013882e-14  1.24166180576e-14  1.04382708834e-14  8.87791737607e-15  1.09142054661e-14  1.06635447798e-14  8.22961609678e-15  1.12305375432e-14  1.14411092357e-14  9.10373346019e-15  1.03187485915e-14  1.25668021921e-14  1.26824143997e-14  1.31613126149e-14  1.27353073796e-14  1.24250377564e-14  1.12829767584e-14  1.21132474251e-14  1.1357037499e-14  1.11988440841e-14  1.41579394586e-14  1.43536267414e-14  1.59460351311e-14  1.639982018e-14  1.73383678565e-14  1.93816524243e-14  1.97555427139e-14  2.19938529306e-14  2.86395783128e-14  2.90686495898e-14  3.24560486126e-14  3.98855417511e-14  4.52031477403e-14  5.18335507922e-14  5.60924067535e-14  6.43500036949e-14  7.75945274027e-14  9.35969922817e-14  1.1279685634e-13
 1.09942299742e-13  1.33760393706e-13  1.63109686836e-13  2.05104103872e-13  2.61935459962e-13  3.45294245987e-13  4.72756502636e-13  7.05399802655e-13  1.31534312295e-12  3.73881988212e-12  1.31345023067e-12  7.06052813461e-13  4.68837508783e-13  3.38854179072e-13  2.56715336182e-13  2.03807981425e-13  1.61946560933e-13  1.32015876831e-13  1.10727158965e-13  9.65922455451e-14  7.8784087211e-14  6.88235497639e-14  6.03302280029e-14  4.81213087033e-14  4.22736514174e-14  3.58276434033e-14  3.62492249207e-14  2.91243144021e-14  2.51150903613e-14  2.43396900561e-14  2.14812902431e-14  2.20716311868e-14  1.70467773483e-14  1.76593467527e-14  1.76712947586e-14  1.0718568236e-14  1.15431556306e-14  1.31812181178e-14  1.29867435899e-14  1.29699806773e-14  8.01591693862e-15  1.26313448618e-14  8.85934133257e-15  6.91785413643e-15  1.156924252e-14  1.07266246874e-14  1.21722956808e-14  1.06655411275e-14  1.19800830112e-14  9.63694706844e-15  1.12213290921e-14  1.23247927244e-14  1.45928810864e-14  1.18074859185e-14  1.35719977313e-14  1.45787403088e-14  1.16847721582e-14  1.60568630018e-14  1.39740615614e-14  1.00011934746e-14  1.26848826403e-14  1.13271162719e-14  1.03886927153e-14  6.85231050695e-15  1.17826347654e-14  1.26825013445e-14  1.17190930121e-14  1.20427649881e-14  1.19683065419e-14  1.01207414027e-14  1.15503231179e-14  9.44771175543e-15  1.27104320904e-14  1.16740091116e-14  1.49451560086e-14  1.33635598355e-14  1.4701021586e-14  1.58548535269e-14  1.62260241298e-14  1.67026481731e-14  1.62031820297e-14  1.63046243472e-14  1.64232007148e-14  1.94413614911e-14  2.32727191344e-14  2.80764544287e-14  2.97618377542e-14  3.35494945343e-14  3.52956666065e-14  3.91769223e-14  4.40530996761e-14  4.9268330386e-14  5.40906392712e-14  6.36069617233e-14  7.98519132653e-14  9.26011098258e-14
 9.48419198212e-14  1.11308354629e-13  1.3486569754e-13  1.66974940156e-13  2.06242112267e-13  2.62521024688e-13  3.43899755306e-13  4.69150071799e-13  7.06050881992e-13  1.31345023067e-12  3.73576005384e-12  1.31393717802e-12  7.05892935459e-13  4.6967028906e-13  3.40973172304e-13  2.62243812736e-13  2.03238151308e-13  1.64652879025e-13  1.36500335663e-13  1.13607860192e-13  9.3649355234e-14  8.22586877825e-14  7.27889408165e-14  6.18344300177e-14  5.25091650295e-14  4.47732716385e-14  4.20874794428e-14  3.41472400438e-14  2.89814958206e-14  2.5248753747e-14  2.51270119983e-14  2.22987495717e-14  2.02736591668e-14  1.73314531872e-14  1.80338239243e-14  1.42490708341e-14  1.36844253536e-14  1.48789665677e-14  1.22552425254e-14  1.38445634298e-14  1.35628333371e-14  1.11585047178e-14  1.22952680068e-14  1.08164075562e-14  1.15947319731e-14  1.20396083433e-14  1.32641594326e-14  1.33828399942e-14  1.34896314571e-14  1.0558179939e-14  1.37416177434e-14  1.01180092071e-14  1.24655785494e-14  1.24097112289e-14  1.44619079545e-14  1.2570025433e-14  9.89723168587e-15  1.11799617583e-14  1.19603017555e-14  1.45929822707e-14  1.40269307665e-14  1.36142391936e-14  1.06639702575e-14  1.03397090207e-14  1.36525679339e-14  1.13815550031e-14  1.2326071355e-14  1.43287767806e-14  1.00655074283e-14  1.16198993207e-14  1.04966719111e-14  9.59419048509e-15  1.13417799123e-14  1.46550897737e-14  1.43410417207e-14  1.06969163626e-14  1.41717355691e-14  1.34620521745e-14  1.5681906023e-14  1.22888024945e-14  1.75469364015e-14  1.84115647487e-14  1.65100946057e-14  1.87315208244e-14  2.22863113095e-14  2.51749623068e-14  2.73624350723e-14  2.93838446522e-14  3.02866924054e-14  3.5388334055e-14  3.96328393322e-14  4.51322852447e-14  4.8992960134e-14  5.42033925419e-14  6.65670168742e-14  7.84052043071e-14
 7.77608117244e-14  9.17698684927e-14  1.08800544896e-13  1.35339855435e-13  1.61718368402e-13  2.05309884657e-13  2.60996901279e-13  3.38416491629e-13  4.65755999088e-13  7.06052813461e-13  1.31393717802e-12  3.72341761817e-12  1.31121978134e-12  7.03778572664e-13  4.66076565237e-13  3.40609119581e-13  2.59433541979e-13  2.03151069127e-13  1.62808575901e-13  1.33720871059e-13  1.13487281861e-13  9.71652615864e-14  7.99678312348e-14  6.89596670699e-14  6.21503113314e-14  4.89382819023e-14  4.63402214155e-14  3.98894970104e-14  3.19701572765e-14  2.99931599769e-14  2.68498130402e-14  2.73411682122e-14  2.28140481722e-14  2.09571892446e-14  1.92515096183e-14  1.64621145497e-14  1.39459661721e-14  1.25448868548e-14  1.23740376361e-14  1.38755014422e-14  9.74562437763e-15  1.07437791597e-14  1.06173401302e-14  9.75077934612e-15  8.22288913573e-15  1.16866169553e-14  1.27644243357e-14  1.28671174654e-14  1.12098923068e-14  9.29275039869e-15  1.31735825309e-14  1.5590299386e-14  1.34902142511e-14  1.41311718935e-14  1.13434669938e-14  1.34892142014e-14  1.16177619248e-14  1.01314607096e-14  1.34546763178e-14  1.34803142931e-14  1.34034795365e-14  1.40110880942e-14  8.85209394505e-15  1.1456698881e-14  1.20496995153e-14  1.24558078845e-14  1.25009946068e-14  1.21272113506e-14  1.31931908583e-14  1.25754183501e-14  1.18362804058e-14  1.35815417785e-14  1.08999514007e-14  1.05414097369e-14  1.16260379862e-14  1.01859229892e-14  1.22881375353e-14  1.23992499741e-14  1.38705386955e-14  1.14814609248e-14  1.45793800855e-14  1.55101916992e-14  1.8120127601e-14  1.7954574241e-14  1.9526924463e-14  2.10028429606e-14  2.03198017322e-14  2.26756571475e-14  2.67849037725e-14  2.89062175768e-14  3.28428929286e-14  3.69634731166e-14  4.09432803064e-14  4.7721553775e-14  5.77497367774e-14  6.74761947561e-14
 6.73344331841e-14  7.67026967063e-14  9.12567122e-14  1.10893975266e-13  1.31751310926e-13  1.62250718046e-13  2.05650961036e-13  2.60124519885e-13  3.39119572494e-13  4.68837508783e-13  7.05892935459e-13  1.31121978134e-12  3.73140942845e-12  1.31654850279e-12  7.05270403465e-13  4.68899783478e-13  3.39706721366e-13  2.5837765199e-13  2.03294263923e-13  1.67439684666e-13  1.34689664031e-13  1.13911427674e-13  9.28846671917e-14  8.17554288075e-14  6.89638964531e-14  5.71197405587e-14  4.9661763436e-14  4.17995768976e-14  3.57813168631e-14  3.12034701501e-14  2.98640913777e-14  2.85592869279e-14  2.66102335874e-14  2.07585208283e-14  1.91146221444e-14  1.75930862716e-14  1.55749821957e-14  1.49504502403e-14  1.1929503554e-14  1.36624534692e-14  1.21146627155e-14  1.28395823013e-14  1.08994810508e-14  8.99762846991e-15  9.32095352905e-15  1.18646337903e-14  1.32270499958e-14  1.28729867021e-14  1.23055259556e-14  1.24464190359e-14  1.08683290447e-14  1.35702501601e-14  1.11676856562e-14  1.04145301597e-14  1.19858823235e-14  1.19228333661e-14  1.17075960451e-14  1.08441382734e-14  1.1618306751e-14  1.25878079255e-14  1.31431664847e-14  1.17724320232e-14  8.8357653412e-15  9.83238573835e-15  1.3051811395e-14  9.94529693125e-15  8.96206167261e-15  1.11262688396e-14  1.01891644011e-14  1.11728333477e-14  8.41016625383e-15  1.25079216986e-14  8.64705406751e-15  1.49431294757e-14  1.1117096405e-14  1.35331890925e-14  1.46900420665e-14  1.3055026434e-14  9.8629326754e-15  1.43219464491e-14  1.4733926957e-14  1.51999143268e-14  1.83723271187e-14  2.01194826556e-14  1.92760436915e-14  1.92663139955e-14  2.20166367138e-14  2.52530372387e-14  2.55167020261e-14  2.90607372349e-14  2.84510503026e-14  3.58970828549e-14  3.70673723022e-14  4.1594219183e-14  4.98396264552e-14  5.81118307856e-14
 5.87895340186e-14  6.87044390727e-14  7.8786152794e-14  9.18355114748e-14  1.09576358269e-13  1.33349288284e-13  1.62425688163e-13  2.03379340696e-13  2.6009317383e-13  3.38854179072e-13  4.6967028906e-13  7.03778572664e-13  1.31654850279e-12  3.74166554089e-12  1.31597970066e-12  7.02747252914e-13  4.66459771384e-13  3.3728246245e-13  2.59357928103e-13  2.03372620011e-13  1.64605793316e-13  1.31457678892e-13  1.05624086117e-13  8.93781883961e-14  7.49871889496e-14  6.5334134258e-14  5.71282362791e-14  4.80545542895e-14  3.97120435346e-14  3.65981147105e-14  3.41071010326e-14  2.98148999323e-14  2.78981256789e-14  2.55716079224e-14  2.0161588823e-14  2.12620741327e-14  1.93717557562e-14  1.76526219159e-14  1.66969212953e-14  1.51007815824e-14  1.53463890678e-14  1.45631419223e-14  1.47542960311e-14  9.38043761265e-15  1.01338840785e-14  1.0315479715e-14  9.91590168246e-15  1.32222958466e-14  1.22477359909e-14  1.27099586147e-14  1.2256609391e-14  1.44898069874e-14  1.31692897056e-14  1.19744970426e-14  1.42492979745e-14  1.13815693093e-14  9.84591893925e-15  1.12303506509e-14  1.11873796211e-14  9.30543963123e-15  1.18154179417e-14  1.10333515854e-14  8.81022865186e-15  8.42635558188e-15  1.06164107551e-14  9.60457664921e-15  8.43098735733e-15  9.31949801651e-15  1.02570646314e-14  1.19438655974e-14  1.17544760979e-14  1.30879671176e-14  8.18134622988e-15  1.179120892e-14  7.78038408896e-15  1.09641305422e-14  9.61228471556e-15  1.45152581626e-14  1.53378125327e-14  1.77002180688e-14  1.30639205362e-14  1.59730835801e-14  1.44195744752e-14  1.77273254287e-14  1.39498338513e-14  1.85255083228e-14  1.99283958279e-14  2.18027147936e-14  2.45411707532e-14  2.77775752562e-14  2.78320519528e-14  2.75301568735e-14  3.29842895261e-14  3.92409797033e-14  4.58018285121e-14  5.27764698845e-14
 4.76411031167e-14  5.83829859324e-14  6.51143044028e-14  7.78096731826e-14  9.32682832138e-14  1.08794936935e-13  1.3341059803e-13  1.63575180119e-13  2.04756089761e-13  2.56715336182e-13  3.40973172304e-13  4.66076565237e-13  7.05270403465e-13  1.31597970066e-12  3.73561196123e-12  1.31460105322e-12  7.03708874293e-13  4.65220648689e-13  3.41757306707e-13  2.59762532705e-13  2.03222434651e-13  1.62956685645e-13  1.3159076052e-13  1.08765433379e-13  9.25889066611e-14  7.79657706519e-14  6.51277771042e-14  5.74133603055e-14  4.71532914293e-14  4.06456437371e-14  3.79511207752e-14  3.48235247637e-14  3.18286630429e-14  2.90677157995e-14  2.37347500934e-14  2.18790520548e-14  1.94030208098e-14  1.90039899393e-14  1.36617769469e-14  1.3991156738e-14  1.50500413673e-14  1.50292351267e-14  1.44404787928e-14  1.00913177758e-14  1.05668186653e-14  1.13586330672e-14  1.04388358096e-14  1.36419358225e-14  1.16941205106e-14  1.31629253177e-14  1.25121199662e-14  1.21537350515e-14  1.47743678301e-14  1.26852012234e-14  1.35278129004e-14  1.22751873852e-14  9.47506080308e-15  8.70880552878e-15  1.22398024109e-14  1.37681275621e-14  1.31371006667e-14  1.03469439096e-14  6.03174973999e-15  1.1915560938e-14  1.13735206951e-14  8.9036873099e-15  6.95149973934e-15  7.81989967634e-15  9.52630972515e-15  1.04217250716e-14  1.09089935335e-14  1.16933772824e-14  9.64648139114e-15  1.16505701455e-14  1.05610374661e-14  1.36346777213e-14  1.21282880629e-14  1.4792631721e-14  1.33385595505e-14  1.38053859e-14  1.57527958352e-14  1.54778052139e-14  1.42087549211e-14  1.84456880385e-14  1.3182671101e-14  1.61806378478e-14  1.54033774796e-14  2.0117180224e-14  2.13417037571e-14  2.4653966736e-14  2.66948849033e-14  2.50111817958e-14  3.00497722686e-14  3.01705228525e-14  3.68488402951e-14  4.49826516419e-14
 4.1559632984e-14  5.036111617e-14  5.42078823686e-14  6.59551905153e-14  7.79053253461e-14  9.17304440699e-14  1.09404381824e-13  1.35298782911e-13  1.64063071062e-13  2.03807981425e-13  2.62243812736e-13  3.40609119581e-13  4.68899783478e-13  7.02747252914e-13  1.31460105322e-12  3.74251086034e-12  1.31522853593e-12  7.04926487236e-13  4.67848693379e-13  3.39719210479e-13  2.58443527469e-13  2.02132497124e-13  1.65949516535e-13  1.32102440169e-13  1.11002279102e-13  9.5535293276e-14  8.07853454035e-14  6.81006335065e-14  5.58695280774e-14  4.79239819529e-14  4.29864677935e-14  3.82666970726e-14  2.98615800466e-14  2.9297034777e-14  2.40833104016e-14  2.46635317127e-14  2.12396129939e-14  2.14787868282e-14  1.90416929836e-14  1.82172029335e-14  1.87887807324e-14  1.68869670026e-14  1.79569593849e-14  1.57753852293e-14  1.56877420128e-14  1.48950718547e-14  1.41228774367e-14  1.49847219909e-14  1.30423619263e-14  1.09903488361e-14  1.06696591505e-14  8.39363611408e-15  1.37295651412e-14  1.43451502904e-14  9.9403150523e-15  1.02566141965e-14  9.87702126084e-15  9.0682693916e-15  1.1369669361e-14  7.19710293735e-15  9.61743462787e-15  8.22688345875e-15  5.3584230751e-15  8.5562493655e-15  8.01249073568e-15  9.06862103814e-15  8.87079220285e-15  9.15572603142e-15  1.08979213656e-14  1.15463618709e-14  1.29914637896e-14  1.3257319831e-14  1.19853209197e-14  1.30120639965e-14  1.04272957818e-14  8.45056890232e-15  1.0111146164e-14  1.08410810603e-14  9.68844523048e-15  1.20231530205e-14  1.37627949713e-14  1.52883036156e-14  1.48766246338e-14  1.55834254429e-14  1.04117415707e-14  1.45871158746e-14  1.59504127952e-14  1.82862694221e-14  1.80478453319e-14  1.94668860233e-14  2.18992116648e-14  2.27135163598e-14  2.86028799358e-14  2.96518329147e-14  3.44437378539e-14  3.96279753986e-14
 3.93754688475e-14  4.30556200969e-14  4.97370134091e-14  5.89191025322e-14  6.50858365048e-14  7.72154346021e-14  9.55844228013e-14  1.12118810267e-13  1.32950233188e-13  1.61946560933e-13  2.03238151308e-13  2.59433541979e-13  3.39706721366e-13  4.66459771384e-13  7.03708874293e-13  1.31522853593e-12  3.75180834382e-12  1.31513503742e-12  7.05747190128e-13  4.68722039391e-13  3.42439186896e-13  2.58605847904e-13  2.06152891138e-13  1.60464821126e-13  1.35505145474e-13  1.13780320551e-13  9.14281727296e-14  7.86264197923e-14  6.82159803215e-14  5.71535352024e-14  5.07541695068e-14  4.57451431357e-14  3.80578788408e-14  3.43320748704e-14  2.95463536267e-14  2.69194600724e-14  2.14413636237e-14  1.94151829205e-14  1.78698669536e-14  1.77096937249e-14  1.89751840459e-14  1.78980672536e-14  1.76595028176e-14  1.46395623295e-14  1.32449582281e-14  1.37855802094e-14  1.27927346373e-14  1.44557108769e-14  1.30810160741e-14  1.03370063582e-14  1.16757533181e-14  9.66888967842e-15  1.14735532218e-14  1.04651819286e-14  9.28172658962e-15  9.72936976167e-15  1.08936789098e-14  8.54160998021e-15  1.10892194023e-14  1.1828882563e-14  1.41074172514e-14  1.24858222678e-14  6.64905924211e-15  5.88429189008e-15  9.07713134715e-15  1.0918111477e-14  7.63874611146e-15  9.42012740594e-15  8.97267919981e-15  1.01241654318e-14  1.13556227803e-14  1.3588068474e-14  1.21516079579e-14  1.06269757838e-14  9.43353878784e-15  8.39874361775e-15  8.88731907934e-15  1.22775516187e-14  7.87528236407e-15  9.06919445364e-15  1.21845315581e-14  1.17510098281e-14  1.48713594796e-14  1.52350876328e-14  1.52648302373e-14  1.54673652165e-14  1.56405359422e-14  1.89396330471e-14  1.85394283098e-14  1.73141951202e-14  1.89965063502e-14  2.43008905436e-14  2.74544665053e-14  2.88627294837e-14  3.21596379388e-14  3.24746616063e-14
 3.63953927767e-14  4.07674308206e-14  4.27413814241e-14  4.94683040228e-14  5.46672964123e-14  6.34356426842e-14  7.7475370273e-14  9.44366657067e-14  1.11355400265e-13  1.32015876831e-13  1.64652879025e-13  2.03151069127e-13  2.5837765199e-13  3.3728246245e-13  4.65220648689e-13  7.04926487236e-13  1.31513503742e-12  3.72655195459e-12  1.31389709292e-12  7.04231572406e-13  4.70391831206e-13  3.37502068418e-13  2.59396725781e-13  2.0361122997e-13  1.63582076248e-13  1.33403376103e-13  1.15111494412e-13  9.5072452102e-14  7.9777377958e-14  6.99996031641e-14  5.78356313612e-14  5.15828166095e-14  4.58743506523e-14  3.92785034422e-14  3.51967878574e-14  3.25152573713e-14  2.7000782133e-14  2.57276744264e-14  2.38067346232e-14  2.3153508037e-14  1.95587742927e-14  1.94386968841e-14  1.4394666719e-14  1.5865708839e-14  1.57511456491e-14  1.49397513802e-14  1.39418631614e-14  1.73473261763e-14  1.59074641595e-14  1.52637034643e-14  1.27980510378e-14  9.06077707696e-15  1.2231100285e-14  1.12336907928e-14  1.07192864288e-14  1.05138869278e-14  8.04453163109e-15  1.25280996225e-14  1.0935017979e-14  1.21663688041e-14  1.02749747318e-14  1.2076333717e-14  1.05393738333e-14  5.85742826245e-15  1.10148337668e-14  9.4691125047e-15  9.13452340055e-15  1.17935979279e-14  9.78937588559e-15  1.14938585797e-14  9.75096955892e-15  1.01274217898e-14  9.66330199653e-15  1.19191714332e-14  9.25332401307e-15  1.02272859074e-14  1.15480587874e-14  1.21985037621e-14  1.21621082959e-14  9.96489265871e-15  1.22989832373e-14  1.16918122737e-14  1.60222582622e-14  1.13645746281e-14  1.43288631531e-14  1.47500313355e-14  1.60331547901e-14  1.43052011668e-14  1.72878927913e-14  1.50887112539e-14  1.79342779402e-14  1.93335092599e-14  2.32239741969e-14  2.51384640232e-14  2.80244405436e-14  2.91629595275e-14
 3.19946649454e-14  3.39035528899e-14  3.84203760493e-14  4.35850230217e-14  5.08536759297e-14  5.65073979286e-14  6.48547299672e-14  7.7987515454e-14  9.33200249644e-14  1.10727158965e-13  1.36500335663e-13  1.62808575901e-13  2.03294263923e-13  2.59357928103e-13  3.41757306707e-13  4.67848693379e-13  7.05747190128e-13  1.31389709292e-12  3.73933081685e-12  1.31662049047e-12  7.06436577461e-13  4.67127673974e-13  3.40834359214e-13  2.60108536156e-13  2.03474477215e-13  1.64078929533e-13  1.34574443467e-13  1.12902885784e-13  9.3327447008e-14  7.91128174987e-14  6.71696918487e-14  5.72700509226e-14  5.01725721615e-14  4.40159363247e-14  3.90768738657e-14  3.36935847684e-14  3.15586161607e-14  2.56610624591e-14  2.55794408441e-14  2.1360620687e-14  2.09948179711e-14  1.91556645595e-14  1.40073263891e-14  1.48385533728e-14  1.67093081767e-14  1.76888278916e-14  1.57438807655e-14  1.6331259438e-14  1.45731416129e-14  1.22810426977e-14  1.11926162848e-14  8.51412904292e-15  1.17716313254e-14  1.13331984262e-14  9.72033854874e-15  1.07994309037e-14  9.53564603099e-15  1.22989898705e-14  1.35634774905e-14  1.03340404465e-14  9.14530128061e-15  1.3638405588e-14  9.19019971739e-15  7.74411496817e-15  9.33263729601e-15  1.19730034838e-14  9.6692623614e-15  1.25636663581e-14  9.14108531797e-15  1.01087060415e-14  1.20515528897e-14  9.72517198291e-15  7.79532902329e-15  9.83236369472e-15  1.13143304747e-14  1.08814179913e-14  1.18585229409e-14  8.17488284757e-15  1.31058425317e-14  1.37778104652e-14  1.26148565843e-14  1.39584835252e-14  1.47981543785e-14  1.19778048092e-14  1.55219124243e-14  1.30446771449e-14  1.63855255473e-14  1.60549041083e-14  1.68571090273e-14  1.58511351633e-14  1.81170058327e-14  1.92071601513e-14  2.10396491223e-14  2.30952792493e-14  2.35710102334e-14  2.85098743944e-14
 2.56927728816e-14  2.93396672001e-14  3.00205068869e-14  3.62936417061e-14  4.46630789765e-14  5.10408261068e-14  5.94955835056e-14  6.75411767161e-14  8.36438368669e-14  9.65922455451e-14  1.13607860192e-13  1.33720871059e-13  1.67439684666e-13  2.03372620011e-13  2.59762532705e-13  3.39719210479e-13  4.68722039391e-13  7.04231572406e-13  1.31662049047e-12  3.72681545235e-12  1.31238111585e-12  7.01522117323e-13  4.67032542563e-13  3.39731059334e-13  2.60567260335e-13  2.01856920019e-13  1.65385679044e-13  1.35825208021e-13  1.12200963867e-13  9.47255373831e-14  8.12719507076e-14  6.55792408457e-14  5.75785221102e-14  4.84162615931e-14  4.6546241367e-14  4.05796681429e-14  3.35968162107e-14  3.07637558516e-14  2.88166279337e-14  2.39064922616e-14  2.3715042575e-14  1.91399710986e-14  1.91408879355e-14  1.9609185327e-14  2.17350235504e-14  1.57360558376e-14  1.69803934292e-14  1.74142046887e-14  1.54314483749e-14  1.39510807191e-14  1.19807233907e-14  1.37382503999e-14  1.46412532821e-14  1.5005090858e-14  1.30741483776e-14  1.23992225141e-14  1.15082159382e-14  1.38496609717e-14  1.16965041513e-14  8.52980990519e-15  7.10030970731e-15  1.25997995492e-14  1.25493973543e-14  9.6820325885e-15  8.44177780696e-15  9.46250022492e-15  1.13969482228e-14  1.07806254895e-14  7.1636039209e-15  8.05509891079e-15  1.23380527458e-14  1.32411334097e-14  1.02703230963e-14  1.27766748898e-14  1.05661485546e-14  1.25739855661e-14  1.2647250198e-14  9.48063597668e-15  9.93050109639e-15  1.04378974021e-14  1.08409831021e-14  1.31707508497e-14  1.19554523113e-14  1.49185933296e-14  1.32007641226e-14  1.52490683257e-14  1.58489774124e-14  1.54368958001e-14  1.23181760991e-14  1.48006321591e-14  1.49560538684e-14  1.72434305485e-14  2.26139590401e-14  2.46432383468e-14  2.7105796118e-14  2.68451093146e-14
 2.69858496008e-14  2.7706874704e-14  2.94747997961e-14  3.36698748902e-14  3.86676155551e-14  4.29224424239e-14  5.07254032136e-14  5.66263328842e-14  6.94443298068e-14  7.8784087211e-14  9.3649355234e-14  1.13487281861e-13  1.34689664031e-13  1.64605793316e-13  2.03222434651e-13  2.58443527469e-13  3.42439186896e-13  4.70391831206e-13  7.06436577461e-13  1.31238111585e-12  3.73732008905e-12  1.30953860564e-12  7.04700519664e-13  4.67871975464e-13  3.42364688756e-13  2.58818502775e-13  2.06291287371e-13  1.64785431324e-13  1.33128043082e-13  1.1013927109e-13  9.07824410568e-14  7.58579903041e-14  6.49636106492e-14  5.59613717228e-14  5.24988518914e-14  4.4599930876e-14  3.62994538324e-14  3.5396764515e-14  3.20120254952e-14  2.63073161969e-14  2.44839248387e-14  2.28406470254e-14  2.22474136643e-14  2.24312930195e-14  1.83560282508e-14  1.78453149641e-14  1.53799795546e-14  1.41414664181e-14  1.31808377667e-14  1.1598444003e-14  1.37441472207e-14  1.14074674277e-14  1.45162898413e-14  9.56616008167e-15  1.10872115258e-14  1.06898863561e-14  1.00551328728e-14  1.05067810864e-14  1.06347009772e-14  9.79301952064e-15  9.35489654491e-15  1.45779597686e-14  7.52170454638e-15  1.09907099225e-14  1.04285460138e-14  1.02794523024e-14  1.06290519871e-14  7.53147622698e-15  1.00111797391e-14  1.00530969011e-14  1.01150526121e-14  1.07977498589e-14  7.10174861707e-15  8.53337546076e-15  9.44549009138e-15  1.26977868171e-14  1.36341879176e-14  1.16952023164e-14  1.04839678658e-14  1.26268186171e-14  1.11038496358e-14  1.32106852164e-14  1.31458166722e-14  1.58886825833e-14  1.14034064988e-14  1.10680247278e-14  1.29851826223e-14  1.74645909474e-14  1.63495180833e-14  1.46448247051e-14  1.99195759096e-14  1.86798692758e-14  2.04601817432e-14  2.14548838049e-14  2.42218806435e-14  2.48218824022e-14
 2.59844862738e-14  2.8529790042e-14  3.07714086288e-14  2.88993872915e-14  3.21287490082e-14  4.00023274582e-14  4.32783334224e-14  4.79356738113e-14  5.67108999367e-14  6.88235497639e-14  8.22586877825e-14  9.71652615864e-14  1.13911427674e-13  1.31457678892e-13  1.62956685645e-13  2.02132497124e-13  2.58605847904e-13  3.37502068418e-13  4.67127673974e-13  7.01522117323e-13  1.30953860564e-12  3.72279198114e-12  1.31202808593e-12  7.04912390265e-13  4.66225249484e-13  3.40573502018e-13  2.62800890031e-13  2.02705435984e-13  1.6113376069e-13  1.30264383849e-13  1.1291930374e-13  9.33701417118e-14  7.46144542098e-14  6.57651765822e-14  6.13602932282e-14  4.90414844253e-14  4.09080134093e-14  3.83778514734e-14  3.38388188297e-14  2.82394872756e-14  2.90631953596e-14  2.46294744661e-14  2.35797894789e-14  1.91046059107e-14  1.66125886046e-14  1.79732375789e-14  1.86072719614e-14  1.41973687497e-14  1.23675682575e-14  1.09425759693e-14  1.30918918914e-14  1.07924758821e-14  1.13105658425e-14  1.14114146428e-14  9.61422803216e-15  9.84223221847e-15  7.22315253086e-15  1.13009847555e-14  8.95454626982e-15  1.04249808808e-14  1.07140599108e-14  1.2818088607e-14  1.08837748375e-14  1.29200623716e-14  1.09532356923e-14  9.97200962767e-15  8.98646530261e-15  8.36192273727e-15  7.11464684072e-15  9.77005052361e-15  1.19659270109e-14  1.03506912726e-14  1.25166843236e-14  1.1833136755e-14  1.32868924664e-14  1.44902251772e-14  1.3939373285e-14  1.14721263279e-14  1.10679823309e-14  1.21576256382e-14  1.19159335653e-14  1.0568493159e-14  1.25564985709e-14  1.23548392037e-14  1.50069079696e-14  1.15936901781e-14  1.42884937154e-14  1.57660851272e-14  1.52999835463e-14  1.47158005763e-14  1.44689490396e-14  1.77079712052e-14  1.66933895054e-14  1.95352329167e-14  2.01085243961e-14  2.19759249996e-14
 2.14769349806e-14  2.81072919647e-14  2.73918510448e-14  2.71649962716e-14  3.20701285339e-14  3.49316576952e-14  3.86417950895e-14  4.54665880763e-14  4.91033104039e-14  6.03302280029e-14  7.27889408165e-14  7.99678312348e-14  9.28846671917e-14  1.05624086117e-13  1.3159076052e-13  1.65949516535e-13  2.06152891138e-13  2.59396725781e-13  3.40834359214e-13  4.67032542563e-13  7.04700519664e-13  1.31202808593e-12  3.75220821652e-12  1.31646738119e-12  7.05375283596e-13  4.6919321996e-13  3.42342899797e-13  2.6419543577e-13  2.03895648928e-13  1.6541109121e-13  1.35493329681e-13  1.11818698179e-13  9.18389885732e-14  7.9411153245e-14  6.90052907547e-14  5.73815149909e-14  4.66400756305e-14  4.1438834379e-14  3.78798716595e-14  3.26857095602e-14  3.20235683974e-14  2.62924456627e-14  2.60186014194e-14  2.23456106798e-14  1.76817237555e-14  1.79869015561e-14  1.71304657101e-14  1.70296597808e-14  1.35372322271e-14  1.29036825163e-14  1.28808957817e-14  1.38677693198e-14  1.30784827828e-14  1.17754796984e-14  1.01997792236e-14  1.13924114546e-14  1.17769009771e-14  1.17287820152e-14  8.19445290322e-15  1.0399000879e-14  7.07370650388e-15  1.44800639652e-14  1.12002132367e-14  7.26565483717e-15  9.9776684924e-15  1.15515428045e-14  8.83096460567e-15  9.18953020173e-15  7.09621637544e-15  1.02132374961e-14  1.13710551027e-14  1.48183988134e-14  1.14507309354e-14  1.18159086668e-14  1.31516668418e-14  1.39033335992e-14  1.52877520839e-14  1.10255435511e-14  1.0966775e-14  1.15291904485e-14  1.20100210493e-14  9.63467827257e-15  9.81203591739e-15  9.61418272189e-15  1.24829797605e-14  9.92390146694e-15  1.17752498436e-14  1.12549844587e-14  1.39609837636e-14  1.32534588323e-14  1.49211379698e-14  1.4681665704e-14  1.68074027391e-14  1.83777553653e-14  2.02893567396e-14  2.08951869738e-14
 2.01842390595e-14  2.36108940301e-14  2.11498518707e-14  2.44015530977e-14  2.74822417599e-14  3.18383998523e-14  3.39478366658e-14  3.83755690698e-14  4.28360016761e-14  4.81213087033e-14  6.18344300177e-14  6.89596670699e-14  8.17554288075e-14  8.93781883961e-14  1.08765433379e-13  1.32102440169e-13  1.60464821126e-13  2.0361122997e-13  2.60108536156e-13  3.39731059334e-13  4.67871975464e-13  7.04912390265e-13  1.31646738119e-12  3.72869717558e-12  1.31451987201e-12  7.03602139942e-13  4.67403963639e-13  3.41133735155e-13  2.55320271114e-13  2.03387275999e-13  1.65505701211e-13  1.35559559275e-13  1.09390877555e-13  9.55677856577e-14  7.89597992138e-14  6.53706745253e-14  5.38939679754e-14  4.91534884997e-14  4.0968775037e-14  3.67596246304e-14  3.46867635989e-14  2.49425903841e-14  2.41555749238e-14  2.15221189231e-14  2.01888002952e-14  2.27228293108e-14  2.05111922295e-14  1.57340166021e-14  1.70172219507e-14  1.58280750063e-14  1.34113226531e-14  1.16546154543e-14  1.46265000445e-14  1.07040951512e-14  1.0451966474e-14  1.14352972191e-14  1.12650897052e-14  1.05747629439e-14  1.32485857127e-14  1.03247285952e-14  1.24444768191e-14  1.10710040592e-14  1.22118599191e-14  9.6380401923e-15  1.05106997595e-14  9.35317483254e-15  7.50863534644e-15  9.73429575518e-15  9.64723591874e-15  1.26187325752e-14  1.4410546083e-14  1.33486333037e-14  1.56722276826e-14  1.29496866348e-14  1.67879319169e-14  1.40565550158e-14  1.45694234374e-14  1.40529793557e-14  1.03711889417e-14  1.27755329912e-14  1.24785806118e-14  1.17125158668e-14  9.72165133491e-15  1.17270010292e-14  1.14889998743e-14  9.27357241504e-15  1.20829606967e-14  1.29303796809e-14  1.45192805911e-14  1.24103609523e-14  1.31456297964e-14  1.53743325881e-14  1.57884438879e-14  1.68813289478e-14  1.91994102971e-14  1.98888306448e-14
 1.50832145666e-14  1.93426332984e-14  1.68250575545e-14  2.0800302633e-14  2.55474919506e-14  2.93862447888e-14  3.23304414578e-14  3.62621905229e-14  3.93074969773e-14  4.22736514174e-14  5.25091650295e-14  6.21503113314e-14  6.89638964531e-14  7.49871889496e-14  9.25889066611e-14  1.11002279102e-13  1.35505145474e-13  1.63582076248e-13  2.03474477215e-13  2.60567260335e-13  3.42364688756e-13  4.66225249484e-13  7.05375283596e-13  1.31451987201e-12  3.74012296149e-12  1.31568702631e-12  7.03468265932e-13  4.69441927454e-13  3.38643132138e-13  2.56799176599e-13  2.04247691972e-13  1.62520702514e-13  1.34979610065e-13  1.12194288757e-13  9.28747574537e-14  7.64580778455e-14  6.3550350278e-14  5.64031397312e-14  4.52797969346e-14  4.16953265346e-14  3.78900701556e-14  3.21726571907e-14  3.12221056276e-14  2.68962304272e-14  2.44078183985e-14  2.2553239801e-14  1.96202248866e-14  1.58697837459e-14  1.5840389983e-14  1.49772368213e-14  1.37280214087e-14  1.093993414e-14  1.34906674562e-14  8.84717598781e-15  1.1814634014e-14  1.43546996389e-14  1.3474296974e-14  1.10343151833e-14  1.33693492748e-14  9.65992554296e-15  1.02652675368e-14  1.03501730832e-14  1.03953152994e-14  1.24701281456e-14  1.3515581246e-14  1.1922696768e-14  9.96672478554e-15  1.18877563863e-14  1.14293196248e-14  1.08417287145e-14  1.15752910951e-14  1.0949726369e-14  1.286088971e-14  1.43389472262e-14  1.49153424986e-14  1.4227599631e-14  1.25472665054e-14  1.76184536692e-14  1.36175987021e-14  1.49971715452e-14  1.32865569012e-14  1.33253265722e-14  7.77429353988e-15  1.12944433646e-14  1.24766261878e-14  1.47743858105e-14  1.40148776395e-14  1.28806197131e-14  1.24670173626e-14  1.35809714455e-14  1.17384606404e-14  1.27265457718e-14  1.41841861259e-14  1.10192142228e-14  1.44480529439e-14  1.67709646278e-14
 1.4199543647e-14  1.79937758278e-14  1.66392584852e-14  1.80786869711e-14  2.27712423022e-14  2.55679232552e-14  3.00965423544e-14  3.07120728356e-14  3.53626233178e-14  3.58276434033e-14  4.47732716385e-14  4.89382819023e-14  5.71197405587e-14  6.5334134258e-14  7.79657706519e-14  9.5535293276e-14  1.13780320551e-13  1.33403376103e-13  1.64078929533e-13  2.01856920019e-13  2.58818502775e-13  3.40573502018e-13  4.6919321996e-13  7.03602139942e-13  1.31568702631e-12  3.73604920439e-12  1.31475032126e-12  7.07350936486e-13  4.67978834409e-13  3.4048709861e-13  2.5914217152e-13  2.03164159904e-13  1.6223092742e-13  1.36575967658e-13  1.11410605701e-13  9.39967138195e-14  7.6682509986e-14  6.71784770011e-14  5.95683491073e-14  4.68438973142e-14  4.70106459662e-14  3.78823989243e-14  3.49698969987e-14  3.06575029801e-14  2.65800310127e-14  2.35184082398e-14  2.50870470707e-14  1.83700472388e-14  2.0731621324e-14  1.66486591037e-14  1.85245427051e-14  1.20092066234e-14  1.51233231737e-14  1.55350963978e-14  1.24602911629e-14  1.5797370312e-14  1.4474628673e-14  1.25959366562e-14  1.12872835686e-14  1.32492466747e-14  1.14229193392e-14  1.18160199e-14  1.29655722429e-14  1.37213085134e-14  1.22039178944e-14  1.37690079498e-14  1.35703797604e-14  1.39319552333e-14  1.2512612452e-14  8.42357100889e-15  1.15526943791e-14  1.08965984642e-14  1.19697502511e-14  1.51126000302e-14  1.36718727618e-14  1.31105352494e-14  1.43120458674e-14  1.54600987325e-14  1.2521569672e-14  1.19368480835e-14  1.27892148685e-14  8.50751565547e-15  7.00452721439e-15  1.00672116584e-14  1.12777372821e-14  1.34680240522e-14  1.47634537945e-14  1.28604752552e-14  1.25481354862e-14  1.22343394707e-14  1.11104697881e-14  1.06683528383e-14  1.29577871369e-14  1.07418190018e-14  1.7218109772e-14  1.46725174457e-14
 1.48659277532e-14  1.67617217788e-14  1.84801938821e-14  1.58601005984e-14  2.15379071703e-14  2.34696458629e-14  2.39739812908e-14  2.72304263264e-14  3.05980699318e-14  3.62492249207e-14  4.20874794428e-14  4.63402214155e-14  4.9661763436e-14  5.71282362791e-14  6.51277771042e-14  8.07853454035e-14  9.14281727296e-14  1.15111494412e-13  1.34574443467e-13  1.65385679044e-13  2.06291287371e-13  2.62800890031e-13  3.42342899797e-13  4.67403963639e-13  7.03468265932e-13  1.31475032126e-12  3.73255020239e-12  1.31605041643e-12  7.01789591234e-13  4.64140643027e-13  3.38530976603e-13  2.58164540962e-13  2.0363524944e-13  1.64972382749e-13  1.32339564395e-13  1.11022196415e-13  9.12754534581e-14  7.75462529396e-14  6.72911828503e-14  5.21995017267e-14  5.08729853937e-14  4.1418623151e-14  3.74246484678e-14  3.29157138252e-14  2.75257315908e-14  2.71056681873e-14  2.69057367987e-14  2.49187057632e-14  2.50167013867e-14  1.9376394116e-14  1.81452922394e-14  1.87761090938e-14  1.88883641444e-14  1.70115604811e-14  1.43840406645e-14  1.3490395225e-14  1.43904123771e-14  1.30097730007e-14  1.23332182301e-14  1.17051044447e-14  1.39458707834e-14  1.26706059311e-14  9.2740941535e-15  1.20586833724e-14  1.13226179944e-14  1.12470542326e-14  1.17272468176e-14  1.22663049741e-14  1.32132373435e-14  1.01927914363e-14  1.33805819396e-14  1.02898120366e-14  6.37607683535e-15  1.20212166444e-14  1.30231847161e-14  1.02102332207e-14  1.02880631062e-14  8.46284660005e-15  1.21977971083e-14  7.84086917357e-15  1.29517606155e-14  6.51577047172e-15  9.65197244385e-15  8.62870947871e-15  8.46877263896e-15  1.1298882771e-14  1.28769191088e-14  1.14304970237e-14  1.33332569296e-14  1.32912397474e-14  1.02988923658e-14  1.40962686529e-14  1.56255885179e-14  1.55108878904e-14  1.80290232508e-14  1.59548721492e-14
 1.42782056443e-14  1.70501241064e-14  1.89083179621e-14  1.53858351974e-14  2.00066767806e-14  2.15871590273e-14  2.33212509804e-14  2.50916484947e-14  2.51975496369e-14  2.91243144021e-14  3.41472400438e-14  3.98894970104e-14  4.17995768976e-14  4.80545542895e-14  5.74133603055e-14  6.81006335065e-14  7.86264197923e-14  9.5072452102e-14  1.12902885784e-13  1.35825208021e-13  1.64785431324e-13  2.02705435984e-13  2.6419543577e-13  3.41133735155e-13  4.69441927454e-13  7.07350936486e-13  1.31605041643e-12  3.74375707434e-12  1.31215132968e-12  7.05393325234e-13  4.63784535449e-13  3.36826572612e-13  2.58815865521e-13  2.04466612817e-13  1.63838143937e-13  1.31325432741e-13  1.05991385701e-13  8.90875028442e-14  7.40109014789e-14  6.20591180223e-14  5.64512977979e-14  4.55642139454e-14  4.14673511923e-14  3.59693517725e-14  2.9308669292e-14  3.03288283268e-14  2.9223429287e-14  2.50942003787e-14  2.27511599388e-14  1.82342260569e-14  2.08640490894e-14  1.85902628247e-14  1.60803876352e-14  1.56349824514e-14  1.29417626571e-14  1.12560200266e-14  1.03918452102e-14  1.23016192564e-14  1.20073819487e-14  1.28568442232e-14  1.3894231394e-14  1.02541146434e-14  8.36091162854e-15  9.87087755587e-15  9.12938247567e-15  1.44606896765e-14  1.13017850022e-14  1.30346127141e-14  1.10103688651e-14  9.07922042706e-15  9.07873350951e-15  1.17404866779e-14  1.23068440897e-14  8.95045720772e-15  1.36753812364e-14  1.15456939836e-14  1.47711610877e-14  1.03292833168e-14  1.10877667197e-14  1.22700272438e-14  1.49365411811e-14  8.2325281852e-15  9.53560563271e-15  7.59666071732e-15  8.29371408665e-15  8.3225021963e-15  1.03689451572e-14  9.62262993243e-15  1.24454846218e-14  1.21284459398e-14  1.10011978833e-14  8.64427960862e-15  1.13786469174e-14  1.15587518433e-14  1.37512320288e-14  1.47025858167e-14
 1.14019100887e-14  1.25324088718e-14  1.13021830124e-14  1.301989247e-14  1.5756912128e-14  1.44672799347e-14  1.5215530578e-14  1.83283610472e-14  2.26312887643e-14  2.51150903613e-14  2.89814958206e-14  3.19701572765e-14  3.57813168631e-14  3.97120435346e-14  4.71532914293e-14  5.58695280774e-14  6.82159803215e-14  7.9777377958e-14  9.3327447008e-14  1.12200963867e-13  1.33128043082e-13  1.6113376069e-13  2.03895648928e-13  2.55320271114e-13  3.38643132138e-13  4.67978834409e-13  7.01789591234e-13  1.31215132968e-12  3.72445841702e-12  1.30893638497e-12  7.02247884604e-13  4.64908602111e-13  3.36485405801e-13  2.55277922322e-13  1.98765121944e-13  1.61563181975e-13  1.28418047748e-13  1.08807670455e-13  9.02271600938e-14  7.55373370737e-14  6.78306845167e-14  5.40101035738e-14  4.77122420706e-14  4.21646584415e-14  3.85633938185e-14  3.39086589227e-14  3.04848410316e-14  2.93268838542e-14  2.74934570587e-14  2.04030845322e-14  2.21855647301e-14  1.79001712814e-14  1.60548127627e-14  1.65826410405e-14  1.40853329472e-14  1.63311059059e-14  1.50025117443e-14  1.41896945586e-14  1.31834335301e-14  1.17920162821e-14  1.24094409242e-14  1.09021613954e-14  1.06471263921e-14  1.43972670946e-14  1.09106198825e-14  1.14774488816e-14  9.77509539351e-15  1.10988951635e-14  1.20232722612e-14  1.14276509318e-14  1.3591777267e-14  1.39735206778e-14  1.37539513538e-14  1.1296910067e-14  1.14171163191e-14  1.48026943908e-14  1.31051964546e-14  1.56188596247e-14  1.52379319043e-14  1.41931159032e-14  1.45661499961e-14  1.01706710903e-14  8.57707227453e-15  8.68425625165e-15  1.16491048075e-14  1.12607455066e-14  1.2473129529e-14  9.53556697506e-15  1.17447741789e-14  1.09992696468e-14  1.02206083401e-14  8.29581659745e-15  1.4455907447e-14  1.225976693e-14  1.22031535634e-14  1.20741891617e-14
 1.48849569007e-14  1.52191591786e-14  1.34368868205e-14  1.78101622507e-14  1.68685184807e-14  1.66730145576e-14  2.08063622234e-14  1.80777465636e-14  1.83931118667e-14  2.43396900561e-14  2.5248753747e-14  2.99931599769e-14  3.12034701501e-14  3.65981147105e-14  4.06456437371e-14  4.79239819529e-14  5.71535352024e-14  6.99996031641e-14  7.91128174987e-14  9.47255373831e-14  1.1013927109e-13  1.30264383849e-13  1.6541109121e-13  2.03387275999e-13  2.56799176599e-13  3.4048709861e-13  4.64140643027e-13  7.05393325234e-13  1.30893638497e-12  3.72383108756e-12  1.3103295925e-12  7.00830824723e-13  4.63803699101e-13  3.38340015319e-13  2.55456900609e-13  2.03969390451e-13  1.62687177307e-13  1.30342374527e-13  1.07751316748e-13  9.1551453334e-14  8.00203894563e-14  6.58791610088e-14  5.38274772735e-14  4.65185804941e-14  4.28953384366e-14  3.78329377746e-14  3.7963414035e-14  3.1982724884e-14  2.99094976634e-14  2.16444923539e-14  2.00444531402e-14  2.08519975773e-14  1.77960953595e-14  1.28868122729e-14  1.47913150904e-14  1.44613753978e-14  1.40719825511e-14  1.36127502303e-14  1.3769624297e-14  1.15706999377e-14  1.0842406848e-14  1.32342867591e-14  1.28446030076e-14  1.30252408225e-14  1.05262617681e-14  7.43741165585e-15  1.05063752126e-14  1.02613271512e-14  1.00306449766e-14  8.54089430955e-15  1.13307995068e-14  1.28736230873e-14  1.29542783206e-14  8.93188181818e-15  1.24419382514e-14  1.20847760929e-14  1.11805958746e-14  1.07975824934e-14  1.56504496004e-14  1.53617645757e-14  1.18994986576e-14  1.08659798174e-14  9.2828460075e-15  1.10664019327e-14  1.21505711163e-14  9.72485679438e-15  1.20445207192e-14  1.30676747287e-14  1.46979200435e-14  9.57059238006e-15  8.71067861961e-15  7.01875395867e-15  1.17189000872e-14  1.23552112532e-14  1.28352703975e-14  1.47164173929e-14
 1.06211517999e-14  1.43580863318e-14  1.36253922914e-14  1.56001457247e-14  1.55094440159e-14  1.976368074e-14  2.03839820683e-14  1.69180347559e-14  1.81031463148e-14  2.14812902431e-14  2.51270119983e-14  2.68498130402e-14  2.98640913777e-14  3.41071010326e-14  3.79511207752e-14  4.29864677935e-14  5.07541695068e-14  5.78356313612e-14  6.71696918487e-14  8.12719507076e-14  9.07824410568e-14  1.1291930374e-13  1.35493329681e-13  1.65505701211e-13  2.04247691972e-13  2.5914217152e-13  3.38530976603e-13  4.63784535449e-13  7.02247884604e-13  1.3103295925e-12  3.72971236843e-12  1.31154948959e-12  7.02786289029e-13  4.65667803575e-13  3.39090970284e-13  2.58744467847e-13  2.06611091579e-13  1.67738453129e-13  1.34793204435e-13  1.08900202511e-13  9.47052633325e-14  7.73792026061e-14  6.61702839305e-14  5.67331301446e-14  4.90729543353e-14  4.31430908901e-14  4.07097518462e-14  3.3133305089e-14  3.19872323187e-14  2.68766724681e-14  2.33527759312e-14  2.27376303988e-14  1.93197779002e-14  1.68662340762e-14  1.70443976646e-14  1.52409440928e-14  1.72207151324e-14  1.32447286149e-14  1.38341601546e-14  1.46400187498e-14  1.60187424372e-14  1.51659309257e-14  1.22467695192e-14  1.18809799353e-14  1.07340174145e-14  1.00529493653e-14  9.17502744259e-15  1.09160831476e-14  8.34307504565e-15  7.05199101708e-15  1.18581596723e-14  1.1451925516e-14  1.53953988794e-14  1.30610205263e-14  1.24963105853e-14  1.15340229468e-14  1.17000232043e-14  1.24360119366e-14  1.38454952688e-14  1.41345658865e-14  1.38035446548e-14  1.15796894766e-14  1.25728608794e-14  1.23382746617e-14  1.41367921809e-14  1.10755081422e-14  1.17584689595e-14  1.28239564992e-14  1.32285672282e-14  9.80118983847e-15  8.39179406441e-15  9.6987463815e-15  9.80220293056e-15  1.35403140965e-14  1.20536230484e-14  1.07920536181e-14
 9.47099604426e-15  1.18541467608e-14  1.61240443499e-14  1.30658995507e-14  1.47507073682e-14  1.55789739622e-14  1.9308368765e-14  1.9217204392e-14  2.23434359624e-14  2.20716311868e-14  2.22987495717e-14  2.73411682122e-14  2.85592869279e-14  2.98148999323e-14  3.48235247637e-14  3.82666970726e-14  4.57451431357e-14  5.15828166095e-14  5.72700509226e-14  6.55792408457e-14  7.58579903041e-14  9.33701417118e-14  1.11818698179e-13  1.35559559275e-13  1.62520702514e-13  2.03164159904e-13  2.58164540962e-13  3.36826572612e-13  4.64908602111e-13  7.00830824723e-13  1.31154948959e-12  3.73899410073e-12  1.31317600825e-12  7.05356355329e-13  4.62782319319e-13  3.39204341321e-13  2.59632867229e-13  2.05657629555e-13  1.62954592678e-13  1.30365538773e-13  1.09034187513e-13  8.91865845736e-14  7.103785564e-14  6.20766875335e-14  5.59455045448e-14  4.785601089e-14  4.48624334603e-14  3.76528290828e-14  3.13755387887e-14  3.10445185723e-14  2.70429754288e-14  2.33575592853e-14  2.09863796712e-14  1.70785233191e-14  1.78127533518e-14  1.58803707742e-14  1.52671843541e-14  1.37195856762e-14  1.51457541099e-14  1.38533033029e-14  1.30663304917e-14  1.13376154017e-14  1.55472225604e-14  1.2683114271e-14  9.15389305198e-15  1.29624057549e-14  1.20233991124e-14  1.19465983391e-14  7.7257416588e-15  6.94175040422e-15  1.00238864099e-14  1.38625119767e-14  1.20219352735e-14  7.18146948983e-15  1.04771511595e-14  1.14516619984e-14  1.11740277166e-14  1.19610372719e-14  8.76098236382e-15  9.00602846607e-15  7.74462565263e-15  8.9252730487e-15  1.02501334667e-14  9.94021561285e-15  1.42826807027e-14  1.28403880747e-14  1.55265567304e-14  1.34630339428e-14  1.44110985676e-14  1.49836364812e-14  1.10791371862e-14  1.01100773209e-14  1.13155821709e-14  1.31975126289e-14  9.43939123106e-15  1.00393209117e-14
 1.14257840351e-14  1.1191543317e-14  1.09790146242e-14  1.47435646338e-14  1.33839977709e-14  1.47598019903e-14  1.60948214367e-14  1.41766908188e-14  1.75625803365e-14  1.70467773483e-14  2.02736591668e-14  2.28140481722e-14  2.66102335874e-14  2.78981256789e-14  3.18286630429e-14  2.98615800466e-14  3.80578788408e-14  4.58743506523e-14  5.01725721615e-14  5.75785221102e-14  6.49636106492e-14  7.46144542098e-14  9.18389885732e-14  1.09390877555e-13  1.34979610065e-13  1.6223092742e-13  2.0363524944e-13  2.58815865521e-13  3.36485405801e-13  4.63803699101e-13  7.02786289029e-13  1.31317600825e-12  3.73476859257e-12  1.31437876365e-12  7.00746826304e-13  4.64091347837e-13  3.37885319255e-13  2.59233999944e-13  2.0388136032e-13  1.59139748642e-13  1.31391349125e-13  1.08565460589e-13  9.17436326064e-14  7.71970824705e-14  6.62465540447e-14  5.68338994506e-14  4.84459980937e-14  4.14288366653e-14  3.69519615027e-14  3.45917417052e-14  2.98631006989e-14  2.57509588411e-14  1.93384108392e-14  1.88139064455e-14  2.13731265976e-14  1.86149885591e-14  1.66274401722e-14  1.67226741913e-14  1.92915845703e-14  1.27535381819e-14  1.29700364753e-14  1.28493978013e-14  1.1370401495e-14  1.13373710228e-14  8.08886193873e-15  8.11441274238e-15  1.09669539258e-14  1.21627007515e-14  8.77686084314e-15  8.23375870776e-15  1.00012620465e-14  1.28294433784e-14  1.25695371578e-14  8.21228230097e-15  8.67263063442e-15  1.00625076326e-14  8.89912694904e-15  1.20369458176e-14  1.08910250136e-14  1.02712729238e-14  8.30554612277e-15  8.77429209007e-15  1.03561058428e-14  8.99541305865e-15  1.42101220869e-14  1.03720793652e-14  1.00334372386e-14  1.09652399214e-14  9.44575781671e-15  1.49801394785e-14  1.20239880165e-14  8.29747197992e-15  1.00342072084e-14  1.25903993564e-14  1.22698771292e-14  1.24737048456e-14
 1.33749624e-14  1.14151625554e-14  1.2746352161e-14  1.29766415703e-14  1.44971751199e-14  1.64718218479e-14  1.39642971386e-14  1.39847766215e-14  1.5545308263e-14  1.76593467527e-14  1.73314531872e-14  2.09571892446e-14  2.07585208283e-14  2.55716079224e-14  2.90677157995e-14  2.9297034777e-14  3.43320748704e-14  3.92785034422e-14  4.40159363247e-14  4.84162615931e-14  5.59613717228e-14  6.57651765822e-14  7.9411153245e-14  9.55677856577e-14  1.12194288757e-13  1.36575967658e-13  1.64972382749e-13  2.04466612817e-13  2.55277922322e-13  3.38340015319e-13  4.65667803575e-13  7.05356355329e-13  1.31437876365e-12  3.73588032781e-12  1.31124912126e-12  7.03850745976e-13  4.69706181762e-13  3.45735359242e-13  2.61087987911e-13  2.04653400773e-13  1.6457588312e-13  1.34957502104e-13  1.1121203943e-13  9.6518042955e-14  7.94554076173e-14  6.82783902595e-14  5.78129861314e-14  4.90483683419e-14  4.53485472525e-14  3.88837508331e-14  3.22711281307e-14  2.72423261278e-14  2.94333429239e-14  2.55355180935e-14  2.46014295564e-14  2.24176448068e-14  1.99100262531e-14  1.78765757291e-14  1.82709441434e-14  1.22982504643e-14  1.5835102249e-14  1.17006155721e-14  1.30517850856e-14  1.19820147718e-14  9.46552884017e-15  9.38843591356e-15  1.24773535083e-14  1.09863315515e-14  9.75065729508e-15  1.10887447867e-14  1.23310605535e-14  1.24984552702e-14  1.1270455651e-14  6.5831959754e-15  8.34806789818e-15  9.26267957334e-15  1.03349332367e-14  1.2909274099e-14  1.27339740981e-14  9.93371732833e-15  1.18191001433e-14  1.03771089666e-14  1.18210080432e-14  1.30601602663e-14  1.17429837465e-14  7.39010297938e-15  1.02942608518e-14  1.56203633417e-14  1.09124544543e-14  1.27317793701e-14  1.24412692586e-14  1.11570639632e-14  7.74156239245e-15  1.10538043714e-14  1.01785529031e-14  1.22348708908e-14
 9.24787647502e-15  1.13223402098e-14  1.21295695563e-14  1.50480051365e-14  1.27758578048e-14  1.73701868597e-14  1.28285864053e-14  1.32823584236e-14  1.35454492044e-14  1.76712947586e-14  1.80338239243e-14  1.92515096183e-14  1.91146221444e-14  2.0161588823e-14  2.37347500934e-14  2.40833104016e-14  2.95463536267e-14  3.51967878574e-14  3.90768738657e-14  4.6546241367e-14  5.24988518914e-14  6.13602932282e-14  6.90052907547e-14  7.89597992138e-14  9.28747574537e-14  1.11410605701e-13  1.32339564395e-13  1.63838143937e-13  1.98765121944e-13  2.55456900609e-13  3.39090970284e-13  4.62782319319e-13  7.00746826304e-13  1.31124912126e-12  3.73879899306e-12  1.31040055131e-12  7.05337588097e-13  4.71530062835e-13  3.42161770467e-13  2.5880395195e-13  2.05360257775e-13  1.61913130845e-13  1.33569534561e-13  1.12761820735e-13  9.29784940614e-14  7.96092860791e-14  6.78196720191e-14  5.6134307444e-14  5.14320297418e-14  4.57963998016e-14  3.89895975728e-14  3.14668699173e-14  2.80773063949e-14  2.43131182502e-14  2.30179150258e-14  2.31782092215e-14  2.22556905232e-14  1.91161865003e-14  1.79130478984e-14  1.43203933073e-14  1.46545957936e-14  1.46845405446e-14  1.16715960051e-14  1.34163904944e-14  1.30527080072e-14  1.35478220619e-14  1.36228361815e-14  1.11639655568e-14  1.08403657326e-14  1.26270105659e-14  1.56709725792e-14  1.11434872513e-14  1.02838996229e-14  9.78485914368e-15  9.50000658056e-15  1.12404495044e-14  1.13632270705e-14  1.20068960948e-14  1.1637634627e-14  1.16496721972e-14  1.32044876085e-14  1.2066633776e-14  1.02518794179e-14  1.06004051979e-14  1.13030024326e-14  5.11104881426e-15  1.00519628957e-14  1.19319255836e-14  1.15923750848e-14  1.35190798031e-14  1.31071885429e-14  1.42563363251e-14  9.93963741699e-15  1.04871296853e-14  1.02720142054e-14  1.07633077723e-14
 1.23801692978e-14  1.1271480372e-14  1.24285874649e-14  1.74561653822e-14  1.20717099587e-14  1.522596761e-14  1.45879523295e-14  1.640617069e-14  1.20036947548e-14  1.0718568236e-14  1.42490708341e-14  1.64621145497e-14  1.75930862716e-14  2.12620741327e-14  2.18790520548e-14  2.46635317127e-14  2.69194600724e-14  3.25152573713e-14  3.36935847684e-14  4.05796681429e-14  4.4599930876e-14  4.90414844253e-14  5.73815149909e-14  6.53706745253e-14  7.64580778455e-14  9.39967138195e-14  1.11022196415e-13  1.31325432741e-13  1.61563181975e-13  2.03969390451e-13  2.58744467847e-13  3.39204341321e-13  4.64091347837e-13  7.03850745976e-13  1.31040055131e-12  3.72864521923e-12  1.31252349622e-12  7.05905714084e-13  4.67505598038e-13  3.39830281832e-13  2.59200387946e-13  2.05518757624e-13  1.6169508484e-13  1.34029835845e-13  1.13109287712e-13  9.20559152971e-14  7.81732591553e-14  6.59612837577e-14  5.68789363629e-14  5.08834008671e-14  4.58809203484e-14  3.76370414374e-14  3.3834278908e-14  2.86919546001e-14  2.65693542822e-14  2.57821796654e-14  2.48720530716e-14  2.04854372052e-14  1.89755979262e-14  1.60251404061e-14  1.54963945851e-14  1.98436833093e-14  1.58799390391e-14  1.24921499162e-14  1.27298189871e-14  1.22481892748e-14  1.20927447231e-14  1.16236023448e-14  9.93294410241e-15  1.07611331153e-14  1.32877083855e-14  1.43310421161e-14  1.14337231333e-14  8.77787253372e-15  1.1045889135e-14  8.19027143076e-15  8.09065236017e-15  8.88190775882e-15  7.92679416433e-15  7.22540395238e-15  1.14608616773e-14  8.20199398679e-15  9.71705138572e-15  8.15777613446e-15  1.0567963122e-14  6.98395525336e-15  8.28219345445e-15  1.25874289541e-14  9.7191947503e-15  8.79443592917e-15  9.82821634546e-15  7.39216824134e-15  8.19566240983e-15  1.00855064654e-14  7.82554086611e-15  9.79833378837e-15
 1.35236680333e-14  1.32398924789e-14  1.52834874755e-14  1.5914384572e-14  8.17154059337e-15  1.12877837085e-14  1.11528091085e-14  1.39030383843e-14  9.9783556416e-15  1.15431556306e-14  1.36844253536e-14  1.39459661721e-14  1.55749821957e-14  1.93717557562e-14  1.94030208098e-14  2.12396129939e-14  2.14413636237e-14  2.7000782133e-14  3.15586161607e-14  3.35968162107e-14  3.62994538324e-14  4.09080134093e-14  4.66400756305e-14  5.38939679754e-14  6.3550350278e-14  7.6682509986e-14  9.12754534581e-14  1.05991385701e-13  1.28418047748e-13  1.62687177307e-13  2.06611091579e-13  2.59632867229e-13  3.37885319255e-13  4.69706181762e-13  7.05337588097e-13  1.31252349622e-12  3.73774339468e-12  1.31456406316e-12  7.01972394955e-13  4.66540888819e-13  3.36179316297e-13  2.58595464584e-13  2.00028218896e-13  1.60788093302e-13  1.3425777006e-13  1.1512240195e-13  9.64575492118e-14  7.97726254103e-14  6.99413620093e-14  6.14513387986e-14  5.26113596822e-14  4.35881244947e-14  4.09136379579e-14  3.15765714371e-14  2.89291615734e-14  2.4842189598e-14  2.66427548341e-14  2.14171416458e-14  1.97612912981e-14  1.72725562748e-14  1.72558985749e-14  1.41396782223e-14  1.26842948439e-14  1.23647226267e-14  1.08481298844e-14  1.13371864353e-14  9.85783804781e-15  9.94608520202e-15  9.71770069923e-15  8.07124158261e-15  1.21292714257e-14  1.23108970286e-14  6.54794867184e-15  8.1339260962e-15  9.83768415385e-15  8.4049043526e-15  7.28850995395e-15  7.73941511693e-15  1.07832058177e-14  1.08906123897e-14  1.13153368806e-14  1.13953053997e-14  1.27664055546e-14  9.58055965902e-15  1.176258726e-14  7.93492921401e-15  1.01955445884e-14  9.85199482569e-15  8.98892166963e-15  9.92698203617e-15  9.42344258422e-15  8.21001457517e-15  1.28150333381e-14  1.46493614365e-14  1.19736538665e-14  1.47239261669e-14
 1.38783062677e-14  1.40966380814e-14  1.27004094957e-14  1.4965382039e-14  9.97241436641e-15  9.64050336235e-15  1.07479822393e-14  1.19572986153e-14  1.10303581978e-14  1.31812181178e-14  1.48789665677e-14  1.25448868548e-14  1.49504502403e-14  1.76526219159e-14  1.90039899393e-14  2.14787868282e-14  1.94151829205e-14  2.57276744264e-14  2.56610624591e-14  3.07637558516e-14  3.5396764515e-14  3.83778514734e-14  4.1438834379e-14  4.91534884997e-14  5.64031397312e-14  6.71784770011e-14  7.75462529396e-14  8.90875028442e-14  1.08807670455e-13  1.30342374527e-13  1.67738453129e-13  2.05657629555e-13  2.59233999944e-13  3.45735359242e-13  4.71530062835e-13  7.05905714084e-13  1.31456406316e-12  3.7390107414e-12  1.31378700142e-12  7.05797151698e-13  4.65076391163e-13  3.38299478031e-13  2.5828339406e-13  2.02567488837e-13  1.64803468883e-13  1.3534303851e-13  1.13800305025e-13  9.53065917414e-14  8.35220761413e-14  6.86620738096e-14  5.8940322965e-14  5.15887650927e-14  4.63494692486e-14  3.71345478046e-14  3.41465133587e-14  2.92216344978e-14  2.78564803502e-14  2.46456568468e-14  2.29492666904e-14  2.00094664295e-14  2.11102611906e-14  1.52539905877e-14  1.59373552535e-14  1.51439513857e-14  1.27609914278e-14  1.38144743281e-14  1.29633230314e-14  1.45524645386e-14  1.36399870099e-14  8.43728312363e-15  1.17852215886e-14  1.11704151406e-14  7.37488899075e-15  8.29873450048e-15  8.46588045689e-15  9.17329751204e-15  9.26280461813e-15  1.01128304731e-14  1.14055590629e-14  1.24614297498e-14  1.17384018199e-14  1.03069042385e-14  1.17218173807e-14  1.17602160971e-14  1.21603360964e-14  9.75346745446e-15  1.19289480846e-14  9.35770877903e-15  9.82652224664e-15  8.19020128633e-15  8.97497769637e-15  9.17279031107e-15  1.14436366664e-14  1.24038881789e-14  1.0300343302e-14  9.91990358451e-15
 1.2096029827e-14  9.68163506323e-15  1.04769504557e-14  1.12086245847e-14  9.73149142025e-15  1.17283699307e-14  1.29895603321e-14  1.2770075178e-14  8.38592750627e-15  1.29867435899e-14  1.22552425254e-14  1.23740376361e-14  1.1929503554e-14  1.66969212953e-14  1.36617769469e-14  1.90416929836e-14  1.78698669536e-14  2.38067346232e-14  2.55794408441e-14  2.88166279337e-14  3.20120254952e-14  3.38388188297e-14  3.78798716595e-14  4.0968775037e-14  4.52797969346e-14  5.95683491073e-14  6.72911828503e-14  7.40109014789e-14  9.02271600938e-14  1.07751316748e-13  1.34793204435e-13  1.62954592678e-13  2.0388136032e-13  2.61087987911e-13  3.42161770467e-13  4.67505598038e-13  7.01972394955e-13  1.31378700142e-12  3.73790109511e-12  1.31371339331e-12  7.04543858922e-13  4.69300465079e-13  3.39189943979e-13  2.59773525271e-13  2.03599324215e-13  1.65778721534e-13  1.35185300528e-13  1.12616275858e-13  9.45939335831e-14  7.96724880869e-14  6.98709928014e-14  6.03546546448e-14  5.14191856786e-14  4.16689293864e-14  4.09465147657e-14  3.43368508653e-14  3.03745740351e-14  2.583218739e-14  2.64630823855e-14  2.25885740212e-14  2.21025669595e-14  1.72798855013e-14  1.76674493798e-14  1.58884804669e-14  1.42227758011e-14  1.54553036916e-14  1.49808916221e-14  1.63354979477e-14  1.08334176283e-14  1.42454417611e-14  1.1957263549e-14  1.0783558759e-14  1.1346595721e-14  1.26375589322e-14  1.0065117203e-14  7.62080620233e-15  6.38611812422e-15  9.07158213107e-15  9.78969666916e-15  1.02832260108e-14  8.78080926898e-15  8.18071494625e-15  1.03139287394e-14  9.91044806415e-15  9.54261726215e-15  8.37843912528e-15  8.74528972867e-15  1.00740846462e-14  1.05632042736e-14  1.05306389626e-14  1.0850992614e-14  1.00132849356e-14  1.22510922639e-14  9.42450674422e-15  7.83521749651e-15  9.03809109468e-15
 1.28333222325e-14  1.17962614721e-14  9.83625310041e-15  1.50939834536e-14  1.17155488708e-14  1.36503901838e-14  1.27253236568e-14  1.4643270159e-14  1.06025187711e-14  1.29699806773e-14  1.38445634298e-14  1.38755014422e-14  1.36624534692e-14  1.51007815824e-14  1.3991156738e-14  1.82172029335e-14  1.77096937249e-14  2.3153508037e-14  2.1360620687e-14  2.39064922616e-14  2.63073161969e-14  2.82394872756e-14  3.26857095602e-14  3.67596246304e-14  4.16953265346e-14  4.68438973142e-14  5.21995017267e-14  6.20591180223e-14  7.55373370737e-14  9.1551453334e-14  1.08900202511e-13  1.30365538773e-13  1.59139748642e-13  2.04653400773e-13  2.5880395195e-13  3.39830281832e-13  4.66540888819e-13  7.05797151698e-13  1.31371339331e-12  3.73830016131e-12  1.31008259216e-12  7.03342105481e-13  4.67426786231e-13  3.38794063908e-13  2.58127395303e-13  2.02835741919e-13  1.67743908947e-13  1.3580827738e-13  1.15438332435e-13  9.70213409931e-14  8.37663728956e-14  7.20340455785e-14  6.43608059749e-14  5.13762464489e-14  4.7719809475e-14  4.02780635264e-14  3.65135471567e-14  3.21185778086e-14  2.65363795734e-14  2.52634476817e-14  2.38720743911e-14  2.29884030315e-14  2.02061791605e-14  1.87175291054e-14  1.62346154679e-14  1.54785173706e-14  1.74133415503e-14  1.91484089938e-14  1.37136927464e-14  1.56098989407e-14  1.55227869982e-14  1.48697179769e-14  1.21980672468e-14  1.22105951145e-14  1.21051985348e-14  1.05083850679e-14  9.41759815961e-15  1.30750288927e-14  1.03464177367e-14  1.30358082905e-14  1.03666251796e-14  1.03332968559e-14  1.23306315701e-14  1.05907415904e-14  1.50957760067e-14  1.41911860711e-14  1.12319631805e-14  1.04002461684e-14  8.31322726048e-15  9.79800857514e-15  1.16170517966e-14  1.22897874752e-14  9.98207523561e-15  1.17853750701e-14  1.28885349666e-14  1.26097714744e-14
 1.35510069333e-14  1.22503576709e-14  1.2025307167e-14  1.14879713738e-14  1.45598653281e-14  1.1039693518e-14  1.45593952717e-14  1.36047579472e-14  1.26158893815e-14  8.01591693862e-15  1.35628333371e-14  9.74562437763e-15  1.21146627155e-14  1.53463890678e-14  1.50500413673e-14  1.87887807324e-14  1.89751840459e-14  1.95587742927e-14  2.09948179711e-14  2.3715042575e-14  2.44839248387e-14  2.90631953596e-14  3.20235683974e-14  3.46867635989e-14  3.78900701556e-14  4.70106459662e-14  5.08729853937e-14  5.64512977979e-14  6.78306845167e-14  8.00203894563e-14  9.47052633325e-14  1.09034187513e-13  1.31391349125e-13  1.6457588312e-13  2.05360257775e-13  2.59200387946e-13  3.36179316297e-13  4.65076391163e-13  7.04543858922e-13  1.31008259216e-12  3.71790619338e-12  1.30887525852e-12  6.99430103359e-13  4.64749139348e-13  3.39279616914e-13  2.62708291148e-13  2.04875307882e-13  1.64243945434e-13  1.37582004432e-13  1.12089062974e-13  9.83721659513e-14  8.00769565961e-14  7.18650152828e-14  5.93252565357e-14  4.98413338235e-14  4.3981024147e-14  4.01068469224e-14  3.39046304554e-14  3.01910395093e-14  2.63444100278e-14  2.56159350435e-14  2.24671169119e-14  2.17425030421e-14  1.76892959374e-14  1.60584123089e-14  1.63945598083e-14  1.73286307213e-14  1.65956220829e-14  1.38311635716e-14  1.29583832899e-14  1.4783901796e-14  1.28198278874e-14  1.23521298098e-14  1.26324660203e-14  9.79768075109e-15  1.10183612105e-14  1.35125285209e-14  1.1671496213e-14  1.08657977767e-14  1.26724547311e-14  8.97187328771e-15  9.53030486695e-15  1.0507442139e-14  8.27959962662e-15  1.19741963887e-14  1.03937944577e-14  1.29126562404e-14  7.27748878534e-15  8.53259948821e-15  1.1664804511e-14  1.29606238779e-14  1.27170798122e-14  1.19214654209e-14  1.05899484682e-14  1.13195188694e-14  8.27957600058e-15
 1.24338875063e-14  1.10246292296e-14  8.14416172482e-15  9.74325538415e-15  1.03145828851e-14  1.1722801945e-14  8.65952051213e-15  1.05529126112e-14  1.45134772283e-14  1.26313448618e-14  1.11585047178e-14  1.07437791597e-14  1.28395823013e-14  1.45631419223e-14  1.50292351267e-14  1.68869670026e-14  1.78980672536e-14  1.94386968841e-14  1.91556645595e-14  1.91399710986e-14  2.28406470254e-14  2.46294744661e-14  2.62924456627e-14  2.49425903841e-14  3.21726571907e-14  3.78823989243e-14  4.1418623151e-14  4.55642139454e-14  5.40101035738e-14  6.58791610088e-14  7.73792026061e-14  8.91865845736e-14  1.08565460589e-13  1.34957502104e-13  1.61913130845e-13  2.05518757624e-13  2.58595464584e-13  3.38299478031e-13  4.69300465079e-13  7.03342105481e-13  1.30887525852e-12  3.72339148007e-12  1.31343552667e-12  7.04189017374e-13  4.70879826536e-13  3.40326895686e-13  2.59790041232e-13  2.04444210351e-13  1.69108359498e-13  1.3358958699e-13  1.11475308207e-13  9.61078451113e-14  8.27503791839e-14  6.71959339122e-14  5.44443279233e-14  5.02163823983e-14  4.38518202644e-14  4.3001335132e-14  3.52015389913e-14  3.01171650034e-14  2.98575841256e-14  2.83149971285e-14  2.64862058153e-14  2.22948002873e-14  1.70476390478e-14  1.73429843567e-14  1.55284098563e-14  1.45319846821e-14  1.34132840417e-14  1.16110185185e-14  1.52472030682e-14  1.35235193367e-14  1.44655748316e-14  1.53697374555e-14  1.07506737503e-14  1.18299318433e-14  1.39981014931e-14  1.29047765417e-14  1.24172380393e-14  1.21375324545e-14  1.01057224372e-14  1.18962995382e-14  1.04282287726e-14  1.03681996246e-14  1.21586952523e-14  1.10779996659e-14  9.28997431206e-15  1.22137113338e-14  9.41086118315e-15  1.26255077078e-14  1.23655397105e-14  1.28115639114e-14  1.08529788133e-14  1.21655187898e-14  1.12457471401e-14  8.82942469785e-15
 1.34098492384e-14  1.29020779892e-14  9.64099702816e-15  1.23740979487e-14  9.25233251526e-15  1.03003063124e-14  1.00385408372e-14  1.12845698888e-14  9.94195907816e-15  8.85934133257e-15  1.22952680068e-14  1.06173401302e-14  1.08994810508e-14  1.47542960311e-14  1.44404787928e-14  1.79569593849e-14  1.76595028176e-14  1.4394666719e-14  1.40073263891e-14  1.91408879355e-14  2.22474136643e-14  2.35797894789e-14  2.60186014194e-14  2.41555749238e-14  3.12221056276e-14  3.49698969987e-14  3.74246484678e-14  4.14673511923e-14  4.77122420706e-14  5.38274772735e-14  6.61702839305e-14  7.103785564e-14  9.17436326064e-14  1.1121203943e-13  1.33569534561e-13  1.6169508484e-13  2.00028218896e-13  2.5828339406e-13  3.39189943979e-13  4.67426786231e-13  6.99430103359e-13  1.31343552667e-12  3.72873788822e-12  1.31031702197e-12  7.05022301688e-13  4.65314769749e-13  3.38305350325e-13  2.59237501878e-13  2.06175230134e-13  1.61606966529e-13  1.33114310491e-13  1.13232375743e-13  9.73782269137e-14  7.72038940219e-14  6.55229818011e-14  5.60664371623e-14  4.70352803951e-14  4.424691443e-14  4.02183022838e-14  3.14349241422e-14  3.18497446469e-14  2.74997922785e-14  2.37945080951e-14  2.06096868966e-14  1.82984041328e-14  1.88346290313e-14  1.27761231785e-14  1.42972118996e-14  1.24591122371e-14  1.5496623114e-14  1.20490372604e-14  1.59023490614e-14  1.30914920871e-14  1.12667205628e-14  9.54254022796e-15  1.10554641199e-14  8.57998784923e-15  1.05226192936e-14  1.09155296916e-14  1.02772740719e-14  1.17711880554e-14  1.07141999067e-14  1.10561711791e-14  1.27706202332e-14  1.23198753802e-14  1.04284165905e-14  8.46147531384e-15  1.11305372241e-14  1.01106320177e-14  1.06917876009e-14  8.76361209772e-15  1.24717351762e-14  9.7455931956e-15  1.17654869273e-14  1.32744566e-14  1.06355829335e-14
 1.12579036745e-14  1.12494935108e-14  9.06483432828e-15  1.38519832241e-14  1.17979869528e-14  1.19104659911e-14  1.10375513368e-14  1.26488609379e-14  9.92761842345e-15  6.91785413643e-15  1.08164075562e-14  9.75077934612e-15  8.99762846991e-15  9.38043761265e-15  1.00913177758e-14  1.57753852293e-14  1.46395623295e-14  1.5865708839e-14  1.48385533728e-14  1.9609185327e-14  2.24312930195e-14  1.91046059107e-14  2.23456106798e-14  2.15221189231e-14  2.68962304272e-14  3.06575029801e-14  3.29157138252e-14  3.59693517725e-14  4.21646584415e-14  4.65185804941e-14  5.67331301446e-14  6.20766875335e-14  7.71970824705e-14  9.6518042955e-14  1.12761820735e-13  1.34029835845e-13  1.60788093302e-13  2.02567488837e-13  2.59773525271e-13  3.38794063908e-13  4.64749139348e-13  7.04189017374e-13  1.31031702197e-12  3.71990493389e-12  1.31044033091e-12  7.03801117976e-13  4.64977191489e-13  3.37884784631e-13  2.57926628821e-13  2.00481182611e-13  1.63591695774e-13  1.34423030517e-13  1.09944170898e-13  9.37579774721e-14  7.71985479661e-14  6.68262285903e-14  5.89621348846e-14  5.09176902463e-14  4.33704878294e-14  3.63454894645e-14  3.42218835857e-14  2.79030623613e-14  2.5784198455e-14  2.63515465514e-14  2.35382693104e-14  2.17754206756e-14  1.94883195799e-14  1.88425471662e-14  1.82712816507e-14  1.62060168676e-14  1.4750365571e-14  1.78000474868e-14  1.38850578476e-14  9.43795407034e-15  1.10498392682e-14  1.15601066361e-14  1.07738697998e-14  1.26849478501e-14  1.06772786818e-14  8.63726064651e-15  1.19640962387e-14  9.54851559512e-15  1.0959984436e-14  1.15994451456e-14  1.168020075e-14  8.33563467619e-15  8.22860720354e-15  1.11515453172e-14  8.57951830049e-15  1.14299753472e-14  1.3076110466e-14  1.14786559111e-14  1.02716576281e-14  1.1134229307e-14  1.20447193151e-14  1.21585646647e-14
 1.12405564814e-14  1.05592318835e-14  1.12584476699e-14  9.72667391857e-15  1.10254531552e-14  1.16743104651e-14  1.26000487228e-14  1.13280754896e-14  9.79091034816e-15  1.156924252e-14  1.15947319731e-14  8.22288913573e-15  9.32095352905e-15  1.01338840785e-14  1.05668186653e-14  1.56877420128e-14  1.32449582281e-14  1.57511456491e-14  1.67093081767e-14  2.17350235504e-14  1.83560282508e-14  1.66125886046e-14  1.76817237555e-14  2.01888002952e-14  2.44078183985e-14  2.65800310127e-14  2.75257315908e-14  2.9308669292e-14  3.85633938185e-14  4.28953384366e-14  4.90729543353e-14  5.59455045448e-14  6.62465540447e-14  7.94554076173e-14  9.29784940614e-14  1.13109287712e-13  1.3425777006e-13  1.64803468883e-13  2.03599324215e-13  2.58127395303e-13  3.39279616914e-13  4.70879826536e-13  7.05022301688e-13  1.31044033091e-12  3.72905648117e-12  1.31493403548e-12  7.0390038781e-13  4.66974244272e-13  3.38506264387e-13  2.59362418973e-13  2.02921234585e-13  1.67529179e-13  1.34023058575e-13  1.1086132047e-13  9.12423419735e-14  7.60237652641e-14  6.65139731188e-14  5.79653193002e-14  4.9725024164e-14  4.14485047814e-14  3.67181449476e-14  3.50825249895e-14  3.06727562564e-14  2.45413507067e-14  2.32114069799e-14  2.35889206809e-14  2.00713046995e-14  1.78783448242e-14  1.84609744838e-14  1.84195671103e-14  1.62620726416e-14  1.48875739033e-14  1.2733600714e-14  1.35963240125e-14  1.22797085351e-14  1.18281191976e-14  1.06491315462e-14  1.30444934754e-14  1.23652057779e-14  1.31894446206e-14  1.17888721587e-14  1.16988460884e-14  1.42274011083e-14  1.46252011953e-14  1.28182065095e-14  1.15988929851e-14  1.084389888e-14  1.14477347722e-14  8.883389467e-15  1.00467101031e-14  1.2408566082e-14  1.11610951555e-14  1.08309209783e-14  1.17309512264e-14  1.25474819164e-14  9.58599095351e-15
 6.4904950147e-15  1.04206774386e-14  1.16210050149e-14  9.34233755886e-15  7.88848457182e-15  1.07204659354e-14  1.00518228342e-14  1.15125138076e-14  1.18370688328e-14  1.07266246874e-14  1.20396083433e-14  1.16866169553e-14  1.18646337903e-14  1.0315479715e-14  1.13586330672e-14  1.48950718547e-14  1.37855802094e-14  1.49397513802e-14  1.76888278916e-14  1.57360558376e-14  1.78453149641e-14  1.79732375789e-14  1.79869015561e-14  2.27228293108e-14  2.2553239801e-14  2.35184082398e-14  2.71056681873e-14  3.03288283268e-14  3.39086589227e-14  3.78329377746e-14  4.31430908901e-14  4.785601089e-14  5.68338994506e-14  6.82783902595e-14  7.96092860791e-14  9.20559152971e-14  1.1512240195e-13  1.3534303851e-13  1.65778721534e-13  2.02835741919e-13  2.62708291148e-13  3.40326895686e-13  4.65314769749e-13  7.03801117976e-13  1.31493403548e-12  3.74340747553e-12  1.31932280299e-12  7.0503490393e-13  4.68726099679e-13  3.42365233757e-13  2.61974360895e-13  2.08950815348e-13  1.69147439539e-13  1.34991315481e-13  1.13919305223e-13  9.1180108207e-14  7.73912959669e-14  6.96041976777e-14  5.93344824486e-14  4.93254953331e-14  4.17982362178e-14  3.93068010472e-14  3.12159136781e-14  2.82259200577e-14  2.50534358606e-14  2.54982642586e-14  1.95106330347e-14  1.72832404958e-14  1.5341546268e-14  1.7307029845e-14  1.74255867937e-14  1.46297362191e-14  1.39164686168e-14  1.47312259532e-14  1.23332373693e-14  1.12486214493e-14  1.05198119747e-14  1.15615018886e-14  1.62836261988e-14  1.61115731806e-14  1.47853996021e-14  1.2026428503e-14  1.48395010606e-14  1.32085710445e-14  1.41309758823e-14  1.09760737516e-14  8.79437262738e-15  1.10848597244e-14  9.85643035051e-15  1.0538603874e-14  9.12302960681e-15  1.13460919509e-14  7.84872547285e-15  1.00096892021e-14  9.97284300566e-15  6.81190751216e-15
 7.37724132415e-15  1.10621534549e-14  1.01543234708e-14  1.05375358487e-14  1.21187630023e-14  1.18395382237e-14  1.38718035488e-14  1.17100322299e-14  8.8010397916e-15  1.21722956808e-14  1.32641594326e-14  1.27644243357e-14  1.32270499958e-14  9.91590168246e-15  1.04388358096e-14  1.41228774367e-14  1.27927346373e-14  1.39418631614e-14  1.57438807655e-14  1.69803934292e-14  1.53799795546e-14  1.86072719614e-14  1.71304657101e-14  2.05111922295e-14  1.96202248866e-14  2.50870470707e-14  2.69057367987e-14  2.9223429287e-14  3.04848410316e-14  3.7963414035e-14  4.07097518462e-14  4.48624334603e-14  4.84459980937e-14  5.78129861314e-14  6.78196720191e-14  7.81732591553e-14  9.64575492118e-14  1.13800305025e-13  1.35185300528e-13  1.67743908947e-13  2.04875307882e-13  2.59790041232e-13  3.38305350325e-13  4.64977191489e-13  7.0390038781e-13  1.31932280299e-12  3.73661205889e-12  1.31505155479e-12  7.04990703932e-13  4.66287199613e-13  3.38511585564e-13  2.61501337645e-13  2.06720797344e-13  1.66177397856e-13  1.35336901922e-13  1.13467366101e-13  9.12919091006e-14  8.05911365288e-14  6.74501556908e-14  5.5760874989e-14  4.62766842279e-14  4.36586201511e-14  3.69914681378e-14  3.4034337934e-14  2.77659625636e-14  2.84750179072e-14  2.35189692411e-14  2.14785605308e-14  1.85912417501e-14  1.72153394604e-14  1.7562600593e-14  1.52720673514e-14  1.36553243653e-14  1.36995627611e-14  1.1226360467e-14  1.47502574702e-14  1.36078258256e-14  1.50474330121e-14  1.3541926358e-14  1.45674748774e-14  1.1101286686e-14  9.53900020377e-15  1.21074550594e-14  1.18089503736e-14  1.19127501774e-14  9.75003571181e-15  1.06494008271e-14  1.2148117411e-14  1.31920105927e-14  1.18574408335e-14  1.20271385462e-14  9.6274553071e-15  1.2162443372e-14  1.25686916264e-14  1.09024170114e-14  9.25194055728e-15
 1.0503243958e-14  1.10799846612e-14  1.01818138443e-14  1.09401645425e-14  1.13381607111e-14  1.10244217543e-14  1.15489756252e-14  1.03429958841e-14  1.0188899515e-14  1.06655411275e-14  1.33828399942e-14  1.28671174654e-14  1.28729867021e-14  1.32222958466e-14  1.36419358225e-14  1.49847219909e-14  1.44557108769e-14  1.73473261763e-14  1.6331259438e-14  1.74142046887e-14  1.41414664181e-14  1.41973687497e-14  1.70296597808e-14  1.57340166021e-14  1.58697837459e-14  1.83700472388e-14  2.49187057632e-14  2.50942003787e-14  2.93268838542e-14  3.1982724884e-14  3.3133305089e-14  3.76528290828e-14  4.14288366653e-14  4.90483683419e-14  5.6134307444e-14  6.59612837577e-14  7.97726254103e-14  9.53065917414e-14  1.12616275858e-13  1.3580827738e-13  1.64243945434e-13  2.04444210351e-13  2.59237501878e-13  3.37884784631e-13  4.66974244272e-13  7.0503490393e-13  1.31505155479e-12  3.73920509508e-12  1.316319636e-12  7.07544494407e-13  4.67938278772e-13  3.39800536204e-13  2.61557284326e-13  2.0281555171e-13  1.65087812244e-13  1.35732376028e-13  1.09459584019e-13  9.62255586662e-14  8.05748691402e-14  6.5864383356e-14  5.59921873063e-14  5.04610786924e-14  4.39463892651e-14  3.62633266968e-14  3.52289934732e-14  3.15278962605e-14  2.68369718523e-14  2.36168772261e-14  2.36835398603e-14  2.14338344176e-14  1.6193399467e-14  1.69757456814e-14  1.72413177493e-14  1.65489760178e-14  1.11158545598e-14  1.46456136408e-14  1.35650467023e-14  1.7179888841e-14  1.26704080175e-14  1.32251179121e-14  9.30790306208e-15  9.47192076047e-15  8.9906255424e-15  1.23458082513e-14  1.23797554336e-14  1.22332949931e-14  9.16464528025e-15  8.33784327333e-15  1.03728491729e-14  7.55613666797e-15  8.81504587455e-15  6.29063115359e-15  1.1528918676e-14  1.2650358326e-14  1.0960833158e-14  9.61903756311e-15
 1.21750081463e-14  1.08446704224e-14  9.18419584473e-15  1.42444304261e-14  1.29776701999e-14  1.12530544506e-14  8.55025733105e-15  9.35174995704e-15  1.27483635382e-14  1.19800830112e-14  1.34896314571e-14  1.12098923068e-14  1.23055259556e-14  1.22477359909e-14  1.16941205106e-14  1.30423619263e-14  1.30810160741e-14  1.59074641595e-14  1.45731416129e-14  1.54314483749e-14  1.31808377667e-14  1.23675682575e-14  1.35372322271e-14  1.70172219507e-14  1.5840389983e-14  2.0731621324e-14  2.50167013867e-14  2.27511599388e-14  2.74934570587e-14  2.99094976634e-14  3.19872323187e-14  3.13755387887e-14  3.69519615027e-14  4.53485472525e-14  5.14320297418e-14  5.68789363629e-14  6.99413620093e-14  8.35220761413e-14  9.45939335831e-14  1.15438332435e-13  1.37582004432e-13  1.69108359498e-13  2.06175230134e-13  2.57926628821e-13  3.38506264387e-13  4.68726099679e-13  7.04990703932e-13  1.316319636e-12  3.74030086992e-12  1.31844087504e-12  7.05576023974e-13  4.68818437165e-13  3.44651185126e-13  2.59819706071e-13  2.06784564123e-13  1.64403249038e-13  1.33515818538e-13  1.10635443379e-13  9.24957383824e-14  8.04057863423e-14  6.73429209103e-14  6.13858762425e-14  4.75108001427e-14  4.41043572525e-14  3.83282785748e-14  3.28743300233e-14  2.82865779699e-14  2.6074518016e-14  2.48392980366e-14  1.86763912596e-14  1.80029173339e-14  1.71181557751e-14  1.76387822412e-14  1.63782330929e-14  1.20995374174e-14  1.28638564066e-14  1.40982830678e-14  1.52696058298e-14  1.72611213124e-14  1.1896216616e-14  1.21033181358e-14  8.02213960413e-15  1.23566711831e-14  1.09054617859e-14  1.33384021917e-14  1.05316067882e-14  8.39800362087e-15  1.07184499497e-14  1.04192934182e-14  1.15215158181e-14  1.29496653106e-14  8.23040481204e-15  1.3764917685e-14  1.53791595637e-14  1.00223673169e-14  1.15195160954e-14
 1.04320326887e-14  1.12005651328e-14  1.03585552331e-14  1.43362240482e-14  1.4779199209e-14  1.07250826838e-14  9.42904475464e-15  1.16840036859e-14  1.02202326442e-14  9.63694706844e-15  1.0558179939e-14  9.29275039869e-15  1.24464190359e-14  1.27099586147e-14  1.31629253177e-14  1.09903488361e-14  1.03370063582e-14  1.52637034643e-14  1.22810426977e-14  1.39510807191e-14  1.1598444003e-14  1.09425759693e-14  1.29036825163e-14  1.58280750063e-14  1.49772368213e-14  1.66486591037e-14  1.9376394116e-14  1.82342260569e-14  2.04030845322e-14  2.16444923539e-14  2.68766724681e-14  3.10445185723e-14  3.45917417052e-14  3.88837508331e-14  4.57963998016e-14  5.08834008671e-14  6.14513387986e-14  6.86620738096e-14  7.96724880869e-14  9.70213409931e-14  1.12089062974e-13  1.3358958699e-13  1.61606966529e-13  2.00481182611e-13  2.59362418973e-13  3.42365233757e-13  4.66287199613e-13  7.07544494407e-13  1.31844087504e-12  3.75531332949e-12  1.31962012135e-12  7.04836858192e-13  4.69398948185e-13  3.43658965409e-13  2.63805360949e-13  2.02984880608e-13  1.63421024828e-13  1.35695170925e-13  1.12854203491e-13  9.31984672998e-14  7.77604137235e-14  7.07413138531e-14  5.98162717622e-14  5.13582735457e-14  4.3410895052e-14  3.89664830948e-14  3.45177234289e-14  3.30056565742e-14  2.7508857897e-14  2.29031161319e-14  2.40395518385e-14  2.40406486392e-14  1.93619257966e-14  1.7860469199e-14  1.54157275134e-14  1.50481252666e-14  1.40918470141e-14  1.32230454845e-14  1.34571047757e-14  9.59027043312e-15  8.67582632089e-15  9.54197989731e-15  8.84138738259e-15  1.10295483881e-14  1.2876594194e-14  1.18274205177e-14  9.01828132792e-15  1.08145724006e-14  1.07587868456e-14  1.263201931e-14  9.33993689541e-15  1.09127090552e-14  1.33070899945e-14  1.34858087868e-14  1.47427643021e-14  1.49648610894e-14
 1.2984665706e-14  1.27303362462e-14  1.06640472355e-14  1.63945346834e-14  1.50950188905e-14  1.01918149722e-14  1.06915538051e-14  1.26946999625e-14  1.32578561228e-14  1.12213290921e-14  1.37416177434e-14  1.31735825309e-14  1.08683290447e-14  1.2256609391e-14  1.25121199662e-14  1.06696591505e-14  1.16757533181e-14  1.27980510378e-14  1.11926162848e-14  1.19807233907e-14  1.37441472207e-14  1.30918918914e-14  1.28808957817e-14  1.34113226531e-14  1.37280214087e-14  1.85245427051e-14  1.81452922394e-14  2.08640490894e-14  2.21855647301e-14  2.00444531402e-14  2.33527759312e-14  2.70429754288e-14  2.98631006989e-14  3.22711281307e-14  3.89895975728e-14  4.58809203484e-14  5.26113596822e-14  5.8940322965e-14  6.98709928014e-14  8.37663728956e-14  9.83721659513e-14  1.11475308207e-13  1.33114310491e-13  1.63591695774e-13  2.02921234585e-13  2.61974360895e-13  3.38511585564e-13  4.67938278772e-13  7.05576023974e-13  1.31962012135e-12  3.7346968547e-12  1.30995706719e-12  7.06751630371e-13  4.68637840268e-13  3.39491679066e-13  2.599241579e-13  2.05110811868e-13  1.63156472179e-13  1.36634499982e-13  1.12623507411e-13  8.93120158378e-14  7.77536304431e-14  6.62182227975e-14  5.86711657451e-14  4.86975714871e-14  4.68149149283e-14  3.8539175618e-14  3.34972212141e-14  2.91587088412e-14  2.3223488753e-14  2.52224917368e-14  2.30627710466e-14  1.88297126559e-14  1.77213926715e-14  1.43962105674e-14  1.69939045551e-14  1.66071471998e-14  1.6511289185e-14  1.59026032854e-14  1.13604251385e-14  8.7149374573e-15  9.74099688499e-15  8.77455355253e-15  8.39745718621e-15  7.38251120557e-15  8.78081409722e-15  8.78229854699e-15  1.3188854489e-14  8.8210486361e-15  1.31673131463e-14  9.57715640726e-15  1.01851846579e-14  1.32931119005e-14  1.28187157653e-14  1.50479392361e-14  1.17964143438e-14
 1.04010249146e-14  1.23978076756e-14  1.16426559022e-14  1.76760747133e-14  1.28390016695e-14  1.23082417545e-14  1.10338874403e-14  1.68896171268e-14  1.28051245471e-14  1.23247927244e-14  1.01180092071e-14  1.5590299386e-14  1.35702501601e-14  1.44898069874e-14  1.21537350515e-14  8.39363611408e-15  9.66888967842e-15  9.06077707696e-15  8.51412904292e-15  1.37382503999e-14  1.14074674277e-14  1.07924758821e-14  1.38677693198e-14  1.16546154543e-14  1.093993414e-14  1.20092066234e-14  1.87761090938e-14  1.85902628247e-14  1.79001712814e-14  2.08519975773e-14  2.27376303988e-14  2.33575592853e-14  2.57509588411e-14  2.72423261278e-14  3.14668699173e-14  3.76370414374e-14  4.35881244947e-14  5.15887650927e-14  6.03546546448e-14  7.20340455785e-14  8.00769565961e-14  9.61078451113e-14  1.13232375743e-13  1.34423030517e-13  1.67529179e-13  2.08950815348e-13  2.61501337645e-13  3.39800536204e-13  4.68818437165e-13  7.04836858192e-13  1.30995706719e-12  3.72887710982e-12  1.31324091879e-12  7.09376129198e-13  4.70294341238e-13  3.38337362067e-13  2.59586147686e-13  2.01187482593e-13  1.62023358935e-13  1.3192380998e-13  1.0618688311e-13  9.25119100741e-14  7.67824180886e-14  6.46350648044e-14  5.57033263532e-14  4.9782738343e-14  4.00867090792e-14  3.47030577596e-14  3.5538774749e-14  2.64898442871e-14  2.80245109845e-14  2.36599671464e-14  2.0019838758e-14  1.86884679391e-14  1.53264282226e-14  1.66817423158e-14  1.62311185735e-14  1.73964070968e-14  1.56391626416e-14  9.67987059552e-15  8.06118107622e-15  1.17404759403e-14  1.10689537635e-14  1.02953357239e-14  1.20935332597e-14  9.37812333161e-15  1.00852532736e-14  1.04165973459e-14  6.07870097185e-15  1.21465344948e-14  1.02946690386e-14  1.24103362444e-14  1.22019477453e-14  1.30416891259e-14  1.15335246114e-14  1.29050171386e-14
 1.05397948088e-14  1.02734338868e-14  9.7681034953e-15  1.10819508075e-14  1.33968396754e-14  9.16106488549e-15  9.7008345451e-15  1.23995416236e-14  1.25151093935e-14  1.45928810864e-14  1.24655785494e-14  1.34902142511e-14  1.11676856562e-14  1.31692897056e-14  1.47743678301e-14  1.37295651412e-14  1.14735532218e-14  1.2231100285e-14  1.17716313254e-14  1.46412532821e-14  1.45162898413e-14  1.13105658425e-14  1.30784827828e-14  1.46265000445e-14  1.34906674562e-14  1.51233231737e-14  1.88883641444e-14  1.60803876352e-14  1.60548127627e-14  1.77960953595e-14  1.93197779002e-14  2.09863796712e-14  1.93384108392e-14  2.94333429239e-14  2.80773063949e-14  3.3834278908e-14  4.09136379579e-14  4.63494692486e-14  5.14191856786e-14  6.43608059749e-14  7.18650152828e-14  8.27503791839e-14  9.73782269137e-14  1.09944170898e-13  1.34023058575e-13  1.69147439539e-13  2.06720797344e-13  2.61557284326e-13  3.44651185126e-13  4.69398948185e-13  7.06751630371e-13  1.31324091879e-12  3.74731131263e-12  1.32172547773e-12  7.05787146653e-13  4.68988365596e-13  3.42125696466e-13  2.6154326675e-13  2.06971405177e-13  1.63912707863e-13  1.33512030752e-13  1.10648379563e-13  9.13998546486e-14  7.70380965475e-14  6.71409671556e-14  5.73984206005e-14  4.76980206429e-14  4.08007930674e-14  4.02811777255e-14  3.17613888675e-14  3.11928693198e-14  2.55131031117e-14  2.1517604505e-14  2.11194540227e-14  1.91804417195e-14  1.87852566841e-14  1.86372565434e-14  1.93927871595e-14  1.43822176807e-14  1.44718986923e-14  1.26072115901e-14  1.44245928955e-14  1.56181867674e-14  9.2220714096e-15  1.15833731132e-14  1.06100198239e-14  8.624120119e-15  9.47340298411e-15  9.93387293594e-15  1.15112859706e-14  1.01022861701e-14  1.31722856551e-14  9.75054833828e-15  1.06199814579e-14  7.26085104085e-15  1.00458474147e-14
 1.30467751915e-14  8.91472739809e-15  1.24955942313e-14  1.48047815462e-14  1.31997446923e-14  1.08490012612e-14  7.8934650313e-15  1.14150213929e-14  1.1928763339e-14  1.18074859185e-14  1.24097112289e-14  1.41311718935e-14  1.04145301597e-14  1.19744970426e-14  1.26852012234e-14  1.43451502904e-14  1.04651819286e-14  1.12336907928e-14  1.13331984262e-14  1.5005090858e-14  9.56616008167e-15  1.14114146428e-14  1.17754796984e-14  1.07040951512e-14  8.84717598781e-15  1.55350963978e-14  1.70115604811e-14  1.56349824514e-14  1.65826410405e-14  1.28868122729e-14  1.68662340762e-14  1.70785233191e-14  1.88139064455e-14  2.55355180935e-14  2.43131182502e-14  2.86919546001e-14  3.15765714371e-14  3.71345478046e-14  4.16689293864e-14  5.13762464489e-14  5.93252565357e-14  6.71959339122e-14  7.72038940219e-14  9.37579774721e-14  1.1086132047e-13  1.34991315481e-13  1.66177397856e-13  2.0281555171e-13  2.59819706071e-13  3.43658965409e-13  4.68637840268e-13  7.09376129198e-13  1.32172547773e-12  3.74208229042e-12  1.31673584568e-12  7.07563945484e-13  4.64309384126e-13  3.38331432402e-13  2.5986036866e-13  2.03862736636e-13  1.62745614808e-13  1.3308307325e-13  1.06679099744e-13  9.21468386624e-14  7.59625205484e-14  6.41617288748e-14  5.65832463374e-14  4.92391446627e-14  3.97972118036e-14  4.02489864128e-14  3.51742815609e-14  2.9146650509e-14  2.78246629739e-14  2.55809992069e-14  2.01454238364e-14  2.28563173478e-14  2.03241445177e-14  1.83349060155e-14  1.6096972168e-14  1.37304434146e-14  1.08491095497e-14  1.03449576874e-14  1.22785947334e-14  8.47615676692e-15  1.25227813175e-14  1.17346109955e-14  8.27794486154e-15  6.12746053364e-15  9.74693410312e-15  1.1781399326e-14  1.20281540649e-14  9.81707492673e-15  1.09886581651e-14  1.21715691877e-14  9.59451135915e-15  1.23058622108e-14
 7.65376513035e-15  6.63045811784e-15  1.10680104413e-14  1.28873726781e-14  1.26505205634e-14  1.01769462661e-14  1.04213813823e-14  1.21747228442e-14  1.03104226844e-14  1.35719977313e-14  1.44619079545e-14  1.13434669938e-14  1.19858823235e-14  1.42492979745e-14  1.35278129004e-14  9.9403150523e-15  9.28172658962e-15  1.07192864288e-14  9.72033854874e-15  1.30741483776e-14  1.10872115258e-14  9.61422803216e-15  1.01997792236e-14  1.0451966474e-14  1.1814634014e-14  1.24602911629e-14  1.43840406645e-14  1.29417626571e-14  1.40853329472e-14  1.47913150904e-14  1.70443976646e-14  1.78127533518e-14  2.13731265976e-14  2.46014295564e-14  2.30179150258e-14  2.65693542822e-14  2.89291615734e-14  3.41465133587e-14  4.09465147657e-14  4.7719809475e-14  4.98413338235e-14  5.44443279233e-14  6.55229818011e-14  7.71985479661e-14  9.12423419735e-14  1.13919305223e-13  1.35336901922e-13  1.65087812244e-13  2.06784564123e-13  2.63805360949e-13  3.39491679066e-13  4.70294341238e-13  7.05787146653e-13  1.31673584568e-12  3.73433800929e-12  1.31623173913e-12  7.06383898423e-13  4.67084643356e-13  3.39368924872e-13  2.6222112532e-13  2.03161969188e-13  1.64640580869e-13  1.34300557822e-13  1.14022483159e-13  9.1951552515e-14  7.68648787795e-14  6.55951534037e-14  5.61623270766e-14  4.8736026882e-14  4.44437195546e-14  3.90977460265e-14  3.34050275775e-14  2.93078513174e-14  2.45601533476e-14  2.18728179795e-14  2.26780343377e-14  2.21514103551e-14  1.74841654173e-14  1.48217407056e-14  1.42125684125e-14  1.54741359812e-14  1.32381968075e-14  1.36188193464e-14  1.17350588248e-14  1.12524996757e-14  1.17719568972e-14  8.12646075678e-15  1.04917862114e-14  9.69450511115e-15  1.21168143298e-14  1.2480985472e-14  9.72751964146e-15  1.05396310334e-14  8.89284419336e-15  1.243372435e-14  1.19205391309e-14
 6.78966253359e-15  1.02350106093e-14  1.34360824539e-14  1.19417892371e-14  1.228905284e-14  1.27106760469e-14  1.36621614891e-14  1.24703086983e-14  1.37729509614e-14  1.45787403088e-14  1.2570025433e-14  1.34892142014e-14  1.19228333661e-14  1.13815693093e-14  1.22751873852e-14  1.02566141965e-14  9.72936976167e-15  1.05138869278e-14  1.07994309037e-14  1.23992225141e-14  1.06898863561e-14  9.84223221847e-15  1.13924114546e-14  1.14352972191e-14  1.43546996389e-14  1.5797370312e-14  1.3490395225e-14  1.12560200266e-14  1.63311059059e-14  1.44613753978e-14  1.52409440928e-14  1.58803707742e-14  1.86149885591e-14  2.24176448068e-14  2.31782092215e-14  2.57821796654e-14  2.4842189598e-14  2.92216344978e-14  3.43368508653e-14  4.02780635264e-14  4.3981024147e-14  5.02163823983e-14  5.60664371623e-14  6.68262285903e-14  7.60237652641e-14  9.1180108207e-14  1.13467366101e-13  1.35732376028e-13  1.64403249038e-13  2.02984880608e-13  2.599241579e-13  3.38337362067e-13  4.68988365596e-13  7.07563945484e-13  1.31623173913e-12  3.74689516869e-12  1.31577220697e-12  7.04839680689e-13  4.6792524842e-13  3.40202677511e-13  2.577496111e-13  2.03198275004e-13  1.63796523963e-13  1.33752042246e-13  1.09223437421e-13  9.10271604653e-14  7.54758903641e-14  6.71434292084e-14  5.60416083304e-14  4.87480628417e-14  4.28523525442e-14  4.06606425761e-14  3.46186803847e-14  2.71840931658e-14  2.32699974297e-14  2.40045464905e-14  2.18938335659e-14  2.30802528475e-14  1.66792630483e-14  1.43479250787e-14  1.52351120166e-14  1.52203613457e-14  1.68814932931e-14  1.50565767759e-14  1.17458458744e-14  1.36339599572e-14  1.32174569835e-14  1.04103554228e-14  7.09262602939e-15  1.2434269303e-14  1.0950068728e-14  1.07397771916e-14  1.21583274642e-14  1.10692136142e-14  1.28076831311e-14  1.11865176746e-14
 9.98448190487e-15  1.00270142104e-14  1.23469517991e-14  1.1368028723e-14  1.23069000855e-14  1.07991821376e-14  1.00754987599e-14  1.08806830651e-14  1.12668538891e-14  1.16847721582e-14  9.89723168587e-15  1.16177619248e-14  1.17075960451e-14  9.84591893925e-15  9.47506080308e-15  9.87702126084e-15  1.08936789098e-14  8.04453163109e-15  9.53564603099e-15  1.15082159382e-14  1.00551328728e-14  7.22315253086e-15  1.17769009771e-14  1.12650897052e-14  1.3474296974e-14  1.4474628673e-14  1.43904123771e-14  1.03918452102e-14  1.50025117443e-14  1.40719825511e-14  1.72207151324e-14  1.52671843541e-14  1.66274401722e-14  1.99100262531e-14  2.22556905232e-14  2.48720530716e-14  2.66427548341e-14  2.78564803502e-14  3.03745740351e-14  3.65135471567e-14  4.01068469224e-14  4.38518202644e-14  4.70352803951e-14  5.89621348846e-14  6.65139731188e-14  7.73912959669e-14  9.12919091006e-14  1.09459584019e-13  1.33515818538e-13  1.63421024828e-13  2.05110811868e-13  2.59586147686e-13  3.42125696466e-13  4.64309384126e-13  7.06383898423e-13  1.31577220697e-12  3.72386576988e-12  1.3111185506e-12  7.04843262706e-13  4.66795695518e-13  3.41638184308e-13  2.59615014747e-13  2.04063723945e-13  1.64883234825e-13  1.33273525233e-13  1.09340664104e-13  9.13816553033e-14  8.03148075848e-14  6.47523385735e-14  5.78567823873e-14  4.94594026567e-14  3.91719434481e-14  3.61178674523e-14  3.09045960472e-14  2.5550262795e-14  2.66832686354e-14  2.44857342331e-14  2.31019433106e-14  1.80502043288e-14  1.64668774569e-14  1.74373616252e-14  1.28420652298e-14  1.91651768127e-14  1.6675169757e-14  1.30215203022e-14  1.39246772616e-14  1.19281712263e-14  1.21830061838e-14  1.18488332381e-14  1.34451472581e-14  1.31888996427e-14  1.10586323681e-14  1.286237859e-14  1.17407611087e-14  1.12234641123e-14  1.14735095658e-14
 1.23569220344e-14  1.37510822507e-14  1.08005695411e-14  1.37144832135e-14  1.1179579433e-14  1.18633264552e-14  1.02443163167e-14  9.53021580658e-15  1.0852013882e-14  1.60568630018e-14  1.11799617583e-14  1.01314607096e-14  1.08441382734e-14  1.12303506509e-14  8.70880552878e-15  9.0682693916e-15  8.54160998021e-15  1.25280996225e-14  1.22989898705e-14  1.38496609717e-14  1.05067810864e-14  1.13009847555e-14  1.17287820152e-14  1.05747629439e-14  1.10343151833e-14  1.25959366562e-14  1.30097730007e-14  1.23016192564e-14  1.41896945586e-14  1.36127502303e-14  1.32447286149e-14  1.37195856762e-14  1.67226741913e-14  1.78765757291e-14  1.91161865003e-14  2.04854372052e-14  2.14171416458e-14  2.46456568468e-14  2.583218739e-14  3.21185778086e-14  3.39046304554e-14  4.3001335132e-14  4.424691443e-14  5.09176902463e-14  5.79653193002e-14  6.96041976777e-14  8.05911365288e-14  9.62255586662e-14  1.10635443379e-13  1.35695170925e-13  1.63156472179e-13  2.01187482593e-13  2.6154326675e-13  3.38331432402e-13  4.67084643356e-13  7.04839680689e-13  1.3111185506e-12  3.74103238174e-12  1.31541610786e-12  7.0454298006e-13  4.70971644013e-13  3.44286040684e-13  2.59001753314e-13  2.04135590982e-13  1.62593261377e-13  1.34693874366e-13  1.10394973099e-13  9.35640695621e-14  7.86167346609e-14  7.19666748199e-14  6.08413333898e-14  5.03815708702e-14  4.67765752313e-14  3.95037930661e-14  3.38887108016e-14  2.90187774016e-14  2.59652352884e-14  2.71643074989e-14  2.5592619526e-14  1.87344095736e-14  1.98213416027e-14  1.32138671502e-14  1.48695483683e-14  1.51368798959e-14  1.36170104399e-14  1.17310867685e-14  1.24230671318e-14  1.33076341581e-14  1.04372423632e-14  1.11762562575e-14  9.43080022681e-15  7.80614165154e-15  1.27835274775e-14  1.08865165429e-14  1.216666425e-14  1.02821530681e-14
 1.01231981809e-14  1.22971997675e-14  8.42118168769e-15  9.77111948087e-15  1.19718599521e-14  1.10723429912e-14  7.44130375017e-15  1.22987803011e-14  1.24166180576e-14  1.39740615614e-14  1.19603017555e-14  1.34546763178e-14  1.1618306751e-14  1.11873796211e-14  1.22398024109e-14  1.1369669361e-14  1.10892194023e-14  1.0935017979e-14  1.35634774905e-14  1.16965041513e-14  1.06347009772e-14  8.95454626982e-15  8.19445290322e-15  1.32485857127e-14  1.33693492748e-14  1.12872835686e-14  1.23332182301e-14  1.20073819487e-14  1.31834335301e-14  1.3769624297e-14  1.38341601546e-14  1.51457541099e-14  1.92915845703e-14  1.82709441434e-14  1.79130478984e-14  1.89755979262e-14  1.97612912981e-14  2.29492666904e-14  2.64630823855e-14  2.65363795734e-14  3.01910395093e-14  3.52015389913e-14  4.02183022838e-14  4.33704878294e-14  4.9725024164e-14  5.93344824486e-14  6.74501556908e-14  8.05748691402e-14  9.24957383824e-14  1.12854203491e-13  1.36634499982e-13  1.62023358935e-13  2.06971405177e-13  2.5986036866e-13  3.39368924872e-13  4.6792524842e-13  7.04843262706e-13  1.31541610786e-12  3.72881887267e-12  1.31054180054e-12  7.04711329525e-13  4.68541897936e-13  3.39405792258e-13  2.60243723454e-13  2.05675042877e-13  1.63817742274e-13  1.34211827053e-13  1.08240815571e-13  8.90673623821e-14  7.69178738653e-14  6.36256471509e-14  5.36992745503e-14  4.95503832848e-14  4.256478543e-14  3.80072207468e-14  3.31405257905e-14  3.16859003562e-14  2.76197479256e-14  2.54826423491e-14  2.15300924767e-14  2.03550690599e-14  1.75739684503e-14  1.65990996501e-14  1.61049557269e-14  1.51426808537e-14  1.45315550783e-14  1.26669298892e-14  1.74739972988e-14  1.46764688893e-14  1.31623032356e-14  1.19561566364e-14  1.12105588742e-14  1.19802257051e-14  1.04489449254e-14  1.16343750836e-14  1.30459178508e-14
 8.71980316744e-15  1.07875616464e-14  9.87463209598e-15  9.28452796274e-15  1.05642286398e-14  1.25442243133e-14  8.92826280804e-15  1.01753390129e-14  1.04382708834e-14  1.00011934746e-14  1.45929822707e-14  1.34803142931e-14  1.25878079255e-14  9.30543963123e-15  1.37681275621e-14  7.19710293735e-15  1.1828882563e-14  1.21663688041e-14  1.03340404465e-14  8.52980990519e-15  9.79301952064e-15  1.04249808808e-14  1.0399000879e-14  1.03247285952e-14  9.65992554296e-15  1.32492466747e-14  1.17051044447e-14  1.28568442232e-14  1.17920162821e-14  1.15706999377e-14  1.46400187498e-14  1.38533033029e-14  1.27535381819e-14  1.22982504643e-14  1.43203933073e-14  1.60251404061e-14  1.72725562748e-14  2.00094664295e-14  2.25885740212e-14  2.52634476817e-14  2.63444100278e-14  3.01171650034e-14  3.14349241422e-14  3.63454894645e-14  4.14485047814e-14  4.93254953331e-14  5.5760874989e-14  6.5864383356e-14  8.04057863423e-14  9.31984672998e-14  1.12623507411e-13  1.3192380998e-13  1.63912707863e-13  2.03862736636e-13  2.6222112532e-13  3.40202677511e-13  4.66795695518e-13  7.0454298006e-13  1.31054180054e-12  3.73615681774e-12  1.31531000193e-12  7.05223515286e-13  4.65547461745e-13  3.39349302528e-13  2.61014071192e-13  2.04706872118e-13  1.6236061383e-13  1.31247133208e-13  1.09567321474e-13  9.09749514763e-14  7.79477106984e-14  6.4950718376e-14  5.71210734994e-14  4.98955416751e-14  4.3996564793e-14  3.63322272278e-14  3.45078274706e-14  3.01429978738e-14  2.84593879665e-14  2.27627686376e-14  2.18681753982e-14  2.17705770019e-14  1.80616463892e-14  1.68153343857e-14  1.4532220645e-14  1.28150300506e-14  1.27305390753e-14  1.19544488133e-14  1.28200732056e-14  9.34102275173e-15  1.09282541389e-14  1.18674938845e-14  1.17933041836e-14  9.74170238695e-15  7.85436605973e-15  9.35669671088e-15
 1.31695514052e-14  1.35166586095e-14  1.01103202171e-14  1.13448705218e-14  1.01250240905e-14  1.20053210142e-14  1.12531917396e-14  1.02054377196e-14  8.87791737607e-15  1.26848826403e-14  1.40269307665e-14  1.34034795365e-14  1.31431664847e-14  1.18154179417e-14  1.31371006667e-14  9.61743462787e-15  1.41074172514e-14  1.02749747318e-14  9.14530128061e-15  7.10030970731e-15  9.35489654491e-15  1.07140599108e-14  7.07370650388e-15  1.24444768191e-14  1.02652675368e-14  1.14229193392e-14  1.39458707834e-14  1.3894231394e-14  1.24094409242e-14  1.0842406848e-14  1.60187424372e-14  1.30663304917e-14  1.29700364753e-14  1.5835102249e-14  1.46545957936e-14  1.54963945851e-14  1.72558985749e-14  2.11102611906e-14  2.21025669595e-14  2.38720743911e-14  2.56159350435e-14  2.98575841256e-14  3.18497446469e-14  3.42218835857e-14  3.67181449476e-14  4.17982362178e-14  4.62766842279e-14  5.59921873063e-14  6.73429209103e-14  7.77604137235e-14  8.93120158378e-14  1.0618688311e-13  1.33512030752e-13  1.62745614808e-13  2.03161969188e-13  2.577496111e-13  3.41638184308e-13  4.70971644013e-13  7.04711329525e-13  1.31531000193e-12  3.73753703928e-12  1.31647616736e-12  7.04598302342e-13  4.68056048139e-13  3.41181529441e-13  2.60302758544e-13  2.05379524206e-13  1.64180505388e-13  1.33158683207e-13  1.09082564998e-13  8.86195240571e-14  7.7010569185e-14  6.6877801574e-14  5.6471904833e-14  5.12226163066e-14  4.4089654241e-14  3.50150922108e-14  3.30527159784e-14  3.00445338109e-14  2.6094815703e-14  2.56397722308e-14  2.19653172978e-14  2.05092663613e-14  1.63117397215e-14  1.43759657017e-14  1.50933992283e-14  1.58549299063e-14  1.54991344397e-14  1.44240729139e-14  1.23996983211e-14  1.28467937064e-14  1.27728293556e-14  1.29834256363e-14  1.29130060587e-14  1.45825795092e-14  1.27153708461e-14
 9.62503425022e-15  1.14466692918e-14  1.03322422069e-14  1.26578189314e-14  1.02770537013e-14  1.14505821008e-14  9.80137055794e-15  1.02102325584e-14  1.09142054661e-14  1.13271162719e-14  1.36142391936e-14  1.40110880942e-14  1.17724320232e-14  1.10333515854e-14  1.03469439096e-14  8.22688345875e-15  1.24858222678e-14  1.2076333717e-14  1.3638405588e-14  1.25997995492e-14  1.45779597686e-14  1.2818088607e-14  1.44800639652e-14  1.10710040592e-14  1.03501730832e-14  1.18160199e-14  1.26706059311e-14  1.02541146434e-14  1.09021613954e-14  1.32342867591e-14  1.51659309257e-14  1.13376154017e-14  1.28493978013e-14  1.17006155721e-14  1.46845405446e-14  1.98436833093e-14  1.41396782223e-14  1.52539905877e-14  1.72798855013e-14  2.29884030315e-14  2.24671169119e-14  2.83149971285e-14  2.74997922785e-14  2.79030623613e-14  3.50825249895e-14  3.93068010472e-14  4.36586201511e-14  5.04610786924e-14  6.13858762425e-14  7.07413138531e-14  7.77536304431e-14  9.25119100741e-14  1.10648379563e-13  1.3308307325e-13  1.64640580869e-13  2.03198275004e-13  2.59615014747e-13  3.44286040684e-13  4.68541897936e-13  7.05223515286e-13  1.31647616736e-12  3.74445876614e-12  1.31325876236e-12  7.06983163328e-13  4.70837528648e-13  3.43148204308e-13  2.6197022235e-13  2.03913587919e-13  1.65625977135e-13  1.34679256549e-13  1.12598499304e-13  9.47147104172e-14  7.62222228348e-14  6.58054889271e-14  5.72479264562e-14  4.87979049367e-14  4.04767546038e-14  3.47524823456e-14  3.35726595462e-14  3.04621126801e-14  2.74002657836e-14  2.56578576171e-14  2.40884762256e-14  1.89834640948e-14  1.27847515252e-14  1.76073299062e-14  1.4798765717e-14  1.77454023514e-14  1.57008347781e-14  1.44497011005e-14  1.0137588831e-14  1.28536066519e-14  1.24109916998e-14  9.42586039119e-15  9.08000483827e-15  1.0909869042e-14
 1.23069938182e-14  1.31026921095e-14  1.37015011239e-14  1.02792852821e-14  1.06665610403e-14  1.16220299464e-14  1.17015755996e-14  1.19859071466e-14  1.06635447798e-14  1.03886927153e-14  1.06639702575e-14  8.85209394505e-15  8.8357653412e-15  8.81022865186e-15  6.03174973999e-15  5.3584230751e-15  6.64905924211e-15  1.05393738333e-14  9.19019971739e-15  1.25493973543e-14  7.52170454638e-15  1.08837748375e-14  1.12002132367e-14  1.22118599191e-14  1.03953152994e-14  1.29655722429e-14  9.2740941535e-15  8.36091162854e-15  1.06471263921e-14  1.28446030076e-14  1.22467695192e-14  1.55472225604e-14  1.1370401495e-14  1.30517850856e-14  1.16715960051e-14  1.58799390391e-14  1.26842948439e-14  1.59373552535e-14  1.76674493798e-14  2.02061791605e-14  2.17425030421e-14  2.64862058153e-14  2.37945080951e-14  2.5784198455e-14  3.06727562564e-14  3.12159136781e-14  3.69914681378e-14  4.39463892651e-14  4.75108001427e-14  5.98162717622e-14  6.62182227975e-14  7.67824180886e-14  9.13998546486e-14  1.06679099744e-13  1.34300557822e-13  1.63796523963e-13  2.04063723945e-13  2.59001753314e-13  3.39405792258e-13  4.65547461745e-13  7.04598302342e-13  1.31325876236e-12  3.7287918011e-12  1.31048542074e-12  7.04016781738e-13  4.66116475415e-13  3.40147418029e-13  2.59278352771e-13  2.03540619296e-13  1.63275142375e-13  1.38141315707e-13  1.11763255111e-13  9.48194565757e-14  8.01104665858e-14  6.78989729855e-14  5.70936604948e-14  4.82286807328e-14  4.36996041719e-14  3.79064553406e-14  3.20676893904e-14  2.5900908518e-14  2.7572724733e-14  2.47776794692e-14  1.88265742357e-14  1.80256198498e-14  1.88980352864e-14  1.66809935632e-14  1.74338810045e-14  1.42484966175e-14  1.43584690552e-14  1.48977442507e-14  1.76356292487e-14  1.71802493279e-14  1.33350066035e-14  1.14632303714e-14  1.40178578517e-14
 1.0716930072e-14  1.21094613883e-14  1.23789080771e-14  1.01412566591e-14  1.22903406219e-14  1.35843340373e-14  1.30791544169e-14  1.12899409841e-14  8.22961609678e-15  6.85231050695e-15  1.03397090207e-14  1.1456698881e-14  9.83238573835e-15  8.42635558188e-15  1.1915560938e-14  8.5562493655e-15  5.88429189008e-15  5.85742826245e-15  7.74411496817e-15  9.6820325885e-15  1.09907099225e-14  1.29200623716e-14  7.26565483717e-15  9.6380401923e-15  1.24701281456e-14  1.37213085134e-14  1.20586833724e-14  9.87087755587e-15  1.43972670946e-14  1.30252408225e-14  1.18809799353e-14  1.2683114271e-14  1.13373710228e-14  1.19820147718e-14  1.34163904944e-14  1.24921499162e-14  1.23647226267e-14  1.51439513857e-14  1.58884804669e-14  1.87175291054e-14  1.76892959374e-14  2.22948002873e-14  2.06096868966e-14  2.63515465514e-14  2.45413507067e-14  2.82259200577e-14  3.4034337934e-14  3.62633266968e-14  4.41043572525e-14  5.13582735457e-14  5.86711657451e-14  6.46350648044e-14  7.70380965475e-14  9.21468386624e-14  1.14022483159e-13  1.33752042246e-13  1.64883234825e-13  2.04135590982e-13  2.60243723454e-13  3.39349302528e-13  4.68056048139e-13  7.06983163328e-13  1.31048542074e-12  3.73483802899e-12  1.31489155274e-12  7.02451948081e-13  4.70296689114e-13  3.41384791504e-13  2.63148174918e-13  2.06910697295e-13  1.67048362316e-13  1.33840823844e-13  1.11311856204e-13  9.43619190331e-14  7.79048734159e-14  6.7995067559e-14  5.79545793513e-14  4.91650744105e-14  4.30939371294e-14  3.78105484817e-14  3.18855401277e-14  2.95335959488e-14  2.4089147766e-14  2.15503966066e-14  1.67000840485e-14  1.87542104201e-14  1.87662948981e-14  1.67738248634e-14  1.38005494273e-14  1.52689885252e-14  1.4596424358e-14  1.49568996657e-14  9.78714098401e-15  1.2157668401e-14  9.55962755632e-15  8.09203068833e-15
 1.31290897112e-14  1.18258053114e-14  9.56843145021e-15  1.18737631899e-14  1.18980370278e-14  1.29307186164e-14  1.04358044886e-14  1.27268273876e-14  1.12305375432e-14  1.17826347654e-14  1.36525679339e-14  1.20496995153e-14  1.3051811395e-14  1.06164107551e-14  1.13735206951e-14  8.01249073568e-15  9.07713134715e-15  1.10148337668e-14  9.33263729601e-15  8.44177780696e-15  1.04285460138e-14  1.09532356923e-14  9.9776684924e-15  1.05106997595e-14  1.3515581246e-14  1.22039178944e-14  1.13226179944e-14  9.12938247567e-15  1.09106198825e-14  1.05262617681e-14  1.07340174145e-14  9.15389305198e-15  8.08886193873e-15  9.46552884017e-15  1.30527080072e-14  1.27298189871e-14  1.08481298844e-14  1.27609914278e-14  1.42227758011e-14  1.62346154679e-14  1.60584123089e-14  1.70476390478e-14  1.82984041328e-14  2.35382693104e-14  2.32114069799e-14  2.50534358606e-14  2.77659625636e-14  3.52289934732e-14  3.83282785748e-14  4.3410895052e-14  4.86975714871e-14  5.57033263532e-14  6.71409671556e-14  7.59625205484e-14  9.1951552515e-14  1.09223437421e-13  1.33273525233e-13  1.62593261377e-13  2.05675042877e-13  2.61014071192e-13  3.41181529441e-13  4.70837528648e-13  7.04016781738e-13  1.31489155274e-12  3.74973459301e-12  1.31590608937e-12  7.0735476985e-13  4.68020259237e-13  3.3981252898e-13  2.58509086112e-13  2.06005744098e-13  1.66630789596e-13  1.34434271595e-13  1.12777602113e-13  9.11640582727e-14  8.1512759235e-14  6.75739817541e-14  5.91295310446e-14  5.08317858287e-14  4.26863867992e-14  4.02489197602e-14  3.54874214453e-14  2.98983994569e-14  2.75120574763e-14  2.50397871192e-14  2.20283161406e-14  2.25607949707e-14  1.97985370126e-14  1.64271125257e-14  1.84431992686e-14  1.93593295885e-14  1.62315664324e-14  1.55962212528e-14  1.29195206902e-14  1.50896154287e-14  1.22005881686e-14
 1.33902385252e-14  1.42058927548e-14  1.37197929914e-14  1.2922648762e-14  1.05654247429e-14  1.2694310291e-14  9.07503587589e-15  1.27062850917e-14  1.14411092357e-14  1.26825013445e-14  1.13815550031e-14  1.24558078845e-14  9.94529693125e-15  9.60457664921e-15  8.9036873099e-15  9.06862103814e-15  1.0918111477e-14  9.4691125047e-15  1.19730034838e-14  9.46250022492e-15  1.02794523024e-14  9.97200962767e-15  1.15515428045e-14  9.35317483254e-15  1.1922696768e-14  1.37690079498e-14  1.12470542326e-14  1.44606896765e-14  1.14774488816e-14  7.43741165585e-15  1.00529493653e-14  1.29624057549e-14  8.11441274238e-15  9.38843591356e-15  1.35478220619e-14  1.22481892748e-14  1.13371864353e-14  1.38144743281e-14  1.54553036916e-14  1.54785173706e-14  1.63945598083e-14  1.73429843567e-14  1.88346290313e-14  2.17754206756e-14  2.35889206809e-14  2.54982642586e-14  2.84750179072e-14  3.15278962605e-14  3.28743300233e-14  3.89664830948e-14  4.68149149283e-14  4.9782738343e-14  5.73984206005e-14  6.41617288748e-14  7.68648787795e-14  9.10271604653e-14  1.09340664104e-13  1.34693874366e-13  1.63817742274e-13  2.04706872118e-13  2.60302758544e-13  3.43148204308e-13  4.66116475415e-13  7.02451948081e-13  1.31590608937e-12  3.73584345049e-12  1.31703113126e-12  7.03850842226e-13  4.665052314e-13  3.41428782122e-13  2.61958303402e-13  2.04360729397e-13  1.62387182866e-13  1.36779592595e-13  1.11625434003e-13  9.77014929461e-14  8.1396498059e-14  6.92287439546e-14  5.81269510366e-14  5.11556994672e-14  4.31080729516e-14  3.7397307636e-14  3.17943058638e-14  3.04597876975e-14  2.65878102833e-14  2.64374916328e-14  2.24726530214e-14  1.85750961309e-14  1.74905304453e-14  1.71547746708e-14  1.62033294964e-14  1.47955549747e-14  1.30070621352e-14  1.38584246967e-14  1.43321936591e-14  1.11034141209e-14
 1.58892248715e-14  1.26523871611e-14  1.38249347822e-14  1.4282800512e-14  8.50754264175e-15  1.32661174e-14  1.11264204847e-14  9.01299517247e-15  9.10373346019e-15  1.17190930121e-14  1.2326071355e-14  1.25009946068e-14  8.96206167261e-15  8.43098735733e-15  6.95149973934e-15  8.87079220285e-15  7.63874611146e-15  9.13452340055e-15  9.6692623614e-15  1.13969482228e-14  1.06290519871e-14  8.98646530261e-15  8.83096460567e-15  7.50863534644e-15  9.96672478554e-15  1.35703797604e-14  1.17272468176e-14  1.13017850022e-14  9.77509539351e-15  1.05063752126e-14  9.17502744259e-15  1.20233991124e-14  1.09669539258e-14  1.24773535083e-14  1.36228361815e-14  1.20927447231e-14  9.85783804781e-15  1.29633230314e-14  1.49808916221e-14  1.74133415503e-14  1.73286307213e-14  1.55284098563e-14  1.27761231785e-14  1.94883195799e-14  2.00713046995e-14  1.95106330347e-14  2.35189692411e-14  2.68369718523e-14  2.82865779699e-14  3.45177234289e-14  3.8539175618e-14  4.00867090792e-14  4.76980206429e-14  5.65832463374e-14  6.55951534037e-14  7.54758903641e-14  9.13816553033e-14  1.10394973099e-13  1.34211827053e-13  1.6236061383e-13  2.05379524206e-13  2.6197022235e-13  3.40147418029e-13  4.70296689114e-13  7.0735476985e-13  1.31703113126e-12  3.74794970809e-12  1.31522699042e-12  7.05554467375e-13  4.71101202813e-13  3.42007798847e-13  2.60678001929e-13  2.04624674182e-13  1.66792742028e-13  1.34229800126e-13  1.10852633009e-13  9.41066936311e-14  8.01961663008e-14  6.69445315406e-14  5.73909696331e-14  4.94325158201e-14  4.05495106526e-14  3.83000950304e-14  3.36578328715e-14  2.9204843299e-14  2.63218433422e-14  2.62348673719e-14  2.40360109513e-14  1.95252950505e-14  1.99176827741e-14  1.92069974309e-14  1.67188737366e-14  1.61622348343e-14  1.44604669602e-14  1.39457899373e-14  1.32848777166e-14
 1.56771116894e-14  1.36161660475e-14  1.13267029499e-14  1.6173925994e-14  1.50762882039e-14  1.32482064673e-14  1.17623828224e-14  1.00020456717e-14  1.03187485915e-14  1.20427649881e-14  1.43287767806e-14  1.21272113506e-14  1.11262688396e-14  9.31949801651e-15  7.81989967634e-15  9.15572603142e-15  9.42012740594e-15  1.17935979279e-14  1.25636663581e-14  1.07806254895e-14  7.53147622698e-15  8.36192273727e-15  9.18953020173e-15  9.73429575518e-15  1.18877563863e-14  1.39319552333e-14  1.22663049741e-14  1.30346127141e-14  1.10988951635e-14  1.02613271512e-14  1.09160831476e-14  1.19465983391e-14  1.21627007515e-14  1.09863315515e-14  1.11639655568e-14  1.16236023448e-14  9.94608520202e-15  1.45524645386e-14  1.63354979477e-14  1.91484089938e-14  1.65956220829e-14  1.45319846821e-14  1.42972118996e-14  1.88425471662e-14  1.78783448242e-14  1.72832404958e-14  2.14785605308e-14  2.36168772261e-14  2.6074518016e-14  3.30056565742e-14  3.34972212141e-14  3.47030577596e-14  4.08007930674e-14  4.92391446627e-14  5.61623270766e-14  6.71434292084e-14  8.03148075848e-14  9.35640695621e-14  1.08240815571e-13  1.31247133208e-13  1.64180505388e-13  2.03913587919e-13  2.59278352771e-13  3.41384791504e-13  4.68020259237e-13  7.03850842226e-13  1.31522699042e-12  3.733276609e-12  1.312420947e-12  7.04793020233e-13  4.69099614789e-13  3.40913275473e-13  2.58218975096e-13  2.05459176382e-13  1.64991910895e-13  1.35160644665e-13  1.11229458173e-13  9.44458490477e-14  8.02242452105e-14  6.90664408995e-14  5.91971536286e-14  5.01553780619e-14  4.51579949944e-14  3.66550112123e-14  3.28886569959e-14  2.9794024943e-14  3.05102351721e-14  2.51514843335e-14  2.28480403248e-14  2.04471741161e-14  2.06945698233e-14  2.06509717631e-14  1.79034295004e-14  1.7827523752e-14  1.69696997199e-14  1.47800280689e-14
 1.58697252205e-14  1.39761567358e-14  1.2902277092e-14  1.34848651182e-14  1.47248428468e-14  1.32946927337e-14  1.16210851832e-14  1.4064739409e-14  1.25668021921e-14  1.19683065419e-14  1.00655074283e-14  1.31931908583e-14  1.01891644011e-14  1.02570646314e-14  9.52630972515e-15  1.08979213656e-14  8.97267919981e-15  9.78937588559e-15  9.14108531797e-15  7.1636039209e-15  1.00111797391e-14  7.11464684072e-15  7.09621637544e-15  9.64723591874e-15  1.14293196248e-14  1.2512612452e-14  1.32132373435e-14  1.10103688651e-14  1.20232722612e-14  1.00306449766e-14  8.34307504565e-15  7.7257416588e-15  8.77686084314e-15  9.75065729508e-15  1.08403657326e-14  9.93294410241e-15  9.71770069923e-15  1.36399870099e-14  1.08334176283e-14  1.37136927464e-14  1.38311635716e-14  1.34132840417e-14  1.24591122371e-14  1.82712816507e-14  1.84609744838e-14  1.5341546268e-14  1.85912417501e-14  2.36835398603e-14  2.48392980366e-14  2.7508857897e-14  2.91587088412e-14  3.5538774749e-14  4.02811777255e-14  3.97972118036e-14  4.8736026882e-14  5.60416083304e-14  6.47523385735e-14  7.86167346609e-14  8.90673623821e-14  1.09567321474e-13  1.33158683207e-13  1.65625977135e-13  2.03540619296e-13  2.63148174918e-13  3.3981252898e-13  4.665052314e-13  7.05554467375e-13  1.312420947e-12  3.73385927297e-12  1.3156599787e-12  7.07561780452e-13  4.73291838867e-13  3.43121696133e-13  2.62034034755e-13  2.05801270171e-13  1.65617387847e-13  1.37714140064e-13  1.12122910781e-13  9.62942894477e-14  8.22292540217e-14  6.59403865136e-14  5.84295637298e-14  5.20353609705e-14  4.19714648575e-14  3.75563576696e-14  3.22884979048e-14  3.48879589297e-14  2.78893116343e-14  2.43547039798e-14  2.16305636483e-14  2.31246641951e-14  2.11490591981e-14  1.48307982082e-14  2.09188545384e-14  1.88494574399e-14  1.48298584283e-14
 1.47666918018e-14  1.48324262488e-14  1.52662974976e-14  1.236888349e-14  1.46128525959e-14  9.77747002253e-15  1.16915861281e-14  1.09899924136e-14  1.26824143997e-14  1.01207414027e-14  1.16198993207e-14  1.25754183501e-14  1.11728333477e-14  1.19438655974e-14  1.04217250716e-14  1.15463618709e-14  1.01241654318e-14  1.14938585797e-14  1.01087060415e-14  8.05509891079e-15  1.00530969011e-14  9.77005052361e-15  1.02132374961e-14  1.26187325752e-14  1.08417287145e-14  8.42357100889e-15  1.01927914363e-14  9.07922042706e-15  1.14276509318e-14  8.54089430955e-15  7.05199101708e-15  6.94175040422e-15  8.23375870776e-15  1.10887447867e-14  1.26270105659e-14  1.07611331153e-14  8.07124158261e-15  8.43728312363e-15  1.42454417611e-14  1.56098989407e-14  1.29583832899e-14  1.16110185185e-14  1.5496623114e-14  1.62060168676e-14  1.84195671103e-14  1.7307029845e-14  1.72153394604e-14  2.14338344176e-14  1.86763912596e-14  2.29031161319e-14  2.3223488753e-14  2.64898442871e-14  3.17613888675e-14  4.02489864128e-14  4.44437195546e-14  4.87480628417e-14  5.78567823873e-14  7.19666748199e-14  7.69178738653e-14  9.09749514763e-14  1.09082564998e-13  1.34679256549e-13  1.63275142375e-13  2.06910697295e-13  2.58509086112e-13  3.41428782122e-13  4.71101202813e-13  7.04793020233e-13  1.3156599787e-12  3.74375088207e-12  1.3144764919e-12  7.08253559157e-13  4.6947490693e-13  3.41524791007e-13  2.59001905615e-13  2.03763019098e-13  1.65215065729e-13  1.34696216544e-13  1.12538403709e-13  9.40850490828e-14  7.86788517051e-14  6.70198487253e-14  5.93517787397e-14  5.0764735651e-14  4.57951939731e-14  3.91048356735e-14  3.77878774293e-14  3.4710787992e-14  3.00750534954e-14  2.5083906518e-14  2.3676721561e-14  2.24173177266e-14  1.65456168639e-14  1.94593373318e-14  1.70536749736e-14  1.51172775649e-14
 1.63298316802e-14  1.39017339692e-14  1.49269054679e-14  1.05096402166e-14  1.5047078005e-14  1.40637525144e-14  1.1286493117e-14  1.47176386048e-14  1.31613126149e-14  1.15503231179e-14  1.04966719111e-14  1.18362804058e-14  8.41016625383e-15  1.17544760979e-14  1.09089935335e-14  1.29914637896e-14  1.13556227803e-14  9.75096955892e-15  1.20515528897e-14  1.23380527458e-14  1.01150526121e-14  1.19659270109e-14  1.13710551027e-14  1.4410546083e-14  1.15752910951e-14  1.15526943791e-14  1.33805819396e-14  9.07873350951e-15  1.3591777267e-14  1.13307995068e-14  1.18581596723e-14  1.00238864099e-14  1.00012620465e-14  1.23310605535e-14  1.56709725792e-14  1.32877083855e-14  1.21292714257e-14  1.17852215886e-14  1.1957263549e-14  1.55227869982e-14  1.4783901796e-14  1.52472030682e-14  1.20490372604e-14  1.4750365571e-14  1.62620726416e-14  1.74255867937e-14  1.7562600593e-14  1.6193399467e-14  1.80029173339e-14  2.40395518385e-14  2.52224917368e-14  2.80245109845e-14  3.11928693198e-14  3.51742815609e-14  3.90977460265e-14  4.28523525442e-14  4.94594026567e-14  6.08413333898e-14  6.36256471509e-14  7.79477106984e-14  8.86195240571e-14  1.12598499304e-13  1.38141315707e-13  1.67048362316e-13  2.06005744098e-13  2.61958303402e-13  3.42007798847e-13  4.69099614789e-13  7.07561780452e-13  1.3144764919e-12  3.73293078056e-12  1.31619814365e-12  7.03399892588e-13  4.66739370283e-13  3.42242043044e-13  2.61428487681e-13  2.06606324266e-13  1.67631443927e-13  1.37410851197e-13  1.15598251213e-13  9.65480653338e-14  7.72284007181e-14  6.55508799377e-14  5.17936398045e-14  4.63461066285e-14  4.0139621672e-14  3.79249131335e-14  3.71120652107e-14  3.08936216367e-14  2.73513317182e-14  2.83126899153e-14  2.2535423779e-14  1.95635897296e-14  2.03149438977e-14  1.73925788786e-14  1.44844973502e-14
 1.69555704809e-14  1.47888015037e-14  1.53015478021e-14  1.46259548035e-14  1.66221713068e-14  1.22715103136e-14  1.25752165104e-14  1.10637957451e-14  1.27353073796e-14  9.44771175543e-15  9.59419048509e-15  1.35815417785e-14  1.25079216986e-14  1.30879671176e-14  1.16933772824e-14  1.3257319831e-14  1.3588068474e-14  1.01274217898e-14  9.72517198291e-15  1.32411334097e-14  1.07977498589e-14  1.03506912726e-14  1.48183988134e-14  1.33486333037e-14  1.0949726369e-14  1.08965984642e-14  1.02898120366e-14  1.17404866779e-14  1.39735206778e-14  1.28736230873e-14  1.1451925516e-14  1.38625119767e-14  1.28294433784e-14  1.24984552702e-14  1.11434872513e-14  1.43310421161e-14  1.23108970286e-14  1.11704151406e-14  1.0783558759e-14  1.48697179769e-14  1.28198278874e-14  1.35235193367e-14  1.59023490614e-14  1.78000474868e-14  1.48875739033e-14  1.46297362191e-14  1.52720673514e-14  1.69757456814e-14  1.71181557751e-14  2.40406486392e-14  2.30627710466e-14  2.36599671464e-14  2.55131031117e-14  2.9146650509e-14  3.34050275775e-14  4.06606425761e-14  3.91719434481e-14  5.03815708702e-14  5.36992745503e-14  6.4950718376e-14  7.7010569185e-14  9.47147104172e-14  1.11763255111e-13  1.33840823844e-13  1.66630789596e-13  2.04360729397e-13  2.60678001929e-13  3.40913275473e-13  4.73291838867e-13  7.08253559157e-13  1.31619814365e-12  3.74959131913e-12  1.31489538971e-12  7.05221118678e-13  4.6829052402e-13  3.43768125146e-13  2.61441768116e-13  2.06483681453e-13  1.63411527662e-13  1.33812132144e-13  1.09778597137e-13  9.0652240706e-14  7.83394008914e-14  6.34696506448e-14  5.90716583341e-14  4.76361263892e-14  4.59391552274e-14  4.2166316108e-14  3.5440595457e-14  3.18012069279e-14  2.82132716666e-14  2.4524318869e-14  2.60951371587e-14  2.63364774679e-14  2.24505060855e-14  1.74185765957e-14
 1.95141512715e-14  1.9419246002e-14  1.9154525313e-14  1.86559824448e-14  1.90931510964e-14  1.45923832032e-14  1.37426977774e-14  1.39489427103e-14  1.24250377564e-14  1.27104320904e-14  1.13417799123e-14  1.08999514007e-14  8.64705406751e-15  8.18134622988e-15  9.64648139114e-15  1.19853209197e-14  1.21516079579e-14  9.66330199653e-15  7.79532902329e-15  1.02703230963e-14  7.10174861707e-15  1.25166843236e-14  1.14507309354e-14  1.56722276826e-14  1.286088971e-14  1.19697502511e-14  6.37607683535e-15  1.23068440897e-14  1.37539513538e-14  1.29542783206e-14  1.53953988794e-14  1.20219352735e-14  1.25695371578e-14  1.1270455651e-14  1.02838996229e-14  1.14337231333e-14  6.54794867184e-15  7.37488899075e-15  1.1346595721e-14  1.21980672468e-14  1.23521298098e-14  1.44655748316e-14  1.30914920871e-14  1.38850578476e-14  1.2733600714e-14  1.39164686168e-14  1.36553243653e-14  1.72413177493e-14  1.76387822412e-14  1.93619257966e-14  1.88297126559e-14  2.0019838758e-14  2.1517604505e-14  2.78246629739e-14  2.93078513174e-14  3.46186803847e-14  3.61178674523e-14  4.67765752313e-14  4.95503832848e-14  5.71210734994e-14  6.6877801574e-14  7.62222228348e-14  9.48194565757e-14  1.11311856204e-13  1.34434271595e-13  1.62387182866e-13  2.04624674182e-13  2.58218975096e-13  3.43121696133e-13  4.6947490693e-13  7.03399892588e-13  1.31489538971e-12  3.73148961081e-12  1.31193409489e-12  7.01157314409e-13  4.6513346644e-13  3.40871244132e-13  2.60302726411e-13  2.03847878532e-13  1.62878817006e-13  1.32886187304e-13  1.09360501255e-13  8.82044090292e-14  7.57648467345e-14  6.74930944643e-14  5.57943311416e-14  5.05221674024e-14  4.22307570304e-14  3.82690519739e-14  3.4840768017e-14  3.08455598353e-14  2.84399525172e-14  2.288185759e-14  2.17183255523e-14  2.27132736538e-14  1.91386435141e-14
 2.055986443e-14  1.84929980706e-14  1.62653505267e-14  1.34472588316e-14  1.44371439628e-14  1.47839724958e-14  1.35418437007e-14  1.25353303822e-14  1.12829767584e-14  1.16740091116e-14  1.46550897737e-14  1.05414097369e-14  1.49431294757e-14  1.179120892e-14  1.16505701455e-14  1.30120639965e-14  1.06269757838e-14  1.19191714332e-14  9.83236369472e-15  1.27766748898e-14  8.53337546076e-15  1.1833136755e-14  1.18159086668e-14  1.29496866348e-14  1.43389472262e-14  1.51126000302e-14  1.20212166444e-14  8.95045720772e-15  1.1296910067e-14  8.93188181818e-15  1.30610205263e-14  7.18146948983e-15  8.21228230097e-15  6.5831959754e-15  9.78485914368e-15  8.77787253372e-15  8.1339260962e-15  8.29873450048e-15  1.26375589322e-14  1.22105951145e-14  1.26324660203e-14  1.53697374555e-14  1.12667205628e-14  9.43795407034e-15  1.35963240125e-14  1.47312259532e-14  1.36995627611e-14  1.65489760178e-14  1.63782330929e-14  1.7860469199e-14  1.77213926715e-14  1.86884679391e-14  2.11194540227e-14  2.55809992069e-14  2.45601533476e-14  2.71840931658e-14  3.09045960472e-14  3.95037930661e-14  4.256478543e-14  4.98955416751e-14  5.6471904833e-14  6.58054889271e-14  8.01104665858e-14  9.43619190331e-14  1.12777602113e-13  1.36779592595e-13  1.66792742028e-13  2.05459176382e-13  2.62034034755e-13  3.41524791007e-13  4.66739370283e-13  7.05221118678e-13  1.31193409489e-12  3.74114974444e-12  1.31309072289e-12  7.05146506445e-13  4.70533792003e-13  3.43466366137e-13  2.61226047154e-13  2.04362655032e-13  1.65295862197e-13  1.36273940677e-13  1.12247471335e-13  9.2963661537e-14  8.23781124953e-14  6.7813576989e-14  5.83615580379e-14  5.04341217461e-14  4.57000201659e-14  3.8974548896e-14  3.60011682031e-14  3.31632810666e-14  2.94214338974e-14  2.74063401822e-14  2.31392928013e-14  2.35231114711e-14
 2.18087881956e-14  2.3609750717e-14  1.6767604601e-14  1.72535309654e-14  1.5212284024e-14  1.24173877338e-14  1.35134894288e-14  1.40004661381e-14  1.21132474251e-14  1.49451560086e-14  1.43410417207e-14  1.16260379862e-14  1.1117096405e-14  7.78038408896e-15  1.05610374661e-14  1.04272957818e-14  9.43353878784e-15  9.25332401307e-15  1.13143304747e-14  1.05661485546e-14  9.44549009138e-15  1.32868924664e-14  1.31516668418e-14  1.67879319169e-14  1.49153424986e-14  1.36718727618e-14  1.30231847161e-14  1.36753812364e-14  1.14171163191e-14  1.24419382514e-14  1.24963105853e-14  1.04771511595e-14  8.67263063442e-15  8.34806789818e-15  9.50000658056e-15  1.1045889135e-14  9.83768415385e-15  8.46588045689e-15  1.0065117203e-14  1.21051985348e-14  9.79768075109e-15  1.07506737503e-14  9.54254022796e-15  1.10498392682e-14  1.22797085351e-14  1.23332373693e-14  1.1226360467e-14  1.11158545598e-14  1.20995374174e-14  1.54157275134e-14  1.43962105674e-14  1.53264282226e-14  1.91804417195e-14  2.01454238364e-14  2.18728179795e-14  2.32699974297e-14  2.5550262795e-14  3.38887108016e-14  3.80072207468e-14  4.3996564793e-14  5.12226163066e-14  5.72479264562e-14  6.78989729855e-14  7.79048734159e-14  9.11640582727e-14  1.11625434003e-13  1.34229800126e-13  1.64991910895e-13  2.05801270171e-13  2.59001905615e-13  3.42242043044e-13  4.6829052402e-13  7.01157314409e-13  1.31309072289e-12  3.72771768879e-12  1.31181243856e-12  7.07226633677e-13  4.68470707635e-13  3.39556052678e-13  2.59993787793e-13  2.01870169713e-13  1.63224234064e-13  1.34337633459e-13  1.08957396615e-13  9.43333953977e-14  7.7977018348e-14  6.69432943909e-14  5.51328649511e-14  4.72371564541e-14  4.31854647455e-14  4.13236755135e-14  3.5817306155e-14  2.94723970656e-14  2.53557681578e-14  2.37973212624e-14  2.30174581591e-14
 2.11583335877e-14  1.90543958288e-14  1.60131694627e-14  1.594530644e-14  1.65320385862e-14  1.50994217411e-14  1.56645186059e-14  1.52731133936e-14  1.1357037499e-14  1.33635598355e-14  1.06969163626e-14  1.01859229892e-14  1.35331890925e-14  1.09641305422e-14  1.36346777213e-14  8.45056890232e-15  8.39874361775e-15  1.02272859074e-14  1.08814179913e-14  1.25739855661e-14  1.26977868171e-14  1.44902251772e-14  1.39033335992e-14  1.40565550158e-14  1.4227599631e-14  1.31105352494e-14  1.02102332207e-14  1.15456939836e-14  1.48026943908e-14  1.20847760929e-14  1.15340229468e-14  1.14516619984e-14  1.00625076326e-14  9.26267957334e-15  1.12404495044e-14  8.19027143076e-15  8.4049043526e-15  9.17329751204e-15  7.62080620233e-15  1.05083850679e-14  1.10183612105e-14  1.18299318433e-14  1.10554641199e-14  1.15601066361e-14  1.18281191976e-14  1.12486214493e-14  1.47502574702e-14  1.46456136408e-14  1.28638564066e-14  1.50481252666e-14  1.69939045551e-14  1.66817423158e-14  1.87852566841e-14  2.28563173478e-14  2.26780343377e-14  2.40045464905e-14  2.66832686354e-14  2.90187774016e-14  3.31405257905e-14  3.63322272278e-14  4.4089654241e-14  4.87979049367e-14  5.70936604948e-14  6.7995067559e-14  8.1512759235e-14  9.77014929461e-14  1.10852633009e-13  1.35160644665e-13  1.65617387847e-13  2.03763019098e-13  2.61428487681e-13  3.43768125146e-13  4.6513346644e-13  7.05146506445e-13  1.31181243856e-12  3.73273084526e-12  1.31770061677e-12  7.06424775243e-13  4.68881093453e-13  3.40927627109e-13  2.59673794747e-13  2.0315972326e-13  1.62694615804e-13  1.32379422106e-13  1.1168796246e-13  8.99140228069e-14  7.69135353036e-14  6.48402191086e-14  5.63343578286e-14  5.04610781896e-14  4.32254287945e-14  4.08130804137e-14  3.39155653133e-14  3.08202498611e-14  2.78199460277e-14  2.2477449523e-14
 2.11731295023e-14  2.00782632188e-14  1.93649774175e-14  1.94764765114e-14  1.86898963798e-14  1.48543100389e-14  1.54357942286e-14  1.33118384147e-14  1.11988440841e-14  1.4701021586e-14  1.41717355691e-14  1.22881375353e-14  1.46900420665e-14  9.61228471556e-15  1.21282880629e-14  1.0111146164e-14  8.88731907934e-15  1.15480587874e-14  1.18585229409e-14  1.2647250198e-14  1.36341879176e-14  1.3939373285e-14  1.52877520839e-14  1.45694234374e-14  1.25472665054e-14  1.43120458674e-14  1.02880631062e-14  1.47711610877e-14  1.31051964546e-14  1.11805958746e-14  1.17000232043e-14  1.11740277166e-14  8.89912694904e-15  1.03349332367e-14  1.13632270705e-14  8.09065236017e-15  7.28850995395e-15  9.26280461813e-15  6.38611812422e-15  9.41759815961e-15  1.35125285209e-14  1.39981014931e-14  8.57998784923e-15  1.07738697998e-14  1.06491315462e-14  1.05198119747e-14  1.36078258256e-14  1.35650467023e-14  1.40982830678e-14  1.40918470141e-14  1.66071471998e-14  1.62311185735e-14  1.86372565434e-14  2.03241445177e-14  2.21514103551e-14  2.18938335659e-14  2.44857342331e-14  2.59652352884e-14  3.16859003562e-14  3.45078274706e-14  3.50150922108e-14  4.04767546038e-14  4.82286807328e-14  5.79545793513e-14  6.75739817541e-14  8.1396498059e-14  9.41066936311e-14  1.11229458173e-13  1.37714140064e-13  1.65215065729e-13  2.06606324266e-13  2.61441768116e-13  3.40871244132e-13  4.70533792003e-13  7.07226633677e-13  1.31770061677e-12  3.74995412172e-12  1.3156165077e-12  7.06447477472e-13  4.72645789406e-13  3.44487301608e-13  2.58398689356e-13  2.04554891758e-13  1.6468506736e-13  1.33040945968e-13  1.10806912908e-13  9.22121905255e-14  7.329748749e-14  6.53502414421e-14  5.80472053829e-14  4.81311079748e-14  4.41439343257e-14  3.52196446148e-14  3.38959616941e-14  2.85321347109e-14  2.61857603195e-14
 2.4274922043e-14  2.0286555827e-14  2.09786790103e-14  1.92952951673e-14  1.88445798026e-14  1.83981038832e-14  1.77297782293e-14  1.38195589499e-14  1.41579394586e-14  1.58548535269e-14  1.34620521745e-14  1.23992499741e-14  1.3055026434e-14  1.45152581626e-14  1.4792631721e-14  1.08410810603e-14  1.22775516187e-14  1.21985037621e-14  8.17488284757e-15  9.48063597668e-15  1.16952023164e-14  1.14721263279e-14  1.10255435511e-14  1.40529793557e-14  1.76184536692e-14  1.54600987325e-14  8.46284660005e-15  1.03292833168e-14  1.56188596247e-14  1.07975824934e-14  1.24360119366e-14  1.19610372719e-14  1.20369458176e-14  1.2909274099e-14  1.20068960948e-14  8.88190775882e-15  7.73941511693e-15  1.01128304731e-14  9.07158213107e-15  1.30750288927e-14  1.1671496213e-14  1.29047765417e-14  1.05226192936e-14  1.26849478501e-14  1.30444934754e-14  1.15615018886e-14  1.50474330121e-14  1.7179888841e-14  1.52696058298e-14  1.32230454845e-14  1.6511289185e-14  1.73964070968e-14  1.93927871595e-14  1.83349060155e-14  1.74841654173e-14  2.30802528475e-14  2.31019433106e-14  2.71643074989e-14  2.76197479256e-14  3.01429978738e-14  3.30527159784e-14  3.47524823456e-14  4.36996041719e-14  4.91650744105e-14  5.91295310446e-14  6.92287439546e-14  8.01961663008e-14  9.44458490477e-14  1.12122910781e-13  1.34696216544e-13  1.67631443927e-13  2.06483681453e-13  2.60302726411e-13  3.43466366137e-13  4.68470707635e-13  7.06424775243e-13  1.3156165077e-12  3.73056281651e-12  1.31355157434e-12  7.04693675784e-13  4.69041408307e-13  3.41292919567e-13  2.62173563618e-13  2.07036868345e-13  1.6285104838e-13  1.31984544809e-13  1.12135707829e-13  9.1440369767e-14  7.79509537146e-14  6.87892828171e-14  5.90813170017e-14  4.98026022159e-14  4.12534458555e-14  3.71052230627e-14  3.22278178813e-14  2.87420315492e-14
 2.39859835454e-14  2.42179985756e-14  2.30262618504e-14  2.04305671089e-14  2.12257528362e-14  2.05229236566e-14  1.74333061919e-14  1.52090771894e-14  1.43536267414e-14  1.62260241298e-14  1.5681906023e-14  1.38705386955e-14  9.8629326754e-15  1.53378125327e-14  1.33385595505e-14  9.68844523048e-15  7.87528236407e-15  1.21621082959e-14  1.31058425317e-14  9.93050109639e-15  1.04839678658e-14  1.10679823309e-14  1.0966775e-14  1.03711889417e-14  1.36175987021e-14  1.2521569672e-14  1.21977971083e-14  1.10877667197e-14  1.52379319043e-14  1.56504496004e-14  1.38454952688e-14  8.76098236382e-15  1.08910250136e-14  1.27339740981e-14  1.1637634627e-14  7.92679416433e-15  1.07832058177e-14  1.14055590629e-14  9.78969666916e-15  1.03464177367e-14  1.08657977767e-14  1.24172380393e-14  1.09155296916e-14  1.06772786818e-14  1.23652057779e-14  1.62836261988e-14  1.3541926358e-14  1.26704080175e-14  1.72611213124e-14  1.34571047757e-14  1.59026032854e-14  1.56391626416e-14  1.43822176807e-14  1.6096972168e-14  1.48217407056e-14  1.66792630483e-14  1.80502043288e-14  2.5592619526e-14  2.54826423491e-14  2.84593879665e-14  3.00445338109e-14  3.35726595462e-14  3.79064553406e-14  4.30939371294e-14  5.08317858287e-14  5.81269510366e-14  6.69445315406e-14  8.02242452105e-14  9.62942894477e-14  1.12538403709e-13  1.37410851197e-13  1.63411527662e-13  2.03847878532e-13  2.61226047154e-13  3.39556052678e-13  4.68881093453e-13  7.06447477472e-13  1.31355157434e-12  3.74219225401e-12  1.3167094132e-12  7.05613046045e-13  4.6935818186e-13  3.43163906801e-13  2.61067206212e-13  2.04219951198e-13  1.65192819533e-13  1.31007741811e-13  1.10456557767e-13  9.2787407145e-14  7.92553022482e-14  6.44215142215e-14  5.64029267612e-14  4.60231017029e-14  3.94771306155e-14  3.45408535439e-14  3.21576005211e-14
 3.00937194827e-14  3.31984484063e-14  2.78787318317e-14  2.54182532857e-14  2.0863247689e-14  1.89946845497e-14  1.79680508144e-14  1.42005237869e-14  1.59460351311e-14  1.67026481731e-14  1.22888024945e-14  1.14814609248e-14  1.43219464491e-14  1.77002180688e-14  1.38053859e-14  1.20231530205e-14  9.06919445364e-15  9.96489265871e-15  1.37778104652e-14  1.04378974021e-14  1.26268186171e-14  1.21576256382e-14  1.15291904485e-14  1.27755329912e-14  1.49971715452e-14  1.19368480835e-14  7.84086917357e-15  1.22700272438e-14  1.41931159032e-14  1.53617645757e-14  1.41345658865e-14  9.00602846607e-15  1.02712729238e-14  9.93371732833e-15  1.16496721972e-14  7.22540395238e-15  1.08906123897e-14  1.24614297498e-14  1.02832260108e-14  1.30358082905e-14  1.26724547311e-14  1.21375324545e-14  1.02772740719e-14  8.63726064651e-15  1.31894446206e-14  1.61115731806e-14  1.45674748774e-14  1.32251179121e-14  1.1896216616e-14  9.59027043312e-15  1.13604251385e-14  9.67987059552e-15  1.44718986923e-14  1.37304434146e-14  1.42125684125e-14  1.43479250787e-14  1.64668774569e-14  1.87344095736e-14  2.15300924767e-14  2.27627686376e-14  2.6094815703e-14  3.04621126801e-14  3.20676893904e-14  3.78105484817e-14  4.26863867992e-14  5.11556994672e-14  5.73909696331e-14  6.90664408995e-14  8.22292540217e-14  9.40850490828e-14  1.15598251213e-13  1.33812132144e-13  1.62878817006e-13  2.04362655032e-13  2.59993787793e-13  3.40927627109e-13  4.72645789406e-13  7.04693675784e-13  1.3167094132e-12  3.73560805943e-12  1.31319807211e-12  7.04928766011e-13  4.69387863813e-13  3.39616255323e-13  2.59094526974e-13  2.03460900911e-13  1.64571886925e-13  1.3370397715e-13  1.09230729969e-13  9.35560130572e-14  7.91600246623e-14  6.63376147531e-14  5.43414079477e-14  4.89991995874e-14  4.12873539743e-14  3.61780498021e-14
 3.74352492273e-14  3.62367794666e-14  3.05670993208e-14  2.61651161061e-14  2.02335478084e-14  2.08335070553e-14  1.95991010348e-14  1.80394069902e-14  1.639982018e-14  1.62031820297e-14  1.75469364015e-14  1.45793800855e-14  1.4733926957e-14  1.30639205362e-14  1.57527958352e-14  1.37627949713e-14  1.21845315581e-14  1.22989832373e-14  1.26148565843e-14  1.08409831021e-14  1.11038496358e-14  1.19159335653e-14  1.20100210493e-14  1.24785806118e-14  1.32865569012e-14  1.27892148685e-14  1.29517606155e-14  1.49365411811e-14  1.45661499961e-14  1.18994986576e-14  1.38035446548e-14  7.74462565263e-15  8.30554612277e-15  1.18191001433e-14  1.32044876085e-14  1.14608616773e-14  1.13153368806e-14  1.17384018199e-14  8.78080926898e-15  1.03666251796e-14  8.97187328771e-15  1.01057224372e-14  1.17711880554e-14  1.19640962387e-14  1.17888721587e-14  1.47853996021e-14  1.1101286686e-14  9.30790306208e-15  1.21033181358e-14  8.67582632089e-15  8.7149374573e-15  8.06118107622e-15  1.26072115901e-14  1.08491095497e-14  1.54741359812e-14  1.52351120166e-14  1.74373616252e-14  1.98213416027e-14  2.03550690599e-14  2.18681753982e-14  2.56397722308e-14  2.74002657836e-14  2.5900908518e-14  3.18855401277e-14  4.02489197602e-14  4.31080729516e-14  4.94325158201e-14  5.91971536286e-14  6.59403865136e-14  7.86788517051e-14  9.65480653338e-14  1.09778597137e-13  1.32886187304e-13  1.65295862197e-13  2.01870169713e-13  2.59673794747e-13  3.44487301608e-13  4.69041408307e-13  7.05613046045e-13  1.31319807211e-12  3.73782067602e-12  1.31624839398e-12  7.08824647802e-13  4.67732439534e-13  3.38996323101e-13  2.60656158251e-13  2.05443336414e-13  1.61566875449e-13  1.30124720503e-13  1.08385086202e-13  9.01233403119e-14  7.77744287223e-14  6.55724074399e-14  5.8150098898e-14  4.8476693994e-14  4.39470818384e-14
 4.40967563554e-14  3.96869140314e-14  3.32864542322e-14  2.96720838726e-14  2.37251008997e-14  2.45431544797e-14  2.45206801591e-14  2.10394861681e-14  1.73383678565e-14  1.63046243472e-14  1.84115647487e-14  1.55101916992e-14  1.51999143268e-14  1.59730835801e-14  1.54778052139e-14  1.52883036156e-14  1.17510098281e-14  1.16918122737e-14  1.39584835252e-14  1.31707508497e-14  1.32106852164e-14  1.0568493159e-14  9.63467827257e-15  1.17125158668e-14  1.33253265722e-14  8.50751565547e-15  6.51577047172e-15  8.2325281852e-15  1.01706710903e-14  1.08659798174e-14  1.15796894766e-14  8.9252730487e-15  8.77429209007e-15  1.03771089666e-14  1.2066633776e-14  8.20199398679e-15  1.13953053997e-14  1.03069042385e-14  8.18071494625e-15  1.03332968559e-14  9.53030486695e-15  1.18962995382e-14  1.07141999067e-14  9.54851559512e-15  1.16988460884e-14  1.2026428503e-14  9.53900020377e-15  9.47192076047e-15  8.02213960413e-15  9.54197989731e-15  9.74099688499e-15  1.17404759403e-14  1.44245928955e-14  1.03449576874e-14  1.32381968075e-14  1.52203613457e-14  1.28420652298e-14  1.32138671502e-14  1.75739684503e-14  2.17705770019e-14  2.19653172978e-14  2.56578576171e-14  2.7572724733e-14  2.95335959488e-14  3.54874214453e-14  3.7397307636e-14  4.05495106526e-14  5.01553780619e-14  5.84295637298e-14  6.70198487253e-14  7.72284007181e-14  9.0652240706e-14  1.09360501255e-13  1.36273940677e-13  1.63224234064e-13  2.0315972326e-13  2.58398689356e-13  3.41292919567e-13  4.6935818186e-13  7.04928766011e-13  1.31624839398e-12  3.73868519666e-12  1.31544149504e-12  7.00251867398e-13  4.644336147e-13  3.40248592532e-13  2.61158142214e-13  2.00394897419e-13  1.64388030019e-13  1.31465209997e-13  1.12599691203e-13  9.29650549325e-14  7.74238947048e-14  6.66174360261e-14  5.58640698784e-14  5.09382456724e-14
 4.75118371381e-14  4.43987789958e-14  3.82125585176e-14  3.28789881922e-14  2.98805152579e-14  2.57194507916e-14  2.46446620968e-14  2.29620494487e-14  1.93816524243e-14  1.64232007148e-14  1.65100946057e-14  1.8120127601e-14  1.83723271187e-14  1.44195744752e-14  1.42087549211e-14  1.48766246338e-14  1.48713594796e-14  1.60222582622e-14  1.47981543785e-14  1.19554523113e-14  1.31458166722e-14  1.25564985709e-14  9.81203591739e-15  9.72165133491e-15  7.77429353988e-15  7.00452721439e-15  9.65197244385e-15  9.53560563271e-15  8.57707227453e-15  9.2828460075e-15  1.25728608794e-14  1.02501334667e-14  1.03561058428e-14  1.18210080432e-14  1.02518794179e-14  9.71705138572e-15  1.27664055546e-14  1.17218173807e-14  1.03139287394e-14  1.23306315701e-14  1.0507442139e-14  1.04282287726e-14  1.10561711791e-14  1.0959984436e-14  1.42274011083e-14  1.48395010606e-14  1.21074550594e-14  8.9906255424e-15  1.23566711831e-14  8.84138738259e-15  8.77455355253e-15  1.10689537635e-14  1.56181867674e-14  1.22785947334e-14  1.36188193464e-14  1.68814932931e-14  1.91651768127e-14  1.48695483683e-14  1.65990996501e-14  1.80616463892e-14  2.05092663613e-14  2.40884762256e-14  2.47776794692e-14  2.4089147766e-14  2.98983994569e-14  3.17943058638e-14  3.83000950304e-14  4.51579949944e-14  5.20353609705e-14  5.93517787397e-14  6.55508799377e-14  7.83394008914e-14  8.82044090292e-14  1.12247471335e-13  1.34337633459e-13  1.62694615804e-13  2.04554891758e-13  2.62173563618e-13  3.43163906801e-13  4.69387863813e-13  7.08824647802e-13  1.31544149504e-12  3.72992301652e-12  1.31023344411e-12  6.99155616512e-13  4.65302008418e-13  3.3624942629e-13  2.58274032479e-13  2.01224205134e-13  1.59900717277e-13  1.34828534453e-13  1.06771412483e-13  9.07783151512e-14  7.56638047833e-14  6.61995462205e-14  5.83385628648e-14
 5.51453576236e-14  5.40545130304e-14  4.2902852729e-14  3.86283935195e-14  3.66683789038e-14  2.93394619467e-14  3.0272470858e-14  2.75874623605e-14  1.97555427139e-14  1.94413614911e-14  1.87315208244e-14  1.7954574241e-14  2.01194826556e-14  1.77273254287e-14  1.84456880385e-14  1.55834254429e-14  1.52350876328e-14  1.13645746281e-14  1.19778048092e-14  1.49185933296e-14  1.58886825833e-14  1.23548392037e-14  9.61418272189e-15  1.17270010292e-14  1.12944433646e-14  1.00672116584e-14  8.62870947871e-15  7.59666071732e-15  8.68425625165e-15  1.10664019327e-14  1.23382746617e-14  9.94021561285e-15  8.99541305865e-15  1.30601602663e-14  1.06004051979e-14  8.15777613446e-15  9.58055965902e-15  1.17602160971e-14  9.91044806415e-15  1.05907415904e-14  8.27959962662e-15  1.03681996246e-14  1.27706202332e-14  1.15994451456e-14  1.46252011953e-14  1.32085710445e-14  1.18089503736e-14  1.23458082513e-14  1.09054617859e-14  1.10295483881e-14  8.39745718621e-15  1.02953357239e-14  9.2220714096e-15  8.47615676692e-15  1.17350588248e-14  1.50565767759e-14  1.6675169757e-14  1.51368798959e-14  1.61049557269e-14  1.68153343857e-14  1.63117397215e-14  1.89834640948e-14  1.88265742357e-14  2.15503966066e-14  2.75120574763e-14  3.04597876975e-14  3.36578328715e-14  3.66550112123e-14  4.19714648575e-14  5.0764735651e-14  5.17936398045e-14  6.34696506448e-14  7.57648467345e-14  9.2963661537e-14  1.08957396615e-13  1.32379422106e-13  1.6468506736e-13  2.07036868345e-13  2.61067206212e-13  3.39616255323e-13  4.67732439534e-13  7.00251867398e-13  1.31023344411e-12  3.72476853236e-12  1.30798710617e-12  7.03158368206e-13  4.64065750249e-13  3.37107796619e-13  2.59651812331e-13  2.02517171216e-13  1.66307099727e-13  1.3124070568e-13  1.08317048252e-13  9.48502414891e-14  7.94039851966e-14  6.84087344998e-14
 6.67411164865e-14  5.90883335942e-14  5.12142764473e-14  4.39363021746e-14  3.95801782146e-14  3.27578137418e-14  3.45028428889e-14  3.09292815465e-14  2.19938529306e-14  2.32727191344e-14  2.22863113095e-14  1.9526924463e-14  1.92760436915e-14  1.39498338513e-14  1.3182671101e-14  1.04117415707e-14  1.52648302373e-14  1.43288631531e-14  1.55219124243e-14  1.32007641226e-14  1.14034064988e-14  1.50069079696e-14  1.24829797605e-14  1.14889998743e-14  1.24766261878e-14  1.12777372821e-14  8.46877263896e-15  8.29371408665e-15  1.16491048075e-14  1.21505711163e-14  1.41367921809e-14  1.42826807027e-14  1.42101220869e-14  1.17429837465e-14  1.13030024326e-14  1.0567963122e-14  1.176258726e-14  1.21603360964e-14  9.54261726215e-15  1.50957760067e-14  1.19741963887e-14  1.21586952523e-14  1.23198753802e-14  1.168020075e-14  1.28182065095e-14  1.41309758823e-14  1.19127501774e-14  1.23797554336e-14  1.33384021917e-14  1.2876594194e-14  7.38251120557e-15  1.20935332597e-14  1.15833731132e-14  1.25227813175e-14  1.12524996757e-14  1.17458458744e-14  1.30215203022e-14  1.36170104399e-14  1.51426808537e-14  1.4532220645e-14  1.43759657017e-14  1.27847515252e-14  1.80256198498e-14  1.67000840485e-14  2.50397871192e-14  2.65878102833e-14  2.9204843299e-14  3.28886569959e-14  3.75563576696e-14  4.57951939731e-14  4.63461066285e-14  5.90716583341e-14  6.74930944643e-14  8.23781124953e-14  9.43333953977e-14  1.1168796246e-13  1.33040945968e-13  1.6285104838e-13  2.04219951198e-13  2.59094526974e-13  3.38996323101e-13  4.644336147e-13  6.99155616512e-13  1.30798710617e-12  3.72932366791e-12  1.31038108267e-12  7.012032552e-13  4.65628006529e-13  3.39954829748e-13  2.57976872628e-13  2.04086812033e-13  1.62756109526e-13  1.33780146254e-13  1.12590060535e-13  9.34955620286e-14  7.56381524844e-14
 7.66652846387e-14  6.62137493547e-14  5.58494946525e-14  5.04254762873e-14  4.33104554877e-14  3.87367706692e-14  3.53809180359e-14  3.0562085296e-14  2.86395783128e-14  2.80764544287e-14  2.51749623068e-14  2.10028429606e-14  1.92663139955e-14  1.85255083228e-14  1.61806378478e-14  1.45871158746e-14  1.54673652165e-14  1.47500313355e-14  1.30446771449e-14  1.52490683257e-14  1.10680247278e-14  1.15936901781e-14  9.92390146694e-15  9.27357241504e-15  1.47743858105e-14  1.34680240522e-14  1.1298882771e-14  8.3225021963e-15  1.12607455066e-14  9.72485679438e-15  1.10755081422e-14  1.28403880747e-14  1.03720793652e-14  7.39010297938e-15  5.11104881426e-15  6.98395525336e-15  7.93492921401e-15  9.75346745446e-15  8.37843912528e-15  1.41911860711e-14  1.03937944577e-14  1.10779996659e-14  1.04284165905e-14  8.33563467619e-15  1.15988929851e-14  1.09760737516e-14  9.75003571181e-15  1.22332949931e-14  1.05316067882e-14  1.18274205177e-14  8.78081409722e-15  9.37812333161e-15  1.06100198239e-14  1.17346109955e-14  1.17719568972e-14  1.36339599572e-14  1.39246772616e-14  1.17310867685e-14  1.45315550783e-14  1.28150300506e-14  1.50933992283e-14  1.76073299062e-14  1.88980352864e-14  1.87542104201e-14  2.20283161406e-14  2.64374916328e-14  2.63218433422e-14  2.9794024943e-14  3.22884979048e-14  3.91048356735e-14  4.0139621672e-14  4.76361263892e-14  5.57943311416e-14  6.7813576989e-14  7.7977018348e-14  8.99140228069e-14  1.10806912908e-13  1.31984544809e-13  1.65192819533e-13  2.03460900911e-13  2.60656158251e-13  3.40248592532e-13  4.65302008418e-13  7.03158368206e-13  1.31038108267e-12  3.72437683204e-12  1.31174348863e-12  7.03673322872e-13  4.68000068209e-13  3.36255747438e-13  2.57767009514e-13  2.01956082066e-13  1.62517361941e-13  1.33459421661e-13  1.12331615407e-13  8.95319845624e-14
 9.1811138045e-14  7.95471742581e-14  6.77814476212e-14  5.93058507891e-14  4.96285872219e-14  4.482652579e-14  3.77597057798e-14  3.31782881984e-14  2.90686495898e-14  2.97618377542e-14  2.73624350723e-14  2.03198017322e-14  2.20166367138e-14  1.99283958279e-14  1.54033774796e-14  1.59504127952e-14  1.56405359422e-14  1.60331547901e-14  1.63855255473e-14  1.58489774124e-14  1.29851826223e-14  1.42884937154e-14  1.17752498436e-14  1.20829606967e-14  1.40148776395e-14  1.47634537945e-14  1.28769191088e-14  1.03689451572e-14  1.2473129529e-14  1.20445207192e-14  1.17584689595e-14  1.55265567304e-14  1.00334372386e-14  1.02942608518e-14  1.00519628957e-14  8.28219345445e-15  1.01955445884e-14  1.19289480846e-14  8.74528972867e-15  1.12319631805e-14  1.29126562404e-14  9.28997431206e-15  8.46147531384e-15  8.22860720354e-15  1.084389888e-14  8.79437262738e-15  1.06494008271e-14  9.16464528025e-15  8.39800362087e-15  9.01828132792e-15  8.78229854699e-15  1.00852532736e-14  8.624120119e-15  8.27794486154e-15  8.12646075678e-15  1.32174569835e-14  1.19281712263e-14  1.24230671318e-14  1.26669298892e-14  1.27305390753e-14  1.58549299063e-14  1.4798765717e-14  1.66809935632e-14  1.87662948981e-14  2.25607949707e-14  2.24726530214e-14  2.62348673719e-14  3.05102351721e-14  3.48879589297e-14  3.77878774293e-14  3.79249131335e-14  4.59391552274e-14  5.05221674024e-14  5.83615580379e-14  6.69432943909e-14  7.69135353036e-14  9.22121905255e-14  1.12135707829e-13  1.31007741811e-13  1.64571886925e-13  2.05443336414e-13  2.61158142214e-13  3.3624942629e-13  4.64065750249e-13  7.012032552e-13  1.31174348863e-12  3.73654891681e-12  1.31699837892e-12  7.07107930013e-13  4.66146453948e-13  3.40194537627e-13  2.61270742447e-13  2.05250986763e-13  1.66478172626e-13  1.33074612908e-13  1.08583141419e-13
 1.13484400197e-13  9.31242448436e-14  7.90623874803e-14  6.75333953147e-14  5.94690787785e-14  4.98981286182e-14  4.39733768631e-14  3.4975468592e-14  3.24560486126e-14  3.35494945343e-14  2.93838446522e-14  2.26756571475e-14  2.52530372387e-14  2.18027147936e-14  2.0117180224e-14  1.82862694221e-14  1.89396330471e-14  1.43052011668e-14  1.60549041083e-14  1.54368958001e-14  1.74645909474e-14  1.57660851272e-14  1.12549844587e-14  1.29303796809e-14  1.28806197131e-14  1.28604752552e-14  1.14304970237e-14  9.62262993243e-15  9.53556697506e-15  1.30676747287e-14  1.28239564992e-14  1.34630339428e-14  1.09652399214e-14  1.56203633417e-14  1.19319255836e-14  1.25874289541e-14  9.85199482569e-15  9.35770877903e-15  1.00740846462e-14  1.04002461684e-14  7.27748878534e-15  1.22137113338e-14  1.11305372241e-14  1.11515453172e-14  1.14477347722e-14  1.10848597244e-14  1.2148117411e-14  8.33784327333e-15  1.07184499497e-14  1.08145724006e-14  1.3188854489e-14  1.04165973459e-14  9.47340298411e-15  6.12746053364e-15  1.04917862114e-14  1.04103554228e-14  1.21830061838e-14  1.33076341581e-14  1.74739972988e-14  1.19544488133e-14  1.54991344397e-14  1.77454023514e-14  1.74338810045e-14  1.67738248634e-14  1.97985370126e-14  1.85750961309e-14  2.40360109513e-14  2.51514843335e-14  2.78893116343e-14  3.4710787992e-14  3.71120652107e-14  4.2166316108e-14  4.22307570304e-14  5.04341217461e-14  5.51328649511e-14  6.48402191086e-14  7.329748749e-14  9.1440369767e-14  1.10456557767e-13  1.3370397715e-13  1.61566875449e-13  2.00394897419e-13  2.58274032479e-13  3.37107796619e-13  4.65628006529e-13  7.03673322872e-13  1.31699837892e-12  3.74639642517e-12  1.31683663696e-12  7.0398772729e-13  4.69700674461e-13  3.40400118956e-13  2.61527954199e-13  2.06710899378e-13  1.64456680499e-13  1.36640376695e-13
 1.34504275596e-13  1.14693670692e-13  9.56301380669e-14  8.12739000959e-14  6.63018146317e-14  5.74241472552e-14  5.29398402392e-14  4.3467910747e-14  3.98855417511e-14  3.52956666065e-14  3.02866924054e-14  2.67849037725e-14  2.55167020261e-14  2.45411707532e-14  2.13417037571e-14  1.80478453319e-14  1.85394283098e-14  1.72878927913e-14  1.68571090273e-14  1.23181760991e-14  1.63495180833e-14  1.52999835463e-14  1.39609837636e-14  1.45192805911e-14  1.24670173626e-14  1.25481354862e-14  1.33332569296e-14  1.24454846218e-14  1.17447741789e-14  1.46979200435e-14  1.32285672282e-14  1.44110985676e-14  9.44575781671e-15  1.09124544543e-14  1.15923750848e-14  9.7191947503e-15  8.98892166963e-15  9.82652224664e-15  1.05632042736e-14  8.31322726048e-15  8.53259948821e-15  9.41086118315e-15  1.01106320177e-14  8.57951830049e-15  8.883389467e-15  9.85643035051e-15  1.31920105927e-14  1.03728491729e-14  1.04192934182e-14  1.07587868456e-14  8.8210486361e-15  6.07870097185e-15  9.93387293594e-15  9.74693410312e-15  9.69450511115e-15  7.09262602939e-15  1.18488332381e-14  1.04372423632e-14  1.46764688893e-14  1.28200732056e-14  1.44240729139e-14  1.57008347781e-14  1.42484966175e-14  1.38005494273e-14  1.64271125257e-14  1.74905304453e-14  1.95252950505e-14  2.28480403248e-14  2.43547039798e-14  3.00750534954e-14  3.08936216367e-14  3.5440595457e-14  3.82690519739e-14  4.57000201659e-14  4.72371564541e-14  5.63343578286e-14  6.53502414421e-14  7.79509537146e-14  9.2787407145e-14  1.09230729969e-13  1.30124720503e-13  1.64388030019e-13  2.01224205134e-13  2.59651812331e-13  3.39954829748e-13  4.68000068209e-13  7.07107930013e-13  1.31683663696e-12  3.7390502116e-12  1.31307442316e-12  7.07075249346e-13  4.66280811154e-13  3.41405022163e-13  2.61374088638e-13  2.05268469304e-13  1.63136962429e-13
 1.65855238646e-13  1.36692638966e-13  1.12380927222e-13  9.45918201492e-14  7.6025589784e-14  6.59423559423e-14  5.68257626481e-14  4.71822692949e-14  4.52031477403e-14  3.91769223e-14  3.5388334055e-14  2.89062175768e-14  2.90607372349e-14  2.77775752562e-14  2.4653966736e-14  1.94668860233e-14  1.73141951202e-14  1.50887112539e-14  1.58511351633e-14  1.48006321591e-14  1.46448247051e-14  1.47158005763e-14  1.32534588323e-14  1.24103609523e-14  1.35809714455e-14  1.22343394707e-14  1.32912397474e-14  1.21284459398e-14  1.09992696468e-14  9.57059238006e-15  9.80118983847e-15  1.49836364812e-14  1.49801394785e-14  1.27317793701e-14  1.35190798031e-14  8.79443592917e-15  9.92698203617e-15  8.19020128633e-15  1.05306389626e-14  9.79800857514e-15  1.1664804511e-14  1.26255077078e-14  1.06917876009e-14  1.14299753472e-14  1.00467101031e-14  1.0538603874e-14  1.18574408335e-14  7.55613666797e-15  1.15215158181e-14  1.263201931e-14  1.31673131463e-14  1.21465344948e-14  1.15112859706e-14  1.1781399326e-14  1.21168143298e-14  1.2434269303e-14  1.34451472581e-14  1.11762562575e-14  1.31623032356e-14  9.34102275173e-15  1.23996983211e-14  1.44497011005e-14  1.43584690552e-14  1.52689885252e-14  1.84431992686e-14  1.71547746708e-14  1.99176827741e-14  2.04471741161e-14  2.16305636483e-14  2.5083906518e-14  2.73513317182e-14  3.18012069279e-14  3.4840768017e-14  3.8974548896e-14  4.31854647455e-14  5.04610781896e-14  5.80472053829e-14  6.87892828171e-14  7.92553022482e-14  9.35560130572e-14  1.08385086202e-13  1.31465209997e-13  1.59900717277e-13  2.02517171216e-13  2.57976872628e-13  3.36255747438e-13  4.66146453948e-13  7.0398772729e-13  1.31307442316e-12  3.73103503039e-12  1.31767307727e-12  7.01602125187e-13  4.66208319048e-13  3.40311431054e-13  2.58721603817e-13  2.05094904128e-13
 2.06154229662e-13  1.65293234343e-13  1.35561220931e-13  1.09285143944e-13  9.06411694025e-14  7.60823966288e-14  6.53489877926e-14  5.64557825452e-14  5.18335507922e-14  4.40530996761e-14  3.96328393322e-14  3.28428929286e-14  2.84510503026e-14  2.78320519528e-14  2.66948849033e-14  2.18992116648e-14  1.89965063502e-14  1.79342779402e-14  1.81170058327e-14  1.49560538684e-14  1.99195759096e-14  1.44689490396e-14  1.49211379698e-14  1.31456297964e-14  1.17384606404e-14  1.11104697881e-14  1.02988923658e-14  1.10011978833e-14  1.02206083401e-14  8.71067861961e-15  8.39179406441e-15  1.10791371862e-14  1.20239880165e-14  1.24412692586e-14  1.31071885429e-14  9.82821634546e-15  9.42344258422e-15  8.97497769637e-15  1.0850992614e-14  1.16170517966e-14  1.29606238779e-14  1.23655397105e-14  8.76361209772e-15  1.3076110466e-14  1.2408566082e-14  9.12302960681e-15  1.20271385462e-14  8.81504587455e-15  1.29496653106e-14  9.33993689541e-15  9.57715640726e-15  1.02946690386e-14  1.01022861701e-14  1.20281540649e-14  1.2480985472e-14  1.0950068728e-14  1.31888996427e-14  9.43080022681e-15  1.19561566364e-14  1.09282541389e-14  1.28467937064e-14  1.0137588831e-14  1.48977442507e-14  1.4596424358e-14  1.93593295885e-14  1.62033294964e-14  1.92069974309e-14  2.06945698233e-14  2.31246641951e-14  2.3676721561e-14  2.83126899153e-14  2.82132716666e-14  3.08455598353e-14  3.60011682031e-14  4.13236755135e-14  4.32254287945e-14  4.81311079748e-14  5.90813170017e-14  6.44215142215e-14  7.91600246623e-14  9.01233403119e-14  1.12599691203e-13  1.34828534453e-13  1.66307099727e-13  2.04086812033e-13  2.57767009514e-13  3.40194537627e-13  4.69700674461e-13  7.07075249346e-13  1.31767307727e-12  3.75474739587e-12  1.31862634438e-12  7.0717735059e-13  4.67884394666e-13  3.39467153574e-13  2.58757411079e-13
 2.59529996956e-13  2.06217998703e-13  1.63240437074e-13  1.31896597245e-13  1.10765936896e-13  9.17775149742e-14  7.61502549986e-14  6.57400250303e-14  5.60924067535e-14  4.9268330386e-14  4.51322852447e-14  3.69634731166e-14  3.58970828549e-14  2.75301568735e-14  2.50111817958e-14  2.27135163598e-14  2.43008905436e-14  1.93335092599e-14  1.92071601513e-14  1.72434305485e-14  1.86798692758e-14  1.77079712052e-14  1.4681665704e-14  1.53743325881e-14  1.27265457718e-14  1.06683528383e-14  1.40962686529e-14  8.64427960862e-15  8.29581659745e-15  7.01875395867e-15  9.6987463815e-15  1.01100773209e-14  8.29747197992e-15  1.11570639632e-14  1.42563363251e-14  7.39216824134e-15  8.21001457517e-15  9.17279031107e-15  1.00132849356e-14  1.22897874752e-14  1.27170798122e-14  1.28115639114e-14  1.24717351762e-14  1.14786559111e-14  1.11610951555e-14  1.13460919509e-14  9.6274553071e-15  6.29063115359e-15  8.23040481204e-15  1.09127090552e-14  1.01851846579e-14  1.24103362444e-14  1.31722856551e-14  9.81707492673e-15  9.72751964146e-15  1.07397771916e-14  1.10586323681e-14  7.80614165154e-15  1.12105588742e-14  1.18674938845e-14  1.27728293556e-14  1.28536066519e-14  1.76356292487e-14  1.49568996657e-14  1.62315664324e-14  1.47955549747e-14  1.67188737366e-14  2.06509717631e-14  2.11490591981e-14  2.24173177266e-14  2.2535423779e-14  2.4524318869e-14  2.84399525172e-14  3.31632810666e-14  3.5817306155e-14  4.08130804137e-14  4.41439343257e-14  4.98026022159e-14  5.64029267612e-14  6.63376147531e-14  7.77744287223e-14  9.29650549325e-14  1.06771412483e-13  1.3124070568e-13  1.62756109526e-13  2.01956082066e-13  2.61270742447e-13  3.40400118956e-13  4.66280811154e-13  7.01602125187e-13  1.31862634438e-12  3.73291880763e-12  1.31313062033e-12  7.05190694697e-13  4.68641595923e-13  3.42597960767e-13
 3.43797978376e-13  2.61903731518e-13  2.03514365562e-13  1.62142822656e-13  1.35695614941e-13  1.10425224791e-13  9.53337141387e-14  7.7913585877e-14  6.43500036949e-14  5.40906392712e-14  4.8992960134e-14  4.09432803064e-14  3.70673723022e-14  3.29842895261e-14  3.00497722686e-14  2.86028799358e-14  2.74544665053e-14  2.32239741969e-14  2.10396491223e-14  2.26139590401e-14  2.04601817432e-14  1.66933895054e-14  1.68074027391e-14  1.57884438879e-14  1.41841861259e-14  1.29577871369e-14  1.56255885179e-14  1.13786469174e-14  1.4455907447e-14  1.17189000872e-14  9.80220293056e-15  1.13155821709e-14  1.00342072084e-14  7.74156239245e-15  9.93963741699e-15  8.19566240983e-15  1.28150333381e-14  1.14436366664e-14  1.22510922639e-14  9.98207523561e-15  1.19214654209e-14  1.08529788133e-14  9.7455931956e-15  1.02716576281e-14  1.08309209783e-14  7.84872547285e-15  1.2162443372e-14  1.1528918676e-14  1.3764917685e-14  1.33070899945e-14  1.32931119005e-14  1.22019477453e-14  9.75054833828e-15  1.09886581651e-14  1.05396310334e-14  1.21583274642e-14  1.286237859e-14  1.27835274775e-14  1.19802257051e-14  1.17933041836e-14  1.29834256363e-14  1.24109916998e-14  1.71802493279e-14  9.78714098401e-15  1.55962212528e-14  1.30070621352e-14  1.61622348343e-14  1.79034295004e-14  1.48307982082e-14  1.65456168639e-14  1.95635897296e-14  2.60951371587e-14  2.288185759e-14  2.94214338974e-14  2.94723970656e-14  3.39155653133e-14  3.52196446148e-14  4.12534458555e-14  4.60231017029e-14  5.43414079477e-14  6.55724074399e-14  7.74238947048e-14  9.07783151512e-14  1.08317048252e-13  1.33780146254e-13  1.62517361941e-13  2.05250986763e-13  2.61527954199e-13  3.41405022163e-13  4.66208319048e-13  7.0717735059e-13  1.31313062033e-12  3.73481567133e-12  1.31656827914e-12  7.06793302058e-13  4.66548529851e-13
 4.7079591129e-13  3.40128238598e-13  2.61096224787e-13  2.05233158098e-13  1.62888725832e-13  1.34862328909e-13  1.093827679e-13  9.10500812036e-14  7.75945274027e-14  6.36069617233e-14  5.42033925419e-14  4.7721553775e-14  4.1594219183e-14  3.92409797033e-14  3.01705228525e-14  2.96518329147e-14  2.88627294837e-14  2.51384640232e-14  2.30952792493e-14  2.46432383468e-14  2.14548838049e-14  1.95352329167e-14  1.83777553653e-14  1.68813289478e-14  1.10192142228e-14  1.07418190018e-14  1.55108878904e-14  1.15587518433e-14  1.225976693e-14  1.23552112532e-14  1.35403140965e-14  1.31975126289e-14  1.25903993564e-14  1.10538043714e-14  1.04871296853e-14  1.00855064654e-14  1.46493614365e-14  1.24038881789e-14  9.42450674422e-15  1.17853750701e-14  1.05899484682e-14  1.21655187898e-14  1.17654869273e-14  1.1134229307e-14  1.17309512264e-14  1.00096892021e-14  1.25686916264e-14  1.2650358326e-14  1.53791595637e-14  1.34858087868e-14  1.28187157653e-14  1.30416891259e-14  1.06199814579e-14  1.21715691877e-14  8.89284419336e-15  1.10692136142e-14  1.17407611087e-14  1.08865165429e-14  1.04489449254e-14  9.74170238695e-15  1.29130060587e-14  9.42586039119e-15  1.33350066035e-14  1.2157668401e-14  1.29195206902e-14  1.38584246967e-14  1.44604669602e-14  1.7827523752e-14  2.09188545384e-14  1.94593373318e-14  2.03149438977e-14  2.63364774679e-14  2.17183255523e-14  2.74063401822e-14  2.53557681578e-14  3.08202498611e-14  3.38959616941e-14  3.71052230627e-14  3.94771306155e-14  4.89991995874e-14  5.8150098898e-14  6.66174360261e-14  7.56638047833e-14  9.48502414891e-14  1.12590060535e-13  1.33459421661e-13  1.66478172626e-13  2.06710899378e-13  2.61374088638e-13  3.40311431054e-13  4.67884394666e-13  7.05190694697e-13  1.31656827914e-12  3.75017696825e-12  1.31690750881e-12  7.09751725652e-13
 7.07293864504e-13  4.68293620982e-13  3.4120403806e-13  2.60905976988e-13  2.05924995478e-13  1.65325489632e-13  1.33207076507e-13  1.12277400189e-13  9.35969922817e-14  7.98519132653e-14  6.65670168742e-14  5.77497367774e-14  4.98396264552e-14  4.58018285121e-14  3.68488402951e-14  3.44437378539e-14  3.21596379388e-14  2.80244405436e-14  2.35710102334e-14  2.7105796118e-14  2.42218806435e-14  2.01085243961e-14  2.02893567396e-14  1.91994102971e-14  1.44480529439e-14  1.7218109772e-14  1.80290232508e-14  1.37512320288e-14  1.22031535634e-14  1.28352703975e-14  1.20536230484e-14  9.43939123106e-15  1.22698771292e-14  1.01785529031e-14  1.02720142054e-14  7.82554086611e-15  1.19736538665e-14  1.0300343302e-14  7.83521749651e-15  1.28885349666e-14  1.13195188694e-14  1.12457471401e-14  1.32744566e-14  1.20447193151e-14  1.25474819164e-14  9.97284300566e-15  1.09024170114e-14  1.0960833158e-14  1.00223673169e-14  1.47427643021e-14  1.50479392361e-14  1.15335246114e-14  7.26085104085e-15  9.59451135915e-15  1.243372435e-14  1.28076831311e-14  1.12234641123e-14  1.216666425e-14  1.16343750836e-14  7.85436605973e-15  1.45825795092e-14  9.08000483827e-15  1.14632303714e-14  9.55962755632e-15  1.50896154287e-14  1.43321936591e-14  1.39457899373e-14  1.69696997199e-14  1.88494574399e-14  1.70536749736e-14  1.73925788786e-14  2.24505060855e-14  2.27132736538e-14  2.31392928013e-14  2.37973212624e-14  2.78199460277e-14  2.85321347109e-14  3.22278178813e-14  3.45408535439e-14  4.12873539743e-14  4.8476693994e-14  5.58640698784e-14  6.61995462205e-14  7.94039851966e-14  9.34955620286e-14  1.12331615407e-13  1.33074612908e-13  1.64456680499e-13  2.05268469304e-13  2.58721603817e-13  3.39467153574e-13  4.68641595923e-13  7.06793302058e-13  1.31690750881e-12  3.73875128075e-12  1.31958318375e-12
 1.32329648934e-12  7.07483382679e-13  4.70553781718e-13  3.43572948403e-13  2.61628666808e-13  2.04344318985e-13  1.63836443763e-13  1.34574075985e-13  1.1279685634e-13  9.26011098258e-14  7.84052043071e-14  6.74761947561e-14  5.81118307856e-14  5.27764698845e-14  4.49826516419e-14  3.96279753986e-14  3.24746616063e-14  2.91629595275e-14  2.85098743944e-14  2.68451093146e-14  2.48218824022e-14  2.19759249996e-14  2.08951869738e-14  1.98888306448e-14  1.67709646278e-14  1.46725174457e-14  1.59548721492e-14  1.47025858167e-14  1.20741891617e-14  1.47164173929e-14  1.07920536181e-14  1.00393209117e-14  1.24737048456e-14  1.22348708908e-14  1.07633077723e-14  9.79833378837e-15  1.47239261669e-14  9.91990358451e-15  9.03809109468e-15  1.26097714744e-14  8.27957600058e-15  8.82942469785e-15  1.06355829335e-14  1.21585646647e-14  9.58599095351e-15  6.81190751216e-15  9.25194055728e-15  9.61903756311e-15  1.15195160954e-14  1.49648610894e-14  1.17964143438e-14  1.29050171386e-14  1.00458474147e-14  1.23058622108e-14  1.19205391309e-14  1.11865176746e-14  1.14735095658e-14  1.02821530681e-14  1.30459178508e-14  9.35669671088e-15  1.27153708461e-14  1.0909869042e-14  1.40178578517e-14  8.09203068833e-15  1.22005881686e-14  1.11034141209e-14  1.32848777166e-14  1.47800280689e-14  1.48298584283e-14  1.51172775649e-14  1.44844973502e-14  1.74185765957e-14  1.91386435141e-14  2.35231114711e-14  2.30174581591e-14  2.2477449523e-14  2.61857603195e-14  2.87420315492e-14  3.21576005211e-14  3.61780498021e-14  4.39470818384e-14  5.09382456724e-14  5.83385628648e-14  6.84087344998e-14  7.56381524844e-14  8.95319845624e-14  1.08583141419e-13  1.36640376695e-13  1.63136962429e-13  2.05094904128e-13  2.58757411079e-13  3.42597960767e-13  4.66548529851e-13  7.09751725652e-13  1.31958318375e-12  3.75495695214e-12


==> anc/correlator_b11_Nt08_dist21.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 9.1574527223e-05  8.75076363118e-05  8.78136489742e-05  8.38352121838e-05  7.54207654998e-05  6.78458301552e-05  6.05404415904e-05  5.37053384196e-05  4.71609798086e-05  3.86194010457e-05  2.93703897226e-05  3.42438737772e-05  2.97982975868e-05  2.24857780336e-05  1.77796535415e-05  1.25512040306e-05  1.1962139803e-05  1.10944631706e-05  1.07004335736e-05  1.09214142483e-05  9.53714326067e-06  6.92198725749e-06  6.24814717433e-06  4.69326287699e-06  7.67174836232e-06  3.60499087182e-06  5.57014145697e-06  4.7170313098e-06  4.13896603319e-06  4.3538233074e-06  5.39381912988e-06  4.56460632126e-06  1.41365928302e-06  3.32728751307e-06  4.19461070961e-06  3.74998428765e-06  6.15791893186e-06 -8.29140801662e-07  1.69336931518e-06  1.49268174913e-07 -1.03236664133e-06  1.09719043792e-06 -1.23854985512e-06 -1.10867580399e-06 -2.98111541821e-07 -1.15342751892e-06 -2.5680486636e-06 -5.17979435273e-06 -2.31151928841e-06 -1.02700186743e-06 -2.48292644631e-06 -9.81849370849e-06 -2.59445507413e-06 -3.90066857282e-06 -3.76387044457e-06  1.85119277136e-06  2.98695255579e-06  1.40274446402e-06  1.18354118946e-07  1.536430947e-06 -6.23878034318e-07 -2.64845092629e-06 -1.41492177877e-06  1.67848867378e-07 -1.87525746527e-06  1.78866030524e-06 -1.20174527046e-06  1.14114792143e-06  1.58959291339e-06  1.28459515508e-07 -1.64713911328e-06  1.73206729224e-06  8.44304595429e-06  4.82637858059e-06  4.01022586529e-06  4.23745877942e-06  8.98499294887e-06  4.51519249988e-06  6.9032562283e-06  9.9353201166e-06  1.22462654295e-05  1.34947535163e-05  1.40849656716e-05  2.11780238665e-05  2.22361896774e-05  2.55145489922e-05  2.97364387121e-05  3.68856894119e-05  4.55038190401e-05  5.08011474726e-05  5.99601365097e-05  6.85779227435e-05  7.67937371694e-05  8.55753351638e-05  9.02626220248e-05  9.12940547216e-05
 0.512793836172  0.512159431606  0.513691404843  0.510876085113  0.513330069916  0.511810371035  0.513259921888  0.512430994886  0.513491314765  0.513760836251  0.513641024278  0.511837422828  0.510516875374  0.512089326662  0.511610077074  0.511987076  0.511223137496  0.511993746385  0.51267325929  0.511910442449  0.509811196093  0.511432047062  0.511930438411  0.511167795357  0.512685957317  0.511207422639  0.511906664262  0.51227145078  0.512579962004  0.510347463599  0.510362371402  0.511993067983  0.509837999886  0.511416244945  0.512898585095  0.512018128884  0.511157069935  0.511732071334  0.512307977781  0.511954658802  0.511531256813  0.510550507809  0.510784917806  0.508926641842  0.511124475001  0.513229252328  0.509825749805  0.51135521982  0.511165414746  0.512885638364  0.512326755792  0.512383523842  0.511090801197  0.511293440574  0.512175544729  0.51076461762  0.511980283189  0.512881834601  0.511796914665  0.512323334455  0.512886299326  0.512099476617  0.512468157463  0.512619671853  0.512100124044  0.511116296452  0.51307024875  0.512069789135  0.510558627466  0.511669082479  0.512844974545  0.512341143357  0.511235401659  0.5145003676  0.51220509772  0.511087555973  0.513474131273  0.51144692326  0.512420832005  0.511072499281  0.512671252244  0.511419915934  0.511161477959  0.511720223335  0.511122390966  0.510413267868  0.511968601118  0.514097759646  0.512248805131  0.511182468802  0.513847254178  0.51253998232  0.513573885427  0.513518436124  0.512133119042  0.51247346007
 4.8918185213e-12  1.72160698883e-12  9.29172456891e-13  6.1302963845e-13  4.46665223801e-13  3.41614521255e-13  2.69901018368e-13  2.14323166414e-13  1.75632375437e-13  1.44750014429e-13  1.2205839173e-13  1.03761056285e-13  9.09715032242e-14  7.19308445202e-14  6.37812589435e-14  5.34651602239e-14  4.55311090372e-14  4.40187530392e-14  3.76322453152e-14  3.46739002401e-14  3.27564902524e-14  2.35502904419e-14  2.57206116208e-14  2.37703408329e-14  2.08116420578e-14  1.64177074625e-14  1.88895159931e-14  1.9421554085e-14  1.70344330176e-14  1.47060677983e-14  1.54197371116e-14  1.21462721042e-14  1.38236644095e-14  1.18253499408e-14  1.26866986615e-14  1.44372009327e-14  1.00440822583e-14  1.28132332585e-14  1.08253373323e-14  1.43708259817e-14  1.12197356741e-14  1.29991348036e-14  1.43610960861e-14  1.42397242776e-14  1.23264117967e-14  1.08275859103e-14  9.04154430358e-15  1.03363073087e-14  1.27682882856e-14  9.85555773455e-15  1.28649578736e-14  1.29293012471e-14  1.50918503024e-14  1.27247423563e-14  1.47101468194e-14  1.0123636921e-14  1.02427016466e-14  1.14281942768e-14  1.0902088952e-14  1.05955201212e-14  1.00100788729e-14  1.33290038294e-14  1.07326601314e-14  1.53464016845e-14  1.48713296235e-14  1.21910246262e-14  1.54989081856e-14  1.44328877729e-14  1.77846412949e-14  1.74894986913e-14  1.27732213528e-14  1.75954356037e-14  2.42161247041e-14  2.76758482025e-14  2.66464085713e-14  2.38480654363e-14  3.28083966715e-14  2.83022486144e-14  3.76580076528e-14  4.07999352797e-14  4.78064830976e-14  5.56934956122e-14  6.57176055952e-14  7.41892480305e-14  8.86157776248e-14  1.05200204212e-13  1.23305861512e-13  1.44110286716e-13  1.76930292744e-13  2.13577445299e-13  2.69544983217e-13  3.41533867813e-13  4.48440713791e-13  6.17426447084e-13  9.25636683535e-13  1.723701428e-12
 1.72160698883e-12  4.88145270136e-12  1.72113148468e-12  9.2280611186e-13  6.13799268689e-13  4.44979091882e-13  3.42057733186e-13  2.66167125829e-13  2.15593036275e-13  1.76234686736e-13  1.44368429038e-13  1.27241730465e-13  1.03188434667e-13  8.77417873228e-14  7.57403508325e-14  6.43309860339e-14  5.32688559225e-14  5.03272707812e-14  4.70248265474e-14  3.82642183882e-14  3.63056367368e-14  2.6564494053e-14  2.74067281831e-14  2.48829697644e-14  2.55527519424e-14  2.20748780894e-14  1.2992940136e-14  1.76402335725e-14  2.03294385353e-14  1.56690579273e-14  1.28544187042e-14  1.09958236243e-14  1.46323008418e-14  1.1960932895e-14  1.22920631842e-14  1.64002135421e-14  1.31965843568e-14  8.22755840586e-15  1.56915394963e-14  1.43742696382e-14  1.3687478951e-14  1.39770761897e-14  1.28937780075e-14  1.12189378368e-14  1.03344312911e-14  1.68627274509e-14  9.8116391879e-15  6.14451914743e-15  1.40161059787e-14  1.13108227443e-14  1.00540462273e-14  1.39386961451e-14  1.15748201421e-14  1.22953268347e-14  1.11245680007e-14  1.08707368464e-14  1.36935534659e-14  1.2269616802e-14  7.66037458602e-15  7.80442822397e-15  9.20911579504e-15  1.43358574055e-14  1.04460119993e-14  1.07613840241e-14  1.20834680139e-14  1.46895138809e-14  1.36011025339e-14  1.13675527717e-14  1.55766860035e-14  1.49087452207e-14  1.10658107053e-14  1.4192342425e-14  1.56120365438e-14  2.0672126776e-14  2.40696456795e-14  2.62041291849e-14  3.02197289651e-14  2.96281297808e-14  3.48644048585e-14  3.67753554255e-14  4.69813449014e-14  4.97528849402e-14  5.71894079577e-14  6.23398743168e-14  7.37988416934e-14  8.79119029645e-14  1.04895188279e-13  1.21162936917e-13  1.46617772184e-13  1.73977609201e-13  2.17247195094e-13  2.7146436598e-13  3.45117184623e-13  4.52582734897e-13  6.2043098002e-13  9.2170335533e-13
 9.29172456891e-13  1.72113148468e-12  4.90444865156e-12  1.72339880718e-12  9.27918672954e-13  6.1562193381e-13  4.49663809454e-13  3.44081686869e-13  2.73550987634e-13  2.16291071334e-13  1.77684161955e-13  1.49841498558e-13  1.2419338988e-13  1.04624703193e-13  9.15727895171e-14  7.7406629219e-14  6.58892517075e-14  5.65728318996e-14  5.09634483626e-14  4.34578137657e-14  4.24892575909e-14  3.7513330043e-14  3.43747499444e-14  2.71142981407e-14  2.63637213348e-14  2.06526657767e-14  1.68991548026e-14  1.58661540849e-14  1.48398871363e-14  1.21289255719e-14  1.14295187498e-14  1.1686515839e-14  1.06026343821e-14  1.1230535036e-14  1.44172808433e-14  1.57518746924e-14  1.2493692451e-14  1.16589335373e-14  1.5054244412e-14  1.53597641219e-14  1.31548594438e-14  1.38635249072e-14  1.32213715251e-14  1.24647298476e-14  9.99692076942e-15  1.20677119571e-14  1.21978812505e-14  9.29080279857e-15  1.31532711796e-14  1.19686493084e-14  1.00478709493e-14  1.18763304536e-14  1.14909352189e-14  8.35610582853e-15  7.27492918953e-15  9.02535616156e-15  1.05221349772e-14  1.4519953542e-14  1.00050109192e-14  9.81731712359e-15  1.20505953251e-14  1.61839428961e-14  1.35135323983e-14  1.5455718623e-14  1.62197697163e-14  1.53825233226e-14  1.180829686e-14  1.36820807557e-14  1.41748132646e-14  1.48421843204e-14  1.06020326991e-14  1.74987441543e-14  1.72003993548e-14  2.21016643251e-14  1.91529119261e-14  2.34000741196e-14  2.95388146642e-14  2.73104533106e-14  3.05126731955e-14  3.53354480208e-14  3.86929912803e-14  4.62579920361e-14  4.82668646903e-14  5.87468157501e-14  6.45541187345e-14  7.89751104121e-14  8.88324128613e-14  1.04196801471e-13  1.19877616174e-13  1.42180002891e-13  1.76857656701e-13  2.16912632354e-13  2.73790207166e-13  3.4698632217e-13  4.50123798786e-13  6.1353572614e-13
 6.1302963845e-13  9.2280611186e-13  1.72339880718e-12  4.87183306705e-12  1.72005958631e-12  9.21003953287e-13  6.12262217941e-13  4.40586610106e-13  3.38040383494e-13  2.67157898978e-13  2.15253489533e-13  1.74628134564e-13  1.43377858764e-13  1.20221019781e-13  1.01216401541e-13  8.80701185067e-14  7.37837151183e-14  6.45299098909e-14  5.37072692604e-14  4.58681968886e-14  4.45404501089e-14  4.13241732212e-14  4.12386324841e-14  3.33180679098e-14  2.46924786693e-14  2.3019930419e-14  1.86261792364e-14  2.12505203597e-14  1.67697736289e-14  1.67381609109e-14  2.10540988571e-14  1.48029339834e-14  1.24054858637e-14  1.59211319635e-14  1.36377119658e-14  1.45055739266e-14  1.04365072929e-14  8.89679590888e-15  1.64715280725e-14  1.26301579044e-14  9.11755089578e-15  1.2222007584e-14  1.07624946329e-14  1.03640346687e-14  8.98110070394e-15  1.34277992739e-14  1.25852761786e-14  1.19568038536e-14  1.39590613218e-14  1.28575438419e-14  1.098358511e-14  1.47883957517e-14  9.01861918438e-15  1.23337325584e-14  8.55723350819e-15  8.70064586416e-15  9.37013847636e-15  1.37926639113e-14  1.31295074972e-14  9.83376513023e-15  1.32428387258e-14  1.58769267974e-14  1.05449256285e-14  1.68285294e-14  1.59801268984e-14  1.30472306056e-14  1.16105244329e-14  1.17598786792e-14  1.1499697727e-14  1.30143430237e-14  1.39107093042e-14  1.79310055341e-14  1.69185743512e-14  1.70939670926e-14  1.62397162405e-14  2.16834433531e-14  2.06835349156e-14  2.39495026529e-14  2.68518573463e-14  2.93925600446e-14  3.01156906039e-14  3.98856482878e-14  4.58798363157e-14  4.77698589751e-14  5.21482801259e-14  6.31481156483e-14  7.15877352009e-14  8.63044313817e-14  9.94262233756e-14  1.16516660251e-13  1.44705013464e-13  1.74225447815e-13  2.15951332193e-13  2.68722230655e-13  3.44067034486e-13  4.44906950783e-13
 4.46665223801e-13  6.13799268689e-13  9.27918672954e-13  1.72005958631e-12  4.89509735563e-12  1.71820065813e-12  9.20584329652e-13  6.125840708e-13  4.50154000502e-13  3.45120765342e-13  2.70758214955e-13  2.16644734928e-13  1.73760701514e-13  1.45146118145e-13  1.25564300967e-13  1.08639845613e-13  9.17537987911e-14  7.53544031334e-14  6.82708517974e-14  5.67339001284e-14  4.54287807057e-14  4.15582631434e-14  4.03628150621e-14  3.5123541194e-14  2.52704556387e-14  2.58026520283e-14  2.34990236607e-14  2.2230485361e-14  2.08952661013e-14  1.71371451816e-14  1.77735793558e-14  1.64456380933e-14  1.51105284324e-14  1.46846772057e-14  1.49818159654e-14  1.29298624907e-14  1.27817639463e-14  1.20823289291e-14  1.44037790338e-14  1.01513700927e-14  1.06857257323e-14  9.72657412773e-15  8.88722991669e-15  1.16849044545e-14  1.01504361201e-14  1.30543778702e-14  1.2545190062e-14  1.27867150389e-14  1.24908006512e-14  1.13734329625e-14  1.0970014121e-14  1.05609904209e-14  1.154910864e-14  9.90896606628e-15  6.69780453449e-15  1.13126816606e-14  9.50099189548e-15  9.04652975009e-15  1.17019796846e-14  7.60989835153e-15  1.10396607128e-14  1.68612951563e-14  1.40480214983e-14  9.78751585898e-15  1.41793229149e-14  1.3114541591e-14  1.1985674871e-14  1.230256035e-14  1.11180420638e-14  1.0563576401e-14  1.28509054468e-14  1.25799803115e-14  1.95969542062e-14  2.07913456605e-14  1.56106741771e-14  2.0714518397e-14  2.05257561609e-14  2.18263974499e-14  2.36444765742e-14  2.71894179431e-14  3.41297552012e-14  3.54209277037e-14  4.01978381405e-14  3.89995151859e-14  4.54330582438e-14  5.48268906332e-14  6.14206824735e-14  7.15536713444e-14  8.36093366742e-14  9.72053353776e-14  1.21283480427e-13  1.42116762177e-13  1.77198072822e-13  2.16547833537e-13  2.73737166723e-13  3.46488488788e-13
 3.41614521255e-13  4.44979091882e-13  6.1562193381e-13  9.21003953287e-13  1.71820065813e-12  4.88510655137e-12  1.72140793737e-12  9.24544923021e-13  6.19665889518e-13  4.46708359748e-13  3.42838093437e-13  2.71609533641e-13  2.15670515704e-13  1.78781069633e-13  1.49725389225e-13  1.2095773397e-13  9.97729797031e-14  8.73047981453e-14  7.70540986116e-14  6.60535544082e-14  5.68474143128e-14  4.87194421796e-14  4.22666425938e-14  3.88648111311e-14  3.17896099973e-14  2.90988830126e-14  2.56700416693e-14  1.93987005698e-14  1.95155446264e-14  1.88636861546e-14  1.83908385785e-14  1.71452783912e-14  1.302886378e-14  1.13385054104e-14  8.47772738551e-15  1.36094056332e-14  1.32371819185e-14  8.91843511059e-15  1.22226669546e-14  1.01902488131e-14  6.52343362335e-15  8.53619314002e-15  9.14133326817e-15  9.23719260934e-15  1.17670510816e-14  1.38272324532e-14  1.35603217649e-14  6.55627382315e-15  1.06018395971e-14  1.39421152705e-14  1.25327738621e-14  1.50890699371e-14  1.16091032206e-14  1.08717903772e-14  1.16918476721e-14  1.42562899681e-14  1.40672469222e-14  1.37451559984e-14  1.22908078819e-14  8.23586327195e-15  1.33172665134e-14  1.62914199667e-14  1.1914726457e-14  1.28097262449e-14  1.47739637188e-14  1.22806987446e-14  1.14601109755e-14  1.36294101503e-14  9.58897646683e-15  1.04212406104e-14  1.51114871081e-14  1.39188914593e-14  1.37005498736e-14  1.44683166041e-14  1.80761789613e-14  2.29644040617e-14  1.8381495875e-14  2.07516620443e-14  2.26763080811e-14  2.37039127934e-14  2.83783568878e-14  3.01720216144e-14  3.55705424793e-14  3.95296979528e-14  4.36340733007e-14  4.64882839385e-14  5.5564635682e-14  6.57128251548e-14  7.28911590695e-14  8.27589343875e-14  1.00244802958e-13  1.16206182898e-13  1.45457580853e-13  1.81488137602e-13  2.2347628845e-13  2.71109215261e-13
 2.69901018368e-13  3.42057733186e-13  4.49663809454e-13  6.12262217941e-13  9.20584329652e-13  1.72140793737e-12  4.893649051e-12  1.72229670376e-12  9.31049418787e-13  6.14429995705e-13  4.4526207804e-13  3.41734562685e-13  2.72298232396e-13  2.18800143082e-13  1.79059218538e-13  1.48563592971e-13  1.21718526169e-13  1.00918027873e-13  8.9663675689e-14  7.49101673569e-14  6.1394389919e-14  5.97747605451e-14  4.82981104018e-14  4.45651094402e-14  3.67460007376e-14  3.13070354872e-14  2.97419580856e-14  2.40877538156e-14  2.44039231799e-14  2.39155306435e-14  1.98111941593e-14  1.64363952288e-14  1.63205114064e-14  1.33086581247e-14  1.4621782161e-14  1.69817502911e-14  1.18527745878e-14  1.2336944736e-14  1.26738280004e-14  1.053084695e-14  8.30415136833e-15  1.38766955673e-14  1.33189932085e-14  1.57582362383e-14  1.30194807433e-14  1.15003661905e-14  1.21969861287e-14  1.02372021887e-14  1.20032193902e-14  8.77800362733e-15  1.37577748771e-14  9.14387379051e-15  1.48737169355e-14  1.81900265793e-14  1.4161120105e-14  1.73614913098e-14  1.41729757237e-14  1.39092586324e-14  1.15839441934e-14  1.12174814875e-14  1.07112726949e-14  1.7014379108e-14  1.40925430765e-14  1.51854117769e-14  1.71377604492e-14  1.4941580899e-14  1.71569462416e-14  1.51902668814e-14  1.45345920561e-14  1.46741076594e-14  1.82194905994e-14  1.64647355599e-14  1.43753268387e-14  1.34617932883e-14  1.37920832348e-14  1.97218265005e-14  1.92973381729e-14  2.23754222403e-14  2.56466886069e-14  2.17115481045e-14  2.63717816598e-14  2.92755427473e-14  3.01611730047e-14  3.31537669864e-14  3.79583446941e-14  4.18487284287e-14  4.84332519325e-14  5.70176032682e-14  6.34294592139e-14  7.24812310485e-14  8.46015489337e-14  9.88008553831e-14  1.24256601669e-13  1.48621764942e-13  1.79750369835e-13  2.16053984033e-13
 2.14323166414e-13  2.66167125829e-13  3.44081686869e-13  4.40586610106e-13  6.125840708e-13  9.24544923021e-13  1.72229670376e-12  4.89046742175e-12  1.72766215979e-12  9.25397864464e-13  6.10845899983e-13  4.48467378353e-13  3.41615255502e-13  2.65252369151e-13  2.16334641266e-13  1.77547656822e-13  1.48104922791e-13  1.16422397046e-13  1.00825188561e-13  8.51027284627e-14  6.93058580814e-14  6.45057348782e-14  5.72641266755e-14  5.19195691672e-14  4.56614408009e-14  4.00495930325e-14  3.77638889956e-14  3.16222328138e-14  2.71647647271e-14  2.3806491762e-14  2.38104641348e-14  1.86299624547e-14  1.80897055825e-14  1.24679604124e-14  1.67730103199e-14  1.95214681121e-14  1.34437042994e-14  1.29426992702e-14  1.39815519524e-14  1.02692197436e-14  1.06223023675e-14  1.30392686576e-14  8.33924300519e-15  6.12658531208e-15  8.78598876698e-15  1.32820399763e-14  1.09458847172e-14  9.0753824183e-15  1.27525101665e-14  1.02580889335e-14  9.95902097792e-15  7.80461894428e-15  1.03350820999e-14  1.54068268534e-14  1.24949652445e-14  1.24246361658e-14  1.09931437757e-14  1.45545344602e-14  1.19681332802e-14  9.39333317849e-15  1.23701439938e-14  1.11437129554e-14  1.39354030579e-14  1.13123943308e-14  1.58133840151e-14  1.21986811351e-14  1.21111115801e-14  1.3488714161e-14  1.26243741374e-14  1.7730824644e-14  1.40367344147e-14  1.26551264032e-14  1.60121835871e-14  1.58039919943e-14  1.60086517942e-14  1.84599789609e-14  1.95500909224e-14  2.12788621182e-14  2.60382406729e-14  2.11863592767e-14  2.42403872334e-14  2.5020125901e-14  3.19792630357e-14  3.0531546551e-14  3.56627886577e-14  4.06419800083e-14  4.2300513231e-14  5.15664033859e-14  5.52315970373e-14  6.51129038263e-14  7.4328509606e-14  8.35146137541e-14  1.01957227321e-13  1.21391022038e-13  1.52052320159e-13  1.76581927186e-13
 1.75632375437e-13  2.15593036275e-13  2.73550987634e-13  3.38040383494e-13  4.50154000502e-13  6.19665889518e-13  9.31049418787e-13  1.72766215979e-12  4.89840630706e-12  1.72465651339e-12  9.24040646645e-13  6.1167068726e-13  4.47199222252e-13  3.35534950522e-13  2.65965452859e-13  2.16962213906e-13  1.77805703466e-13  1.43417973894e-13  1.23695847034e-13  1.03969087965e-13  8.62163961754e-14  7.72630724e-14  6.56917515357e-14  5.8686796458e-14  4.86172884621e-14  4.50608455415e-14  4.24771414604e-14  3.47984374919e-14  2.84057604757e-14  2.72545351447e-14  2.51603543807e-14  1.68997283225e-14  1.75370933963e-14  1.99028635629e-14  1.89492258437e-14  1.59557880172e-14  1.34324904486e-14  1.4879448944e-14  1.41553163107e-14  1.34205108494e-14  8.26790506606e-15  1.29665871494e-14  9.74580417658e-15  9.58013488153e-15  1.0527553302e-14  1.4213182593e-14  1.06582486665e-14  9.94646631043e-15  1.20993172364e-14  8.7787679856e-15  1.02738304075e-14  1.10760939538e-14  1.0214951575e-14  1.07655701864e-14  1.27725466041e-14  1.43878933754e-14  1.18055283619e-14  1.39589653893e-14  1.57703839824e-14  1.03283410766e-14  1.39004562695e-14  1.09670814708e-14  1.61835165599e-14  8.15503558367e-15  1.16850137258e-14  1.21445000115e-14  9.44990853464e-15  1.07263431283e-14  1.00103176667e-14  1.26164655686e-14  1.39558046561e-14  1.68076249419e-14  1.2047102695e-14  9.70123018422e-15  1.64705371243e-14  1.6579993571e-14  1.72441551413e-14  1.88693102104e-14  2.17681691489e-14  1.80615109546e-14  2.01987583627e-14  2.53272255853e-14  3.06646350712e-14  2.90939805223e-14  2.91560974201e-14  3.37881987383e-14  3.74391767549e-14  4.4360250416e-14  4.73288403258e-14  5.78051529095e-14  6.23550748207e-14  7.32896885228e-14  8.85567646825e-14  1.01690823384e-13  1.21511040904e-13  1.4899305595e-13
 1.44750014429e-13  1.76234686736e-13  2.16291071334e-13  2.67157898978e-13  3.45120765342e-13  4.46708359748e-13  6.14429995705e-13  9.25397864464e-13  1.72465651339e-12  4.8968268335e-12  1.72377797178e-12  9.26166852252e-13  6.14149686795e-13  4.45168795027e-13  3.39287129785e-13  2.70531688231e-13  2.14511791245e-13  1.76609708403e-13  1.45145047182e-13  1.20998002163e-13  9.9964546565e-14  8.93570538715e-14  7.11107475937e-14  6.82733883393e-14  5.24400163311e-14  4.74588798872e-14  4.33521961365e-14  3.78322441448e-14  3.06452897488e-14  3.24023093795e-14  2.59997541148e-14  2.51234094001e-14  2.37151957196e-14  2.33807430354e-14  1.99453854664e-14  1.9850591566e-14  1.5524388436e-14  1.55303269161e-14  1.2481235003e-14  1.2374347317e-14  1.15033442351e-14  1.89823173845e-14  1.30367397592e-14  1.14767785052e-14  1.47130799357e-14  1.62903734609e-14  1.39451896192e-14  1.3840517084e-14  1.83850180296e-14  1.09285248252e-14  1.40427290773e-14  1.15768578665e-14  1.27921922238e-14  1.59416394585e-14  9.83930638939e-15  1.06107304893e-14  1.1018806648e-14  9.58242623252e-15  1.06230007417e-14  1.20825556617e-14  1.22515586881e-14  8.21997199526e-15  8.64658537131e-15  9.27176976872e-15  9.31832272856e-15  9.14220300298e-15  1.29365460638e-14  1.16524411778e-14  8.52755516641e-15  1.58178607515e-14  1.21455851539e-14  1.45088371887e-14  1.2044451523e-14  9.25817620133e-15  1.43882277315e-14  1.38222663995e-14  1.52552771151e-14  1.494611553e-14  1.71921244278e-14  1.27215713135e-14  1.86797423863e-14  2.06825747258e-14  2.40887611087e-14  2.65329126216e-14  2.86510598063e-14  2.96085414261e-14  3.10746486172e-14  3.6370689646e-14  4.56769951906e-14  4.75419118389e-14  5.24870503463e-14  6.45024977599e-14  7.628312348e-14  8.57158242483e-14  1.02898932852e-13  1.25897600561e-13
 1.2205839173e-13  1.44368429038e-13  1.77684161955e-13  2.15253489533e-13  2.70758214955e-13  3.42838093437e-13  4.4526207804e-13  6.10845899983e-13  9.24040646645e-13  1.72377797178e-12  4.89611627058e-12  1.7241540114e-12  9.22114512216e-13  6.11518176981e-13  4.44803747404e-13  3.42515340048e-13  2.70742805933e-13  2.1900995131e-13  1.75637938527e-13  1.43016480933e-13  1.19737543714e-13  1.0111067296e-13  8.96654321319e-14  7.57325805412e-14  6.26758101516e-14  5.78134198197e-14  4.92091199246e-14  4.1623740013e-14  3.54922744965e-14  3.43630494003e-14  2.99711025697e-14  2.66257737861e-14  2.4247386648e-14  2.29825126569e-14  1.88839386069e-14  2.1204684056e-14  1.43376874168e-14  1.46537513942e-14  1.94569439492e-14  1.59113993703e-14  1.23423325919e-14  1.76499711774e-14  1.13815117473e-14  6.18571736505e-15  1.35923059295e-14  1.3888274987e-14  1.24060845579e-14  1.47840710951e-14  1.29787740138e-14  1.10076023385e-14  1.3449005964e-14  1.21976007728e-14  1.24515301691e-14  1.29875012996e-14  8.79587681516e-15  1.43812474501e-14  1.05140938667e-14  1.13896134517e-14  1.00734159526e-14  8.27788924286e-15  1.05302492294e-14  1.09147104354e-14  9.47491233662e-15  1.25875166924e-14  1.07889086147e-14  9.67930188697e-15  1.17724352977e-14  9.18478800327e-15  1.29353991845e-14  1.26515271352e-14  1.31387739247e-14  1.54193314065e-14  8.86947505164e-15  1.02643962674e-14  1.18458544851e-14  1.47524927948e-14  1.35083322897e-14  1.59090136554e-14  1.94386739242e-14  1.78050771554e-14  2.1381972947e-14  1.81030258527e-14  2.19779496325e-14  2.32560757593e-14  2.68208390531e-14  3.18889937492e-14  3.69941136673e-14  3.46195730854e-14  4.20837538135e-14  4.39683796744e-14  4.69538493831e-14  5.64595685099e-14  6.52441707957e-14  7.16203293583e-14  8.66666308411e-14  1.05776834449e-13
 1.03761056285e-13  1.27241730465e-13  1.49841498558e-13  1.74628134564e-13  2.16644734928e-13  2.71609533641e-13  3.41734562685e-13  4.48467378353e-13  6.1167068726e-13  9.26166852252e-13  1.7241540114e-12  4.87612484052e-12  1.71325696738e-12  9.21018336379e-13  6.12398738804e-13  4.50722045033e-13  3.38092375103e-13  2.69542864014e-13  2.17250291633e-13  1.74198829318e-13  1.4261431676e-13  1.20542574797e-13  1.03186462428e-13  8.53869742772e-14  7.2479168978e-14  5.95467661741e-14  5.33546321087e-14  4.8268780495e-14  4.663104133e-14  4.43166762264e-14  3.76882955096e-14  3.45271283193e-14  3.13205147336e-14  2.69190992834e-14  1.93948459779e-14  1.79312196054e-14  1.53977748319e-14  1.39079945659e-14  1.49947003344e-14  1.35642590336e-14  1.29523912938e-14  1.24532649455e-14  8.93394387543e-15  1.31155123547e-14  1.24639981513e-14  1.13528288479e-14  1.48745329511e-14  1.49498743813e-14  1.27388548848e-14  1.32225414923e-14  1.24065930216e-14  1.2828840576e-14  1.14386206894e-14  1.29470705677e-14  9.82859018236e-15  1.81486353726e-14  1.14691808865e-14  1.50544932248e-14  1.00101763397e-14  9.14573615105e-15  1.0082732285e-14  1.06905827998e-14  9.35897342054e-15  8.68516444642e-15  1.35017365719e-14  1.15189487721e-14  1.20557945299e-14  1.23272479706e-14  1.26995653401e-14  1.4968279003e-14  1.13238402432e-14  1.38472643904e-14  1.09128016702e-14  8.57597316056e-15  1.38994691078e-14  1.26657363198e-14  1.70844109898e-14  1.43717405159e-14  1.72213703018e-14  1.19169516154e-14  2.12847272323e-14  1.58252876914e-14  1.8417969461e-14  2.07539306085e-14  2.26592661447e-14  2.39555489585e-14  3.02816502451e-14  2.92521580439e-14  3.58866233292e-14  3.43948270628e-14  4.45035996403e-14  4.578750052e-14  5.48108644163e-14  5.98692168403e-14  8.00147438517e-14  8.85045300392e-14
 9.09715032242e-14  1.03188434667e-13  1.2419338988e-13  1.43377858764e-13  1.73760701514e-13  2.15670515704e-13  2.72298232396e-13  3.41615255502e-13  4.47199222252e-13  6.14149686795e-13  9.22114512216e-13  1.71325696738e-12  4.8695579208e-12  1.71855585174e-12  9.18285722543e-13  6.12822417027e-13  4.41437100314e-13  3.39980733286e-13  2.7112371786e-13  2.15767703304e-13  1.72975494422e-13  1.45876241386e-13  1.21536068799e-13  9.91222150036e-14  8.64365203091e-14  6.89560802069e-14  6.07408947642e-14  5.30995390207e-14  4.67557953365e-14  4.25797740919e-14  3.76040924509e-14  3.46554960376e-14  3.4906376565e-14  2.71500901755e-14  2.180206513e-14  2.02307586337e-14  1.76300017536e-14  1.25615728572e-14  1.78352971306e-14  1.46819940107e-14  1.11422507199e-14  1.20254084024e-14  1.16665715344e-14  1.40396626654e-14  1.35651817114e-14  1.31474478894e-14  1.73985639104e-14  1.8408710851e-14  1.49674840497e-14  1.65408953412e-14  1.07463686227e-14  9.80285190161e-15  1.2690673912e-14  1.45657278834e-14  1.43246780773e-14  1.48887095883e-14  1.28587591582e-14  1.36402050768e-14  1.1401348737e-14  1.01626467693e-14  7.81805704677e-15  1.06139816397e-14  1.15725762922e-14  9.36403358043e-15  8.45626636653e-15  6.74180067211e-15  9.19154698527e-15  5.78823636703e-15  1.17632726306e-14  1.54869141057e-14  1.30672578851e-14  1.56378827759e-14  1.01834288657e-14  1.04075979347e-14  9.63785147863e-15  1.25376925884e-14  1.34538631332e-14  1.5676551501e-14  1.50733801316e-14  1.16411174079e-14  1.71123015868e-14  1.79178947916e-14  1.56493163497e-14  1.83878413625e-14  2.30773418794e-14  2.30005173381e-14  2.70145949e-14  2.8322386147e-14  3.41634842587e-14  3.36153161895e-14  3.60536307478e-14  4.26130395731e-14  5.06763372885e-14  5.2836744473e-14  6.90798648725e-14  7.84608644112e-14
 7.19308445202e-14  8.77417873228e-14  1.04624703193e-13  1.20221019781e-13  1.45146118145e-13  1.78781069633e-13  2.18800143082e-13  2.65252369151e-13  3.35534950522e-13  4.45168795027e-13  6.11518176981e-13  9.21018336379e-13  1.71855585174e-12  4.88701549961e-12  1.71878772882e-12  9.26168830913e-13  6.11365568257e-13  4.4585485085e-13  3.42712104289e-13  2.68687862613e-13  2.13291238127e-13  1.74942868851e-13  1.44162238682e-13  1.21575362559e-13  9.98808263209e-14  8.03036474221e-14  7.20381062681e-14  6.49415415043e-14  5.3323307296e-14  5.43266849251e-14  4.53559118297e-14  3.87704383967e-14  3.95925144429e-14  3.0560666516e-14  2.84239764811e-14  2.54133310403e-14  2.14504324958e-14  1.81012222894e-14  1.80943391898e-14  1.43357277705e-14  1.75411926467e-14  1.69339383148e-14  1.38391476623e-14  1.36364755114e-14  1.76941606927e-14  1.58556445732e-14  1.61189641744e-14  1.56732182645e-14  1.40763371531e-14  1.27234669486e-14  1.26860572901e-14  9.03687623278e-15  1.16877074901e-14  1.12319750378e-14  5.6413214888e-15  7.09062073852e-15  7.9001407395e-15  1.21139645853e-14  9.7212667477e-15  1.02161760495e-14  1.121096749e-14  1.20318066006e-14  1.21873830662e-14  9.13750736918e-15  8.91564958148e-15  1.15770126805e-14  6.28219343715e-15  9.10445488428e-15  1.45427253631e-14  1.16055518896e-14  1.11220218605e-14  1.23554768834e-14  1.03338543865e-14  1.30497724105e-14  1.4641945484e-14  1.29156900737e-14  1.2994402056e-14  1.23736665158e-14  1.26678663432e-14  1.22395291193e-14  1.69166254323e-14  1.88212415218e-14  1.83423510493e-14  1.77116750029e-14  2.34070639715e-14  2.37228170636e-14  2.51169459904e-14  2.86410552143e-14  3.06712715004e-14  3.19012658285e-14  3.2187339637e-14  3.88113985103e-14  4.72904967071e-14  4.56716862644e-14  5.77666060322e-14  6.71548539115e-14
 6.37812589435e-14  7.57403508325e-14  9.15727895171e-14  1.01216401541e-13  1.25564300967e-13  1.49725389225e-13  1.79059218538e-13  2.16334641266e-13  2.65965452859e-13  3.39287129785e-13  4.44803747404e-13  6.12398738804e-13  9.18285722543e-13  1.71878772882e-12  4.87771049058e-12  1.71616662528e-12  9.22343734539e-13  6.1564477639e-13  4.47587309453e-13  3.40333874142e-13  2.61888189909e-13  2.14188292482e-13  1.74497942934e-13  1.43931442198e-13  1.21716087098e-13  1.01959123228e-13  8.6984172232e-14  7.72827648723e-14  6.34352144841e-14  5.59103787392e-14  4.73102866324e-14  4.03309540122e-14  3.92184829428e-14  3.53185929375e-14  3.51200960794e-14  3.03807865466e-14  2.62677584625e-14  2.11547950085e-14  1.94824772464e-14  1.66819817911e-14  1.82533165715e-14  1.64655918278e-14  1.50756383963e-14  1.61943218171e-14  1.99158378009e-14  1.67474241771e-14  1.66984290114e-14  1.68780968867e-14  1.27518612887e-14  1.51850328207e-14  1.58233800554e-14  1.33975301772e-14  1.43707408716e-14  1.52688958988e-14  1.1334033546e-14  1.32764880465e-14  8.78888130432e-15  1.43272560286e-14  1.24767171479e-14  1.19202647588e-14  1.11479328152e-14  1.15271016485e-14  1.43097472381e-14  1.07760300168e-14  1.00425969744e-14  7.63367451394e-15  6.44377668366e-15  1.01261376099e-14  1.18424773914e-14  1.34303814301e-14  1.66852917074e-14  1.33537756087e-14  8.23110972475e-15  1.79675707767e-14  1.55513967591e-14  1.10049243839e-14  8.77975688248e-15  1.50245902659e-14  1.55752035952e-14  1.54251519593e-14  1.3175307001e-14  1.37808437694e-14  1.57513419989e-14  1.5266506037e-14  2.2724788438e-14  1.98289451443e-14  1.87352005103e-14  2.26728599869e-14  2.88403224649e-14  2.76790474641e-14  3.39850015263e-14  3.58626676627e-14  3.97033852682e-14  3.84429802999e-14  5.0745173077e-14  5.52833776696e-14
 5.34651602239e-14  6.43309860339e-14  7.7406629219e-14  8.80701185067e-14  1.08639845613e-13  1.2095773397e-13  1.48563592971e-13  1.77547656822e-13  2.16962213906e-13  2.70531688231e-13  3.42515340048e-13  4.50722045033e-13  6.12822417027e-13  9.26168830913e-13  1.71616662528e-12  4.88894276062e-12  1.72267018715e-12  9.24892414629e-13  6.13788821866e-13  4.46474963433e-13  3.3565897972e-13  2.6380398898e-13  2.14067602457e-13  1.74659047675e-13  1.46565587678e-13  1.23009984438e-13  1.02356583649e-13  8.71060144727e-14  7.3370966538e-14  6.50832025052e-14  5.80595414907e-14  4.74621144006e-14  4.26261030293e-14  3.82524544749e-14  3.70865370658e-14  3.34065519544e-14  3.12763230162e-14  2.20238125678e-14  1.84684237836e-14  1.93664234602e-14  2.20653608001e-14  2.00424922672e-14  1.90292806931e-14  1.76915665303e-14  1.83583510425e-14  2.00134582066e-14  1.8209097545e-14  1.85838473044e-14  1.70230508393e-14  1.19029785061e-14  1.39319442483e-14  1.54624847429e-14  1.81814701649e-14  1.98803620985e-14  1.50294644195e-14  1.38754136167e-14  1.06046876632e-14  1.02379208666e-14  1.15016624315e-14  8.02655318657e-15  1.13268645468e-14  1.3159677666e-14  1.07566691374e-14  8.90709861561e-15  1.25040894835e-14  1.06299837828e-14  1.04971691351e-14  1.02544889488e-14  1.44226703698e-14  1.42045292334e-14  1.23695753756e-14  1.31333034465e-14  1.21636468392e-14  1.54599771656e-14  1.11154647028e-14  1.1211366988e-14  1.00363571319e-14  1.47903966075e-14  1.34033522518e-14  1.06541656885e-14  1.35591291056e-14  1.50403262092e-14  1.76225311495e-14  1.57084266251e-14  1.73217917142e-14  1.69560517254e-14  2.15581775995e-14  2.16982992242e-14  2.38813161086e-14  2.66891997288e-14  2.79918942133e-14  2.80259467992e-14  3.51873136609e-14  2.93208853599e-14  4.19135642463e-14  4.57861020931e-14
 4.55311090372e-14  5.32688559225e-14  6.58892517075e-14  7.37837151183e-14  9.17537987911e-14  9.97729797031e-14  1.21718526169e-13  1.48104922791e-13  1.77805703466e-13  2.14511791245e-13  2.70742805933e-13  3.38092375103e-13  4.41437100314e-13  6.11365568257e-13  9.22343734539e-13  1.72267018715e-12  4.87745569479e-12  1.71835222165e-12  9.24326524794e-13  6.12568440849e-13  4.38906739401e-13  3.40253686047e-13  2.66168312398e-13  2.13979808797e-13  1.77880702474e-13  1.44516794373e-13  1.21146053093e-13  1.01820153001e-13  8.62943221443e-14  7.68496614348e-14  6.44710078312e-14  5.50861297608e-14  5.02056331963e-14  4.61021596615e-14  4.22262451523e-14  3.56487560049e-14  2.86526256504e-14  2.37721749717e-14  2.34269631806e-14  2.07570535262e-14  1.87440579378e-14  1.90523862686e-14  1.55845839947e-14  1.59169459168e-14  1.96083811155e-14  1.44989784798e-14  1.43617246593e-14  1.70313785206e-14  1.46731051391e-14  1.48767433213e-14  1.24237950159e-14  1.34928870614e-14  1.41830003942e-14  1.28158434612e-14  1.44984887216e-14  1.15896045527e-14  1.0214862006e-14  8.96191404087e-15  1.03594526785e-14  9.36982415252e-15  1.01443373906e-14  6.16851068676e-15  1.15116098363e-14  7.14498312229e-15  1.24670425134e-14  6.44263020872e-15  8.86592815354e-15  8.60805376699e-15  1.21269453931e-14  1.25408102008e-14  1.10688108065e-14  7.77440190344e-15  1.14845104214e-14  1.3088619625e-14  1.15937872976e-14  1.2996670321e-14  1.19472954453e-14  1.54349856448e-14  1.01275817695e-14  8.52389918762e-15  1.34351852974e-14  1.65778190135e-14  1.7759323233e-14  1.52066871017e-14  1.65635414028e-14  1.70042123304e-14  2.05630885863e-14  2.41574355385e-14  2.38967136689e-14  2.30512484388e-14  2.67426890672e-14  2.58375889092e-14  3.24619554204e-14  3.61112302388e-14  4.16493391237e-14  4.2265827545e-14
 4.40187530392e-14  5.03272707812e-14  5.65728318996e-14  6.45299098909e-14  7.53544031334e-14  8.73047981453e-14  1.00918027873e-13  1.16422397046e-13  1.43417973894e-13  1.76609708403e-13  2.1900995131e-13  2.69542864014e-13  3.39980733286e-13  4.4585485085e-13  6.1564477639e-13  9.24892414629e-13  1.71835222165e-12  4.87899084991e-12  1.7221622862e-12  9.22471321591e-13  6.12885610201e-13  4.48197811073e-13  3.41391907036e-13  2.63541671917e-13  2.16429998887e-13  1.75153922995e-13  1.45137645857e-13  1.22665071418e-13  1.02891287558e-13  8.57719928199e-14  7.33964541494e-14  6.39111827144e-14  5.71270769639e-14  4.85055415981e-14  4.39887445617e-14  3.85711503373e-14  3.12843900447e-14  2.79008860844e-14  2.28517845597e-14  2.3586976524e-14  2.38402124949e-14  2.24499933653e-14  1.79887553715e-14  1.81958203627e-14  1.99877957457e-14  1.75015927567e-14  2.07268149571e-14  1.98240582176e-14  1.59266735924e-14  1.79712799507e-14  1.63992701755e-14  1.44264975865e-14  1.68145969464e-14  1.33721787198e-14  1.39294991529e-14  1.30722959334e-14  1.04980535408e-14  1.08521868882e-14  9.10558369132e-15  9.61669358101e-15  1.01678699727e-14  1.22782448946e-14  1.26019011805e-14  1.10029621519e-14  1.1347011225e-14  1.04178368402e-14  1.1641068985e-14  1.4660021517e-14  1.48140818022e-14  1.55660130963e-14  1.16415764546e-14  9.4554312477e-15  1.05287479076e-14  1.38455895777e-14  1.66649963281e-14  1.46043945627e-14  1.35052929487e-14  1.38394189421e-14  1.30271869781e-14  1.1130738202e-14  1.14557441875e-14  1.04830358134e-14  1.43625455056e-14  1.1986975487e-14  1.53293783916e-14  2.09139567391e-14  1.41118389998e-14  1.78902490211e-14  1.95312573962e-14  1.80586603004e-14  2.24048122025e-14  2.45391544355e-14  2.82494625928e-14  2.79736359823e-14  3.51712785592e-14  3.79780424593e-14
 3.76322453152e-14  4.70248265474e-14  5.09634483626e-14  5.37072692604e-14  6.82708517974e-14  7.70540986116e-14  8.9663675689e-14  1.00825188561e-13  1.23695847034e-13  1.45145047182e-13  1.75637938527e-13  2.17250291633e-13  2.7112371786e-13  3.42712104289e-13  4.47587309453e-13  6.13788821866e-13  9.24326524794e-13  1.7221622862e-12  4.89747094066e-12  1.72293010613e-12  9.22471078452e-13  6.14224390894e-13  4.47241899378e-13  3.41700017766e-13  2.7041058623e-13  2.10799709862e-13  1.75000714612e-13  1.45199461397e-13  1.24164159968e-13  1.00146604399e-13  8.42148064504e-14  7.66149144043e-14  6.38749060984e-14  5.95964038306e-14  4.88928188401e-14  4.54168094781e-14  3.91238917687e-14  3.69973380534e-14  3.32898018941e-14  2.68177468443e-14  2.29081387161e-14  2.40108146477e-14  2.05231763502e-14  1.66240346885e-14  1.91020516735e-14  1.86806082086e-14  1.95543894804e-14  1.50720366051e-14  1.8234871613e-14  1.51786711032e-14  1.34253895251e-14  1.29079088695e-14  1.15088976809e-14  1.209984446e-14  1.12755044093e-14  7.85687022067e-15  7.46806494778e-15  9.3238946479e-15  1.01736473128e-14  8.70217959797e-15  9.1246809645e-15  1.2831727002e-14  1.10867468937e-14  8.0442389017e-15  9.473917576e-15  9.1374791439e-15  1.32223154062e-14  1.34385716481e-14  1.57430682193e-14  1.43311332477e-14  1.36901700821e-14  1.48667513136e-14  1.04300290715e-14  1.26979176945e-14  1.41020899431e-14  1.4122626997e-14  1.13647977913e-14  1.29535300011e-14  1.45767318779e-14  1.2208944269e-14  1.68181857464e-14  8.67104444179e-15  1.42118595249e-14  1.13947362415e-14  1.45174577093e-14  1.85929436384e-14  1.22510063501e-14  1.92708537206e-14  2.11562311882e-14  1.64319245329e-14  2.19983924013e-14  1.88903604106e-14  2.44258765215e-14  2.3876994694e-14  3.18381966481e-14  3.33948919325e-14
 3.46739002401e-14  3.82642183882e-14  4.34578137657e-14  4.58681968886e-14  5.67339001284e-14  6.60535544082e-14  7.49101673569e-14  8.51027284627e-14  1.03969087965e-13  1.20998002163e-13  1.43016480933e-13  1.74198829318e-13  2.15767703304e-13  2.68687862613e-13  3.40333874142e-13  4.46474963433e-13  6.12568440849e-13  9.22471321591e-13  1.72293010613e-12  4.88355173327e-12  1.718105856e-12  9.22587824254e-13  6.13809780483e-13  4.47109412075e-13  3.40317951234e-13  2.67306430598e-13  2.13574822402e-13  1.7531426066e-13  1.4418021864e-13  1.19492965773e-13  9.86090860054e-14  8.60780347607e-14  7.75779045388e-14  6.97096118115e-14  5.77314675094e-14  5.05515896583e-14  4.57189491303e-14  4.12963906468e-14  3.29714281378e-14  2.8830212151e-14  2.77082984617e-14  2.82125441759e-14  2.55517431586e-14  2.35223534211e-14  2.10930189307e-14  1.80866307212e-14  1.78056372795e-14  1.55897282068e-14  1.59277518967e-14  1.40322519988e-14  1.56660106358e-14  1.18826851956e-14  1.27098118942e-14  9.90989561462e-15  6.96605364792e-15  8.39022184939e-15  1.18349103155e-14  1.00119766838e-14  9.24983654221e-15  6.50744252062e-15  9.64434828067e-15  1.09639537374e-14  9.47117618815e-15  1.37694670415e-14  9.04455368348e-15  1.138892711e-14  1.34082252203e-14  1.67910212558e-14  1.14223487271e-14  1.10742586248e-14  6.11375691978e-15  9.26103065233e-15  8.13090400349e-15  1.21344860904e-14  1.40509892231e-14  1.2601682834e-14  8.17708495261e-15  6.96248549144e-15  1.10046355111e-14  1.1827383776e-14  1.14482629547e-14  8.61347558658e-15  1.63571308166e-14  1.34534270191e-14  1.31087305235e-14  1.38541752318e-14  1.37698197484e-14  1.51951352563e-14  1.49339883363e-14  1.55889330918e-14  1.85349037772e-14  2.01875504096e-14  2.17880031781e-14  2.47445951524e-14  2.88667972267e-14  2.77932660273e-14
 3.27564902524e-14  3.63056367368e-14  4.24892575909e-14  4.45404501089e-14  4.54287807057e-14  5.68474143128e-14  6.1394389919e-14  6.93058580814e-14  8.62163961754e-14  9.9964546565e-14  1.19737543714e-13  1.4261431676e-13  1.72975494422e-13  2.13291238127e-13  2.61888189909e-13  3.3565897972e-13  4.38906739401e-13  6.12885610201e-13  9.22471078452e-13  1.718105856e-12  4.86233776034e-12  1.71631177992e-12  9.17492834791e-13  6.12189124911e-13  4.47595700624e-13  3.41510329026e-13  2.67590805169e-13  2.17005377471e-13  1.77953518889e-13  1.45626930429e-13  1.20835595949e-13  1.00362190429e-13  8.51629515843e-14  7.53819053813e-14  6.01562923403e-14  5.76834593754e-14  4.85567309032e-14  4.45227930083e-14  3.84851738168e-14  3.26024223821e-14  3.12439109001e-14  2.82627321654e-14  2.7497181009e-14  2.27970557456e-14  1.82096546071e-14  1.83984183068e-14  1.90362294752e-14  1.4993089097e-14  1.64102216379e-14  1.35138474471e-14  1.59140428623e-14  1.41685551765e-14  9.39807076553e-15  9.82257356644e-15  7.81825935043e-15  1.0570085932e-14  9.3743243778e-15  1.31228162077e-14  1.2171163659e-14  1.03739134847e-14  1.08166299928e-14  1.47962454373e-14  1.17560112939e-14  8.54573277693e-15  1.0051360715e-14  7.63762394133e-15  6.83769129396e-15  1.04260730203e-14  1.09716029442e-14  1.14007384619e-14  1.04216972789e-14  8.85815588963e-15  1.24695404449e-14  1.22493561118e-14  1.46458399833e-14  1.59886755239e-14  1.27355235405e-14  1.38887910987e-14  1.34858566105e-14  1.48638818718e-14  1.5413261804e-14  1.2958191179e-14  1.40359977598e-14  1.2620470024e-14  1.20364109005e-14  1.13752967049e-14  1.04914304215e-14  1.40914705771e-14  1.85679040446e-14  1.80627661258e-14  1.8433229691e-14  1.63569218958e-14  2.28988895902e-14  2.56616606544e-14  3.07686769733e-14  2.49012537192e-14
 2.35502904419e-14  2.6564494053e-14  3.7513330043e-14  4.13241732212e-14  4.15582631434e-14  4.87194421796e-14  5.97747605451e-14  6.45057348782e-14  7.72630724e-14  8.93570538715e-14  1.0111067296e-13  1.20542574797e-13  1.45876241386e-13  1.74942868851e-13  2.14188292482e-13  2.6380398898e-13  3.40253686047e-13  4.48197811073e-13  6.14224390894e-13  9.22587824254e-13  1.71631177992e-12  4.88017490119e-12  1.71914621674e-12  9.2153646797e-13  6.12720499699e-13  4.48250661703e-13  3.38481264506e-13  2.67074211984e-13  2.18709480709e-13  1.76362074488e-13  1.4262875704e-13  1.21183475451e-13  1.02125104036e-13  8.87400610318e-14  7.23195400157e-14  6.38215439585e-14  5.51797288567e-14  4.89499673263e-14  3.90195614861e-14  3.73874778475e-14  3.58777790241e-14  2.99155231371e-14  2.95619968993e-14  2.87642671593e-14  2.06232325253e-14  2.28635881175e-14  1.97756451801e-14  1.90506456573e-14  1.41966539168e-14  1.36816153153e-14  1.48225804981e-14  1.00285707562e-14  9.09813501392e-15  8.89058787508e-15  8.57766019115e-15  1.03322020475e-14  9.20047375679e-15  1.34139793301e-14  1.146250934e-14  1.0018425606e-14  8.28380202002e-15  1.2743136424e-14  1.25853787341e-14  1.31894793237e-14  1.17989044077e-14  1.18208789654e-14  1.41571968938e-14  1.56374442656e-14  1.08214449679e-14  1.25673171026e-14  1.03066717708e-14  8.96459895798e-15  1.36009998833e-14  1.21635282471e-14  1.20870911871e-14  7.93096415242e-15  1.53694309879e-14  1.38025422762e-14  1.11698094414e-14  9.56635224747e-15  1.26171920319e-14  1.06419945821e-14  1.17822533628e-14  1.23874191426e-14  8.67364610624e-15  1.18039461e-14  1.00027463611e-14  1.28582561479e-14  1.8051113031e-14  1.51075097575e-14  1.7321697774e-14  1.60102621697e-14  1.67428368695e-14  2.11636992413e-14  2.42274687274e-14  2.25197843207e-14
 2.57206116208e-14  2.74067281831e-14  3.43747499444e-14  4.12386324841e-14  4.03628150621e-14  4.22666425938e-14  4.82981104018e-14  5.72641266755e-14  6.56917515357e-14  7.11107475937e-14  8.96654321319e-14  1.03186462428e-13  1.21536068799e-13  1.44162238682e-13  1.74497942934e-13  2.14067602457e-13  2.66168312398e-13  3.41391907036e-13  4.47241899378e-13  6.13809780483e-13  9.17492834791e-13  1.71914621674e-12  4.8836033752e-12  1.71815991437e-12  9.24870574858e-13  6.15291225299e-13  4.50015378866e-13  3.43062181874e-13  2.70010042773e-13  2.14668761215e-13  1.7423547363e-13  1.44740451415e-13  1.18327048847e-13  1.04080836407e-13  8.82293705782e-14  7.58395644628e-14  6.4345005066e-14  5.43648808993e-14  4.2817498361e-14  3.81790356734e-14  3.80367205593e-14  3.40557096415e-14  2.82753932099e-14  3.0391527989e-14  2.55343317861e-14  2.48520032663e-14  1.98632850227e-14  2.18707428818e-14  1.86646321598e-14  1.68260483453e-14  2.04653500226e-14  1.64206782943e-14  1.26372354043e-14  1.08552813313e-14  9.08741191383e-15  9.39612045071e-15  7.11136043146e-15  6.77392408649e-15  7.25914208519e-15  1.16650139382e-14  1.37656592875e-14  1.58641568901e-14  1.19613774953e-14  1.22905372216e-14  1.54450381023e-14  1.22806034322e-14  1.3171411565e-14  1.40219002214e-14  1.19075061541e-14  1.28580687082e-14  9.95112318792e-15  6.0260969039e-15  9.75254307206e-15  9.57965904752e-15  1.3662782406e-14  9.72058624553e-15  1.63357291595e-14  1.29557414954e-14  1.42257868247e-14  1.25552164808e-14  1.11156032591e-14  9.49666437975e-15  1.00652161829e-14  9.05537358189e-15  9.30819845352e-15  1.13516659087e-14  1.24475391337e-14  1.57861866219e-14  1.56128100084e-14  1.30157085652e-14  1.82630076233e-14  2.08422615459e-14  1.85119517878e-14  1.78538556797e-14  2.10165559459e-14  1.88599774124e-14
 2.37703408329e-14  2.48829697644e-14  2.71142981407e-14  3.33180679098e-14  3.5123541194e-14  3.88648111311e-14  4.45651094402e-14  5.19195691672e-14  5.8686796458e-14  6.82733883393e-14  7.57325805412e-14  8.53869742772e-14  9.91222150036e-14  1.21575362559e-13  1.43931442198e-13  1.74659047675e-13  2.13979808797e-13  2.63541671917e-13  3.41700017766e-13  4.47109412075e-13  6.12189124911e-13  9.2153646797e-13  1.71815991437e-12  4.87949869188e-12  1.72086672058e-12  9.20373139636e-13  6.13763829828e-13  4.49823678673e-13  3.42048976477e-13  2.67427285527e-13  2.15197383208e-13  1.73605104771e-13  1.45686495419e-13  1.26648072641e-13  1.03793515223e-13  8.85152387294e-14  7.42595821621e-14  6.62668069885e-14  5.72008257026e-14  4.52404926348e-14  4.26389485768e-14  3.81227112654e-14  3.42573608065e-14  3.10526352212e-14  2.66003031608e-14  2.76726054371e-14  2.41145187735e-14  2.2672853386e-14  1.87868539835e-14  1.80582711159e-14  1.67790316361e-14  1.31258246892e-14  1.31051757398e-14  1.05258464186e-14  8.59234866833e-15  8.60348215356e-15  9.59618417906e-15  8.40008466283e-15  6.62708549022e-15  1.01523043906e-14  1.07388618302e-14  1.32366498178e-14  8.98387785324e-15  1.0922304724e-14  1.51850887742e-14  1.42996820057e-14  8.30636354121e-15  1.29662947017e-14  1.33931329947e-14  1.20553103732e-14  1.10015280058e-14  9.19872537342e-15  1.50430525347e-14  1.25325473461e-14  1.14851230168e-14  1.59131019541e-14  1.37775455e-14  1.64358121429e-14  1.48813728456e-14  1.30471359965e-14  1.25319509539e-14  1.23951759119e-14  1.11465396542e-14  1.23075738807e-14  9.6604552713e-15  9.68417792496e-15  1.40100506728e-14  1.77195294918e-14  1.38938412381e-14  1.91081572234e-14  1.57930315668e-14  1.65279415464e-14  2.00184045017e-14  2.12178683968e-14  2.25153026539e-14  2.27529754451e-14
 2.08116420578e-14  2.55527519424e-14  2.63637213348e-14  2.46924786693e-14  2.52704556387e-14  3.17896099973e-14  3.67460007376e-14  4.56614408009e-14  4.86172884621e-14  5.24400163311e-14  6.26758101516e-14  7.2479168978e-14  8.64365203091e-14  9.98808263209e-14  1.21716087098e-13  1.46565587678e-13  1.77880702474e-13  2.16429998887e-13  2.7041058623e-13  3.40317951234e-13  4.47595700624e-13  6.12720499699e-13  9.24870574858e-13  1.72086672058e-12  4.89299472025e-12  1.71884315675e-12  9.25084200705e-13  6.13027402043e-13  4.47610597527e-13  3.39972432353e-13  2.64163121425e-13  2.1569389648e-13  1.74017763739e-13  1.47621876555e-13  1.18263690574e-13  1.01570768822e-13  8.4858669396e-14  7.4902263178e-14  6.6492572492e-14  5.47811450401e-14  4.70378983812e-14  4.07589231366e-14  3.97453301831e-14  3.74831437101e-14  3.02577924805e-14  3.13950314232e-14  2.67754903902e-14  2.75837315997e-14  2.19909539987e-14  1.5948340628e-14  1.54977162729e-14  1.44452764393e-14  1.08176838085e-14  1.17245663293e-14  9.9769610943e-15  1.29040608107e-14  1.18241006718e-14  1.11278526867e-14  1.44147828609e-14  1.02385731087e-14  1.16893535852e-14  1.54234490497e-14  1.12294837741e-14  1.36348636637e-14  9.7582085344e-15  1.07450198625e-14  8.51337712012e-15  9.40515450889e-15  1.23899778321e-14  9.73966013274e-15  1.18138152188e-14  9.82507214903e-15  1.4203649127e-14  1.24865235878e-14  1.66578119992e-14  1.63843278191e-14  1.75371546804e-14  1.36254078142e-14  1.1890178709e-14  1.15412582562e-14  1.14739950092e-14  8.21394733394e-15  1.16402552376e-14  1.24376625881e-14  1.28749139443e-14  1.17784872794e-14  1.28842834719e-14  1.76640032174e-14  1.31319883384e-14  1.04737977071e-14  1.36113810529e-14  1.21599979131e-14  1.82638429999e-14  1.90922051827e-14  2.30942225442e-14  1.9243338014e-14
 1.64177074625e-14  2.20748780894e-14  2.06526657767e-14  2.3019930419e-14  2.58026520283e-14  2.90988830126e-14  3.13070354872e-14  4.00495930325e-14  4.50608455415e-14  4.74588798872e-14  5.78134198197e-14  5.95467661741e-14  6.89560802069e-14  8.03036474221e-14  1.01959123228e-13  1.23009984438e-13  1.44516794373e-13  1.75153922995e-13  2.10799709862e-13  2.67306430598e-13  3.41510329026e-13  4.48250661703e-13  6.15291225299e-13  9.20373139636e-13  1.71884315675e-12  4.8803298807e-12  1.71876789371e-12  9.21271056454e-13  6.13729176831e-13  4.45552400235e-13  3.39300821075e-13  2.70835087116e-13  2.14460181886e-13  1.78017705901e-13  1.46027214928e-13  1.19035418243e-13  9.72233796876e-14  8.33260536264e-14  7.24930165483e-14  5.8850020965e-14  5.29080383636e-14  4.48758254483e-14  4.35679094765e-14  3.75303517331e-14  3.18961307976e-14  2.85298732788e-14  2.52973859575e-14  2.56337739228e-14  2.27965020629e-14  2.00024219137e-14  1.81847510511e-14  1.97414163974e-14  1.80444295689e-14  1.59195391958e-14  1.55987297584e-14  1.27897077532e-14  1.1494311715e-14  1.1073693134e-14  1.31422996904e-14  1.14495159163e-14  1.27917920622e-14  1.61652808234e-14  1.25861074409e-14  1.17115363105e-14  1.01487961049e-14  1.25795383022e-14  8.25466551213e-15  1.09807004023e-14  9.67081257363e-15  1.192751482e-14  1.16090299208e-14  1.27422029009e-14  1.67013415246e-14  1.01375091754e-14  1.28702050095e-14  1.51555043065e-14  1.68721346301e-14  1.74648315843e-14  9.87972671185e-15  1.15277474662e-14  9.41508054363e-15  6.12809114707e-15  5.32982077112e-15  1.02027492646e-14  1.24082938643e-14  1.19638023841e-14  1.30152485264e-14  1.28090538536e-14  1.30371716219e-14  1.23043156493e-14  1.54017057813e-14  1.05410554565e-14  1.58572397466e-14  1.88059011089e-14  1.73352749211e-14  1.26982057409e-14
 1.88895159931e-14  1.2992940136e-14  1.68991548026e-14  1.86261792364e-14  2.34990236607e-14  2.56700416693e-14  2.97419580856e-14  3.77638889956e-14  4.24771414604e-14  4.33521961365e-14  4.92091199246e-14  5.33546321087e-14  6.07408947642e-14  7.20381062681e-14  8.6984172232e-14  1.02356583649e-13  1.21146053093e-13  1.45137645857e-13  1.75000714612e-13  2.13574822402e-13  2.67590805169e-13  3.38481264506e-13  4.50015378866e-13  6.13763829828e-13  9.25084200705e-13  1.71876789371e-12  4.88751010088e-12  1.72115751817e-12  9.24821757813e-13  6.13982331958e-13  4.48509415166e-13  3.44605990473e-13  2.67387853502e-13  2.2064121849e-13  1.77056615572e-13  1.45912977076e-13  1.22306447004e-13  1.01332698013e-13  8.7588533487e-14  7.46084577505e-14  6.48145637168e-14  5.77111576821e-14  4.88815881095e-14  4.54903255946e-14  3.74770762135e-14  3.09813110463e-14  2.98216815408e-14  2.79046639511e-14  2.39678035435e-14  2.24962674698e-14  2.35796676015e-14  2.32172412811e-14  1.93051351415e-14  1.45014647037e-14  1.3598201333e-14  1.35999061762e-14  1.43907227134e-14  1.54864929292e-14  1.1703968871e-14  1.05556774112e-14  1.28955895521e-14  1.42279415653e-14  1.42414115505e-14  1.19404005218e-14  8.89674169476e-15  1.17182824948e-14  9.40402642756e-15  1.32933446288e-14  9.50265863923e-15  1.23183236946e-14  1.00826976195e-14  9.75161587107e-15  8.41012007124e-15  6.39439443537e-15  1.02570454227e-14  1.0389965595e-14  1.27402773349e-14  1.21239560349e-14  1.13076164149e-14  9.80327383782e-15  1.06231338672e-14  6.35315689937e-15  8.5499572521e-15  9.39504917521e-15  1.05137689491e-14  1.35931919758e-14  1.03190786638e-14  1.17621665494e-14  1.09178652616e-14  1.10050964217e-14  1.61515596311e-14  1.10237032785e-14  1.33734746992e-14  1.31519909252e-14  1.43567559929e-14  1.82758865184e-14
 1.9421554085e-14  1.76402335725e-14  1.58661540849e-14  2.12505203597e-14  2.2230485361e-14  1.93987005698e-14  2.40877538156e-14  3.16222328138e-14  3.47984374919e-14  3.78322441448e-14  4.1623740013e-14  4.8268780495e-14  5.30995390207e-14  6.49415415043e-14  7.72827648723e-14  8.71060144727e-14  1.01820153001e-13  1.22665071418e-13  1.45199461397e-13  1.7531426066e-13  2.17005377471e-13  2.67074211984e-13  3.43062181874e-13  4.49823678673e-13  6.13027402043e-13  9.21271056454e-13  1.72115751817e-12  4.88523427966e-12  1.71981742366e-12  9.20656300148e-13  6.08292265679e-13  4.51727806433e-13  3.40967591586e-13  2.70682968215e-13  2.17908269142e-13  1.71660799824e-13  1.44065872021e-13  1.24173638179e-13  1.03573654512e-13  9.02209825388e-14  7.94607024952e-14  6.78670496812e-14  5.74793020807e-14  5.41937458425e-14  4.19993488851e-14  3.91965299219e-14  3.38917322947e-14  2.88884165699e-14  2.6447021722e-14  2.7289110983e-14  2.42717956243e-14  2.4660147957e-14  1.85618978093e-14  1.61707166885e-14  1.84694705367e-14  1.4041395548e-14  1.41562000716e-14  9.45857047837e-15  1.47459797061e-14  1.19699900376e-14  1.31586165048e-14  1.19664334903e-14  1.1768067087e-14  8.6126447066e-15  5.81916793844e-15  1.31755765559e-14  1.31209255038e-14  1.2132124053e-14  1.10220957721e-14  1.17884005751e-14  9.41466914627e-15  1.06760991827e-14  1.13006752778e-14  9.92646822427e-15  1.24276155263e-14  9.75126416094e-15  1.31097071836e-14  1.22961408223e-14  1.20841989323e-14  9.85201080051e-15  9.89653374075e-15  6.68583851049e-15  1.07666934672e-14  1.49862698197e-14  1.3454956997e-14  1.47381191376e-14  9.95216209472e-15  8.51638482399e-15  8.2733005653e-15  6.88795025039e-15  8.1784399783e-15  9.19450841745e-15  1.13773999672e-14  1.26903725407e-14  1.57692464691e-14  1.81835308584e-14
 1.70344330176e-14  2.03294385353e-14  1.48398871363e-14  1.67697736289e-14  2.08952661013e-14  1.95155446264e-14  2.44039231799e-14  2.71647647271e-14  2.84057604757e-14  3.06452897488e-14  3.54922744965e-14  4.663104133e-14  4.67557953365e-14  5.3323307296e-14  6.34352144841e-14  7.3370966538e-14  8.62943221443e-14  1.02891287558e-13  1.24164159968e-13  1.4418021864e-13  1.77953518889e-13  2.18709480709e-13  2.70010042773e-13  3.42048976477e-13  4.47610597527e-13  6.13729176831e-13  9.24821757813e-13  1.71981742366e-12  4.89163917391e-12  1.71720200104e-12  9.15821264937e-13  6.19372729841e-13  4.46367389558e-13  3.39699728299e-13  2.63575148891e-13  2.12151387022e-13  1.72918140349e-13  1.4264673979e-13  1.19027974868e-13  1.00697758543e-13  8.5573382078e-14  7.02273690704e-14  6.31441087528e-14  5.78186396613e-14  4.82944947912e-14  4.0998100364e-14  3.82806214709e-14  3.10664170805e-14  2.91696593247e-14  2.63958672828e-14  2.07455587597e-14  2.06224909559e-14  1.83847714953e-14  1.918021144e-14  1.34197490679e-14  1.09402643278e-14  1.12529235422e-14  1.19287949833e-14  1.38626562836e-14  1.57249964226e-14  1.41817522744e-14  1.58086854406e-14  9.56077755563e-15  6.98578062113e-15  7.31692120494e-15  1.10737878033e-14  1.2817069263e-14  1.07056114531e-14  1.16930173294e-14  1.08594930922e-14  1.38900007478e-14  9.50570681386e-15  1.20142698901e-14  1.22340056902e-14  1.22876029814e-14  1.260346092e-14  1.75099976027e-14  1.35279964101e-14  1.11352299375e-14  9.84386972241e-15  1.19419514556e-14  9.93116609681e-15  1.30905011021e-14  9.40012681695e-15  1.11693586301e-14  1.01607978015e-14  1.13550714053e-14  7.92710096479e-15  8.85489081915e-15  1.14927701925e-14  1.25285386665e-14  1.26444147732e-14  1.59936657615e-14  1.35240978165e-14  1.13961247962e-14  1.57575980108e-14
 1.47060677983e-14  1.56690579273e-14  1.21289255719e-14  1.67381609109e-14  1.71371451816e-14  1.88636861546e-14  2.39155306435e-14  2.3806491762e-14  2.72545351447e-14  3.24023093795e-14  3.43630494003e-14  4.43166762264e-14  4.25797740919e-14  5.43266849251e-14  5.59103787392e-14  6.50832025052e-14  7.68496614348e-14  8.57719928199e-14  1.00146604399e-13  1.19492965773e-13  1.45626930429e-13  1.76362074488e-13  2.14668761215e-13  2.67427285527e-13  3.39972432353e-13  4.45552400235e-13  6.13982331958e-13  9.20656300148e-13  1.71720200104e-12  4.86422812654e-12  1.71072343713e-12  9.23565321226e-13  6.09966818235e-13  4.46826449946e-13  3.4095736772e-13  2.65638571821e-13  2.11776289916e-13  1.74824889413e-13  1.42825300713e-13  1.19857883334e-13  1.04556489649e-13  8.42859292898e-14  7.55724127736e-14  6.69451814468e-14  5.47731998861e-14  5.29887874799e-14  4.63200015287e-14  4.04813907504e-14  3.60395406977e-14  3.2870108179e-14  2.44397519344e-14  2.8022108106e-14  1.74244039582e-14  2.07257735641e-14  2.21820584731e-14  1.61493736362e-14  1.40646273255e-14  1.62566675721e-14  1.28251035087e-14  1.40447563066e-14  1.20269017889e-14  1.36001113333e-14  1.22554121555e-14  7.18848961082e-15  9.13073263927e-15  9.33218869344e-15  1.04639973499e-14  9.87539218873e-15  1.01348070675e-14  1.08807579117e-14  1.21531114025e-14  1.11637506721e-14  1.22663644054e-14  1.30703004097e-14  1.44677836415e-14  1.33608387413e-14  1.57978722265e-14  1.04100101388e-14  1.05941139068e-14  1.14780197385e-14  1.06692591914e-14  6.25423642513e-15  1.30902980733e-14  1.25731302732e-14  1.15020818716e-14  1.00033800407e-14  9.48249489143e-15  1.18688710521e-14  1.05654624497e-14  1.22004751735e-14  1.23776036477e-14  1.26436532181e-14  1.20460572425e-14  1.20747258433e-14  1.5561631477e-14  1.51452637423e-14
 1.54197371116e-14  1.28544187042e-14  1.14295187498e-14  2.10540988571e-14  1.77735793558e-14  1.83908385785e-14  1.98111941593e-14  2.38104641348e-14  2.51603543807e-14  2.59997541148e-14  2.99711025697e-14  3.76882955096e-14  3.76040924509e-14  4.53559118297e-14  4.73102866324e-14  5.80595414907e-14  6.44710078312e-14  7.33964541494e-14  8.42148064504e-14  9.86090860054e-14  1.20835595949e-13  1.4262875704e-13  1.7423547363e-13  2.15197383208e-13  2.64163121425e-13  3.39300821075e-13  4.48509415166e-13  6.08292265679e-13  9.15821264937e-13  1.71072343713e-12  4.87040741176e-12  1.72161747894e-12  9.19093002763e-13  6.10746336269e-13  4.43650534607e-13  3.39915635359e-13  2.66257618507e-13  2.14761133375e-13  1.72921823684e-13  1.39236083188e-13  1.17716733492e-13  9.76301222416e-14  8.63820020799e-14  7.48502620419e-14  6.3609459929e-14  5.39381814633e-14  4.50413351238e-14  3.95922141268e-14  3.57790258094e-14  2.97577886325e-14  2.70451036797e-14  2.73194615983e-14  2.05178662009e-14  1.95390840341e-14  2.01006032659e-14  1.79156971161e-14  1.38039550133e-14  1.11320219994e-14  1.33990128138e-14  1.55879793064e-14  1.90271057428e-14  1.9314329503e-14  1.59519980561e-14  9.42509796056e-15  5.15897955965e-15  7.63080624835e-15  8.17633761726e-15  8.64469732241e-15  1.0110963869e-14  1.04851228291e-14  1.15295711216e-14  1.17428716104e-14  8.28972466635e-15  9.11584286208e-15  7.78850995771e-15  7.71926889629e-15  8.39478441309e-15  1.07423854676e-14  9.95117006169e-15  9.48369875399e-15  1.22840341999e-14  1.24887603535e-14  1.42803556779e-14  1.2451314495e-14  1.47856605607e-14  1.04651847007e-14  1.21109868144e-14  1.28863994359e-14  1.28114204297e-14  1.284392352e-14  1.30728273978e-14  1.3400676841e-14  1.2804043777e-14  1.24738160838e-14  1.05129843912e-14  1.26441070517e-14
 1.21462721042e-14  1.09958236243e-14  1.1686515839e-14  1.48029339834e-14  1.64456380933e-14  1.71452783912e-14  1.64363952288e-14  1.86299624547e-14  1.68997283225e-14  2.51234094001e-14  2.66257737861e-14  3.45271283193e-14  3.46554960376e-14  3.87704383967e-14  4.03309540122e-14  4.74621144006e-14  5.50861297608e-14  6.39111827144e-14  7.66149144043e-14  8.60780347607e-14  1.00362190429e-13  1.21183475451e-13  1.44740451415e-13  1.73605104771e-13  2.1569389648e-13  2.70835087116e-13  3.44605990473e-13  4.51727806433e-13  6.19372729841e-13  9.23565321226e-13  1.72161747894e-12  4.88678082744e-12  1.71454903556e-12  9.22275091882e-13  6.16479597315e-13  4.47496783763e-13  3.3822266325e-13  2.65541019268e-13  2.13633188597e-13  1.72087129927e-13  1.40522301009e-13  1.14077264908e-13  1.01904299942e-13  8.0710807068e-14  7.14158988778e-14  6.09270433529e-14  5.6306728444e-14  4.59323196443e-14  4.60945455022e-14  3.98424278333e-14  3.23879487679e-14  2.93953857724e-14  2.25924895922e-14  2.62553993064e-14  2.24765919507e-14  1.86366920421e-14  1.75007627747e-14  1.12698927255e-14  1.33907328148e-14  1.44850480954e-14  1.66703382509e-14  1.53412413523e-14  1.237763383e-14  1.05084588508e-14  8.64194390797e-15  8.43968118539e-15  8.55337648673e-15  7.49474076955e-15  1.08335466035e-14  9.10608009606e-15  1.22312722072e-14  1.64747647721e-14  1.29165806542e-14  1.16317877225e-14  1.32327999114e-14  1.10015617098e-14  1.10627248914e-14  1.3836295954e-14  1.1832634108e-14  1.15388870636e-14  1.04638752337e-14  1.17714354827e-14  1.16408649937e-14  1.0639381471e-14  1.21772889917e-14  1.11763403105e-14  1.18695043012e-14  1.28246270025e-14  1.20779197325e-14  8.30266988739e-15  1.15386875143e-14  1.04281284607e-14  1.22205647621e-14  9.06096161333e-15  8.93076704693e-15  9.80717392523e-15
 1.38236644095e-14  1.46323008418e-14  1.06026343821e-14  1.24054858637e-14  1.51105284324e-14  1.302886378e-14  1.63205114064e-14  1.80897055825e-14  1.75370933963e-14  2.37151957196e-14  2.4247386648e-14  3.13205147336e-14  3.4906376565e-14  3.95925144429e-14  3.92184829428e-14  4.26261030293e-14  5.02056331963e-14  5.71270769639e-14  6.38749060984e-14  7.75779045388e-14  8.51629515843e-14  1.02125104036e-13  1.18327048847e-13  1.45686495419e-13  1.74017763739e-13  2.14460181886e-13  2.67387853502e-13  3.40967591586e-13  4.46367389558e-13  6.09966818235e-13  9.19093002763e-13  1.71454903556e-12  4.8667549582e-12  1.71524368758e-12  9.22828820486e-13  6.10949021672e-13  4.4074807028e-13  3.37988806716e-13  2.69421851785e-13  2.10860053782e-13  1.7008538571e-13  1.40382651358e-13  1.2268760592e-13  1.03523667235e-13  8.95512123644e-14  7.47525246285e-14  6.20453645254e-14  5.72102569503e-14  4.87381486469e-14  4.49105022969e-14  3.6230869368e-14  3.16974383144e-14  2.42369223404e-14  2.59080186659e-14  2.28384253128e-14  1.70611127772e-14  2.03555177823e-14  1.25114858288e-14  1.93402365507e-14  1.7145993184e-14  1.80797273666e-14  1.65484697973e-14  1.33952681881e-14  1.04097529008e-14  1.07853429389e-14  1.15136083755e-14  1.02606082092e-14  5.99834491371e-15  9.21229020779e-15  1.31687626285e-14  1.64312385073e-14  1.5427543572e-14  1.23512271636e-14  1.55216816718e-14  1.52678292867e-14  9.55628817735e-15  1.1246761809e-14  1.1397993196e-14  7.836411327e-15  7.17443044855e-15  9.72883284769e-15  8.99016657014e-15  1.2626172391e-14  1.30999312482e-14  1.08043094038e-14  1.04484080096e-14  1.2860246185e-14  8.8793971535e-15  1.30959253035e-14  1.07778585502e-14  1.08011974832e-14  1.17091170093e-14  1.12149578607e-14  1.19039110439e-14  1.04494525664e-14  9.64060849144e-15
 1.18253499408e-14  1.1960932895e-14  1.1230535036e-14  1.59211319635e-14  1.46846772057e-14  1.13385054104e-14  1.33086581247e-14  1.24679604124e-14  1.99028635629e-14  2.33807430354e-14  2.29825126569e-14  2.69190992834e-14  2.71500901755e-14  3.0560666516e-14  3.53185929375e-14  3.82524544749e-14  4.61021596615e-14  4.85055415981e-14  5.95964038306e-14  6.97096118115e-14  7.53819053813e-14  8.87400610318e-14  1.04080836407e-13  1.26648072641e-13  1.47621876555e-13  1.78017705901e-13  2.2064121849e-13  2.70682968215e-13  3.39699728299e-13  4.46826449946e-13  6.10746336269e-13  9.22275091882e-13  1.71524368758e-12  4.87877992608e-12  1.72226258005e-12  9.21126192022e-13  6.08043457223e-13  4.44163050713e-13  3.4161578075e-13  2.66641443294e-13  2.10367284572e-13  1.70993805667e-13  1.40394314215e-13  1.20268482545e-13  1.02637337007e-13  8.53830922276e-14  7.18677479192e-14  6.24554624678e-14  5.79335000272e-14  5.15354472515e-14  4.70553307852e-14  3.66057901376e-14  3.21315175691e-14  3.13740502864e-14  2.39947045384e-14  2.17807384587e-14  2.35169803912e-14  1.87443786297e-14  1.82738491116e-14  1.87005313677e-14  1.64061235476e-14  1.55886723912e-14  1.83891108262e-14  1.57949964978e-14  1.47673134071e-14  1.73724820162e-14  1.28122871852e-14  1.28040873475e-14  1.14393982737e-14  1.157275966e-14  1.21855009262e-14  1.22901852183e-14  8.99511657121e-15  1.25623450757e-14  9.79348470854e-15  1.2109790062e-14  8.66174430069e-15  8.40667963481e-15  9.89689472712e-15  7.03785021814e-15  7.31507096641e-15  6.81635732682e-15  9.8672439697e-15  1.20777760344e-14  8.6803457139e-15  7.91145594661e-15  1.25850052726e-14  1.06510252528e-14  1.22657683002e-14  7.86207744615e-15  1.32580430203e-14  1.42805274898e-14  1.01567219002e-14  1.16079216486e-14  1.11281774076e-14  1.04194088761e-14
 1.26866986615e-14  1.22920631842e-14  1.44172808433e-14  1.36377119658e-14  1.49818159654e-14  8.47772738551e-15  1.4621782161e-14  1.67730103199e-14  1.89492258437e-14  1.99453854664e-14  1.88839386069e-14  1.93948459779e-14  2.180206513e-14  2.84239764811e-14  3.51200960794e-14  3.70865370658e-14  4.22262451523e-14  4.39887445617e-14  4.88928188401e-14  5.77314675094e-14  6.01562923403e-14  7.23195400157e-14  8.82293705782e-14  1.03793515223e-13  1.18263690574e-13  1.46027214928e-13  1.77056615572e-13  2.17908269142e-13  2.63575148891e-13  3.4095736772e-13  4.43650534607e-13  6.16479597315e-13  9.22828820486e-13  1.72226258005e-12  4.89677192981e-12  1.72374449563e-12  9.21461862315e-13  6.11026989839e-13  4.50739065627e-13  3.41405900325e-13  2.66973444342e-13  2.12507843557e-13  1.71889486664e-13  1.45955151835e-13  1.25040058447e-13  1.03873549153e-13  8.8713740008e-14  7.45741741491e-14  6.26699741979e-14  5.85150656481e-14  4.995437931e-14  3.99653637165e-14  3.75610122463e-14  3.33679392753e-14  2.72959570398e-14  2.45829384856e-14  2.4479327811e-14  1.70829140605e-14  1.68719281279e-14  1.92033644723e-14  1.69272288275e-14  1.98659523637e-14  1.93017332782e-14  1.32347489497e-14  1.48620391497e-14  1.53969050769e-14  1.45346225666e-14  1.28761374054e-14  9.72103157885e-15  9.52561176099e-15  1.32712905448e-14  8.68300878643e-15  3.32858293736e-15  6.97720410368e-15  8.1501837516e-15  8.36417272395e-15  6.93831117236e-15  8.80536518353e-15  9.00233729597e-15  8.8075037723e-15  8.08958823497e-15  6.87907635078e-15  1.42915138331e-14  1.53523541364e-14  1.20839745536e-14  8.10311107272e-15  1.19158636717e-14  1.41174007879e-14  1.30044985072e-14  8.97436467266e-15  1.30863262884e-14  1.39473254159e-14  1.18496299497e-14  1.14719028536e-14  1.12685636558e-14  8.9910120298e-15
 1.44372009327e-14  1.64002135421e-14  1.57518746924e-14  1.45055739266e-14  1.29298624907e-14  1.36094056332e-14  1.69817502911e-14  1.95214681121e-14  1.59557880172e-14  1.9850591566e-14  2.1204684056e-14  1.79312196054e-14  2.02307586337e-14  2.54133310403e-14  3.03807865466e-14  3.34065519544e-14  3.56487560049e-14  3.85711503373e-14  4.54168094781e-14  5.05515896583e-14  5.76834593754e-14  6.38215439585e-14  7.58395644628e-14  8.85152387294e-14  1.01570768822e-13  1.19035418243e-13  1.45912977076e-13  1.71660799824e-13  2.12151387022e-13  2.65638571821e-13  3.39915635359e-13  4.47496783763e-13  6.10949021672e-13  9.21126192022e-13  1.72374449563e-12  4.88193614521e-12  1.71605276188e-12  9.18968090228e-13  6.12116694995e-13  4.46189367395e-13  3.4430348978e-13  2.68275857816e-13  2.14706882688e-13  1.77007793923e-13  1.46580887724e-13  1.21907742712e-13  1.00318776242e-13  8.62493082357e-14  7.03502724709e-14  6.45672335202e-14  5.53120271632e-14  5.19302902583e-14  4.61062546885e-14  3.84455462978e-14  3.09010927663e-14  2.45794067685e-14  2.36569185475e-14  2.12727580161e-14  1.98231798931e-14  1.94298247827e-14  1.95339730475e-14  1.71213539249e-14  1.45646744963e-14  1.59999364937e-14  1.6665525301e-14  1.23935840172e-14  1.28619347451e-14  1.42783381797e-14  1.04883856588e-14  8.57965441281e-15  1.57667731338e-14  9.86552716566e-15  1.07639687926e-14  7.7885917358e-15  1.38597970144e-14  7.27242218737e-15  6.58888216646e-15  1.13564170427e-14  5.27016890384e-15  5.814581248e-15  8.98183184115e-15  6.1943193939e-15  1.32391078752e-14  8.00443709229e-15  1.0520028143e-14  1.07293618536e-14  1.25462527781e-14  1.50846703726e-14  1.00221674498e-14  1.02831678122e-14  1.36534145805e-14  1.33023619982e-14  1.15930235062e-14  1.33732346751e-14  1.15408861913e-14  7.70696267403e-15
 1.00440822583e-14  1.31965843568e-14  1.2493692451e-14  1.04365072929e-14  1.27817639463e-14  1.32371819185e-14  1.18527745878e-14  1.34437042994e-14  1.34324904486e-14  1.5524388436e-14  1.43376874168e-14  1.53977748319e-14  1.76300017536e-14  2.14504324958e-14  2.62677584625e-14  3.12763230162e-14  2.86526256504e-14  3.12843900447e-14  3.91238917687e-14  4.57189491303e-14  4.85567309032e-14  5.51797288567e-14  6.4345005066e-14  7.42595821621e-14  8.4858669396e-14  9.72233796876e-14  1.22306447004e-13  1.44065872021e-13  1.72918140349e-13  2.11776289916e-13  2.66257618507e-13  3.3822266325e-13  4.4074807028e-13  6.08043457223e-13  9.21461862315e-13  1.71605276188e-12  4.8741937695e-12  1.71830978914e-12  9.23201554649e-13  6.13167317479e-13  4.48735930662e-13  3.38629405203e-13  2.67924287553e-13  2.13628737662e-13  1.80963208564e-13  1.48979798028e-13  1.25186767567e-13  1.04211456021e-13  8.675401807e-14  7.7299129487e-14  6.53507034249e-14  5.71544276988e-14  4.77364137154e-14  3.98692313747e-14  3.67072340823e-14  3.01066733062e-14  2.79974522873e-14  2.42279500148e-14  1.89058983683e-14  2.21952873924e-14  1.86157049268e-14  1.70819849011e-14  1.7965818842e-14  1.3787904096e-14  1.71979607997e-14  1.20674302401e-14  1.50892663359e-14  1.32763622806e-14  1.53682966564e-14  1.3095707637e-14  1.3406516839e-14  1.139927386e-14  7.18781682877e-15  7.92502835809e-15  8.4845312288e-15  1.00062475761e-14  1.13444638221e-14  1.19612408239e-14  7.55873472876e-15  1.05515775354e-14  1.02844995498e-14  1.09128710757e-14  1.28483714706e-14  9.8734215e-15  1.23779549133e-14  1.01733132233e-14  1.39242870145e-14  1.25183541027e-14  1.0543403365e-14  8.12597860836e-15  8.96945773366e-15  9.12022062353e-15  1.04095485237e-14  9.93534880947e-15  7.43746871302e-15  5.5651729488e-15
 1.28132332585e-14  8.22755840586e-15  1.16589335373e-14  8.89679590888e-15  1.20823289291e-14  8.91843511059e-15  1.2336944736e-14  1.29426992702e-14  1.4879448944e-14  1.55303269161e-14  1.46537513942e-14  1.39079945659e-14  1.25615728572e-14  1.81012222894e-14  2.11547950085e-14  2.20238125678e-14  2.37721749717e-14  2.79008860844e-14  3.69973380534e-14  4.12963906468e-14  4.45227930083e-14  4.89499673263e-14  5.43648808993e-14  6.62668069885e-14  7.4902263178e-14  8.33260536264e-14  1.01332698013e-13  1.24173638179e-13  1.4264673979e-13  1.74824889413e-13  2.14761133375e-13  2.65541019268e-13  3.37988806716e-13  4.44163050713e-13  6.11026989839e-13  9.18968090228e-13  1.71830978914e-12  4.88258805067e-12  1.72318381459e-12  9.24124244804e-13  6.14995444162e-13  4.42428499498e-13  3.36088859018e-13  2.66794299788e-13  2.20776162354e-13  1.76297544833e-13  1.47245732414e-13  1.25467349286e-13  1.0308457249e-13  9.04430737176e-14  7.62636953983e-14  6.24395541609e-14  5.67620330519e-14  4.7186180518e-14  4.34871426418e-14  3.42806876807e-14  3.25456148391e-14  2.9196994152e-14  2.83630745755e-14  2.46317323041e-14  2.13007235973e-14  2.18163004635e-14  1.73639551058e-14  1.84990381645e-14  2.03517758135e-14  1.81753220515e-14  1.42975654442e-14  1.16952153216e-14  8.38061857425e-15  7.92085242216e-15  8.04610610661e-15  1.16261245684e-14  1.07415952006e-14  1.18424177566e-14  8.13033191184e-15  6.65499733597e-15  9.78737006478e-15  1.1043544673e-14  5.10493376221e-15  9.18163298368e-15  1.17607567378e-14  4.2288164286e-15  8.14795205236e-15  1.04181677079e-14  9.76893068592e-15  1.11813646785e-14  1.07178495979e-14  1.07440150101e-14  1.13709736164e-14  1.10502553144e-14  1.03694859888e-14  6.84823232431e-15  8.15602805007e-15  8.29843080839e-15  9.52916317063e-15  9.59856844334e-15
 1.08253373323e-14  1.56915394963e-14  1.5054244412e-14  1.64715280725e-14  1.44037790338e-14  1.22226669546e-14  1.26738280004e-14  1.39815519524e-14  1.41553163107e-14  1.2481235003e-14  1.94569439492e-14  1.49947003344e-14  1.78352971306e-14  1.80943391898e-14  1.94824772464e-14  1.84684237836e-14  2.34269631806e-14  2.28517845597e-14  3.32898018941e-14  3.29714281378e-14  3.84851738168e-14  3.90195614861e-14  4.2817498361e-14  5.72008257026e-14  6.6492572492e-14  7.24930165483e-14  8.7588533487e-14  1.03573654512e-13  1.19027974868e-13  1.42825300713e-13  1.72921823684e-13  2.13633188597e-13  2.69421851785e-13  3.4161578075e-13  4.50739065627e-13  6.12116694995e-13  9.23201554649e-13  1.72318381459e-12  4.89266135803e-12  1.72136144189e-12  9.25588863434e-13  6.138022531e-13  4.48338083874e-13  3.44829605399e-13  2.71674722074e-13  2.16240453006e-13  1.75481187001e-13  1.47088165234e-13  1.22749867967e-13  1.06004288399e-13  9.06189977688e-14  7.62540941213e-14  6.49557682019e-14  5.37928498221e-14  4.93706324655e-14  4.24556611316e-14  4.18320783004e-14  3.4672563481e-14  2.82328713676e-14  2.99437508556e-14  2.78851812878e-14  2.74302757176e-14  2.37872860943e-14  2.21505743106e-14  2.19690242862e-14  1.69065102909e-14  1.86547488343e-14  1.89301681885e-14  1.51928206066e-14  1.03816891638e-14  9.73535662325e-15  1.40613844939e-14  1.36410774606e-14  1.03714585403e-14  1.27046064059e-14  1.17752203637e-14  1.01385578347e-14  1.15407808242e-14  6.33089281129e-15  8.32833173118e-15  1.05106007432e-14  1.2735018675e-14  1.20969828217e-14  1.34636187137e-14  1.24334896372e-14  1.03905168374e-14  1.21478173458e-14  1.22252035221e-14  9.20177716585e-15  8.88541008639e-15  8.29942193338e-15  7.11941540823e-15  8.62878963207e-15  1.04566484864e-14  1.57347512802e-14  1.12956465891e-14
 1.43708259817e-14  1.43742696382e-14  1.53597641219e-14  1.26301579044e-14  1.01513700927e-14  1.01902488131e-14  1.053084695e-14  1.02692197436e-14  1.34205108494e-14  1.2374347317e-14  1.59113993703e-14  1.35642590336e-14  1.46819940107e-14  1.43357277705e-14  1.66819817911e-14  1.93664234602e-14  2.07570535262e-14  2.3586976524e-14  2.68177468443e-14  2.8830212151e-14  3.26024223821e-14  3.73874778475e-14  3.81790356734e-14  4.52404926348e-14  5.47811450401e-14  5.8850020965e-14  7.46084577505e-14  9.02209825388e-14  1.00697758543e-13  1.19857883334e-13  1.39236083188e-13  1.72087129927e-13  2.10860053782e-13  2.66641443294e-13  3.41405900325e-13  4.46189367395e-13  6.13167317479e-13  9.24124244804e-13  1.72136144189e-12  4.88588928309e-12  1.72224929136e-12  9.21653858876e-13  6.13839591332e-13  4.43007828606e-13  3.37921081656e-13  2.67100418479e-13  2.15548031791e-13  1.7824349349e-13  1.48961668603e-13  1.28085800374e-13  1.05655090067e-13  9.10608172483e-14  7.75633180338e-14  6.53962863631e-14  5.78843327777e-14  4.90773669764e-14  3.95572165657e-14  3.88887124268e-14  3.21257938394e-14  3.12594714946e-14  2.7157417056e-14  2.76653668976e-14  2.44977517674e-14  2.59069398624e-14  2.39168496442e-14  1.98941878982e-14  1.81065165129e-14  1.53161303721e-14  1.8032574139e-14  1.58831301116e-14  1.32018132466e-14  1.2616212697e-14  1.18542716306e-14  1.52538400962e-14  1.81120768417e-14  1.44292365993e-14  1.08771050789e-14  1.24457270074e-14  1.04505027978e-14  8.32238904883e-15  1.06164545481e-14  1.16551917642e-14  1.25117028137e-14  1.3171619129e-14  1.04464401059e-14  1.22327798845e-14  9.31782247625e-15  1.09231310989e-14  1.03880205319e-14  9.55510277851e-15  1.15725696396e-14  9.79410981901e-15  7.14747212566e-15  8.00220828631e-15  1.14312330574e-14  1.23503667343e-14
 1.12197356741e-14  1.3687478951e-14  1.31548594438e-14  9.11755089578e-15  1.06857257323e-14  6.52343362335e-15  8.30415136833e-15  1.06223023675e-14  8.26790506606e-15  1.15033442351e-14  1.23423325919e-14  1.29523912938e-14  1.11422507199e-14  1.75411926467e-14  1.82533165715e-14  2.20653608001e-14  1.87440579378e-14  2.38402124949e-14  2.29081387161e-14  2.77082984617e-14  3.12439109001e-14  3.58777790241e-14  3.80367205593e-14  4.26389485768e-14  4.70378983812e-14  5.29080383636e-14  6.48145637168e-14  7.94607024952e-14  8.5573382078e-14  1.04556489649e-13  1.17716733492e-13  1.40522301009e-13  1.7008538571e-13  2.10367284572e-13  2.66973444342e-13  3.4430348978e-13  4.48735930662e-13  6.14995444162e-13  9.25588863434e-13  1.72224929136e-12  4.88501067433e-12  1.71891608608e-12  9.25050620164e-13  6.12124867351e-13  4.46003916396e-13  3.41247895211e-13  2.71027512557e-13  2.18296969679e-13  1.81733173565e-13  1.46810915379e-13  1.24856009082e-13  1.04321237536e-13  8.68214086098e-14  7.38415565695e-14  6.31878292082e-14  5.2707672803e-14  4.66747210996e-14  4.47824724335e-14  3.7088371338e-14  3.35397126576e-14  2.9092513916e-14  2.74142958662e-14  2.35363683805e-14  2.28895597934e-14  2.10069054686e-14  1.86116847366e-14  1.99557494591e-14  1.80178888256e-14  1.60839423797e-14  1.70415276549e-14  1.86576914981e-14  1.92181274226e-14  9.79181759928e-15  1.27441987936e-14  1.31182730846e-14  1.12300542006e-14  1.46148320648e-14  1.06412497122e-14  8.55356483833e-15  1.11128091542e-14  1.15944891655e-14  5.24643151499e-15  1.35665527867e-14  1.67914784881e-14  1.56022825682e-14  1.03157268867e-14  1.18972247622e-14  1.05317979005e-14  8.22294629409e-15  1.05068610751e-14  1.22361926283e-14  1.09660115077e-14  9.40563449721e-15  9.72696201812e-15  1.18541636615e-14  7.43943554994e-15
 1.29991348036e-14  1.39770761897e-14  1.38635249072e-14  1.2222007584e-14  9.72657412773e-15  8.53619314002e-15  1.38766955673e-14  1.30392686576e-14  1.29665871494e-14  1.89823173845e-14  1.76499711774e-14  1.24532649455e-14  1.20254084024e-14  1.69339383148e-14  1.64655918278e-14  2.00424922672e-14  1.90523862686e-14  2.24499933653e-14  2.40108146477e-14  2.82125441759e-14  2.82627321654e-14  2.99155231371e-14  3.40557096415e-14  3.81227112654e-14  4.07589231366e-14  4.48758254483e-14  5.77111576821e-14  6.78670496812e-14  7.02273690704e-14  8.42859292898e-14  9.76301222416e-14  1.14077264908e-13  1.40382651358e-13  1.70993805667e-13  2.12507843557e-13  2.68275857816e-13  3.38629405203e-13  4.42428499498e-13  6.138022531e-13  9.21653858876e-13  1.71891608608e-12  4.86725904548e-12  1.71654025892e-12  9.19302581511e-13  6.12977019944e-13  4.43471335529e-13  3.38296029017e-13  2.66628952665e-13  2.18297202537e-13  1.80119196991e-13  1.50021941127e-13  1.26220161331e-13  1.02924549758e-13  8.69782229012e-14  7.42749379084e-14  6.6793634044e-14  5.78789592032e-14  5.1017493199e-14  4.27069410905e-14  4.06692805246e-14  3.69846851909e-14  3.11941720955e-14  2.57198923113e-14  2.75092163158e-14  1.97909306188e-14  2.02811138702e-14  1.78009558264e-14  1.87780441761e-14  1.73029750386e-14  1.68241173725e-14  1.8911781005e-14  1.8072228623e-14  1.4854195018e-14  1.40529435188e-14  1.47944649594e-14  1.40563950189e-14  1.35684236226e-14  1.58534901519e-14  1.266277104e-14  1.11727176479e-14  1.22055279188e-14  1.2568835347e-14  1.55537578563e-14  1.54981237028e-14  1.23019930887e-14  1.09764852764e-14  9.21952442528e-15  9.25511382834e-15  8.02631099561e-15  1.45827002837e-14  1.67591481355e-14  1.68674191914e-14  1.13207218322e-14  1.31216027007e-14  1.15304201752e-14  1.11201361183e-14
 1.43610960861e-14  1.28937780075e-14  1.32213715251e-14  1.07624946329e-14  8.88722991669e-15  9.14133326817e-15  1.33189932085e-14  8.33924300519e-15  9.74580417658e-15  1.30367397592e-14  1.13815117473e-14  8.93394387543e-15  1.16665715344e-14  1.38391476623e-14  1.50756383963e-14  1.90292806931e-14  1.55845839947e-14  1.79887553715e-14  2.05231763502e-14  2.55517431586e-14  2.7497181009e-14  2.95619968993e-14  2.82753932099e-14  3.42573608065e-14  3.97453301831e-14  4.35679094765e-14  4.88815881095e-14  5.74793020807e-14  6.31441087528e-14  7.55724127736e-14  8.63820020799e-14  1.01904299942e-13  1.2268760592e-13  1.40394314215e-13  1.71889486664e-13  2.14706882688e-13  2.67924287553e-13  3.36088859018e-13  4.48338083874e-13  6.13839591332e-13  9.25050620164e-13  1.71654025892e-12  4.87803761624e-12  1.71691358908e-12  9.23996615373e-13  6.15761714357e-13  4.46673194837e-13  3.39853689271e-13  2.67534066892e-13  2.19826711801e-13  1.80983565312e-13  1.4868849863e-13  1.24428172332e-13  1.04761083268e-13  9.01306934255e-14  7.7224396577e-14  6.01264552772e-14  5.68292509847e-14  4.7651540292e-14  4.39134532856e-14  3.58506312117e-14  3.44556663925e-14  2.87805396686e-14  2.89019405052e-14  2.55656518176e-14  2.48004702945e-14  2.24366171301e-14  1.64405192839e-14  2.09375992757e-14  2.06194115865e-14  1.72869086766e-14  1.38763624274e-14  1.01771269576e-14  1.12049343589e-14  1.3949987723e-14  1.6035610178e-14  1.62090971577e-14  1.32371978973e-14  1.35960183186e-14  1.27884999419e-14  1.18633750998e-14  1.36236695636e-14  1.76411168106e-14  1.4289405413e-14  1.25497733672e-14  1.30479391764e-14  1.17404343477e-14  1.16931145681e-14  1.16775537821e-14  1.32541945362e-14  1.36664587537e-14  1.32617579086e-14  1.17998361293e-14  1.21858579173e-14  1.00961118634e-14  1.22112435535e-14
 1.42397242776e-14  1.12189378368e-14  1.24647298476e-14  1.03640346687e-14  1.16849044545e-14  9.23719260934e-15  1.57582362383e-14  6.12658531208e-15  9.58013488153e-15  1.14767785052e-14  6.18571736505e-15  1.31155123547e-14  1.40396626654e-14  1.36364755114e-14  1.61943218171e-14  1.76915665303e-14  1.59169459168e-14  1.81958203627e-14  1.66240346885e-14  2.35223534211e-14  2.27970557456e-14  2.87642671593e-14  3.0391527989e-14  3.10526352212e-14  3.74831437101e-14  3.75303517331e-14  4.54903255946e-14  5.41937458425e-14  5.78186396613e-14  6.69451814468e-14  7.48502620419e-14  8.0710807068e-14  1.03523667235e-13  1.20268482545e-13  1.45955151835e-13  1.77007793923e-13  2.13628737662e-13  2.66794299788e-13  3.44829605399e-13  4.43007828606e-13  6.12124867351e-13  9.19302581511e-13  1.71691358908e-12  4.85334326152e-12  1.71390910265e-12  9.22101470123e-13  6.11618476712e-13  4.44280981038e-13  3.40966046483e-13  2.67120752073e-13  2.12005015133e-13  1.73396707047e-13  1.47092628003e-13  1.2107393892e-13  9.9678211978e-14  8.73368339153e-14  6.5937962115e-14  6.3017496776e-14  5.47172966198e-14  4.83632420989e-14  4.00866839149e-14  3.76420932196e-14  2.9889308317e-14  2.90026396014e-14  3.21595917212e-14  2.53836261219e-14  2.56586773253e-14  2.13845572798e-14  1.68255652308e-14  1.52622106359e-14  1.80142122821e-14  1.42600884289e-14  1.37436368812e-14  1.31046237473e-14  1.35512569682e-14  1.5288833532e-14  1.69498701394e-14  1.43425453399e-14  1.49736291151e-14  1.5185183451e-14  1.42935551095e-14  1.39394332276e-14  1.12552968857e-14  8.36363842587e-15  1.23445539431e-14  1.13167381536e-14  8.43170908025e-15  9.49194838198e-15  1.23332449356e-14  1.4932970215e-14  1.50892142898e-14  1.51865746182e-14  1.13396035422e-14  1.63015883067e-14  1.50659079776e-14  1.57824349793e-14
 1.23264117967e-14  1.03344312911e-14  9.99692076942e-15  8.98110070394e-15  1.01504361201e-14  1.17670510816e-14  1.30194807433e-14  8.78598876698e-15  1.0527553302e-14  1.47130799357e-14  1.35923059295e-14  1.24639981513e-14  1.35651817114e-14  1.76941606927e-14  1.99158378009e-14  1.83583510425e-14  1.96083811155e-14  1.99877957457e-14  1.91020516735e-14  2.10930189307e-14  1.82096546071e-14  2.06232325253e-14  2.55343317861e-14  2.66003031608e-14  3.02577924805e-14  3.18961307976e-14  3.74770762135e-14  4.19993488851e-14  4.82944947912e-14  5.47731998861e-14  6.3609459929e-14  7.14158988778e-14  8.95512123644e-14  1.02637337007e-13  1.25040058447e-13  1.46580887724e-13  1.80963208564e-13  2.20776162354e-13  2.71674722074e-13  3.37921081656e-13  4.46003916396e-13  6.12977019944e-13  9.23996615373e-13  1.71390910265e-12  4.87562218971e-12  1.72001157458e-12  9.2557129932e-13  6.14709862546e-13  4.45161768448e-13  3.39909659772e-13  2.65837201091e-13  2.15540023018e-13  1.78806061093e-13  1.48394064538e-13  1.2383548282e-13  1.02620834609e-13  8.29806560077e-14  6.97005789525e-14  6.30798710296e-14  5.33763013493e-14  4.52590583905e-14  3.90078734931e-14  3.54528597701e-14  3.14674272341e-14  3.23326429538e-14  2.93193302703e-14  2.89177456721e-14  2.27226595679e-14  2.13873175178e-14  1.66542968282e-14  1.80221235818e-14  1.66966624356e-14  1.62467332515e-14  1.13834782919e-14  1.14035434375e-14  1.17441307364e-14  1.18061929808e-14  1.26966305545e-14  1.3097024051e-14  1.11886196894e-14  1.36891602295e-14  1.47912076048e-14  1.42667929265e-14  1.48871570161e-14  1.40089022154e-14  1.11221969403e-14  7.50141731622e-15  1.07302497623e-14  1.16265204976e-14  1.23343333282e-14  1.34965690937e-14  1.26332870776e-14  1.28199012298e-14  1.46320615768e-14  9.05972130711e-15  1.28415035051e-14
 1.08275859103e-14  1.68627274509e-14  1.20677119571e-14  1.34277992739e-14  1.30543778702e-14  1.38272324532e-14  1.15003661905e-14  1.32820399763e-14  1.4213182593e-14  1.62903734609e-14  1.3888274987e-14  1.13528288479e-14  1.31474478894e-14  1.58556445732e-14  1.67474241771e-14  2.00134582066e-14  1.44989784798e-14  1.75015927567e-14  1.86806082086e-14  1.80866307212e-14  1.83984183068e-14  2.28635881175e-14  2.48520032663e-14  2.76726054371e-14  3.13950314232e-14  2.85298732788e-14  3.09813110463e-14  3.91965299219e-14  4.0998100364e-14  5.29887874799e-14  5.39381814633e-14  6.09270433529e-14  7.47525246285e-14  8.53830922276e-14  1.03873549153e-13  1.21907742712e-13  1.48979798028e-13  1.76297544833e-13  2.16240453006e-13  2.67100418479e-13  3.41247895211e-13  4.43471335529e-13  6.15761714357e-13  9.22101470123e-13  1.72001157458e-12  4.89123534936e-12  1.72030200073e-12  9.24965138036e-13  6.1243184564e-13  4.49615744111e-13  3.44092297538e-13  2.70092034665e-13  2.168892715e-13  1.79650769047e-13  1.45695213207e-13  1.20126693491e-13  1.0078028366e-13  8.53092766303e-14  7.01118589431e-14  6.32163824609e-14  5.38532033038e-14  4.66040593661e-14  4.13988749303e-14  3.59846016109e-14  3.37688672139e-14  2.97834822779e-14  2.95684459169e-14  2.62909451001e-14  2.35169094081e-14  1.70208930479e-14  1.83189561606e-14  1.95371716292e-14  1.42713993188e-14  1.25812425549e-14  1.03319090588e-14  1.31273160725e-14  1.26390104952e-14  1.47059361052e-14  1.30824293837e-14  1.20615344267e-14  1.54453471047e-14  1.68373314486e-14  1.2931312384e-14  1.11992897927e-14  1.26813339007e-14  9.2628034452e-15  7.15922018843e-15  1.1389427802e-14  1.36147135194e-14  9.60814241058e-15  1.16967740163e-14  1.65287992172e-14  1.36453910611e-14  1.41422981962e-14  1.31645359794e-14  1.15436721006e-14
 9.04154430358e-15  9.8116391879e-15  1.21978812505e-14  1.25852761786e-14  1.2545190062e-14  1.35603217649e-14  1.21969861287e-14  1.09458847172e-14  1.06582486665e-14  1.39451896192e-14  1.24060845579e-14  1.48745329511e-14  1.73985639104e-14  1.61189641744e-14  1.66984290114e-14  1.8209097545e-14  1.43617246593e-14  2.07268149571e-14  1.95543894804e-14  1.78056372795e-14  1.90362294752e-14  1.97756451801e-14  1.98632850227e-14  2.41145187735e-14  2.67754903902e-14  2.52973859575e-14  2.98216815408e-14  3.38917322947e-14  3.82806214709e-14  4.63200015287e-14  4.50413351238e-14  5.6306728444e-14  6.20453645254e-14  7.18677479192e-14  8.8713740008e-14  1.00318776242e-13  1.25186767567e-13  1.47245732414e-13  1.75481187001e-13  2.15548031791e-13  2.71027512557e-13  3.38296029017e-13  4.46673194837e-13  6.11618476712e-13  9.2557129932e-13  1.72030200073e-12  4.86775192913e-12  1.71706039171e-12  9.21809222941e-13  6.12463629259e-13  4.43316774232e-13  3.4419994963e-13  2.70140965029e-13  2.16519249117e-13  1.78857763223e-13  1.45764405975e-13  1.21478526239e-13  1.01369453167e-13  8.48249788977e-14  7.21507838349e-14  5.72032225087e-14  5.15264531671e-14  4.54067962342e-14  4.13591528833e-14  4.14049358915e-14  3.42735877694e-14  2.69201408487e-14  2.88994123945e-14  2.65694095554e-14  1.88703047864e-14  2.3280127089e-14  2.0126531632e-14  1.99631250186e-14  1.44401778696e-14  1.59710313741e-14  1.52642245796e-14  9.47882920422e-15  1.35305947471e-14  1.35937576183e-14  1.3634385826e-14  1.37341828351e-14  1.46292909977e-14  1.16297772724e-14  1.11893914801e-14  1.425587532e-14  1.22878947094e-14  1.04699352313e-14  1.14599155899e-14  1.32840974403e-14  1.17963070685e-14  1.60205277263e-14  1.01843455881e-14  1.06170897653e-14  1.21656829812e-14  1.06000899578e-14  1.06691717903e-14
 1.03363073087e-14  6.14451914743e-15  9.29080279857e-15  1.19568038536e-14  1.27867150389e-14  6.55627382315e-15  1.02372021887e-14  9.0753824183e-15  9.94646631043e-15  1.3840517084e-14  1.47840710951e-14  1.49498743813e-14  1.8408710851e-14  1.56732182645e-14  1.68780968867e-14  1.85838473044e-14  1.70313785206e-14  1.98240582176e-14  1.50720366051e-14  1.55897282068e-14  1.4993089097e-14  1.90506456573e-14  2.18707428818e-14  2.2672853386e-14  2.75837315997e-14  2.56337739228e-14  2.79046639511e-14  2.88884165699e-14  3.10664170805e-14  4.04813907504e-14  3.95922141268e-14  4.59323196443e-14  5.72102569503e-14  6.24554624678e-14  7.45741741491e-14  8.62493082357e-14  1.04211456021e-13  1.25467349286e-13  1.47088165234e-13  1.7824349349e-13  2.18296969679e-13  2.66628952665e-13  3.39853689271e-13  4.44280981038e-13  6.14709862546e-13  9.24965138036e-13  1.71706039171e-12  4.87915990373e-12  1.7200042586e-12  9.24145959671e-13  6.1136769635e-13  4.49442435746e-13  3.4225836843e-13  2.70545583083e-13  2.18857017225e-13  1.76271304107e-13  1.45924693883e-13  1.22142042892e-13  1.0096234587e-13  8.78632040714e-14  7.42731823373e-14  6.20765124076e-14  5.32668354286e-14  4.73703062743e-14  4.33012844071e-14  4.13237516423e-14  3.69501850322e-14  3.29201985682e-14  2.83696139038e-14  2.11544677636e-14  2.14991552741e-14  2.18683140794e-14  2.0710320132e-14  1.60359594403e-14  1.94360405619e-14  1.59292223512e-14  1.0259713924e-14  8.70667609438e-15  1.46062866365e-14  1.40158177372e-14  1.21504215786e-14  1.16056650027e-14  9.85816152479e-15  1.10150816218e-14  1.47787763317e-14  6.61520241998e-15  1.34570612527e-14  1.07353306622e-14  1.27565971555e-14  1.07852832511e-14  1.40011820439e-14  9.44081108694e-15  1.11496918513e-14  9.18381185941e-15  9.5671729304e-15  1.12560871002e-14
 1.27682882856e-14  1.40161059787e-14  1.31532711796e-14  1.39590613218e-14  1.24908006512e-14  1.06018395971e-14  1.20032193902e-14  1.27525101665e-14  1.20993172364e-14  1.83850180296e-14  1.29787740138e-14  1.27388548848e-14  1.49674840497e-14  1.40763371531e-14  1.27518612887e-14  1.70230508393e-14  1.46731051391e-14  1.59266735924e-14  1.8234871613e-14  1.59277518967e-14  1.64102216379e-14  1.41966539168e-14  1.86646321598e-14  1.87868539835e-14  2.19909539987e-14  2.27965020629e-14  2.39678035435e-14  2.6447021722e-14  2.91696593247e-14  3.60395406977e-14  3.57790258094e-14  4.60945455022e-14  4.87381486469e-14  5.79335000272e-14  6.26699741979e-14  7.03502724709e-14  8.675401807e-14  1.0308457249e-13  1.22749867967e-13  1.48961668603e-13  1.81733173565e-13  2.18297202537e-13  2.67534066892e-13  3.40966046483e-13  4.45161768448e-13  6.1243184564e-13  9.21809222941e-13  1.7200042586e-12  4.88697551942e-12  1.72501227753e-12  9.25027574137e-13  6.15081943838e-13  4.47674342575e-13  3.41450062842e-13  2.75469266111e-13  2.19009827145e-13  1.75616059108e-13  1.47117368407e-13  1.21492200661e-13  1.02129330188e-13  8.6655103077e-14  7.17260058529e-14  6.39566984211e-14  5.2674861411e-14  4.73512876022e-14  4.26536211858e-14  3.96930851787e-14  3.34766081327e-14  3.16552866857e-14  2.59055717007e-14  2.10034163119e-14  2.37775080601e-14  1.91255420147e-14  1.87236263011e-14  1.85053062849e-14  1.41496365894e-14  1.44494369198e-14  1.32369194385e-14  1.57045983905e-14  1.48322858079e-14  1.17590800782e-14  1.31033250541e-14  9.9118813586e-15  1.10464575454e-14  1.36627530477e-14  9.07805910217e-15  7.2931833188e-15  7.39230170254e-15  1.04874847561e-14  1.03201342453e-14  1.28777115955e-14  1.17006626066e-14  1.42409582078e-14  1.46949912209e-14  1.32967899625e-14  1.68166869363e-14
 9.85555773455e-15  1.13108227443e-14  1.19686493084e-14  1.28575438419e-14  1.13734329625e-14  1.39421152705e-14  8.77800362733e-15  1.02580889335e-14  8.7787679856e-15  1.09285248252e-14  1.10076023385e-14  1.32225414923e-14  1.65408953412e-14  1.27234669486e-14  1.51850328207e-14  1.19029785061e-14  1.48767433213e-14  1.79712799507e-14  1.51786711032e-14  1.40322519988e-14  1.35138474471e-14  1.36816153153e-14  1.68260483453e-14  1.80582711159e-14  1.5948340628e-14  2.00024219137e-14  2.24962674698e-14  2.7289110983e-14  2.63958672828e-14  3.2870108179e-14  2.97577886325e-14  3.98424278333e-14  4.49105022969e-14  5.15354472515e-14  5.85150656481e-14  6.45672335202e-14  7.7299129487e-14  9.04430737176e-14  1.06004288399e-13  1.28085800374e-13  1.46810915379e-13  1.80119196991e-13  2.19826711801e-13  2.67120752073e-13  3.39909659772e-13  4.49615744111e-13  6.12463629259e-13  9.24145959671e-13  1.72501227753e-12  4.88999478311e-12  1.72253298798e-12  9.25728441811e-13  6.15859889874e-13  4.45196013069e-13  3.4560885211e-13  2.70692681265e-13  2.14577721733e-13  1.75427314558e-13  1.47449805491e-13  1.24262915271e-13  1.00267402311e-13  8.6017727805e-14  7.76228141787e-14  6.77051751876e-14  5.64488768608e-14  5.29841997291e-14  4.05876983207e-14  3.49269689863e-14  3.34323554403e-14  2.59683089306e-14  2.54867531366e-14  3.13016073047e-14  2.11919909119e-14  2.01224078991e-14  2.0270672427e-14  1.65831289242e-14  1.42930086124e-14  1.35016370023e-14  1.49356820171e-14  1.60987444351e-14  1.71225890567e-14  1.154964266e-14  9.53658721928e-15  1.13721267851e-14  1.42188239824e-14  1.24417009776e-14  8.5364139775e-15  8.79416414842e-15  1.40709691309e-14  1.05552893297e-14  1.13023134384e-14  1.19624769688e-14  1.29406321563e-14  1.44769800691e-14  1.34023846861e-14  1.38039096729e-14
 1.28649578736e-14  1.00540462273e-14  1.00478709493e-14  1.098358511e-14  1.0970014121e-14  1.25327738621e-14  1.37577748771e-14  9.95902097792e-15  1.02738304075e-14  1.40427290773e-14  1.3449005964e-14  1.24065930216e-14  1.07463686227e-14  1.26860572901e-14  1.58233800554e-14  1.39319442483e-14  1.24237950159e-14  1.63992701755e-14  1.34253895251e-14  1.56660106358e-14  1.59140428623e-14  1.48225804981e-14  2.04653500226e-14  1.67790316361e-14  1.54977162729e-14  1.81847510511e-14  2.35796676015e-14  2.42717956243e-14  2.07455587597e-14  2.44397519344e-14  2.70451036797e-14  3.23879487679e-14  3.6230869368e-14  4.70553307852e-14  4.995437931e-14  5.53120271632e-14  6.53507034249e-14  7.62636953983e-14  9.06189977688e-14  1.05655090067e-13  1.24856009082e-13  1.50021941127e-13  1.80983565312e-13  2.12005015133e-13  2.65837201091e-13  3.44092297538e-13  4.43316774232e-13  6.1136769635e-13  9.25027574137e-13  1.72253298798e-12  4.89046629743e-12  1.72390766612e-12  9.27188594567e-13  6.11613698182e-13  4.52071666195e-13  3.38859893563e-13  2.69181105466e-13  2.16207884428e-13  1.7438420775e-13  1.44241688605e-13  1.21282962939e-13  1.02183549277e-13  8.68049940606e-14  7.46540874707e-14  6.51459675052e-14  6.13471635599e-14  5.07729391987e-14  4.73318937482e-14  4.10352632026e-14  3.46985751222e-14  3.31535359564e-14  2.90946296954e-14  2.25425692536e-14  2.11139368979e-14  1.65167871675e-14  1.76585011357e-14  1.77766209626e-14  1.51899405661e-14  1.5868983696e-14  1.37413533335e-14  1.63392638622e-14  1.25695332471e-14  8.67744072434e-15  1.02136333757e-14  1.21929577143e-14  1.58208318545e-14  1.441900742e-14  9.90036698571e-15  1.1075009863e-14  1.34271202134e-14  1.30943881464e-14  1.10829056036e-14  9.31234843787e-15  1.53368493972e-14  1.01957127042e-14  1.53104121074e-14
 1.29293012471e-14  1.39386961451e-14  1.18763304536e-14  1.47883957517e-14  1.05609904209e-14  1.50890699371e-14  9.14387379051e-15  7.80461894428e-15  1.10760939538e-14  1.15768578665e-14  1.21976007728e-14  1.2828840576e-14  9.80285190161e-15  9.03687623278e-15  1.33975301772e-14  1.54624847429e-14  1.34928870614e-14  1.44264975865e-14  1.29079088695e-14  1.18826851956e-14  1.41685551765e-14  1.00285707562e-14  1.64206782943e-14  1.31258246892e-14  1.44452764393e-14  1.97414163974e-14  2.32172412811e-14  2.4660147957e-14  2.06224909559e-14  2.8022108106e-14  2.73194615983e-14  2.93953857724e-14  3.16974383144e-14  3.66057901376e-14  3.99653637165e-14  5.19302902583e-14  5.71544276988e-14  6.24395541609e-14  7.62540941213e-14  9.10608172483e-14  1.04321237536e-13  1.26220161331e-13  1.4868849863e-13  1.73396707047e-13  2.15540023018e-13  2.70092034665e-13  3.4419994963e-13  4.49442435746e-13  6.15081943838e-13  9.25728441811e-13  1.72390766612e-12  4.89352399983e-12  1.72173798145e-12  9.28858919793e-13  6.19542938979e-13  4.47973597957e-13  3.42893127084e-13  2.67344537033e-13  2.13012102777e-13  1.73798691414e-13  1.41955366858e-13  1.19929705631e-13  9.76563742303e-14  8.29023519287e-14  7.33064025745e-14  6.66227908198e-14  5.21714963654e-14  4.54604181549e-14  3.82586889503e-14  3.51884597011e-14  3.18266635815e-14  3.07320650598e-14  2.93525765602e-14  2.51716643972e-14  2.56550316963e-14  2.19485555236e-14  1.8518555883e-14  1.85800262058e-14  1.77202624009e-14  1.66863571786e-14  1.42437865118e-14  1.3262425408e-14  1.22130858742e-14  1.13354785105e-14  1.27983730055e-14  1.27059896348e-14  1.07604696867e-14  1.12750558769e-14  1.35207973686e-14  9.78723054785e-15  1.09254372933e-14  1.14256055524e-14  1.18851330481e-14  1.12940573817e-14  9.42291633999e-15  1.21415670323e-14
 1.50918503024e-14  1.15748201421e-14  1.14909352189e-14  9.01861918438e-15  1.154910864e-14  1.16091032206e-14  1.48737169355e-14  1.03350820999e-14  1.0214951575e-14  1.27921922238e-14  1.24515301691e-14  1.14386206894e-14  1.2690673912e-14  1.16877074901e-14  1.43707408716e-14  1.81814701649e-14  1.41830003942e-14  1.68145969464e-14  1.15088976809e-14  1.27098118942e-14  9.39807076553e-15  9.09813501392e-15  1.26372354043e-14  1.31051757398e-14  1.08176838085e-14  1.80444295689e-14  1.93051351415e-14  1.85618978093e-14  1.83847714953e-14  1.74244039582e-14  2.05178662009e-14  2.25924895922e-14  2.42369223404e-14  3.21315175691e-14  3.75610122463e-14  4.61062546885e-14  4.77364137154e-14  5.67620330519e-14  6.49557682019e-14  7.75633180338e-14  8.68214086098e-14  1.02924549758e-13  1.24428172332e-13  1.47092628003e-13  1.78806061093e-13  2.168892715e-13  2.70140965029e-13  3.4225836843e-13  4.47674342575e-13  6.15859889874e-13  9.27188594567e-13  1.72173798145e-12  4.88157840365e-12  1.7202343297e-12  9.24561615869e-13  6.12471831107e-13  4.46280209786e-13  3.37354400596e-13  2.67868516942e-13  2.14232031686e-13  1.76349028816e-13  1.44169881977e-13  1.19397968967e-13  1.00594476517e-13  8.62600124498e-14  7.35937953264e-14  6.40823623039e-14  5.31443389756e-14  4.61275332134e-14  3.60860137798e-14  3.43552192282e-14  3.32560488731e-14  2.87106696138e-14  2.36303583685e-14  2.19766856655e-14  2.14893566567e-14  1.73175260201e-14  1.96370534769e-14  1.80123094213e-14  1.34093675878e-14  1.70868977231e-14  1.53237679963e-14  1.44203545531e-14  1.26697556225e-14  1.24035677916e-14  1.08734793229e-14  9.21374930608e-15  1.02054250433e-14  9.91795607302e-15  1.32283140483e-14  1.45866933587e-14  1.21487736663e-14  1.29450445345e-14  1.26440956359e-14  9.90832103551e-15  1.32297199946e-14
 1.27247423563e-14  1.22953268347e-14  8.35610582853e-15  1.23337325584e-14  9.90896606628e-15  1.08717903772e-14  1.81900265793e-14  1.54068268534e-14  1.07655701864e-14  1.59416394585e-14  1.29875012996e-14  1.29470705677e-14  1.45657278834e-14  1.12319750378e-14  1.52688958988e-14  1.98803620985e-14  1.28158434612e-14  1.33721787198e-14  1.209984446e-14  9.90989561462e-15  9.82257356644e-15  8.89058787508e-15  1.08552813313e-14  1.05258464186e-14  1.17245663293e-14  1.59195391958e-14  1.45014647037e-14  1.61707166885e-14  1.918021144e-14  2.07257735641e-14  1.95390840341e-14  2.62553993064e-14  2.59080186659e-14  3.13740502864e-14  3.33679392753e-14  3.84455462978e-14  3.98692313747e-14  4.7186180518e-14  5.37928498221e-14  6.53962863631e-14  7.38415565695e-14  8.69782229012e-14  1.04761083268e-13  1.2107393892e-13  1.48394064538e-13  1.79650769047e-13  2.16519249117e-13  2.70545583083e-13  3.41450062842e-13  4.45196013069e-13  6.11613698182e-13  9.28858919793e-13  1.7202343297e-12  4.8820604326e-12  1.71685323129e-12  9.21354089277e-13  6.13152272221e-13  4.41523316684e-13  3.40261254471e-13  2.67516312484e-13  2.11950686493e-13  1.74692338546e-13  1.46680965024e-13  1.20047239142e-13  1.01132364974e-13  8.3432939944e-14  7.32549887135e-14  6.19429663047e-14  5.24769121943e-14  4.0912706426e-14  3.99442506136e-14  3.59883544309e-14  3.172103797e-14  2.81777364777e-14  2.5581117343e-14  2.60897932074e-14  2.06256369264e-14  1.78441592461e-14  1.90215232786e-14  1.69673350479e-14  1.61457632678e-14  1.74784737621e-14  1.29280182134e-14  1.70003753362e-14  1.55869303626e-14  1.10776731016e-14  1.0379462903e-14  9.23136020461e-15  1.08828455993e-14  1.2594693582e-14  1.38178832236e-14  1.28595636684e-14  1.68642561427e-14  1.42696141717e-14  1.44208432335e-14  1.18020289171e-14
 1.47101468194e-14  1.11245680007e-14  7.27492918953e-15  8.55723350819e-15  6.69780453449e-15  1.16918476721e-14  1.4161120105e-14  1.24949652445e-14  1.27725466041e-14  9.83930638939e-15  8.79587681516e-15  9.82859018236e-15  1.43246780773e-14  5.6413214888e-15  1.1334033546e-14  1.50294644195e-14  1.44984887216e-14  1.39294991529e-14  1.12755044093e-14  6.96605364792e-15  7.81825935043e-15  8.57766019115e-15  9.08741191383e-15  8.59234866833e-15  9.9769610943e-15  1.55987297584e-14  1.3598201333e-14  1.84694705367e-14  1.34197490679e-14  2.21820584731e-14  2.01006032659e-14  2.24765919507e-14  2.28384253128e-14  2.39947045384e-14  2.72959570398e-14  3.09010927663e-14  3.67072340823e-14  4.34871426418e-14  4.93706324655e-14  5.78843327777e-14  6.31878292082e-14  7.42749379084e-14  9.01306934255e-14  9.9678211978e-14  1.2383548282e-13  1.45695213207e-13  1.78857763223e-13  2.18857017225e-13  2.75469266111e-13  3.4560885211e-13  4.52071666195e-13  6.19542938979e-13  9.24561615869e-13  1.71685323129e-12  4.88214657977e-12  1.71777555255e-12  9.24699400485e-13  6.13418030746e-13  4.44315415822e-13  3.37702519339e-13  2.67444424168e-13  2.18932160154e-13  1.80617571194e-13  1.49743198182e-13  1.20426940736e-13  9.99772606734e-14  8.59563569878e-14  7.17441078423e-14  6.33150123328e-14  5.54991982977e-14  4.89906020373e-14  4.4360392007e-14  3.87685003013e-14  3.49620841355e-14  2.84017863896e-14  2.39952472782e-14  2.44154496335e-14  2.14449009028e-14  2.16552362348e-14  2.08082479507e-14  1.70383075069e-14  1.67332947009e-14  1.30313540476e-14  1.64963468092e-14  1.17753863786e-14  1.01049933061e-14  1.33463338466e-14  1.26618114626e-14  1.47494907892e-14  1.50612230403e-14  1.15056457145e-14  1.2967592925e-14  1.23909508323e-14  1.34461141206e-14  8.9373974793e-15  8.77743273131e-15
 1.0123636921e-14  1.08707368464e-14  9.02535616156e-15  8.70064586416e-15  1.13126816606e-14  1.42562899681e-14  1.73614913098e-14  1.24246361658e-14  1.43878933754e-14  1.06107304893e-14  1.43812474501e-14  1.81486353726e-14  1.48887095883e-14  7.09062073852e-15  1.32764880465e-14  1.38754136167e-14  1.15896045527e-14  1.30722959334e-14  7.85687022067e-15  8.39022184939e-15  1.0570085932e-14  1.03322020475e-14  9.39612045071e-15  8.60348215356e-15  1.29040608107e-14  1.27897077532e-14  1.35999061762e-14  1.4041395548e-14  1.09402643278e-14  1.61493736362e-14  1.79156971161e-14  1.86366920421e-14  1.70611127772e-14  2.17807384587e-14  2.45829384856e-14  2.45794067685e-14  3.01066733062e-14  3.42806876807e-14  4.24556611316e-14  4.90773669764e-14  5.2707672803e-14  6.6793634044e-14  7.7224396577e-14  8.73368339153e-14  1.02620834609e-13  1.20126693491e-13  1.45764405975e-13  1.76271304107e-13  2.19009827145e-13  2.70692681265e-13  3.38859893563e-13  4.47973597957e-13  6.12471831107e-13  9.21354089277e-13  1.71777555255e-12  4.87196954462e-12  1.71642446513e-12  9.17957128686e-13  6.09524406964e-13  4.4125419554e-13  3.40578821911e-13  2.69720491508e-13  2.18497221603e-13  1.76337398873e-13  1.44921919067e-13  1.23603092423e-13  1.03649727486e-13  8.71310791786e-14  7.31288750397e-14  6.37568384916e-14  5.61519116765e-14  4.46222013942e-14  4.23582461888e-14  3.73301195098e-14  3.27515918202e-14  2.93230001883e-14  2.97053199672e-14  2.39242220773e-14  2.24645240461e-14  2.37419838296e-14  1.96409270851e-14  1.91671526906e-14  1.63445939529e-14  1.46524926076e-14  1.24870420995e-14  1.31828422574e-14  1.13986259505e-14  1.02655755146e-14  9.22979738659e-15  1.27555066235e-14  1.22294133381e-14  8.1916664782e-15  5.98845545198e-15  8.38282909887e-15  9.64321980737e-15  9.80101777633e-15
 1.02427016466e-14  1.36935534659e-14  1.05221349772e-14  9.37013847636e-15  9.50099189548e-15  1.40672469222e-14  1.41729757237e-14  1.09931437757e-14  1.18055283619e-14  1.1018806648e-14  1.05140938667e-14  1.14691808865e-14  1.28587591582e-14  7.9001407395e-15  8.78888130432e-15  1.06046876632e-14  1.0214862006e-14  1.04980535408e-14  7.46806494778e-15  1.18349103155e-14  9.3743243778e-15  9.20047375679e-15  7.11136043146e-15  9.59618417906e-15  1.18241006718e-14  1.1494311715e-14  1.43907227134e-14  1.41562000716e-14  1.12529235422e-14  1.40646273255e-14  1.38039550133e-14  1.75007627747e-14  2.03555177823e-14  2.35169803912e-14  2.4479327811e-14  2.36569185475e-14  2.79974522873e-14  3.25456148391e-14  4.18320783004e-14  3.95572165657e-14  4.66747210996e-14  5.78789592032e-14  6.01264552772e-14  6.5937962115e-14  8.29806560077e-14  1.0078028366e-13  1.21478526239e-13  1.45924693883e-13  1.75616059108e-13  2.14577721733e-13  2.69181105466e-13  3.42893127084e-13  4.46280209786e-13  6.13152272221e-13  9.24699400485e-13  1.71642446513e-12  4.87658828701e-12  1.71848833787e-12  9.21243545936e-13  6.09325585846e-13  4.44596397341e-13  3.40401273736e-13  2.69459602097e-13  2.15579193809e-13  1.7569681103e-13  1.47895746367e-13  1.23674479395e-13  1.01127086677e-13  8.69550008226e-14  6.99184573837e-14  6.18368852284e-14  5.09077085992e-14  5.03711027354e-14  3.81798808673e-14  3.29172896821e-14  3.42990335829e-14  3.09702995684e-14  2.74168859962e-14  2.75792629639e-14  2.33499998587e-14  2.03058088555e-14  1.67605999105e-14  1.843642457e-14  1.45191033656e-14  1.55400409937e-14  1.17143645747e-14  1.22346246008e-14  1.32942705975e-14  1.32119473952e-14  1.35590284522e-14  1.38486148366e-14  1.25766118965e-14  9.95868711222e-15  1.29919887548e-14  1.02394590996e-14  1.4383043462e-14
 1.14281942768e-14  1.2269616802e-14  1.4519953542e-14  1.37926639113e-14  9.04652975009e-15  1.37451559984e-14  1.39092586324e-14  1.45545344602e-14  1.39589653893e-14  9.58242623252e-15  1.13896134517e-14  1.50544932248e-14  1.36402050768e-14  1.21139645853e-14  1.43272560286e-14  1.02379208666e-14  8.96191404087e-15  1.08521868882e-14  9.3238946479e-15  1.00119766838e-14  1.31228162077e-14  1.34139793301e-14  6.77392408649e-15  8.40008466283e-15  1.11278526867e-14  1.1073693134e-14  1.54864929292e-14  9.45857047837e-15  1.19287949833e-14  1.62566675721e-14  1.11320219994e-14  1.12698927255e-14  1.25114858288e-14  1.87443786297e-14  1.70829140605e-14  2.12727580161e-14  2.42279500148e-14  2.9196994152e-14  3.4672563481e-14  3.88887124268e-14  4.47824724335e-14  5.1017493199e-14  5.68292509847e-14  6.3017496776e-14  6.97005789525e-14  8.53092766303e-14  1.01369453167e-13  1.22142042892e-13  1.47117368407e-13  1.75427314558e-13  2.16207884428e-13  2.67344537033e-13  3.37354400596e-13  4.41523316684e-13  6.13418030746e-13  9.17957128686e-13  1.71848833787e-12  4.89175301436e-12  1.72111137092e-12  9.25327723832e-13  6.15861489162e-13  4.50442676612e-13  3.4495130219e-13  2.7020832258e-13  2.15948017572e-13  1.78755138396e-13  1.44409181395e-13  1.21753384987e-13  9.86138909588e-14  8.32473838942e-14  7.01258227474e-14  6.16528075206e-14  5.35841384337e-14  4.70594495287e-14  4.06946643184e-14  3.98427793174e-14  3.34564825046e-14  3.16244762152e-14  2.7657591826e-14  2.59597811731e-14  1.95157824215e-14  2.21957370011e-14  1.8799126985e-14  1.85031792733e-14  1.58078928625e-14  1.37072402158e-14  1.594534849e-14  1.69752658428e-14  1.52948751483e-14  1.50256398812e-14  1.27037530498e-14  1.49478694629e-14  1.24104446071e-14  8.65834706382e-15  1.06633432567e-14  1.16115498714e-14
 1.0902088952e-14  7.66037458602e-15  1.00050109192e-14  1.31295074972e-14  1.17019796846e-14  1.22908078819e-14  1.15839441934e-14  1.19681332802e-14  1.57703839824e-14  1.06230007417e-14  1.00734159526e-14  1.00101763397e-14  1.1401348737e-14  9.7212667477e-15  1.24767171479e-14  1.15016624315e-14  1.03594526785e-14  9.10558369132e-15  1.01736473128e-14  9.24983654221e-15  1.2171163659e-14  1.146250934e-14  7.25914208519e-15  6.62708549022e-15  1.44147828609e-14  1.31422996904e-14  1.1703968871e-14  1.47459797061e-14  1.38626562836e-14  1.28251035087e-14  1.33990128138e-14  1.33907328148e-14  1.93402365507e-14  1.82738491116e-14  1.68719281279e-14  1.98231798931e-14  1.89058983683e-14  2.83630745755e-14  2.82328713676e-14  3.21257938394e-14  3.7088371338e-14  4.27069410905e-14  4.7651540292e-14  5.47172966198e-14  6.30798710296e-14  7.01118589431e-14  8.48249788977e-14  1.0096234587e-13  1.21492200661e-13  1.47449805491e-13  1.7438420775e-13  2.13012102777e-13  2.67868516942e-13  3.40261254471e-13  4.44315415822e-13  6.09524406964e-13  9.21243545936e-13  1.72111137092e-12  4.88143988941e-12  1.72237859199e-12  9.2653481465e-13  6.14556209684e-13  4.46286711721e-13  3.43895726773e-13  2.68853504989e-13  2.15692332323e-13  1.73664442273e-13  1.42523013728e-13  1.20513606035e-13  1.02332876767e-13  8.34725202844e-14  7.40796620485e-14  6.22881172057e-14  5.33687548149e-14  4.37706071889e-14  4.37188304045e-14  3.66393430556e-14  3.35388289098e-14  2.73715815824e-14  2.31148918364e-14  2.27049688173e-14  2.30324300655e-14  1.93286544814e-14  2.08915684288e-14  1.60949148851e-14  1.44149085458e-14  1.69044550142e-14  2.40708535701e-14  1.72474998688e-14  1.37414034485e-14  1.3948311626e-14  1.25493401529e-14  1.24343336884e-14  1.15942212595e-14  1.11180616076e-14  1.23218886647e-14
 1.05955201212e-14  7.80442822397e-15  9.81731712359e-15  9.83376513023e-15  7.60989835153e-15  8.23586327195e-15  1.12174814875e-14  9.39333317849e-15  1.03283410766e-14  1.20825556617e-14  8.27788924286e-15  9.14573615105e-15  1.01626467693e-14  1.02161760495e-14  1.19202647588e-14  8.02655318657e-15  9.36982415252e-15  9.61669358101e-15  8.70217959797e-15  6.50744252062e-15  1.03739134847e-14  1.0018425606e-14  1.16650139382e-14  1.01523043906e-14  1.02385731087e-14  1.14495159163e-14  1.05556774112e-14  1.19699900376e-14  1.57249964226e-14  1.40447563066e-14  1.55879793064e-14  1.44850480954e-14  1.7145993184e-14  1.87005313677e-14  1.92033644723e-14  1.94298247827e-14  2.21952873924e-14  2.46317323041e-14  2.99437508556e-14  3.12594714946e-14  3.35397126576e-14  4.06692805246e-14  4.39134532856e-14  4.83632420989e-14  5.33763013493e-14  6.32163824609e-14  7.21507838349e-14  8.78632040714e-14  1.02129330188e-13  1.24262915271e-13  1.44241688605e-13  1.73798691414e-13  2.14232031686e-13  2.67516312484e-13  3.37702519339e-13  4.4125419554e-13  6.09325585846e-13  9.25327723832e-13  1.72237859199e-12  4.88951317551e-12  1.72286342744e-12  9.2584622034e-13  6.12454443235e-13  4.45871569364e-13  3.42705179814e-13  2.68039432473e-13  2.16731839397e-13  1.78365356527e-13  1.44679301967e-13  1.20423623852e-13  9.52434266142e-14  8.48708836872e-14  7.61811344408e-14  6.27352676785e-14  5.42233657527e-14  4.8133969824e-14  4.58378015103e-14  3.82376362104e-14  3.42962732473e-14  2.61966523612e-14  2.50121940939e-14  2.21898298164e-14  2.17253878323e-14  2.17905508881e-14  1.64309000913e-14  2.12349958423e-14  1.78195922259e-14  1.69908291229e-14  1.5932454989e-14  1.45917641924e-14  1.1326113924e-14  1.26794811332e-14  1.12690711915e-14  1.75090642711e-14  1.0703252835e-14  1.60285957592e-14
 1.00100788729e-14  9.20911579504e-15  1.20505953251e-14  1.32428387258e-14  1.10396607128e-14  1.33172665134e-14  1.07112726949e-14  1.23701439938e-14  1.39004562695e-14  1.22515586881e-14  1.05302492294e-14  1.0082732285e-14  7.81805704677e-15  1.121096749e-14  1.11479328152e-14  1.13268645468e-14  1.01443373906e-14  1.01678699727e-14  9.1246809645e-15  9.64434828067e-15  1.08166299928e-14  8.28380202002e-15  1.37656592875e-14  1.07388618302e-14  1.16893535852e-14  1.27917920622e-14  1.28955895521e-14  1.31586165048e-14  1.41817522744e-14  1.20269017889e-14  1.90271057428e-14  1.66703382509e-14  1.80797273666e-14  1.64061235476e-14  1.69272288275e-14  1.95339730475e-14  1.86157049268e-14  2.13007235973e-14  2.78851812878e-14  2.7157417056e-14  2.9092513916e-14  3.69846851909e-14  3.58506312117e-14  4.00866839149e-14  4.52590583905e-14  5.38532033038e-14  5.72032225087e-14  7.42731823373e-14  8.6655103077e-14  1.00267402311e-13  1.21282962939e-13  1.41955366858e-13  1.76349028816e-13  2.11950686493e-13  2.67444424168e-13  3.40578821911e-13  4.44596397341e-13  6.15861489162e-13  9.2653481465e-13  1.72286342744e-12  4.89661994161e-12  1.72085126205e-12  9.24012426959e-13  6.08426847255e-13  4.45875051203e-13  3.38898716791e-13  2.67288374853e-13  2.1380745119e-13  1.73503045961e-13  1.4298315444e-13  1.18780808003e-13  9.74567019061e-14  8.63739616394e-14  7.45067825606e-14  6.23815633127e-14  5.39086210744e-14  5.0054668573e-14  4.47633505555e-14  3.80220371946e-14  2.89355532485e-14  2.9407889245e-14  2.8846910796e-14  2.36109274319e-14  2.08646727602e-14  2.07897552323e-14  1.53578002775e-14  1.39829716937e-14  1.44880052416e-14  1.35165822139e-14  1.58753210982e-14  1.18967603097e-14  1.42574764041e-14  7.27093255632e-15  1.15888762234e-14  1.18505299579e-14  1.64126156914e-14
 1.33290038294e-14  1.43358574055e-14  1.61839428961e-14  1.58769267974e-14  1.68612951563e-14  1.62914199667e-14  1.7014379108e-14  1.11437129554e-14  1.09670814708e-14  8.21997199526e-15  1.09147104354e-14  1.06905827998e-14  1.06139816397e-14  1.20318066006e-14  1.15271016485e-14  1.3159677666e-14  6.16851068676e-15  1.22782448946e-14  1.2831727002e-14  1.09639537374e-14  1.47962454373e-14  1.2743136424e-14  1.58641568901e-14  1.32366498178e-14  1.54234490497e-14  1.61652808234e-14  1.42279415653e-14  1.19664334903e-14  1.58086854406e-14  1.36001113333e-14  1.9314329503e-14  1.53412413523e-14  1.65484697973e-14  1.55886723912e-14  1.98659523637e-14  1.71213539249e-14  1.70819849011e-14  2.18163004635e-14  2.74302757176e-14  2.76653668976e-14  2.74142958662e-14  3.11941720955e-14  3.44556663925e-14  3.76420932196e-14  3.90078734931e-14  4.66040593661e-14  5.15264531671e-14  6.20765124076e-14  7.17260058529e-14  8.6017727805e-14  1.02183549277e-13  1.19929705631e-13  1.44169881977e-13  1.74692338546e-13  2.18932160154e-13  2.69720491508e-13  3.40401273736e-13  4.50442676612e-13  6.14556209684e-13  9.2584622034e-13  1.72085126205e-12  4.8822469542e-12  1.71748176893e-12  9.21409763883e-13  6.16020803914e-13  4.48323782953e-13  3.44218741549e-13  2.708326939e-13  2.14797910192e-13  1.74075655105e-13  1.44288766736e-13  1.20566582024e-13  1.00276280852e-13  8.49525283478e-14  7.35365628132e-14  6.58467211434e-14  5.57040659445e-14  5.09438525679e-14  4.29103754068e-14  3.48956418481e-14  3.47078806381e-14  3.34776142608e-14  3.11649311977e-14  2.85244771158e-14  2.28092922303e-14  2.04761629101e-14  1.73334583765e-14  1.89605876737e-14  1.50244426787e-14  1.35364468865e-14  1.14718564522e-14  1.54652529624e-14  1.40881615266e-14  1.2905406886e-14  9.7598492181e-15  1.48079121121e-14
 1.07326601314e-14  1.04460119993e-14  1.35135323983e-14  1.05449256285e-14  1.40480214983e-14  1.1914726457e-14  1.40925430765e-14  1.39354030579e-14  1.61835165599e-14  8.64658537131e-15  9.47491233662e-15  9.35897342054e-15  1.15725762922e-14  1.21873830662e-14  1.43097472381e-14  1.07566691374e-14  1.15116098363e-14  1.26019011805e-14  1.10867468937e-14  9.47117618815e-15  1.17560112939e-14  1.25853787341e-14  1.19613774953e-14  8.98387785324e-15  1.12294837741e-14  1.25861074409e-14  1.42414115505e-14  1.1768067087e-14  9.56077755563e-15  1.22554121555e-14  1.59519980561e-14  1.237763383e-14  1.33952681881e-14  1.83891108262e-14  1.93017332782e-14  1.45646744963e-14  1.7965818842e-14  1.73639551058e-14  2.37872860943e-14  2.44977517674e-14  2.35363683805e-14  2.57198923113e-14  2.87805396686e-14  2.9889308317e-14  3.54528597701e-14  4.13988749303e-14  4.54067962342e-14  5.32668354286e-14  6.39566984211e-14  7.76228141787e-14  8.68049940606e-14  9.76563742303e-14  1.19397968967e-13  1.46680965024e-13  1.80617571194e-13  2.18497221603e-13  2.69459602097e-13  3.4495130219e-13  4.46286711721e-13  6.12454443235e-13  9.24012426959e-13  1.71748176893e-12  4.88840022814e-12  1.72132673028e-12  9.28266919454e-13  6.13782628154e-13  4.48299900003e-13  3.41614605134e-13  2.68137524291e-13  2.16871975624e-13  1.74755892109e-13  1.45588808633e-13  1.23351203758e-13  1.0236387644e-13  8.73222792595e-14  7.4518196538e-14  6.49217031775e-14  5.72220295916e-14  5.08854117138e-14  3.94210302796e-14  3.56113241145e-14  3.62176233844e-14  2.93470390937e-14  2.70203059031e-14  2.1536588037e-14  1.91396285801e-14  1.74552998395e-14  1.89810538872e-14  1.53197026678e-14  1.0949844639e-14  1.14321014014e-14  1.41450343519e-14  1.30169749685e-14  1.54629159469e-14  8.37381231565e-15  9.3556974399e-15
 1.53464016845e-14  1.07613840241e-14  1.5455718623e-14  1.68285294e-14  9.78751585898e-15  1.28097262449e-14  1.51854117769e-14  1.13123943308e-14  8.15503558367e-15  9.27176976872e-15  1.25875166924e-14  8.68516444642e-15  9.36403358043e-15  9.13750736918e-15  1.07760300168e-14  8.90709861561e-15  7.14498312229e-15  1.10029621519e-14  8.0442389017e-15  1.37694670415e-14  8.54573277693e-15  1.31894793237e-14  1.22905372216e-14  1.0922304724e-14  1.36348636637e-14  1.17115363105e-14  1.19404005218e-14  8.6126447066e-15  6.98578062113e-15  7.18848961082e-15  9.42509796056e-15  1.05084588508e-14  1.04097529008e-14  1.57949964978e-14  1.32347489497e-14  1.59999364937e-14  1.3787904096e-14  1.84990381645e-14  2.21505743106e-14  2.59069398624e-14  2.28895597934e-14  2.75092163158e-14  2.89019405052e-14  2.90026396014e-14  3.14674272341e-14  3.59846016109e-14  4.13591528833e-14  4.73703062743e-14  5.2674861411e-14  6.77051751876e-14  7.46540874707e-14  8.29023519287e-14  1.00594476517e-13  1.20047239142e-13  1.49743198182e-13  1.76337398873e-13  2.15579193809e-13  2.7020832258e-13  3.43895726773e-13  4.45871569364e-13  6.08426847255e-13  9.21409763883e-13  1.72132673028e-12  4.88843470689e-12  1.71925803297e-12  9.22014082174e-13  6.16027623541e-13  4.48313407203e-13  3.38252554259e-13  2.66474463071e-13  2.19045956362e-13  1.73667083021e-13  1.45176316406e-13  1.21221195665e-13  1.03361454805e-13  8.51370454589e-14  7.01871743106e-14  6.79469382525e-14  5.64023483977e-14  4.49118844683e-14  3.77017516666e-14  3.47976422462e-14  3.39133282614e-14  3.03851454446e-14  2.82944853013e-14  2.57473829828e-14  1.98726979115e-14  2.13950752652e-14  1.92013958002e-14  1.38625547914e-14  1.46104060761e-14  1.86055831605e-14  1.54607452968e-14  1.86204259639e-14  1.33624855459e-14  1.47794860762e-14
 1.48713296235e-14  1.20834680139e-14  1.62197697163e-14  1.59801268984e-14  1.41793229149e-14  1.47739637188e-14  1.71377604492e-14  1.58133840151e-14  1.16850137258e-14  9.31832272856e-15  1.07889086147e-14  1.35017365719e-14  8.45626636653e-15  8.91564958148e-15  1.00425969744e-14  1.25040894835e-14  1.24670425134e-14  1.1347011225e-14  9.473917576e-15  9.04455368348e-15  1.0051360715e-14  1.17989044077e-14  1.54450381023e-14  1.51850887742e-14  9.7582085344e-15  1.01487961049e-14  8.89674169476e-15  5.81916793844e-15  7.31692120494e-15  9.13073263927e-15  5.15897955965e-15  8.64194390797e-15  1.07853429389e-14  1.47673134071e-14  1.48620391497e-14  1.6665525301e-14  1.71979607997e-14  2.03517758135e-14  2.19690242862e-14  2.39168496442e-14  2.10069054686e-14  1.97909306188e-14  2.55656518176e-14  3.21595917212e-14  3.23326429538e-14  3.37688672139e-14  4.14049358915e-14  4.33012844071e-14  4.73512876022e-14  5.64488768608e-14  6.51459675052e-14  7.33064025745e-14  8.62600124498e-14  1.01132364974e-13  1.20426940736e-13  1.44921919067e-13  1.7569681103e-13  2.15948017572e-13  2.68853504989e-13  3.42705179814e-13  4.45875051203e-13  6.16020803914e-13  9.28266919454e-13  1.71925803297e-12  4.88834376982e-12  1.72024128802e-12  9.23505703626e-13  6.13229032512e-13  4.45596860033e-13  3.39894731645e-13  2.66480269859e-13  2.12750221061e-13  1.72882676414e-13  1.42172118044e-13  1.21603968447e-13  9.9363903793e-14  8.35175270476e-14  7.60620133311e-14  6.60762824065e-14  5.25878261162e-14  4.78852958467e-14  4.19092717627e-14  3.81322413192e-14  3.3707387088e-14  2.69997673634e-14  2.67712925424e-14  2.61718264454e-14  2.26154203946e-14  2.14603542061e-14  1.84485428223e-14  1.74008604904e-14  1.45580555518e-14  1.92720940743e-14  1.60982796566e-14  1.32641458179e-14  1.77679196436e-14
 1.21910246262e-14  1.46895138809e-14  1.53825233226e-14  1.30472306056e-14  1.3114541591e-14  1.22806987446e-14  1.4941580899e-14  1.21986811351e-14  1.21445000115e-14  9.14220300298e-15  9.67930188697e-15  1.15189487721e-14  6.74180067211e-15  1.15770126805e-14  7.63367451394e-15  1.06299837828e-14  6.44263020872e-15  1.04178368402e-14  9.1374791439e-15  1.138892711e-14  7.63762394133e-15  1.18208789654e-14  1.22806034322e-14  1.42996820057e-14  1.07450198625e-14  1.25795383022e-14  1.17182824948e-14  1.31755765559e-14  1.10737878033e-14  9.33218869344e-15  7.63080624835e-15  8.43968118539e-15  1.15136083755e-14  1.73724820162e-14  1.53969050769e-14  1.23935840172e-14  1.20674302401e-14  1.81753220515e-14  1.69065102909e-14  1.98941878982e-14  1.86116847366e-14  2.02811138702e-14  2.48004702945e-14  2.53836261219e-14  2.93193302703e-14  2.97834822779e-14  3.42735877694e-14  4.13237516423e-14  4.26536211858e-14  5.29841997291e-14  6.13471635599e-14  6.66227908198e-14  7.35937953264e-14  8.3432939944e-14  9.99772606734e-14  1.23603092423e-13  1.47895746367e-13  1.78755138396e-13  2.15692332323e-13  2.68039432473e-13  3.38898716791e-13  4.48323782953e-13  6.13782628154e-13  9.22014082174e-13  1.72024128802e-12  4.87449434138e-12  1.71625842851e-12  9.23826835307e-13  6.13312225704e-13  4.46708586245e-13  3.40150067138e-13  2.66920022138e-13  2.13287483599e-13  1.72424750765e-13  1.47859573264e-13  1.20209910718e-13  1.00933077974e-13  8.74450528171e-14  7.88535121149e-14  6.45948414768e-14  5.53662308064e-14  4.54807232554e-14  3.96364527404e-14  3.98303918177e-14  3.33150953893e-14  3.20541454537e-14  2.41760949527e-14  2.06526273522e-14  2.31373129479e-14  2.23847130849e-14  1.82491893391e-14  1.45507359958e-14  1.79885528156e-14  1.49887850566e-14  1.21345289714e-14  1.57291001993e-14
 1.54989081856e-14  1.36011025339e-14  1.180829686e-14  1.16105244329e-14  1.1985674871e-14  1.14601109755e-14  1.71569462416e-14  1.21111115801e-14  9.44990853464e-15  1.29365460638e-14  1.17724352977e-14  1.20557945299e-14  9.19154698527e-15  6.28219343715e-15  6.44377668366e-15  1.04971691351e-14  8.86592815354e-15  1.1641068985e-14  1.32223154062e-14  1.34082252203e-14  6.83769129396e-15  1.41571968938e-14  1.3171411565e-14  8.30636354121e-15  8.51337712012e-15  8.25466551213e-15  9.40402642756e-15  1.31209255038e-14  1.2817069263e-14  1.04639973499e-14  8.17633761726e-15  8.55337648673e-15  1.02606082092e-14  1.28122871852e-14  1.45346225666e-14  1.28619347451e-14  1.50892663359e-14  1.42975654442e-14  1.86547488343e-14  1.81065165129e-14  1.99557494591e-14  1.78009558264e-14  2.24366171301e-14  2.56586773253e-14  2.89177456721e-14  2.95684459169e-14  2.69201408487e-14  3.69501850322e-14  3.96930851787e-14  4.05876983207e-14  5.07729391987e-14  5.21714963654e-14  6.40823623039e-14  7.32549887135e-14  8.59563569878e-14  1.03649727486e-13  1.23674479395e-13  1.44409181395e-13  1.73664442273e-13  2.16731839397e-13  2.67288374853e-13  3.44218741549e-13  4.48299900003e-13  6.16027623541e-13  9.23505703626e-13  1.71625842851e-12  4.89363984148e-12  1.72217895149e-12  9.25118922595e-13  6.16304841355e-13  4.48056387543e-13  3.40495933445e-13  2.70339314456e-13  2.16050766235e-13  1.76176285217e-13  1.41680467832e-13  1.2253045778e-13  1.04301553027e-13  8.92567631673e-14  7.9091961992e-14  6.63784647229e-14  5.44893259539e-14  4.63233964251e-14  4.17789321168e-14  3.38284139389e-14  2.741519104e-14  2.82009481856e-14  2.24180820863e-14  2.0987407244e-14  2.13741893691e-14  1.51733084927e-14  1.75900273665e-14  1.67008722443e-14  1.71713754134e-14  1.43611452964e-14  1.75746163733e-14
 1.44328877729e-14  1.13675527717e-14  1.36820807557e-14  1.17598786792e-14  1.230256035e-14  1.36294101503e-14  1.51902668814e-14  1.3488714161e-14  1.07263431283e-14  1.16524411778e-14  9.18478800327e-15  1.23272479706e-14  5.78823636703e-15  9.10445488428e-15  1.01261376099e-14  1.02544889488e-14  8.60805376699e-15  1.4660021517e-14  1.34385716481e-14  1.67910212558e-14  1.04260730203e-14  1.56374442656e-14  1.40219002214e-14  1.29662947017e-14  9.40515450889e-15  1.09807004023e-14  1.32933446288e-14  1.2132124053e-14  1.07056114531e-14  9.87539218873e-15  8.64469732241e-15  7.49474076955e-15  5.99834491371e-15  1.28040873475e-14  1.28761374054e-14  1.42783381797e-14  1.32763622806e-14  1.16952153216e-14  1.89301681885e-14  1.53161303721e-14  1.80178888256e-14  1.87780441761e-14  1.64405192839e-14  2.13845572798e-14  2.27226595679e-14  2.62909451001e-14  2.88994123945e-14  3.29201985682e-14  3.34766081327e-14  3.49269689863e-14  4.73318937482e-14  4.54604181549e-14  5.31443389756e-14  6.19429663047e-14  7.17441078423e-14  8.71310791786e-14  1.01127086677e-13  1.21753384987e-13  1.42523013728e-13  1.78365356527e-13  2.1380745119e-13  2.708326939e-13  3.41614605134e-13  4.48313407203e-13  6.13229032512e-13  9.23826835307e-13  1.72217895149e-12  4.89024041322e-12  1.71971615449e-12  9.25731754759e-13  6.13964502776e-13  4.48972477186e-13  3.40851215787e-13  2.68914237566e-13  2.18908699146e-13  1.76244458831e-13  1.47962535711e-13  1.236464915e-13  1.0532753446e-13  8.70953362341e-14  7.36309316613e-14  6.27434067119e-14  5.79863898535e-14  4.87906192435e-14  4.12459205848e-14  3.57066393748e-14  3.48217367371e-14  2.73190130373e-14  2.77179379854e-14  2.41999563568e-14  2.68856482696e-14  2.22449892765e-14  1.79284978977e-14  1.64593181699e-14  1.4867864171e-14  1.68702667787e-14
 1.77846412949e-14  1.55766860035e-14  1.41748132646e-14  1.1499697727e-14  1.11180420638e-14  9.58897646683e-15  1.45345920561e-14  1.26243741374e-14  1.00103176667e-14  8.52755516641e-15  1.29353991845e-14  1.26995653401e-14  1.17632726306e-14  1.45427253631e-14  1.18424773914e-14  1.44226703698e-14  1.21269453931e-14  1.48140818022e-14  1.57430682193e-14  1.14223487271e-14  1.09716029442e-14  1.08214449679e-14  1.19075061541e-14  1.33931329947e-14  1.23899778321e-14  9.67081257363e-15  9.50265863923e-15  1.10220957721e-14  1.16930173294e-14  1.01348070675e-14  1.0110963869e-14  1.08335466035e-14  9.21229020779e-15  1.14393982737e-14  9.72103157885e-15  1.04883856588e-14  1.53682966564e-14  8.38061857425e-15  1.51928206066e-14  1.8032574139e-14  1.60839423797e-14  1.73029750386e-14  2.09375992757e-14  1.68255652308e-14  2.13873175178e-14  2.35169094081e-14  2.65694095554e-14  2.83696139038e-14  3.16552866857e-14  3.34323554403e-14  4.10352632026e-14  3.82586889503e-14  4.61275332134e-14  5.24769121943e-14  6.33150123328e-14  7.31288750397e-14  8.69550008226e-14  9.86138909588e-14  1.20513606035e-13  1.44679301967e-13  1.73503045961e-13  2.14797910192e-13  2.68137524291e-13  3.38252554259e-13  4.45596860033e-13  6.13312225704e-13  9.25118922595e-13  1.71971615449e-12  4.87261529009e-12  1.72139249269e-12  9.23613156277e-13  6.12820276793e-13  4.46244627082e-13  3.42541209161e-13  2.70214525113e-13  2.15250095479e-13  1.77537567675e-13  1.44455785885e-13  1.20340817685e-13  9.87077449557e-14  8.61549066155e-14  7.34705743347e-14  6.41546735885e-14  5.69022742451e-14  4.4210685917e-14  3.81129615957e-14  3.7847128801e-14  2.96357960764e-14  2.83275346338e-14  2.83449402036e-14  2.35486710074e-14  2.32437097476e-14  2.54672143638e-14  2.16937877707e-14  1.72238196669e-14  1.52002164201e-14
 1.74894986913e-14  1.49087452207e-14  1.48421843204e-14  1.30143430237e-14  1.0563576401e-14  1.04212406104e-14  1.46741076594e-14  1.7730824644e-14  1.26164655686e-14  1.58178607515e-14  1.26515271352e-14  1.4968279003e-14  1.54869141057e-14  1.16055518896e-14  1.34303814301e-14  1.42045292334e-14  1.25408102008e-14  1.55660130963e-14  1.43311332477e-14  1.10742586248e-14  1.14007384619e-14  1.25673171026e-14  1.28580687082e-14  1.20553103732e-14  9.73966013274e-15  1.192751482e-14  1.23183236946e-14  1.17884005751e-14  1.08594930922e-14  1.08807579117e-14  1.04851228291e-14  9.10608009606e-15  1.31687626285e-14  1.157275966e-14  9.52561176099e-15  8.57965441281e-15  1.3095707637e-14  7.92085242216e-15  1.03816891638e-14  1.58831301116e-14  1.70415276549e-14  1.68241173725e-14  2.06194115865e-14  1.52622106359e-14  1.66542968282e-14  1.70208930479e-14  1.88703047864e-14  2.11544677636e-14  2.59055717007e-14  2.59683089306e-14  3.46985751222e-14  3.51884597011e-14  3.60860137798e-14  4.0912706426e-14  5.54991982977e-14  6.37568384916e-14  6.99184573837e-14  8.32473838942e-14  1.02332876767e-13  1.20423623852e-13  1.4298315444e-13  1.74075655105e-13  2.16871975624e-13  2.66474463071e-13  3.39894731645e-13  4.46708586245e-13  6.16304841355e-13  9.25731754759e-13  1.72139249269e-12  4.8859896431e-12  1.71832810649e-12  9.23821203179e-13  6.14058120852e-13  4.46643166609e-13  3.41700102786e-13  2.676383275e-13  2.2028428031e-13  1.72791431294e-13  1.39790435028e-13  1.1973267213e-13  1.00462720494e-13  8.46055375949e-14  7.29052674132e-14  6.62849744905e-14  5.04340450994e-14  4.72198069834e-14  4.25661589274e-14  3.92732530613e-14  3.31172894744e-14  3.03945968692e-14  2.44014826946e-14  2.14080337708e-14  2.02885693456e-14  1.9483930005e-14  2.51256994711e-14  1.91368037716e-14
 1.27732213528e-14  1.10658107053e-14  1.06020326991e-14  1.39107093042e-14  1.28509054468e-14  1.51114871081e-14  1.82194905994e-14  1.40367344147e-14  1.39558046561e-14  1.21455851539e-14  1.31387739247e-14  1.13238402432e-14  1.30672578851e-14  1.11220218605e-14  1.66852917074e-14  1.23695753756e-14  1.10688108065e-14  1.16415764546e-14  1.36901700821e-14  6.11375691978e-15  1.04216972789e-14  1.03066717708e-14  9.95112318792e-15  1.10015280058e-14  1.18138152188e-14  1.16090299208e-14  1.00826976195e-14  9.41466914627e-15  1.38900007478e-14  1.21531114025e-14  1.15295711216e-14  1.22312722072e-14  1.64312385073e-14  1.21855009262e-14  1.32712905448e-14  1.57667731338e-14  1.3406516839e-14  8.04610610661e-15  9.73535662325e-15  1.32018132466e-14  1.86576914981e-14  1.8911781005e-14  1.72869086766e-14  1.80142122821e-14  1.80221235818e-14  1.83189561606e-14  2.3280127089e-14  2.14991552741e-14  2.10034163119e-14  2.54867531366e-14  3.31535359564e-14  3.18266635815e-14  3.43552192282e-14  3.99442506136e-14  4.89906020373e-14  5.61519116765e-14  6.18368852284e-14  7.01258227474e-14  8.34725202844e-14  9.52434266142e-14  1.18780808003e-13  1.44288766736e-13  1.74755892109e-13  2.19045956362e-13  2.66480269859e-13  3.40150067138e-13  4.48056387543e-13  6.13964502776e-13  9.23613156277e-13  1.71832810649e-12  4.89311815268e-12  1.72295222268e-12  9.27004973955e-13  6.1195104471e-13  4.46867667775e-13  3.42581796143e-13  2.72056335238e-13  2.13039670596e-13  1.76314851798e-13  1.45158682803e-13  1.20807765455e-13  9.97277799892e-14  8.79364129029e-14  7.64614468348e-14  6.40331423988e-14  5.79218431039e-14  4.92876100604e-14  4.29649820688e-14  4.08202068141e-14  3.66096631912e-14  3.21335319253e-14  2.81163012513e-14  2.34804973821e-14  1.89962598805e-14  2.16314529751e-14  1.58537136075e-14
 1.75954356037e-14  1.4192342425e-14  1.74987441543e-14  1.79310055341e-14  1.25799803115e-14  1.39188914593e-14  1.64647355599e-14  1.26551264032e-14  1.68076249419e-14  1.45088371887e-14  1.54193314065e-14  1.38472643904e-14  1.56378827759e-14  1.23554768834e-14  1.33537756087e-14  1.31333034465e-14  7.77440190344e-15  9.4554312477e-15  1.48667513136e-14  9.26103065233e-15  8.85815588963e-15  8.96459895798e-15  6.0260969039e-15  9.19872537342e-15  9.82507214903e-15  1.27422029009e-14  9.75161587107e-15  1.06760991827e-14  9.50570681386e-15  1.11637506721e-14  1.17428716104e-14  1.64747647721e-14  1.5427543572e-14  1.22901852183e-14  8.68300878643e-15  9.86552716566e-15  1.139927386e-14  1.16261245684e-14  1.40613844939e-14  1.2616212697e-14  1.92181274226e-14  1.8072228623e-14  1.38763624274e-14  1.42600884289e-14  1.66966624356e-14  1.95371716292e-14  2.0126531632e-14  2.18683140794e-14  2.37775080601e-14  3.13016073047e-14  2.90946296954e-14  3.07320650598e-14  3.32560488731e-14  3.59883544309e-14  4.4360392007e-14  4.46222013942e-14  5.09077085992e-14  6.16528075206e-14  7.40796620485e-14  8.48708836872e-14  9.74567019061e-14  1.20566582024e-13  1.45588808633e-13  1.73667083021e-13  2.12750221061e-13  2.66920022138e-13  3.40495933445e-13  4.48972477186e-13  6.12820276793e-13  9.23821203179e-13  1.72295222268e-12  4.8919336286e-12  1.72230391285e-12  9.2239418911e-13  6.12033234521e-13  4.47091435096e-13  3.41996012513e-13  2.65909673745e-13  2.17265397848e-13  1.74169496273e-13  1.45444529658e-13  1.21171215597e-13  1.03629475236e-13  8.8006515889e-14  7.32573831288e-14  6.69427984833e-14  5.55320285991e-14  4.66212099511e-14  4.54549045073e-14  4.27821357665e-14  3.39907070045e-14  3.10030708734e-14  2.42617512982e-14  2.32233837819e-14  2.42900221678e-14  1.99028316638e-14
 2.42161247041e-14  1.56120365438e-14  1.72003993548e-14  1.69185743512e-14  1.95969542062e-14  1.37005498736e-14  1.43753268387e-14  1.60121835871e-14  1.2047102695e-14  1.2044451523e-14  8.86947505164e-15  1.09128016702e-14  1.01834288657e-14  1.03338543865e-14  8.23110972475e-15  1.21636468392e-14  1.14845104214e-14  1.05287479076e-14  1.04300290715e-14  8.13090400349e-15  1.24695404449e-14  1.36009998833e-14  9.75254307206e-15  1.50430525347e-14  1.4203649127e-14  1.67013415246e-14  8.41012007124e-15  1.13006752778e-14  1.20142698901e-14  1.22663644054e-14  8.28972466635e-15  1.29165806542e-14  1.23512271636e-14  8.99511657121e-15  3.32858293736e-15  1.07639687926e-14  7.18781682877e-15  1.07415952006e-14  1.36410774606e-14  1.18542716306e-14  9.79181759928e-15  1.4854195018e-14  1.01771269576e-14  1.37436368812e-14  1.62467332515e-14  1.42713993188e-14  1.99631250186e-14  2.0710320132e-14  1.91255420147e-14  2.11919909119e-14  2.25425692536e-14  2.93525765602e-14  2.87106696138e-14  3.172103797e-14  3.87685003013e-14  4.23582461888e-14  5.03711027354e-14  5.35841384337e-14  6.22881172057e-14  7.61811344408e-14  8.63739616394e-14  1.00276280852e-13  1.23351203758e-13  1.45176316406e-13  1.72882676414e-13  2.13287483599e-13  2.70339314456e-13  3.40851215787e-13  4.46244627082e-13  6.14058120852e-13  9.27004973955e-13  1.72230391285e-12  4.87383066349e-12  1.72036405894e-12  9.23954440391e-13  6.12540709733e-13  4.45542856849e-13  3.38052711001e-13  2.62899976787e-13  2.1025204446e-13  1.73475068028e-13  1.38035259221e-13  1.1879306982e-13  9.98913694552e-14  8.46592652414e-14  7.57374497874e-14  6.37347727433e-14  5.62178899414e-14  4.73326512541e-14  4.27810539948e-14  3.75470325902e-14  3.43957397665e-14  2.61633412462e-14  2.72692730197e-14  2.46075693168e-14  1.989623057e-14
 2.76758482025e-14  2.0672126776e-14  2.21016643251e-14  1.70939670926e-14  2.07913456605e-14  1.44683166041e-14  1.34617932883e-14  1.58039919943e-14  9.70123018422e-15  9.25817620133e-15  1.02643962674e-14  8.57597316056e-15  1.04075979347e-14  1.30497724105e-14  1.79675707767e-14  1.54599771656e-14  1.3088619625e-14  1.38455895777e-14  1.26979176945e-14  1.21344860904e-14  1.22493561118e-14  1.21635282471e-14  9.57965904752e-15  1.25325473461e-14  1.24865235878e-14  1.01375091754e-14  6.39439443537e-15  9.92646822427e-15  1.22340056902e-14  1.30703004097e-14  9.11584286208e-15  1.16317877225e-14  1.55216816718e-14  1.25623450757e-14  6.97720410368e-15  7.7885917358e-15  7.92502835809e-15  1.18424177566e-14  1.03714585403e-14  1.52538400962e-14  1.27441987936e-14  1.40529435188e-14  1.12049343589e-14  1.31046237473e-14  1.13834782919e-14  1.25812425549e-14  1.44401778696e-14  1.60359594403e-14  1.87236263011e-14  2.01224078991e-14  2.11139368979e-14  2.51716643972e-14  2.36303583685e-14  2.81777364777e-14  3.49620841355e-14  3.73301195098e-14  3.81798808673e-14  4.70594495287e-14  5.33687548149e-14  6.27352676785e-14  7.45067825606e-14  8.49525283478e-14  1.0236387644e-13  1.21221195665e-13  1.42172118044e-13  1.72424750765e-13  2.16050766235e-13  2.68914237566e-13  3.42541209161e-13  4.46643166609e-13  6.1195104471e-13  9.2239418911e-13  1.72036405894e-12  4.90817518012e-12  1.72280573736e-12  9.23090966187e-13  6.1641255434e-13  4.46213340308e-13  3.41109186718e-13  2.66283168065e-13  2.14165962715e-13  1.77023398267e-13  1.45086780678e-13  1.20884080091e-13  9.94111569295e-14  8.82865191376e-14  7.53744633818e-14  6.85396885536e-14  5.59089645484e-14  5.13655606677e-14  4.16966073453e-14  3.66262134366e-14  2.81229089781e-14  3.03424829594e-14  2.84260352345e-14  2.45987506236e-14
 2.66464085713e-14  2.40696456795e-14  1.91529119261e-14  1.62397162405e-14  1.56106741771e-14  1.80761789613e-14  1.37920832348e-14  1.60086517942e-14  1.64705371243e-14  1.43882277315e-14  1.18458544851e-14  1.38994691078e-14  9.63785147863e-15  1.4641945484e-14  1.55513967591e-14  1.11154647028e-14  1.15937872976e-14  1.66649963281e-14  1.41020899431e-14  1.40509892231e-14  1.46458399833e-14  1.20870911871e-14  1.3662782406e-14  1.14851230168e-14  1.66578119992e-14  1.28702050095e-14  1.02570454227e-14  1.24276155263e-14  1.22876029814e-14  1.44677836415e-14  7.78850995771e-15  1.32327999114e-14  1.52678292867e-14  9.79348470854e-15  8.1501837516e-15  1.38597970144e-14  8.4845312288e-15  8.13033191184e-15  1.27046064059e-14  1.81120768417e-14  1.31182730846e-14  1.47944649594e-14  1.3949987723e-14  1.35512569682e-14  1.14035434375e-14  1.03319090588e-14  1.59710313741e-14  1.94360405619e-14  1.85053062849e-14  2.0270672427e-14  1.65167871675e-14  2.56550316963e-14  2.19766856655e-14  2.5581117343e-14  2.84017863896e-14  3.27515918202e-14  3.29172896821e-14  4.06946643184e-14  4.37706071889e-14  5.42233657527e-14  6.23815633127e-14  7.35365628132e-14  8.73222792595e-14  1.03361454805e-13  1.21603968447e-13  1.47859573264e-13  1.76176285217e-13  2.18908699146e-13  2.70214525113e-13  3.41700102786e-13  4.46867667775e-13  6.12033234521e-13  9.23954440391e-13  1.72280573736e-12  4.88760788892e-12  1.71991914005e-12  9.2316604781e-13  6.12368575782e-13  4.47749409193e-13  3.39133096328e-13  2.68070968334e-13  2.16555279016e-13  1.74936822567e-13  1.41479418484e-13  1.15347258839e-13  1.00493150088e-13  8.41960032135e-14  7.11075195809e-14  5.96632285995e-14  5.35065246256e-14  4.24431495046e-14  4.05814681309e-14  3.5073429537e-14  3.18840367218e-14  2.78048749029e-14  2.81077747033e-14
 2.38480654363e-14  2.62041291849e-14  2.34000741196e-14  2.16834433531e-14  2.0714518397e-14  2.29644040617e-14  1.97218265005e-14  1.84599789609e-14  1.6579993571e-14  1.38222663995e-14  1.47524927948e-14  1.26657363198e-14  1.25376925884e-14  1.29156900737e-14  1.10049243839e-14  1.1211366988e-14  1.2996670321e-14  1.46043945627e-14  1.4122626997e-14  1.2601682834e-14  1.59886755239e-14  7.93096415242e-15  9.72058624553e-15  1.59131019541e-14  1.63843278191e-14  1.51555043065e-14  1.0389965595e-14  9.75126416094e-15  1.260346092e-14  1.33608387413e-14  7.71926889629e-15  1.10015617098e-14  9.55628817735e-15  1.2109790062e-14  8.36417272395e-15  7.27242218737e-15  1.00062475761e-14  6.65499733597e-15  1.17752203637e-14  1.44292365993e-14  1.12300542006e-14  1.40563950189e-14  1.6035610178e-14  1.5288833532e-14  1.17441307364e-14  1.31273160725e-14  1.52642245796e-14  1.59292223512e-14  1.41496365894e-14  1.65831289242e-14  1.76585011357e-14  2.19485555236e-14  2.14893566567e-14  2.60897932074e-14  2.39952472782e-14  2.93230001883e-14  3.42990335829e-14  3.98427793174e-14  4.37188304045e-14  4.8133969824e-14  5.39086210744e-14  6.58467211434e-14  7.4518196538e-14  8.51370454589e-14  9.9363903793e-14  1.20209910718e-13  1.41680467832e-13  1.76244458831e-13  2.15250095479e-13  2.676383275e-13  3.42581796143e-13  4.47091435096e-13  6.12540709733e-13  9.23090966187e-13  1.71991914005e-12  4.87062944501e-12  1.72047525774e-12  9.18533982137e-13  6.11160170619e-13  4.47036817016e-13  3.44795896639e-13  2.70000468503e-13  2.150790375e-13  1.77589697673e-13  1.46298423893e-13  1.21508738838e-13  1.00768048029e-13  8.35440148792e-14  7.13182521781e-14  6.10628770345e-14  4.77173790192e-14  4.71921081446e-14  4.2783820911e-14  3.57782325378e-14  3.15615479377e-14  3.27489941561e-14
 3.28083966715e-14  3.02197289651e-14  2.95388146642e-14  2.06835349156e-14  2.05257561609e-14  1.8381495875e-14  1.92973381729e-14  1.95500909224e-14  1.72441551413e-14  1.52552771151e-14  1.35083322897e-14  1.70844109898e-14  1.34538631332e-14  1.2994402056e-14  8.77975688248e-15  1.00363571319e-14  1.19472954453e-14  1.35052929487e-14  1.13647977913e-14  8.17708495261e-15  1.27355235405e-14  1.53694309879e-14  1.63357291595e-14  1.37775455e-14  1.75371546804e-14  1.68721346301e-14  1.27402773349e-14  1.31097071836e-14  1.75099976027e-14  1.57978722265e-14  8.39478441309e-15  1.10627248914e-14  1.1246761809e-14  8.66174430069e-15  6.93831117236e-15  6.58888216646e-15  1.13444638221e-14  9.78737006478e-15  1.01385578347e-14  1.08771050789e-14  1.46148320648e-14  1.35684236226e-14  1.62090971577e-14  1.69498701394e-14  1.18061929808e-14  1.26390104952e-14  9.47882920422e-15  1.0259713924e-14  1.44494369198e-14  1.42930086124e-14  1.77766209626e-14  1.8518555883e-14  1.73175260201e-14  2.06256369264e-14  2.44154496335e-14  2.97053199672e-14  3.09702995684e-14  3.34564825046e-14  3.66393430556e-14  4.58378015103e-14  5.0054668573e-14  5.57040659445e-14  6.49217031775e-14  7.01871743106e-14  8.35175270476e-14  1.00933077974e-13  1.2253045778e-13  1.47962535711e-13  1.77537567675e-13  2.2028428031e-13  2.72056335238e-13  3.41996012513e-13  4.45542856849e-13  6.1641255434e-13  9.2316604781e-13  1.72047525774e-12  4.90001503879e-12  1.72268638403e-12  9.26834398128e-13  6.12494399773e-13  4.43274188459e-13  3.40947810909e-13  2.66299711957e-13  2.1793451555e-13  1.76562443728e-13  1.44035026255e-13  1.18953119671e-13  1.02276111225e-13  8.6051965825e-14  7.21508972975e-14  6.10391382049e-14  5.44210032817e-14  4.8774547343e-14  4.27489196466e-14  4.00094293824e-14  3.50554199447e-14
 2.83022486144e-14  2.96281297808e-14  2.73104533106e-14  2.39495026529e-14  2.18263974499e-14  2.07516620443e-14  2.23754222403e-14  2.12788621182e-14  1.88693102104e-14  1.494611553e-14  1.59090136554e-14  1.43717405159e-14  1.5676551501e-14  1.23736665158e-14  1.50245902659e-14  1.47903966075e-14  1.54349856448e-14  1.38394189421e-14  1.29535300011e-14  6.96248549144e-15  1.38887910987e-14  1.38025422762e-14  1.29557414954e-14  1.64358121429e-14  1.36254078142e-14  1.74648315843e-14  1.21239560349e-14  1.22961408223e-14  1.35279964101e-14  1.04100101388e-14  1.07423854676e-14  1.3836295954e-14  1.1397993196e-14  8.40667963481e-15  8.80536518353e-15  1.13564170427e-14  1.19612408239e-14  1.1043544673e-14  1.15407808242e-14  1.24457270074e-14  1.06412497122e-14  1.58534901519e-14  1.32371978973e-14  1.43425453399e-14  1.26966305545e-14  1.47059361052e-14  1.35305947471e-14  8.70667609438e-15  1.32369194385e-14  1.35016370023e-14  1.51899405661e-14  1.85800262058e-14  1.96370534769e-14  1.78441592461e-14  2.14449009028e-14  2.39242220773e-14  2.74168859962e-14  3.16244762152e-14  3.35388289098e-14  3.82376362104e-14  4.47633505555e-14  5.09438525679e-14  5.72220295916e-14  6.79469382525e-14  7.60620133311e-14  8.74450528171e-14  1.04301553027e-13  1.236464915e-13  1.44455785885e-13  1.72791431294e-13  2.13039670596e-13  2.65909673745e-13  3.38052711001e-13  4.46213340308e-13  6.12368575782e-13  9.18533982137e-13  1.72268638403e-12  4.88063361604e-12  1.72094472233e-12  9.24296437267e-13  6.14138960607e-13  4.45295745607e-13  3.40515714165e-13  2.68396593779e-13  2.1614594694e-13  1.72967914623e-13  1.41831932955e-13  1.20222777486e-13  1.02416151273e-13  8.32016844302e-14  7.1690256693e-14  6.37652292232e-14  5.25778559721e-14  4.51396430169e-14  4.36323718154e-14  3.7408388504e-14
 3.76580076528e-14  3.48644048585e-14  3.05126731955e-14  2.68518573463e-14  2.36444765742e-14  2.26763080811e-14  2.56466886069e-14  2.60382406729e-14  2.17681691489e-14  1.71921244278e-14  1.94386739242e-14  1.72213703018e-14  1.50733801316e-14  1.26678663432e-14  1.55752035952e-14  1.34033522518e-14  1.01275817695e-14  1.30271869781e-14  1.45767318779e-14  1.10046355111e-14  1.34858566105e-14  1.11698094414e-14  1.42257868247e-14  1.48813728456e-14  1.1890178709e-14  9.87972671185e-15  1.13076164149e-14  1.20841989323e-14  1.11352299375e-14  1.05941139068e-14  9.95117006169e-15  1.1832634108e-14  7.836411327e-15  9.89689472712e-15  9.00233729597e-15  5.27016890384e-15  7.55873472876e-15  5.10493376221e-15  6.33089281129e-15  1.04505027978e-14  8.55356483833e-15  1.266277104e-14  1.35960183186e-14  1.49736291151e-14  1.3097024051e-14  1.30824293837e-14  1.35937576183e-14  1.46062866365e-14  1.57045983905e-14  1.49356820171e-14  1.5868983696e-14  1.77202624009e-14  1.80123094213e-14  1.90215232786e-14  2.16552362348e-14  2.24645240461e-14  2.75792629639e-14  2.7657591826e-14  2.73715815824e-14  3.42962732473e-14  3.80220371946e-14  4.29103754068e-14  5.08854117138e-14  5.64023483977e-14  6.60762824065e-14  7.88535121149e-14  8.92567631673e-14  1.0532753446e-13  1.20340817685e-13  1.39790435028e-13  1.76314851798e-13  2.17265397848e-13  2.62899976787e-13  3.41109186718e-13  4.47749409193e-13  6.11160170619e-13  9.26834398128e-13  1.72094472233e-12  4.89357793292e-12  1.71937834351e-12  9.25263260305e-13  6.15783294194e-13  4.45812745323e-13  3.45275001858e-13  2.70038453314e-13  2.12718782038e-13  1.73676110384e-13  1.4680800438e-13  1.17642983534e-13  9.85104918364e-14  8.40927631786e-14  7.5748390973e-14  5.96725538913e-14  5.19551994981e-14  4.47955771947e-14  4.43363033718e-14
 4.07999352797e-14  3.67753554255e-14  3.53354480208e-14  2.93925600446e-14  2.71894179431e-14  2.37039127934e-14  2.17115481045e-14  2.11863592767e-14  1.80615109546e-14  1.27215713135e-14  1.78050771554e-14  1.19169516154e-14  1.16411174079e-14  1.22395291193e-14  1.54251519593e-14  1.06541656885e-14  8.52389918762e-15  1.1130738202e-14  1.2208944269e-14  1.1827383776e-14  1.48638818718e-14  9.56635224747e-15  1.25552164808e-14  1.30471359965e-14  1.15412582562e-14  1.15277474662e-14  9.80327383782e-15  9.85201080051e-15  9.84386972241e-15  1.14780197385e-14  9.48369875399e-15  1.15388870636e-14  7.17443044855e-15  7.03785021814e-15  8.8075037723e-15  5.814581248e-15  1.05515775354e-14  9.18163298368e-15  8.32833173118e-15  8.32238904883e-15  1.11128091542e-14  1.11727176479e-14  1.27884999419e-14  1.5185183451e-14  1.11886196894e-14  1.20615344267e-14  1.3634385826e-14  1.40158177372e-14  1.48322858079e-14  1.60987444351e-14  1.37413533335e-14  1.66863571786e-14  1.34093675878e-14  1.69673350479e-14  2.08082479507e-14  2.37419838296e-14  2.33499998587e-14  2.59597811731e-14  2.31148918364e-14  2.61966523612e-14  2.89355532485e-14  3.48956418481e-14  3.94210302796e-14  4.49118844683e-14  5.25878261162e-14  6.45948414768e-14  7.9091961992e-14  8.70953362341e-14  9.87077449557e-14  1.1973267213e-13  1.45158682803e-13  1.74169496273e-13  2.1025204446e-13  2.66283168065e-13  3.39133096328e-13  4.47036817016e-13  6.12494399773e-13  9.24296437267e-13  1.71937834351e-12  4.87896224299e-12  1.71895452575e-12  9.18675251511e-13  6.0979768855e-13  4.44420501908e-13  3.42514080581e-13  2.69553484599e-13  2.12312551433e-13  1.77888428225e-13  1.41356123866e-13  1.1591858243e-13  9.78130540358e-14  8.49541917572e-14  7.08096973739e-14  6.29562113777e-14  5.39533436268e-14  4.90228189194e-14
 4.78064830976e-14  4.69813449014e-14  3.86929912803e-14  3.01156906039e-14  3.41297552012e-14  2.83783568878e-14  2.63717816598e-14  2.42403872334e-14  2.01987583627e-14  1.86797423863e-14  2.1381972947e-14  2.12847272323e-14  1.71123015868e-14  1.69166254323e-14  1.3175307001e-14  1.35591291056e-14  1.34351852974e-14  1.14557441875e-14  1.68181857464e-14  1.14482629547e-14  1.5413261804e-14  1.26171920319e-14  1.11156032591e-14  1.25319509539e-14  1.14739950092e-14  9.41508054363e-15  1.06231338672e-14  9.89653374075e-15  1.19419514556e-14  1.06692591914e-14  1.22840341999e-14  1.04638752337e-14  9.72883284769e-15  7.31507096641e-15  8.08958823497e-15  8.98183184115e-15  1.02844995498e-14  1.17607567378e-14  1.05106007432e-14  1.06164545481e-14  1.15944891655e-14  1.22055279188e-14  1.18633750998e-14  1.42935551095e-14  1.36891602295e-14  1.54453471047e-14  1.37341828351e-14  1.21504215786e-14  1.17590800782e-14  1.71225890567e-14  1.63392638622e-14  1.42437865118e-14  1.70868977231e-14  1.61457632678e-14  1.70383075069e-14  1.96409270851e-14  2.03058088555e-14  1.95157824215e-14  2.27049688173e-14  2.50121940939e-14  2.9407889245e-14  3.47078806381e-14  3.56113241145e-14  3.77017516666e-14  4.78852958467e-14  5.53662308064e-14  6.63784647229e-14  7.36309316613e-14  8.61549066155e-14  1.00462720494e-13  1.20807765455e-13  1.45444529658e-13  1.73475068028e-13  2.14165962715e-13  2.68070968334e-13  3.44795896639e-13  4.43274188459e-13  6.14138960607e-13  9.25263260305e-13  1.71895452575e-12  4.88867473233e-12  1.71939090686e-12  9.23624850616e-13  6.09976978273e-13  4.47067872409e-13  3.42725226472e-13  2.69445398639e-13  2.19949917653e-13  1.74400700131e-13  1.43314367705e-13  1.21152064132e-13  1.05233017817e-13  8.6502167571e-14  7.29888871159e-14  6.65650461985e-14  5.6767766236e-14
 5.56934956122e-14  4.97528849402e-14  4.62579920361e-14  3.98856482878e-14  3.54209277037e-14  3.01720216144e-14  2.92755427473e-14  2.5020125901e-14  2.53272255853e-14  2.06825747258e-14  1.81030258527e-14  1.58252876914e-14  1.79178947916e-14  1.88212415218e-14  1.37808437694e-14  1.50403262092e-14  1.65778190135e-14  1.04830358134e-14  8.67104444179e-15  8.61347558658e-15  1.2958191179e-14  1.06419945821e-14  9.49666437975e-15  1.23951759119e-14  8.21394733394e-15  6.12809114707e-15  6.35315689937e-15  6.68583851049e-15  9.93116609681e-15  6.25423642513e-15  1.24887603535e-14  1.17714354827e-14  8.99016657014e-15  6.81635732682e-15  6.87907635078e-15  6.1943193939e-15  1.09128710757e-14  4.2288164286e-15  1.2735018675e-14  1.16551917642e-14  5.24643151499e-15  1.2568835347e-14  1.36236695636e-14  1.39394332276e-14  1.47912076048e-14  1.68373314486e-14  1.46292909977e-14  1.16056650027e-14  1.31033250541e-14  1.154964266e-14  1.25695332471e-14  1.3262425408e-14  1.53237679963e-14  1.74784737621e-14  1.67332947009e-14  1.91671526906e-14  1.67605999105e-14  2.21957370011e-14  2.30324300655e-14  2.21898298164e-14  2.8846910796e-14  3.34776142608e-14  3.62176233844e-14  3.47976422462e-14  4.19092717627e-14  4.54807232554e-14  5.44893259539e-14  6.27434067119e-14  7.34705743347e-14  8.46055375949e-14  9.97277799892e-14  1.21171215597e-13  1.38035259221e-13  1.77023398267e-13  2.16555279016e-13  2.70000468503e-13  3.40947810909e-13  4.45295745607e-13  6.15783294194e-13  9.18675251511e-13  1.71939090686e-12  4.88036452306e-12  1.71904774628e-12  9.19757321381e-13  6.13103446607e-13  4.44734148421e-13  3.43127794354e-13  2.73703613178e-13  2.15094935798e-13  1.76212353007e-13  1.48380846918e-13  1.25737803263e-13  1.04079052905e-13  8.77518455994e-14  7.43493006822e-14  6.90229128314e-14
 6.57176055952e-14  5.71894079577e-14  4.82668646903e-14  4.58798363157e-14  4.01978381405e-14  3.55705424793e-14  3.01611730047e-14  3.19792630357e-14  3.06646350712e-14  2.40887611087e-14  2.19779496325e-14  1.8417969461e-14  1.56493163497e-14  1.83423510493e-14  1.57513419989e-14  1.76225311495e-14  1.7759323233e-14  1.43625455056e-14  1.42118595249e-14  1.63571308166e-14  1.40359977598e-14  1.17822533628e-14  1.00652161829e-14  1.11465396542e-14  1.16402552376e-14  5.32982077112e-15  8.5499572521e-15  1.07666934672e-14  1.30905011021e-14  1.30902980733e-14  1.42803556779e-14  1.16408649937e-14  1.2626172391e-14  9.8672439697e-15  1.42915138331e-14  1.32391078752e-14  1.28483714706e-14  8.14795205236e-15  1.20969828217e-14  1.25117028137e-14  1.35665527867e-14  1.55537578563e-14  1.76411168106e-14  1.12552968857e-14  1.42667929265e-14  1.2931312384e-14  1.16297772724e-14  9.85816152479e-15  9.9118813586e-15  9.53658721928e-15  8.67744072434e-15  1.22130858742e-14  1.44203545531e-14  1.29280182134e-14  1.30313540476e-14  1.63445939529e-14  1.843642457e-14  1.8799126985e-14  1.93286544814e-14  2.17253878323e-14  2.36109274319e-14  3.11649311977e-14  2.93470390937e-14  3.39133282614e-14  3.81322413192e-14  3.96364527404e-14  4.63233964251e-14  5.79863898535e-14  6.41546735885e-14  7.29052674132e-14  8.79364129029e-14  1.03629475236e-13  1.1879306982e-13  1.45086780678e-13  1.74936822567e-13  2.150790375e-13  2.66299711957e-13  3.40515714165e-13  4.45812745323e-13  6.0979768855e-13  9.23624850616e-13  1.71904774628e-12  4.87732883e-12  1.71688211241e-12  9.21465879661e-13  6.10045863912e-13  4.43613680214e-13  3.4157203356e-13  2.65874014064e-13  2.12601418163e-13  1.7156917781e-13  1.42941379665e-13  1.16011372301e-13  9.72137247529e-14  8.62009753434e-14  7.45870656982e-14
 7.41892480305e-14  6.23398743168e-14  5.87468157501e-14  4.77698589751e-14  3.89995151859e-14  3.95296979528e-14  3.31537669864e-14  3.0531546551e-14  2.90939805223e-14  2.65329126216e-14  2.32560757593e-14  2.07539306085e-14  1.83878413625e-14  1.77116750029e-14  1.5266506037e-14  1.57084266251e-14  1.52066871017e-14  1.1986975487e-14  1.13947362415e-14  1.34534270191e-14  1.2620470024e-14  1.23874191426e-14  9.05537358189e-15  1.23075738807e-14  1.24376625881e-14  1.02027492646e-14  9.39504917521e-15  1.49862698197e-14  9.40012681695e-15  1.25731302732e-14  1.2451314495e-14  1.0639381471e-14  1.30999312482e-14  1.20777760344e-14  1.53523541364e-14  8.00443709229e-15  9.8734215e-15  1.04181677079e-14  1.34636187137e-14  1.3171619129e-14  1.67914784881e-14  1.54981237028e-14  1.4289405413e-14  8.36363842587e-15  1.48871570161e-14  1.11992897927e-14  1.11893914801e-14  1.10150816218e-14  1.10464575454e-14  1.13721267851e-14  1.02136333757e-14  1.13354785105e-14  1.26697556225e-14  1.70003753362e-14  1.64963468092e-14  1.46524926076e-14  1.45191033656e-14  1.85031792733e-14  2.08915684288e-14  2.17905508881e-14  2.08646727602e-14  2.85244771158e-14  2.70203059031e-14  3.03851454446e-14  3.3707387088e-14  3.98303918177e-14  4.17789321168e-14  4.87906192435e-14  5.69022742451e-14  6.62849744905e-14  7.64614468348e-14  8.8006515889e-14  9.98913694552e-14  1.20884080091e-13  1.41479418484e-13  1.77589697673e-13  2.1793451555e-13  2.68396593779e-13  3.45275001858e-13  4.44420501908e-13  6.09976978273e-13  9.19757321381e-13  1.71688211241e-12  4.87904117608e-12  1.71282435381e-12  9.20492138993e-13  6.11581834445e-13  4.4653308148e-13  3.39840820909e-13  2.65360003858e-13  2.15684397393e-13  1.75661513149e-13  1.4500827048e-13  1.2023611167e-13  1.05133101198e-13  8.61834990865e-14
 8.86157776248e-14  7.37988416934e-14  6.45541187345e-14  5.21482801259e-14  4.54330582438e-14  4.36340733007e-14  3.79583446941e-14  3.56627886577e-14  2.91560974201e-14  2.86510598063e-14  2.68208390531e-14  2.26592661447e-14  2.30773418794e-14  2.34070639715e-14  2.2724788438e-14  1.73217917142e-14  1.65635414028e-14  1.53293783916e-14  1.45174577093e-14  1.31087305235e-14  1.20364109005e-14  8.67364610624e-15  9.30819845352e-15  9.6604552713e-15  1.28749139443e-14  1.24082938643e-14  1.05137689491e-14  1.3454956997e-14  1.11693586301e-14  1.15020818716e-14  1.47856605607e-14  1.21772889917e-14  1.08043094038e-14  8.6803457139e-15  1.20839745536e-14  1.0520028143e-14  1.23779549133e-14  9.76893068592e-15  1.24334896372e-14  1.04464401059e-14  1.56022825682e-14  1.23019930887e-14  1.25497733672e-14  1.23445539431e-14  1.40089022154e-14  1.26813339007e-14  1.425587532e-14  1.47787763317e-14  1.36627530477e-14  1.42188239824e-14  1.21929577143e-14  1.27983730055e-14  1.24035677916e-14  1.55869303626e-14  1.17753863786e-14  1.24870420995e-14  1.55400409937e-14  1.58078928625e-14  1.60949148851e-14  1.64309000913e-14  2.07897552323e-14  2.28092922303e-14  2.1536588037e-14  2.82944853013e-14  2.69997673634e-14  3.33150953893e-14  3.38284139389e-14  4.12459205848e-14  4.4210685917e-14  5.04340450994e-14  6.40331423988e-14  7.32573831288e-14  8.46592652414e-14  9.94111569295e-14  1.15347258839e-13  1.46298423893e-13  1.76562443728e-13  2.1614594694e-13  2.70038453314e-13  3.42514080581e-13  4.47067872409e-13  6.13103446607e-13  9.21465879661e-13  1.71282435381e-12  4.87740854494e-12  1.71678491995e-12  9.21342318137e-13  6.08988594307e-13  4.42782422094e-13  3.38138705338e-13  2.66742320934e-13  2.09366170234e-13  1.74695214546e-13  1.40088749361e-13  1.22424259917e-13  1.03978997068e-13
 1.05200204212e-13  8.79119029645e-14  7.89751104121e-14  6.31481156483e-14  5.48268906332e-14  4.64882839385e-14  4.18487284287e-14  4.06419800083e-14  3.37881987383e-14  2.96085414261e-14  3.18889937492e-14  2.39555489585e-14  2.30005173381e-14  2.37228170636e-14  1.98289451443e-14  1.69560517254e-14  1.70042123304e-14  2.09139567391e-14  1.85929436384e-14  1.38541752318e-14  1.13752967049e-14  1.18039461e-14  1.13516659087e-14  9.68417792496e-15  1.17784872794e-14  1.19638023841e-14  1.35931919758e-14  1.47381191376e-14  1.01607978015e-14  1.00033800407e-14  1.04651847007e-14  1.11763403105e-14  1.04484080096e-14  7.91145594661e-15  8.10311107272e-15  1.07293618536e-14  1.01733132233e-14  1.11813646785e-14  1.03905168374e-14  1.22327798845e-14  1.03157268867e-14  1.09764852764e-14  1.30479391764e-14  1.13167381536e-14  1.11221969403e-14  9.2628034452e-15  1.22878947094e-14  6.61520241998e-15  9.07805910217e-15  1.24417009776e-14  1.58208318545e-14  1.27059896348e-14  1.08734793229e-14  1.10776731016e-14  1.01049933061e-14  1.31828422574e-14  1.17143645747e-14  1.37072402158e-14  1.44149085458e-14  2.12349958423e-14  1.53578002775e-14  2.04761629101e-14  1.91396285801e-14  2.57473829828e-14  2.67712925424e-14  3.20541454537e-14  2.741519104e-14  3.57066393748e-14  3.81129615957e-14  4.72198069834e-14  5.79218431039e-14  6.69427984833e-14  7.57374497874e-14  8.82865191376e-14  1.00493150088e-13  1.21508738838e-13  1.44035026255e-13  1.72967914623e-13  2.12718782038e-13  2.69553484599e-13  3.42725226472e-13  4.44734148421e-13  6.10045863912e-13  9.20492138993e-13  1.71678491995e-12  4.87531997057e-12  1.72368859174e-12  9.25304819863e-13  6.06593678538e-13  4.40739606608e-13  3.37690849359e-13  2.65285710867e-13  2.16050870807e-13  1.72334309561e-13  1.43350934832e-13  1.25060287498e-13
 1.23305861512e-13  1.04895188279e-13  8.88324128613e-14  7.15877352009e-14  6.14206824735e-14  5.5564635682e-14  4.84332519325e-14  4.2300513231e-14  3.74391767549e-14  3.10746486172e-14  3.69941136673e-14  3.02816502451e-14  2.70145949e-14  2.51169459904e-14  1.87352005103e-14  2.15581775995e-14  2.05630885863e-14  1.41118389998e-14  1.22510063501e-14  1.37698197484e-14  1.04914304215e-14  1.00027463611e-14  1.24475391337e-14  1.40100506728e-14  1.28842834719e-14  1.30152485264e-14  1.03190786638e-14  9.95216209472e-15  1.13550714053e-14  9.48249489143e-15  1.21109868144e-14  1.18695043012e-14  1.2860246185e-14  1.25850052726e-14  1.19158636717e-14  1.25462527781e-14  1.39242870145e-14  1.07178495979e-14  1.21478173458e-14  9.31782247625e-15  1.18972247622e-14  9.21952442528e-15  1.17404343477e-14  8.43170908025e-15  7.50141731622e-15  7.15922018843e-15  1.04699352313e-14  1.34570612527e-14  7.2931833188e-15  8.5364139775e-15  1.441900742e-14  1.07604696867e-14  9.21374930608e-15  1.0379462903e-14  1.33463338466e-14  1.13986259505e-14  1.22346246008e-14  1.594534849e-14  1.69044550142e-14  1.78195922259e-14  1.39829716937e-14  1.73334583765e-14  1.74552998395e-14  1.98726979115e-14  2.61718264454e-14  2.41760949527e-14  2.82009481856e-14  3.48217367371e-14  3.7847128801e-14  4.25661589274e-14  4.92876100604e-14  5.55320285991e-14  6.37347727433e-14  7.53744633818e-14  8.41960032135e-14  1.00768048029e-13  1.18953119671e-13  1.41831932955e-13  1.73676110384e-13  2.12312551433e-13  2.69445398639e-13  3.43127794354e-13  4.43613680214e-13  6.11581834445e-13  9.21342318137e-13  1.72368859174e-12  4.8825948381e-12  1.72154028435e-12  9.19502627234e-13  6.06036416862e-13  4.45300726345e-13  3.40056822681e-13  2.69501924454e-13  2.12415662932e-13  1.74735569565e-13  1.45030028663e-13
 1.44110286716e-13  1.21162936917e-13  1.04196801471e-13  8.63044313817e-14  7.15536713444e-14  6.57128251548e-14  5.70176032682e-14  5.15664033859e-14  4.4360250416e-14  3.6370689646e-14  3.46195730854e-14  2.92521580439e-14  2.8322386147e-14  2.86410552143e-14  2.26728599869e-14  2.16982992242e-14  2.41574355385e-14  1.78902490211e-14  1.92708537206e-14  1.51951352563e-14  1.40914705771e-14  1.28582561479e-14  1.57861866219e-14  1.77195294918e-14  1.76640032174e-14  1.28090538536e-14  1.17621665494e-14  8.51638482399e-15  7.92710096479e-15  1.18688710521e-14  1.28863994359e-14  1.28246270025e-14  8.8793971535e-15  1.06510252528e-14  1.41174007879e-14  1.50846703726e-14  1.25183541027e-14  1.07440150101e-14  1.22252035221e-14  1.09231310989e-14  1.05317979005e-14  9.25511382834e-15  1.16931145681e-14  9.49194838198e-15  1.07302497623e-14  1.1389427802e-14  1.14599155899e-14  1.07353306622e-14  7.39230170254e-15  8.79416414842e-15  9.90036698571e-15  1.12750558769e-14  1.02054250433e-14  9.23136020461e-15  1.26618114626e-14  1.02655755146e-14  1.32942705975e-14  1.69752658428e-14  2.40708535701e-14  1.69908291229e-14  1.44880052416e-14  1.89605876737e-14  1.89810538872e-14  2.13950752652e-14  2.26154203946e-14  2.06526273522e-14  2.24180820863e-14  2.73190130373e-14  2.96357960764e-14  3.92732530613e-14  4.29649820688e-14  4.66212099511e-14  5.62178899414e-14  6.85396885536e-14  7.11075195809e-14  8.35440148792e-14  1.02276111225e-13  1.20222777486e-13  1.4680800438e-13  1.77888428225e-13  2.19949917653e-13  2.73703613178e-13  3.4157203356e-13  4.4653308148e-13  6.08988594307e-13  9.25304819863e-13  1.72154028435e-12  4.89900429613e-12  1.72225039412e-12  9.21288691569e-13  6.13489298328e-13  4.47126550065e-13  3.44420147744e-13  2.68317376249e-13  2.13429363411e-13  1.7897093551e-13
 1.76930292744e-13  1.46617772184e-13  1.19877616174e-13  9.94262233756e-14  8.36093366742e-14  7.28911590695e-14  6.34294592139e-14  5.52315970373e-14  4.73288403258e-14  4.56769951906e-14  4.20837538135e-14  3.58866233292e-14  3.41634842587e-14  3.06712715004e-14  2.88403224649e-14  2.38813161086e-14  2.38967136689e-14  1.95312573962e-14  2.11562311882e-14  1.49339883363e-14  1.85679040446e-14  1.8051113031e-14  1.56128100084e-14  1.38938412381e-14  1.31319883384e-14  1.30371716219e-14  1.09178652616e-14  8.2733005653e-15  8.85489081915e-15  1.05654624497e-14  1.28114204297e-14  1.20779197325e-14  1.30959253035e-14  1.22657683002e-14  1.30044985072e-14  1.00221674498e-14  1.0543403365e-14  1.13709736164e-14  9.20177716585e-15  1.03880205319e-14  8.22294629409e-15  8.02631099561e-15  1.16775537821e-14  1.23332449356e-14  1.16265204976e-14  1.36147135194e-14  1.32840974403e-14  1.27565971555e-14  1.04874847561e-14  1.40709691309e-14  1.1075009863e-14  1.35207973686e-14  9.91795607302e-15  1.08828455993e-14  1.47494907892e-14  9.22979738659e-15  1.32119473952e-14  1.52948751483e-14  1.72474998688e-14  1.5932454989e-14  1.35165822139e-14  1.50244426787e-14  1.53197026678e-14  1.92013958002e-14  2.14603542061e-14  2.31373129479e-14  2.0987407244e-14  2.77179379854e-14  2.83275346338e-14  3.31172894744e-14  4.08202068141e-14  4.54549045073e-14  4.73326512541e-14  5.59089645484e-14  5.96632285995e-14  7.13182521781e-14  8.6051965825e-14  1.02416151273e-13  1.17642983534e-13  1.41356123866e-13  1.74400700131e-13  2.15094935798e-13  2.65874014064e-13  3.39840820909e-13  4.42782422094e-13  6.06593678538e-13  9.19502627234e-13  1.72225039412e-12  4.88443676831e-12  1.71551423654e-12  9.23114849992e-13  6.11662875142e-13  4.4652649248e-13  3.41397566625e-13  2.6394775934e-13  2.16905640899e-13
 2.13577445299e-13  1.73977609201e-13  1.42180002891e-13  1.16516660251e-13  9.72053353776e-14  8.27589343875e-14  7.24812310485e-14  6.51129038263e-14  5.78051529095e-14  4.75419118389e-14  4.39683796744e-14  3.43948270628e-14  3.36153161895e-14  3.19012658285e-14  2.76790474641e-14  2.66891997288e-14  2.30512484388e-14  1.80586603004e-14  1.64319245329e-14  1.55889330918e-14  1.80627661258e-14  1.51075097575e-14  1.30157085652e-14  1.91081572234e-14  1.04737977071e-14  1.23043156493e-14  1.10050964217e-14  6.88795025039e-15  1.14927701925e-14  1.22004751735e-14  1.284392352e-14  8.30266988739e-15  1.07778585502e-14  7.86207744615e-15  8.97436467266e-15  1.02831678122e-14  8.12597860836e-15  1.10502553144e-14  8.88541008639e-15  9.55510277851e-15  1.05068610751e-14  1.45827002837e-14  1.32541945362e-14  1.4932970215e-14  1.23343333282e-14  9.60814241058e-15  1.17963070685e-14  1.07852832511e-14  1.03201342453e-14  1.05552893297e-14  1.34271202134e-14  9.78723054785e-15  1.32283140483e-14  1.2594693582e-14  1.50612230403e-14  1.27555066235e-14  1.35590284522e-14  1.50256398812e-14  1.37414034485e-14  1.45917641924e-14  1.58753210982e-14  1.35364468865e-14  1.0949844639e-14  1.38625547914e-14  1.84485428223e-14  2.23847130849e-14  2.13741893691e-14  2.41999563568e-14  2.83449402036e-14  3.03945968692e-14  3.66096631912e-14  4.27821357665e-14  4.27810539948e-14  5.13655606677e-14  5.35065246256e-14  6.10628770345e-14  7.21508972975e-14  8.32016844302e-14  9.85104918364e-14  1.1591858243e-13  1.43314367705e-13  1.76212353007e-13  2.12601418163e-13  2.65360003858e-13  3.38138705338e-13  4.40739606608e-13  6.06036416862e-13  9.21288691569e-13  1.71551423654e-12  4.86758208289e-12  1.71920007983e-12  9.21276792603e-13  6.1095283151e-13  4.4026500487e-13  3.36619532225e-13  2.67109679073e-13
 2.69544983217e-13  2.17247195094e-13  1.76857656701e-13  1.44705013464e-13  1.21283480427e-13  1.00244802958e-13  8.46015489337e-14  7.4328509606e-14  6.23550748207e-14  5.24870503463e-14  4.69538493831e-14  4.45035996403e-14  3.60536307478e-14  3.2187339637e-14  3.39850015263e-14  2.79918942133e-14  2.67426890672e-14  2.24048122025e-14  2.19983924013e-14  1.85349037772e-14  1.8433229691e-14  1.7321697774e-14  1.82630076233e-14  1.57930315668e-14  1.36113810529e-14  1.54017057813e-14  1.61515596311e-14  8.1784399783e-15  1.25285386665e-14  1.23776036477e-14  1.30728273978e-14  1.15386875143e-14  1.08011974832e-14  1.32580430203e-14  1.30863262884e-14  1.36534145805e-14  8.96945773366e-15  1.03694859888e-14  8.29942193338e-15  1.15725696396e-14  1.22361926283e-14  1.67591481355e-14  1.36664587537e-14  1.50892142898e-14  1.34965690937e-14  1.16967740163e-14  1.60205277263e-14  1.40011820439e-14  1.28777115955e-14  1.13023134384e-14  1.30943881464e-14  1.09254372933e-14  1.45866933587e-14  1.38178832236e-14  1.15056457145e-14  1.22294133381e-14  1.38486148366e-14  1.27037530498e-14  1.3948311626e-14  1.1326113924e-14  1.18967603097e-14  1.14718564522e-14  1.14321014014e-14  1.46104060761e-14  1.74008604904e-14  1.82491893391e-14  1.51733084927e-14  2.68856482696e-14  2.35486710074e-14  2.44014826946e-14  3.21335319253e-14  3.39907070045e-14  3.75470325902e-14  4.16966073453e-14  4.24431495046e-14  4.77173790192e-14  6.10391382049e-14  7.1690256693e-14  8.40927631786e-14  9.78130540358e-14  1.21152064132e-13  1.48380846918e-13  1.7156917781e-13  2.15684397393e-13  2.66742320934e-13  3.37690849359e-13  4.45300726345e-13  6.13489298328e-13  9.23114849992e-13  1.71920007983e-12  4.90198331449e-12  1.72324124524e-12  9.26679832073e-13  6.13450642752e-13  4.41117967826e-13  3.42980169348e-13
 3.41533867813e-13  2.7146436598e-13  2.16912632354e-13  1.74225447815e-13  1.42116762177e-13  1.16206182898e-13  9.88008553831e-14  8.35146137541e-14  7.32896885228e-14  6.45024977599e-14  5.64595685099e-14  4.578750052e-14  4.26130395731e-14  3.88113985103e-14  3.58626676627e-14  2.80259467992e-14  2.58375889092e-14  2.45391544355e-14  1.88903604106e-14  2.01875504096e-14  1.63569218958e-14  1.60102621697e-14  2.08422615459e-14  1.65279415464e-14  1.21599979131e-14  1.05410554565e-14  1.10237032785e-14  9.19450841745e-15  1.26444147732e-14  1.26436532181e-14  1.3400676841e-14  1.04281284607e-14  1.17091170093e-14  1.42805274898e-14  1.39473254159e-14  1.33023619982e-14  9.12022062353e-15  6.84823232431e-15  7.11941540823e-15  9.79410981901e-15  1.09660115077e-14  1.68674191914e-14  1.32617579086e-14  1.51865746182e-14  1.26332870776e-14  1.65287992172e-14  1.01843455881e-14  9.44081108694e-15  1.17006626066e-14  1.19624769688e-14  1.10829056036e-14  1.14256055524e-14  1.21487736663e-14  1.28595636684e-14  1.2967592925e-14  8.1916664782e-15  1.25766118965e-14  1.49478694629e-14  1.25493401529e-14  1.26794811332e-14  1.42574764041e-14  1.54652529624e-14  1.41450343519e-14  1.86055831605e-14  1.45580555518e-14  1.45507359958e-14  1.75900273665e-14  2.22449892765e-14  2.32437097476e-14  2.14080337708e-14  2.81163012513e-14  3.10030708734e-14  3.43957397665e-14  3.66262134366e-14  4.05814681309e-14  4.71921081446e-14  5.44210032817e-14  6.37652292232e-14  7.5748390973e-14  8.49541917572e-14  1.05233017817e-13  1.25737803263e-13  1.42941379665e-13  1.75661513149e-13  2.09366170234e-13  2.65285710867e-13  3.40056822681e-13  4.47126550065e-13  6.11662875142e-13  9.21276792603e-13  1.72324124524e-12  4.88975078126e-12  1.72385391852e-12  9.25270306297e-13  6.10718177789e-13  4.49557364151e-13
 4.48440713791e-13  3.45117184623e-13  2.73790207166e-13  2.15951332193e-13  1.77198072822e-13  1.45457580853e-13  1.24256601669e-13  1.01957227321e-13  8.85567646825e-14  7.628312348e-14  6.52441707957e-14  5.48108644163e-14  5.06763372885e-14  4.72904967071e-14  3.97033852682e-14  3.51873136609e-14  3.24619554204e-14  2.82494625928e-14  2.44258765215e-14  2.17880031781e-14  2.28988895902e-14  1.67428368695e-14  1.85119517878e-14  2.00184045017e-14  1.82638429999e-14  1.58572397466e-14  1.33734746992e-14  1.13773999672e-14  1.59936657615e-14  1.20460572425e-14  1.2804043777e-14  1.22205647621e-14  1.12149578607e-14  1.01567219002e-14  1.18496299497e-14  1.15930235062e-14  1.04095485237e-14  8.15602805007e-15  8.62878963207e-15  7.14747212566e-15  9.40563449721e-15  1.13207218322e-14  1.17998361293e-14  1.13396035422e-14  1.28199012298e-14  1.36453910611e-14  1.06170897653e-14  1.11496918513e-14  1.42409582078e-14  1.29406321563e-14  9.31234843787e-15  1.18851330481e-14  1.29450445345e-14  1.68642561427e-14  1.23909508323e-14  5.98845545198e-15  9.95868711222e-15  1.24104446071e-14  1.24343336884e-14  1.12690711915e-14  7.27093255632e-15  1.40881615266e-14  1.30169749685e-14  1.54607452968e-14  1.92720940743e-14  1.79885528156e-14  1.67008722443e-14  1.79284978977e-14  2.54672143638e-14  2.02885693456e-14  2.34804973821e-14  2.42617512982e-14  2.61633412462e-14  2.81229089781e-14  3.5073429537e-14  4.2783820911e-14  4.8774547343e-14  5.25778559721e-14  5.96725538913e-14  7.08096973739e-14  8.6502167571e-14  1.04079052905e-13  1.16011372301e-13  1.4500827048e-13  1.74695214546e-13  2.16050870807e-13  2.69501924454e-13  3.44420147744e-13  4.4652649248e-13  6.1095283151e-13  9.26679832073e-13  1.72385391852e-12  4.89889811912e-12  1.72371269848e-12  9.23584926599e-13  6.13720679923e-13
 6.17426447084e-13  4.52582734897e-13  3.4698632217e-13  2.68722230655e-13  2.16547833537e-13  1.81488137602e-13  1.48621764942e-13  1.21391022038e-13  1.01690823384e-13  8.57158242483e-14  7.16203293583e-14  5.98692168403e-14  5.2836744473e-14  4.56716862644e-14  3.84429802999e-14  2.93208853599e-14  3.61112302388e-14  2.79736359823e-14  2.3876994694e-14  2.47445951524e-14  2.56616606544e-14  2.11636992413e-14  1.78538556797e-14  2.12178683968e-14  1.90922051827e-14  1.88059011089e-14  1.31519909252e-14  1.26903725407e-14  1.35240978165e-14  1.20747258433e-14  1.24738160838e-14  9.06096161333e-15  1.19039110439e-14  1.16079216486e-14  1.14719028536e-14  1.33732346751e-14  9.93534880947e-15  8.29843080839e-15  1.04566484864e-14  8.00220828631e-15  9.72696201812e-15  1.31216027007e-14  1.21858579173e-14  1.63015883067e-14  1.46320615768e-14  1.41422981962e-14  1.21656829812e-14  9.18381185941e-15  1.46949912209e-14  1.44769800691e-14  1.53368493972e-14  1.12940573817e-14  1.26440956359e-14  1.42696141717e-14  1.34461141206e-14  8.38282909887e-15  1.29919887548e-14  8.65834706382e-15  1.15942212595e-14  1.75090642711e-14  1.15888762234e-14  1.2905406886e-14  1.54629159469e-14  1.86204259639e-14  1.60982796566e-14  1.49887850566e-14  1.71713754134e-14  1.64593181699e-14  2.16937877707e-14  1.9483930005e-14  1.89962598805e-14  2.32233837819e-14  2.72692730197e-14  3.03424829594e-14  3.18840367218e-14  3.57782325378e-14  4.27489196466e-14  4.51396430169e-14  5.19551994981e-14  6.29562113777e-14  7.29888871159e-14  8.77518455994e-14  9.72137247529e-14  1.2023611167e-13  1.40088749361e-13  1.72334309561e-13  2.12415662932e-13  2.68317376249e-13  3.41397566625e-13  4.4026500487e-13  6.13450642752e-13  9.25270306297e-13  1.72371269848e-12  4.89329911084e-12  1.72156375423e-12  9.25392230485e-13
 9.25636683535e-13  6.2043098002e-13  4.50123798786e-13  3.44067034486e-13  2.73737166723e-13  2.2347628845e-13  1.79750369835e-13  1.52052320159e-13  1.21511040904e-13  1.02898932852e-13  8.66666308411e-14  8.00147438517e-14  6.90798648725e-14  5.77666060322e-14  5.0745173077e-14  4.19135642463e-14  4.16493391237e-14  3.51712785592e-14  3.18381966481e-14  2.88667972267e-14  3.07686769733e-14  2.42274687274e-14  2.10165559459e-14  2.25153026539e-14  2.30942225442e-14  1.73352749211e-14  1.43567559929e-14  1.57692464691e-14  1.13961247962e-14  1.5561631477e-14  1.05129843912e-14  8.93076704693e-15  1.04494525664e-14  1.11281774076e-14  1.12685636558e-14  1.15408861913e-14  7.43746871302e-15  9.52916317063e-15  1.57347512802e-14  1.14312330574e-14  1.18541636615e-14  1.15304201752e-14  1.00961118634e-14  1.50659079776e-14  9.05972130711e-15  1.31645359794e-14  1.06000899578e-14  9.5671729304e-15  1.32967899625e-14  1.34023846861e-14  1.01957127042e-14  9.42291633999e-15  9.90832103551e-15  1.44208432335e-14  8.9373974793e-15  9.64321980737e-15  1.02394590996e-14  1.06633432567e-14  1.11180616076e-14  1.0703252835e-14  1.18505299579e-14  9.7598492181e-15  8.37381231565e-15  1.33624855459e-14  1.32641458179e-14  1.21345289714e-14  1.43611452964e-14  1.4867864171e-14  1.72238196669e-14  2.51256994711e-14  2.16314529751e-14  2.42900221678e-14  2.46075693168e-14  2.84260352345e-14  2.78048749029e-14  3.15615479377e-14  4.00094293824e-14  4.36323718154e-14  4.47955771947e-14  5.39533436268e-14  6.65650461985e-14  7.43493006822e-14  8.62009753434e-14  1.05133101198e-13  1.22424259917e-13  1.43350934832e-13  1.74735569565e-13  2.13429363411e-13  2.6394775934e-13  3.36619532225e-13  4.41117967826e-13  6.10718177789e-13  9.23584926599e-13  1.72156375423e-12  4.88324673847e-12  1.72546923144e-12
 1.723701428e-12  9.2170335533e-13  6.1353572614e-13  4.44906950783e-13  3.46488488788e-13  2.71109215261e-13  2.16053984033e-13  1.76581927186e-13  1.4899305595e-13  1.25897600561e-13  1.05776834449e-13  8.85045300392e-14  7.84608644112e-14  6.71548539115e-14  5.52833776696e-14  4.57861020931e-14  4.2265827545e-14  3.79780424593e-14  3.33948919325e-14  2.77932660273e-14  2.49012537192e-14  2.25197843207e-14  1.88599774124e-14  2.27529754451e-14  1.9243338014e-14  1.26982057409e-14  1.82758865184e-14  1.81835308584e-14  1.57575980108e-14  1.51452637423e-14  1.26441070517e-14  9.80717392523e-15  9.64060849144e-15  1.04194088761e-14  8.9910120298e-15  7.70696267403e-15  5.5651729488e-15  9.59856844334e-15  1.12956465891e-14  1.23503667343e-14  7.43943554994e-15  1.11201361183e-14  1.22112435535e-14  1.57824349793e-14  1.28415035051e-14  1.15436721006e-14  1.06691717903e-14  1.12560871002e-14  1.68166869363e-14  1.38039096729e-14  1.53104121074e-14  1.21415670323e-14  1.32297199946e-14  1.18020289171e-14  8.77743273131e-15  9.80101777633e-15  1.4383043462e-14  1.16115498714e-14  1.23218886647e-14  1.60285957592e-14  1.64126156914e-14  1.48079121121e-14  9.3556974399e-15  1.47794860762e-14  1.77679196436e-14  1.57291001993e-14  1.75746163733e-14  1.68702667787e-14  1.52002164201e-14  1.91368037716e-14  1.58537136075e-14  1.99028316638e-14  1.989623057e-14  2.45987506236e-14  2.81077747033e-14  3.27489941561e-14  3.50554199447e-14  3.7408388504e-14  4.43363033718e-14  4.90228189194e-14  5.6767766236e-14  6.90229128314e-14  7.45870656982e-14  8.61834990865e-14  1.03978997068e-13  1.25060287498e-13  1.45030028663e-13  1.7897093551e-13  2.16905640899e-13  2.67109679073e-13  3.42980169348e-13  4.49557364151e-13  6.13720679923e-13  9.25392230485e-13  1.72546923144e-12  4.88927952565e-12


==> anc/correlator_b11_Nt10_dist11.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 0.000201569124544  0.000189692058397  0.000160308291617  0.000122781981495  8.81864128588e-05  6.22911777051e-05  4.31946871166e-05  3.29332835371e-05  2.2389792035e-05  1.43744913805e-05  1.00254052146e-05  6.61997348553e-06  6.59244195339e-06  7.94448205957e-06  6.2503524989e-06  5.64353933872e-06  1.62953387886e-06  1.04752308144e-06  1.11210455082e-06  1.04363321866e-06  3.60108221512e-06 -8.43167277983e-07  1.41611591579e-06  1.50685897266e-06 -2.81155682334e-06 -3.79691432908e-06 -4.85610615805e-06 -4.80440902973e-06  1.34347246783e-06 -1.2053152576e-06 -1.80342222639e-06  2.03672057728e-06  3.88274398819e-06 -3.22382498283e-06 -1.15843439267e-06  2.83483965109e-06  5.10933540679e-07  4.80633989157e-06  5.12016587389e-06  8.31629664488e-07 -1.79950675166e-06  7.57023428572e-08  8.8844595912e-07  2.52183334909e-06  2.9219195392e-06 -1.62901139799e-06  3.1779105862e-06  3.33558712989e-06 -2.51453664287e-06  1.49247656133e-07  2.05540489147e-06  3.9368098354e-06  4.18845934858e-06  1.08639379783e-06  1.1226313626e-06 -1.66193310994e-06 -1.19229103504e-06 -2.19538268823e-06  8.76639435656e-07  1.34963274856e-06 -1.25665035294e-06  6.1163520502e-07  1.53601439974e-06  1.1721852515e-06  5.66567098996e-07  9.87189148487e-07 -6.01791362726e-07  1.00116637046e-06  7.83800651406e-08  1.91350707704e-06 -1.71800297787e-07  2.59285323835e-06  6.9031015602e-06  2.71505811445e-06  2.77329799945e-06  2.22623231105e-06  1.15183325137e-06  4.25572673398e-06  3.00562843695e-06  5.93057758443e-06  1.33516631163e-06  2.57665592645e-06  4.72510786536e-06  6.24746383651e-06  5.67083565462e-06  1.27149405879e-05  1.21667935215e-05  1.54804910725e-05  2.08880922404e-05  2.96389042954e-05  4.6383454861e-05  6.32412662428e-05  9.53953514722e-05  0.000123907740653  0.000160043529072  0.000192616632255
 0.506725213253  0.507208823705  0.506900649099  0.507076833501  0.505063539144  0.505214540196  0.506860905484  0.505393298044  0.505971307411  0.507573684178  0.506413199697  0.506215302135  0.507445179592  0.506154534971  0.506208845498  0.506115621236  0.507285136801  0.506075868252  0.506829367251  0.506361589054  0.506227343103  0.506094318509  0.506200849536  0.506626092634  0.505922473867  0.507381815878  0.507251631815  0.506414135321  0.507574465953  0.506739768797  0.50845091057  0.5038871917  0.505434581028  0.505115724282  0.506155880272  0.506514378099  0.507285394779  0.507699944069  0.505757162224  0.507782415509  0.506873654184  0.506062114687  0.507740882854  0.50683625283  0.505813233089  0.505572545101  0.50603391248  0.506879491591  0.50807269761  0.506329292818  0.505927268549  0.506639101559  0.505592552852  0.505235984798  0.505716156961  0.5048746901  0.506513304522  0.507072968573  0.506363867825  0.508250160995  0.506132919528  0.505350772327  0.50611978823  0.506411409275  0.504979844357  0.507533946298  0.506917442644  0.507302311571  0.507285706491  0.505232937558  0.506579992958  0.507098496424  0.506080429628  0.50813742028  0.507936596339  0.506197361616  0.50676414035  0.505570889682  0.506688398701  0.505481721769  0.506969457564  0.506990870581  0.506376364736  0.505806199594  0.506194611029  0.507034398008  0.507106129268  0.505242922142  0.506516856211  0.506022328303  0.506533185808  0.505979999773  0.506467281903  0.506513870629  0.507026355459  0.506564737731
 4.72854088944e-12  1.21551487755e-12  5.16364806438e-13  2.96623367026e-13  1.90171632979e-13  1.32592295106e-13  9.9081631515e-14  7.39239026133e-14  5.70049300431e-14  5.21922649212e-14  4.10694104776e-14  3.34197101403e-14  3.41511238186e-14  3.17489730513e-14  2.83284029012e-14  2.72110241217e-14  2.67485164523e-14  2.8837688306e-14  2.53368159962e-14  2.56705790407e-14  2.57946243115e-14  2.82494573582e-14  2.6226250578e-14  2.43728681316e-14  2.27199221374e-14  2.45066220501e-14  2.45101904455e-14  2.80909707005e-14  2.42418948776e-14  2.56978084679e-14  2.29747325565e-14  2.2676936229e-14  2.62757085753e-14  2.93156132467e-14  2.68513625584e-14  2.59661101129e-14  2.34919582562e-14  2.08919920322e-14  2.55663362865e-14  2.56528099641e-14  2.23100099617e-14  2.53766345963e-14  2.31573136148e-14  2.23442780065e-14  2.2294941531e-14  2.29345949833e-14  2.51138166187e-14  2.30092030478e-14  2.29066127474e-14  2.73163904854e-14  2.69384326501e-14  2.78527296763e-14  2.05603141717e-14  2.44907938757e-14  2.76720947633e-14  2.63343137419e-14  2.78169746938e-14  2.62093427522e-14  2.80227517336e-14  2.68397908124e-14  2.62426287606e-14  2.39541864265e-14  2.53440018614e-14  2.41733851705e-14  2.53764922042e-14  2.12825331053e-14  2.34151987874e-14  2.24049624187e-14  2.39922679699e-14  2.74148283992e-14  2.58039851596e-14  2.59704799241e-14  2.31376728906e-14  2.96390132322e-14  2.94914809827e-14  2.66609482009e-14  2.62781707037e-14  2.44150648971e-14  2.68078356139e-14  2.84126286428e-14  2.71749606103e-14  3.2480734103e-14  3.15353553701e-14  3.12738021955e-14  3.72491098684e-14  3.90475560586e-14  4.49086496017e-14  5.16289410109e-14  6.10288016052e-14  7.78838521207e-14  9.93143822344e-14  1.32755855142e-13  1.91223607104e-13  2.94261857114e-13  5.17835815724e-13  1.21268546368e-12
 1.21551487755e-12  4.73783254839e-12  1.21735552244e-12  5.20526684713e-13  2.95475306662e-13  1.9197865227e-13  1.31536630087e-13  9.90733370371e-14  7.16069253327e-14  5.91262111363e-14  5.09495702832e-14  4.32421543917e-14  4.36211180805e-14  3.44244655835e-14  2.96743534236e-14  2.75994260106e-14  2.90546065319e-14  2.79789309297e-14  2.70294432633e-14  2.92681321789e-14  2.43663176186e-14  2.75954904465e-14  2.4656186057e-14  2.59691372614e-14  2.36235018238e-14  2.51875409853e-14  2.05747767455e-14  2.79079640506e-14  2.41866318341e-14  2.47206159805e-14  2.2392065788e-14  2.35903355412e-14  2.66461236312e-14  2.68671572321e-14  2.50487584575e-14  2.61124497661e-14  2.42783102448e-14  2.60682358735e-14  2.68981874408e-14  3.00025468304e-14  2.77975903634e-14  2.61546553057e-14  2.53964376189e-14  2.64718451215e-14  2.61081958627e-14  2.49875513957e-14  2.56587208836e-14  2.74570326341e-14  2.57936894464e-14  2.71052391546e-14  2.58149097375e-14  2.85907837738e-14  2.31061672318e-14  2.3607069028e-14  2.98187708334e-14  2.7491120794e-14  2.62118381371e-14  2.28378093419e-14  2.83715537706e-14  2.7270974581e-14  2.62424885122e-14  2.73544512914e-14  2.92408521056e-14  2.71876405977e-14  2.52278346577e-14  2.22022249936e-14  2.43424882142e-14  2.41378058257e-14  2.63260535799e-14  2.73679474361e-14  2.36900017588e-14  2.43578803593e-14  2.4699176188e-14  2.80412060193e-14  2.73710226069e-14  2.5992721613e-14  2.71075847767e-14  2.55450210823e-14  2.73165707933e-14  2.88308150929e-14  2.44761596082e-14  3.22824158891e-14  2.72721875242e-14  3.04629852813e-14  3.15931380209e-14  3.83951278158e-14  4.25160184187e-14  4.52703212013e-14  5.14236412133e-14  6.16230918964e-14  7.77916734556e-14  9.77070544331e-14  1.36215475124e-13  1.90221741637e-13  2.93540538117e-13  5.18110709897e-13
 5.16364806438e-13  1.21735552244e-12  4.72754472643e-12  1.21046150127e-12  5.16201658894e-13  2.95991799721e-13  1.89306751976e-13  1.32662254149e-13  9.53201171611e-14  7.63667892908e-14  5.95566808779e-14  4.64768072893e-14  4.49822395684e-14  3.84221549739e-14  3.56814934537e-14  3.51334528776e-14  2.96041141639e-14  2.83212210516e-14  2.88373583658e-14  2.98707078718e-14  2.79216645494e-14  2.33802318247e-14  2.30925554725e-14  2.192251262e-14  2.51354114649e-14  2.33415050447e-14  2.36154782574e-14  2.6146254034e-14  2.46542155384e-14  2.45096916445e-14  2.586532469e-14  2.59408166381e-14  2.72950454264e-14  2.51936080695e-14  2.36063131729e-14  2.33409788364e-14  2.60163117065e-14  2.41040221374e-14  2.49224420448e-14  2.90469258184e-14  3.06642142664e-14  2.59136043919e-14  2.24621645443e-14  2.69978234092e-14  2.61444938867e-14  2.62903761021e-14  2.42936044165e-14  2.56725957961e-14  2.74316760799e-14  3.0101707838e-14  2.97946052894e-14  2.8390100457e-14  2.62921388489e-14  2.30509805029e-14  2.45184363579e-14  2.65110281133e-14  2.6324906996e-14  2.51751421494e-14  2.50478017503e-14  2.70027200802e-14  2.63746639236e-14  2.64919669564e-14  2.58946196053e-14  2.42586597957e-14  2.46452054611e-14  2.39918776132e-14  2.61115086643e-14  2.38979912278e-14  2.56662222589e-14  2.9914465048e-14  2.6272610446e-14  2.51603895779e-14  2.79626890833e-14  2.65217450652e-14  2.65000865256e-14  2.64642876069e-14  2.59763879656e-14  2.56219402698e-14  2.79951790244e-14  2.68813404126e-14  2.67121446376e-14  2.50847471498e-14  2.52791253879e-14  2.9114378231e-14  3.03838216777e-14  3.4421333071e-14  3.78989241048e-14  4.03965333665e-14  4.07344797514e-14  5.14577871658e-14  6.11956715155e-14  7.67023377505e-14  9.73500259443e-14  1.34372317173e-13  1.93843555589e-13  2.94852689747e-13
 2.96623367026e-13  5.20526684713e-13  1.21046150127e-12  4.72576040348e-12  1.20888492957e-12  5.18649772592e-13  2.93476346135e-13  1.92411195927e-13  1.34501238556e-13  9.47352840081e-14  7.31874280831e-14  6.16450528877e-14  4.88177681209e-14  4.37177538757e-14  3.56424132029e-14  3.77550432661e-14  3.5681843053e-14  3.0177151424e-14  2.63344304105e-14  2.98546949108e-14  2.8495086538e-14  2.57730061781e-14  2.59339653567e-14  2.55215115918e-14  2.7901624266e-14  2.48453833345e-14  2.55927500869e-14  3.01526044425e-14  2.53522006142e-14  2.38990975424e-14  2.45680868832e-14  2.19316244962e-14  2.4249895376e-14  2.21284144024e-14  2.3126483757e-14  2.28504439919e-14  2.62417728852e-14  2.53781379625e-14  2.6295354588e-14  2.68908286425e-14  2.54711765146e-14  2.18096997435e-14  2.13273779527e-14  2.5554856907e-14  2.26811141843e-14  2.65037671587e-14  2.6548341746e-14  2.52635526738e-14  2.62230469169e-14  2.85877075735e-14  2.83364298664e-14  2.56943115155e-14  2.40608027233e-14  2.16515230118e-14  2.47528764557e-14  2.90423224375e-14  2.36542038556e-14  2.32796112793e-14  2.61116050787e-14  2.67577820706e-14  2.60490545178e-14  2.51557179432e-14  2.90663752034e-14  2.6651340156e-14  2.4130691052e-14  2.49533553551e-14  2.6150910639e-14  2.87138454336e-14  2.75450862086e-14  2.70579508357e-14  2.45733263355e-14  2.66450765135e-14  2.82409117904e-14  2.51957656995e-14  2.79069658092e-14  2.62783149909e-14  2.76544779313e-14  2.76297169265e-14  2.79779264382e-14  2.68315839881e-14  2.62255333315e-14  2.60311500904e-14  2.8963878377e-14  2.94669694173e-14  2.85398240504e-14  3.12964559316e-14  3.7199494604e-14  3.76146698439e-14  4.0017679702e-14  4.43659756218e-14  5.06682111177e-14  5.9909151659e-14  7.61093525564e-14  9.90663117432e-14  1.3440589261e-13  1.92687665262e-13
 1.90171632979e-13  2.95475306662e-13  5.16201658894e-13  1.20888492957e-12  4.71068472258e-12  1.21153526874e-12  5.17062691798e-13  2.95524923567e-13  1.90023061995e-13  1.32429094975e-13  9.73930852185e-14  7.83845846865e-14  6.24711954095e-14  5.22059765377e-14  4.45152309963e-14  3.99050122818e-14  3.60546758563e-14  3.12467340143e-14  3.30682756728e-14  3.20502217421e-14  2.90519869773e-14  2.55265848925e-14  2.72565721921e-14  2.6731047639e-14  2.4956970722e-14  2.33801471194e-14  2.47433475792e-14  3.08437163294e-14  2.79905550271e-14  2.47917250837e-14  2.35478267133e-14  2.54974135532e-14  2.56043613229e-14  2.31094657099e-14  2.64868166206e-14  2.52891423861e-14  2.35099421213e-14  2.53667618007e-14  2.5430285404e-14  2.5978104788e-14  2.59301173818e-14  2.63871577575e-14  2.55050698927e-14  2.64460572631e-14  2.55945534866e-14  2.40123942866e-14  2.56735624918e-14  2.81734877965e-14  2.89820813605e-14  2.79145136142e-14  2.91022019205e-14  2.50080827098e-14  2.22358869608e-14  2.462436746e-14  2.17716697943e-14  2.33227395224e-14  2.46341245525e-14  2.04044627873e-14  2.89429361005e-14  2.72098834053e-14  2.70384713456e-14  2.50555563021e-14  2.5132613473e-14  2.47493247697e-14  2.53189980218e-14  2.45930738438e-14  2.54586923818e-14  2.41451744899e-14  2.67224146912e-14  2.36285147438e-14  2.54148786382e-14  2.41070571664e-14  2.37163319948e-14  2.51321832132e-14  2.70770710982e-14  2.30643344439e-14  2.43329452108e-14  2.3528157413e-14  3.11685838818e-14  2.68579051312e-14  2.76384481984e-14  2.38084360203e-14  2.56672759741e-14  2.53325204416e-14  2.75943335713e-14  2.7338397557e-14  3.15039709868e-14  3.06834783156e-14  3.45961544227e-14  3.82483384477e-14  4.1286785861e-14  5.08146490965e-14  6.21147607355e-14  7.72867528108e-14  9.74734327936e-14  1.35269009578e-13
 1.32592295106e-13  1.9197865227e-13  2.95991799721e-13  5.18649772592e-13  1.21153526874e-12  4.71834477121e-12  1.21348791245e-12  5.23213578108e-13  2.98304066837e-13  1.95375827346e-13  1.33608756106e-13  1.00660267228e-13  7.3572356537e-14  6.15014571716e-14  5.21980450112e-14  4.45841681748e-14  3.75108706018e-14  3.45221581875e-14  3.47612075384e-14  3.22054874816e-14  2.966199304e-14  2.88314636373e-14  3.03663432692e-14  2.62704020202e-14  2.60132796857e-14  2.23840453379e-14  2.56264215277e-14  2.55594662051e-14  2.79052690901e-14  2.3748943739e-14  2.63503368146e-14  2.47772550547e-14  2.47627598149e-14  2.57698549852e-14  2.33097481385e-14  2.48009464405e-14  2.36968753679e-14  2.64566695376e-14  2.80104752463e-14  2.29916153346e-14  2.46938736627e-14  2.47222768056e-14  2.65887668065e-14  2.76574849692e-14  2.5491023801e-14  2.55653985221e-14  2.93549990586e-14  2.82757359761e-14  2.84808521368e-14  2.60103729368e-14  2.70212347314e-14  2.33015835267e-14  2.39360216663e-14  2.42728517084e-14  2.17667598516e-14  2.58852242744e-14  2.7031306133e-14  2.57345171678e-14  2.17847467869e-14  2.16547314558e-14  2.36307184297e-14  2.19976113602e-14  2.47725085454e-14  2.84362627444e-14  2.9051344888e-14  2.35100974041e-14  2.8456512718e-14  2.75625501561e-14  2.40436063262e-14  2.23387019317e-14  2.57722214338e-14  3.11773116455e-14  2.89858672687e-14  2.67412997945e-14  2.72411097173e-14  2.67450872205e-14  2.54843692442e-14  2.45593707367e-14  2.92224733472e-14  3.16945888771e-14  2.60213128966e-14  2.51961142561e-14  2.70307818578e-14  2.72962489574e-14  3.09630562702e-14  2.68837959281e-14  3.31196638078e-14  3.37224690597e-14  3.18936282945e-14  3.46391902448e-14  3.86140524358e-14  4.24882670904e-14  5.32597121883e-14  5.98764225582e-14  7.58507667137e-14  1.01005822192e-13
 9.9081631515e-14  1.31536630087e-13  1.89306751976e-13  2.93476346135e-13  5.17062691798e-13  1.21348791245e-12  4.72711127788e-12  1.21291377916e-12  5.18322326527e-13  2.95225554459e-13  1.87813971549e-13  1.32918060877e-13  9.84062038057e-14  7.33187334306e-14  6.10692008472e-14  5.26636492499e-14  4.40709926753e-14  3.51300099821e-14  3.14709801417e-14  2.92653654255e-14  2.945505523e-14  2.75690806433e-14  2.76944631142e-14  2.4496360363e-14  2.67008413551e-14  2.7522325459e-14  2.90882524792e-14  2.53689837528e-14  2.92023383402e-14  2.83666866828e-14  2.44285849202e-14  2.6977627054e-14  2.30574361486e-14  2.40540278859e-14  2.60080865736e-14  2.40746333348e-14  2.63669510409e-14  2.48409127255e-14  2.30481925524e-14  2.15569282924e-14  2.52264459425e-14  2.36328484497e-14  2.81401881368e-14  3.12687746341e-14  2.81625338257e-14  2.61257883139e-14  2.38017570643e-14  2.5926358788e-14  2.26174830031e-14  2.57950749943e-14  2.59057697736e-14  2.68858279618e-14  2.30378001975e-14  2.43085768744e-14  2.44259093477e-14  2.5519018998e-14  2.61762298222e-14  2.5368000064e-14  2.79768960371e-14  2.6203569131e-14  2.67422076826e-14  2.70896031007e-14  2.71613761365e-14  2.92905281949e-14  2.69924322394e-14  2.34778238993e-14  2.51640813468e-14  2.73851870061e-14  2.28601327304e-14  2.44395622132e-14  2.6992249365e-14  3.03128108645e-14  2.79254692519e-14  2.71067357189e-14  2.56037260609e-14  2.54037136295e-14  2.50558621346e-14  2.22104478971e-14  2.5303059174e-14  2.9188658907e-14  2.3000977278e-14  2.39804692091e-14  2.79143152968e-14  2.72738235026e-14  2.75855804543e-14  2.39888176198e-14  2.59841349715e-14  2.68825556201e-14  2.79336000259e-14  3.38561145565e-14  3.74055579802e-14  3.60372048922e-14  4.07511065697e-14  5.17173585355e-14  6.32149236219e-14  7.84157558573e-14
 7.39239026133e-14  9.90733370371e-14  1.32662254149e-13  1.92411195927e-13  2.95524923567e-13  5.23213578108e-13  1.21291377916e-12  4.71723547003e-12  1.21544705045e-12  5.22303555513e-13  2.94204656696e-13  1.91931758787e-13  1.32562115923e-13  9.80477194454e-14  7.41660454814e-14  6.00447910386e-14  4.85917319693e-14  4.3163452841e-14  3.79796409881e-14  3.21652679808e-14  2.85702918119e-14  2.62034991713e-14  2.7558262827e-14  2.48543074492e-14  3.00381852387e-14  2.90782405301e-14  3.09052953863e-14  2.57518921546e-14  2.44129146345e-14  2.23659198267e-14  2.76475397638e-14  2.69658254815e-14  2.28514696824e-14  2.29974634218e-14  2.43269877658e-14  2.80634713925e-14  2.60421957946e-14  2.29135158791e-14  2.1275022954e-14  2.65580948923e-14  2.63229173908e-14  2.68755758094e-14  2.91877063026e-14  2.78809503207e-14  2.52429682683e-14  2.87465435856e-14  2.65282806176e-14  2.44230076233e-14  2.38152522084e-14  2.73344592419e-14  2.66981016843e-14  2.7979701041e-14  2.49190970818e-14  2.65576691541e-14  2.93221057647e-14  2.76495493398e-14  2.72409994004e-14  2.48726029965e-14  2.52191334509e-14  2.32215322983e-14  2.81501398261e-14  2.65027542114e-14  2.79163466675e-14  2.91871349519e-14  2.82480266437e-14  2.36744626817e-14  2.81580014279e-14  2.47996798537e-14  2.61221737592e-14  2.54755245172e-14  2.43150617826e-14  2.61101730148e-14  2.77525998789e-14  2.70134848926e-14  2.41191367103e-14  2.51859398671e-14  2.73830026598e-14  2.24637506942e-14  2.25471067555e-14  2.69131538584e-14  2.6848228931e-14  2.6987023446e-14  2.61492409331e-14  3.06511865203e-14  2.70999836624e-14  2.33992616336e-14  2.77997205981e-14  2.70417030994e-14  2.58412912537e-14  2.91954111046e-14  3.35830508591e-14  3.39902342433e-14  3.90312074574e-14  4.41555942731e-14  5.33468499109e-14  6.54511154054e-14
 5.70049300431e-14  7.16069253327e-14  9.53201171611e-14  1.34501238556e-13  1.90023061995e-13  2.98304066837e-13  5.18322326527e-13  1.21544705045e-12  4.72104073996e-12  1.21597615082e-12  5.14523136462e-13  2.95222111716e-13  1.89715287741e-13  1.3728706483e-13  9.93714615915e-14  7.15742571509e-14  5.74771847585e-14  4.65994292726e-14  4.21698752838e-14  3.82983340515e-14  3.43910824354e-14  3.18741851183e-14  3.09167991149e-14  2.9929634178e-14  3.09801154464e-14  2.45711216561e-14  2.68111723744e-14  2.70290555151e-14  2.39526343732e-14  2.40403504915e-14  2.66351930737e-14  2.68241224275e-14  2.1484847439e-14  2.81640583352e-14  2.18716433778e-14  2.52826018056e-14  2.84016419816e-14  2.78239334177e-14  2.32591201316e-14  2.7045124444e-14  2.37319610647e-14  2.40624735704e-14  2.71176538758e-14  2.53141984584e-14  2.52922494374e-14  2.54462205018e-14  3.03832539013e-14  2.83675317753e-14  2.14651931583e-14  2.88572018077e-14  2.6228772295e-14  2.57490166368e-14  2.48799882569e-14  2.6144733055e-14  2.47228500841e-14  2.70935099771e-14  2.51413588877e-14  2.1906195076e-14  2.48580115922e-14  2.38267679534e-14  2.44664240573e-14  2.87325968001e-14  2.35003800254e-14  2.43345612458e-14  2.76108158797e-14  2.77161010608e-14  2.72271571135e-14  2.33711915689e-14  2.29858851055e-14  2.54125123974e-14  2.55524634073e-14  2.40388341916e-14  2.27020321237e-14  2.37758318838e-14  2.5451485519e-14  2.47130066365e-14  2.70414400082e-14  2.35988436513e-14  2.60812253786e-14  3.07826435957e-14  2.305144809e-14  2.47088648701e-14  2.75029654896e-14  2.90080060734e-14  2.69892699021e-14  2.62056716073e-14  2.442487169e-14  2.70744647037e-14  2.7048223064e-14  2.56937573671e-14  3.25978398104e-14  3.13345326921e-14  3.45598882457e-14  3.8074365442e-14  3.85149515823e-14  5.46065243837e-14
 5.21922649212e-14  5.91262111363e-14  7.63667892908e-14  9.47352840081e-14  1.32429094975e-13  1.95375827346e-13  2.95225554459e-13  5.22303555513e-13  1.21597615082e-12  4.73519040394e-12  1.21422839049e-12  5.18499422899e-13  2.91984223936e-13  1.89075087038e-13  1.31907731322e-13  1.01174667246e-13  7.59986807217e-14  5.92580390878e-14  4.92649512138e-14  4.0447988694e-14  3.78555805882e-14  3.17710433544e-14  3.10743813364e-14  3.31625510286e-14  3.14802925218e-14  2.67069304197e-14  2.73782161191e-14  2.87120470193e-14  2.90952834882e-14  2.62682909083e-14  2.75374332358e-14  2.49969977966e-14  2.56289095286e-14  2.80567289271e-14  2.46373521091e-14  2.58329950412e-14  2.49896704873e-14  2.67758744954e-14  2.35707426348e-14  2.32521630197e-14  2.44311992048e-14  2.10888700569e-14  2.43132559408e-14  2.13926688747e-14  2.61113066551e-14  2.44295831463e-14  2.50644190291e-14  2.64815479003e-14  2.24697633315e-14  2.93141927194e-14  2.40986113176e-14  2.18308328159e-14  2.1306946412e-14  2.1326823928e-14  2.25473403602e-14  2.30198901341e-14  2.22439304471e-14  2.35154560566e-14  2.70581037295e-14  2.33290791796e-14  2.86281359514e-14  2.72726739094e-14  2.32372270637e-14  2.52004655611e-14  2.75672849904e-14  2.6922894266e-14  2.35697665944e-14  2.52196234173e-14  2.54735843755e-14  2.85129617602e-14  2.45659226951e-14  2.57798039292e-14  2.70714579258e-14  2.63117556522e-14  2.42446926382e-14  2.32791609579e-14  2.88602424847e-14  2.66063073983e-14  2.42763788828e-14  2.88287826349e-14  2.63356427896e-14  2.5635859475e-14  2.84503608383e-14  2.81145752322e-14  3.0067269134e-14  2.87145712916e-14  2.66487640597e-14  3.03221040113e-14  2.79051274305e-14  2.88243497271e-14  3.11268406582e-14  3.28008403267e-14  3.31961205055e-14  3.55120684988e-14  3.67702360761e-14  4.4666342938e-14
 4.10694104776e-14  5.09495702832e-14  5.95566808779e-14  7.31874280831e-14  9.73930852185e-14  1.33608756106e-13  1.87813971549e-13  2.94204656696e-13  5.14523136462e-13  1.21422839049e-12  4.72034580043e-12  1.21205685831e-12  5.19174298311e-13  2.94888410086e-13  1.84872529733e-13  1.30673689479e-13  9.67569664559e-14  7.20701214231e-14  5.96180420925e-14  5.10033640085e-14  4.6571847146e-14  3.69717834508e-14  3.3615819981e-14  3.20280334346e-14  3.03633985334e-14  2.41431026045e-14  2.36526886699e-14  2.64684212307e-14  2.59929288772e-14  2.57636780466e-14  2.65638405263e-14  2.38253258137e-14  2.57387732713e-14  2.57607251629e-14  2.74506117349e-14  2.31460627434e-14  2.38611792007e-14  2.65310092169e-14  2.47232451356e-14  2.67008501301e-14  3.00735700321e-14  2.83528085958e-14  2.60712719255e-14  2.75802601606e-14  2.4084018959e-14  2.46038386038e-14  2.8057410821e-14  2.78768409602e-14  2.89315624351e-14  2.6919530475e-14  2.23367550373e-14  2.28432904129e-14  2.33398034498e-14  2.19924453676e-14  2.53657370648e-14  2.68594384908e-14  2.25002255218e-14  2.4657435229e-14  2.33804689103e-14  2.45733497385e-14  2.53711900578e-14  2.42416429865e-14  2.25830105342e-14  2.31705175392e-14  2.56367139323e-14  2.60818382852e-14  2.33828774556e-14  2.52657142243e-14  2.6352094529e-14  2.78788605453e-14  2.50329827179e-14  2.14077026456e-14  2.78864308524e-14  2.81422844354e-14  2.48136533383e-14  2.36476751288e-14  2.55589230553e-14  2.88273872772e-14  2.51735528926e-14  2.7131761716e-14  2.63834718592e-14  2.43664055211e-14  2.82859132368e-14  2.27727170073e-14  3.02385558717e-14  2.82944596336e-14  2.6896522759e-14  3.16766176337e-14  2.95401050413e-14  2.80250613586e-14  2.72836940805e-14  3.01743558352e-14  3.48475058228e-14  3.11559089113e-14  3.4064525008e-14  3.61811980889e-14
 3.34197101403e-14  4.32421543917e-14  4.64768072893e-14  6.16450528877e-14  7.83845846865e-14  1.00660267228e-13  1.32918060877e-13  1.91931758787e-13  2.95222111716e-13  5.18499422899e-13  1.21205685831e-12  4.72233444913e-12  1.21332125503e-12  5.17193335872e-13  2.92256212699e-13  1.90025471271e-13  1.29263805268e-13  9.57409250914e-14  7.57041794834e-14  5.80875342123e-14  5.09003678308e-14  4.57692279821e-14  4.03542850416e-14  3.30345272142e-14  3.33132209381e-14  3.03699849969e-14  2.61396896077e-14  2.64360742585e-14  2.60695084125e-14  2.34548759739e-14  2.34114663731e-14  2.42231897105e-14  2.6205390052e-14  2.58317472946e-14  2.8040241469e-14  2.61511084672e-14  2.88717376444e-14  2.63635932511e-14  2.41250428783e-14  2.742706785e-14  2.57213966134e-14  2.68209621956e-14  2.61873409499e-14  2.38436776219e-14  2.51640402285e-14  2.27387160387e-14  2.53504346123e-14  2.73920725299e-14  2.39919595763e-14  2.62222196642e-14  1.90886722597e-14  2.31638806581e-14  2.33396689377e-14  2.39208663855e-14  2.4538857954e-14  2.6751242288e-14  2.21924873214e-14  2.51619741092e-14  2.67731007257e-14  2.00797293227e-14  2.40664881541e-14  2.54643098188e-14  2.42871957244e-14  2.54133419342e-14  2.44495788582e-14  2.4353170221e-14  2.46013950649e-14  2.5652337721e-14  2.44813646628e-14  2.66526101247e-14  2.75301595389e-14  2.43638948793e-14  2.60067777786e-14  2.68975049381e-14  2.3499408399e-14  2.24381858964e-14  2.78061777608e-14  3.17311369131e-14  2.70693486159e-14  2.49400645831e-14  2.41290609437e-14  2.70386364801e-14  2.63433386143e-14  2.3377966992e-14  2.91703779738e-14  2.6205808407e-14  2.21345919244e-14  3.03684274755e-14  2.9896099417e-14  2.71134537007e-14  2.89016303556e-14  3.16198704405e-14  2.98878884062e-14  3.0610866301e-14  2.93609886516e-14  3.40272987209e-14
 3.41511238186e-14  4.36211180805e-14  4.49822395684e-14  4.88177681209e-14  6.24711954095e-14  7.3572356537e-14  9.84062038057e-14  1.32562115923e-13  1.89715287741e-13  2.91984223936e-13  5.19174298311e-13  1.21332125503e-12  4.73723493954e-12  1.2153316973e-12  5.20687746862e-13  2.95303204891e-13  1.87022597621e-13  1.34526097796e-13  9.98047804754e-14  7.68873105548e-14  6.31820056239e-14  4.66625081822e-14  3.88896312546e-14  3.94488702279e-14  3.52010012981e-14  3.22734964048e-14  2.99259296638e-14  2.91960989019e-14  2.92047983855e-14  2.77465098075e-14  2.52628726087e-14  2.47556969187e-14  2.70357549721e-14  2.47629267677e-14  3.05329637753e-14  2.44747293001e-14  2.36896473417e-14  2.31252610766e-14  2.6679792642e-14  2.55851215189e-14  2.31412487842e-14  2.44092353879e-14  2.88283773253e-14  2.54646809973e-14  2.64291677104e-14  2.42255356932e-14  2.64441990304e-14  2.51136228973e-14  2.62157867482e-14  2.89588966549e-14  2.36982011534e-14  2.67321029313e-14  2.22154569952e-14  2.42887434433e-14  2.37840112934e-14  2.70699615327e-14  2.52521479805e-14  2.38617856647e-14  2.55539428767e-14  2.27714205552e-14  2.38591839343e-14  2.37437519087e-14  2.18572988222e-14  2.66706445775e-14  2.97808035139e-14  3.04331751538e-14  2.48316978165e-14  2.88093054334e-14  2.73248813617e-14  2.80926880631e-14  2.53998799347e-14  2.91803343514e-14  2.84911706656e-14  2.87863677844e-14  2.64860263084e-14  2.70007225509e-14  2.60454313622e-14  2.5359552727e-14  2.59304024553e-14  2.75264815997e-14  2.46135876169e-14  2.74958020884e-14  2.81876258997e-14  2.52411566881e-14  2.52245629061e-14  2.49726081489e-14  2.33788413195e-14  2.8373591865e-14  2.58028890114e-14  2.67440477895e-14  2.60411018934e-14  2.97188756942e-14  2.90464306052e-14  2.51797704711e-14  2.72402372391e-14  3.35841806026e-14
 3.17489730513e-14  3.44244655835e-14  3.84221549739e-14  4.37177538757e-14  5.22059765377e-14  6.15014571716e-14  7.33187334306e-14  9.80477194454e-14  1.3728706483e-13  1.89075087038e-13  2.94888410086e-13  5.17193335872e-13  1.2153316973e-12  4.72310198108e-12  1.20893171475e-12  5.18014221713e-13  2.92785213552e-13  1.91443922851e-13  1.34459291973e-13  9.73555068529e-14  7.26727017944e-14  5.54213442168e-14  5.06739001923e-14  4.29066286116e-14  4.07405158467e-14  3.69559908567e-14  2.91655671108e-14  2.7711399478e-14  2.85351886518e-14  2.58689873375e-14  2.60718170808e-14  2.75655059832e-14  2.82517097359e-14  2.88622922619e-14  3.0299930765e-14  2.84924041898e-14  2.81685958932e-14  2.35072409481e-14  2.51175091924e-14  2.38285228804e-14  2.33242828494e-14  2.39652617013e-14  2.38784403827e-14  2.70617992372e-14  2.92383363527e-14  2.66425538213e-14  2.72271197968e-14  2.36673930607e-14  2.55763359003e-14  3.00526250125e-14  2.51588876282e-14  2.63057384339e-14  2.5656078416e-14  2.65542487639e-14  2.47898289131e-14  2.72037846259e-14  2.50588883501e-14  2.23033541444e-14  2.55878102645e-14  2.55334881677e-14  2.60319962832e-14  2.65923171218e-14  2.52512078939e-14  2.96368430406e-14  3.13031506001e-14  2.68437543532e-14  2.87147549926e-14  2.98184580682e-14  2.89597984517e-14  2.76254497941e-14  2.39740873849e-14  2.87650551831e-14  2.47262747519e-14  2.75397531104e-14  2.40516680387e-14  2.28430659893e-14  2.38028780095e-14  2.44937839758e-14  2.54611789181e-14  2.52311905064e-14  2.44487724376e-14  2.61832720787e-14  2.63762616705e-14  2.6628823923e-14  2.5519835326e-14  2.52257042585e-14  2.68157963846e-14  2.76350828929e-14  2.56325171204e-14  2.83664176084e-14  2.75061023136e-14  3.04040739658e-14  2.65329243059e-14  2.2152290029e-14  2.87229368155e-14  3.20914356523e-14
 2.83284029012e-14  2.96743534236e-14  3.56814934537e-14  3.56424132029e-14  4.45152309963e-14  5.21980450112e-14  6.10692008472e-14  7.41660454814e-14  9.93714615915e-14  1.31907731322e-13  1.84872529733e-13  2.92256212699e-13  5.20687746862e-13  1.20893171475e-12  4.72343980283e-12  1.20844687493e-12  5.12269786477e-13  2.89826209881e-13  1.90060378312e-13  1.31937594388e-13  9.79344646976e-14  7.17353349479e-14  6.21550267457e-14  5.01661089018e-14  5.00489999994e-14  4.01036304058e-14  3.22028178839e-14  3.32376628011e-14  3.13309364711e-14  2.97954547335e-14  2.53730263138e-14  2.73674668303e-14  2.71460181158e-14  2.74179223472e-14  2.92710588836e-14  2.45820620423e-14  2.73687905374e-14  2.49552998219e-14  2.35794094345e-14  2.27064174646e-14  2.20760819404e-14  2.24672721707e-14  2.44874359431e-14  2.39353574927e-14  2.60513637028e-14  2.97393479195e-14  3.00437852876e-14  2.65501341662e-14  2.45761432461e-14  2.87835385889e-14  2.58882869317e-14  2.75194884978e-14  2.57718079085e-14  2.73284203519e-14  2.53079144057e-14  2.60726354089e-14  2.58139918979e-14  2.45504519253e-14  2.885432126e-14  2.48130436296e-14  2.85369715631e-14  2.73840972005e-14  2.83224443677e-14  2.85119325213e-14  3.0162061783e-14  2.86381875978e-14  2.7241379322e-14  2.72086568445e-14  3.01965827385e-14  2.79582462243e-14  2.42984560696e-14  2.51246302117e-14  2.2801365076e-14  2.54160978628e-14  2.13998173077e-14  2.49665066645e-14  2.71391131384e-14  2.04531827353e-14  2.46357207582e-14  2.44380046179e-14  2.73171320039e-14  2.97596139018e-14  2.65915814306e-14  2.44405157774e-14  2.51450281282e-14  2.69037528443e-14  2.75084936803e-14  2.42212951724e-14  2.3148480989e-14  2.82476294582e-14  2.48479220445e-14  3.04994509001e-14  2.40749867868e-14  2.52715054944e-14  2.70574010607e-14  2.44066113588e-14
 2.72110241217e-14  2.75994260106e-14  3.51334528776e-14  3.77550432661e-14  3.99050122818e-14  4.45841681748e-14  5.26636492499e-14  6.00447910386e-14  7.15742571509e-14  1.01174667246e-13  1.30673689479e-13  1.90025471271e-13  2.95303204891e-13  5.18014221713e-13  1.20844687493e-12  4.71941404629e-12  1.21013958516e-12  5.13594832844e-13  2.97558170857e-13  1.8875227605e-13  1.34536095889e-13  9.43636910617e-14  7.2287855895e-14  6.18407031238e-14  5.08492611535e-14  4.59808895095e-14  3.82075877823e-14  3.50232062043e-14  3.21087140281e-14  2.81493750594e-14  2.78379326086e-14  2.6493935909e-14  2.61272487491e-14  2.89524917332e-14  2.94805176337e-14  2.32432361098e-14  3.02545662567e-14  2.83749863978e-14  2.67252414064e-14  2.29752888844e-14  2.28450036305e-14  2.5987978654e-14  2.12457511391e-14  2.31880687397e-14  2.49905266297e-14  2.48882194171e-14  2.68244177732e-14  2.79686335539e-14  1.97888774131e-14  2.87936726169e-14  2.24297142641e-14  2.23118524312e-14  2.68109820672e-14  2.59720426547e-14  2.5850084771e-14  2.67134584647e-14  2.82899900808e-14  2.8054762953e-14  2.8757311925e-14  2.35306755464e-14  2.60008798547e-14  2.64784163386e-14  2.5335869532e-14  2.44920674545e-14  2.84582716238e-14  2.60796421896e-14  2.42281696522e-14  2.39892962771e-14  2.64821529006e-14  2.49842082193e-14  2.58925845858e-14  2.94741986191e-14  2.55315471574e-14  2.14689044708e-14  2.19720214121e-14  2.87702379722e-14  2.83494529508e-14  2.51458462354e-14  2.67025073837e-14  2.51780534716e-14  2.79853048626e-14  3.01263436994e-14  2.33766737911e-14  2.14493204821e-14  2.50678588137e-14  2.45058576262e-14  2.592409339e-14  2.57204128328e-14  2.665228771e-14  2.63949625664e-14  2.53459668489e-14  3.04589348675e-14  2.75303183547e-14  2.70169135014e-14  2.4057509106e-14  2.68847148918e-14
 2.67485164523e-14  2.90546065319e-14  2.96041141639e-14  3.5681843053e-14  3.60546758563e-14  3.75108706018e-14  4.40709926753e-14  4.85917319693e-14  5.74771847585e-14  7.59986807217e-14  9.67569664559e-14  1.29263805268e-13  1.87022597621e-13  2.92785213552e-13  5.12269786477e-13  1.21013958516e-12  4.72775965477e-12  1.20753332108e-12  5.2054427706e-13  2.9270333258e-13  1.91229989132e-13  1.3720935811e-13  9.95076735071e-14  7.6743814013e-14  6.15596479941e-14  5.39615266804e-14  4.36811123167e-14  3.67266403661e-14  3.5441122527e-14  3.11029947028e-14  3.41341530932e-14  2.92205646779e-14  3.10334513839e-14  2.60202166636e-14  2.7665735385e-14  2.50753952338e-14  2.69434153366e-14  2.6987171415e-14  2.73149734798e-14  2.38249497829e-14  2.31661738757e-14  2.23795954487e-14  2.42122664678e-14  2.60405461121e-14  2.78239331741e-14  2.83722010999e-14  2.90487819904e-14  2.89105683196e-14  2.53360550155e-14  3.05868096998e-14  3.12989555131e-14  2.40168140239e-14  2.63933767483e-14  2.17728687655e-14  2.61924403847e-14  2.57171663023e-14  2.76220203035e-14  2.33530079421e-14  2.61931222092e-14  2.4315100454e-14  2.21366737542e-14  2.76366259943e-14  2.18396902069e-14  2.21411684783e-14  2.18197072983e-14  2.33502999382e-14  2.71264800495e-14  2.61224364236e-14  2.64226365979e-14  2.48815258744e-14  2.32361723707e-14  2.54742547766e-14  2.52177740305e-14  2.64147339306e-14  2.37229523005e-14  2.62113939141e-14  2.72571321235e-14  2.8735432545e-14  2.57595203368e-14  2.61004643053e-14  2.84116438693e-14  2.97668483286e-14  2.62170797515e-14  2.21824877815e-14  2.38020408039e-14  2.67226616547e-14  2.42000777916e-14  2.19462224443e-14  2.48550399612e-14  2.7360519943e-14  2.55042123074e-14  2.5681971009e-14  2.69742484952e-14  2.69342195924e-14  2.74345716125e-14  2.5359352769e-14
 2.8837688306e-14  2.79789309297e-14  2.83212210516e-14  3.0177151424e-14  3.12467340143e-14  3.45221581875e-14  3.51300099821e-14  4.3163452841e-14  4.65994292726e-14  5.92580390878e-14  7.20701214231e-14  9.57409250914e-14  1.34526097796e-13  1.91443922851e-13  2.89826209881e-13  5.13594832844e-13  1.20753332108e-12  4.71766239445e-12  1.21437950413e-12  5.18105249881e-13  2.93691943626e-13  1.94016003385e-13  1.33068718638e-13  9.60011391951e-14  7.58747729608e-14  6.37399440355e-14  4.6658552367e-14  3.94135848951e-14  3.75763466359e-14  3.2842434277e-14  3.44951519303e-14  3.3883976023e-14  2.99354687753e-14  2.51348413255e-14  2.72583163354e-14  2.27190184796e-14  2.79606005762e-14  2.75253597984e-14  2.66114423892e-14  2.79702193249e-14  2.39023891508e-14  2.29306206821e-14  2.01666270997e-14  2.14121450586e-14  2.63878725808e-14  2.25123059191e-14  2.60144209555e-14  2.6461541298e-14  2.470303732e-14  2.74022214808e-14  2.26776315191e-14  2.66409491399e-14  2.81712479233e-14  2.64419227667e-14  2.98278675009e-14  2.72992765784e-14  2.98821187729e-14  2.84709437172e-14  2.82124426846e-14  2.9326355731e-14  2.88200623027e-14  3.03458626076e-14  2.41419313562e-14  2.68595449352e-14  2.68928294507e-14  2.52565890038e-14  2.91641268996e-14  2.52804026358e-14  2.65134211047e-14  2.28801230682e-14  2.5714004628e-14  2.61673362577e-14  2.45857176244e-14  2.78533780985e-14  2.52715568826e-14  2.90304416014e-14  2.68333938462e-14  2.62925614182e-14  2.58831080418e-14  3.01882390534e-14  2.77703113819e-14  2.42439630406e-14  2.55336774668e-14  2.28853972621e-14  2.42394749323e-14  2.27294808192e-14  2.48116380157e-14  2.33527324508e-14  2.56663865874e-14  2.82590755397e-14  2.53712993206e-14  2.71551658393e-14  2.46552064661e-14  2.68668920513e-14  2.55053295362e-14  2.40207045683e-14
 2.53368159962e-14  2.70294432633e-14  2.88373583658e-14  2.63344304105e-14  3.30682756728e-14  3.47612075384e-14  3.14709801417e-14  3.79796409881e-14  4.21698752838e-14  4.92649512138e-14  5.96180420925e-14  7.57041794834e-14  9.98047804754e-14  1.34459291973e-13  1.90060378312e-13  2.97558170857e-13  5.2054427706e-13  1.21437950413e-12  4.73006862651e-12  1.21614854789e-12  5.21912214489e-13  2.93391813042e-13  1.93874583785e-13  1.32043438912e-13  9.49241236727e-14  7.63334056299e-14  5.66440682899e-14  5.21974327071e-14  4.0218122949e-14  3.85844788543e-14  3.56748581474e-14  3.42946278928e-14  3.15627848213e-14  2.93671565924e-14  2.87763608847e-14  2.45471769687e-14  2.49167347883e-14  3.02250964765e-14  2.78321815921e-14  2.47185835388e-14  2.71734820473e-14  2.59249714803e-14  2.75168445376e-14  2.85677775524e-14  2.50489709364e-14  2.56069023836e-14  2.85437528743e-14  2.62714473048e-14  2.46726541034e-14  2.62513487598e-14  2.41613936924e-14  2.73738339461e-14  2.5790699945e-14  2.66579920473e-14  2.42923954526e-14  2.39599542339e-14  2.61728765802e-14  2.55779666269e-14  2.73124500758e-14  2.86632921821e-14  2.47199559821e-14  2.65940199791e-14  2.56907715406e-14  2.78621640609e-14  2.99993216705e-14  2.76689484108e-14  2.85857923398e-14  2.88438588256e-14  2.77970782088e-14  2.52320299233e-14  2.76492170682e-14  2.84306688686e-14  2.8048534545e-14  2.9637996303e-14  2.75494212433e-14  2.74330841857e-14  2.3129575047e-14  2.49979458843e-14  2.52998893079e-14  2.69560765493e-14  2.41550618043e-14  2.45007027214e-14  2.51347854515e-14  2.66446230544e-14  2.52917467826e-14  2.64659782451e-14  2.65415485605e-14  2.50746020498e-14  2.25902806941e-14  2.40423918419e-14  2.01738968073e-14  2.58823155649e-14  2.77858797319e-14  2.4800338397e-14  2.88325306904e-14  2.73084013373e-14
 2.56705790407e-14  2.92681321789e-14  2.98707078718e-14  2.98546949108e-14  3.20502217421e-14  3.22054874816e-14  2.92653654255e-14  3.21652679808e-14  3.82983340515e-14  4.0447988694e-14  5.10033640085e-14  5.80875342123e-14  7.68873105548e-14  9.73555068529e-14  1.31937594388e-13  1.8875227605e-13  2.9270333258e-13  5.18105249881e-13  1.21614854789e-12  4.72481608206e-12  1.21107695465e-12  5.18169627295e-13  2.9691266781e-13  1.91827538829e-13  1.32988436193e-13  1.01180449257e-13  7.53980099481e-14  6.13833117295e-14  5.04494741987e-14  4.09377214717e-14  3.72595272245e-14  3.22207216358e-14  3.47077668476e-14  3.04145929979e-14  2.9800255155e-14  2.99293632963e-14  2.87551859359e-14  2.89042052552e-14  2.57926138101e-14  2.70399788057e-14  3.06332233103e-14  2.12833774637e-14  2.26088388016e-14  2.99769059772e-14  2.52526015355e-14  2.93984126717e-14  2.8553734845e-14  2.55661278366e-14  2.41613262111e-14  2.65433705074e-14  2.7618239989e-14  2.59841688376e-14  2.99725252029e-14  2.96793024246e-14  2.56843449164e-14  2.85883251142e-14  2.48819342688e-14  2.6346486894e-14  2.51944863045e-14  2.57505631341e-14  2.2137225857e-14  2.64589735109e-14  2.59502085683e-14  2.75160077825e-14  2.44354193017e-14  2.48167414181e-14  2.63955892866e-14  2.68903078071e-14  2.69400595055e-14  2.39790227602e-14  2.43201720689e-14  2.56717295362e-14  2.64936618025e-14  2.31149181445e-14  3.07180796497e-14  2.78299411461e-14  2.58087121981e-14  2.223298667e-14  2.84252966236e-14  2.41370301008e-14  2.48917428609e-14  3.01242872806e-14  2.53967448514e-14  2.76057879862e-14  2.6393329724e-14  2.33151847682e-14  2.47939407019e-14  2.71891587868e-14  2.90821055807e-14  2.71868909992e-14  2.403457413e-14  2.76682644646e-14  2.60004216975e-14  2.59491917265e-14  2.98023353118e-14  2.77532863804e-14
 2.57946243115e-14  2.43663176186e-14  2.79216645494e-14  2.8495086538e-14  2.90519869773e-14  2.966199304e-14  2.945505523e-14  2.85702918119e-14  3.43910824354e-14  3.78555805882e-14  4.6571847146e-14  5.09003678308e-14  6.31820056239e-14  7.26727017944e-14  9.79344646976e-14  1.34536095889e-13  1.91229989132e-13  2.93691943626e-13  5.21912214489e-13  1.21107695465e-12  4.72013595417e-12  1.21054480479e-12  5.15485996324e-13  2.93661762503e-13  1.88473945792e-13  1.33155745802e-13  1.02361050189e-13  7.72837080022e-14  6.4394806542e-14  4.82628230936e-14  4.94900432013e-14  4.0063587273e-14  3.8659317361e-14  3.32919212364e-14  2.86139264379e-14  2.93867454308e-14  2.76439779146e-14  2.69274405466e-14  2.81427136722e-14  2.76503854506e-14  2.59119641909e-14  2.15971155487e-14  2.45228619004e-14  2.90802916938e-14  2.76745067892e-14  2.84771517188e-14  3.12088181267e-14  2.82595102924e-14  2.80237699725e-14  2.75473119272e-14  2.79870943253e-14  2.16471932357e-14  2.38727839462e-14  2.66613836267e-14  2.44618851846e-14  2.61270512708e-14  2.32846583728e-14  2.43002187742e-14  2.74265625176e-14  2.32254800639e-14  2.44864445431e-14  2.59806589968e-14  2.65511680538e-14  2.92413883994e-14  2.53270128211e-14  2.69478343645e-14  2.70503790799e-14  3.12133400805e-14  2.43163967024e-14  2.51597997459e-14  2.6341700497e-14  2.72562640763e-14  2.77552119673e-14  2.86057712746e-14  2.96688850619e-14  2.71891788907e-14  2.18787248578e-14  2.58835979716e-14  2.95144319884e-14  2.71422874814e-14  2.73043587117e-14  2.60312615351e-14  2.26170854084e-14  2.70302658963e-14  2.45262183153e-14  2.6635298422e-14  2.69137134693e-14  2.83966762115e-14  2.68464585884e-14  2.77506229014e-14  2.6879900156e-14  2.53750186103e-14  2.68920871525e-14  2.57721575681e-14  2.76682632579e-14  3.05082260482e-14
 2.82494573582e-14  2.75954904465e-14  2.33802318247e-14  2.57730061781e-14  2.55265848925e-14  2.88314636373e-14  2.75690806433e-14  2.62034991713e-14  3.18741851183e-14  3.17710433544e-14  3.69717834508e-14  4.57692279821e-14  4.66625081822e-14  5.54213442168e-14  7.17353349479e-14  9.43636910617e-14  1.3720935811e-13  1.94016003385e-13  2.93391813042e-13  5.18169627295e-13  1.21054480479e-12  4.7186160929e-12  1.21250217865e-12  5.14465557191e-13  2.93394039305e-13  1.87881452667e-13  1.32041217273e-13  9.90305361565e-14  7.7820895168e-14  5.96366320105e-14  5.27471760884e-14  4.29943413427e-14  3.81934681607e-14  3.45753631713e-14  3.12808262353e-14  3.30338518583e-14  3.25811990023e-14  2.8098832141e-14  2.39648182067e-14  2.73129741365e-14  2.30137357881e-14  2.58852710181e-14  2.55707143947e-14  2.38340785377e-14  2.95518648165e-14  2.57767602901e-14  2.96081316617e-14  2.87315596965e-14  2.84477439652e-14  2.93813841585e-14  2.77808060452e-14  2.26111183596e-14  2.57019834804e-14  2.64734255788e-14  2.18653915269e-14  2.4823044343e-14  2.42912272931e-14  2.37613168673e-14  2.6131196125e-14  2.63776697443e-14  2.67705477456e-14  2.55025232263e-14  2.54107128177e-14  2.75936996363e-14  2.48501814494e-14  2.3635821152e-14  2.50076668596e-14  2.66175900554e-14  2.67528496776e-14  2.36564063093e-14  2.42427077411e-14  2.77733437374e-14  2.33539595016e-14  2.52757124038e-14  2.86688899563e-14  2.75709343589e-14  2.55352204896e-14  2.78752580156e-14  2.61679984646e-14  2.90652991011e-14  2.59556897022e-14  2.52339033132e-14  2.37303627724e-14  2.46264629693e-14  2.39246886973e-14  2.42137924597e-14  2.45299334764e-14  2.58247362385e-14  2.26207261636e-14  2.18859098998e-14  2.30173716258e-14  2.57590612998e-14  2.96688611707e-14  2.89956897842e-14  2.7152213603e-14  2.45831201072e-14
 2.6226250578e-14  2.4656186057e-14  2.30925554725e-14  2.59339653567e-14  2.72565721921e-14  3.03663432692e-14  2.76944631142e-14  2.7558262827e-14  3.09167991149e-14  3.10743813364e-14  3.3615819981e-14  4.03542850416e-14  3.88896312546e-14  5.06739001923e-14  6.21550267457e-14  7.2287855895e-14  9.95076735071e-14  1.33068718638e-13  1.93874583785e-13  2.9691266781e-13  5.15485996324e-13  1.21250217865e-12  4.72737469446e-12  1.21539878581e-12  5.17422943399e-13  2.93572335818e-13  1.90283981478e-13  1.3103444837e-13  9.789718328e-14  7.20319369863e-14  5.80792102357e-14  4.78405104178e-14  4.23366964222e-14  3.67825926287e-14  3.13873199957e-14  3.01189995401e-14  2.97811312766e-14  3.2481098266e-14  2.81848366421e-14  2.66551572696e-14  2.61648450238e-14  2.62562893533e-14  2.26255709276e-14  2.27958167655e-14  2.92172896379e-14  2.27325206065e-14  2.57359123758e-14  2.90628413761e-14  2.53953721241e-14  2.61659174932e-14  2.7401455935e-14  2.62594761875e-14  2.73869660924e-14  2.59733855922e-14  2.97043561865e-14  2.30409054293e-14  2.85696416897e-14  2.67683705658e-14  2.70931220873e-14  2.66665840604e-14  2.8662182372e-14  2.68873657218e-14  2.22752993545e-14  2.6737942284e-14  2.57311926331e-14  2.40055237729e-14  2.52918526324e-14  2.07058181411e-14  2.59512805655e-14  2.33520776155e-14  2.79107150341e-14  2.90928599518e-14  2.35603227141e-14  2.57212846812e-14  2.60075950647e-14  2.62185405597e-14  2.52226054619e-14  2.59002664738e-14  2.89674043459e-14  2.73097219983e-14  2.98196357089e-14  2.24888729431e-14  2.26199062972e-14  2.46373468873e-14  2.39919279115e-14  2.30653555995e-14  1.96783487057e-14  2.20608477334e-14  2.63738241421e-14  2.12508217859e-14  2.25197395557e-14  2.70252091202e-14  2.52721631729e-14  2.57895550373e-14  2.43184571815e-14  2.44107394448e-14
 2.43728681316e-14  2.59691372614e-14  2.192251262e-14  2.55215115918e-14  2.6731047639e-14  2.62704020202e-14  2.4496360363e-14  2.48543074492e-14  2.9929634178e-14  3.31625510286e-14  3.20280334346e-14  3.30345272142e-14  3.94488702279e-14  4.29066286116e-14  5.01661089018e-14  6.18407031238e-14  7.6743814013e-14  9.60011391951e-14  1.32043438912e-13  1.91827538829e-13  2.93661762503e-13  5.14465557191e-13  1.21539878581e-12  4.72828215116e-12  1.21255352807e-12  5.19106256159e-13  2.94399516717e-13  1.92850703043e-13  1.39006986368e-13  9.95127784724e-14  7.46430337951e-14  5.78997148865e-14  4.930074749e-14  4.46778792012e-14  3.83455084007e-14  3.34105091402e-14  2.88945538832e-14  2.9667988491e-14  2.43636950174e-14  2.6436439916e-14  2.89976521274e-14  2.30277764049e-14  2.40464592407e-14  2.25470954542e-14  2.59117657999e-14  2.4996430999e-14  2.17962411267e-14  2.47997632993e-14  2.41081436361e-14  2.45876143591e-14  2.49516496283e-14  2.60898586907e-14  2.69116235791e-14  2.58437210889e-14  2.61739762367e-14  2.78054764144e-14  2.74024501685e-14  2.884477769e-14  2.83861565565e-14  2.67787181499e-14  2.83323666105e-14  2.62151748526e-14  2.13600100565e-14  2.56920332424e-14  2.70165212297e-14  2.80419892335e-14  2.74293410333e-14  2.55860568758e-14  2.81371377351e-14  2.53478971795e-14  3.11217346985e-14  2.67869331921e-14  2.69064857224e-14  2.05561615004e-14  2.62133534571e-14  2.6554189574e-14  2.74980176854e-14  2.52532630037e-14  2.62717183199e-14  3.028058111e-14  2.99263393732e-14  2.54910955372e-14  3.04722079649e-14  2.93627717351e-14  3.09236078766e-14  2.84478126843e-14  2.63172976076e-14  2.60101023052e-14  2.50200285959e-14  2.49921174525e-14  2.4144186156e-14  2.42038305862e-14  2.51425132184e-14  2.66048463929e-14  2.25859165289e-14  2.54986588079e-14
 2.27199221374e-14  2.36235018238e-14  2.51354114649e-14  2.7901624266e-14  2.4956970722e-14  2.60132796857e-14  2.67008413551e-14  3.00381852387e-14  3.09801154464e-14  3.14802925218e-14  3.03633985334e-14  3.33132209381e-14  3.52010012981e-14  4.07405158467e-14  5.00489999994e-14  5.08492611535e-14  6.15596479941e-14  7.58747729608e-14  9.49241236727e-14  1.32988436193e-13  1.88473945792e-13  2.93394039305e-13  5.17422943399e-13  1.21255352807e-12  4.72012279449e-12  1.21074571736e-12  5.13012775062e-13  2.94109405796e-13  1.90847736105e-13  1.33444297467e-13  9.45834939243e-14  7.75219311077e-14  6.22526314613e-14  5.1198376132e-14  3.99855030889e-14  3.30054709611e-14  3.42544609235e-14  3.34971748942e-14  2.83614430562e-14  2.67096518209e-14  2.906586785e-14  2.95998006165e-14  2.71815182038e-14  2.54987724513e-14  2.23586465693e-14  2.67410630662e-14  2.6447898462e-14  2.57014203755e-14  2.98201296544e-14  2.6957572981e-14  2.48656359866e-14  2.88977802489e-14  2.8804755341e-14  2.58269571548e-14  2.51400729062e-14  2.73803940378e-14  2.47005905595e-14  2.60675752797e-14  2.80872236569e-14  2.59993959716e-14  2.93773485266e-14  2.74224801847e-14  2.48956565836e-14  2.34199777077e-14  2.39523687009e-14  2.26360713147e-14  2.26997272529e-14  2.75556841474e-14  2.89087139088e-14  2.43134720177e-14  2.59318716061e-14  2.54812336382e-14  2.65429433811e-14  2.71589418166e-14  2.62411181541e-14  2.70874547973e-14  2.02444339204e-14  2.40949095508e-14  2.51413481714e-14  2.75636297893e-14  2.55230530925e-14  2.2462120033e-14  2.24020510456e-14  2.72153174198e-14  2.62000570888e-14  2.89728545686e-14  2.69384208585e-14  2.22003020604e-14  2.44992123022e-14  2.31262590533e-14  2.15924062547e-14  2.58321798148e-14  2.58380743365e-14  2.53401998802e-14  2.3564326103e-14  2.38446148642e-14
 2.45066220501e-14  2.51875409853e-14  2.33415050447e-14  2.48453833345e-14  2.33801471194e-14  2.23840453379e-14  2.7522325459e-14  2.90782405301e-14  2.45711216561e-14  2.67069304197e-14  2.41431026045e-14  3.03699849969e-14  3.22734964048e-14  3.69559908567e-14  4.01036304058e-14  4.59808895095e-14  5.39615266804e-14  6.37399440355e-14  7.63334056299e-14  1.01180449257e-13  1.33155745802e-13  1.87881452667e-13  2.93572335818e-13  5.19106256159e-13  1.21074571736e-12  4.72857524857e-12  1.21071124774e-12  5.21173248097e-13  2.97153973772e-13  1.93873166104e-13  1.35812354714e-13  9.61387737157e-14  7.68919827219e-14  6.05408092751e-14  4.61319123498e-14  4.51946115928e-14  4.126632776e-14  3.46901270395e-14  3.14694703993e-14  2.92339210815e-14  2.91705266787e-14  2.66350075892e-14  2.68540328222e-14  2.58259863677e-14  2.44577462142e-14  3.12010519011e-14  2.5186226078e-14  2.77756773798e-14  2.79442896741e-14  2.92025763987e-14  2.62624905042e-14  2.5013208389e-14  3.05815927328e-14  2.5943325512e-14  2.84797683572e-14  2.91423757589e-14  2.55114687207e-14  2.74130519544e-14  2.65485419865e-14  2.3980991469e-14  2.51026743912e-14  2.72747444208e-14  2.55315599329e-14  2.19999646018e-14  2.29406734629e-14  2.78749611173e-14  2.5672394156e-14  2.55761854329e-14  2.33427266129e-14  2.28487775481e-14  2.65307967986e-14  2.21758815183e-14  2.5047576437e-14  2.63079220949e-14  2.65943498746e-14  2.71814715193e-14  2.5592045798e-14  2.3745324425e-14  2.63998530701e-14  2.92735376473e-14  2.38007681252e-14  2.42734384078e-14  2.73641716805e-14  2.79117469163e-14  2.37939155926e-14  2.40528740373e-14  2.53042495616e-14  2.14033033076e-14  2.45277090579e-14  2.54237057065e-14  2.56589856709e-14  2.37492862522e-14  2.531346677e-14  2.48103132833e-14  2.32122181701e-14  2.45252237415e-14
 2.45101904455e-14  2.05747767455e-14  2.36154782574e-14  2.55927500869e-14  2.47433475792e-14  2.56264215277e-14  2.90882524792e-14  3.09052953863e-14  2.68111723744e-14  2.73782161191e-14  2.36526886699e-14  2.61396896077e-14  2.99259296638e-14  2.91655671108e-14  3.22028178839e-14  3.82075877823e-14  4.36811123167e-14  4.6658552367e-14  5.66440682899e-14  7.53980099481e-14  1.02361050189e-13  1.32041217273e-13  1.90283981478e-13  2.94399516717e-13  5.13012775062e-13  1.21071124774e-12  4.73384890834e-12  1.21197551583e-12  5.1899295533e-13  2.95430661e-13  1.89364944543e-13  1.34173184172e-13  9.77472027091e-14  7.6983316467e-14  5.93963622244e-14  4.99268627033e-14  4.51342409833e-14  3.82236206146e-14  3.82115987535e-14  3.14718258678e-14  3.21017500229e-14  3.29362955021e-14  2.96308817725e-14  2.30160551068e-14  2.56778206869e-14  2.61790597819e-14  2.25924137266e-14  2.85350866136e-14  3.06969653532e-14  3.04538962008e-14  2.52456064232e-14  2.61370325378e-14  2.4830232893e-14  2.26664388432e-14  2.47670750986e-14  2.43165160667e-14  1.99917535935e-14  2.64780997399e-14  2.4302953164e-14  2.43163081388e-14  2.42056743285e-14  2.52468590401e-14  2.71315771091e-14  2.65446474029e-14  2.36230016021e-14  2.82437487663e-14  2.74529045977e-14  2.63746647825e-14  2.33434656332e-14  2.64107352989e-14  2.56989506244e-14  2.73488929918e-14  2.81850034222e-14  2.72243966198e-14  2.62488023389e-14  2.59590980718e-14  2.77271956359e-14  2.42992586064e-14  2.29319808106e-14  2.60468446134e-14  2.46004540191e-14  2.36684319001e-14  2.41159478765e-14  2.65804471471e-14  2.34090654614e-14  2.25183848803e-14  2.2922893646e-14  2.4621313113e-14  2.94757858767e-14  2.75632692563e-14  2.3705629574e-14  2.21870182573e-14  2.50996762475e-14  2.439159327e-14  2.38421815461e-14  2.53537849879e-14
 2.80909707005e-14  2.79079640506e-14  2.6146254034e-14  3.01526044425e-14  3.08437163294e-14  2.55594662051e-14  2.53689837528e-14  2.57518921546e-14  2.70290555151e-14  2.87120470193e-14  2.64684212307e-14  2.64360742585e-14  2.91960989019e-14  2.7711399478e-14  3.32376628011e-14  3.50232062043e-14  3.67266403661e-14  3.94135848951e-14  5.21974327071e-14  6.13833117295e-14  7.72837080022e-14  9.90305361565e-14  1.3103444837e-13  1.92850703043e-13  2.94109405796e-13  5.21173248097e-13  1.21197551583e-12  4.73055449291e-12  1.21801633368e-12  5.17630815958e-13  2.97143526111e-13  1.93718146988e-13  1.3725874052e-13  1.00036960254e-13  7.74895390218e-14  6.29917521149e-14  5.10123592437e-14  3.96035305386e-14  3.8795040523e-14  3.73229443916e-14  3.25134671327e-14  2.88559269684e-14  2.50506019557e-14  2.4580895992e-14  2.465871201e-14  2.64745344815e-14  2.63215040346e-14  2.54136726521e-14  2.77750927289e-14  2.37309953608e-14  2.50262638962e-14  2.34793058914e-14  2.41993643978e-14  2.59787410164e-14  2.67570428978e-14  2.71972650913e-14  2.27375196485e-14  2.57569255549e-14  2.13249839109e-14  2.01737625856e-14  2.24938618051e-14  2.74644480547e-14  2.55775643607e-14  2.72434383042e-14  2.6621616796e-14  2.44902738918e-14  2.34226130156e-14  2.68094854683e-14  2.88046087551e-14  2.29413023269e-14  2.89431542152e-14  3.03854929604e-14  3.03446367977e-14  2.52265713321e-14  2.62123759009e-14  2.83629166059e-14  2.71557812106e-14  2.38262112097e-14  2.03583792879e-14  2.44792864011e-14  2.11558011517e-14  2.47036050504e-14  2.43051728998e-14  2.52795290637e-14  2.41810511077e-14  2.35430378378e-14  2.72228110076e-14  2.28351753372e-14  2.5665512242e-14  2.35597200602e-14  2.36725054983e-14  2.94780950185e-14  2.65849658191e-14  2.56854774253e-14  2.61135330794e-14  2.76169275213e-14
 2.42418948776e-14  2.41866318341e-14  2.46542155384e-14  2.53522006142e-14  2.79905550271e-14  2.79052690901e-14  2.92023383402e-14  2.44129146345e-14  2.39526343732e-14  2.90952834882e-14  2.59929288772e-14  2.60695084125e-14  2.92047983855e-14  2.85351886518e-14  3.13309364711e-14  3.21087140281e-14  3.5441122527e-14  3.75763466359e-14  4.0218122949e-14  5.04494741987e-14  6.4394806542e-14  7.7820895168e-14  9.789718328e-14  1.39006986368e-13  1.90847736105e-13  2.97153973772e-13  5.1899295533e-13  1.21801633368e-12  4.73498630562e-12  1.21288996373e-12  5.22198525188e-13  2.93801762059e-13  1.88476432033e-13  1.37628669252e-13  1.00340905993e-13  7.98789499857e-14  6.28367030944e-14  5.08435098059e-14  4.29355380888e-14  3.99001981259e-14  3.54433805552e-14  3.12147771433e-14  3.26828529364e-14  2.78456947992e-14  2.78531833256e-14  2.84719157031e-14  2.58967081383e-14  2.78776258873e-14  2.97707601799e-14  2.90634146829e-14  2.72070919124e-14  2.45104655762e-14  2.75686016077e-14  2.68345112863e-14  2.67057923043e-14  2.46816111651e-14  2.15237997949e-14  2.37503555475e-14  2.41812327795e-14  2.31426919528e-14  2.42142344542e-14  2.51165128998e-14  2.18563968277e-14  2.7682428742e-14  2.51685905381e-14  2.59347809814e-14  2.58266511766e-14  2.7916062604e-14  3.07682478097e-14  2.79389082345e-14  2.62451054013e-14  2.53016741224e-14  2.38337452627e-14  2.64867103082e-14  2.57800444835e-14  2.58879688578e-14  2.72107755104e-14  2.22973917696e-14  2.37215796028e-14  2.51440634829e-14  2.34191360842e-14  2.29738743027e-14  2.20791862754e-14  2.609949116e-14  2.63779063968e-14  2.66111814179e-14  2.99598831042e-14  2.28862921392e-14  2.5181289655e-14  2.43880453174e-14  2.55056584429e-14  2.91820497279e-14  2.76443450946e-14  2.65703840056e-14  2.60149884905e-14  2.7106078851e-14
 2.56978084679e-14  2.47206159805e-14  2.45096916445e-14  2.38990975424e-14  2.47917250837e-14  2.3748943739e-14  2.83666866828e-14  2.23659198267e-14  2.40403504915e-14  2.62682909083e-14  2.57636780466e-14  2.34548759739e-14  2.77465098075e-14  2.58689873375e-14  2.97954547335e-14  2.81493750594e-14  3.11029947028e-14  3.2842434277e-14  3.85844788543e-14  4.09377214717e-14  4.82628230936e-14  5.96366320105e-14  7.20319369863e-14  9.95127784724e-14  1.33444297467e-13  1.93873166104e-13  2.95430661e-13  5.17630815958e-13  1.21288996373e-12  4.73019298682e-12  1.21676424583e-12  5.11644525952e-13  2.95460919423e-13  1.93721025955e-13  1.3300059602e-13  9.87431809239e-14  7.62959089498e-14  6.04042093716e-14  5.32172934963e-14  4.32142434338e-14  3.41714104166e-14  3.1961267244e-14  3.3050643642e-14  2.88735691684e-14  2.53320397147e-14  2.70536733382e-14  2.86737449233e-14  2.74730181188e-14  2.83783191445e-14  2.78783466289e-14  2.59778721519e-14  2.80123473123e-14  2.53757540542e-14  2.54358549228e-14  2.77782829867e-14  2.54279485539e-14  2.64042768844e-14  2.75112979123e-14  2.47211769761e-14  2.61356018232e-14  2.70599148678e-14  2.73721533269e-14  2.43252314144e-14  2.51217820511e-14  2.89799445084e-14  2.29688707237e-14  2.56236126637e-14  2.70361766473e-14  2.80003445789e-14  2.5483181902e-14  2.08797928983e-14  2.13918214474e-14  2.42072667016e-14  2.80094761577e-14  2.76824332798e-14  2.65834861843e-14  2.69061165456e-14  2.421551847e-14  2.65715690223e-14  2.33058536993e-14  2.39482098959e-14  2.55265327819e-14  2.79596930354e-14  2.6041853415e-14  2.71598444398e-14  2.54540980683e-14  2.36567352098e-14  2.14862635684e-14  2.15463913222e-14  2.39325048303e-14  2.70570216487e-14  2.46736884145e-14  2.46700378329e-14  2.1370437817e-14  2.69502185689e-14  2.34352615988e-14
 2.29747325565e-14  2.2392065788e-14  2.586532469e-14  2.45680868832e-14  2.35478267133e-14  2.63503368146e-14  2.44285849202e-14  2.76475397638e-14  2.66351930737e-14  2.75374332358e-14  2.65638405263e-14  2.34114663731e-14  2.52628726087e-14  2.60718170808e-14  2.53730263138e-14  2.78379326086e-14  3.41341530932e-14  3.44951519303e-14  3.56748581474e-14  3.72595272245e-14  4.94900432013e-14  5.27471760884e-14  5.80792102357e-14  7.46430337951e-14  9.45834939243e-14  1.35812354714e-13  1.89364944543e-13  2.97143526111e-13  5.22198525188e-13  1.21676424583e-12  4.74208933068e-12  1.21051066598e-12  5.18316024541e-13  2.93738204357e-13  1.91537743488e-13  1.36329631612e-13  9.79668434398e-14  7.63079794573e-14  6.2540541957e-14  5.05975907597e-14  4.3603690267e-14  4.10221909947e-14  3.91635560521e-14  3.38587017547e-14  3.08109051639e-14  3.07952587975e-14  3.03808492294e-14  2.64614127748e-14  2.98026623876e-14  2.96881246463e-14  2.66191136106e-14  2.67092717624e-14  2.77132280955e-14  2.44632059043e-14  2.66115624035e-14  2.37226854662e-14  2.63841446791e-14  2.68146772369e-14  2.44688662736e-14  2.5354257199e-14  2.45848964871e-14  2.77869545439e-14  2.40222579083e-14  2.66987783317e-14  2.83891147866e-14  2.32739105499e-14  2.26931642527e-14  2.72224821746e-14  3.04859220143e-14  2.89423831366e-14  2.279760876e-14  2.51975119626e-14  2.71700963524e-14  2.54277211446e-14  2.37156167581e-14  2.40161272327e-14  2.32826449844e-14  2.40145010666e-14  2.59953984961e-14  2.75041792478e-14  2.86324764807e-14  2.8789991006e-14  2.90608257998e-14  2.47313541001e-14  2.66359949692e-14  2.41761896805e-14  2.44400886011e-14  2.30658159095e-14  2.63370581004e-14  2.58771597235e-14  2.60617842053e-14  2.22735356675e-14  2.80002352646e-14  2.34038354648e-14  2.49096993334e-14  2.17827603664e-14
 2.2676936229e-14  2.35903355412e-14  2.59408166381e-14  2.19316244962e-14  2.54974135532e-14  2.47772550547e-14  2.6977627054e-14  2.69658254815e-14  2.68241224275e-14  2.49969977966e-14  2.38253258137e-14  2.42231897105e-14  2.47556969187e-14  2.75655059832e-14  2.73674668303e-14  2.6493935909e-14  2.92205646779e-14  3.3883976023e-14  3.42946278928e-14  3.22207216358e-14  4.0063587273e-14  4.29943413427e-14  4.78405104178e-14  5.78997148865e-14  7.75219311077e-14  9.61387737157e-14  1.34173184172e-13  1.93718146988e-13  2.93801762059e-13  5.11644525952e-13  1.21051066598e-12  4.70193335964e-12  1.20591302643e-12  5.1485217515e-13  2.96569418486e-13  1.89739829187e-13  1.35433126838e-13  9.97131800444e-14  7.59106980912e-14  5.94786205074e-14  4.97089440491e-14  4.02872371951e-14  3.87057116661e-14  3.24000824285e-14  3.06170233843e-14  3.08525148741e-14  3.12930892873e-14  2.87920322863e-14  3.05491457232e-14  2.81002271216e-14  2.66835160043e-14  2.59085355924e-14  2.72307696239e-14  2.64987074278e-14  2.41230726103e-14  2.75759120821e-14  2.4637948192e-14  2.79183404624e-14  2.5688312913e-14  2.47690456258e-14  2.45123961138e-14  2.32448654311e-14  2.25166994814e-14  2.37448036266e-14  2.64644923793e-14  2.45766768181e-14  2.2247285508e-14  2.51133270161e-14  2.48230381287e-14  2.49886062135e-14  2.65113668218e-14  2.54494869457e-14  2.73839297728e-14  2.46476271199e-14  2.20978304383e-14  2.28777815542e-14  2.66123901359e-14  2.30610091273e-14  2.62019697411e-14  2.68605759372e-14  2.70769929284e-14  2.56607095026e-14  2.49786400362e-14  2.57055523319e-14  2.50921106127e-14  2.78876054381e-14  2.82013840227e-14  2.44238481239e-14  2.77647239824e-14  2.54140499738e-14  2.46927532402e-14  2.55705697461e-14  2.20900083108e-14  2.36669423326e-14  2.20749884755e-14  2.36807551477e-14
 2.62757085753e-14  2.66461236312e-14  2.72950454264e-14  2.4249895376e-14  2.56043613229e-14  2.47627598149e-14  2.30574361486e-14  2.28514696824e-14  2.1484847439e-14  2.56289095286e-14  2.57387732713e-14  2.6205390052e-14  2.70357549721e-14  2.82517097359e-14  2.71460181158e-14  2.61272487491e-14  3.10334513839e-14  2.99354687753e-14  3.15627848213e-14  3.47077668476e-14  3.8659317361e-14  3.81934681607e-14  4.23366964222e-14  4.930074749e-14  6.22526314613e-14  7.68919827219e-14  9.77472027091e-14  1.3725874052e-13  1.88476432033e-13  2.95460919423e-13  5.18316024541e-13  1.20591302643e-12  4.71425938145e-12  1.21200503998e-12  5.20810124866e-13  2.98022457393e-13  1.93348166601e-13  1.36332775073e-13  9.90036636895e-14  7.62463879962e-14  6.07265584555e-14  5.20502171689e-14  4.41349408981e-14  3.63910639319e-14  3.53149350013e-14  3.74991120457e-14  3.50937475324e-14  2.87193227408e-14  3.04583315376e-14  2.65210299096e-14  2.55112468151e-14  2.43423915755e-14  2.42986997759e-14  2.77127176273e-14  2.43764609113e-14  2.70725037549e-14  2.87526653594e-14  2.60949946748e-14  3.01723551731e-14  2.60337191325e-14  2.84948663333e-14  2.53116864056e-14  2.48646362483e-14  2.46964871033e-14  2.47353184722e-14  2.48631729563e-14  2.49227294189e-14  2.64133065095e-14  2.31704155614e-14  2.36764458044e-14  2.28344340795e-14  2.34721851867e-14  2.31028898643e-14  2.72869215151e-14  2.3778729814e-14  2.48664683849e-14  2.42929412586e-14  2.21792508497e-14  2.68608320342e-14  2.52502729542e-14  2.71748803281e-14  2.5351144524e-14  2.51192001905e-14  2.72879094894e-14  2.15274675844e-14  2.7746093778e-14  2.43515789401e-14  2.40193471762e-14  2.76196290515e-14  2.29437698261e-14  2.64471425649e-14  2.45636953807e-14  2.47311773762e-14  2.86971818139e-14  2.58588249638e-14  2.66446176913e-14
 2.93156132467e-14  2.68671572321e-14  2.51936080695e-14  2.21284144024e-14  2.31094657099e-14  2.57698549852e-14  2.40540278859e-14  2.29974634218e-14  2.81640583352e-14  2.80567289271e-14  2.57607251629e-14  2.58317472946e-14  2.47629267677e-14  2.88622922619e-14  2.74179223472e-14  2.89524917332e-14  2.60202166636e-14  2.51348413255e-14  2.93671565924e-14  3.04145929979e-14  3.32919212364e-14  3.45753631713e-14  3.67825926287e-14  4.46778792012e-14  5.1198376132e-14  6.05408092751e-14  7.6983316467e-14  1.00036960254e-13  1.37628669252e-13  1.93721025955e-13  2.93738204357e-13  5.1485217515e-13  1.21200503998e-12  4.70821371262e-12  1.20902752179e-12  5.15108847259e-13  2.91092203686e-13  1.91829790051e-13  1.33204667905e-13  1.00679671622e-13  7.7348616013e-14  5.81327085138e-14  5.03740563182e-14  3.97224538605e-14  3.77814565282e-14  3.2145097018e-14  3.31400649139e-14  3.20580851985e-14  2.74580798697e-14  2.75681679801e-14  2.73886173398e-14  2.40638283307e-14  2.63592378631e-14  2.46281240867e-14  2.67671793738e-14  2.55187480588e-14  2.26658812283e-14  2.86414178167e-14  2.6314795427e-14  2.47377845752e-14  2.74130808846e-14  2.81543866562e-14  2.70413355802e-14  2.59461492921e-14  2.40520826371e-14  2.27519332028e-14  2.6412405826e-14  2.60592784077e-14  2.83919572403e-14  2.70315200542e-14  2.6974372971e-14  2.71497057183e-14  2.42030968164e-14  2.62528060995e-14  2.42407849186e-14  2.48812352628e-14  2.36530161611e-14  2.27732831057e-14  2.24226213844e-14  2.78209974835e-14  2.08178242016e-14  2.41238944666e-14  2.5682502218e-14  2.75300524472e-14  1.96618459143e-14  2.21233033887e-14  2.46493615856e-14  2.41946164271e-14  2.36827732084e-14  2.23240123321e-14  2.31813330852e-14  2.40730251266e-14  2.40301331892e-14  2.52576049249e-14  2.41663075471e-14  2.57608128329e-14
 2.68513625584e-14  2.50487584575e-14  2.36063131729e-14  2.3126483757e-14  2.64868166206e-14  2.33097481385e-14  2.60080865736e-14  2.43269877658e-14  2.18716433778e-14  2.46373521091e-14  2.74506117349e-14  2.8040241469e-14  3.05329637753e-14  3.0299930765e-14  2.92710588836e-14  2.94805176337e-14  2.7665735385e-14  2.72583163354e-14  2.87763608847e-14  2.9800255155e-14  2.86139264379e-14  3.12808262353e-14  3.13873199957e-14  3.83455084007e-14  3.99855030889e-14  4.61319123498e-14  5.93963622244e-14  7.74895390218e-14  1.00340905993e-13  1.3300059602e-13  1.91537743488e-13  2.96569418486e-13  5.20810124866e-13  1.20902752179e-12  4.72334346962e-12  1.21062592232e-12  5.1641350407e-13  2.97353092672e-13  1.90425204741e-13  1.31555857486e-13  9.99473287912e-14  7.67511324515e-14  6.12872926024e-14  4.82104874864e-14  4.37344208285e-14  3.87242163432e-14  3.64061161993e-14  3.66560399915e-14  3.48932245137e-14  3.04268234062e-14  3.22426130103e-14  2.81539145044e-14  2.82930943128e-14  2.8573965828e-14  2.74496360452e-14  2.73618380734e-14  2.66102301285e-14  2.76519398661e-14  2.69362141333e-14  2.39288964619e-14  2.51488980088e-14  2.63145340577e-14  2.59623873591e-14  2.40300996823e-14  2.49244270206e-14  2.27903556072e-14  2.61077358099e-14  2.62320041623e-14  2.69500994824e-14  2.6264751868e-14  2.35011444501e-14  2.71207223703e-14  2.71552308014e-14  2.59862072778e-14  2.78989739612e-14  2.46189008447e-14  2.34733369996e-14  2.7778266992e-14  2.598402461e-14  2.44487179089e-14  2.48915926976e-14  2.66821992831e-14  2.56669426008e-14  2.89262669211e-14  2.04251492677e-14  2.54399172133e-14  2.10328711604e-14  2.45067475108e-14  2.42409468019e-14  2.48881689994e-14  2.70677428566e-14  2.49709311263e-14  2.59833939454e-14  2.63433699391e-14  2.51376382334e-14  2.2922332581e-14
 2.59661101129e-14  2.61124497661e-14  2.33409788364e-14  2.28504439919e-14  2.52891423861e-14  2.48009464405e-14  2.40746333348e-14  2.80634713925e-14  2.52826018056e-14  2.58329950412e-14  2.31460627434e-14  2.61511084672e-14  2.44747293001e-14  2.84924041898e-14  2.45820620423e-14  2.32432361098e-14  2.50753952338e-14  2.27190184796e-14  2.45471769687e-14  2.99293632963e-14  2.93867454308e-14  3.30338518583e-14  3.01189995401e-14  3.34105091402e-14  3.30054709611e-14  4.51946115928e-14  4.99268627033e-14  6.29917521149e-14  7.98789499857e-14  9.87431809239e-14  1.36329631612e-13  1.89739829187e-13  2.98022457393e-13  5.15108847259e-13  1.21062592232e-12  4.72109407677e-12  1.21089097213e-12  5.19306281795e-13  2.86838196992e-13  1.92341277037e-13  1.34430317873e-13  9.44607021198e-14  7.56781873273e-14  6.387478671e-14  5.30488392873e-14  4.29767603833e-14  3.68314934149e-14  3.81078262089e-14  3.61718159537e-14  2.86863729161e-14  3.16740015483e-14  3.0783717641e-14  2.59885959975e-14  2.81285286221e-14  2.43444032288e-14  2.82261392118e-14  2.6943787968e-14  2.49296434314e-14  2.76798757395e-14  2.10677196412e-14  2.60166066232e-14  2.55122321798e-14  2.65872534947e-14  2.45535633933e-14  2.35610057739e-14  2.52449109934e-14  3.10544176239e-14  2.51068662033e-14  2.73590098437e-14  2.38704337073e-14  2.24317797275e-14  2.58015881949e-14  2.55395724562e-14  2.41939384625e-14  2.42914258018e-14  2.59951149083e-14  2.18584178583e-14  2.63050060487e-14  2.22937191864e-14  2.80117405676e-14  2.48834581461e-14  2.17310819982e-14  2.35719577744e-14  2.79936892053e-14  2.29862179768e-14  1.94285830154e-14  2.30640744483e-14  2.73316947327e-14  2.67751994505e-14  2.15382440918e-14  2.6756430712e-14  2.11086278856e-14  2.28520295208e-14  2.36003570506e-14  2.39749674649e-14  2.40906794676e-14
 2.34919582562e-14  2.42783102448e-14  2.60163117065e-14  2.62417728852e-14  2.35099421213e-14  2.36968753679e-14  2.63669510409e-14  2.60421957946e-14  2.84016419816e-14  2.49896704873e-14  2.38611792007e-14  2.88717376444e-14  2.36896473417e-14  2.81685958932e-14  2.73687905374e-14  3.02545662567e-14  2.69434153366e-14  2.79606005762e-14  2.49167347883e-14  2.87551859359e-14  2.76439779146e-14  3.25811990023e-14  2.97811312766e-14  2.88945538832e-14  3.42544609235e-14  4.126632776e-14  4.51342409833e-14  5.10123592437e-14  6.28367030944e-14  7.62959089498e-14  9.79668434398e-14  1.35433126838e-13  1.93348166601e-13  2.91092203686e-13  5.1641350407e-13  1.21089097213e-12  4.727312099e-12  1.21292866561e-12  5.08861094122e-13  2.93908252422e-13  1.90164948954e-13  1.33136728605e-13  9.73272496919e-14  7.24336196825e-14  5.44440944548e-14  4.66972306509e-14  4.52145097427e-14  3.84373427466e-14  3.34103265811e-14  3.2037579399e-14  3.05125415577e-14  3.19562920263e-14  3.07574224611e-14  2.87681910976e-14  2.65929819398e-14  2.81752276664e-14  2.34989751158e-14  2.85569190422e-14  2.80831119612e-14  2.31088365731e-14  2.72272754298e-14  2.90768725956e-14  2.59837417206e-14  2.8486151006e-14  2.56398418847e-14  2.89213697307e-14  2.96588863564e-14  2.90050133664e-14  2.72051379781e-14  2.51142680295e-14  2.11165169707e-14  2.69442053097e-14  2.34826950663e-14  2.56728527742e-14  2.05301680302e-14  2.28361806223e-14  2.54977877638e-14  2.32697930072e-14  2.5379372045e-14  2.31864043725e-14  2.77558398484e-14  2.87912099858e-14  3.07580819186e-14  2.51636057962e-14  2.10454189835e-14  2.63735459198e-14  2.47325507329e-14  2.10547327288e-14  3.03669833561e-14  2.59890235873e-14  2.59023029851e-14  2.43272245085e-14  2.58888237872e-14  2.61616558618e-14  2.54543839426e-14  2.44356169325e-14
 2.08919920322e-14  2.60682358735e-14  2.41040221374e-14  2.53781379625e-14  2.53667618007e-14  2.64566695376e-14  2.48409127255e-14  2.29135158791e-14  2.78239334177e-14  2.67758744954e-14  2.65310092169e-14  2.63635932511e-14  2.31252610766e-14  2.35072409481e-14  2.49552998219e-14  2.83749863978e-14  2.6987171415e-14  2.75253597984e-14  3.02250964765e-14  2.89042052552e-14  2.69274405466e-14  2.8098832141e-14  3.2481098266e-14  2.9667988491e-14  3.34971748942e-14  3.46901270395e-14  3.82236206146e-14  3.96035305386e-14  5.08435098059e-14  6.04042093716e-14  7.63079794573e-14  9.97131800444e-14  1.36332775073e-13  1.91829790051e-13  2.97353092672e-13  5.19306281795e-13  1.21292866561e-12  4.73161166794e-12  1.21123588363e-12  5.18016326089e-13  2.94973132632e-13  1.92191962016e-13  1.31884430872e-13  9.70474679748e-14  7.07390391052e-14  6.1518213098e-14  5.24925483833e-14  4.7795199993e-14  4.06764696638e-14  3.99479001225e-14  3.46253689045e-14  3.20672470152e-14  3.02213391823e-14  2.96178592346e-14  2.32135087969e-14  2.96469565875e-14  2.95593790082e-14  2.93105003516e-14  2.66027047092e-14  2.39770917076e-14  2.82615204231e-14  2.50593293211e-14  2.84866216667e-14  2.47536123286e-14  2.74297131394e-14  2.50536905362e-14  2.76455016876e-14  2.51145209192e-14  2.6795171374e-14  2.4980153854e-14  2.72002008637e-14  2.39796750864e-14  2.48950765543e-14  2.50387007191e-14  2.57228194537e-14  2.73022364512e-14  2.69453643438e-14  2.37619399552e-14  2.31760976661e-14  2.33363514645e-14  2.58330473419e-14  2.99848376274e-14  2.68359305088e-14  2.79175200133e-14  2.45124408681e-14  2.40829363228e-14  2.51579262769e-14  2.1808684196e-14  2.29141818197e-14  2.54525606262e-14  2.06936806291e-14  2.34989442295e-14  2.85169645532e-14  2.76412054193e-14  2.526192627e-14  2.14654971107e-14
 2.55663362865e-14  2.68981874408e-14  2.49224420448e-14  2.6295354588e-14  2.5430285404e-14  2.80104752463e-14  2.30481925524e-14  2.1275022954e-14  2.32591201316e-14  2.35707426348e-14  2.47232451356e-14  2.41250428783e-14  2.6679792642e-14  2.51175091924e-14  2.35794094345e-14  2.67252414064e-14  2.73149734798e-14  2.66114423892e-14  2.78321815921e-14  2.57926138101e-14  2.81427136722e-14  2.39648182067e-14  2.81848366421e-14  2.43636950174e-14  2.83614430562e-14  3.14694703993e-14  3.82115987535e-14  3.8795040523e-14  4.29355380888e-14  5.32172934963e-14  6.2540541957e-14  7.59106980912e-14  9.90036636895e-14  1.33204667905e-13  1.90425204741e-13  2.86838196992e-13  5.08861094122e-13  1.21123588363e-12  4.71002012832e-12  1.21001863284e-12  5.16689521312e-13  2.95150613526e-13  1.90275142882e-13  1.33973386105e-13  9.79968622487e-14  7.29986445921e-14  6.1418623453e-14  5.30596741717e-14  4.35987773137e-14  4.28797956077e-14  3.67288224509e-14  2.96409597293e-14  2.93292019633e-14  2.72075758673e-14  2.50718751695e-14  2.90858129821e-14  2.5108340789e-14  2.34332493198e-14  2.78556869313e-14  2.73523244361e-14  2.50152630819e-14  2.46443212328e-14  2.60924573679e-14  2.4705762488e-14  2.49444805746e-14  2.39831151347e-14  2.51409298901e-14  2.7652312518e-14  2.48062262809e-14  2.61634677102e-14  2.70788515438e-14  2.66597862742e-14  2.32826773722e-14  2.4859351324e-14  2.53850038602e-14  2.26299934863e-14  2.41402639022e-14  2.71729127388e-14  2.74563420089e-14  2.61141482324e-14  2.91352060733e-14  2.74710177917e-14  2.48672828686e-14  2.7411912925e-14  2.51607309167e-14  2.57072165153e-14  2.80112203907e-14  2.35864591482e-14  2.59090129936e-14  2.46121751596e-14  2.55495336947e-14  2.25010779244e-14  2.92406186872e-14  2.77303241662e-14  2.89173423312e-14  2.32688065044e-14
 2.56528099641e-14  3.00025468304e-14  2.90469258184e-14  2.68908286425e-14  2.5978104788e-14  2.29916153346e-14  2.15569282924e-14  2.65580948923e-14  2.7045124444e-14  2.32521630197e-14  2.67008501301e-14  2.742706785e-14  2.55851215189e-14  2.38285228804e-14  2.27064174646e-14  2.29752888844e-14  2.38249497829e-14  2.79702193249e-14  2.47185835388e-14  2.70399788057e-14  2.76503854506e-14  2.73129741365e-14  2.66551572696e-14  2.6436439916e-14  2.67096518209e-14  2.92339210815e-14  3.14718258678e-14  3.73229443916e-14  3.99001981259e-14  4.32142434338e-14  5.05975907597e-14  5.94786205074e-14  7.62463879962e-14  1.00679671622e-13  1.31555857486e-13  1.92341277037e-13  2.93908252422e-13  5.18016326089e-13  1.21001863284e-12  4.74014450031e-12  1.21462386588e-12  5.19028424065e-13  2.98583310756e-13  1.90323256933e-13  1.29916425437e-13  9.88579793675e-14  7.69039667108e-14  6.04896047091e-14  4.92410803556e-14  4.30413899702e-14  3.77433479087e-14  3.15836483706e-14  3.10638853257e-14  2.61715663074e-14  2.27175938763e-14  2.65400524523e-14  2.61393192242e-14  2.65468486838e-14  2.62469554824e-14  2.59160045611e-14  2.27151621333e-14  2.66088793252e-14  2.74142926907e-14  2.70981905193e-14  2.87728037791e-14  2.33180609319e-14  2.98599548418e-14  2.60143148492e-14  2.21507547669e-14  2.38395134488e-14  2.49731933634e-14  2.72077292948e-14  2.69220451451e-14  2.70975367848e-14  2.676895651e-14  2.44473217753e-14  2.40218539198e-14  2.53128915184e-14  2.45457185946e-14  2.57779639936e-14  2.8521896749e-14  2.67536381183e-14  2.74530269285e-14  2.88349015568e-14  2.63403563802e-14  3.01893722062e-14  2.63154815105e-14  2.44103889258e-14  2.33848946851e-14  2.54455609138e-14  2.51854638479e-14  2.68773894426e-14  2.51694599327e-14  2.77294615497e-14  2.9446962303e-14  2.73752034904e-14
 2.23100099617e-14  2.77975903634e-14  3.06642142664e-14  2.54711765146e-14  2.59301173818e-14  2.46938736627e-14  2.52264459425e-14  2.63229173908e-14  2.37319610647e-14  2.44311992048e-14  3.00735700321e-14  2.57213966134e-14  2.31412487842e-14  2.33242828494e-14  2.20760819404e-14  2.28450036305e-14  2.31661738757e-14  2.39023891508e-14  2.71734820473e-14  3.06332233103e-14  2.59119641909e-14  2.30137357881e-14  2.61648450238e-14  2.89976521274e-14  2.906586785e-14  2.91705266787e-14  3.21017500229e-14  3.25134671327e-14  3.54433805552e-14  3.41714104166e-14  4.3603690267e-14  4.97089440491e-14  6.07265584555e-14  7.7348616013e-14  9.99473287912e-14  1.34430317873e-13  1.90164948954e-13  2.94973132632e-13  5.16689521312e-13  1.21462386588e-12  4.73101402263e-12  1.21107985419e-12  5.20921263083e-13  2.97189381647e-13  1.91618210729e-13  1.34389929705e-13  9.90148606819e-14  7.37129645168e-14  5.95612884142e-14  4.93265257667e-14  3.99966762565e-14  3.40949354777e-14  3.04643155837e-14  2.80651579732e-14  2.67835574247e-14  2.50928055243e-14  2.61721154734e-14  2.65028075662e-14  2.58317461077e-14  2.66648744438e-14  2.5024231732e-14  2.82468568852e-14  2.7155281917e-14  2.71985224255e-14  2.51365648179e-14  2.74967864968e-14  3.0435841133e-14  2.382521904e-14  2.9334588669e-14  2.36204852377e-14  2.11908867833e-14  2.45067883201e-14  2.55694769429e-14  2.44160010427e-14  2.56711274585e-14  2.52401740344e-14  2.6513999532e-14  2.44015199907e-14  2.159752647e-14  2.12247603648e-14  2.40586119888e-14  2.6209402625e-14  2.1894414885e-14  2.76550437111e-14  2.44744005845e-14  2.70187467333e-14  2.52030977142e-14  2.32119924151e-14  2.35787568007e-14  2.36232812108e-14  2.42764386617e-14  2.84074129547e-14  2.56111418846e-14  2.45305754924e-14  2.415972178e-14  2.37015087159e-14
 2.53766345963e-14  2.61546553057e-14  2.59136043919e-14  2.18096997435e-14  2.63871577575e-14  2.47222768056e-14  2.36328484497e-14  2.68755758094e-14  2.40624735704e-14  2.10888700569e-14  2.83528085958e-14  2.68209621956e-14  2.44092353879e-14  2.39652617013e-14  2.24672721707e-14  2.5987978654e-14  2.23795954487e-14  2.29306206821e-14  2.59249714803e-14  2.12833774637e-14  2.15971155487e-14  2.58852710181e-14  2.62562893533e-14  2.30277764049e-14  2.95998006165e-14  2.66350075892e-14  3.29362955021e-14  2.88559269684e-14  3.12147771433e-14  3.1961267244e-14  4.10221909947e-14  4.02872371951e-14  5.20502171689e-14  5.81327085138e-14  7.67511324515e-14  9.44607021198e-14  1.33136728605e-13  1.92191962016e-13  2.95150613526e-13  5.19028424065e-13  1.21107985419e-12  4.71750078635e-12  1.21106024862e-12  5.19285127995e-13  2.94696815295e-13  1.91690830707e-13  1.34616686291e-13  9.92563589282e-14  7.63055798354e-14  5.72636237442e-14  4.77183248566e-14  4.10414572146e-14  3.62062416379e-14  3.09030467348e-14  2.94613650372e-14  3.12809822825e-14  2.75692564541e-14  2.89268881263e-14  2.79714265094e-14  2.7624873879e-14  2.50674940039e-14  2.86600494434e-14  2.67195384359e-14  2.46524127532e-14  2.52144062755e-14  2.55038423182e-14  2.48914322425e-14  2.30455869008e-14  2.59772819798e-14  2.89017780666e-14  2.18484350964e-14  2.27558660238e-14  1.91941186272e-14  2.62124008906e-14  2.79111860612e-14  2.51035787425e-14  2.4141175295e-14  2.33082102191e-14  2.17967285836e-14  2.58450446988e-14  2.99022063355e-14  2.99507227945e-14  2.58344330238e-14  2.77538226618e-14  2.6914492078e-14  2.65667751964e-14  2.49020728309e-14  2.2715547053e-14  2.4688017707e-14  2.55027120248e-14  2.5501125797e-14  3.05560194921e-14  2.63745744883e-14  2.52479009242e-14  2.43353501697e-14  2.44506292596e-14
 2.31573136148e-14  2.53964376189e-14  2.24621645443e-14  2.13273779527e-14  2.55050698927e-14  2.65887668065e-14  2.81401881368e-14  2.91877063026e-14  2.71176538758e-14  2.43132559408e-14  2.60712719255e-14  2.61873409499e-14  2.88283773253e-14  2.38784403827e-14  2.44874359431e-14  2.12457511391e-14  2.42122664678e-14  2.01666270997e-14  2.75168445376e-14  2.26088388016e-14  2.45228619004e-14  2.55707143947e-14  2.26255709276e-14  2.40464592407e-14  2.71815182038e-14  2.68540328222e-14  2.96308817725e-14  2.50506019557e-14  3.26828529364e-14  3.3050643642e-14  3.91635560521e-14  3.87057116661e-14  4.41349408981e-14  5.03740563182e-14  6.12872926024e-14  7.56781873273e-14  9.73272496919e-14  1.31884430872e-13  1.90275142882e-13  2.98583310756e-13  5.20921263083e-13  1.21106024862e-12  4.73568644085e-12  1.21600898936e-12  5.1736023254e-13  2.95474385976e-13  1.92227534019e-13  1.37232937542e-13  1.01475905556e-13  7.327675731e-14  5.99780489873e-14  5.17825361096e-14  4.51181879095e-14  3.86528759447e-14  3.57032540725e-14  3.27289066025e-14  3.02957052543e-14  3.01730867102e-14  2.79118866424e-14  2.71847325141e-14  2.62947923248e-14  3.13330668644e-14  3.02886984084e-14  2.811011909e-14  2.62738792693e-14  2.53860045079e-14  2.70630590401e-14  2.65071344307e-14  2.72902789052e-14  2.67596384299e-14  2.76907147414e-14  2.82216151916e-14  2.55937236802e-14  2.52019876541e-14  2.60269948291e-14  2.47458967713e-14  2.3772821258e-14  2.50103585316e-14  2.77364468719e-14  2.74464596663e-14  2.74754141247e-14  2.66922469785e-14  2.57394620148e-14  2.72628655996e-14  2.82732481065e-14  2.54991725646e-14  2.45486478529e-14  2.58689141555e-14  2.86273686899e-14  2.46398525107e-14  2.96117343368e-14  2.520063167e-14  1.91545066582e-14  2.39030951235e-14  2.69005165539e-14  2.38151053839e-14
 2.23442780065e-14  2.64718451215e-14  2.69978234092e-14  2.5554856907e-14  2.64460572631e-14  2.76574849692e-14  3.12687746341e-14  2.78809503207e-14  2.53141984584e-14  2.13926688747e-14  2.75802601606e-14  2.38436776219e-14  2.54646809973e-14  2.70617992372e-14  2.39353574927e-14  2.31880687397e-14  2.60405461121e-14  2.14121450586e-14  2.85677775524e-14  2.99769059772e-14  2.90802916938e-14  2.38340785377e-14  2.27958167655e-14  2.25470954542e-14  2.54987724513e-14  2.58259863677e-14  2.30160551068e-14  2.4580895992e-14  2.78456947992e-14  2.88735691684e-14  3.38587017547e-14  3.24000824285e-14  3.63910639319e-14  3.97224538605e-14  4.82104874864e-14  6.387478671e-14  7.24336196825e-14  9.70474679748e-14  1.33973386105e-13  1.90323256933e-13  2.97189381647e-13  5.19285127995e-13  1.21600898936e-12  4.72804711958e-12  1.2102640824e-12  5.18726578558e-13  2.91511761298e-13  1.91619216536e-13  1.36760316367e-13  1.01398950727e-13  7.47586234745e-14  5.66483563039e-14  5.23814957956e-14  4.75521173982e-14  4.02297166184e-14  3.96883986711e-14  3.3130738714e-14  3.21335734933e-14  3.0505233228e-14  3.0028201013e-14  2.88744280519e-14  2.96492513294e-14  2.72462111866e-14  2.56729949634e-14  2.46946786674e-14  2.66059080475e-14  2.45045417206e-14  2.45856152558e-14  2.6766843407e-14  2.79753805472e-14  2.70898924337e-14  2.50160564259e-14  2.31929093983e-14  2.49509602655e-14  2.60682253814e-14  2.68404146498e-14  2.80169687635e-14  2.38282438329e-14  2.41370425988e-14  2.57138605527e-14  2.81737044764e-14  2.81461943539e-14  2.36259780038e-14  2.54556172756e-14  2.64895626021e-14  2.59092848159e-14  2.44357799779e-14  2.0591788865e-14  2.30094967179e-14  2.26592941115e-14  2.44702799815e-14  2.25664283478e-14  2.37795315411e-14  2.58902373067e-14  2.24438325042e-14  2.50738832526e-14
 2.2294941531e-14  2.61081958627e-14  2.61444938867e-14  2.26811141843e-14  2.55945534866e-14  2.5491023801e-14  2.81625338257e-14  2.52429682683e-14  2.52922494374e-14  2.61113066551e-14  2.4084018959e-14  2.51640402285e-14  2.64291677104e-14  2.92383363527e-14  2.60513637028e-14  2.49905266297e-14  2.78239331741e-14  2.63878725808e-14  2.50489709364e-14  2.52526015355e-14  2.76745067892e-14  2.95518648165e-14  2.92172896379e-14  2.59117657999e-14  2.23586465693e-14  2.44577462142e-14  2.56778206869e-14  2.465871201e-14  2.78531833256e-14  2.53320397147e-14  3.08109051639e-14  3.06170233843e-14  3.53149350013e-14  3.77814565282e-14  4.37344208285e-14  5.30488392873e-14  5.44440944548e-14  7.07390391052e-14  9.79968622487e-14  1.29916425437e-13  1.91618210729e-13  2.94696815295e-13  5.1736023254e-13  1.2102640824e-12  4.72110927717e-12  1.21135267353e-12  5.1630747215e-13  2.93603309874e-13  1.91516933525e-13  1.35440406204e-13  9.75744353167e-14  7.09989793739e-14  6.15278322069e-14  5.2533430487e-14  4.55438298956e-14  3.82767976836e-14  3.54071951723e-14  3.27139857987e-14  2.91085189444e-14  3.30321128009e-14  2.69430249722e-14  3.29081636625e-14  2.87143213287e-14  3.0575967152e-14  2.58485841246e-14  2.79445114737e-14  2.5637535368e-14  2.50453952823e-14  2.36263029769e-14  2.51415294763e-14  2.73388812842e-14  2.86925093004e-14  2.63109510837e-14  2.76322648003e-14  2.44815816153e-14  2.73819180088e-14  2.78094991571e-14  2.55798944017e-14  2.54218101621e-14  2.71992748135e-14  2.74772410106e-14  2.7832687498e-14  2.7575353e-14  2.56693030123e-14  2.74479061688e-14  2.42120854883e-14  2.66562273229e-14  2.84103933661e-14  2.13695408139e-14  2.35135412165e-14  2.22861937444e-14  2.22399244854e-14  2.37888592224e-14  2.24669910296e-14  2.37592519732e-14  2.37604532166e-14
 2.29345949833e-14  2.49875513957e-14  2.62903761021e-14  2.65037671587e-14  2.40123942866e-14  2.55653985221e-14  2.61257883139e-14  2.87465435856e-14  2.54462205018e-14  2.44295831463e-14  2.46038386038e-14  2.27387160387e-14  2.42255356932e-14  2.66425538213e-14  2.97393479195e-14  2.48882194171e-14  2.83722010999e-14  2.25123059191e-14  2.56069023836e-14  2.93984126717e-14  2.84771517188e-14  2.57767602901e-14  2.27325206065e-14  2.4996430999e-14  2.67410630662e-14  3.12010519011e-14  2.61790597819e-14  2.64745344815e-14  2.84719157031e-14  2.70536733382e-14  3.07952587975e-14  3.08525148741e-14  3.74991120457e-14  3.2145097018e-14  3.87242163432e-14  4.29767603833e-14  4.66972306509e-14  6.1518213098e-14  7.29986445921e-14  9.88579793675e-14  1.34389929705e-13  1.91690830707e-13  2.95474385976e-13  5.18726578558e-13  1.21135267353e-12  4.7124986829e-12  1.21284132927e-12  5.22061288843e-13  2.92476010567e-13  1.89230564889e-13  1.34523998446e-13  9.86961687186e-14  7.58046829372e-14  6.28789465352e-14  4.96911767188e-14  4.32758445954e-14  3.7151202352e-14  3.45380489414e-14  3.08073642429e-14  2.63183991878e-14  2.81347317286e-14  3.16450904322e-14  2.82731643054e-14  3.30705682236e-14  2.47543412484e-14  2.72911468719e-14  2.72906930797e-14  2.34129046433e-14  2.52510121963e-14  2.31584390035e-14  2.29532973592e-14  2.52239449879e-14  2.51527518064e-14  2.54786859751e-14  2.15876831128e-14  2.58863742478e-14  2.61986260208e-14  2.84564637321e-14  2.20661082918e-14  2.58784144321e-14  2.26744224704e-14  2.65203062526e-14  2.62858231392e-14  2.74505373103e-14  2.76948727351e-14  2.34315958043e-14  2.70865794181e-14  2.63271724673e-14  2.71753931935e-14  2.53079797678e-14  2.36887132183e-14  2.26332546655e-14  2.33514450783e-14  2.28291745992e-14  2.6718782918e-14  2.628379382e-14
 2.51138166187e-14  2.56587208836e-14  2.42936044165e-14  2.6548341746e-14  2.56735624918e-14  2.93549990586e-14  2.38017570643e-14  2.65282806176e-14  3.03832539013e-14  2.50644190291e-14  2.8057410821e-14  2.53504346123e-14  2.64441990304e-14  2.72271197968e-14  3.00437852876e-14  2.68244177732e-14  2.90487819904e-14  2.60144209555e-14  2.85437528743e-14  2.8553734845e-14  3.12088181267e-14  2.96081316617e-14  2.57359123758e-14  2.17962411267e-14  2.6447898462e-14  2.5186226078e-14  2.25924137266e-14  2.63215040346e-14  2.58967081383e-14  2.86737449233e-14  3.03808492294e-14  3.12930892873e-14  3.50937475324e-14  3.31400649139e-14  3.64061161993e-14  3.68314934149e-14  4.52145097427e-14  5.24925483833e-14  6.1418623453e-14  7.69039667108e-14  9.90148606819e-14  1.34616686291e-13  1.92227534019e-13  2.91511761298e-13  5.1630747215e-13  1.21284132927e-12  4.72070401661e-12  1.21467982263e-12  5.18863191325e-13  2.98607666339e-13  1.93781550718e-13  1.37319051745e-13  1.02940672023e-13  7.4187186134e-14  5.79587668316e-14  4.96518386169e-14  4.24164113138e-14  3.80490628518e-14  3.62684527507e-14  2.95918402691e-14  2.94751167525e-14  3.03518683709e-14  3.08340914862e-14  3.17959182214e-14  2.34674024262e-14  2.7569394091e-14  2.8220771731e-14  2.66964633797e-14  2.41890579052e-14  2.44363107591e-14  2.59377882097e-14  2.55038644382e-14  2.61571080701e-14  2.77048238006e-14  2.32906757114e-14  2.5339609246e-14  2.3520018842e-14  2.58303515862e-14  2.03163526283e-14  2.59600561096e-14  2.07774200983e-14  2.63574292728e-14  2.71113239316e-14  2.67977799609e-14  2.36145535934e-14  2.31560090781e-14  2.49804918e-14  2.55782942128e-14  2.53227034341e-14  2.70354082031e-14  2.20948482216e-14  2.59420429276e-14  2.93014130959e-14  2.51567056125e-14  2.46054794369e-14  2.49166506242e-14
 2.30092030478e-14  2.74570326341e-14  2.56725957961e-14  2.52635526738e-14  2.81734877965e-14  2.82757359761e-14  2.5926358788e-14  2.44230076233e-14  2.83675317753e-14  2.64815479003e-14  2.78768409602e-14  2.73920725299e-14  2.51136228973e-14  2.36673930607e-14  2.65501341662e-14  2.79686335539e-14  2.89105683196e-14  2.6461541298e-14  2.62714473048e-14  2.55661278366e-14  2.82595102924e-14  2.87315596965e-14  2.90628413761e-14  2.47997632993e-14  2.57014203755e-14  2.77756773798e-14  2.85350866136e-14  2.54136726521e-14  2.78776258873e-14  2.74730181188e-14  2.64614127748e-14  2.87920322863e-14  2.87193227408e-14  3.20580851985e-14  3.66560399915e-14  3.81078262089e-14  3.84373427466e-14  4.7795199993e-14  5.30596741717e-14  6.04896047091e-14  7.37129645168e-14  9.92563589282e-14  1.37232937542e-13  1.91619216536e-13  2.93603309874e-13  5.22061288843e-13  1.21467982263e-12  4.72753180312e-12  1.21375493362e-12  5.18925829263e-13  2.96940907569e-13  1.89487081037e-13  1.3115972936e-13  9.5859247829e-14  7.43812353294e-14  6.08195742602e-14  5.59245113911e-14  4.52840533412e-14  3.92630149894e-14  3.51892859459e-14  3.29722588605e-14  2.98782195964e-14  2.6836495704e-14  2.32198134685e-14  2.33919774761e-14  2.3347400903e-14  2.7121653786e-14  2.92025149912e-14  2.7381653077e-14  2.52796420526e-14  2.90859312675e-14  2.90385973976e-14  2.63045389221e-14  2.46502050523e-14  2.87593561456e-14  2.66962338166e-14  2.56152294415e-14  2.88639217264e-14  2.44984644243e-14  2.39798708402e-14  2.31088403565e-14  2.49902130981e-14  2.70981700735e-14  2.74718086639e-14  2.5037111181e-14  2.674844538e-14  2.82197228789e-14  2.74115727666e-14  2.87236638561e-14  2.74555686514e-14  2.16678476947e-14  2.4047763614e-14  2.28725810234e-14  2.1811786429e-14  2.31855892897e-14  2.10294543274e-14
 2.29066127474e-14  2.57936894464e-14  2.74316760799e-14  2.62230469169e-14  2.89820813605e-14  2.84808521368e-14  2.26174830031e-14  2.38152522084e-14  2.14651931583e-14  2.24697633315e-14  2.89315624351e-14  2.39919595763e-14  2.62157867482e-14  2.55763359003e-14  2.45761432461e-14  1.97888774131e-14  2.53360550155e-14  2.470303732e-14  2.46726541034e-14  2.41613262111e-14  2.80237699725e-14  2.84477439652e-14  2.53953721241e-14  2.41081436361e-14  2.98201296544e-14  2.79442896741e-14  3.06969653532e-14  2.77750927289e-14  2.97707601799e-14  2.83783191445e-14  2.98026623876e-14  3.05491457232e-14  3.04583315376e-14  2.74580798697e-14  3.48932245137e-14  3.61718159537e-14  3.34103265811e-14  4.06764696638e-14  4.35987773137e-14  4.92410803556e-14  5.95612884142e-14  7.63055798354e-14  1.01475905556e-13  1.36760316367e-13  1.91516933525e-13  2.92476010567e-13  5.18863191325e-13  1.21375493362e-12  4.73914288962e-12  1.21567748043e-12  5.17387015757e-13  2.94962724959e-13  1.89720660964e-13  1.32200768501e-13  9.82563962068e-14  7.76841403777e-14  5.88623379416e-14  5.1121160965e-14  4.1931889381e-14  3.8187041158e-14  3.3314598546e-14  3.13502808582e-14  3.12913734027e-14  2.85468432233e-14  2.69549620361e-14  2.77041242519e-14  2.5538768368e-14  2.88086708083e-14  2.74200835105e-14  2.71110592991e-14  2.87935828653e-14  3.18958817228e-14  2.52604644924e-14  2.56178171611e-14  2.74462502505e-14  2.75815821622e-14  2.67788202325e-14  2.67318215091e-14  2.72302305332e-14  2.50472005282e-14  2.84552089677e-14  2.39805872473e-14  2.42060051749e-14  2.30900601318e-14  2.46677245762e-14  2.49068589484e-14  2.53835977983e-14  2.14195940016e-14  2.50954608411e-14  2.2624023447e-14  2.11208356714e-14  2.74652889687e-14  2.36617523286e-14  2.32512525115e-14  2.21890245611e-14  2.12212263657e-14
 2.73163904854e-14  2.71052391546e-14  3.0101707838e-14  2.85877075735e-14  2.79145136142e-14  2.60103729368e-14  2.57950749943e-14  2.73344592419e-14  2.88572018077e-14  2.93141927194e-14  2.6919530475e-14  2.62222196642e-14  2.89588966549e-14  3.00526250125e-14  2.87835385889e-14  2.87936726169e-14  3.05868096998e-14  2.74022214808e-14  2.62513487598e-14  2.65433705074e-14  2.75473119272e-14  2.93813841585e-14  2.61659174932e-14  2.45876143591e-14  2.6957572981e-14  2.92025763987e-14  3.04538962008e-14  2.37309953608e-14  2.90634146829e-14  2.78783466289e-14  2.96881246463e-14  2.81002271216e-14  2.65210299096e-14  2.75681679801e-14  3.04268234062e-14  2.86863729161e-14  3.2037579399e-14  3.99479001225e-14  4.28797956077e-14  4.30413899702e-14  4.93265257667e-14  5.72636237442e-14  7.327675731e-14  1.01398950727e-13  1.35440406204e-13  1.89230564889e-13  2.98607666339e-13  5.18925829263e-13  1.21567748043e-12  4.72625711023e-12  1.21222059181e-12  5.18158394881e-13  2.9321675302e-13  1.97196001938e-13  1.34350067871e-13  9.96144055351e-14  7.66401773066e-14  5.87907434658e-14  4.93804968725e-14  4.23911267119e-14  3.90192293322e-14  3.50764606699e-14  3.33313286497e-14  2.90374952718e-14  3.21987341331e-14  2.95452448858e-14  2.8964265289e-14  2.51220662172e-14  2.36343887945e-14  2.41625842199e-14  2.83541171229e-14  3.0033263835e-14  2.48999621629e-14  2.56470603363e-14  2.43392169981e-14  2.86066719034e-14  2.84474174781e-14  2.24036915049e-14  2.37995890499e-14  2.56501900464e-14  2.96570852449e-14  2.34215142539e-14  2.51635984004e-14  2.38766205739e-14  2.52310341673e-14  2.72768756482e-14  2.54929503953e-14  2.3568051603e-14  2.45264028124e-14  2.22313494946e-14  2.47315680013e-14  2.40910628344e-14  3.07234176398e-14  2.417824005e-14  2.29475083384e-14  2.19619472458e-14
 2.69384326501e-14  2.58149097375e-14  2.97946052894e-14  2.83364298664e-14  2.91022019205e-14  2.70212347314e-14  2.59057697736e-14  2.66981016843e-14  2.6228772295e-14  2.40986113176e-14  2.23367550373e-14  1.90886722597e-14  2.36982011534e-14  2.51588876282e-14  2.58882869317e-14  2.24297142641e-14  3.12989555131e-14  2.26776315191e-14  2.41613936924e-14  2.7618239989e-14  2.79870943253e-14  2.77808060452e-14  2.7401455935e-14  2.49516496283e-14  2.48656359866e-14  2.62624905042e-14  2.52456064232e-14  2.50262638962e-14  2.72070919124e-14  2.59778721519e-14  2.66191136106e-14  2.66835160043e-14  2.55112468151e-14  2.73886173398e-14  3.22426130103e-14  3.16740015483e-14  3.05125415577e-14  3.46253689045e-14  3.67288224509e-14  3.77433479087e-14  3.99966762565e-14  4.77183248566e-14  5.99780489873e-14  7.47586234745e-14  9.75744353167e-14  1.34523998446e-13  1.93781550718e-13  2.96940907569e-13  5.17387015757e-13  1.21222059181e-12  4.71374022466e-12  1.21436560877e-12  5.18951751395e-13  2.9819826313e-13  1.88167478059e-13  1.33110015448e-13  1.00082673268e-13  7.51845050191e-14  5.92320817691e-14  4.81127372806e-14  4.20809048719e-14  3.77800571406e-14  3.70103034482e-14  3.47954081021e-14  2.93663508953e-14  2.84180201355e-14  3.00913961193e-14  2.74570693014e-14  2.74573894537e-14  2.99290502848e-14  3.16037564031e-14  3.18049173863e-14  2.46210264959e-14  3.00105130552e-14  2.54037429351e-14  2.78646122481e-14  2.58308385952e-14  2.55286823527e-14  2.60028716694e-14  2.56222622349e-14  2.28962870813e-14  2.40544358502e-14  2.5682735703e-14  2.38896444299e-14  2.31193645022e-14  2.48273531848e-14  2.09788368118e-14  2.46915014647e-14  2.55086071129e-14  2.74360423967e-14  2.5887246381e-14  2.93843790876e-14  2.74760241663e-14  2.46856315388e-14  2.51802571336e-14  2.67068031658e-14
 2.78527296763e-14  2.85907837738e-14  2.8390100457e-14  2.56943115155e-14  2.50080827098e-14  2.33015835267e-14  2.68858279618e-14  2.7979701041e-14  2.57490166368e-14  2.18308328159e-14  2.28432904129e-14  2.31638806581e-14  2.67321029313e-14  2.63057384339e-14  2.75194884978e-14  2.23118524312e-14  2.40168140239e-14  2.66409491399e-14  2.73738339461e-14  2.59841688376e-14  2.16471932357e-14  2.26111183596e-14  2.62594761875e-14  2.60898586907e-14  2.88977802489e-14  2.5013208389e-14  2.61370325378e-14  2.34793058914e-14  2.45104655762e-14  2.80123473123e-14  2.67092717624e-14  2.59085355924e-14  2.43423915755e-14  2.40638283307e-14  2.81539145044e-14  3.0783717641e-14  3.19562920263e-14  3.20672470152e-14  2.96409597293e-14  3.15836483706e-14  3.40949354777e-14  4.10414572146e-14  5.17825361096e-14  5.66483563039e-14  7.09989793739e-14  9.86961687186e-14  1.37319051745e-13  1.89487081037e-13  2.94962724959e-13  5.18158394881e-13  1.21436560877e-12  4.72797826929e-12  1.21018796523e-12  5.18433317009e-13  2.90292920538e-13  1.93277636151e-13  1.31980700281e-13  9.45293055453e-14  7.28107458657e-14  6.06976139767e-14  4.99246303565e-14  4.25882091539e-14  3.91893765465e-14  3.53582709269e-14  3.13026710952e-14  3.36450437721e-14  3.08120374871e-14  2.98598437579e-14  2.92421329244e-14  2.77007219003e-14  3.04114642239e-14  2.92889657148e-14  2.8584363243e-14  2.85169158131e-14  2.46033526891e-14  2.8359175052e-14  2.63487750977e-14  2.70331582761e-14  2.86749166147e-14  2.76798607127e-14  2.47356274868e-14  2.12776524339e-14  2.74809961238e-14  2.42027549267e-14  2.09074851258e-14  2.37098769014e-14  2.3347077176e-14  2.46764728067e-14  2.40069661594e-14  2.65020381971e-14  2.37785531115e-14  2.52530777984e-14  2.25589865086e-14  2.52702601247e-14  2.51638787758e-14  2.6572390067e-14
 2.05603141717e-14  2.31061672318e-14  2.62921388489e-14  2.40608027233e-14  2.22358869608e-14  2.39360216663e-14  2.30378001975e-14  2.49190970818e-14  2.48799882569e-14  2.1306946412e-14  2.33398034498e-14  2.33396689377e-14  2.22154569952e-14  2.5656078416e-14  2.57718079085e-14  2.68109820672e-14  2.63933767483e-14  2.81712479233e-14  2.5790699945e-14  2.99725252029e-14  2.38727839462e-14  2.57019834804e-14  2.73869660924e-14  2.69116235791e-14  2.8804755341e-14  3.05815927328e-14  2.4830232893e-14  2.41993643978e-14  2.75686016077e-14  2.53757540542e-14  2.77132280955e-14  2.72307696239e-14  2.42986997759e-14  2.63592378631e-14  2.82930943128e-14  2.59885959975e-14  3.07574224611e-14  3.02213391823e-14  2.93292019633e-14  3.10638853257e-14  3.04643155837e-14  3.62062416379e-14  4.51181879095e-14  5.23814957956e-14  6.15278322069e-14  7.58046829372e-14  1.02940672023e-13  1.3115972936e-13  1.89720660964e-13  2.9321675302e-13  5.18951751395e-13  1.21018796523e-12  4.71409981027e-12  1.21134877622e-12  5.15787097209e-13  2.93224857206e-13  1.90578739572e-13  1.33451552506e-13  9.78542097442e-14  7.66059502233e-14  5.98554135342e-14  4.74342156948e-14  4.17795670306e-14  3.58114443674e-14  3.31997284617e-14  3.33643089521e-14  3.24243268345e-14  3.3643238759e-14  3.04736271482e-14  2.98470042715e-14  3.04055911599e-14  2.19489100694e-14  2.39740895903e-14  2.67321995727e-14  2.66476930707e-14  2.38289393922e-14  2.67416624321e-14  3.10525047307e-14  2.48604487129e-14  2.45298542642e-14  2.23426177211e-14  2.82101361617e-14  2.89303892597e-14  3.15648405163e-14  2.69928828807e-14  2.90949437055e-14  2.43941153031e-14  2.42993316658e-14  2.37906666838e-14  2.5066693857e-14  2.2249588374e-14  2.57208406814e-14  2.35446112049e-14  2.2786603025e-14  2.35940706581e-14  2.23109311696e-14
 2.44907938757e-14  2.3607069028e-14  2.30509805029e-14  2.16515230118e-14  2.462436746e-14  2.42728517084e-14  2.43085768744e-14  2.65576691541e-14  2.6144733055e-14  2.1326823928e-14  2.19924453676e-14  2.39208663855e-14  2.42887434433e-14  2.65542487639e-14  2.73284203519e-14  2.59720426547e-14  2.17728687655e-14  2.64419227667e-14  2.66579920473e-14  2.96793024246e-14  2.66613836267e-14  2.64734255788e-14  2.59733855922e-14  2.58437210889e-14  2.58269571548e-14  2.5943325512e-14  2.26664388432e-14  2.59787410164e-14  2.68345112863e-14  2.54358549228e-14  2.44632059043e-14  2.64987074278e-14  2.77127176273e-14  2.46281240867e-14  2.8573965828e-14  2.81285286221e-14  2.87681910976e-14  2.96178592346e-14  2.72075758673e-14  2.61715663074e-14  2.80651579732e-14  3.09030467348e-14  3.86528759447e-14  4.75521173982e-14  5.2533430487e-14  6.28789465352e-14  7.4187186134e-14  9.5859247829e-14  1.32200768501e-13  1.97196001938e-13  2.9819826313e-13  5.18433317009e-13  1.21134877622e-12  4.71602097859e-12  1.21117144424e-12  5.1699110511e-13  2.96957003402e-13  1.89139169531e-13  1.33285734693e-13  9.96513583892e-14  7.57396236245e-14  5.96252065251e-14  5.00057986876e-14  4.30730834214e-14  3.30384640517e-14  3.40312747592e-14  3.45099208172e-14  3.1693890745e-14  2.8715126563e-14  2.67970566701e-14  2.3876028818e-14  2.34278777514e-14  2.4329820816e-14  2.88008461691e-14  2.60613620173e-14  2.35325591876e-14  2.48164797756e-14  2.51014307227e-14  2.46368474566e-14  2.46447394017e-14  2.21376378611e-14  2.3046641943e-14  2.34390724964e-14  2.71642674365e-14  2.53326503537e-14  2.42650558869e-14  2.34713136841e-14  2.44846499912e-14  2.0941609217e-14  2.20044083114e-14  2.74898095557e-14  2.88455987854e-14  2.82846319793e-14  2.8611253423e-14  2.47650283776e-14  2.39050683564e-14
 2.76720947633e-14  2.98187708334e-14  2.45184363579e-14  2.47528764557e-14  2.17716697943e-14  2.17667598516e-14  2.44259093477e-14  2.93221057647e-14  2.47228500841e-14  2.25473403602e-14  2.53657370648e-14  2.4538857954e-14  2.37840112934e-14  2.47898289131e-14  2.53079144057e-14  2.5850084771e-14  2.61924403847e-14  2.98278675009e-14  2.42923954526e-14  2.56843449164e-14  2.44618851846e-14  2.18653915269e-14  2.97043561865e-14  2.61739762367e-14  2.51400729062e-14  2.84797683572e-14  2.47670750986e-14  2.67570428978e-14  2.67057923043e-14  2.77782829867e-14  2.66115624035e-14  2.41230726103e-14  2.43764609113e-14  2.67671793738e-14  2.74496360452e-14  2.43444032288e-14  2.65929819398e-14  2.32135087969e-14  2.50718751695e-14  2.27175938763e-14  2.67835574247e-14  2.94613650372e-14  3.57032540725e-14  4.02297166184e-14  4.55438298956e-14  4.96911767188e-14  5.79587668316e-14  7.43812353294e-14  9.82563962068e-14  1.34350067871e-13  1.88167478059e-13  2.90292920538e-13  5.15787097209e-13  1.21117144424e-12  4.71990765723e-12  1.2060860706e-12  5.20823174999e-13  2.9573828549e-13  1.88424377039e-13  1.29798084257e-13  1.02663479432e-13  6.96740554619e-14  5.8163543555e-14  5.15951687534e-14  4.25557215388e-14  4.2043294401e-14  3.78998663125e-14  3.60562939053e-14  3.2160045538e-14  3.16950606893e-14  3.09833358265e-14  2.67659906853e-14  3.15959552856e-14  2.85493371012e-14  2.54116776566e-14  2.78322560089e-14  3.08993363545e-14  2.63939843723e-14  2.5364780786e-14  2.67692824606e-14  2.45009245242e-14  2.53709314169e-14  2.68430925161e-14  2.68287838849e-14  2.58380671934e-14  2.26588468925e-14  2.21969300239e-14  2.34826401425e-14  2.71260318006e-14  2.38463810966e-14  2.68621434249e-14  2.74452160743e-14  2.63821001184e-14  2.58955077239e-14  2.82233836829e-14  2.35854192566e-14
 2.63343137419e-14  2.7491120794e-14  2.65110281133e-14  2.90423224375e-14  2.33227395224e-14  2.58852242744e-14  2.5519018998e-14  2.76495493398e-14  2.70935099771e-14  2.30198901341e-14  2.68594384908e-14  2.6751242288e-14  2.70699615327e-14  2.72037846259e-14  2.60726354089e-14  2.67134584647e-14  2.57171663023e-14  2.72992765784e-14  2.39599542339e-14  2.85883251142e-14  2.61270512708e-14  2.4823044343e-14  2.30409054293e-14  2.78054764144e-14  2.73803940378e-14  2.91423757589e-14  2.43165160667e-14  2.71972650913e-14  2.46816111651e-14  2.54279485539e-14  2.37226854662e-14  2.75759120821e-14  2.70725037549e-14  2.55187480588e-14  2.73618380734e-14  2.82261392118e-14  2.81752276664e-14  2.96469565875e-14  2.90858129821e-14  2.65400524523e-14  2.50928055243e-14  3.12809822825e-14  3.27289066025e-14  3.96883986711e-14  3.82767976836e-14  4.32758445954e-14  4.96518386169e-14  6.08195742602e-14  7.76841403777e-14  9.96144055351e-14  1.33110015448e-13  1.93277636151e-13  2.93224857206e-13  5.1699110511e-13  1.2060860706e-12  4.70651775358e-12  1.21494191166e-12  5.17306095636e-13  2.93116924163e-13  1.91423088058e-13  1.32008171035e-13  9.6173265285e-14  7.6572218158e-14  5.89002968934e-14  4.77944650475e-14  4.15715780232e-14  4.04271259724e-14  3.34427587436e-14  2.67427527471e-14  3.06890780626e-14  3.20607734529e-14  3.03182675946e-14  2.69116356031e-14  2.68647248185e-14  2.4793570677e-14  2.59294391165e-14  2.6517423022e-14  2.25931625073e-14  2.64482858152e-14  2.80178876021e-14  2.15276926076e-14  2.45042211632e-14  2.53841417084e-14  2.6932082658e-14  2.88336533132e-14  2.8241638986e-14  2.46606006348e-14  2.56733097101e-14  2.36805655295e-14  2.59481371645e-14  2.30523457856e-14  2.63034174168e-14  2.56768422891e-14  2.74049263029e-14  2.62747060969e-14  2.50255426206e-14
 2.78169746938e-14  2.62118381371e-14  2.6324906996e-14  2.36542038556e-14  2.46341245525e-14  2.7031306133e-14  2.61762298222e-14  2.72409994004e-14  2.51413588877e-14  2.22439304471e-14  2.25002255218e-14  2.21924873214e-14  2.52521479805e-14  2.50588883501e-14  2.58139918979e-14  2.82899900808e-14  2.76220203035e-14  2.98821187729e-14  2.61728765802e-14  2.48819342688e-14  2.32846583728e-14  2.42912272931e-14  2.85696416897e-14  2.74024501685e-14  2.47005905595e-14  2.55114687207e-14  1.99917535935e-14  2.27375196485e-14  2.15237997949e-14  2.64042768844e-14  2.63841446791e-14  2.4637948192e-14  2.87526653594e-14  2.26658812283e-14  2.66102301285e-14  2.6943787968e-14  2.34989751158e-14  2.95593790082e-14  2.5108340789e-14  2.61393192242e-14  2.61721154734e-14  2.75692564541e-14  3.02957052543e-14  3.3130738714e-14  3.54071951723e-14  3.7151202352e-14  4.24164113138e-14  5.59245113911e-14  5.88623379416e-14  7.66401773066e-14  1.00082673268e-13  1.31980700281e-13  1.90578739572e-13  2.96957003402e-13  5.20823174999e-13  1.21494191166e-12  4.72328042279e-12  1.21889524632e-12  5.1579504903e-13  2.95271016337e-13  1.88793204957e-13  1.32956312037e-13  9.70787610619e-14  7.58039394927e-14  5.76613923706e-14  4.64869591738e-14  4.95587858412e-14  3.74803550668e-14  3.31653026275e-14  2.99663809037e-14  2.84076043793e-14  3.06215582396e-14  2.99913629909e-14  2.648492402e-14  2.59362709494e-14  2.50758570278e-14  2.76839789104e-14  2.31333731724e-14  2.50573492557e-14  2.64153355116e-14  2.40279646073e-14  2.69316053694e-14  2.59800000708e-14  2.27860306485e-14  2.48014118147e-14  3.0472004258e-14  2.71776516039e-14  2.6859104225e-14  2.93688700447e-14  2.97369138962e-14  2.08237595024e-14  2.54133705294e-14  2.54074813351e-14  2.38905985136e-14  2.57631932975e-14  2.75563588757e-14
 2.62093427522e-14  2.28378093419e-14  2.51751421494e-14  2.32796112793e-14  2.04044627873e-14  2.57345171678e-14  2.5368000064e-14  2.48726029965e-14  2.1906195076e-14  2.35154560566e-14  2.4657435229e-14  2.51619741092e-14  2.38617856647e-14  2.23033541444e-14  2.45504519253e-14  2.8054762953e-14  2.33530079421e-14  2.84709437172e-14  2.55779666269e-14  2.6346486894e-14  2.43002187742e-14  2.37613168673e-14  2.67683705658e-14  2.884477769e-14  2.60675752797e-14  2.74130519544e-14  2.64780997399e-14  2.57569255549e-14  2.37503555475e-14  2.75112979123e-14  2.68146772369e-14  2.79183404624e-14  2.60949946748e-14  2.86414178167e-14  2.76519398661e-14  2.49296434314e-14  2.85569190422e-14  2.93105003516e-14  2.34332493198e-14  2.65468486838e-14  2.65028075662e-14  2.89268881263e-14  3.01730867102e-14  3.21335734933e-14  3.27139857987e-14  3.45380489414e-14  3.80490628518e-14  4.52840533412e-14  5.1121160965e-14  5.87907434658e-14  7.51845050191e-14  9.45293055453e-14  1.33451552506e-13  1.89139169531e-13  2.9573828549e-13  5.17306095636e-13  1.21889524632e-12  4.73142966107e-12  1.2107999372e-12  5.19663281947e-13  2.93606976415e-13  1.92147405713e-13  1.30185004533e-13  9.25842334595e-14  7.31090281946e-14  5.99572503265e-14  5.18055268614e-14  3.6885624246e-14  3.73762108896e-14  3.41426631118e-14  2.8022295945e-14  3.01081162748e-14  2.99134005797e-14  2.6327814529e-14  2.52601254694e-14  2.50676973222e-14  2.60995797995e-14  2.45188258955e-14  2.62406126032e-14  2.5545521929e-14  2.283464918e-14  2.63744481386e-14  2.69341458247e-14  2.56419867255e-14  2.32123716634e-14  2.76916857853e-14  2.77084654364e-14  2.63468788984e-14  3.05617285152e-14  2.91250240936e-14  2.46171778714e-14  2.40280998887e-14  2.47220701877e-14  2.357801077e-14  2.23993048407e-14  2.28499002442e-14
 2.80227517336e-14  2.83715537706e-14  2.50478017503e-14  2.61116050787e-14  2.89429361005e-14  2.17847467869e-14  2.79768960371e-14  2.52191334509e-14  2.48580115922e-14  2.70581037295e-14  2.33804689103e-14  2.67731007257e-14  2.55539428767e-14  2.55878102645e-14  2.885432126e-14  2.8757311925e-14  2.61931222092e-14  2.82124426846e-14  2.73124500758e-14  2.51944863045e-14  2.74265625176e-14  2.6131196125e-14  2.70931220873e-14  2.83861565565e-14  2.80872236569e-14  2.65485419865e-14  2.4302953164e-14  2.13249839109e-14  2.41812327795e-14  2.47211769761e-14  2.44688662736e-14  2.5688312913e-14  3.01723551731e-14  2.6314795427e-14  2.69362141333e-14  2.76798757395e-14  2.80831119612e-14  2.66027047092e-14  2.78556869313e-14  2.62469554824e-14  2.58317461077e-14  2.79714265094e-14  2.79118866424e-14  3.0505233228e-14  2.91085189444e-14  3.08073642429e-14  3.62684527507e-14  3.92630149894e-14  4.1931889381e-14  4.93804968725e-14  5.92320817691e-14  7.28107458657e-14  9.78542097442e-14  1.33285734693e-13  1.88424377039e-13  2.93116924163e-13  5.1579504903e-13  1.2107999372e-12  4.7231602499e-12  1.21266126643e-12  5.15831422245e-13  2.92028347137e-13  1.89283182847e-13  1.29389578024e-13  9.42010741922e-14  7.36936755561e-14  6.03996067508e-14  4.90092416637e-14  4.3352184482e-14  3.79517846703e-14  3.57363935894e-14  3.25734706823e-14  3.18376668321e-14  3.07395750672e-14  2.76028980638e-14  2.98344357712e-14  2.85666212002e-14  2.91405549118e-14  2.44386204076e-14  2.50594254981e-14  2.87314876965e-14  2.6076461599e-14  2.83692461486e-14  2.84967952352e-14  2.14799407559e-14  2.43395270934e-14  2.5216890919e-14  2.28352260982e-14  2.80220554911e-14  2.659324946e-14  2.38041396818e-14  2.35145767648e-14  2.55104304209e-14  2.41585155365e-14  2.43828895232e-14  2.48007491623e-14
 2.68397908124e-14  2.7270974581e-14  2.70027200802e-14  2.67577820706e-14  2.72098834053e-14  2.16547314558e-14  2.6203569131e-14  2.32215322983e-14  2.38267679534e-14  2.33290791796e-14  2.45733497385e-14  2.00797293227e-14  2.27714205552e-14  2.55334881677e-14  2.48130436296e-14  2.35306755464e-14  2.4315100454e-14  2.9326355731e-14  2.86632921821e-14  2.57505631341e-14  2.32254800639e-14  2.63776697443e-14  2.66665840604e-14  2.67787181499e-14  2.59993959716e-14  2.3980991469e-14  2.43163081388e-14  2.01737625856e-14  2.31426919528e-14  2.61356018232e-14  2.5354257199e-14  2.47690456258e-14  2.60337191325e-14  2.47377845752e-14  2.39288964619e-14  2.10677196412e-14  2.31088365731e-14  2.39770917076e-14  2.73523244361e-14  2.59160045611e-14  2.66648744438e-14  2.7624873879e-14  2.71847325141e-14  3.0028201013e-14  3.30321128009e-14  2.63183991878e-14  2.95918402691e-14  3.51892859459e-14  3.8187041158e-14  4.23911267119e-14  4.81127372806e-14  6.06976139767e-14  7.66059502233e-14  9.96513583892e-14  1.29798084257e-13  1.91423088058e-13  2.95271016337e-13  5.19663281947e-13  1.21266126643e-12  4.74065097795e-12  1.21431115257e-12  5.15255097188e-13  2.92648933351e-13  1.88016573742e-13  1.30103194019e-13  9.61234950522e-14  6.95035368688e-14  5.63890025989e-14  4.83683051104e-14  4.77311214731e-14  3.9488350346e-14  3.32496602643e-14  3.27425470166e-14  3.09585855613e-14  2.6399899481e-14  2.76360534816e-14  2.74608787088e-14  2.86560229878e-14  2.91610063747e-14  2.50048145963e-14  2.93982478559e-14  2.59541718769e-14  2.69896223051e-14  2.70308723925e-14  2.58879609848e-14  2.60595456068e-14  2.46612515976e-14  2.25043629625e-14  2.76233672882e-14  2.58461996531e-14  2.6753833134e-14  2.48927314547e-14  2.45991702356e-14  2.84610639995e-14  2.45341984254e-14  2.43623490778e-14
 2.62426287606e-14  2.62424885122e-14  2.63746639236e-14  2.60490545178e-14  2.70384713456e-14  2.36307184297e-14  2.67422076826e-14  2.81501398261e-14  2.44664240573e-14  2.86281359514e-14  2.53711900578e-14  2.40664881541e-14  2.38591839343e-14  2.60319962832e-14  2.85369715631e-14  2.60008798547e-14  2.21366737542e-14  2.88200623027e-14  2.47199559821e-14  2.2137225857e-14  2.44864445431e-14  2.67705477456e-14  2.8662182372e-14  2.83323666105e-14  2.93773485266e-14  2.51026743912e-14  2.42056743285e-14  2.24938618051e-14  2.42142344542e-14  2.70599148678e-14  2.45848964871e-14  2.45123961138e-14  2.84948663333e-14  2.74130808846e-14  2.51488980088e-14  2.60166066232e-14  2.72272754298e-14  2.82615204231e-14  2.50152630819e-14  2.27151621333e-14  2.5024231732e-14  2.50674940039e-14  2.62947923248e-14  2.88744280519e-14  2.69430249722e-14  2.81347317286e-14  2.94751167525e-14  3.29722588605e-14  3.3314598546e-14  3.90192293322e-14  4.20809048719e-14  4.99246303565e-14  5.98554135342e-14  7.57396236245e-14  1.02663479432e-13  1.32008171035e-13  1.88793204957e-13  2.93606976415e-13  5.15831422245e-13  1.21431115257e-12  4.71968531508e-12  1.2111569158e-12  5.19530377302e-13  2.95845349782e-13  1.8888999971e-13  1.33689946529e-13  9.85347421385e-14  7.62222363772e-14  5.93554727668e-14  4.99883034942e-14  4.49868926185e-14  4.02714240655e-14  3.45832836205e-14  3.28731566652e-14  3.06805345776e-14  3.01633219007e-14  2.86617029748e-14  2.55086706888e-14  2.80701692744e-14  2.68581810178e-14  2.90110036159e-14  2.43623971756e-14  2.77603616399e-14  2.80977768743e-14  2.38280676227e-14  2.49895522317e-14  2.7618628901e-14  2.48434579807e-14  2.47810093443e-14  2.46414845367e-14  2.56382272542e-14  2.62986271093e-14  2.1767234294e-14  2.57999389917e-14  2.4768258873e-14  2.4464807048e-14
 2.39541864265e-14  2.73544512914e-14  2.64919669564e-14  2.51557179432e-14  2.50555563021e-14  2.19976113602e-14  2.70896031007e-14  2.65027542114e-14  2.87325968001e-14  2.72726739094e-14  2.42416429865e-14  2.54643098188e-14  2.37437519087e-14  2.65923171218e-14  2.73840972005e-14  2.64784163386e-14  2.76366259943e-14  3.03458626076e-14  2.65940199791e-14  2.64589735109e-14  2.59806589968e-14  2.55025232263e-14  2.68873657218e-14  2.62151748526e-14  2.74224801847e-14  2.72747444208e-14  2.52468590401e-14  2.74644480547e-14  2.51165128998e-14  2.73721533269e-14  2.77869545439e-14  2.32448654311e-14  2.53116864056e-14  2.81543866562e-14  2.63145340577e-14  2.55122321798e-14  2.90768725956e-14  2.50593293211e-14  2.46443212328e-14  2.66088793252e-14  2.82468568852e-14  2.86600494434e-14  3.13330668644e-14  2.96492513294e-14  3.29081636625e-14  3.16450904322e-14  3.03518683709e-14  2.98782195964e-14  3.13502808582e-14  3.50764606699e-14  3.77800571406e-14  4.25882091539e-14  4.74342156948e-14  5.96252065251e-14  6.96740554619e-14  9.6173265285e-14  1.32956312037e-13  1.92147405713e-13  2.92028347137e-13  5.15255097188e-13  1.2111569158e-12  4.71127755164e-12  1.20986870082e-12  5.16543010245e-13  2.94009493018e-13  1.914972571e-13  1.33651136865e-13  9.81959259487e-14  7.57779391106e-14  6.20954576256e-14  5.26633137324e-14  4.58262083974e-14  3.91934730403e-14  3.73399162869e-14  3.14155423365e-14  3.19322506875e-14  3.45889270406e-14  2.83499625031e-14  2.77546161574e-14  2.61878507594e-14  2.78591043638e-14  2.56466845241e-14  3.37519417548e-14  2.71357235539e-14  2.54830445603e-14  2.7542081095e-14  2.48059309047e-14  2.54865800529e-14  2.31807039419e-14  2.64296232419e-14  2.56236010172e-14  2.7190680774e-14  2.30842070788e-14  2.67475721085e-14  2.80258739663e-14  2.93409068302e-14
 2.53440018614e-14  2.92408521056e-14  2.58946196053e-14  2.90663752034e-14  2.5132613473e-14  2.47725085454e-14  2.71613761365e-14  2.79163466675e-14  2.35003800254e-14  2.32372270637e-14  2.25830105342e-14  2.42871957244e-14  2.18572988222e-14  2.52512078939e-14  2.83224443677e-14  2.5335869532e-14  2.18396902069e-14  2.41419313562e-14  2.56907715406e-14  2.59502085683e-14  2.65511680538e-14  2.54107128177e-14  2.22752993545e-14  2.13600100565e-14  2.48956565836e-14  2.55315599329e-14  2.71315771091e-14  2.55775643607e-14  2.18563968277e-14  2.43252314144e-14  2.40222579083e-14  2.25166994814e-14  2.48646362483e-14  2.70413355802e-14  2.59623873591e-14  2.65872534947e-14  2.59837417206e-14  2.84866216667e-14  2.60924573679e-14  2.74142926907e-14  2.7155281917e-14  2.67195384359e-14  3.02886984084e-14  2.72462111866e-14  2.87143213287e-14  2.82731643054e-14  3.08340914862e-14  2.6836495704e-14  3.12913734027e-14  3.33313286497e-14  3.70103034482e-14  3.91893765465e-14  4.17795670306e-14  5.00057986876e-14  5.8163543555e-14  7.6572218158e-14  9.70787610619e-14  1.30185004533e-13  1.89283182847e-13  2.92648933351e-13  5.19530377302e-13  1.20986870082e-12  4.72087221852e-12  1.21488894918e-12  5.16648617136e-13  2.96122026044e-13  1.93995474372e-13  1.346643436e-13  1.02175194143e-13  7.97476416453e-14  6.19144544349e-14  5.08642171163e-14  4.23816693187e-14  3.90380053549e-14  3.53615932005e-14  3.27655896662e-14  3.33997561297e-14  2.91248020704e-14  2.90501259926e-14  2.96519937497e-14  3.23389467847e-14  2.68734201112e-14  2.80534621162e-14  2.97908332973e-14  2.498546051e-14  2.34788297976e-14  2.38818873952e-14  2.4523018569e-14  2.31571629991e-14  2.69095037214e-14  2.98167806632e-14  2.96144450858e-14  2.42438208374e-14  2.35539759239e-14  2.12563603528e-14  2.66926876244e-14
 2.41733851705e-14  2.71876405977e-14  2.42586597957e-14  2.6651340156e-14  2.47493247697e-14  2.84362627444e-14  2.92905281949e-14  2.91871349519e-14  2.43345612458e-14  2.52004655611e-14  2.31705175392e-14  2.54133419342e-14  2.66706445775e-14  2.96368430406e-14  2.85119325213e-14  2.44920674545e-14  2.21411684783e-14  2.68595449352e-14  2.78621640609e-14  2.75160077825e-14  2.92413883994e-14  2.75936996363e-14  2.6737942284e-14  2.56920332424e-14  2.34199777077e-14  2.19999646018e-14  2.65446474029e-14  2.72434383042e-14  2.7682428742e-14  2.51217820511e-14  2.66987783317e-14  2.37448036266e-14  2.46964871033e-14  2.59461492921e-14  2.40300996823e-14  2.45535633933e-14  2.8486151006e-14  2.47536123286e-14  2.4705762488e-14  2.70981905193e-14  2.71985224255e-14  2.46524127532e-14  2.811011909e-14  2.56729949634e-14  3.0575967152e-14  3.30705682236e-14  3.17959182214e-14  2.32198134685e-14  2.85468432233e-14  2.90374952718e-14  3.47954081021e-14  3.53582709269e-14  3.58114443674e-14  4.30730834214e-14  5.15951687534e-14  5.89002968934e-14  7.58039394927e-14  9.25842334595e-14  1.29389578024e-13  1.88016573742e-13  2.95845349782e-13  5.16543010245e-13  1.21488894918e-12  4.72452599482e-12  1.20736595395e-12  5.17571589084e-13  2.97021031928e-13  1.93728338935e-13  1.36158633334e-13  9.79176880123e-14  7.81063349656e-14  5.97952904982e-14  5.12987318346e-14  4.73207012939e-14  3.97224739686e-14  3.18187991336e-14  2.94340830944e-14  2.88478396292e-14  2.66487254088e-14  2.94369154122e-14  2.60405722103e-14  2.73347662287e-14  2.86667503796e-14  2.6484605855e-14  2.99908493386e-14  2.70016166772e-14  2.73472813519e-14  2.60483121669e-14  2.67824451903e-14  2.97631510938e-14  2.64547513531e-14  2.88554053482e-14  2.78248518406e-14  2.68584278662e-14  2.53612734515e-14  2.23898420994e-14
 2.53764922042e-14  2.52278346577e-14  2.46452054611e-14  2.4130691052e-14  2.53189980218e-14  2.9051344888e-14  2.69924322394e-14  2.82480266437e-14  2.76108158797e-14  2.75672849904e-14  2.56367139323e-14  2.44495788582e-14  2.97808035139e-14  3.13031506001e-14  3.0162061783e-14  2.84582716238e-14  2.18197072983e-14  2.68928294507e-14  2.99993216705e-14  2.44354193017e-14  2.53270128211e-14  2.48501814494e-14  2.57311926331e-14  2.70165212297e-14  2.39523687009e-14  2.29406734629e-14  2.36230016021e-14  2.6621616796e-14  2.51685905381e-14  2.89799445084e-14  2.83891147866e-14  2.64644923793e-14  2.47353184722e-14  2.40520826371e-14  2.49244270206e-14  2.35610057739e-14  2.56398418847e-14  2.74297131394e-14  2.49444805746e-14  2.87728037791e-14  2.51365648179e-14  2.52144062755e-14  2.62738792693e-14  2.46946786674e-14  2.58485841246e-14  2.47543412484e-14  2.34674024262e-14  2.33919774761e-14  2.69549620361e-14  3.21987341331e-14  2.93663508953e-14  3.13026710952e-14  3.31997284617e-14  3.30384640517e-14  4.25557215388e-14  4.77944650475e-14  5.76613923706e-14  7.31090281946e-14  9.42010741922e-14  1.30103194019e-13  1.8888999971e-13  2.94009493018e-13  5.16648617136e-13  1.20736595395e-12  4.70159178184e-12  1.20923489955e-12  5.1612721108e-13  2.96913573599e-13  1.88646892139e-13  1.31951862854e-13  1.01886358401e-13  7.48044883997e-14  6.38654717522e-14  5.05909431022e-14  4.42384260463e-14  3.95139744025e-14  3.93337635927e-14  3.44331174286e-14  3.21087696686e-14  2.89780157647e-14  2.66309572819e-14  2.35880086156e-14  2.46158704656e-14  2.64457682571e-14  2.68189273598e-14  2.49441142511e-14  2.5047245319e-14  2.42078899528e-14  2.32426210932e-14  2.4467353395e-14  2.29013594104e-14  2.62636524284e-14  2.47522258627e-14  2.32365732514e-14  2.71157367219e-14  2.32472041005e-14
 2.12825331053e-14  2.22022249936e-14  2.39918776132e-14  2.49533553551e-14  2.45930738438e-14  2.35100974041e-14  2.34778238993e-14  2.36744626817e-14  2.77161010608e-14  2.6922894266e-14  2.60818382852e-14  2.4353170221e-14  3.04331751538e-14  2.68437543532e-14  2.86381875978e-14  2.60796421896e-14  2.33502999382e-14  2.52565890038e-14  2.76689484108e-14  2.48167414181e-14  2.69478343645e-14  2.3635821152e-14  2.40055237729e-14  2.80419892335e-14  2.26360713147e-14  2.78749611173e-14  2.82437487663e-14  2.44902738918e-14  2.59347809814e-14  2.29688707237e-14  2.32739105499e-14  2.45766768181e-14  2.48631729563e-14  2.27519332028e-14  2.27903556072e-14  2.52449109934e-14  2.89213697307e-14  2.50536905362e-14  2.39831151347e-14  2.33180609319e-14  2.74967864968e-14  2.55038423182e-14  2.53860045079e-14  2.66059080475e-14  2.79445114737e-14  2.72911468719e-14  2.7569394091e-14  2.3347400903e-14  2.77041242519e-14  2.95452448858e-14  2.84180201355e-14  3.36450437721e-14  3.33643089521e-14  3.40312747592e-14  4.2043294401e-14  4.15715780232e-14  4.64869591738e-14  5.99572503265e-14  7.36936755561e-14  9.61234950522e-14  1.33689946529e-13  1.914972571e-13  2.96122026044e-13  5.17571589084e-13  1.20923489955e-12  4.73468575461e-12  1.21434920965e-12  5.20332413491e-13  2.95167321264e-13  1.93375173144e-13  1.32206020472e-13  9.8434715753e-14  7.95963536733e-14  5.76345046968e-14  5.13577890759e-14  4.14635206124e-14  3.75466637005e-14  3.48087329597e-14  3.05584365272e-14  3.3729968722e-14  3.25745968854e-14  3.01793184952e-14  2.76306731562e-14  2.86424265026e-14  2.77286559477e-14  2.53601337184e-14  2.67884705615e-14  2.85401120318e-14  2.91883654549e-14  2.51963512284e-14  2.35422817211e-14  2.49811253369e-14  2.48073555222e-14  2.03560933052e-14  2.40987709717e-14  2.4035801235e-14
 2.34151987874e-14  2.43424882142e-14  2.61115086643e-14  2.6150910639e-14  2.54586923818e-14  2.8456512718e-14  2.51640813468e-14  2.81580014279e-14  2.72271571135e-14  2.35697665944e-14  2.33828774556e-14  2.46013950649e-14  2.48316978165e-14  2.87147549926e-14  2.7241379322e-14  2.42281696522e-14  2.71264800495e-14  2.91641268996e-14  2.85857923398e-14  2.63955892866e-14  2.70503790799e-14  2.50076668596e-14  2.52918526324e-14  2.74293410333e-14  2.26997272529e-14  2.5672394156e-14  2.74529045977e-14  2.34226130156e-14  2.58266511766e-14  2.56236126637e-14  2.26931642527e-14  2.2247285508e-14  2.49227294189e-14  2.6412405826e-14  2.61077358099e-14  3.10544176239e-14  2.96588863564e-14  2.76455016876e-14  2.51409298901e-14  2.98599548418e-14  3.0435841133e-14  2.48914322425e-14  2.70630590401e-14  2.45045417206e-14  2.5637535368e-14  2.72906930797e-14  2.8220771731e-14  2.7121653786e-14  2.5538768368e-14  2.8964265289e-14  3.00913961193e-14  3.08120374871e-14  3.24243268345e-14  3.45099208172e-14  3.78998663125e-14  4.04271259724e-14  4.95587858412e-14  5.18055268614e-14  6.03996067508e-14  6.95035368688e-14  9.85347421385e-14  1.33651136865e-13  1.93995474372e-13  2.97021031928e-13  5.1612721108e-13  1.21434920965e-12  4.7299405286e-12  1.21472051439e-12  5.16522379953e-13  2.91178562757e-13  1.91596042105e-13  1.33990151975e-13  9.92451055197e-14  7.37695668455e-14  6.17792830286e-14  4.62321874912e-14  4.15880085795e-14  3.25051284131e-14  3.26299801988e-14  3.26982226726e-14  3.24225260807e-14  2.73963708186e-14  2.71585033446e-14  2.9804553811e-14  2.92424747503e-14  2.99399956724e-14  2.92700692864e-14  2.29769514356e-14  2.77612902035e-14  2.7454673338e-14  2.26232612259e-14  2.7147855091e-14  2.58969198705e-14  2.91420745732e-14  2.67721380196e-14  2.73207099622e-14
 2.24049624187e-14  2.41378058257e-14  2.38979912278e-14  2.87138454336e-14  2.41451744899e-14  2.75625501561e-14  2.73851870061e-14  2.47996798537e-14  2.33711915689e-14  2.52196234173e-14  2.52657142243e-14  2.5652337721e-14  2.88093054334e-14  2.98184580682e-14  2.72086568445e-14  2.39892962771e-14  2.61224364236e-14  2.52804026358e-14  2.88438588256e-14  2.68903078071e-14  3.12133400805e-14  2.66175900554e-14  2.07058181411e-14  2.55860568758e-14  2.75556841474e-14  2.55761854329e-14  2.63746647825e-14  2.68094854683e-14  2.7916062604e-14  2.70361766473e-14  2.72224821746e-14  2.51133270161e-14  2.64133065095e-14  2.60592784077e-14  2.62320041623e-14  2.51068662033e-14  2.90050133664e-14  2.51145209192e-14  2.7652312518e-14  2.60143148492e-14  2.382521904e-14  2.30455869008e-14  2.65071344307e-14  2.45856152558e-14  2.50453952823e-14  2.34129046433e-14  2.66964633797e-14  2.92025149912e-14  2.88086708083e-14  2.51220662172e-14  2.74570693014e-14  2.98598437579e-14  3.3643238759e-14  3.1693890745e-14  3.60562939053e-14  3.34427587436e-14  3.74803550668e-14  3.6885624246e-14  4.90092416637e-14  5.63890025989e-14  7.62222363772e-14  9.81959259487e-14  1.346643436e-13  1.93728338935e-13  2.96913573599e-13  5.20332413491e-13  1.21472051439e-12  4.72358757268e-12  1.2094556219e-12  5.15393176004e-13  2.93585483156e-13  1.89129404739e-13  1.28380201155e-13  9.51789243802e-14  7.34464529716e-14  5.53644338195e-14  4.57251840101e-14  4.17896336651e-14  4.13320364316e-14  3.52555100832e-14  3.42473414935e-14  3.17202582043e-14  2.68828123195e-14  2.38439644246e-14  2.76960535737e-14  2.70868740829e-14  2.89214906048e-14  2.86055051933e-14  2.7481575185e-14  2.75068549406e-14  2.40807998693e-14  2.71070893275e-14  2.41032055111e-14  2.58762270928e-14  2.61150651834e-14  2.5624097887e-14
 2.39922679699e-14  2.63260535799e-14  2.56662222589e-14  2.75450862086e-14  2.67224146912e-14  2.40436063262e-14  2.28601327304e-14  2.61221737592e-14  2.29858851055e-14  2.54735843755e-14  2.6352094529e-14  2.44813646628e-14  2.73248813617e-14  2.89597984517e-14  3.01965827385e-14  2.64821529006e-14  2.64226365979e-14  2.65134211047e-14  2.77970782088e-14  2.69400595055e-14  2.43163967024e-14  2.67528496776e-14  2.59512805655e-14  2.81371377351e-14  2.89087139088e-14  2.33427266129e-14  2.33434656332e-14  2.88046087551e-14  3.07682478097e-14  2.80003445789e-14  3.04859220143e-14  2.48230381287e-14  2.31704155614e-14  2.83919572403e-14  2.69500994824e-14  2.73590098437e-14  2.72051379781e-14  2.6795171374e-14  2.48062262809e-14  2.21507547669e-14  2.9334588669e-14  2.59772819798e-14  2.72902789052e-14  2.6766843407e-14  2.36263029769e-14  2.52510121963e-14  2.41890579052e-14  2.7381653077e-14  2.74200835105e-14  2.36343887945e-14  2.74573894537e-14  2.92421329244e-14  3.04736271482e-14  2.8715126563e-14  3.2160045538e-14  2.67427527471e-14  3.31653026275e-14  3.73762108896e-14  4.3352184482e-14  4.83683051104e-14  5.93554727668e-14  7.57779391106e-14  1.02175194143e-13  1.36158633334e-13  1.88646892139e-13  2.95167321264e-13  5.16522379953e-13  1.2094556219e-12  4.72718110732e-12  1.20923562538e-12  5.17124296062e-13  2.92372353775e-13  1.9174981453e-13  1.37340877244e-13  9.53619384487e-14  7.19706581068e-14  6.13803417689e-14  4.877418705e-14  4.25990641072e-14  3.97892882111e-14  3.66919560447e-14  3.59566035964e-14  3.35712956673e-14  3.41900368961e-14  3.28893495698e-14  3.18148304652e-14  2.88872577744e-14  2.9784040561e-14  3.09384805641e-14  2.87732033857e-14  2.42219443369e-14  2.49944885542e-14  2.51319709192e-14  2.30942894641e-14  2.35937441741e-14  2.54803203861e-14
 2.74148283992e-14  2.73679474361e-14  2.9914465048e-14  2.70579508357e-14  2.36285147438e-14  2.23387019317e-14  2.44395622132e-14  2.54755245172e-14  2.54125123974e-14  2.85129617602e-14  2.78788605453e-14  2.66526101247e-14  2.80926880631e-14  2.76254497941e-14  2.79582462243e-14  2.49842082193e-14  2.48815258744e-14  2.28801230682e-14  2.52320299233e-14  2.39790227602e-14  2.51597997459e-14  2.36564063093e-14  2.33520776155e-14  2.53478971795e-14  2.43134720177e-14  2.28487775481e-14  2.64107352989e-14  2.29413023269e-14  2.79389082345e-14  2.5483181902e-14  2.89423831366e-14  2.49886062135e-14  2.36764458044e-14  2.70315200542e-14  2.6264751868e-14  2.38704337073e-14  2.51142680295e-14  2.4980153854e-14  2.61634677102e-14  2.38395134488e-14  2.36204852377e-14  2.89017780666e-14  2.67596384299e-14  2.79753805472e-14  2.51415294763e-14  2.31584390035e-14  2.44363107591e-14  2.52796420526e-14  2.71110592991e-14  2.41625842199e-14  2.99290502848e-14  2.77007219003e-14  2.98470042715e-14  2.67970566701e-14  3.16950606893e-14  3.06890780626e-14  2.99663809037e-14  3.41426631118e-14  3.79517846703e-14  4.77311214731e-14  4.99883034942e-14  6.20954576256e-14  7.97476416453e-14  9.79176880123e-14  1.31951862854e-13  1.93375173144e-13  2.91178562757e-13  5.15393176004e-13  1.20923562538e-12  4.71694536056e-12  1.20918338515e-12  5.17906500424e-13  2.93810272354e-13  1.92858376428e-13  1.33571356995e-13  9.63006341906e-14  7.64047988226e-14  6.04391477193e-14  5.03562081496e-14  4.35964532713e-14  3.94376976302e-14  3.35827808463e-14  3.18540407277e-14  3.1241636816e-14  2.94790630156e-14  3.04001350759e-14  3.08101581633e-14  2.74899890178e-14  2.83642931796e-14  2.89860564746e-14  2.63847912077e-14  2.70530314596e-14  2.67723911526e-14  2.70406245071e-14  2.36342311802e-14  2.58324279839e-14
 2.58039851596e-14  2.36900017588e-14  2.6272610446e-14  2.45733263355e-14  2.54148786382e-14  2.57722214338e-14  2.6992249365e-14  2.43150617826e-14  2.55524634073e-14  2.45659226951e-14  2.50329827179e-14  2.75301595389e-14  2.53998799347e-14  2.39740873849e-14  2.42984560696e-14  2.58925845858e-14  2.32361723707e-14  2.5714004628e-14  2.76492170682e-14  2.43201720689e-14  2.6341700497e-14  2.42427077411e-14  2.79107150341e-14  3.11217346985e-14  2.59318716061e-14  2.65307967986e-14  2.56989506244e-14  2.89431542152e-14  2.62451054013e-14  2.08797928983e-14  2.279760876e-14  2.65113668218e-14  2.28344340795e-14  2.6974372971e-14  2.35011444501e-14  2.24317797275e-14  2.11165169707e-14  2.72002008637e-14  2.70788515438e-14  2.49731933634e-14  2.11908867833e-14  2.18484350964e-14  2.76907147414e-14  2.70898924337e-14  2.73388812842e-14  2.29532973592e-14  2.59377882097e-14  2.90859312675e-14  2.87935828653e-14  2.83541171229e-14  3.16037564031e-14  3.04114642239e-14  3.04055911599e-14  2.3876028818e-14  3.09833358265e-14  3.20607734529e-14  2.84076043793e-14  2.8022295945e-14  3.57363935894e-14  3.9488350346e-14  4.49868926185e-14  5.26633137324e-14  6.19144544349e-14  7.81063349656e-14  1.01886358401e-13  1.32206020472e-13  1.91596042105e-13  2.93585483156e-13  5.17124296062e-13  1.20918338515e-12  4.72336000937e-12  1.20733217313e-12  5.17177159872e-13  2.97612468156e-13  1.92094226154e-13  1.31922164975e-13  9.76401084099e-14  7.20885102962e-14  6.02874083346e-14  5.07770019308e-14  4.12056643378e-14  3.60902222722e-14  3.59751954941e-14  3.36505184226e-14  3.20339803553e-14  2.8411181669e-14  2.68822463917e-14  2.883639694e-14  2.37838732918e-14  3.08550660355e-14  2.53798997356e-14  2.66398363739e-14  2.70574464408e-14  2.61486547627e-14  2.27954182241e-14  2.46101791319e-14
 2.59704799241e-14  2.43578803593e-14  2.51603895779e-14  2.66450765135e-14  2.41070571664e-14  3.11773116455e-14  3.03128108645e-14  2.61101730148e-14  2.40388341916e-14  2.57798039292e-14  2.14077026456e-14  2.43638948793e-14  2.91803343514e-14  2.87650551831e-14  2.51246302117e-14  2.94741986191e-14  2.54742547766e-14  2.61673362577e-14  2.84306688686e-14  2.56717295362e-14  2.72562640763e-14  2.77733437374e-14  2.90928599518e-14  2.67869331921e-14  2.54812336382e-14  2.21758815183e-14  2.73488929918e-14  3.03854929604e-14  2.53016741224e-14  2.13918214474e-14  2.51975119626e-14  2.54494869457e-14  2.34721851867e-14  2.71497057183e-14  2.71207223703e-14  2.58015881949e-14  2.69442053097e-14  2.39796750864e-14  2.66597862742e-14  2.72077292948e-14  2.45067883201e-14  2.27558660238e-14  2.82216151916e-14  2.50160564259e-14  2.86925093004e-14  2.52239449879e-14  2.55038644382e-14  2.90385973976e-14  3.18958817228e-14  3.0033263835e-14  3.18049173863e-14  2.92889657148e-14  2.19489100694e-14  2.34278777514e-14  2.67659906853e-14  3.03182675946e-14  3.06215582396e-14  3.01081162748e-14  3.25734706823e-14  3.32496602643e-14  4.02714240655e-14  4.58262083974e-14  5.08642171163e-14  5.97952904982e-14  7.48044883997e-14  9.8434715753e-14  1.33990151975e-13  1.89129404739e-13  2.92372353775e-13  5.17906500424e-13  1.20733217313e-12  4.72012384589e-12  1.20930619487e-12  5.18516066064e-13  2.94877209525e-13  1.89651965679e-13  1.31588596425e-13  9.89800159091e-14  7.77639133443e-14  5.92887020176e-14  4.88052233499e-14  4.21679568859e-14  3.68995348804e-14  3.42102510278e-14  3.59858695889e-14  3.14547627842e-14  2.92473703738e-14  2.76538956734e-14  2.58424259034e-14  2.90099110659e-14  2.6880277958e-14  2.58138721895e-14  2.55960089305e-14  2.56181214253e-14  2.48165764947e-14  2.71268757302e-14
 2.31376728906e-14  2.4699176188e-14  2.79626890833e-14  2.82409117904e-14  2.37163319948e-14  2.89858672687e-14  2.79254692519e-14  2.77525998789e-14  2.27020321237e-14  2.70714579258e-14  2.78864308524e-14  2.60067777786e-14  2.84911706656e-14  2.47262747519e-14  2.2801365076e-14  2.55315471574e-14  2.52177740305e-14  2.45857176244e-14  2.8048534545e-14  2.64936618025e-14  2.77552119673e-14  2.33539595016e-14  2.35603227141e-14  2.69064857224e-14  2.65429433811e-14  2.5047576437e-14  2.81850034222e-14  3.03446367977e-14  2.38337452627e-14  2.42072667016e-14  2.71700963524e-14  2.73839297728e-14  2.31028898643e-14  2.42030968164e-14  2.71552308014e-14  2.55395724562e-14  2.34826950663e-14  2.48950765543e-14  2.32826773722e-14  2.69220451451e-14  2.55694769429e-14  1.91941186272e-14  2.55937236802e-14  2.31929093983e-14  2.63109510837e-14  2.51527518064e-14  2.61571080701e-14  2.63045389221e-14  2.52604644924e-14  2.48999621629e-14  2.46210264959e-14  2.8584363243e-14  2.39740895903e-14  2.4329820816e-14  3.15959552856e-14  2.69116356031e-14  2.99913629909e-14  2.99134005797e-14  3.18376668321e-14  3.27425470166e-14  3.45832836205e-14  3.91934730403e-14  4.23816693187e-14  5.12987318346e-14  6.38654717522e-14  7.95963536733e-14  9.92451055197e-14  1.28380201155e-13  1.9174981453e-13  2.93810272354e-13  5.17177159872e-13  1.20930619487e-12  4.71966852633e-12  1.21125817631e-12  5.15842659118e-13  2.92390396071e-13  1.92100896294e-13  1.33608129821e-13  9.80333400557e-14  7.16653086654e-14  5.90663583254e-14  5.15132681915e-14  4.37680110244e-14  3.92639655686e-14  3.61267653786e-14  3.27565658294e-14  3.14976333333e-14  2.56649463678e-14  2.46188339851e-14  2.40262434918e-14  2.65562791452e-14  2.63137036059e-14  2.59355718722e-14  2.22961324867e-14  2.31137623552e-14  2.83006765452e-14
 2.96390132322e-14  2.80412060193e-14  2.65217450652e-14  2.51957656995e-14  2.51321832132e-14  2.67412997945e-14  2.71067357189e-14  2.70134848926e-14  2.37758318838e-14  2.63117556522e-14  2.81422844354e-14  2.68975049381e-14  2.87863677844e-14  2.75397531104e-14  2.54160978628e-14  2.14689044708e-14  2.64147339306e-14  2.78533780985e-14  2.9637996303e-14  2.31149181445e-14  2.86057712746e-14  2.52757124038e-14  2.57212846812e-14  2.05561615004e-14  2.71589418166e-14  2.63079220949e-14  2.72243966198e-14  2.52265713321e-14  2.64867103082e-14  2.80094761577e-14  2.54277211446e-14  2.46476271199e-14  2.72869215151e-14  2.62528060995e-14  2.59862072778e-14  2.41939384625e-14  2.56728527742e-14  2.50387007191e-14  2.4859351324e-14  2.70975367848e-14  2.44160010427e-14  2.62124008906e-14  2.52019876541e-14  2.49509602655e-14  2.76322648003e-14  2.54786859751e-14  2.77048238006e-14  2.46502050523e-14  2.56178171611e-14  2.56470603363e-14  3.00105130552e-14  2.85169158131e-14  2.67321995727e-14  2.88008461691e-14  2.85493371012e-14  2.68647248185e-14  2.648492402e-14  2.6327814529e-14  3.07395750672e-14  3.09585855613e-14  3.28731566652e-14  3.73399162869e-14  3.90380053549e-14  4.73207012939e-14  5.05909431022e-14  5.76345046968e-14  7.37695668455e-14  9.51789243802e-14  1.37340877244e-13  1.92858376428e-13  2.97612468156e-13  5.18516066064e-13  1.21125817631e-12  4.73471222913e-12  1.20952580024e-12  5.16436466861e-13  2.94841439473e-13  1.93241877774e-13  1.35099878024e-13  1.00119101762e-13  7.51162620176e-14  5.97004263668e-14  5.22320021138e-14  3.91775749833e-14  4.02500606486e-14  4.00026661162e-14  3.7749670029e-14  3.16245266362e-14  2.73264027597e-14  2.86300536611e-14  3.11324659982e-14  3.13361141424e-14  2.54767068836e-14  2.57602120437e-14  2.44580231107e-14  2.74771876187e-14
 2.94914809827e-14  2.73710226069e-14  2.65000865256e-14  2.79069658092e-14  2.70770710982e-14  2.72411097173e-14  2.56037260609e-14  2.41191367103e-14  2.5451485519e-14  2.42446926382e-14  2.48136533383e-14  2.3499408399e-14  2.64860263084e-14  2.40516680387e-14  2.13998173077e-14  2.19720214121e-14  2.37229523005e-14  2.52715568826e-14  2.75494212433e-14  3.07180796497e-14  2.96688850619e-14  2.86688899563e-14  2.60075950647e-14  2.62133534571e-14  2.62411181541e-14  2.65943498746e-14  2.62488023389e-14  2.62123759009e-14  2.57800444835e-14  2.76824332798e-14  2.37156167581e-14  2.20978304383e-14  2.3778729814e-14  2.42407849186e-14  2.78989739612e-14  2.42914258018e-14  2.05301680302e-14  2.57228194537e-14  2.53850038602e-14  2.676895651e-14  2.56711274585e-14  2.79111860612e-14  2.60269948291e-14  2.60682253814e-14  2.44815816153e-14  2.15876831128e-14  2.32906757114e-14  2.87593561456e-14  2.74462502505e-14  2.43392169981e-14  2.54037429351e-14  2.46033526891e-14  2.66476930707e-14  2.60613620173e-14  2.54116776566e-14  2.4793570677e-14  2.59362709494e-14  2.52601254694e-14  2.76028980638e-14  2.6399899481e-14  3.06805345776e-14  3.14155423365e-14  3.53615932005e-14  3.97224739686e-14  4.42384260463e-14  5.13577890759e-14  6.17792830286e-14  7.34464529716e-14  9.53619384487e-14  1.33571356995e-13  1.92094226154e-13  2.94877209525e-13  5.15842659118e-13  1.20952580024e-12  4.73131838712e-12  1.21300862105e-12  5.16071463975e-13  2.93443781072e-13  1.91172429825e-13  1.32138400681e-13  9.54062008173e-14  7.30870557811e-14  6.23155690915e-14  4.49244926759e-14  4.16891998994e-14  3.76346176495e-14  3.77792063647e-14  3.32278555148e-14  2.93069575592e-14  2.78594854729e-14  2.82789066048e-14  2.95081594215e-14  2.77570783151e-14  2.50983732452e-14  2.64103592003e-14  2.55303783489e-14
 2.66609482009e-14  2.5992721613e-14  2.64642876069e-14  2.62783149909e-14  2.30643344439e-14  2.67450872205e-14  2.54037136295e-14  2.51859398671e-14  2.47130066365e-14  2.32791609579e-14  2.36476751288e-14  2.24381858964e-14  2.70007225509e-14  2.28430659893e-14  2.49665066645e-14  2.87702379722e-14  2.62113939141e-14  2.90304416014e-14  2.74330841857e-14  2.78299411461e-14  2.71891788907e-14  2.75709343589e-14  2.62185405597e-14  2.6554189574e-14  2.70874547973e-14  2.71814715193e-14  2.59590980718e-14  2.83629166059e-14  2.58879688578e-14  2.65834861843e-14  2.40161272327e-14  2.28777815542e-14  2.48664683849e-14  2.48812352628e-14  2.46189008447e-14  2.59951149083e-14  2.28361806223e-14  2.73022364512e-14  2.26299934863e-14  2.44473217753e-14  2.52401740344e-14  2.51035787425e-14  2.47458967713e-14  2.68404146498e-14  2.73819180088e-14  2.58863742478e-14  2.5339609246e-14  2.66962338166e-14  2.75815821622e-14  2.86066719034e-14  2.78646122481e-14  2.8359175052e-14  2.38289393922e-14  2.35325591876e-14  2.78322560089e-14  2.59294391165e-14  2.50758570278e-14  2.50676973222e-14  2.98344357712e-14  2.76360534816e-14  3.01633219007e-14  3.19322506875e-14  3.27655896662e-14  3.18187991336e-14  3.95139744025e-14  4.14635206124e-14  4.62321874912e-14  5.53644338195e-14  7.19706581068e-14  9.63006341906e-14  1.31922164975e-13  1.89651965679e-13  2.92390396071e-13  5.16436466861e-13  1.21300862105e-12  4.72120558288e-12  1.21093829925e-12  5.16505453279e-13  2.92948437702e-13  1.90092034907e-13  1.32577145125e-13  9.55347369561e-14  7.61965767305e-14  6.20772722027e-14  4.99233502933e-14  4.14786083277e-14  3.82499039392e-14  3.56101409333e-14  2.87245320626e-14  3.04124315524e-14  3.11580671145e-14  2.81811621963e-14  2.66451699776e-14  2.3800792111e-14  2.61726163798e-14  2.42520178914e-14
 2.62781707037e-14  2.71075847767e-14  2.59763879656e-14  2.76544779313e-14  2.43329452108e-14  2.54843692442e-14  2.50558621346e-14  2.73830026598e-14  2.70414400082e-14  2.88602424847e-14  2.55589230553e-14  2.78061777608e-14  2.60454313622e-14  2.38028780095e-14  2.71391131384e-14  2.83494529508e-14  2.72571321235e-14  2.68333938462e-14  2.3129575047e-14  2.58087121981e-14  2.18787248578e-14  2.55352204896e-14  2.52226054619e-14  2.74980176854e-14  2.02444339204e-14  2.5592045798e-14  2.77271956359e-14  2.71557812106e-14  2.72107755104e-14  2.69061165456e-14  2.32826449844e-14  2.66123901359e-14  2.42929412586e-14  2.36530161611e-14  2.34733369996e-14  2.18584178583e-14  2.54977877638e-14  2.69453643438e-14  2.41402639022e-14  2.40218539198e-14  2.6513999532e-14  2.4141175295e-14  2.3772821258e-14  2.80169687635e-14  2.78094991571e-14  2.61986260208e-14  2.3520018842e-14  2.56152294415e-14  2.67788202325e-14  2.84474174781e-14  2.58308385952e-14  2.63487750977e-14  2.67416624321e-14  2.48164797756e-14  3.08993363545e-14  2.6517423022e-14  2.76839789104e-14  2.60995797995e-14  2.85666212002e-14  2.74608787088e-14  2.86617029748e-14  3.45889270406e-14  3.33997561297e-14  2.94340830944e-14  3.93337635927e-14  3.75466637005e-14  4.15880085795e-14  4.57251840101e-14  6.13803417689e-14  7.64047988226e-14  9.76401084099e-14  1.31588596425e-13  1.92100896294e-13  2.94841439473e-13  5.16071463975e-13  1.21093829925e-12  4.72312672313e-12  1.21438443922e-12  5.17575483044e-13  2.96745906168e-13  1.90414341505e-13  1.33913997809e-13  9.87775642379e-14  7.57105164617e-14  5.95737099979e-14  5.11467350973e-14  4.3838302956e-14  4.06161888491e-14  3.60905421723e-14  3.38754359249e-14  3.4342177626e-14  3.42572058424e-14  2.89720933237e-14  2.76684898365e-14  2.23118180706e-14  2.00047873679e-14
 2.44150648971e-14  2.55450210823e-14  2.56219402698e-14  2.76297169265e-14  2.3528157413e-14  2.45593707367e-14  2.22104478971e-14  2.24637506942e-14  2.35988436513e-14  2.66063073983e-14  2.88273872772e-14  3.17311369131e-14  2.5359552727e-14  2.44937839758e-14  2.04531827353e-14  2.51458462354e-14  2.8735432545e-14  2.62925614182e-14  2.49979458843e-14  2.223298667e-14  2.58835979716e-14  2.78752580156e-14  2.59002664738e-14  2.52532630037e-14  2.40949095508e-14  2.3745324425e-14  2.42992586064e-14  2.38262112097e-14  2.22973917696e-14  2.421551847e-14  2.40145010666e-14  2.30610091273e-14  2.21792508497e-14  2.27732831057e-14  2.7778266992e-14  2.63050060487e-14  2.32697930072e-14  2.37619399552e-14  2.71729127388e-14  2.53128915184e-14  2.44015199907e-14  2.33082102191e-14  2.50103585316e-14  2.38282438329e-14  2.55798944017e-14  2.84564637321e-14  2.58303515862e-14  2.88639217264e-14  2.67318215091e-14  2.24036915049e-14  2.55286823527e-14  2.70331582761e-14  3.10525047307e-14  2.51014307227e-14  2.63939843723e-14  2.25931625073e-14  2.31333731724e-14  2.45188258955e-14  2.91405549118e-14  2.86560229878e-14  2.55086706888e-14  2.83499625031e-14  2.91248020704e-14  2.88478396292e-14  3.44331174286e-14  3.48087329597e-14  3.25051284131e-14  4.17896336651e-14  4.877418705e-14  6.04391477193e-14  7.20885102962e-14  9.89800159091e-14  1.33608129821e-13  1.93241877774e-13  2.93443781072e-13  5.16505453279e-13  1.21438443922e-12  4.71798969093e-12  1.21159730173e-12  5.20786713823e-13  2.96183601353e-13  1.94962438965e-13  1.32282564425e-13  9.41284879933e-14  7.5680948114e-14  5.98017537454e-14  5.11536563878e-14  4.42038163524e-14  3.70897880709e-14  3.62221306888e-14  3.47788537297e-14  3.41608222524e-14  2.86928704855e-14  2.51230503142e-14  2.87824133607e-14  2.39158289876e-14
 2.68078356139e-14  2.73165707933e-14  2.79951790244e-14  2.79779264382e-14  3.11685838818e-14  2.92224733472e-14  2.5303059174e-14  2.25471067555e-14  2.60812253786e-14  2.42763788828e-14  2.51735528926e-14  2.70693486159e-14  2.59304024553e-14  2.54611789181e-14  2.46357207582e-14  2.67025073837e-14  2.57595203368e-14  2.58831080418e-14  2.52998893079e-14  2.84252966236e-14  2.95144319884e-14  2.61679984646e-14  2.89674043459e-14  2.62717183199e-14  2.51413481714e-14  2.63998530701e-14  2.29319808106e-14  2.03583792879e-14  2.37215796028e-14  2.65715690223e-14  2.59953984961e-14  2.62019697411e-14  2.68608320342e-14  2.24226213844e-14  2.598402461e-14  2.22937191864e-14  2.5379372045e-14  2.31760976661e-14  2.74563420089e-14  2.45457185946e-14  2.159752647e-14  2.17967285836e-14  2.77364468719e-14  2.41370425988e-14  2.54218101621e-14  2.20661082918e-14  2.03163526283e-14  2.44984644243e-14  2.72302305332e-14  2.37995890499e-14  2.60028716694e-14  2.86749166147e-14  2.48604487129e-14  2.46368474566e-14  2.5364780786e-14  2.64482858152e-14  2.50573492557e-14  2.62406126032e-14  2.44386204076e-14  2.91610063747e-14  2.80701692744e-14  2.77546161574e-14  2.90501259926e-14  2.66487254088e-14  3.21087696686e-14  3.05584365272e-14  3.26299801988e-14  4.13320364316e-14  4.25990641072e-14  5.03562081496e-14  6.02874083346e-14  7.77639133443e-14  9.80333400557e-14  1.35099878024e-13  1.91172429825e-13  2.92948437702e-13  5.17575483044e-13  1.21159730173e-12  4.72318352277e-12  1.21495568323e-12  5.20565300553e-13  2.98573725564e-13  1.88465252822e-13  1.30066437478e-13  9.90376874386e-14  7.49581433875e-14  6.19010321353e-14  4.96593962734e-14  3.948241178e-14  4.08442675795e-14  3.54156636538e-14  2.7651658703e-14  3.00476328764e-14  2.79953915639e-14  2.80434648877e-14  2.68897468483e-14
 2.84126286428e-14  2.88308150929e-14  2.68813404126e-14  2.68315839881e-14  2.68579051312e-14  3.16945888771e-14  2.9188658907e-14  2.69131538584e-14  3.07826435957e-14  2.88287826349e-14  2.7131761716e-14  2.49400645831e-14  2.75264815997e-14  2.52311905064e-14  2.44380046179e-14  2.51780534716e-14  2.61004643053e-14  3.01882390534e-14  2.69560765493e-14  2.41370301008e-14  2.71422874814e-14  2.90652991011e-14  2.73097219983e-14  3.028058111e-14  2.75636297893e-14  2.92735376473e-14  2.60468446134e-14  2.44792864011e-14  2.51440634829e-14  2.33058536993e-14  2.75041792478e-14  2.68605759372e-14  2.52502729542e-14  2.78209974835e-14  2.44487179089e-14  2.80117405676e-14  2.31864043725e-14  2.33363514645e-14  2.61141482324e-14  2.57779639936e-14  2.12247603648e-14  2.58450446988e-14  2.74464596663e-14  2.57138605527e-14  2.71992748135e-14  2.58784144321e-14  2.59600561096e-14  2.39798708402e-14  2.50472005282e-14  2.56501900464e-14  2.56222622349e-14  2.76798607127e-14  2.45298542642e-14  2.46447394017e-14  2.67692824606e-14  2.80178876021e-14  2.64153355116e-14  2.5545521929e-14  2.50594254981e-14  2.50048145963e-14  2.68581810178e-14  2.61878507594e-14  2.96519937497e-14  2.94369154122e-14  2.89780157647e-14  3.3729968722e-14  3.26982226726e-14  3.52555100832e-14  3.97892882111e-14  4.35964532713e-14  5.07770019308e-14  5.92887020176e-14  7.16653086654e-14  1.00119101762e-13  1.32138400681e-13  1.90092034907e-13  2.96745906168e-13  5.20786713823e-13  1.21495568323e-12  4.71606074786e-12  1.21084162083e-12  5.21886051896e-13  2.88922730397e-13  1.88445694583e-13  1.34765506575e-13  1.02320563096e-13  7.8489403777e-14  6.02343924074e-14  4.91831795021e-14  4.30595674225e-14  4.14304453114e-14  3.35784548302e-14  3.43986482642e-14  2.80464636541e-14  2.76948911734e-14  2.65269628524e-14
 2.71749606103e-14  2.44761596082e-14  2.67121446376e-14  2.62255333315e-14  2.76384481984e-14  2.60213128966e-14  2.3000977278e-14  2.6848228931e-14  2.305144809e-14  2.63356427896e-14  2.63834718592e-14  2.41290609437e-14  2.46135876169e-14  2.44487724376e-14  2.73171320039e-14  2.79853048626e-14  2.84116438693e-14  2.77703113819e-14  2.41550618043e-14  2.48917428609e-14  2.73043587117e-14  2.59556897022e-14  2.98196357089e-14  2.99263393732e-14  2.55230530925e-14  2.38007681252e-14  2.46004540191e-14  2.11558011517e-14  2.34191360842e-14  2.39482098959e-14  2.86324764807e-14  2.70769929284e-14  2.71748803281e-14  2.08178242016e-14  2.48915926976e-14  2.48834581461e-14  2.77558398484e-14  2.58330473419e-14  2.91352060733e-14  2.8521896749e-14  2.40586119888e-14  2.99022063355e-14  2.74754141247e-14  2.81737044764e-14  2.74772410106e-14  2.26744224704e-14  2.07774200983e-14  2.31088403565e-14  2.84552089677e-14  2.96570852449e-14  2.28962870813e-14  2.47356274868e-14  2.23426177211e-14  2.21376378611e-14  2.45009245242e-14  2.15276926076e-14  2.40279646073e-14  2.283464918e-14  2.87314876965e-14  2.93982478559e-14  2.90110036159e-14  2.78591043638e-14  3.23389467847e-14  2.60405722103e-14  2.66309572819e-14  3.25745968854e-14  3.24225260807e-14  3.42473414935e-14  3.66919560447e-14  3.94376976302e-14  4.12056643378e-14  4.88052233499e-14  5.90663583254e-14  7.51162620176e-14  9.54062008173e-14  1.32577145125e-13  1.90414341505e-13  2.96183601353e-13  5.20565300553e-13  1.21084162083e-12  4.72586785958e-12  1.21448858247e-12  5.15782488909e-13  2.92291064985e-13  1.94073625537e-13  1.35007787667e-13  9.74762311113e-14  7.56553087671e-14  6.00761728982e-14  4.98057176185e-14  4.20253128418e-14  3.55181838238e-14  3.53085896313e-14  3.07445537406e-14  2.56254439569e-14  2.95879137219e-14
 3.2480734103e-14  3.22824158891e-14  2.50847471498e-14  2.60311500904e-14  2.38084360203e-14  2.51961142561e-14  2.39804692091e-14  2.6987023446e-14  2.47088648701e-14  2.5635859475e-14  2.43664055211e-14  2.70386364801e-14  2.74958020884e-14  2.61832720787e-14  2.97596139018e-14  3.01263436994e-14  2.97668483286e-14  2.42439630406e-14  2.45007027214e-14  3.01242872806e-14  2.60312615351e-14  2.52339033132e-14  2.24888729431e-14  2.54910955372e-14  2.2462120033e-14  2.42734384078e-14  2.36684319001e-14  2.47036050504e-14  2.29738743027e-14  2.55265327819e-14  2.8789991006e-14  2.56607095026e-14  2.5351144524e-14  2.41238944666e-14  2.66821992831e-14  2.17310819982e-14  2.87912099858e-14  2.99848376274e-14  2.74710177917e-14  2.67536381183e-14  2.6209402625e-14  2.99507227945e-14  2.66922469785e-14  2.81461943539e-14  2.7832687498e-14  2.65203062526e-14  2.63574292728e-14  2.49902130981e-14  2.39805872473e-14  2.34215142539e-14  2.40544358502e-14  2.12776524339e-14  2.82101361617e-14  2.3046641943e-14  2.53709314169e-14  2.45042211632e-14  2.69316053694e-14  2.63744481386e-14  2.6076461599e-14  2.59541718769e-14  2.43623971756e-14  2.56466845241e-14  2.68734201112e-14  2.73347662287e-14  2.35880086156e-14  3.01793184952e-14  2.73963708186e-14  3.17202582043e-14  3.59566035964e-14  3.35827808463e-14  3.60902222722e-14  4.21679568859e-14  5.15132681915e-14  5.97004263668e-14  7.30870557811e-14  9.55347369561e-14  1.33913997809e-13  1.94962438965e-13  2.98573725564e-13  5.21886051896e-13  1.21448858247e-12  4.7280862552e-12  1.21129142902e-12  5.18467228306e-13  2.95494711153e-13  1.97504044759e-13  1.38341461405e-13  1.03221538758e-13  7.96226301308e-14  6.26386593317e-14  5.18444206474e-14  4.6457383067e-14  4.33304401066e-14  3.85438891138e-14  3.15154797284e-14  2.97778946174e-14
 3.15353553701e-14  2.72721875242e-14  2.52791253879e-14  2.8963878377e-14  2.56672759741e-14  2.70307818578e-14  2.79143152968e-14  2.61492409331e-14  2.75029654896e-14  2.84503608383e-14  2.82859132368e-14  2.63433386143e-14  2.81876258997e-14  2.63762616705e-14  2.65915814306e-14  2.33766737911e-14  2.62170797515e-14  2.55336774668e-14  2.51347854515e-14  2.53967448514e-14  2.26170854084e-14  2.37303627724e-14  2.26199062972e-14  3.04722079649e-14  2.24020510456e-14  2.73641716805e-14  2.41159478765e-14  2.43051728998e-14  2.20791862754e-14  2.79596930354e-14  2.90608257998e-14  2.49786400362e-14  2.51192001905e-14  2.5682502218e-14  2.56669426008e-14  2.35719577744e-14  3.07580819186e-14  2.68359305088e-14  2.48672828686e-14  2.74530269285e-14  2.1894414885e-14  2.58344330238e-14  2.57394620148e-14  2.36259780038e-14  2.7575353e-14  2.62858231392e-14  2.71113239316e-14  2.70981700735e-14  2.42060051749e-14  2.51635984004e-14  2.5682735703e-14  2.74809961238e-14  2.89303892597e-14  2.34390724964e-14  2.68430925161e-14  2.53841417084e-14  2.59800000708e-14  2.69341458247e-14  2.83692461486e-14  2.69896223051e-14  2.77603616399e-14  3.37519417548e-14  2.80534621162e-14  2.86667503796e-14  2.46158704656e-14  2.76306731562e-14  2.71585033446e-14  2.68828123195e-14  3.35712956673e-14  3.18540407277e-14  3.59751954941e-14  3.68995348804e-14  4.37680110244e-14  5.22320021138e-14  6.23155690915e-14  7.61965767305e-14  9.87775642379e-14  1.32282564425e-13  1.88465252822e-13  2.88922730397e-13  5.15782488909e-13  1.21129142902e-12  4.71651881162e-12  1.21230293367e-12  5.17216269076e-13  2.9536108677e-13  1.91244735636e-13  1.3605338279e-13  9.80569264909e-14  7.37529191338e-14  5.89240532665e-14  5.1338299591e-14  4.21281207277e-14  3.92334482716e-14  3.08002683585e-14  3.26544706216e-14
 3.12738021955e-14  3.04629852813e-14  2.9114378231e-14  2.94669694173e-14  2.53325204416e-14  2.72962489574e-14  2.72738235026e-14  3.06511865203e-14  2.90080060734e-14  2.81145752322e-14  2.27727170073e-14  2.3377966992e-14  2.52411566881e-14  2.6628823923e-14  2.44405157774e-14  2.14493204821e-14  2.21824877815e-14  2.28853972621e-14  2.66446230544e-14  2.76057879862e-14  2.70302658963e-14  2.46264629693e-14  2.46373468873e-14  2.93627717351e-14  2.72153174198e-14  2.79117469163e-14  2.65804471471e-14  2.52795290637e-14  2.609949116e-14  2.6041853415e-14  2.47313541001e-14  2.57055523319e-14  2.72879094894e-14  2.75300524472e-14  2.89262669211e-14  2.79936892053e-14  2.51636057962e-14  2.79175200133e-14  2.7411912925e-14  2.88349015568e-14  2.76550437111e-14  2.77538226618e-14  2.72628655996e-14  2.54556172756e-14  2.56693030123e-14  2.74505373103e-14  2.67977799609e-14  2.74718086639e-14  2.30900601318e-14  2.38766205739e-14  2.38896444299e-14  2.42027549267e-14  3.15648405163e-14  2.71642674365e-14  2.68287838849e-14  2.6932082658e-14  2.27860306485e-14  2.56419867255e-14  2.84967952352e-14  2.70308723925e-14  2.80977768743e-14  2.71357235539e-14  2.97908332973e-14  2.6484605855e-14  2.64457682571e-14  2.86424265026e-14  2.9804553811e-14  2.38439644246e-14  3.41900368961e-14  3.1241636816e-14  3.36505184226e-14  3.42102510278e-14  3.92639655686e-14  3.91775749833e-14  4.49244926759e-14  6.20772722027e-14  7.57105164617e-14  9.41284879933e-14  1.30066437478e-13  1.88445694583e-13  2.92291064985e-13  5.18467228306e-13  1.21230293367e-12  4.71527585403e-12  1.20971304311e-12  5.15593160743e-13  2.92964308348e-13  1.89372019082e-13  1.30637888675e-13  9.60291550597e-14  7.05163748068e-14  6.12901843281e-14  5.06571995502e-14  4.83309612174e-14  4.02739127279e-14  3.56422431789e-14
 3.72491098684e-14  3.15931380209e-14  3.03838216777e-14  2.85398240504e-14  2.75943335713e-14  3.09630562702e-14  2.75855804543e-14  2.70999836624e-14  2.69892699021e-14  3.0067269134e-14  3.02385558717e-14  2.91703779738e-14  2.52245629061e-14  2.5519835326e-14  2.51450281282e-14  2.50678588137e-14  2.38020408039e-14  2.42394749323e-14  2.52917467826e-14  2.6393329724e-14  2.45262183153e-14  2.39246886973e-14  2.39919279115e-14  3.09236078766e-14  2.62000570888e-14  2.37939155926e-14  2.34090654614e-14  2.41810511077e-14  2.63779063968e-14  2.71598444398e-14  2.66359949692e-14  2.50921106127e-14  2.15274675844e-14  1.96618459143e-14  2.04251492677e-14  2.29862179768e-14  2.10454189835e-14  2.45124408681e-14  2.51607309167e-14  2.63403563802e-14  2.44744005845e-14  2.6914492078e-14  2.82732481065e-14  2.64895626021e-14  2.74479061688e-14  2.76948727351e-14  2.36145535934e-14  2.5037111181e-14  2.46677245762e-14  2.52310341673e-14  2.31193645022e-14  2.09074851258e-14  2.69928828807e-14  2.53326503537e-14  2.58380671934e-14  2.88336533132e-14  2.48014118147e-14  2.32123716634e-14  2.14799407559e-14  2.58879609848e-14  2.38280676227e-14  2.54830445603e-14  2.498546051e-14  2.99908493386e-14  2.68189273598e-14  2.77286559477e-14  2.92424747503e-14  2.76960535737e-14  3.28893495698e-14  2.94790630156e-14  3.20339803553e-14  3.59858695889e-14  3.61267653786e-14  4.02500606486e-14  4.16891998994e-14  4.99233502933e-14  5.95737099979e-14  7.5680948114e-14  9.90376874386e-14  1.34765506575e-13  1.94073625537e-13  2.95494711153e-13  5.17216269076e-13  1.20971304311e-12  4.72085773924e-12  1.21143198621e-12  5.16582806173e-13  2.94729541749e-13  1.89651466809e-13  1.32288664905e-13  9.66170478295e-14  7.6271786885e-14  6.24433542603e-14  5.22966533149e-14  4.33536571108e-14  3.99309480939e-14
 3.90475560586e-14  3.83951278158e-14  3.4421333071e-14  3.12964559316e-14  2.7338397557e-14  2.68837959281e-14  2.39888176198e-14  2.33992616336e-14  2.62056716073e-14  2.87145712916e-14  2.82944596336e-14  2.6205808407e-14  2.49726081489e-14  2.52257042585e-14  2.69037528443e-14  2.45058576262e-14  2.67226616547e-14  2.27294808192e-14  2.64659782451e-14  2.33151847682e-14  2.6635298422e-14  2.42137924597e-14  2.30653555995e-14  2.84478126843e-14  2.89728545686e-14  2.40528740373e-14  2.25183848803e-14  2.35430378378e-14  2.66111814179e-14  2.54540980683e-14  2.41761896805e-14  2.78876054381e-14  2.7746093778e-14  2.21233033887e-14  2.54399172133e-14  1.94285830154e-14  2.63735459198e-14  2.40829363228e-14  2.57072165153e-14  3.01893722062e-14  2.70187467333e-14  2.65667751964e-14  2.54991725646e-14  2.59092848159e-14  2.42120854883e-14  2.34315958043e-14  2.31560090781e-14  2.674844538e-14  2.49068589484e-14  2.72768756482e-14  2.48273531848e-14  2.37098769014e-14  2.90949437055e-14  2.42650558869e-14  2.26588468925e-14  2.8241638986e-14  3.0472004258e-14  2.76916857853e-14  2.43395270934e-14  2.60595456068e-14  2.49895522317e-14  2.7542081095e-14  2.34788297976e-14  2.70016166772e-14  2.49441142511e-14  2.53601337184e-14  2.99399956724e-14  2.70868740829e-14  3.18148304652e-14  3.04001350759e-14  2.8411181669e-14  3.14547627842e-14  3.27565658294e-14  4.00026661162e-14  3.76346176495e-14  4.14786083277e-14  5.11467350973e-14  5.98017537454e-14  7.49581433875e-14  1.02320563096e-13  1.35007787667e-13  1.97504044759e-13  2.9536108677e-13  5.15593160743e-13  1.21143198621e-12  4.72701322024e-12  1.21414484048e-12  5.21052438433e-13  2.96986967232e-13  1.93353685789e-13  1.35063097536e-13  1.01477735124e-13  7.98529855049e-14  6.13177082677e-14  5.01980513014e-14  4.26976246416e-14
 4.49086496017e-14  4.25160184187e-14  3.78989241048e-14  3.7199494604e-14  3.15039709868e-14  3.31196638078e-14  2.59841349715e-14  2.77997205981e-14  2.442487169e-14  2.66487640597e-14  2.6896522759e-14  2.21345919244e-14  2.33788413195e-14  2.68157963846e-14  2.75084936803e-14  2.592409339e-14  2.42000777916e-14  2.48116380157e-14  2.65415485605e-14  2.47939407019e-14  2.69137134693e-14  2.45299334764e-14  1.96783487057e-14  2.63172976076e-14  2.69384208585e-14  2.53042495616e-14  2.2922893646e-14  2.72228110076e-14  2.99598831042e-14  2.36567352098e-14  2.44400886011e-14  2.82013840227e-14  2.43515789401e-14  2.46493615856e-14  2.10328711604e-14  2.30640744483e-14  2.47325507329e-14  2.51579262769e-14  2.80112203907e-14  2.63154815105e-14  2.52030977142e-14  2.49020728309e-14  2.45486478529e-14  2.44357799779e-14  2.66562273229e-14  2.70865794181e-14  2.49804918e-14  2.82197228789e-14  2.53835977983e-14  2.54929503953e-14  2.09788368118e-14  2.3347077176e-14  2.43941153031e-14  2.34713136841e-14  2.21969300239e-14  2.46606006348e-14  2.71776516039e-14  2.77084654364e-14  2.5216890919e-14  2.46612515976e-14  2.7618628901e-14  2.48059309047e-14  2.38818873952e-14  2.73472813519e-14  2.5047245319e-14  2.67884705615e-14  2.92700692864e-14  2.89214906048e-14  2.88872577744e-14  3.08101581633e-14  2.68822463917e-14  2.92473703738e-14  3.14976333333e-14  3.7749670029e-14  3.77792063647e-14  3.82499039392e-14  4.3838302956e-14  5.11536563878e-14  6.19010321353e-14  7.8489403777e-14  9.74762311113e-14  1.38341461405e-13  1.91244735636e-13  2.92964308348e-13  5.16582806173e-13  1.21414484048e-12  4.73116310773e-12  1.2125712496e-12  5.15647371361e-13  2.97212767999e-13  1.87239909312e-13  1.34438378047e-13  9.74902649279e-14  7.67994679871e-14  6.02394745879e-14  5.04167409159e-14
 5.16289410109e-14  4.52703212013e-14  4.03965333665e-14  3.76146698439e-14  3.06834783156e-14  3.37224690597e-14  2.68825556201e-14  2.70417030994e-14  2.70744647037e-14  3.03221040113e-14  3.16766176337e-14  3.03684274755e-14  2.8373591865e-14  2.76350828929e-14  2.42212951724e-14  2.57204128328e-14  2.19462224443e-14  2.33527324508e-14  2.50746020498e-14  2.71891587868e-14  2.83966762115e-14  2.58247362385e-14  2.20608477334e-14  2.60101023052e-14  2.22003020604e-14  2.14033033076e-14  2.4621313113e-14  2.28351753372e-14  2.28862921392e-14  2.14862635684e-14  2.30658159095e-14  2.44238481239e-14  2.40193471762e-14  2.41946164271e-14  2.45067475108e-14  2.73316947327e-14  2.10547327288e-14  2.1808684196e-14  2.35864591482e-14  2.44103889258e-14  2.32119924151e-14  2.2715547053e-14  2.58689141555e-14  2.0591788865e-14  2.84103933661e-14  2.63271724673e-14  2.55782942128e-14  2.74115727666e-14  2.14195940016e-14  2.3568051603e-14  2.46915014647e-14  2.46764728067e-14  2.42993316658e-14  2.44846499912e-14  2.34826401425e-14  2.56733097101e-14  2.6859104225e-14  2.63468788984e-14  2.28352260982e-14  2.25043629625e-14  2.48434579807e-14  2.54865800529e-14  2.4523018569e-14  2.60483121669e-14  2.42078899528e-14  2.85401120318e-14  2.29769514356e-14  2.86055051933e-14  2.9784040561e-14  2.74899890178e-14  2.883639694e-14  2.76538956734e-14  2.56649463678e-14  3.16245266362e-14  3.32278555148e-14  3.56101409333e-14  4.06161888491e-14  4.42038163524e-14  4.96593962734e-14  6.02343924074e-14  7.56553087671e-14  1.03221538758e-13  1.3605338279e-13  1.89372019082e-13  2.94729541749e-13  5.21052438433e-13  1.2125712496e-12  4.71266049153e-12  1.20727392991e-12  5.15960730503e-13  2.92765804701e-13  1.90213730966e-13  1.33273841863e-13  9.75507338109e-14  7.52850981377e-14  6.00466253388e-14
 6.10288016052e-14  5.14236412133e-14  4.07344797514e-14  4.0017679702e-14  3.45961544227e-14  3.18936282945e-14  2.79336000259e-14  2.58412912537e-14  2.7048223064e-14  2.79051274305e-14  2.95401050413e-14  2.9896099417e-14  2.58028890114e-14  2.56325171204e-14  2.3148480989e-14  2.665228771e-14  2.48550399612e-14  2.56663865874e-14  2.25902806941e-14  2.90821055807e-14  2.68464585884e-14  2.26207261636e-14  2.63738241421e-14  2.50200285959e-14  2.44992123022e-14  2.45277090579e-14  2.94757858767e-14  2.5665512242e-14  2.5181289655e-14  2.15463913222e-14  2.63370581004e-14  2.77647239824e-14  2.76196290515e-14  2.36827732084e-14  2.42409468019e-14  2.67751994505e-14  3.03669833561e-14  2.29141818197e-14  2.59090129936e-14  2.33848946851e-14  2.35787568007e-14  2.4688017707e-14  2.86273686899e-14  2.30094967179e-14  2.13695408139e-14  2.71753931935e-14  2.53227034341e-14  2.87236638561e-14  2.50954608411e-14  2.45264028124e-14  2.55086071129e-14  2.40069661594e-14  2.37906666838e-14  2.0941609217e-14  2.71260318006e-14  2.36805655295e-14  2.93688700447e-14  3.05617285152e-14  2.80220554911e-14  2.76233672882e-14  2.47810093443e-14  2.31807039419e-14  2.31571629991e-14  2.67824451903e-14  2.32426210932e-14  2.91883654549e-14  2.77612902035e-14  2.7481575185e-14  3.09384805641e-14  2.83642931796e-14  2.37838732918e-14  2.58424259034e-14  2.46188339851e-14  2.73264027597e-14  2.93069575592e-14  2.87245320626e-14  3.60905421723e-14  3.70897880709e-14  3.948241178e-14  4.91831795021e-14  6.00761728982e-14  7.96226301308e-14  9.80569264909e-14  1.30637888675e-13  1.89651466809e-13  2.96986967232e-13  5.15647371361e-13  1.20727392991e-12  4.72456983449e-12  1.21503404722e-12  5.19562185415e-13  2.96844217713e-13  1.88300974458e-13  1.34604267294e-13  9.81214367859e-14  7.24350171491e-14
 7.78838521207e-14  6.16230918964e-14  5.14577871658e-14  4.43659756218e-14  3.82483384477e-14  3.46391902448e-14  3.38561145565e-14  2.91954111046e-14  2.56937573671e-14  2.88243497271e-14  2.80250613586e-14  2.71134537007e-14  2.67440477895e-14  2.83664176084e-14  2.82476294582e-14  2.63949625664e-14  2.7360519943e-14  2.82590755397e-14  2.40423918419e-14  2.71868909992e-14  2.77506229014e-14  2.18859098998e-14  2.12508217859e-14  2.49921174525e-14  2.31262590533e-14  2.54237057065e-14  2.75632692563e-14  2.35597200602e-14  2.43880453174e-14  2.39325048303e-14  2.58771597235e-14  2.54140499738e-14  2.29437698261e-14  2.23240123321e-14  2.48881689994e-14  2.15382440918e-14  2.59890235873e-14  2.54525606262e-14  2.46121751596e-14  2.54455609138e-14  2.36232812108e-14  2.55027120248e-14  2.46398525107e-14  2.26592941115e-14  2.35135412165e-14  2.53079797678e-14  2.70354082031e-14  2.74555686514e-14  2.2624023447e-14  2.22313494946e-14  2.74360423967e-14  2.65020381971e-14  2.5066693857e-14  2.20044083114e-14  2.38463810966e-14  2.59481371645e-14  2.97369138962e-14  2.91250240936e-14  2.659324946e-14  2.58461996531e-14  2.46414845367e-14  2.64296232419e-14  2.69095037214e-14  2.97631510938e-14  2.4467353395e-14  2.51963512284e-14  2.7454673338e-14  2.75068549406e-14  2.87732033857e-14  2.89860564746e-14  3.08550660355e-14  2.90099110659e-14  2.40262434918e-14  2.86300536611e-14  2.78594854729e-14  3.04124315524e-14  3.38754359249e-14  3.62221306888e-14  4.08442675795e-14  4.30595674225e-14  4.98057176185e-14  6.26386593317e-14  7.37529191338e-14  9.60291550597e-14  1.32288664905e-13  1.93353685789e-13  2.97212767999e-13  5.15960730503e-13  1.21503404722e-12  4.72063029806e-12  1.21047346552e-12  5.19365100732e-13  2.95561640667e-13  1.8927329266e-13  1.34299304069e-13  9.61793041087e-14
 9.93143822344e-14  7.77916734556e-14  6.11956715155e-14  5.06682111177e-14  4.1286785861e-14  3.86140524358e-14  3.74055579802e-14  3.35830508591e-14  3.25978398104e-14  3.11268406582e-14  2.72836940805e-14  2.89016303556e-14  2.60411018934e-14  2.75061023136e-14  2.48479220445e-14  2.53459668489e-14  2.55042123074e-14  2.53712993206e-14  2.01738968073e-14  2.403457413e-14  2.6879900156e-14  2.30173716258e-14  2.25197395557e-14  2.4144186156e-14  2.15924062547e-14  2.56589856709e-14  2.3705629574e-14  2.36725054983e-14  2.55056584429e-14  2.70570216487e-14  2.60617842053e-14  2.46927532402e-14  2.64471425649e-14  2.31813330852e-14  2.70677428566e-14  2.6756430712e-14  2.59023029851e-14  2.06936806291e-14  2.55495336947e-14  2.51854638479e-14  2.42764386617e-14  2.5501125797e-14  2.96117343368e-14  2.44702799815e-14  2.22861937444e-14  2.36887132183e-14  2.20948482216e-14  2.16678476947e-14  2.11208356714e-14  2.47315680013e-14  2.5887246381e-14  2.37785531115e-14  2.2249588374e-14  2.74898095557e-14  2.68621434249e-14  2.30523457856e-14  2.08237595024e-14  2.46171778714e-14  2.38041396818e-14  2.6753833134e-14  2.56382272542e-14  2.56236010172e-14  2.98167806632e-14  2.64547513531e-14  2.29013594104e-14  2.35422817211e-14  2.26232612259e-14  2.40807998693e-14  2.42219443369e-14  2.63847912077e-14  2.53798997356e-14  2.6880277958e-14  2.65562791452e-14  3.11324659982e-14  2.82789066048e-14  3.11580671145e-14  3.4342177626e-14  3.47788537297e-14  3.54156636538e-14  4.14304453114e-14  4.20253128418e-14  5.18444206474e-14  5.89240532665e-14  7.05163748068e-14  9.66170478295e-14  1.35063097536e-13  1.87239909312e-13  2.92765804701e-13  5.19562185415e-13  1.21047346552e-12  4.72518971342e-12  1.21520109113e-12  5.18902546615e-13  2.95418712428e-13  1.9160258772e-13  1.32801329273e-13
 1.32755855142e-13  9.77070544331e-14  7.67023377505e-14  5.9909151659e-14  5.08146490965e-14  4.24882670904e-14  3.60372048922e-14  3.39902342433e-14  3.13345326921e-14  3.28008403267e-14  3.01743558352e-14  3.16198704405e-14  2.97188756942e-14  3.04040739658e-14  3.04994509001e-14  3.04589348675e-14  2.5681971009e-14  2.71551658393e-14  2.58823155649e-14  2.76682644646e-14  2.53750186103e-14  2.57590612998e-14  2.70252091202e-14  2.42038305862e-14  2.58321798148e-14  2.37492862522e-14  2.21870182573e-14  2.94780950185e-14  2.91820497279e-14  2.46736884145e-14  2.22735356675e-14  2.55705697461e-14  2.45636953807e-14  2.40730251266e-14  2.49709311263e-14  2.11086278856e-14  2.43272245085e-14  2.34989442295e-14  2.25010779244e-14  2.68773894426e-14  2.84074129547e-14  3.05560194921e-14  2.520063167e-14  2.25664283478e-14  2.22399244854e-14  2.26332546655e-14  2.59420429276e-14  2.4047763614e-14  2.74652889687e-14  2.40910628344e-14  2.93843790876e-14  2.52530777984e-14  2.57208406814e-14  2.88455987854e-14  2.74452160743e-14  2.63034174168e-14  2.54133705294e-14  2.40280998887e-14  2.35145767648e-14  2.48927314547e-14  2.62986271093e-14  2.7190680774e-14  2.96144450858e-14  2.88554053482e-14  2.62636524284e-14  2.49811253369e-14  2.7147855091e-14  2.71070893275e-14  2.49944885542e-14  2.70530314596e-14  2.66398363739e-14  2.58138721895e-14  2.63137036059e-14  3.13361141424e-14  2.95081594215e-14  2.81811621963e-14  3.42572058424e-14  3.41608222524e-14  2.7651658703e-14  3.35784548302e-14  3.55181838238e-14  4.6457383067e-14  5.1338299591e-14  6.12901843281e-14  7.6271786885e-14  1.01477735124e-13  1.34438378047e-13  1.90213730966e-13  2.96844217713e-13  5.19365100732e-13  1.21520109113e-12  4.71477074415e-12  1.21279480293e-12  5.21411131911e-13  2.96046903774e-13  1.92147439637e-13
 1.91223607104e-13  1.36215475124e-13  9.73500259443e-14  7.61093525564e-14  6.21147607355e-14  5.32597121883e-14  4.07511065697e-14  3.90312074574e-14  3.45598882457e-14  3.31961205055e-14  3.48475058228e-14  2.98878884062e-14  2.90464306052e-14  2.65329243059e-14  2.40749867868e-14  2.75303183547e-14  2.69742484952e-14  2.46552064661e-14  2.77858797319e-14  2.60004216975e-14  2.68920871525e-14  2.96688611707e-14  2.52721631729e-14  2.51425132184e-14  2.58380743365e-14  2.531346677e-14  2.50996762475e-14  2.65849658191e-14  2.76443450946e-14  2.46700378329e-14  2.80002352646e-14  2.20900083108e-14  2.47311773762e-14  2.40301331892e-14  2.59833939454e-14  2.28520295208e-14  2.58888237872e-14  2.85169645532e-14  2.92406186872e-14  2.51694599327e-14  2.56111418846e-14  2.63745744883e-14  1.91545066582e-14  2.37795315411e-14  2.37888592224e-14  2.33514450783e-14  2.93014130959e-14  2.28725810234e-14  2.36617523286e-14  3.07234176398e-14  2.74760241663e-14  2.25589865086e-14  2.35446112049e-14  2.82846319793e-14  2.63821001184e-14  2.56768422891e-14  2.54074813351e-14  2.47220701877e-14  2.55104304209e-14  2.45991702356e-14  2.1767234294e-14  2.30842070788e-14  2.42438208374e-14  2.78248518406e-14  2.47522258627e-14  2.48073555222e-14  2.58969198705e-14  2.41032055111e-14  2.51319709192e-14  2.67723911526e-14  2.70574464408e-14  2.55960089305e-14  2.59355718722e-14  2.54767068836e-14  2.77570783151e-14  2.66451699776e-14  2.89720933237e-14  2.86928704855e-14  3.00476328764e-14  3.43986482642e-14  3.53085896313e-14  4.33304401066e-14  4.21281207277e-14  5.06571995502e-14  6.24433542603e-14  7.98529855049e-14  9.74902649279e-14  1.33273841863e-13  1.88300974458e-13  2.95561640667e-13  5.18902546615e-13  1.21279480293e-12  4.7236698831e-12  1.21346076502e-12  5.19019917599e-13  2.94235119979e-13
 2.94261857114e-13  1.90221741637e-13  1.34372317173e-13  9.90663117432e-14  7.72867528108e-14  5.98764225582e-14  5.17173585355e-14  4.41555942731e-14  3.8074365442e-14  3.55120684988e-14  3.11559089113e-14  3.0610866301e-14  2.51797704711e-14  2.2152290029e-14  2.52715054944e-14  2.70169135014e-14  2.69342195924e-14  2.68668920513e-14  2.4800338397e-14  2.59491917265e-14  2.57721575681e-14  2.89956897842e-14  2.57895550373e-14  2.66048463929e-14  2.53401998802e-14  2.48103132833e-14  2.439159327e-14  2.56854774253e-14  2.65703840056e-14  2.1370437817e-14  2.34038354648e-14  2.36669423326e-14  2.86971818139e-14  2.52576049249e-14  2.63433699391e-14  2.36003570506e-14  2.61616558618e-14  2.76412054193e-14  2.77303241662e-14  2.77294615497e-14  2.45305754924e-14  2.52479009242e-14  2.39030951235e-14  2.58902373067e-14  2.24669910296e-14  2.28291745992e-14  2.51567056125e-14  2.1811786429e-14  2.32512525115e-14  2.417824005e-14  2.46856315388e-14  2.52702601247e-14  2.2786603025e-14  2.8611253423e-14  2.58955077239e-14  2.74049263029e-14  2.38905985136e-14  2.357801077e-14  2.41585155365e-14  2.84610639995e-14  2.57999389917e-14  2.67475721085e-14  2.35539759239e-14  2.68584278662e-14  2.32365732514e-14  2.03560933052e-14  2.91420745732e-14  2.58762270928e-14  2.30942894641e-14  2.70406245071e-14  2.61486547627e-14  2.56181214253e-14  2.22961324867e-14  2.57602120437e-14  2.50983732452e-14  2.3800792111e-14  2.76684898365e-14  2.51230503142e-14  2.79953915639e-14  2.80464636541e-14  3.07445537406e-14  3.85438891138e-14  3.92334482716e-14  4.83309612174e-14  5.22966533149e-14  6.13177082677e-14  7.67994679871e-14  9.75507338109e-14  1.34604267294e-13  1.8927329266e-13  2.95418712428e-13  5.21411131911e-13  1.21346076502e-12  4.7227305055e-12  1.21573826218e-12  5.20801750988e-13
 5.17835815724e-13  2.93540538117e-13  1.93843555589e-13  1.3440589261e-13  9.74734327936e-14  7.58507667137e-14  6.32149236219e-14  5.33468499109e-14  3.85149515823e-14  3.67702360761e-14  3.4064525008e-14  2.93609886516e-14  2.72402372391e-14  2.87229368155e-14  2.70574010607e-14  2.4057509106e-14  2.74345716125e-14  2.55053295362e-14  2.88325306904e-14  2.98023353118e-14  2.76682632579e-14  2.7152213603e-14  2.43184571815e-14  2.25859165289e-14  2.3564326103e-14  2.32122181701e-14  2.38421815461e-14  2.61135330794e-14  2.60149884905e-14  2.69502185689e-14  2.49096993334e-14  2.20749884755e-14  2.58588249638e-14  2.41663075471e-14  2.51376382334e-14  2.39749674649e-14  2.54543839426e-14  2.526192627e-14  2.89173423312e-14  2.9446962303e-14  2.415972178e-14  2.43353501697e-14  2.69005165539e-14  2.24438325042e-14  2.37592519732e-14  2.6718782918e-14  2.46054794369e-14  2.31855892897e-14  2.21890245611e-14  2.29475083384e-14  2.51802571336e-14  2.51638787758e-14  2.35940706581e-14  2.47650283776e-14  2.82233836829e-14  2.62747060969e-14  2.57631932975e-14  2.23993048407e-14  2.43828895232e-14  2.45341984254e-14  2.4768258873e-14  2.80258739663e-14  2.12563603528e-14  2.53612734515e-14  2.71157367219e-14  2.40987709717e-14  2.67721380196e-14  2.61150651834e-14  2.35937441741e-14  2.36342311802e-14  2.27954182241e-14  2.48165764947e-14  2.31137623552e-14  2.44580231107e-14  2.64103592003e-14  2.61726163798e-14  2.23118180706e-14  2.87824133607e-14  2.80434648877e-14  2.76948911734e-14  2.56254439569e-14  3.15154797284e-14  3.08002683585e-14  4.02739127279e-14  4.33536571108e-14  5.01980513014e-14  6.02394745879e-14  7.52850981377e-14  9.81214367859e-14  1.34299304069e-13  1.9160258772e-13  2.96046903774e-13  5.19019917599e-13  1.21573826218e-12  4.73165412233e-12  1.21359051692e-12
 1.21268546368e-12  5.18110709897e-13  2.94852689747e-13  1.92687665262e-13  1.35269009578e-13  1.01005822192e-13  7.84157558573e-14  6.54511154054e-14  5.46065243837e-14  4.4666342938e-14  3.61811980889e-14  3.40272987209e-14  3.35841806026e-14  3.20914356523e-14  2.44066113588e-14  2.68847148918e-14  2.5359352769e-14  2.40207045683e-14  2.73084013373e-14  2.77532863804e-14  3.05082260482e-14  2.45831201072e-14  2.44107394448e-14  2.54986588079e-14  2.38446148642e-14  2.45252237415e-14  2.53537849879e-14  2.76169275213e-14  2.7106078851e-14  2.34352615988e-14  2.17827603664e-14  2.36807551477e-14  2.66446176913e-14  2.57608128329e-14  2.2922332581e-14  2.40906794676e-14  2.44356169325e-14  2.14654971107e-14  2.32688065044e-14  2.73752034904e-14  2.37015087159e-14  2.44506292596e-14  2.38151053839e-14  2.50738832526e-14  2.37604532166e-14  2.628379382e-14  2.49166506242e-14  2.10294543274e-14  2.12212263657e-14  2.19619472458e-14  2.67068031658e-14  2.6572390067e-14  2.23109311696e-14  2.39050683564e-14  2.35854192566e-14  2.50255426206e-14  2.75563588757e-14  2.28499002442e-14  2.48007491623e-14  2.43623490778e-14  2.4464807048e-14  2.93409068302e-14  2.66926876244e-14  2.23898420994e-14  2.32472041005e-14  2.4035801235e-14  2.73207099622e-14  2.5624097887e-14  2.54803203861e-14  2.58324279839e-14  2.46101791319e-14  2.71268757302e-14  2.83006765452e-14  2.74771876187e-14  2.55303783489e-14  2.42520178914e-14  2.00047873679e-14  2.39158289876e-14  2.68897468483e-14  2.65269628524e-14  2.95879137219e-14  2.97778946174e-14  3.26544706216e-14  3.56422431789e-14  3.99309480939e-14  4.26976246416e-14  5.04167409159e-14  6.00466253388e-14  7.24350171491e-14  9.61793041087e-14  1.32801329273e-13  1.92147439637e-13  2.94235119979e-13  5.20801750988e-13  1.21359051692e-12  4.72939460325e-12


==> anc/correlator_b11_Nt10_dist13.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 0.000179506213194  0.000169249202117  0.000148531446017  0.000116178048105  8.90439948544e-05  6.79128503152e-05  5.50905838241e-05  3.73132706205e-05  3.12902127493e-05  2.09981127473e-05  1.32210327563e-05  5.50654243529e-06  1.0459736313e-05  7.94557046432e-06  3.07566205703e-06  6.17318549668e-06  4.0321119635e-06 -3.01143052793e-06  9.97259967915e-06  2.76974470839e-06  2.91688846102e-06  3.66911754976e-06  1.19221351177e-06 -3.3338603637e-06  1.34714011297e-06  6.14243935911e-07  2.98454880347e-08  8.3774908135e-07  1.20066373705e-06 -4.56108221887e-06  5.25489949456e-06  2.81430601043e-06  2.65107329102e-06  3.1452892688e-06 -1.55241115921e-06  7.45366585491e-07  4.4957510696e-06  3.72533567758e-06  5.36397601559e-06  1.96872428873e-06  1.86807689918e-06  2.08074108602e-06  1.8153577004e-06  2.33460289441e-06 -6.06910536193e-07 -9.948844124e-08  3.62117263991e-06  8.54695451504e-06 -2.03382094635e-06  6.19357041012e-06  3.6495808899e-06  2.20931020346e-06  4.23420881519e-06  2.16561667888e-06 -7.10483623157e-07  3.6596089037e-06  1.69510516184e-06 -5.17281271776e-06  1.92897862447e-08  5.35745828862e-07 -4.39184788845e-07 -4.91457080151e-06 -4.48427623704e-06  3.850727314e-06  2.88379133863e-06 -1.93173836723e-07 -2.30367823534e-06  7.13970886183e-07  3.45652007372e-06  3.57083839455e-06  9.8335504856e-07  1.48019742526e-06  9.8712658301e-08 -6.87296906398e-06 -2.14478941895e-06  6.75325142316e-07 -1.27733090995e-06  4.55182353775e-06  4.41227580875e-06  2.01970094805e-06  3.1557390746e-06  6.81065539502e-06  7.02519087555e-06  7.24231648777e-06  6.49896708424e-06  6.51274529283e-06  1.13933721119e-05  1.86791953548e-05  2.64530788993e-05  3.7332529969e-05  5.33911292781e-05  7.17507817035e-05  9.56698199585e-05  0.000122916783947  0.000147326942132  0.000170102841225
 0.506637002955  0.50832741441  0.506773457573  0.508120202022  0.506911669982  0.506166017259  0.506637115238  0.505365167  0.508242919929  0.505852125665  0.506879555878  0.505954765418  0.506355091516  0.506827309074  0.50693258481  0.506646795502  0.506406012238  0.505146625353  0.506289557705  0.506047494256  0.50651994714  0.506330212094  0.506805830918  0.50671026694  0.507600036035  0.5068803892  0.507870931987  0.506355455903  0.507736658111  0.506330364041  0.507055647045  0.507500361946  0.507870044488  0.507062705937  0.508036025904  0.506255742057  0.505340112796  0.506573300146  0.506109136725  0.507128787034  0.505904929048  0.50591278235  0.50666852089  0.506451785897  0.507352036115  0.506528673279  0.506785695964  0.505639342273  0.507007895198  0.506113361477  0.506726761527  0.506184963768  0.505688996708  0.506837666301  0.507241193071  0.505957191598  0.507656916307  0.5068871057  0.506615950842  0.506487343804  0.506714523516  0.507383803363  0.507298816689  0.505845086504  0.506367237713  0.506824427135  0.506229319453  0.506813619046  0.507120796822  0.506593090096  0.506238197876  0.50711596818  0.506041525984  0.506864522281  0.506667679437  0.507026330822  0.506673205273  0.505233274145  0.506438469062  0.506456003826  0.506858650173  0.50654324121  0.507540696689  0.505808980699  0.506980959118  0.5066178761  0.507070958823  0.506921540803  0.506876618365  0.506091157784  0.506101693188  0.506182866086  0.507776626057  0.507579930442  0.506485691691  0.507510356473
 8.51490096129e-12  2.17664423273e-12  9.20197546114e-13  5.13697535552e-13  3.3245821109e-13  2.25359278775e-13  1.61946807733e-13  1.19462253499e-13  9.86656465038e-14  7.27928580064e-14  6.32927367733e-14  4.83325360533e-14  4.34715170481e-14  3.79487941374e-14  4.44921532459e-14  3.37134817176e-14  2.35569383969e-14  2.71364155656e-14  2.5742460653e-14  2.92264352267e-14  2.77527478918e-14  2.23479722418e-14  1.98202285294e-14  2.60417957105e-14  2.3506454561e-14  2.0995954873e-14  1.83692961936e-14  2.27476145635e-14  2.4471590533e-14  2.8942312068e-14  2.62540038851e-14  2.54654480558e-14  2.7995958773e-14  2.72203815292e-14  2.12758033054e-14  2.23175232568e-14  1.79092025175e-14  2.79423497213e-14  2.59264187086e-14  2.41431075523e-14  2.31282465049e-14  2.50865657027e-14  2.79036715358e-14  2.16384892293e-14  2.09975926843e-14  2.37330315288e-14  3.17294390228e-14  2.41583532796e-14  2.24816977483e-14  2.61424324237e-14  2.58191363769e-14  2.81769295736e-14  2.75442817399e-14  2.84300163632e-14  1.97949633821e-14  2.45617212638e-14  2.35258695493e-14  2.15157700309e-14  2.57165031155e-14  2.47919177925e-14  2.26394709371e-14  3.1622048015e-14  2.02887189659e-14  2.71900936685e-14  2.46303206774e-14  1.9871483533e-14  2.08424847601e-14  1.43062251651e-14  2.4915173053e-14  2.85631789215e-14  2.46692090598e-14  2.1096014718e-14  2.27981162841e-14  2.67055743444e-14  2.42773222887e-14  2.76927154017e-14  3.3608260279e-14  2.84950227353e-14  3.48812956991e-14  2.95560359823e-14  3.34211495055e-14  3.36023658685e-14  3.86287091447e-14  4.04506711105e-14  4.5705203958e-14  5.0180935545e-14  6.31761696175e-14  6.62953061677e-14  9.28169347141e-14  1.16700462695e-13  1.58114427096e-13  2.28032112721e-13  3.27152455486e-13  5.22811591236e-13  9.22989841949e-13  2.18543208383e-12
 2.17664423273e-12  8.53519599355e-12  2.17425297561e-12  9.24740358461e-13  5.14229420651e-13  3.22827934337e-13  2.28125104026e-13  1.68515803529e-13  1.28125821306e-13  8.74081337214e-14  7.00299763805e-14  6.14022432653e-14  4.52155275964e-14  4.65334943217e-14  3.97001447309e-14  3.63800936605e-14  3.31280737107e-14  3.21895177488e-14  3.28563048729e-14  2.91435952891e-14  2.96155693479e-14  2.68348445374e-14  2.03569302418e-14  2.19955861577e-14  2.87197882575e-14  2.67317550691e-14  2.17550411952e-14  2.762399306e-14  2.89272299097e-14  2.67173120496e-14  2.04834892403e-14  2.19417096252e-14  2.80291439854e-14  2.9722130873e-14  2.56619308101e-14  2.78008964542e-14  3.26319126696e-14  3.18497500769e-14  2.35426622831e-14  2.91542335242e-14  2.63599008767e-14  2.83913615522e-14  2.02942934226e-14  2.28814746741e-14  2.4732791197e-14  2.71372164938e-14  2.28359960042e-14  3.12958423442e-14  2.18517937692e-14  2.60789224234e-14  2.43148280343e-14  3.32470027014e-14  3.05223831915e-14  2.20291817914e-14  2.76837806905e-14  2.25311288006e-14  2.6672352391e-14  2.68395144834e-14  2.34575943225e-14  3.26056575784e-14  2.86316061929e-14  3.71648164559e-14  2.69535799425e-14  2.65210044663e-14  2.63869015529e-14  2.69690616654e-14  2.30780117476e-14  2.14772079421e-14  2.66413130288e-14  2.41560156936e-14  2.51705125366e-14  1.79272146893e-14  2.99604536538e-14  2.26102667306e-14  2.72441239141e-14  2.93791630411e-14  3.86165116597e-14  2.86293166552e-14  3.822693866e-14  2.26041105777e-14  2.91227696978e-14  2.47371824887e-14  2.9787351171e-14  3.23277698958e-14  3.81225040932e-14  4.54728452244e-14  4.55393248895e-14  5.39197264173e-14  7.01731342628e-14  9.20669345894e-14  1.24081351368e-13  1.64599989092e-13  2.22248036882e-13  3.29373225976e-13  5.10709298153e-13  9.29610111981e-13
 9.20197546114e-13  2.17425297561e-12  8.51116848544e-12  2.17456564192e-12  9.20606308798e-13  5.14291677841e-13  3.30511752319e-13  2.19692716927e-13  1.68188087215e-13  1.2007652204e-13  9.20629755266e-14  7.44221364548e-14  6.29809889797e-14  5.0713117187e-14  5.0267250743e-14  4.28378917475e-14  3.30207196458e-14  3.0980202379e-14  2.95242664096e-14  2.64455029542e-14  2.93434797796e-14  2.45611668828e-14  2.37957241751e-14  1.97697181695e-14  3.0121697438e-14  2.44349966419e-14  3.04313697681e-14  2.6057349297e-14  2.51900786367e-14  2.81687094939e-14  2.18288528747e-14  2.76689191423e-14  2.62107269438e-14  2.271208249e-14  2.46910319313e-14  1.96300481948e-14  2.35230727129e-14  2.50237375211e-14  2.01757941224e-14  2.84230286453e-14  3.22367279868e-14  2.05887526784e-14  2.76750238965e-14  2.35435754199e-14  3.07174811925e-14  3.22556994309e-14  2.90348616967e-14  2.08713174487e-14  2.44984645825e-14  2.38471250856e-14  2.4844114359e-14  2.96465888203e-14  2.46849224846e-14  2.68134387159e-14  2.96323974964e-14  2.55841932478e-14  2.00935571559e-14  1.7302036502e-14  2.36635863946e-14  2.55317062225e-14  2.66097282385e-14  2.68753721417e-14  2.86106427297e-14  2.97379643085e-14  2.71358800908e-14  3.03510120152e-14  1.88366810752e-14  3.28697298908e-14  2.98428856585e-14  2.95543456939e-14  2.18645072141e-14  2.21727802813e-14  2.86636481235e-14  2.39262582203e-14  3.09940675866e-14  2.61267366883e-14  2.83307208614e-14  3.22400633894e-14  2.79535889873e-14  2.68070689647e-14  2.67242868751e-14  3.02518581656e-14  2.71668720864e-14  3.14947936137e-14  3.0039701911e-14  3.39024656592e-14  3.90389548776e-14  4.62381663698e-14  6.65475732737e-14  7.61810799549e-14  8.85426769369e-14  1.21777259595e-13  1.57827708922e-13  2.25753346757e-13  3.25582725345e-13  5.19004338826e-13
 5.13697535552e-13  9.24740358461e-13  2.17456564192e-12  8.5348695137e-12  2.17924142818e-12  9.23003215255e-13  5.14410103405e-13  3.3419310803e-13  2.30798929862e-13  1.54419840617e-13  1.16008041332e-13  9.70697013106e-14  7.4503045126e-14  6.5824341247e-14  4.88891646313e-14  4.89886977615e-14  4.516862358e-14  3.49666601817e-14  2.87304712061e-14  2.87704473408e-14  3.09510811316e-14  3.13090425569e-14  2.77091878136e-14  1.92354828458e-14  1.66011706453e-14  2.99014697291e-14  2.94712473813e-14  3.23001548826e-14  2.67735121123e-14  2.67299312146e-14  1.93586999775e-14  2.53869894328e-14  2.01835045485e-14  2.41859333713e-14  2.27133241068e-14  2.14419525323e-14  2.73924287541e-14  2.53979950191e-14  2.15608006381e-14  2.12895385004e-14  2.75568927752e-14  2.44926095339e-14  2.77200054703e-14  1.90462651499e-14  2.56571534205e-14  2.28216426101e-14  2.77801641787e-14  2.06108291283e-14  2.12180474543e-14  2.1653339837e-14  2.64546847992e-14  3.45358097541e-14  2.05357798826e-14  1.83440813575e-14  2.82596198306e-14  2.90337943497e-14  2.76766481326e-14  2.71244149902e-14  2.84652686562e-14  2.96046266938e-14  1.9603477335e-14  2.10720668756e-14  2.40857460843e-14  2.73240711528e-14  2.71971904557e-14  2.22483060185e-14  2.02190354089e-14  2.48645099607e-14  3.15297756011e-14  2.51787647233e-14  2.15009467159e-14  2.39923604926e-14  2.72845936713e-14  2.79420691892e-14  2.79006748885e-14  2.95690165265e-14  2.326265328e-14  2.37305732833e-14  2.91887125952e-14  2.81976106723e-14  2.71372177404e-14  2.01094230257e-14  2.37994563695e-14  3.26573848387e-14  2.93668796393e-14  3.37518516894e-14  3.62409357449e-14  4.40730794808e-14  5.04501981393e-14  5.53758383487e-14  6.66938974618e-14  9.14923130036e-14  1.1106264659e-13  1.580993645e-13  2.18375805966e-13  3.26325774416e-13
 3.3245821109e-13  5.14229420651e-13  9.20606308798e-13  2.17924142818e-12  8.51611019235e-12  2.18057755682e-12  9.27497865472e-13  5.22030547443e-13  3.3604590678e-13  2.26974315074e-13  1.68616497951e-13  1.23660214347e-13  8.92327784198e-14  7.94395973845e-14  6.25439758578e-14  5.12759836485e-14  4.43321834267e-14  3.76955536912e-14  3.60012506906e-14  3.31165935692e-14  2.8399752029e-14  2.32918896776e-14  3.30256287756e-14  2.77218576181e-14  2.03375588252e-14  2.6966765675e-14  2.54176661246e-14  2.70293291411e-14  2.30577619651e-14  2.41859346752e-14  2.53094261754e-14  2.77534126984e-14  2.47991083693e-14  2.76137993533e-14  3.54603142316e-14  2.65632120015e-14  2.60552181521e-14  2.34900698712e-14  2.91304703193e-14  1.61185145011e-14  2.6452428534e-14  1.84090119692e-14  2.60873246506e-14  2.62548850563e-14  2.24007635147e-14  2.69370232019e-14  3.09609112373e-14  1.9619267879e-14  2.02658710458e-14  2.43302550013e-14  3.00279750629e-14  2.41373718145e-14  2.19635432773e-14  1.90866656161e-14  2.63758779741e-14  2.27096401789e-14  2.6337211733e-14  2.29168567619e-14  2.35110456772e-14  3.30414848643e-14  2.11339284796e-14  2.93082568869e-14  2.7065051993e-14  2.75895330365e-14  2.64683229033e-14  2.77263105808e-14  1.8627097558e-14  3.53696599881e-14  2.50975681225e-14  2.05017064802e-14  1.84502585511e-14  2.92970836877e-14  1.92318461263e-14  1.79452894682e-14  2.46489509942e-14  2.50925376696e-14  2.7789270832e-14  2.67671253563e-14  3.03636114202e-14  3.05627244366e-14  3.03862161872e-14  2.49351630922e-14  2.76440801959e-14  2.75230190073e-14  2.70553835432e-14  3.03494304317e-14  3.36782642798e-14  3.65411897574e-14  3.99320750613e-14  4.29348143664e-14  5.55357401696e-14  7.12111688839e-14  8.86490057881e-14  1.16684991638e-13  1.57697303734e-13  2.27046846748e-13
 2.25359278775e-13  3.22827934337e-13  5.14291677841e-13  9.23003215255e-13  2.18057755682e-12  8.50520534714e-12  2.17846188545e-12  9.2184500176e-13  5.15432984904e-13  3.30654590744e-13  2.28061354864e-13  1.60996075614e-13  1.19288215245e-13  9.4259376697e-14  7.60229982527e-14  5.88967722454e-14  5.04015131917e-14  3.99275320511e-14  4.54005245273e-14  2.7845655917e-14  3.35510900653e-14  2.93202255536e-14  2.64961920044e-14  2.28566160672e-14  2.30881832001e-14  2.89349472777e-14  2.24220633314e-14  2.07251918247e-14  2.60264492063e-14  2.21374393211e-14  1.88634704479e-14  1.65449522859e-14  2.51490844085e-14  2.41436088635e-14  3.06066851076e-14  2.95532590843e-14  2.8019622615e-14  2.32281502101e-14  2.076625179e-14  2.13483064945e-14  2.20896845203e-14  1.71800776909e-14  2.53049257853e-14  1.95986164451e-14  1.8955968794e-14  1.93735237285e-14  2.71622789475e-14  2.21534867562e-14  2.7291700416e-14  2.71951142452e-14  1.41741089148e-14  2.84881581871e-14  2.21098143743e-14  2.12703798915e-14  2.00214080142e-14  2.52021967664e-14  2.80328005201e-14  2.40482118003e-14  2.45520147113e-14  2.20144150405e-14  2.69518118616e-14  2.42697627331e-14  2.72332889383e-14  3.13674315955e-14  2.06313239733e-14  2.37294205588e-14  2.36912490362e-14  3.43367557007e-14  2.62723277302e-14  2.03591316298e-14  1.6877405707e-14  2.9709046124e-14  1.98045816344e-14  2.47996707284e-14  2.20759452468e-14  2.88445304854e-14  2.97250924157e-14  2.61312340706e-14  3.30004798137e-14  2.72679463834e-14  2.69041803491e-14  2.23660503213e-14  2.39553172688e-14  2.4550701445e-14  2.81972042679e-14  2.70016049673e-14  2.87104128518e-14  3.33706957253e-14  3.5809676948e-14  3.2408316513e-14  4.94716947e-14  5.44182555463e-14  7.42828570855e-14  8.67061584387e-14  1.11823195191e-13  1.562115546e-13
 1.61946807733e-13  2.28125104026e-13  3.30511752319e-13  5.14410103405e-13  9.27497865472e-13  2.17846188545e-12  8.50776752055e-12  2.17566163581e-12  9.20430234296e-13  5.20186114614e-13  3.27932792941e-13  2.29437128736e-13  1.63090698831e-13  1.25555458718e-13  9.48731648136e-14  8.13018032732e-14  6.60375049323e-14  4.62473046017e-14  3.89784585856e-14  3.60630972414e-14  3.41183870382e-14  3.07253229577e-14  3.29642102129e-14  3.04608330904e-14  2.54617223126e-14  3.05946612924e-14  2.33992677225e-14  2.51415341739e-14  2.84141833191e-14  3.24976470951e-14  2.31205722643e-14  3.40398659264e-14  3.53240984609e-14  2.83722336674e-14  2.41858978329e-14  2.82081479367e-14  3.25501668229e-14  2.49077643552e-14  2.09435523069e-14  2.14817529129e-14  2.58487254251e-14  2.2880643062e-14  2.44885026614e-14  2.62555500257e-14  2.29823497636e-14  3.03736944011e-14  2.9738261034e-14  3.08537066494e-14  3.15798619655e-14  2.61769472355e-14  2.69471828511e-14  2.65086737498e-14  2.44192670964e-14  2.62132958941e-14  2.48841200852e-14  3.24685169537e-14  3.05983269213e-14  2.99557056188e-14  2.15182172385e-14  2.54315255036e-14  2.4576390549e-14  2.74171389169e-14  2.28629537971e-14  2.79975734341e-14  2.76459772167e-14  2.69492388918e-14  2.73938818403e-14  2.15556213965e-14  2.41282278677e-14  2.29727211057e-14  1.86025688359e-14  2.8210234806e-14  2.21196557022e-14  2.03090320349e-14  2.70659058287e-14  3.40301138342e-14  3.01849311523e-14  2.69917751615e-14  3.15952423891e-14  2.5513554264e-14  2.86161704034e-14  2.45604734982e-14  3.17408126239e-14  3.154047648e-14  3.37277260936e-14  2.90734771887e-14  3.24736039912e-14  3.05239940361e-14  3.64767329439e-14  2.86599749065e-14  4.44795352606e-14  4.86304250796e-14  6.05224091153e-14  7.09894784374e-14  9.40720707545e-14  1.16269373039e-13
 1.19462253499e-13  1.68515803529e-13  2.19692716927e-13  3.3419310803e-13  5.22030547443e-13  9.2184500176e-13  2.17566163581e-12  8.485671513e-12  2.17525651185e-12  9.21071357005e-13  5.18835087977e-13  3.33229941635e-13  2.27304944117e-13  1.57588116747e-13  1.18828031438e-13  9.55952709547e-14  6.67314929313e-14  5.81097768422e-14  4.88604844462e-14  4.0119799167e-14  3.46206478462e-14  2.91784377752e-14  3.58219521879e-14  2.50570526371e-14  3.25381109109e-14  2.88964213542e-14  2.36722746497e-14  2.6174384373e-14  2.53113344091e-14  2.56732924802e-14  2.56154058625e-14  2.49414423861e-14  2.19049568506e-14  2.71713741665e-14  2.62420142816e-14  2.57380477819e-14  3.11594326157e-14  1.81823510698e-14  2.45710872979e-14  2.5845527455e-14  3.03589352066e-14  2.94501021664e-14  2.4153721291e-14  2.81492424361e-14  2.28120840937e-14  2.80494724411e-14  2.7429460152e-14  3.07078189001e-14  3.10760191762e-14  2.82210534042e-14  2.5904567389e-14  2.29716699626e-14  2.24669410431e-14  2.79576330679e-14  3.12312856022e-14  2.94382680178e-14  2.70911627606e-14  2.42070966194e-14  2.78031519646e-14  2.48543113216e-14  2.38134999471e-14  2.80575779832e-14  2.29210271965e-14  2.64638851172e-14  2.05771797578e-14  2.38820896324e-14  2.10876073088e-14  2.64008963015e-14  2.89807871936e-14  2.56865031345e-14  2.62943306807e-14  3.0117826995e-14  2.32761486862e-14  2.9908689973e-14  2.2361740853e-14  2.77611684343e-14  3.16167028274e-14  2.70700950688e-14  2.60868173386e-14  2.66329808292e-14  2.72286194875e-14  1.88549785007e-14  2.56930454394e-14  2.65738676667e-14  2.81784963422e-14  2.41029748347e-14  3.40432594234e-14  2.61004424753e-14  3.08163883349e-14  3.86330893808e-14  4.7003472807e-14  3.85279276776e-14  4.99201410305e-14  5.89277280667e-14  7.12838782701e-14  9.39229505345e-14
 9.86656465038e-14  1.28125821306e-13  1.68188087215e-13  2.30798929862e-13  3.3604590678e-13  5.15432984904e-13  9.20430234296e-13  2.17525651185e-12  8.53649225781e-12  2.18164404754e-12  9.22252743961e-13  5.17935998929e-13  3.28618324616e-13  2.26307147437e-13  1.62698303929e-13  1.3013325925e-13  9.50694588739e-14  7.50449075686e-14  5.98204195959e-14  4.57031824207e-14  4.54928001458e-14  3.57749707026e-14  4.05873523681e-14  3.00901999224e-14  2.99628394077e-14  3.1308456666e-14  2.90641650609e-14  3.18664838664e-14  1.89994499615e-14  2.39462518928e-14  2.43823421734e-14  1.79047715757e-14  2.22195981964e-14  2.68250908275e-14  2.46615236067e-14  2.04718623869e-14  2.34565236381e-14  2.15954386293e-14  2.28561015023e-14  2.34198701943e-14  2.10724724661e-14  2.41971538049e-14  1.79503055035e-14  2.62455402817e-14  3.30804207752e-14  3.13201412063e-14  3.04907237866e-14  3.01677398006e-14  3.09013952754e-14  2.37952847038e-14  2.28883713433e-14  1.88188976385e-14  2.48135928734e-14  2.34056808501e-14  2.87643518971e-14  2.98074246219e-14  3.14769379001e-14  3.41616121579e-14  2.58362919458e-14  2.55977584555e-14  2.80700281054e-14  3.06746095973e-14  2.64461856775e-14  2.60209855974e-14  2.47093012319e-14  2.25257304348e-14  2.09438696822e-14  2.15906888585e-14  2.54068247947e-14  2.58758425785e-14  2.44196712205e-14  2.12355899739e-14  2.00189591174e-14  2.28896232921e-14  2.57161776897e-14  2.51758208637e-14  2.74491733713e-14  2.49910164519e-14  2.839870017e-14  2.51187985264e-14  2.9750893321e-14  2.17808617044e-14  2.4954452448e-14  2.39327299909e-14  3.26475825966e-14  2.44564539703e-14  3.22820159417e-14  2.65273114195e-14  3.67203219604e-14  4.26215308272e-14  3.63716964487e-14  3.90513829029e-14  4.3638491088e-14  5.14894717654e-14  6.29811415999e-14  8.0194421444e-14
 7.27928580064e-14  8.74081337214e-14  1.2007652204e-13  1.54419840617e-13  2.26974315074e-13  3.30654590744e-13  5.20186114614e-13  9.21071357005e-13  2.18164404754e-12  8.4889852087e-12  2.16411612533e-12  9.16695580786e-13  5.13107731403e-13  3.30640720297e-13  2.21542179583e-13  1.65349767646e-13  1.20725963666e-13  9.25562764235e-14  7.85749172614e-14  6.21341806245e-14  5.82497392629e-14  4.7877065973e-14  5.20358164694e-14  3.99915221457e-14  3.48686422755e-14  3.15640530891e-14  2.98873537039e-14  3.26109350637e-14  2.28373913176e-14  2.67598667387e-14  2.56784040082e-14  3.07826241116e-14  3.16962671234e-14  3.27267213327e-14  3.19004393945e-14  2.96925207231e-14  2.73096366401e-14  2.79142030839e-14  2.99277143665e-14  3.00592622532e-14  1.90363964018e-14  2.38386213243e-14  2.55527135146e-14  2.66726175061e-14  3.04344795441e-14  2.81674696317e-14  2.81698077448e-14  2.36447741621e-14  2.75429714355e-14  2.07765378115e-14  2.61439948619e-14  2.33549374891e-14  2.56433571081e-14  2.45467565929e-14  3.23911944599e-14  2.57123514614e-14  2.96172141321e-14  2.86497911986e-14  3.11906457327e-14  3.16116635301e-14  2.75734378697e-14  2.76201318064e-14  2.66685559574e-14  2.17504158648e-14  2.66018363188e-14  3.00769973959e-14  2.03009431222e-14  2.52680198406e-14  2.4568804487e-14  3.02624067256e-14  1.91525988252e-14  2.65388994019e-14  2.77198684143e-14  2.3319952789e-14  2.33327787091e-14  2.33615256544e-14  1.9104443549e-14  2.69259270241e-14  2.94858531548e-14  2.79902974503e-14  3.00381823466e-14  2.24028346153e-14  3.06877441116e-14  2.19569645402e-14  2.52152009809e-14  1.99594069818e-14  2.53829204529e-14  2.68733120118e-14  2.84430673572e-14  2.6717942989e-14  2.61550919157e-14  2.76295854044e-14  3.90317930457e-14  3.73020857201e-14  4.70359385631e-14  5.67511323897e-14
 6.32927367733e-14  7.00299763805e-14  9.20629755266e-14  1.16008041332e-13  1.68616497951e-13  2.28061354864e-13  3.27932792941e-13  5.18835087977e-13  9.22252743961e-13  2.16411612533e-12  8.51097785619e-12  2.17721914438e-12  9.2988238433e-13  5.20643509097e-13  3.24431483764e-13  2.22706694934e-13  1.58912665294e-13  1.24982418545e-13  9.23372015822e-14  7.38735055625e-14  6.1999492593e-14  5.38303067547e-14  4.45112907857e-14  3.31268502846e-14  3.2853373063e-14  3.97792010673e-14  3.36281119404e-14  3.12712249482e-14  2.52189737213e-14  2.83701314724e-14  1.71614890478e-14  2.83983630808e-14  2.88402865804e-14  2.37678364735e-14  2.73351793219e-14  2.78236402664e-14  2.93566785029e-14  2.84498694981e-14  2.13496942265e-14  2.60086015247e-14  2.58750914683e-14  1.87217984334e-14  2.41596008589e-14  1.87820165527e-14  1.99516711962e-14  2.28436621545e-14  2.90066707655e-14  2.86764203983e-14  2.00238493552e-14  2.09050754528e-14  2.15386602963e-14  1.53139469118e-14  1.83519510042e-14  2.19537414577e-14  2.7970751905e-14  2.25804239333e-14  2.62231261431e-14  2.86334685848e-14  3.12762377995e-14  2.40222819059e-14  2.58305145701e-14  2.61466051604e-14  2.70531389283e-14  2.40525600811e-14  2.98966250319e-14  3.18764243274e-14  2.41585377233e-14  2.69379681176e-14  2.86743618629e-14  3.2344074876e-14  2.69840471956e-14  2.51435623286e-14  2.5031176765e-14  2.31598409611e-14  3.03934289801e-14  2.92220421752e-14  2.33311270703e-14  2.3638582096e-14  2.50809527756e-14  2.47181280129e-14  2.09491454209e-14  2.56351682521e-14  2.69988803522e-14  2.39249849018e-14  2.0117116857e-14  2.1263941541e-14  2.91172127978e-14  3.12383063952e-14  3.70432615085e-14  3.3866636106e-14  3.26133416496e-14  2.77297827642e-14  3.61499572282e-14  3.68125576523e-14  4.37015549477e-14  4.82120844076e-14
 4.83325360533e-14  6.14022432653e-14  7.44221364548e-14  9.70697013106e-14  1.23660214347e-13  1.60996075614e-13  2.29437128736e-13  3.33229941635e-13  5.17935998929e-13  9.16695580786e-13  2.17721914438e-12  8.49682664925e-12  2.17034627743e-12  9.26585181881e-13  5.20379532036e-13  3.28058455839e-13  2.23262251847e-13  1.56189509106e-13  1.24516686116e-13  9.37736115011e-14  7.33265636017e-14  5.79651281198e-14  5.18937180648e-14  4.43969401115e-14  3.65393705013e-14  3.0897826427e-14  3.40907202739e-14  3.33280394051e-14  2.32879488272e-14  2.57985674401e-14  2.44408079111e-14  2.32871596072e-14  2.85006254511e-14  2.39817990069e-14  2.66261096977e-14  2.48629470461e-14  2.64219911467e-14  2.21446671471e-14  2.56444417085e-14  2.69853223904e-14  1.76578879653e-14  1.93792978914e-14  2.32730251016e-14  2.26118509745e-14  1.60977076867e-14  2.15085100007e-14  2.79852379078e-14  2.4628936613e-14  2.13748480278e-14  2.40508413429e-14  2.74709715188e-14  2.43338708576e-14  2.54724004876e-14  2.78834029027e-14  2.93624218107e-14  2.44265215539e-14  2.46796667903e-14  2.39053035016e-14  2.1380368071e-14  2.21958804684e-14  2.21948788309e-14  2.49242780634e-14  3.04165237267e-14  2.28357734744e-14  2.26510591358e-14  3.16699941123e-14  2.43215893114e-14  2.22617420031e-14  2.50157432863e-14  2.65189893127e-14  2.64416606648e-14  2.50692711132e-14  3.19689226796e-14  2.77854565342e-14  2.90975477991e-14  2.92005982764e-14  2.62338973302e-14  2.77647050698e-14  2.59336559112e-14  2.60426363586e-14  2.37271883177e-14  2.51013036545e-14  2.64150231936e-14  2.34051752736e-14  2.29289558014e-14  1.97683499409e-14  2.43655640682e-14  3.22516069872e-14  3.14316733447e-14  3.20224396259e-14  3.08971182948e-14  2.44047821051e-14  3.7242357845e-14  3.82906089811e-14  3.60061660962e-14  3.6726560683e-14
 4.34715170481e-14  4.52155275964e-14  6.29809889797e-14  7.4503045126e-14  8.92327784198e-14  1.19288215245e-13  1.63090698831e-13  2.27304944117e-13  3.28618324616e-13  5.13107731403e-13  9.2988238433e-13  2.17034627743e-12  8.49697016313e-12  2.17138552161e-12  9.13375838951e-13  5.13621898927e-13  3.23812367369e-13  2.27157702921e-13  1.64755743832e-13  1.20807203002e-13  9.30277021943e-14  7.43142861937e-14  6.26636971139e-14  5.03784991947e-14  4.50861368698e-14  3.66418500935e-14  3.5683683402e-14  3.49541228516e-14  2.6857029559e-14  2.31234416873e-14  2.21936769717e-14  2.0889716051e-14  2.64844862231e-14  2.41719420741e-14  2.78798207564e-14  2.6188686561e-14  3.06561411674e-14  2.97342113327e-14  1.95903413522e-14  2.53636175585e-14  1.74457916591e-14  2.33115327666e-14  2.77965401993e-14  2.55584742496e-14  2.38768898467e-14  2.5863076651e-14  2.70411001454e-14  2.49635859242e-14  2.29961302524e-14  2.73921469679e-14  2.30259280877e-14  2.67746386114e-14  2.7343816539e-14  2.44953074023e-14  2.77729844018e-14  2.96385207961e-14  2.96238516337e-14  2.55717142255e-14  3.15759416244e-14  2.99136725986e-14  2.59169426303e-14  2.86361486886e-14  3.33585707641e-14  2.87017664153e-14  2.36270938515e-14  2.54669457984e-14  1.46621719237e-14  2.1894988185e-14  2.60097324378e-14  2.78924435799e-14  2.7594301063e-14  2.90240425445e-14  2.94535664486e-14  2.22272296081e-14  3.06202766026e-14  3.33728685972e-14  2.1200416958e-14  2.19464464697e-14  2.16264875012e-14  2.06959620924e-14  2.70970331228e-14  1.91261455796e-14  2.23828604687e-14  2.85839443179e-14  2.43655615155e-14  2.15571238958e-14  2.67066760413e-14  3.02583451787e-14  3.19241726395e-14  3.4263551606e-14  3.30157579677e-14  2.13028776832e-14  2.58341541063e-14  3.01955018969e-14  3.1402740596e-14  3.64027776156e-14
 3.79487941374e-14  4.65334943217e-14  5.0713117187e-14  6.5824341247e-14  7.94395973845e-14  9.4259376697e-14  1.25555458718e-13  1.57588116747e-13  2.26307147437e-13  3.30640720297e-13  5.20643509097e-13  9.26585181881e-13  2.17138552161e-12  8.51323739055e-12  2.17148671755e-12  9.19263767666e-13  5.22193971588e-13  3.3045378618e-13  2.27951748226e-13  1.61492692073e-13  1.19164092492e-13  8.86218263095e-14  7.16137162346e-14  5.46600652246e-14  4.62712434836e-14  4.22432173867e-14  3.71869874968e-14  3.34629959799e-14  3.1264834881e-14  3.11995274978e-14  2.09599440837e-14  2.96409676573e-14  2.98067936224e-14  2.73244355839e-14  2.91557235749e-14  2.80430519934e-14  2.70694999053e-14  2.96140318128e-14  2.24161350666e-14  2.76629201639e-14  2.18564469067e-14  2.76832837605e-14  2.71417451393e-14  1.88787831296e-14  1.92390934474e-14  2.69564116452e-14  2.9492077827e-14  3.07446074035e-14  2.28531986828e-14  2.31250106654e-14  2.77572575438e-14  2.94717024704e-14  2.70090414154e-14  2.76695178931e-14  2.95609395644e-14  2.69962637796e-14  2.31003973851e-14  3.23647513431e-14  3.14798977768e-14  2.70634278132e-14  2.81608702012e-14  3.14918540961e-14  3.15078652308e-14  2.86492924618e-14  3.03952238595e-14  2.86624605508e-14  2.30717198075e-14  2.50437087295e-14  2.61546721392e-14  2.74194364333e-14  2.66998406781e-14  2.90653206478e-14  2.88649487665e-14  2.31916312998e-14  3.05103496563e-14  2.58152280868e-14  2.71861937163e-14  2.50943458875e-14  2.4458656112e-14  2.31937465194e-14  1.90276233262e-14  1.82501492113e-14  2.5000373625e-14  2.26922906701e-14  2.53691491477e-14  2.5040314653e-14  3.34511273453e-14  3.46214154943e-14  3.60592785555e-14  3.21584036188e-14  2.8647504687e-14  2.4430719119e-14  2.50213028189e-14  2.21432630811e-14  2.57808564251e-14  3.64916706899e-14
 4.44921532459e-14  3.97001447309e-14  5.0267250743e-14  4.88891646313e-14  6.25439758578e-14  7.60229982527e-14  9.48731648136e-14  1.18828031438e-13  1.62698303929e-13  2.21542179583e-13  3.24431483764e-13  5.20379532036e-13  9.13375838951e-13  2.17148671755e-12  8.50289835464e-12  2.16604331306e-12  9.18789805487e-13  5.16078836534e-13  3.29700240682e-13  2.25245727131e-13  1.59658801818e-13  1.21409513228e-13  9.32329665879e-14  6.82755065145e-14  5.59371907171e-14  4.68086890334e-14  5.02530337887e-14  4.12097563974e-14  3.5145091176e-14  3.71360951488e-14  2.88768177508e-14  3.07675412269e-14  3.05876298127e-14  3.17900948744e-14  2.83583556376e-14  3.40724624096e-14  3.20271854022e-14  2.62328236245e-14  2.11887015367e-14  2.66473895287e-14  2.21972565381e-14  1.99516579703e-14  2.18444667291e-14  2.65001801721e-14  2.59995500974e-14  2.74568485061e-14  2.2288556149e-14  2.8287870056e-14  2.12295354415e-14  2.39844755281e-14  2.64581772123e-14  1.74362757992e-14  2.10315260915e-14  2.3709310412e-14  2.0132579679e-14  2.56723896916e-14  2.70384152416e-14  2.61910503236e-14  2.64938520781e-14  2.29737071228e-14  2.78409921867e-14  2.36697047078e-14  2.68405401065e-14  2.81499618924e-14  2.94735930824e-14  2.87565574298e-14  1.90654422373e-14  2.43572450898e-14  2.65953512665e-14  2.89847624725e-14  3.41991693136e-14  3.18793517595e-14  2.60164999671e-14  2.02506603231e-14  2.409420126e-14  2.49422310447e-14  2.28470920902e-14  2.61461103129e-14  2.12422947294e-14  1.8906263011e-14  1.96277965609e-14  2.51530398603e-14  2.2152572453e-14  2.65203202034e-14  2.37302495429e-14  2.67484274044e-14  2.64502912024e-14  3.18189170148e-14  2.51747556492e-14  3.29715013356e-14  3.05902393791e-14  3.01308925567e-14  2.98092562757e-14  3.34811184768e-14  3.19614078737e-14  3.40284234485e-14
 3.37134817176e-14  3.63800936605e-14  4.28378917475e-14  4.89886977615e-14  5.12759836485e-14  5.88967722454e-14  8.13018032732e-14  9.55952709547e-14  1.3013325925e-13  1.65349767646e-13  2.22706694934e-13  3.28058455839e-13  5.13621898927e-13  9.19263767666e-13  2.16604331306e-12  8.50735590997e-12  2.17506749063e-12  9.16722890485e-13  5.12318820404e-13  3.29321066221e-13  2.33010204831e-13  1.62354174442e-13  1.14442174161e-13  8.79509679174e-14  7.06252355845e-14  6.3928516096e-14  5.1505469513e-14  4.36535571153e-14  3.41175050473e-14  3.50044203285e-14  3.57838166254e-14  3.21162215725e-14  3.90125315962e-14  2.62438836829e-14  2.85786373871e-14  2.64796031888e-14  2.79465014813e-14  2.23479985732e-14  2.18274070967e-14  2.32575723701e-14  2.19156180812e-14  2.07704378492e-14  2.32594481676e-14  2.848206971e-14  2.20315768483e-14  2.79502803235e-14  2.63923208918e-14  2.69463322103e-14  1.88122981752e-14  1.92336533943e-14  2.535347093e-14  3.14755240103e-14  2.50135474569e-14  2.50327238993e-14  3.24647398314e-14  2.26090145745e-14  2.99135276237e-14  2.34286521471e-14  2.49385298036e-14  2.95961875875e-14  2.46343786158e-14  2.61868659515e-14  2.79493467403e-14  2.64726315359e-14  2.36012786319e-14  2.61014421729e-14  2.51637228267e-14  2.51090847419e-14  2.71480545686e-14  2.6577409162e-14  2.75757110309e-14  2.37935918451e-14  2.76858514873e-14  2.44552762678e-14  2.55596750916e-14  2.70453264245e-14  2.41820295915e-14  1.73277342965e-14  2.25774245246e-14  1.84991555702e-14  2.30706812166e-14  2.25813869805e-14  2.29362747635e-14  2.57597328344e-14  2.45986018442e-14  2.61848464612e-14  2.77976848511e-14  3.37955145506e-14  2.42372567046e-14  2.80123656074e-14  2.18818836893e-14  2.9236587768e-14  2.4610249066e-14  3.04803654164e-14  2.90454457179e-14  2.86607048824e-14
 2.35569383969e-14  3.31280737107e-14  3.30207196458e-14  4.516862358e-14  4.43321834267e-14  5.04015131917e-14  6.60375049323e-14  6.67314929313e-14  9.50694588739e-14  1.20725963666e-13  1.58912665294e-13  2.23262251847e-13  3.23812367369e-13  5.22193971588e-13  9.18789805487e-13  2.17506749063e-12  8.50951846363e-12  2.17411933432e-12  9.2706698537e-13  5.1639549368e-13  3.3527088674e-13  2.28988634498e-13  1.60306114215e-13  1.23217586343e-13  9.08375141008e-14  7.10229213958e-14  6.09172491807e-14  5.10972705684e-14  4.06961599446e-14  4.33407568523e-14  3.68006777677e-14  3.91807881425e-14  2.70768984548e-14  2.49970683618e-14  2.6425791143e-14  3.07247695992e-14  3.24697638558e-14  3.22724989938e-14  2.69647775421e-14  2.2258099834e-14  2.39639404751e-14  1.95361307974e-14  1.78733485346e-14  1.65918382683e-14  2.39732122588e-14  2.48901624678e-14  2.19985715624e-14  2.3089299953e-14  2.87353932563e-14  2.49538543432e-14  2.61351498465e-14  2.68128351053e-14  1.94584829298e-14  1.81076049259e-14  2.20282796238e-14  2.46648956754e-14  2.41586302851e-14  2.44943040202e-14  2.65144450826e-14  2.7192082168e-14  2.5759200978e-14  3.06709500388e-14  2.23762593461e-14  3.11996927843e-14  2.07800756548e-14  2.78432291784e-14  2.90264897328e-14  2.45208816301e-14  2.5857340547e-14  2.30630861483e-14  2.32927869259e-14  2.54839641985e-14  2.53962333549e-14  2.44099383786e-14  2.3496276017e-14  1.96802164721e-14  2.28176401074e-14  2.45744237831e-14  2.26584059723e-14  1.67366908386e-14  2.07292547548e-14  1.82619558014e-14  1.98024428721e-14  3.19812233514e-14  2.13762043375e-14  1.71349595963e-14  2.65587203891e-14  2.21160513932e-14  2.51815143909e-14  2.81248165465e-14  2.97794932138e-14  2.98718148142e-14  2.58245134172e-14  2.70036387798e-14  2.93467262061e-14  2.22601621121e-14
 2.71364155656e-14  3.21895177488e-14  3.0980202379e-14  3.49666601817e-14  3.76955536912e-14  3.99275320511e-14  4.62473046017e-14  5.81097768422e-14  7.50449075686e-14  9.25562764235e-14  1.24982418545e-13  1.56189509106e-13  2.27157702921e-13  3.3045378618e-13  5.16078836534e-13  9.16722890485e-13  2.17411933432e-12  8.47861977988e-12  2.17005113966e-12  9.15312814238e-13  5.21210803109e-13  3.28863914974e-13  2.21332077962e-13  1.64519020741e-13  1.21428167787e-13  8.21760754142e-14  6.56976800108e-14  5.50857505436e-14  4.89833897053e-14  4.63638464989e-14  4.31290316941e-14  2.94590312458e-14  2.81904044454e-14  3.10953855507e-14  2.87321249764e-14  3.21305681059e-14  3.20609755041e-14  3.02050782918e-14  2.6262796106e-14  2.46636823797e-14  2.50998236903e-14  2.83613155853e-14  1.938256303e-14  2.51773463277e-14  3.10092043514e-14  2.81556203469e-14  2.8844521038e-14  2.84287912093e-14  2.35430259445e-14  2.49800386563e-14  2.14473882409e-14  2.77323435103e-14  2.83632522783e-14  2.79121443366e-14  2.87089995587e-14  2.20940318272e-14  2.82468596438e-14  2.42367146856e-14  3.55736839797e-14  3.03853142058e-14  2.9887925144e-14  2.97673866187e-14  1.81017926172e-14  1.68508729944e-14  2.73471186437e-14  2.53774176986e-14  2.44715119536e-14  2.60265251635e-14  2.57926937369e-14  2.66953809803e-14  3.25061101822e-14  3.45456217794e-14  3.06948853096e-14  2.34966949575e-14  2.02800573233e-14  2.525462022e-14  3.23434130157e-14  3.01855853943e-14  2.847769571e-14  2.63328705516e-14  2.10219485641e-14  3.18665059367e-14  2.61096991781e-14  2.82723690123e-14  2.64804053647e-14  2.848632877e-14  2.75039094049e-14  2.26893499916e-14  2.01563862131e-14  2.23019257137e-14  2.17680679295e-14  2.04568278169e-14  2.66038068298e-14  2.76364676461e-14  2.76622465296e-14  2.67528216472e-14
 2.5742460653e-14  3.28563048729e-14  2.95242664096e-14  2.87304712061e-14  3.60012506906e-14  4.54005245273e-14  3.89784585856e-14  4.88604844462e-14  5.98204195959e-14  7.85749172614e-14  9.23372015822e-14  1.24516686116e-13  1.64755743832e-13  2.27951748226e-13  3.29700240682e-13  5.12318820404e-13  9.2706698537e-13  2.17005113966e-12  8.50610349051e-12  2.17313937607e-12  9.22608535409e-13  5.08594390455e-13  3.26205610559e-13  2.27737356486e-13  1.62217003954e-13  1.1642312339e-13  9.10709861197e-14  7.11329485379e-14  5.59781886758e-14  5.41739823644e-14  4.7413743228e-14  3.86833737729e-14  3.18373556308e-14  2.43925353415e-14  2.83255893412e-14  2.78928396821e-14  2.85038425676e-14  2.81945247177e-14  2.16477331628e-14  1.92034306764e-14  2.14908747842e-14  2.65828223719e-14  1.99428624364e-14  2.29921274817e-14  2.35707427979e-14  2.13224170198e-14  2.8202305851e-14  3.22242551142e-14  2.48536961685e-14  2.9271609394e-14  2.61599905201e-14  3.00299876448e-14  2.72621547791e-14  2.59412501922e-14  3.33321879862e-14  2.34461696969e-14  2.34764436157e-14  2.56130173414e-14  3.25210457299e-14  2.6499135953e-14  2.27533342493e-14  2.84683498961e-14  1.73376029272e-14  2.26957785092e-14  2.63810079479e-14  2.7710663754e-14  1.9817613093e-14  2.07081933147e-14  2.354919705e-14  1.95609542993e-14  1.98026677295e-14  2.1546078314e-14  2.42677372196e-14  2.25163275202e-14  1.73770920495e-14  2.22174687823e-14  2.83838212996e-14  2.10132774986e-14  2.56664755406e-14  2.34844504005e-14  2.27752224013e-14  2.74109942799e-14  2.27068707278e-14  2.40482265747e-14  2.61024816708e-14  2.56017205533e-14  2.68309145747e-14  1.96678259062e-14  2.07235250595e-14  2.51681971893e-14  2.51988430193e-14  1.91868577856e-14  2.23349012325e-14  2.98206747944e-14  2.672487675e-14  2.85623375562e-14
 2.92264352267e-14  2.91435952891e-14  2.64455029542e-14  2.87704473408e-14  3.31165935692e-14  2.7845655917e-14  3.60630972414e-14  4.0119799167e-14  4.57031824207e-14  6.21341806245e-14  7.38735055625e-14  9.37736115011e-14  1.20807203002e-13  1.61492692073e-13  2.25245727131e-13  3.29321066221e-13  5.1639549368e-13  9.15312814238e-13  2.17313937607e-12  8.50572707908e-12  2.17603312906e-12  9.21377592509e-13  5.2450872446e-13  3.3021702637e-13  2.23228568909e-13  1.5275095463e-13  1.24452016912e-13  9.47246389652e-14  8.17475315469e-14  6.37352821425e-14  4.94711731354e-14  4.24590758238e-14  3.75939627956e-14  3.21988488377e-14  3.17188629055e-14  2.86315301086e-14  3.1207240018e-14  3.18347678583e-14  2.63228753226e-14  2.67165618787e-14  1.9533107039e-14  2.51967491953e-14  2.77348727102e-14  1.94025284825e-14  2.59273815379e-14  2.85055922832e-14  3.2211243571e-14  2.96174509051e-14  2.69761834499e-14  2.53970327283e-14  2.52868166671e-14  2.79916493726e-14  2.27233393319e-14  2.67848407629e-14  2.58082543702e-14  2.34664431877e-14  2.64165996629e-14  2.64531977807e-14  2.72219510102e-14  2.88776022333e-14  2.00415314976e-14  2.30443216796e-14  2.53348024331e-14  2.62140330854e-14  2.28163480391e-14  3.05702228072e-14  3.06311855739e-14  3.22141538173e-14  3.06773265316e-14  2.7161027782e-14  3.19362597039e-14  2.83520413815e-14  3.06140511505e-14  2.52274081891e-14  2.38204839898e-14  2.61599195952e-14  2.54850907376e-14  2.41347295991e-14  1.98744618299e-14  1.57765259526e-14  2.61377511135e-14  2.90628034564e-14  2.49690182814e-14  3.07883601655e-14  2.68165134066e-14  2.68439978834e-14  2.72348817418e-14  2.39353809138e-14  2.48045549177e-14  2.63635876721e-14  1.52979341673e-14  2.26769024909e-14  2.33668234983e-14  2.47904284164e-14  2.32742894513e-14  3.14075339355e-14
 2.77527478918e-14  2.96155693479e-14  2.93434797796e-14  3.09510811316e-14  2.8399752029e-14  3.35510900653e-14  3.41183870382e-14  3.46206478462e-14  4.54928001458e-14  5.82497392629e-14  6.1999492593e-14  7.33265636017e-14  9.30277021943e-14  1.19164092492e-13  1.59658801818e-13  2.33010204831e-13  3.3527088674e-13  5.21210803109e-13  9.22608535409e-13  2.17603312906e-12  8.51265561125e-12  2.17440461967e-12  9.20990856916e-13  5.15130439055e-13  3.31058113714e-13  2.2319600124e-13  1.58433126558e-13  1.20999480542e-13  1.02609713241e-13  7.31291133725e-14  6.24327051353e-14  4.78705014315e-14  5.112738366e-14  4.20152486511e-14  3.52417607162e-14  4.10633468856e-14  4.61375541509e-14  3.5900414338e-14  3.01776827519e-14  2.85591499316e-14  2.81371684698e-14  2.43664296832e-14  2.35533281315e-14  2.63199819687e-14  3.03421558468e-14  2.59513511838e-14  2.96479787664e-14  3.06517775522e-14  3.30509934834e-14  2.78894543645e-14  3.08703844479e-14  2.3215299483e-14  3.10210396465e-14  3.08426964552e-14  2.83873613778e-14  2.40067912971e-14  2.90383325813e-14  2.5359173316e-14  2.23552020051e-14  2.59540758252e-14  1.71774163151e-14  2.5001755892e-14  2.15489473422e-14  3.19699345986e-14  2.24155620545e-14  2.16315415718e-14  2.54778254556e-14  3.24016319315e-14  2.54732169755e-14  2.45782475017e-14  3.3280351392e-14  2.73420686821e-14  3.04447111645e-14  3.19764452473e-14  2.41384789904e-14  2.142689327e-14  2.56644867729e-14  2.62597572516e-14  2.30255971482e-14  2.3124866806e-14  3.07607082135e-14  2.66681378597e-14  2.37504706963e-14  2.88940168627e-14  2.54150148222e-14  2.98833692764e-14  3.19660205009e-14  2.48296392765e-14  2.78701585878e-14  2.68930178888e-14  2.85434446958e-14  2.80957427949e-14  2.54704015658e-14  2.7452690908e-14  2.69655780845e-14  2.93835501314e-14
 2.23479722418e-14  2.68348445374e-14  2.45611668828e-14  3.13090425569e-14  2.32918896776e-14  2.93202255536e-14  3.07253229577e-14  2.91784377752e-14  3.57749707026e-14  4.7877065973e-14  5.38303067547e-14  5.79651281198e-14  7.43142861937e-14  8.86218263095e-14  1.21409513228e-13  1.62354174442e-13  2.28988634498e-13  3.28863914974e-13  5.08594390455e-13  9.21377592509e-13  2.17440461967e-12  8.49426887982e-12  2.17515274499e-12  9.23449071392e-13  5.25745570569e-13  3.30691796165e-13  2.2316737594e-13  1.55936495641e-13  1.11363092449e-13  8.57960888428e-14  6.97264691122e-14  5.24474590519e-14  4.88219877195e-14  3.88511844067e-14  3.85522579417e-14  3.82231172387e-14  3.53656643839e-14  3.3865664874e-14  3.13216701166e-14  3.25853247889e-14  3.44412100942e-14  2.67853189778e-14  2.93301204199e-14  2.62524801223e-14  2.76809266318e-14  2.23304133104e-14  3.1131933077e-14  2.79762047925e-14  2.73981058206e-14  2.54660063144e-14  2.63697783159e-14  1.92772060694e-14  3.22764901074e-14  3.02829958409e-14  1.48668244662e-14  1.75928878097e-14  2.69652921342e-14  2.72398159082e-14  2.24279917035e-14  2.63877309767e-14  2.76119135062e-14  2.6316178378e-14  2.33697963841e-14  2.75231922503e-14  2.197399644e-14  2.14624701796e-14  2.3447662949e-14  3.01327172439e-14  1.79887726613e-14  2.49494808293e-14  2.2484079071e-14  2.49225289042e-14  2.54725435533e-14  3.2883349397e-14  3.00000040692e-14  2.67469885494e-14  2.25816520455e-14  2.83892698465e-14  2.59709290707e-14  2.22785794673e-14  1.56616400014e-14  1.58097006502e-14  3.01055759252e-14  2.38747403829e-14  2.39283961272e-14  2.2749461768e-14  3.11261344073e-14  2.34141352789e-14  2.56008297005e-14  2.9936255852e-14  3.06803551858e-14  2.18743835394e-14  3.00997849866e-14  2.74884626109e-14  2.55116317252e-14  2.91148911051e-14
 1.98202285294e-14  2.03569302418e-14  2.37957241751e-14  2.77091878136e-14  3.30256287756e-14  2.64961920044e-14  3.29642102129e-14  3.58219521879e-14  4.05873523681e-14  5.20358164694e-14  4.45112907857e-14  5.18937180648e-14  6.26636971139e-14  7.16137162346e-14  9.32329665879e-14  1.14442174161e-13  1.60306114215e-13  2.21332077962e-13  3.26205610559e-13  5.2450872446e-13  9.20990856916e-13  2.17515274499e-12  8.50809054826e-12  2.17631497412e-12  9.22236208684e-13  5.18944519544e-13  3.28898661577e-13  2.24709746789e-13  1.5574450942e-13  1.15344694589e-13  8.82218574891e-14  6.60718355966e-14  6.25092781205e-14  4.40014009393e-14  3.79202678528e-14  3.98829541089e-14  3.61944182977e-14  3.38947431174e-14  3.4932083426e-14  2.64022311409e-14  2.85159324395e-14  2.08633003344e-14  2.4281096276e-14  2.35680069903e-14  2.92423305347e-14  2.75335374893e-14  2.64467526379e-14  2.37700461957e-14  3.00920930797e-14  2.59396279323e-14  2.93248954294e-14  3.80286850274e-14  2.83612075258e-14  2.87315256608e-14  2.00751619026e-14  2.33487297741e-14  2.13783536289e-14  2.5604725266e-14  1.81222993506e-14  1.82354359502e-14  2.53214505098e-14  3.20968443424e-14  2.21395742553e-14  2.42328127523e-14  2.45150293883e-14  2.94056653317e-14  2.74212349682e-14  2.94952208474e-14  2.7521957239e-14  2.37530610183e-14  2.44117988046e-14  1.71630525633e-14  2.41378352402e-14  2.63537021533e-14  2.58403871222e-14  2.66689360781e-14  1.96902936968e-14  2.57147641571e-14  2.50841472394e-14  1.79198503669e-14  2.34200360086e-14  2.65149809758e-14  3.1468055668e-14  2.23621162123e-14  2.53547169606e-14  2.82164595466e-14  2.95995658762e-14  2.14869418879e-14  1.72585625862e-14  2.5988456203e-14  2.40675521993e-14  2.28980203435e-14  2.73372289698e-14  2.70011589906e-14  2.7579514423e-14  2.71005199655e-14
 2.60417957105e-14  2.19955861577e-14  1.97697181695e-14  1.92354828458e-14  2.77218576181e-14  2.28566160672e-14  3.04608330904e-14  2.50570526371e-14  3.00901999224e-14  3.99915221457e-14  3.31268502846e-14  4.43969401115e-14  5.03784991947e-14  5.46600652246e-14  6.82755065145e-14  8.79509679174e-14  1.23217586343e-13  1.64519020741e-13  2.27737356486e-13  3.3021702637e-13  5.15130439055e-13  9.23449071392e-13  2.17631497412e-12  8.51740518048e-12  2.18062614654e-12  9.19407959647e-13  5.21095801876e-13  3.31629488509e-13  2.29247545839e-13  1.60396814722e-13  1.17926950358e-13  8.91686157536e-14  7.31658244194e-14  5.82256471042e-14  5.05423861193e-14  4.60448804576e-14  3.80182648851e-14  4.26107846962e-14  3.4252281421e-14  3.74224464047e-14  3.15610130159e-14  2.36550190955e-14  2.57443809766e-14  3.15939217286e-14  2.40788856492e-14  2.71041595475e-14  2.57805604547e-14  2.53166845339e-14  2.84148901477e-14  2.94193263678e-14  3.4073933756e-14  3.09272519759e-14  2.8219027264e-14  2.71172356448e-14  2.62455547816e-14  2.40905006363e-14  1.9877579008e-14  2.93599131769e-14  2.2890255966e-14  2.39546978282e-14  2.71603787652e-14  2.76187687026e-14  2.34361929391e-14  2.76410178755e-14  2.52457770413e-14  2.28727005522e-14  2.89571736919e-14  2.80677884944e-14  2.74958723815e-14  2.66365873598e-14  2.21513634505e-14  3.06603214073e-14  2.95524999741e-14  2.58996248937e-14  2.90353088462e-14  2.54080441153e-14  2.05135010433e-14  2.3091616418e-14  2.56651145815e-14  1.74593805463e-14  2.01586208907e-14  2.50041089011e-14  2.555026356e-14  3.15715735382e-14  3.32645112303e-14  2.79881545312e-14  2.10677150416e-14  2.29052920242e-14  2.15320796245e-14  2.44267340609e-14  2.18221450993e-14  2.06041870581e-14  2.3028794877e-14  1.58799668169e-14  2.66351034894e-14  2.95004297692e-14
 2.3506454561e-14  2.87197882575e-14  3.0121697438e-14  1.66011706453e-14  2.03375588252e-14  2.30881832001e-14  2.54617223126e-14  3.25381109109e-14  2.99628394077e-14  3.48686422755e-14  3.2853373063e-14  3.65393705013e-14  4.50861368698e-14  4.62712434836e-14  5.59371907171e-14  7.06252355845e-14  9.08375141008e-14  1.21428167787e-13  1.62217003954e-13  2.23228568909e-13  3.31058113714e-13  5.25745570569e-13  9.22236208684e-13  2.18062614654e-12  8.52309403773e-12  2.17050479646e-12  9.18381223558e-13  5.12862001975e-13  3.27297324412e-13  2.32471998536e-13  1.64583535552e-13  1.13850841678e-13  9.29299083967e-14  7.74726997939e-14  5.81387577289e-14  5.49532673975e-14  4.30666105686e-14  4.47755090579e-14  3.66887242693e-14  4.10021861201e-14  3.81614541399e-14  3.34581212769e-14  2.99944095758e-14  3.06806023366e-14  2.51621351403e-14  2.87838360367e-14  2.39727536749e-14  2.68158161734e-14  2.53629459998e-14  2.40508476229e-14  2.32852663202e-14  2.56026818257e-14  2.98561254364e-14  2.30933849034e-14  2.80279399639e-14  2.79125096056e-14  2.76344404848e-14  2.94064831048e-14  3.02957320398e-14  2.61910161838e-14  2.33065392499e-14  3.39908769143e-14  2.59685634235e-14  2.50621631499e-14  2.50766239456e-14  2.87579534758e-14  2.43924773646e-14  2.56870520439e-14  3.42751817998e-14  2.70815339074e-14  1.79951877955e-14  2.98264973555e-14  3.17824127121e-14  2.98145805662e-14  2.45360501666e-14  2.16161630898e-14  2.30614103894e-14  1.80202898244e-14  2.31631589474e-14  2.41834284867e-14  2.16552474245e-14  2.19471936329e-14  2.91758579525e-14  2.62948942031e-14  3.22632996389e-14  2.08978508879e-14  2.25421235786e-14  2.69298758024e-14  1.78958925941e-14  2.23917796353e-14  2.28088250665e-14  2.78602454616e-14  2.46481173257e-14  3.03852082894e-14  2.3153272642e-14  2.73894728202e-14
 2.0995954873e-14  2.67317550691e-14  2.44349966419e-14  2.99014697291e-14  2.6966765675e-14  2.89349472777e-14  3.05946612924e-14  2.88964213542e-14  3.1308456666e-14  3.15640530891e-14  3.97792010673e-14  3.0897826427e-14  3.66418500935e-14  4.22432173867e-14  4.68086890334e-14  6.3928516096e-14  7.10229213958e-14  8.21760754142e-14  1.1642312339e-13  1.5275095463e-13  2.2319600124e-13  3.30691796165e-13  5.18944519544e-13  9.19407959647e-13  2.17050479646e-12  8.50479182465e-12  2.17458799241e-12  9.22150450157e-13  5.17735087804e-13  3.32109492168e-13  2.21884533709e-13  1.58595991701e-13  1.19124679204e-13  9.29433831986e-14  6.67351488509e-14  5.73585060491e-14  4.52949671389e-14  4.62065697199e-14  3.74168105608e-14  3.64157629535e-14  3.69679151334e-14  3.48674698177e-14  2.81513162924e-14  2.42046522556e-14  2.51188755866e-14  3.28796073474e-14  2.47843272032e-14  3.30612934018e-14  2.57435449499e-14  3.15558770158e-14  3.26765613055e-14  2.03747644875e-14  2.8320692267e-14  3.5565540651e-14  2.83557842967e-14  1.68272279203e-14  1.6949699343e-14  2.01454902076e-14  2.3649682735e-14  2.26434058991e-14  3.09712500224e-14  2.74058545369e-14  3.21410357695e-14  2.60825270968e-14  2.74459591822e-14  3.4753375815e-14  2.58326407921e-14  2.71807963611e-14  2.42557738412e-14  2.38517848973e-14  1.98574902652e-14  2.24520230566e-14  2.79680775142e-14  2.6888582691e-14  2.0271685155e-14  2.50208563961e-14  1.82713485596e-14  2.40579743963e-14  2.26284929003e-14  1.98542452351e-14  2.53658168758e-14  2.23422140629e-14  2.89406527463e-14  2.08997745492e-14  2.6914836209e-14  1.69804739831e-14  2.67022653913e-14  3.03713062482e-14  2.77969653684e-14  2.90803109297e-14  2.24728495404e-14  1.97982488771e-14  2.36248461054e-14  2.66323110391e-14  2.31771995771e-14  1.81369839764e-14
 1.83692961936e-14  2.17550411952e-14  3.04313697681e-14  2.94712473813e-14  2.54176661246e-14  2.24220633314e-14  2.33992677225e-14  2.36722746497e-14  2.90641650609e-14  2.98873537039e-14  3.36281119404e-14  3.40907202739e-14  3.5683683402e-14  3.71869874968e-14  5.02530337887e-14  5.1505469513e-14  6.09172491807e-14  6.56976800108e-14  9.10709861197e-14  1.24452016912e-13  1.58433126558e-13  2.2316737594e-13  3.28898661577e-13  5.21095801876e-13  9.18381223558e-13  2.17458799241e-12  8.52283986057e-12  2.17656049647e-12  9.16994877426e-13  5.16516770211e-13  3.28354475133e-13  2.34926839926e-13  1.6444875392e-13  1.19718935182e-13  9.47476071058e-14  7.73670668683e-14  6.2058610428e-14  5.56148994054e-14  4.25717218861e-14  3.87091878866e-14  3.05275208068e-14  3.35002111799e-14  2.96385031254e-14  2.78427314123e-14  2.67685132467e-14  2.82610957866e-14  2.48706017946e-14  2.56153681837e-14  2.98154857786e-14  2.23671674982e-14  2.37686481396e-14  2.72810089832e-14  2.63208233728e-14  2.95841137787e-14  2.13142368699e-14  2.31543482695e-14  2.09619628674e-14  1.91571243763e-14  2.01601045229e-14  2.0375952477e-14  2.82879822969e-14  3.41058287723e-14  2.91877802723e-14  2.15916588397e-14  2.88053305836e-14  3.16659371362e-14  3.07429849848e-14  2.87879485793e-14  2.26286158728e-14  2.38092731039e-14  2.62413154955e-14  2.64290392433e-14  3.0673519002e-14  2.69200222139e-14  2.17263748791e-14  2.21247025839e-14  2.63601801445e-14  2.60814189293e-14  2.22864484839e-14  2.59655894186e-14  2.49197432829e-14  2.41039357047e-14  2.60615347322e-14  2.41947213072e-14  3.41874393393e-14  2.26272337927e-14  2.960136612e-14  2.55913445195e-14  3.25042891034e-14  2.3634468665e-14  2.14268396882e-14  2.73887254295e-14  2.99988391829e-14  2.63650464833e-14  2.18310131366e-14  2.4585811146e-14
 2.27476145635e-14  2.762399306e-14  2.6057349297e-14  3.23001548826e-14  2.70293291411e-14  2.07251918247e-14  2.51415341739e-14  2.6174384373e-14  3.18664838664e-14  3.26109350637e-14  3.12712249482e-14  3.33280394051e-14  3.49541228516e-14  3.34629959799e-14  4.12097563974e-14  4.36535571153e-14  5.10972705684e-14  5.50857505436e-14  7.11329485379e-14  9.47246389652e-14  1.20999480542e-13  1.55936495641e-13  2.24709746789e-13  3.31629488509e-13  5.12862001975e-13  9.22150450157e-13  2.17656049647e-12  8.50237560061e-12  2.17696668635e-12  9.17562986844e-13  5.16046913144e-13  3.29179544697e-13  2.29208989655e-13  1.6702642534e-13  1.17993106458e-13  8.70370858086e-14  7.05682805987e-14  6.36713266791e-14  5.16688060896e-14  4.03661030664e-14  4.34593069672e-14  4.21402197345e-14  3.10450872996e-14  3.18585199516e-14  2.27586618805e-14  2.7369461349e-14  2.26248244868e-14  3.03189641574e-14  3.23526620521e-14  3.35749430982e-14  2.62867870042e-14  2.41216834317e-14  2.05237012967e-14  2.09087153268e-14  2.89673232308e-14  2.64257046847e-14  2.8353676824e-14  2.99175034148e-14  2.47448558535e-14  2.88189904677e-14  3.00141355952e-14  2.77660487709e-14  2.08938334309e-14  2.97795032934e-14  2.23843434873e-14  2.38407891574e-14  1.95913372059e-14  3.07537226046e-14  2.6880607252e-14  2.98461002626e-14  2.66374006601e-14  2.82790982218e-14  2.5388109693e-14  2.90876264397e-14  2.58721458415e-14  2.86574186983e-14  2.6047269516e-14  2.45552268334e-14  2.45191937486e-14  3.01201730386e-14  1.78264718074e-14  1.73265737947e-14  2.71017072539e-14  2.92222551899e-14  3.37309502682e-14  3.05301865554e-14  2.7703787618e-14  3.11497856969e-14  1.63814243139e-14  2.18766183303e-14  2.34881254094e-14  3.02070175668e-14  3.34940983928e-14  3.0596524628e-14  2.98776905454e-14  1.61251787293e-14
 2.4471590533e-14  2.89272299097e-14  2.51900786367e-14  2.67735121123e-14  2.30577619651e-14  2.60264492063e-14  2.84141833191e-14  2.53113344091e-14  1.89994499615e-14  2.28373913176e-14  2.52189737213e-14  2.32879488272e-14  2.6857029559e-14  3.1264834881e-14  3.5145091176e-14  3.41175050473e-14  4.06961599446e-14  4.89833897053e-14  5.59781886758e-14  8.17475315469e-14  1.02609713241e-13  1.11363092449e-13  1.5574450942e-13  2.29247545839e-13  3.27297324412e-13  5.17735087804e-13  9.16994877426e-13  2.17696668635e-12  8.53294492748e-12  2.17918129165e-12  9.2431780039e-13  5.160690569e-13  3.26694295456e-13  2.25056778041e-13  1.58804022055e-13  1.18595395331e-13  9.24916578139e-14  7.38653256114e-14  6.01574803607e-14  5.35370127444e-14  4.91882246385e-14  4.25113941105e-14  2.9592858519e-14  3.41416039196e-14  2.71354099977e-14  3.9045147686e-14  2.50003138558e-14  3.23308613361e-14  3.4644968779e-14  3.67676688124e-14  2.84206687439e-14  2.71142714291e-14  2.65443313741e-14  3.01757764723e-14  3.15742340188e-14  2.56264117531e-14  2.41649792751e-14  2.33406551651e-14  1.99900521505e-14  2.12102913953e-14  2.63002477765e-14  2.60065496917e-14  2.33486190479e-14  3.10958235377e-14  2.0503368749e-14  2.09774197643e-14  2.34217857521e-14  2.75238294844e-14  2.35664635281e-14  2.43053199872e-14  2.36832328197e-14  2.76295702689e-14  2.8144858666e-14  3.19391310391e-14  2.42574484142e-14  2.83446697841e-14  2.82381474369e-14  2.62913045908e-14  3.0166766181e-14  3.27558669622e-14  1.69413372235e-14  2.14819806621e-14  2.65688734555e-14  2.81555550074e-14  3.32681520667e-14  2.48082329102e-14  2.17468979416e-14  2.62367980332e-14  1.72062305937e-14  1.8634948268e-14  2.93978767793e-14  3.05371067019e-14  2.2612125255e-14  2.39852863773e-14  2.70729094035e-14  2.08836879336e-14
 2.8942312068e-14  2.67173120496e-14  2.81687094939e-14  2.67299312146e-14  2.41859346752e-14  2.21374393211e-14  3.24976470951e-14  2.56732924802e-14  2.39462518928e-14  2.67598667387e-14  2.83701314724e-14  2.57985674401e-14  2.31234416873e-14  3.11995274978e-14  3.71360951488e-14  3.50044203285e-14  4.33407568523e-14  4.63638464989e-14  5.41739823644e-14  6.37352821425e-14  7.31291133725e-14  8.57960888428e-14  1.15344694589e-13  1.60396814722e-13  2.32471998536e-13  3.32109492168e-13  5.16516770211e-13  9.17562986844e-13  2.17918129165e-12  8.49602389677e-12  2.17067110531e-12  9.24799720182e-13  5.2031564907e-13  3.35480164911e-13  2.27404725532e-13  1.64849446971e-13  1.19084957578e-13  9.04193743381e-14  6.8331431694e-14  5.68766134951e-14  4.95809142614e-14  4.74542729399e-14  3.2493831889e-14  3.33532809225e-14  3.72863739774e-14  3.1747485004e-14  3.16544069113e-14  2.94904641297e-14  2.34437450352e-14  2.3534671444e-14  3.20290181789e-14  2.7983761004e-14  2.99363495809e-14  3.31599209884e-14  2.97219116695e-14  3.27728284023e-14  2.9157161915e-14  2.36157183514e-14  1.70688098927e-14  2.02438683475e-14  2.53799709924e-14  2.42199714752e-14  2.58675782376e-14  2.71298784001e-14  2.86803901612e-14  2.79761064932e-14  2.83467653458e-14  2.47727344382e-14  2.65835964936e-14  2.18822852796e-14  2.09748547397e-14  3.00194618063e-14  2.97383628803e-14  3.48508642681e-14  2.39346388816e-14  2.68415001918e-14  2.5822709398e-14  2.59775236972e-14  2.93291665696e-14  2.98129434231e-14  2.63029281164e-14  2.50894599493e-14  2.3972405328e-14  2.72038977608e-14  2.57557380703e-14  2.52175903516e-14  2.58101734366e-14  2.81979265784e-14  2.34045413712e-14  2.1082713938e-14  1.65373143953e-14  3.05481702521e-14  2.50468450119e-14  2.46708803245e-14  3.02428949224e-14  2.72039577525e-14
 2.62540038851e-14  2.04834892403e-14  2.18288528747e-14  1.93586999775e-14  2.53094261754e-14  1.88634704479e-14  2.31205722643e-14  2.56154058625e-14  2.43823421734e-14  2.56784040082e-14  1.71614890478e-14  2.44408079111e-14  2.21936769717e-14  2.09599440837e-14  2.88768177508e-14  3.57838166254e-14  3.68006777677e-14  4.31290316941e-14  4.7413743228e-14  4.94711731354e-14  6.24327051353e-14  6.97264691122e-14  8.82218574891e-14  1.17926950358e-13  1.64583535552e-13  2.21884533709e-13  3.28354475133e-13  5.16046913144e-13  9.2431780039e-13  2.17067110531e-12  8.50527315921e-12  2.17025892048e-12  9.13713237008e-13  5.15975015339e-13  3.29810831132e-13  2.29968651849e-13  1.60566216359e-13  1.23030706193e-13  9.41238106286e-14  7.41953244753e-14  5.50457857139e-14  4.96961921705e-14  4.17184031213e-14  3.77325532778e-14  3.54441373198e-14  3.38734501176e-14  3.189289084e-14  3.3021120821e-14  2.7232606857e-14  2.67877798086e-14  3.66433877844e-14  2.69069524763e-14  2.9860884041e-14  3.41696739802e-14  3.08732756969e-14  2.47791380889e-14  2.65316647005e-14  2.90455817154e-14  2.49786709487e-14  2.2495719259e-14  2.30779925888e-14  2.35458298518e-14  2.07635616685e-14  2.84088992069e-14  2.20216506257e-14  2.43630554612e-14  2.64071520625e-14  2.83163235751e-14  2.69118111725e-14  2.40462278827e-14  2.50456850843e-14  2.57826685969e-14  2.22091921826e-14  3.21852723776e-14  2.53063553225e-14  2.04781621914e-14  2.11584390878e-14  2.16163663185e-14  2.87868106052e-14  3.51030460388e-14  2.82409886277e-14  3.24404552318e-14  3.03753365894e-14  2.67227323121e-14  2.03427019045e-14  2.14128096018e-14  2.43416314724e-14  2.79768768238e-14  2.49502927515e-14  2.18442428702e-14  2.30103920851e-14  2.41743019275e-14  3.11791712417e-14  3.27126223383e-14  3.01392847071e-14  2.56715808837e-14
 2.54654480558e-14  2.19417096252e-14  2.76689191423e-14  2.53869894328e-14  2.77534126984e-14  1.65449522859e-14  3.40398659264e-14  2.49414423861e-14  1.79047715757e-14  3.07826241116e-14  2.83983630808e-14  2.32871596072e-14  2.0889716051e-14  2.96409676573e-14  3.07675412269e-14  3.21162215725e-14  3.91807881425e-14  2.94590312458e-14  3.86833737729e-14  4.24590758238e-14  4.78705014315e-14  5.24474590519e-14  6.60718355966e-14  8.91686157536e-14  1.13850841678e-13  1.58595991701e-13  2.34926839926e-13  3.29179544697e-13  5.160690569e-13  9.24799720182e-13  2.17025892048e-12  8.51967648396e-12  2.18028366987e-12  9.20621893977e-13  5.20461471445e-13  3.26618867736e-13  2.25636589943e-13  1.66043334472e-13  1.22739064311e-13  1.03061293591e-13  7.32669682013e-14  6.16237627118e-14  4.79531353837e-14  4.87963409238e-14  4.30911829391e-14  3.62530979044e-14  3.08413567974e-14  3.199405134e-14  3.58870051935e-14  3.19156022624e-14  2.30534340955e-14  1.83421722854e-14  2.99563258852e-14  3.19298983139e-14  2.93456676041e-14  2.29087968353e-14  2.57568316481e-14  2.8104314339e-14  3.17557943454e-14  2.75098630094e-14  2.92491656303e-14  2.73307956687e-14  2.2902839962e-14  3.08193198739e-14  2.20886001538e-14  1.82407049742e-14  2.18719620852e-14  2.34232806567e-14  1.76198655737e-14  2.60697852711e-14  2.23388047433e-14  2.5645341214e-14  2.48091741615e-14  2.82485451889e-14  1.84233235082e-14  2.74582902464e-14  2.48625319374e-14  2.13153410164e-14  2.69011315474e-14  3.09599995523e-14  2.18294717336e-14  2.5356151137e-14  2.93365762827e-14  2.58627024295e-14  2.91110854736e-14  2.48752111992e-14  2.92143890498e-14  2.5249901483e-14  2.6735759825e-14  2.20293288618e-14  2.07966987383e-14  2.00527676312e-14  3.03531431313e-14  3.04369765495e-14  2.57672284137e-14  2.28232745533e-14
 2.7995958773e-14  2.80291439854e-14  2.62107269438e-14  2.01835045485e-14  2.47991083693e-14  2.51490844085e-14  3.53240984609e-14  2.19049568506e-14  2.22195981964e-14  3.16962671234e-14  2.88402865804e-14  2.85006254511e-14  2.64844862231e-14  2.98067936224e-14  3.05876298127e-14  3.90125315962e-14  2.70768984548e-14  2.81904044454e-14  3.18373556308e-14  3.75939627956e-14  5.112738366e-14  4.88219877195e-14  6.25092781205e-14  7.31658244194e-14  9.29299083967e-14  1.19124679204e-13  1.6444875392e-13  2.29208989655e-13  3.26694295456e-13  5.2031564907e-13  9.13713237008e-13  2.18028366987e-12  8.52602357936e-12  2.17527600625e-12  9.2020826057e-13  5.12284035121e-13  3.28704461738e-13  2.24667743784e-13  1.64038687932e-13  1.22481058243e-13  9.77684472252e-14  7.4766272388e-14  6.02551832369e-14  4.80566934655e-14  4.95884154441e-14  3.91859433076e-14  3.72009954407e-14  2.84892292783e-14  3.22178389439e-14  2.91158944734e-14  2.73958151746e-14  2.4460427759e-14  2.48555729274e-14  2.52979445698e-14  2.5108340284e-14  2.49250135024e-14  2.27381547801e-14  2.64804604626e-14  2.05618725081e-14  2.85229062762e-14  3.16133085591e-14  2.72352336846e-14  3.15598589769e-14  3.12957716892e-14  2.09718146068e-14  2.14269316491e-14  2.42182008984e-14  3.20018363904e-14  3.01565955162e-14  2.23555970188e-14  2.68230921446e-14  1.93850209902e-14  2.52234130351e-14  2.12807057147e-14  1.78107360619e-14  2.71572655931e-14  2.71769567806e-14  2.41407124056e-14  2.64496925941e-14  3.02064536946e-14  2.50457643225e-14  2.48099180036e-14  2.69670432708e-14  2.35142781831e-14  3.1794726075e-14  2.80024482268e-14  1.99234198192e-14  2.68960243616e-14  2.47266322987e-14  2.4391656649e-14  1.89454518531e-14  1.70696285385e-14  2.44781108838e-14  1.91025827207e-14  2.00001526568e-14  2.63373067498e-14
 2.72203815292e-14  2.9722130873e-14  2.271208249e-14  2.41859333713e-14  2.76137993533e-14  2.41436088635e-14  2.83722336674e-14  2.71713741665e-14  2.68250908275e-14  3.27267213327e-14  2.37678364735e-14  2.39817990069e-14  2.41719420741e-14  2.73244355839e-14  3.17900948744e-14  2.62438836829e-14  2.49970683618e-14  3.10953855507e-14  2.43925353415e-14  3.21988488377e-14  4.20152486511e-14  3.88511844067e-14  4.40014009393e-14  5.82256471042e-14  7.74726997939e-14  9.29433831986e-14  1.19718935182e-13  1.6702642534e-13  2.25056778041e-13  3.35480164911e-13  5.15975015339e-13  9.20621893977e-13  2.17527600625e-12  8.51931657834e-12  2.17407351619e-12  9.25517989565e-13  5.22638568994e-13  3.27715511483e-13  2.25433458883e-13  1.61481769442e-13  1.21034711525e-13  8.89428244997e-14  6.67155721611e-14  5.78702844581e-14  5.08143945779e-14  4.31717663965e-14  4.44640869222e-14  4.13835103345e-14  2.77304669276e-14  3.39650522303e-14  2.58283596641e-14  2.31286418439e-14  2.45297406105e-14  2.56614986965e-14  3.3582802666e-14  2.42717146847e-14  2.20596694604e-14  2.62134268566e-14  2.22793661415e-14  2.72001606473e-14  2.59741939118e-14  2.52533323011e-14  2.80259543012e-14  2.51954821425e-14  2.02593448483e-14  2.21857684069e-14  2.9813054029e-14  3.05624551046e-14  2.98927626882e-14  3.20531950979e-14  2.47163787308e-14  2.33827999107e-14  2.69017258358e-14  2.95123907158e-14  2.64971317837e-14  2.68125043867e-14  2.27586138862e-14  1.87507235765e-14  2.02937312125e-14  2.61914358887e-14  2.88124811857e-14  2.15028514696e-14  2.15103142813e-14  2.82194058019e-14  2.65397521228e-14  2.45895941304e-14  2.06567615711e-14  2.38566345954e-14  2.86609817785e-14  1.96323342197e-14  1.81220365891e-14  2.19203889938e-14  2.58641144436e-14  2.42781206533e-14  2.18510179282e-14  2.02768396832e-14
 2.12758033054e-14  2.56619308101e-14  2.46910319313e-14  2.27133241068e-14  3.54603142316e-14  3.06066851076e-14  2.41858978329e-14  2.62420142816e-14  2.46615236067e-14  3.19004393945e-14  2.73351793219e-14  2.66261096977e-14  2.78798207564e-14  2.91557235749e-14  2.83583556376e-14  2.85786373871e-14  2.6425791143e-14  2.87321249764e-14  2.83255893412e-14  3.17188629055e-14  3.52417607162e-14  3.85522579417e-14  3.79202678528e-14  5.05423861193e-14  5.81387577289e-14  6.67351488509e-14  9.47476071058e-14  1.17993106458e-13  1.58804022055e-13  2.27404725532e-13  3.29810831132e-13  5.20461471445e-13  9.2020826057e-13  2.17407351619e-12  8.52833336516e-12  2.17812627025e-12  9.24168752858e-13  5.22294888269e-13  3.32200448119e-13  2.18419233788e-13  1.62106387574e-13  1.21941793083e-13  8.93049320388e-14  7.27305115286e-14  5.43339494027e-14  4.9013565286e-14  4.31939328783e-14  3.7198486372e-14  3.6319897485e-14  3.39063044103e-14  3.45896347466e-14  2.25716127354e-14  2.72569451383e-14  2.67244631708e-14  3.44010899818e-14  2.67081599639e-14  2.29449897376e-14  2.3506031713e-14  2.39360709698e-14  3.27268320545e-14  2.30030970874e-14  1.81920640474e-14  2.62601558453e-14  3.15763715643e-14  2.27574797545e-14  1.9570680939e-14  2.78212573156e-14  2.80240275392e-14  2.73325494058e-14  2.54692389122e-14  2.53742671978e-14  2.02520187578e-14  2.66708426119e-14  2.67609900687e-14  2.98190236474e-14  3.09334853716e-14  2.30243881687e-14  2.37591169574e-14  2.18466249688e-14  2.4016650649e-14  2.84423238473e-14  2.63782164164e-14  2.5870222252e-14  2.69873872584e-14  2.59257340122e-14  1.57488386458e-14  2.09082993307e-14  2.56417212315e-14  1.96747726632e-14  2.17649549495e-14  2.02872076369e-14  1.99527736472e-14  2.15455864102e-14  2.40571384535e-14  2.6257329424e-14  2.69919396526e-14
 2.23175232568e-14  2.78008964542e-14  1.96300481948e-14  2.14419525323e-14  2.65632120015e-14  2.95532590843e-14  2.82081479367e-14  2.57380477819e-14  2.04718623869e-14  2.96925207231e-14  2.78236402664e-14  2.48629470461e-14  2.6188686561e-14  2.80430519934e-14  3.40724624096e-14  2.64796031888e-14  3.07247695992e-14  3.21305681059e-14  2.78928396821e-14  2.86315301086e-14  4.10633468856e-14  3.82231172387e-14  3.98829541089e-14  4.60448804576e-14  5.49532673975e-14  5.73585060491e-14  7.73670668683e-14  8.70370858086e-14  1.18595395331e-13  1.64849446971e-13  2.29968651849e-13  3.26618867736e-13  5.12284035121e-13  9.25517989565e-13  2.17812627025e-12  8.50192302655e-12  2.1740641239e-12  9.19407948831e-13  5.14717504355e-13  3.34732793986e-13  2.21906506205e-13  1.59977407051e-13  1.19290080398e-13  9.16031413564e-14  7.24714691821e-14  5.75370500135e-14  5.00719210838e-14  4.10901402754e-14  4.31671892146e-14  3.94103764066e-14  3.66850407505e-14  2.90751564836e-14  3.55961379971e-14  3.33702646937e-14  2.58005419305e-14  2.69674838128e-14  2.93795945614e-14  2.93160784211e-14  2.40027853717e-14  3.51649838276e-14  3.19164577561e-14  2.52320516346e-14  2.24673542127e-14  2.29313671719e-14  2.72782322835e-14  2.10191003539e-14  2.00606907901e-14  2.69172220392e-14  2.83812613714e-14  2.69357192121e-14  2.85297844024e-14  2.78737282895e-14  2.40130650176e-14  2.24783668317e-14  3.19237151195e-14  2.55056374565e-14  2.68887454102e-14  2.41189497395e-14  2.21052893779e-14  2.20940140785e-14  2.08547473722e-14  2.58880499677e-14  1.99645620433e-14  2.52296576797e-14  2.5401767243e-14  1.59559548218e-14  2.27062984326e-14  3.08104730894e-14  2.61525026013e-14  2.38549276954e-14  3.3076619737e-14  3.35738632381e-14  3.34677690128e-14  2.69267528338e-14  2.48580755725e-14  2.9296019865e-14
 1.79092025175e-14  3.26319126696e-14  2.35230727129e-14  2.73924287541e-14  2.60552181521e-14  2.8019622615e-14  3.25501668229e-14  3.11594326157e-14  2.34565236381e-14  2.73096366401e-14  2.93566785029e-14  2.64219911467e-14  3.06561411674e-14  2.70694999053e-14  3.20271854022e-14  2.79465014813e-14  3.24697638558e-14  3.20609755041e-14  2.85038425676e-14  3.1207240018e-14  4.61375541509e-14  3.53656643839e-14  3.61944182977e-14  3.80182648851e-14  4.30666105686e-14  4.52949671389e-14  6.2058610428e-14  7.05682805987e-14  9.24916578139e-14  1.19084957578e-13  1.60566216359e-13  2.25636589943e-13  3.28704461738e-13  5.22638568994e-13  9.24168752858e-13  2.1740641239e-12  8.48807389305e-12  2.17390640418e-12  9.17867826193e-13  5.18701618069e-13  3.27777441955e-13  2.26109438763e-13  1.57618483884e-13  1.14068671462e-13  8.56603286587e-14  7.00241445237e-14  5.39924833622e-14  4.65842728894e-14  4.46680174695e-14  4.51187191219e-14  4.10262249773e-14  3.71976421092e-14  3.41402218014e-14  3.39313511807e-14  2.53670442243e-14  2.89854825703e-14  2.81954246702e-14  2.85117084567e-14  2.82979592456e-14  3.05775738333e-14  3.03098628771e-14  2.86310517756e-14  2.50233832293e-14  2.32805518912e-14  2.85309447576e-14  3.04362496362e-14  2.4269869064e-14  2.88019435618e-14  2.62554997089e-14  2.12200164687e-14  2.20769832486e-14  2.23689226118e-14  2.34401924858e-14  2.78035151793e-14  2.47106330122e-14  2.06406905401e-14  2.10266523194e-14  2.51109721175e-14  3.22513366447e-14  2.88626975194e-14  2.52906534899e-14  2.21857298493e-14  2.49289642576e-14  2.63799646813e-14  3.18170410428e-14  2.17322843872e-14  3.03918083199e-14  2.39279538066e-14  3.03276109446e-14  2.54313739913e-14  2.58771144798e-14  2.86628545481e-14  2.9901469845e-14  2.6618811971e-14  2.67901448611e-14  2.48124342132e-14
 2.79423497213e-14  3.18497500769e-14  2.50237375211e-14  2.53979950191e-14  2.34900698712e-14  2.32281502101e-14  2.49077643552e-14  1.81823510698e-14  2.15954386293e-14  2.79142030839e-14  2.84498694981e-14  2.21446671471e-14  2.97342113327e-14  2.96140318128e-14  2.62328236245e-14  2.23479985732e-14  3.22724989938e-14  3.02050782918e-14  2.81945247177e-14  3.18347678583e-14  3.5900414338e-14  3.3865664874e-14  3.38947431174e-14  4.26107846962e-14  4.47755090579e-14  4.62065697199e-14  5.56148994054e-14  6.36713266791e-14  7.38653256114e-14  9.04193743381e-14  1.23030706193e-13  1.66043334472e-13  2.24667743784e-13  3.27715511483e-13  5.22294888269e-13  9.19407948831e-13  2.17390640418e-12  8.49907756473e-12  2.17493176526e-12  9.21075602435e-13  5.16100557231e-13  3.34191046364e-13  2.24110419591e-13  1.55428708647e-13  1.20405502617e-13  8.97829281293e-14  6.9914613394e-14  5.7828695199e-14  5.10271294156e-14  3.93139677423e-14  4.25838549729e-14  3.63624455559e-14  3.0458509673e-14  3.49161109291e-14  2.94228537878e-14  2.64583891334e-14  2.89500976979e-14  3.01536544969e-14  2.43545350864e-14  2.71257026086e-14  2.20161609682e-14  2.77468706508e-14  2.52182334764e-14  2.31626714263e-14  2.25045858014e-14  2.83770894724e-14  2.61122544205e-14  2.57927386345e-14  2.59302033645e-14  2.26255082493e-14  2.54895352948e-14  2.45239267618e-14  2.30156874855e-14  2.21251066388e-14  2.4277421792e-14  2.63525882858e-14  2.77971225728e-14  2.57092735169e-14  2.36389265473e-14  2.7723040313e-14  2.7526175995e-14  2.87103610294e-14  3.23235368677e-14  2.17551104262e-14  2.75612438471e-14  2.46682037339e-14  2.47851968603e-14  2.14030120602e-14  2.70518274159e-14  2.59465210157e-14  3.11889746743e-14  2.6543633974e-14  2.40426431359e-14  2.20919400059e-14  2.84237433747e-14  2.87515617102e-14
 2.59264187086e-14  2.35426622831e-14  2.01757941224e-14  2.15608006381e-14  2.91304703193e-14  2.076625179e-14  2.09435523069e-14  2.45710872979e-14  2.28561015023e-14  2.99277143665e-14  2.13496942265e-14  2.56444417085e-14  1.95903413522e-14  2.24161350666e-14  2.11887015367e-14  2.18274070967e-14  2.69647775421e-14  2.6262796106e-14  2.16477331628e-14  2.63228753226e-14  3.01776827519e-14  3.13216701166e-14  3.4932083426e-14  3.4252281421e-14  3.66887242693e-14  3.74168105608e-14  4.25717218861e-14  5.16688060896e-14  6.01574803607e-14  6.8331431694e-14  9.41238106286e-14  1.22739064311e-13  1.64038687932e-13  2.25433458883e-13  3.32200448119e-13  5.14717504355e-13  9.17867826193e-13  2.17493176526e-12  8.50554187442e-12  2.17368645705e-12  9.2051056332e-13  5.21160424987e-13  3.31138326846e-13  2.28692931242e-13  1.65191205386e-13  1.1803471708e-13  8.6708876388e-14  7.20430139313e-14  5.71146689361e-14  5.10102589121e-14  4.78682409835e-14  3.96323411051e-14  3.93170222245e-14  3.85363315898e-14  2.80230188413e-14  3.28472863455e-14  2.68823145771e-14  3.70496771613e-14  2.91856873515e-14  2.46928336171e-14  2.48979923066e-14  2.92551494228e-14  2.96751909461e-14  2.31882840381e-14  2.8387777925e-14  2.37767088462e-14  2.05099672258e-14  1.49273301337e-14  2.36472646751e-14  2.53240216958e-14  2.69276612854e-14  2.14108907263e-14  2.26303671906e-14  2.57514404074e-14  3.08710862361e-14  2.68537505257e-14  2.94640321119e-14  3.25814641761e-14  2.44776722428e-14  3.02311979733e-14  2.89475446076e-14  3.31056078492e-14  3.46473650735e-14  3.55877769206e-14  2.77972403376e-14  2.67888121778e-14  2.97216934448e-14  2.16563657582e-14  2.01578130643e-14  2.75442817239e-14  2.72202128275e-14  2.01607090847e-14  2.26615689839e-14  2.44831381133e-14  2.72550806111e-14  2.11440565565e-14
 2.41431075523e-14  2.91542335242e-14  2.84230286453e-14  2.12895385004e-14  1.61185145011e-14  2.13483064945e-14  2.14817529129e-14  2.5845527455e-14  2.34198701943e-14  3.00592622532e-14  2.60086015247e-14  2.69853223904e-14  2.53636175585e-14  2.76629201639e-14  2.66473895287e-14  2.32575723701e-14  2.2258099834e-14  2.46636823797e-14  1.92034306764e-14  2.67165618787e-14  2.85591499316e-14  3.25853247889e-14  2.64022311409e-14  3.74224464047e-14  4.10021861201e-14  3.64157629535e-14  3.87091878866e-14  4.03661030664e-14  5.35370127444e-14  5.68766134951e-14  7.41953244753e-14  1.03061293591e-13  1.22481058243e-13  1.61481769442e-13  2.18419233788e-13  3.34732793986e-13  5.18701618069e-13  9.21075602435e-13  2.17368645705e-12  8.51851360062e-12  2.17618494352e-12  9.24536722327e-13  5.19891151516e-13  3.35387933592e-13  2.30548987523e-13  1.60022412126e-13  1.2404971078e-13  9.44934184103e-14  7.65930513995e-14  6.22905600821e-14  5.95953276016e-14  5.05156801784e-14  4.44587834452e-14  3.9193947836e-14  2.89796156425e-14  3.51068221494e-14  2.80359833803e-14  3.07123125541e-14  2.78325163472e-14  2.6318553232e-14  2.77294600213e-14  2.33714045327e-14  2.11842986662e-14  2.54641294407e-14  2.97141901221e-14  3.5021044194e-14  3.22156244561e-14  2.80929108625e-14  2.68107399285e-14  3.45993193564e-14  2.90290010582e-14  2.47870301033e-14  2.29865682432e-14  2.55939354951e-14  1.89812642053e-14  2.01016444405e-14  2.08410838881e-14  2.87917776272e-14  2.96853132382e-14  2.37215093125e-14  2.54423314317e-14  2.35775772022e-14  2.50557385905e-14  2.84652090685e-14  2.41604320368e-14  2.64954827531e-14  2.22395135584e-14  2.40315284707e-14  2.5184887865e-14  2.479984779e-14  2.44490622474e-14  2.42808958826e-14  2.25751570944e-14  1.81040093312e-14  2.18405425113e-14  3.14114473566e-14
 2.31282465049e-14  2.63599008767e-14  3.22367279868e-14  2.75568927752e-14  2.6452428534e-14  2.20896845203e-14  2.58487254251e-14  3.03589352066e-14  2.10724724661e-14  1.90363964018e-14  2.58750914683e-14  1.76578879653e-14  1.74457916591e-14  2.18564469067e-14  2.21972565381e-14  2.19156180812e-14  2.39639404751e-14  2.50998236903e-14  2.14908747842e-14  1.9533107039e-14  2.81371684698e-14  3.44412100942e-14  2.85159324395e-14  3.15610130159e-14  3.81614541399e-14  3.69679151334e-14  3.05275208068e-14  4.34593069672e-14  4.91882246385e-14  4.95809142614e-14  5.50457857139e-14  7.32669682013e-14  9.77684472252e-14  1.21034711525e-13  1.62106387574e-13  2.21906506205e-13  3.27777441955e-13  5.16100557231e-13  9.2051056332e-13  2.17618494352e-12  8.50396303988e-12  2.17553002419e-12  9.25031593696e-13  5.15796206814e-13  3.29715692139e-13  2.25313869662e-13  1.62002986401e-13  1.19887426326e-13  9.01467957741e-14  6.60675972851e-14  5.96314919721e-14  4.69569280501e-14  4.45217690854e-14  4.30926240941e-14  3.0937197014e-14  2.61176783255e-14  2.91412090302e-14  3.16176813502e-14  2.45050302207e-14  2.81708918967e-14  2.97524926634e-14  3.13506757471e-14  2.9115743981e-14  3.48407735493e-14  3.31622108017e-14  2.71999620068e-14  3.67042738476e-14  2.42052646189e-14  2.52350631638e-14  3.11255382189e-14  2.45676857215e-14  2.76028896494e-14  2.34090087533e-14  1.83816056896e-14  3.18855516606e-14  2.32207916002e-14  3.03634250735e-14  2.66403538145e-14  2.74845685605e-14  2.19837973233e-14  3.63358405761e-14  2.74828161018e-14  2.26276144301e-14  2.57590608509e-14  2.04419819962e-14  2.12432293232e-14  2.2162479321e-14  1.889133586e-14  2.05498135012e-14  1.94758571962e-14  1.46289281166e-14  1.7707216393e-14  2.19010311204e-14  2.85067486711e-14  2.10629438656e-14  2.54804803182e-14
 2.50865657027e-14  2.83913615522e-14  2.05887526784e-14  2.44926095339e-14  1.84090119692e-14  1.71800776909e-14  2.2880643062e-14  2.94501021664e-14  2.41971538049e-14  2.38386213243e-14  1.87217984334e-14  1.93792978914e-14  2.33115327666e-14  2.76832837605e-14  1.99516579703e-14  2.07704378492e-14  1.95361307974e-14  2.83613155853e-14  2.65828223719e-14  2.51967491953e-14  2.43664296832e-14  2.67853189778e-14  2.08633003344e-14  2.36550190955e-14  3.34581212769e-14  3.48674698177e-14  3.35002111799e-14  4.21402197345e-14  4.25113941105e-14  4.74542729399e-14  4.96961921705e-14  6.16237627118e-14  7.4766272388e-14  8.89428244997e-14  1.21941793083e-13  1.59977407051e-13  2.26109438763e-13  3.34191046364e-13  5.21160424987e-13  9.24536722327e-13  2.17553002419e-12  8.49112279478e-12  2.17084654067e-12  9.16557680007e-13  5.16882371824e-13  3.26032216536e-13  2.26592946725e-13  1.59085853282e-13  1.11349862424e-13  8.70676051675e-14  7.57576251745e-14  6.16316542852e-14  5.64864106996e-14  4.41252041614e-14  3.73108873918e-14  3.48948051738e-14  3.33285147129e-14  3.51007282565e-14  2.9831849854e-14  3.05125567729e-14  2.68688567317e-14  2.56198967429e-14  2.93635367245e-14  2.44659490831e-14  3.32463953812e-14  3.12970269283e-14  2.82540919011e-14  2.1693435709e-14  2.5016692938e-14  2.45985054368e-14  2.16343778646e-14  2.36907395944e-14  1.97468596511e-14  2.38317826843e-14  3.31510556647e-14  2.74857769266e-14  2.60773673201e-14  3.18796216246e-14  2.52804023775e-14  2.65646913048e-14  3.06025619182e-14  2.84214808234e-14  2.61624092587e-14  2.01178355313e-14  2.64727524588e-14  2.74545719308e-14  2.8953725506e-14  2.12744699063e-14  2.63936198967e-14  2.50785262329e-14  2.47609182928e-14  2.47156228086e-14  1.92410993563e-14  2.39120818833e-14  2.36435476651e-14  2.75270989176e-14
 2.79036715358e-14  2.02942934226e-14  2.76750238965e-14  2.77200054703e-14  2.60873246506e-14  2.53049257853e-14  2.44885026614e-14  2.4153721291e-14  1.79503055035e-14  2.55527135146e-14  2.41596008589e-14  2.32730251016e-14  2.77965401993e-14  2.71417451393e-14  2.18444667291e-14  2.32594481676e-14  1.78733485346e-14  1.938256303e-14  1.99428624364e-14  2.77348727102e-14  2.35533281315e-14  2.93301204199e-14  2.4281096276e-14  2.57443809766e-14  2.99944095758e-14  2.81513162924e-14  2.96385031254e-14  3.10450872996e-14  2.9592858519e-14  3.2493831889e-14  4.17184031213e-14  4.79531353837e-14  6.02551832369e-14  6.67155721611e-14  8.93049320388e-14  1.19290080398e-13  1.57618483884e-13  2.24110419591e-13  3.31138326846e-13  5.19891151516e-13  9.25031593696e-13  2.17084654067e-12  8.49985031467e-12  2.17763865985e-12  9.22815238361e-13  5.2075213112e-13  3.3283258609e-13  2.22901478615e-13  1.63029091464e-13  1.11909742155e-13  9.24975085529e-14  7.9885528439e-14  6.0951413178e-14  5.2403518967e-14  4.29792152496e-14  3.03984817913e-14  3.10812731449e-14  3.81258278351e-14  3.42077757905e-14  2.71478892181e-14  2.54140721444e-14  2.81598590832e-14  2.74324483285e-14  2.85604259026e-14  3.04949634089e-14  2.59737046843e-14  2.98406621252e-14  2.4838188229e-14  2.92498109454e-14  2.66500077716e-14  2.47154132694e-14  2.64715476535e-14  1.87789660024e-14  2.69103313796e-14  3.03321341545e-14  2.3636805953e-14  2.56102145774e-14  1.96282466338e-14  1.88503825956e-14  2.70438144944e-14  3.21513106781e-14  2.7413523279e-14  2.2648600207e-14  2.51011693505e-14  2.83376697677e-14  2.29803797987e-14  2.59812224767e-14  2.05454388074e-14  2.31458425388e-14  2.36723581687e-14  3.02219496226e-14  3.01644942069e-14  2.46281087285e-14  2.73506700756e-14  2.33132178924e-14  2.88813425258e-14
 2.16384892293e-14  2.28814746741e-14  2.35435754199e-14  1.90462651499e-14  2.62548850563e-14  1.95986164451e-14  2.62555500257e-14  2.81492424361e-14  2.62455402817e-14  2.66726175061e-14  1.87820165527e-14  2.26118509745e-14  2.55584742496e-14  1.88787831296e-14  2.65001801721e-14  2.848206971e-14  1.65918382683e-14  2.51773463277e-14  2.29921274817e-14  1.94025284825e-14  2.63199819687e-14  2.62524801223e-14  2.35680069903e-14  3.15939217286e-14  3.06806023366e-14  2.42046522556e-14  2.78427314123e-14  3.18585199516e-14  3.41416039196e-14  3.33532809225e-14  3.77325532778e-14  4.87963409238e-14  4.80566934655e-14  5.78702844581e-14  7.27305115286e-14  9.16031413564e-14  1.14068671462e-13  1.55428708647e-13  2.28692931242e-13  3.35387933592e-13  5.15796206814e-13  9.16557680007e-13  2.17763865985e-12  8.49987295941e-12  2.17028447994e-12  9.27056816025e-13  5.20540428418e-13  3.2775701096e-13  2.27982419975e-13  1.53101680567e-13  1.25769755992e-13  9.18462324896e-14  7.19875808828e-14  6.16927869927e-14  4.72820146708e-14  4.38279183643e-14  2.9234645865e-14  3.457154648e-14  2.68685177688e-14  1.8795639824e-14  3.05665807779e-14  2.84620972675e-14  2.51485066323e-14  2.93523018105e-14  3.00682683901e-14  2.90442106472e-14  2.92142946233e-14  2.55576576401e-14  2.93215898728e-14  3.10243461574e-14  3.33195593704e-14  3.17528073012e-14  2.96160028451e-14  2.69983213415e-14  2.16370468602e-14  2.06809033569e-14  2.41092482927e-14  2.07039680903e-14  1.85530036979e-14  2.44981764822e-14  2.82849380239e-14  2.5982528659e-14  2.41497998096e-14  1.92340966552e-14  2.53994044336e-14  2.46023187671e-14  2.52977186399e-14  2.44018258418e-14  2.23402379045e-14  2.70478330368e-14  2.60800745426e-14  1.98586214008e-14  2.55446362609e-14  1.54766870601e-14  2.33115947002e-14  2.56359086345e-14
 2.09975926843e-14  2.4732791197e-14  3.07174811925e-14  2.56571534205e-14  2.24007635147e-14  1.8955968794e-14  2.29823497636e-14  2.28120840937e-14  3.30804207752e-14  3.04344795441e-14  1.99516711962e-14  1.60977076867e-14  2.38768898467e-14  1.92390934474e-14  2.59995500974e-14  2.20315768483e-14  2.39732122588e-14  3.10092043514e-14  2.35707427979e-14  2.59273815379e-14  3.03421558468e-14  2.76809266318e-14  2.92423305347e-14  2.40788856492e-14  2.51621351403e-14  2.51188755866e-14  2.67685132467e-14  2.27586618805e-14  2.71354099977e-14  3.72863739774e-14  3.54441373198e-14  4.30911829391e-14  4.95884154441e-14  5.08143945779e-14  5.43339494027e-14  7.24714691821e-14  8.56603286587e-14  1.20405502617e-13  1.65191205386e-13  2.30548987523e-13  3.29715692139e-13  5.16882371824e-13  9.22815238361e-13  2.17028447994e-12  8.515283455e-12  2.174955184e-12  9.20597434214e-13  5.09016012905e-13  3.33972178291e-13  2.18345218503e-13  1.57728769879e-13  1.17702634897e-13  9.12169423794e-14  8.25439947949e-14  5.65582480667e-14  4.84129642964e-14  3.92190575418e-14  3.88608510717e-14  3.02685870859e-14  2.75969675351e-14  3.58531309451e-14  3.07946797423e-14  2.62286077229e-14  2.50105570268e-14  2.67355425687e-14  2.52262669643e-14  2.85452822234e-14  2.35108909497e-14  3.21334639034e-14  2.29025647062e-14  2.88336386359e-14  3.27993883347e-14  2.84980672408e-14  1.82073837409e-14  2.26676822068e-14  2.17461513763e-14  2.0823497912e-14  2.06406035209e-14  1.82939310324e-14  2.5221008554e-14  3.08951377207e-14  2.58841730758e-14  2.72566901223e-14  1.87540522534e-14  2.90759319835e-14  2.23094875997e-14  2.89713934277e-14  2.09165269105e-14  2.25408410557e-14  2.19822396676e-14  2.91285992573e-14  2.24715530966e-14  2.24032356972e-14  1.52598903686e-14  2.04831202462e-14  2.4918596171e-14
 2.37330315288e-14  2.71372164938e-14  3.22556994309e-14  2.28216426101e-14  2.69370232019e-14  1.93735237285e-14  3.03736944011e-14  2.80494724411e-14  3.13201412063e-14  2.81674696317e-14  2.28436621545e-14  2.15085100007e-14  2.5863076651e-14  2.69564116452e-14  2.74568485061e-14  2.79502803235e-14  2.48901624678e-14  2.81556203469e-14  2.13224170198e-14  2.85055922832e-14  2.59513511838e-14  2.23304133104e-14  2.75335374893e-14  2.71041595475e-14  2.87838360367e-14  3.28796073474e-14  2.82610957866e-14  2.7369461349e-14  3.9045147686e-14  3.1747485004e-14  3.38734501176e-14  3.62530979044e-14  3.91859433076e-14  4.31717663965e-14  4.9013565286e-14  5.75370500135e-14  7.00241445237e-14  8.97829281293e-14  1.1803471708e-13  1.60022412126e-13  2.25313869662e-13  3.26032216536e-13  5.2075213112e-13  9.27056816025e-13  2.174955184e-12  8.51327042401e-12  2.18166983962e-12  9.21192145793e-13  5.21711064059e-13  3.31178096723e-13  2.25710794937e-13  1.58973516676e-13  1.17329937007e-13  9.71406867845e-14  7.7081563894e-14  6.29544273563e-14  4.92298539535e-14  5.045193995e-14  4.07308157702e-14  4.45581018566e-14  3.86383317394e-14  2.92707156649e-14  2.65047687295e-14  2.63150356927e-14  2.86765751621e-14  2.81249629739e-14  3.00330663126e-14  2.38729380933e-14  2.87606001265e-14  2.33760778135e-14  2.51984234496e-14  3.46793633898e-14  2.99454926265e-14  1.97889452972e-14  3.47761575392e-14  2.68683437236e-14  2.62351607888e-14  2.60810124136e-14  2.39275810722e-14  3.02592447932e-14  2.79915341437e-14  3.15682407164e-14  2.55625655262e-14  2.73249125892e-14  2.72423731811e-14  3.32513235698e-14  2.68837661516e-14  2.29973837052e-14  2.80348142588e-14  3.06753948613e-14  2.5271267945e-14  2.25620668898e-14  2.64749395055e-14  2.30591026269e-14  2.89441221172e-14  3.413541308e-14
 3.17294390228e-14  2.28359960042e-14  2.90348616967e-14  2.77801641787e-14  3.09609112373e-14  2.71622789475e-14  2.9738261034e-14  2.7429460152e-14  3.04907237866e-14  2.81698077448e-14  2.90066707655e-14  2.79852379078e-14  2.70411001454e-14  2.9492077827e-14  2.2288556149e-14  2.63923208918e-14  2.19985715624e-14  2.8844521038e-14  2.8202305851e-14  3.2211243571e-14  2.96479787664e-14  3.1131933077e-14  2.64467526379e-14  2.57805604547e-14  2.39727536749e-14  2.47843272032e-14  2.48706017946e-14  2.26248244868e-14  2.50003138558e-14  3.16544069113e-14  3.189289084e-14  3.08413567974e-14  3.72009954407e-14  4.44640869222e-14  4.31939328783e-14  5.00719210838e-14  5.39924833622e-14  6.9914613394e-14  8.6708876388e-14  1.2404971078e-13  1.62002986401e-13  2.26592946725e-13  3.3283258609e-13  5.20540428418e-13  9.20597434214e-13  2.18166983962e-12  8.51575960583e-12  2.17322356936e-12  9.2014413794e-13  5.22906775095e-13  3.29450078853e-13  2.29015503257e-13  1.58682306257e-13  1.2689147953e-13  9.60062074067e-14  7.97517085431e-14  6.20989684765e-14  4.96958993307e-14  4.7077549194e-14  4.05151650012e-14  3.69624453036e-14  3.18406969798e-14  3.33373811877e-14  2.71305308023e-14  2.03123978014e-14  2.71764250587e-14  2.99894606018e-14  2.27129256424e-14  2.77248901371e-14  1.7753515982e-14  1.75378835877e-14  2.55145701773e-14  3.43869673726e-14  2.81509053494e-14  2.96332301109e-14  2.92023259299e-14  2.7513457728e-14  2.85668446347e-14  2.8651650653e-14  2.98706667727e-14  2.69855523935e-14  2.4163394973e-14  2.60465608518e-14  2.70647959226e-14  2.50153962213e-14  2.19583795559e-14  2.77290472905e-14  2.61555581886e-14  2.94597053359e-14  2.4256458499e-14  2.20252563749e-14  2.30604980587e-14  2.51079909856e-14  2.78348062974e-14  2.69003601516e-14  2.94445434601e-14
 2.41583532796e-14  3.12958423442e-14  2.08713174487e-14  2.06108291283e-14  1.9619267879e-14  2.21534867562e-14  3.08537066494e-14  3.07078189001e-14  3.01677398006e-14  2.36447741621e-14  2.86764203983e-14  2.4628936613e-14  2.49635859242e-14  3.07446074035e-14  2.8287870056e-14  2.69463322103e-14  2.3089299953e-14  2.84287912093e-14  3.22242551142e-14  2.96174509051e-14  3.06517775522e-14  2.79762047925e-14  2.37700461957e-14  2.53166845339e-14  2.68158161734e-14  3.30612934018e-14  2.56153681837e-14  3.03189641574e-14  3.23308613361e-14  2.94904641297e-14  3.3021120821e-14  3.199405134e-14  2.84892292783e-14  4.13835103345e-14  3.7198486372e-14  4.10901402754e-14  4.65842728894e-14  5.7828695199e-14  7.20430139313e-14  9.44934184103e-14  1.19887426326e-13  1.59085853282e-13  2.22901478615e-13  3.2775701096e-13  5.09016012905e-13  9.21192145793e-13  2.17322356936e-12  8.48237863278e-12  2.17405612064e-12  9.19245600596e-13  5.22228459376e-13  3.25722208811e-13  2.21500290077e-13  1.63853624423e-13  1.13819401605e-13  9.07318387919e-14  7.60412770881e-14  5.281206136e-14  5.40659638376e-14  4.67205669779e-14  4.03930641253e-14  3.40276690481e-14  3.93252359602e-14  3.2771761726e-14  3.05006178212e-14  2.54000094342e-14  2.35796540709e-14  1.99522726605e-14  3.147660851e-14  2.37648762079e-14  2.65228528753e-14  2.05932483175e-14  2.34320818181e-14  2.49848621353e-14  3.34266920124e-14  3.19124601826e-14  2.96107712917e-14  3.24481040467e-14  3.13360961435e-14  3.24351589952e-14  3.35035464878e-14  2.25751808621e-14  2.68967767306e-14  1.91891915535e-14  3.50739324744e-14  2.39855462222e-14  2.55993871366e-14  2.28205720624e-14  2.91621000598e-14  2.52633080827e-14  2.65654387212e-14  2.0335285597e-14  2.61775159536e-14  1.99392150513e-14  3.17424522634e-14  3.26515471802e-14
 2.24816977483e-14  2.18517937692e-14  2.44984645825e-14  2.12180474543e-14  2.02658710458e-14  2.7291700416e-14  3.15798619655e-14  3.10760191762e-14  3.09013952754e-14  2.75429714355e-14  2.00238493552e-14  2.13748480278e-14  2.29961302524e-14  2.28531986828e-14  2.12295354415e-14  1.88122981752e-14  2.87353932563e-14  2.35430259445e-14  2.48536961685e-14  2.69761834499e-14  3.30509934834e-14  2.73981058206e-14  3.00920930797e-14  2.84148901477e-14  2.53629459998e-14  2.57435449499e-14  2.98154857786e-14  3.23526620521e-14  3.4644968779e-14  2.34437450352e-14  2.7232606857e-14  3.58870051935e-14  3.22178389439e-14  2.77304669276e-14  3.6319897485e-14  4.31671892146e-14  4.46680174695e-14  5.10271294156e-14  5.71146689361e-14  7.65930513995e-14  9.01467957741e-14  1.11349862424e-13  1.63029091464e-13  2.27982419975e-13  3.33972178291e-13  5.21711064059e-13  9.2014413794e-13  2.17405612064e-12  8.50976168732e-12  2.17287764652e-12  9.15062787688e-13  5.15616198435e-13  3.35543886451e-13  2.32608488319e-13  1.60338648242e-13  1.17847250764e-13  8.81854789351e-14  7.83903910238e-14  5.73760153773e-14  5.12620435834e-14  4.10286580064e-14  3.6424529368e-14  3.40512476049e-14  3.51688964137e-14  3.13807803921e-14  2.85666924598e-14  2.08937567331e-14  2.53219900819e-14  3.17833107445e-14  2.20366203424e-14  2.47582731944e-14  2.33629918142e-14  2.30050807191e-14  2.00099536987e-14  3.0193255073e-14  2.42028812155e-14  2.33606706545e-14  2.72344434947e-14  2.75777020875e-14  2.47659179563e-14  2.94317688178e-14  2.31469388974e-14  3.22586242875e-14  3.22819549997e-14  3.36255022733e-14  2.67467846719e-14  2.41983294702e-14  2.11563975926e-14  2.33010800656e-14  2.58925698043e-14  2.55418693032e-14  2.53299567453e-14  2.64393617927e-14  2.31637996577e-14  2.70239752019e-14  2.77814038502e-14
 2.61424324237e-14  2.60789224234e-14  2.38471250856e-14  2.1653339837e-14  2.43302550013e-14  2.71951142452e-14  2.61769472355e-14  2.82210534042e-14  2.37952847038e-14  2.07765378115e-14  2.09050754528e-14  2.40508413429e-14  2.73921469679e-14  2.31250106654e-14  2.39844755281e-14  1.92336533943e-14  2.49538543432e-14  2.49800386563e-14  2.9271609394e-14  2.53970327283e-14  2.78894543645e-14  2.54660063144e-14  2.59396279323e-14  2.94193263678e-14  2.40508476229e-14  3.15558770158e-14  2.23671674982e-14  3.35749430982e-14  3.67676688124e-14  2.3534671444e-14  2.67877798086e-14  3.19156022624e-14  2.91158944734e-14  3.39650522303e-14  3.39063044103e-14  3.94103764066e-14  4.51187191219e-14  3.93139677423e-14  5.10102589121e-14  6.22905600821e-14  6.60675972851e-14  8.70676051675e-14  1.11909742155e-13  1.53101680567e-13  2.18345218503e-13  3.31178096723e-13  5.22906775095e-13  9.19245600596e-13  2.17287764652e-12  8.50663493476e-12  2.17844335387e-12  9.1857901279e-13  5.15814585046e-13  3.32820630221e-13  2.24945668138e-13  1.60913093898e-13  1.16720094561e-13  9.0824251083e-14  7.34527103581e-14  6.17213416089e-14  5.7165210203e-14  4.60027699777e-14  4.7279092293e-14  4.43582005459e-14  4.11299649738e-14  3.67224654961e-14  2.29340258886e-14  2.67534247684e-14  3.15584698518e-14  1.74828744878e-14  2.56392956337e-14  3.31415465962e-14  2.63590833341e-14  2.24683871781e-14  2.91208334482e-14  2.12146204177e-14  2.80456935991e-14  2.840716786e-14  2.47860421231e-14  2.67647942117e-14  3.13360121367e-14  2.29132066963e-14  2.23045044007e-14  2.28655443115e-14  3.08374341848e-14  2.35610547907e-14  2.38225485171e-14  2.6926928471e-14  2.9309054743e-14  3.34602257227e-14  3.18609500763e-14  2.64332918353e-14  1.9067078656e-14  2.82460204562e-14  2.4825327562e-14  2.81468399146e-14
 2.58191363769e-14  2.43148280343e-14  2.4844114359e-14  2.64546847992e-14  3.00279750629e-14  1.41741089148e-14  2.69471828511e-14  2.5904567389e-14  2.28883713433e-14  2.61439948619e-14  2.15386602963e-14  2.74709715188e-14  2.30259280877e-14  2.77572575438e-14  2.64581772123e-14  2.535347093e-14  2.61351498465e-14  2.14473882409e-14  2.61599905201e-14  2.52868166671e-14  3.08703844479e-14  2.63697783159e-14  2.93248954294e-14  3.4073933756e-14  2.32852663202e-14  3.26765613055e-14  2.37686481396e-14  2.62867870042e-14  2.84206687439e-14  3.20290181789e-14  3.66433877844e-14  2.30534340955e-14  2.73958151746e-14  2.58283596641e-14  3.45896347466e-14  3.66850407505e-14  4.10262249773e-14  4.25838549729e-14  4.78682409835e-14  5.95953276016e-14  5.96314919721e-14  7.57576251745e-14  9.24975085529e-14  1.25769755992e-13  1.57728769879e-13  2.25710794937e-13  3.29450078853e-13  5.22228459376e-13  9.15062787688e-13  2.17844335387e-12  8.50883886635e-12  2.17178289505e-12  9.24680982623e-13  5.20177724351e-13  3.33094923089e-13  2.28616932089e-13  1.57022289034e-13  1.16599125897e-13  9.54153812213e-14  7.31141379162e-14  6.35884663102e-14  4.72465121451e-14  4.85490327304e-14  4.25069275547e-14  3.90042230292e-14  3.439964505e-14  3.26922840202e-14  3.83751005274e-14  3.47997639289e-14  2.58073515686e-14  2.51329633627e-14  3.02500701067e-14  2.48847412505e-14  3.29316000685e-14  1.89463529702e-14  2.42822471194e-14  3.16647440751e-14  2.76381976909e-14  3.20412205859e-14  2.86483838415e-14  2.43074547151e-14  2.04035263912e-14  2.3392271097e-14  2.82270521421e-14  2.86910651479e-14  2.91354822508e-14  2.50988190108e-14  3.01662183197e-14  2.67065313405e-14  2.70722822267e-14  2.66639672598e-14  2.38043743513e-14  2.36974215677e-14  3.12007644034e-14  3.29749935359e-14  2.91474199229e-14
 2.81769295736e-14  3.32470027014e-14  2.96465888203e-14  3.45358097541e-14  2.41373718145e-14  2.84881581871e-14  2.65086737498e-14  2.29716699626e-14  1.88188976385e-14  2.33549374891e-14  1.53139469118e-14  2.43338708576e-14  2.67746386114e-14  2.94717024704e-14  1.74362757992e-14  3.14755240103e-14  2.68128351053e-14  2.77323435103e-14  3.00299876448e-14  2.79916493726e-14  2.3215299483e-14  1.92772060694e-14  3.80286850274e-14  3.09272519759e-14  2.56026818257e-14  2.03747644875e-14  2.72810089832e-14  2.41216834317e-14  2.71142714291e-14  2.7983761004e-14  2.69069524763e-14  1.83421722854e-14  2.4460427759e-14  2.31286418439e-14  2.25716127354e-14  2.90751564836e-14  3.71976421092e-14  3.63624455559e-14  3.96323411051e-14  5.05156801784e-14  4.69569280501e-14  6.16316542852e-14  7.9885528439e-14  9.18462324896e-14  1.17702634897e-13  1.58973516676e-13  2.29015503257e-13  3.25722208811e-13  5.15616198435e-13  9.1857901279e-13  2.17178289505e-12  8.50211167582e-12  2.17181589827e-12  9.25089311381e-13  5.20684151782e-13  3.31830413409e-13  2.30294286912e-13  1.58496654629e-13  1.22604094437e-13  9.30942103908e-14  7.23264900728e-14  4.93278400292e-14  4.44159425483e-14  4.38762982341e-14  3.9987103461e-14  3.68934877211e-14  3.48337060274e-14  2.82837495735e-14  3.40358780512e-14  3.07985719682e-14  3.91420964055e-14  3.89226880196e-14  2.74757738528e-14  2.36135849422e-14  1.82140500409e-14  2.97955259262e-14  3.67107514565e-14  3.11675101547e-14  3.02253766586e-14  2.30152836463e-14  2.69738814298e-14  2.85112088261e-14  2.11692932981e-14  2.67717817322e-14  2.11445081114e-14  2.65282894932e-14  2.95817024601e-14  2.24552325465e-14  1.8771453247e-14  2.43684310465e-14  2.77179515456e-14  2.46178407049e-14  2.18289705545e-14  3.58501906767e-14  3.18726081409e-14  2.60223458084e-14
 2.75442817399e-14  3.05223831915e-14  2.46849224846e-14  2.05357798826e-14  2.19635432773e-14  2.21098143743e-14  2.44192670964e-14  2.24669410431e-14  2.48135928734e-14  2.56433571081e-14  1.83519510042e-14  2.54724004876e-14  2.7343816539e-14  2.70090414154e-14  2.10315260915e-14  2.50135474569e-14  1.94584829298e-14  2.83632522783e-14  2.72621547791e-14  2.27233393319e-14  3.10210396465e-14  3.22764901074e-14  2.83612075258e-14  2.8219027264e-14  2.98561254364e-14  2.8320692267e-14  2.63208233728e-14  2.05237012967e-14  2.65443313741e-14  2.99363495809e-14  2.9860884041e-14  2.99563258852e-14  2.48555729274e-14  2.45297406105e-14  2.72569451383e-14  3.55961379971e-14  3.41402218014e-14  3.0458509673e-14  3.93170222245e-14  4.44587834452e-14  4.45217690854e-14  5.64864106996e-14  6.0951413178e-14  7.19875808828e-14  9.12169423794e-14  1.17329937007e-13  1.58682306257e-13  2.21500290077e-13  3.35543886451e-13  5.15814585046e-13  9.24680982623e-13  2.17181589827e-12  8.4856531953e-12  2.17183304941e-12  9.22713950258e-13  5.20759627838e-13  3.29470376975e-13  2.17819580019e-13  1.66446570951e-13  1.17390258498e-13  8.79186365962e-14  7.01559874179e-14  5.99535239669e-14  4.6155068339e-14  5.02263974536e-14  4.37533154495e-14  3.49371977503e-14  3.52670727775e-14  3.20819961812e-14  3.01084121878e-14  3.65934447605e-14  3.28662119648e-14  3.53810278335e-14  2.65574884278e-14  2.21642257202e-14  2.93685881955e-14  2.78547591773e-14  2.77175705478e-14  2.57496057602e-14  2.79321999537e-14  2.87559322111e-14  3.27036055746e-14  2.42022465053e-14  3.05970240408e-14  2.85136734789e-14  2.53884952695e-14  3.03051437646e-14  2.20494752316e-14  2.36857536848e-14  3.24600746369e-14  2.35110177167e-14  2.64011583577e-14  2.64890547741e-14  2.73072009079e-14  2.3750811312e-14  2.67929818467e-14
 2.84300163632e-14  2.20291817914e-14  2.68134387159e-14  1.83440813575e-14  1.90866656161e-14  2.12703798915e-14  2.62132958941e-14  2.79576330679e-14  2.34056808501e-14  2.45467565929e-14  2.19537414577e-14  2.78834029027e-14  2.44953074023e-14  2.76695178931e-14  2.3709310412e-14  2.50327238993e-14  1.81076049259e-14  2.79121443366e-14  2.59412501922e-14  2.67848407629e-14  3.08426964552e-14  3.02829958409e-14  2.87315256608e-14  2.71172356448e-14  2.30933849034e-14  3.5565540651e-14  2.95841137787e-14  2.09087153268e-14  3.01757764723e-14  3.31599209884e-14  3.41696739802e-14  3.19298983139e-14  2.52979445698e-14  2.56614986965e-14  2.67244631708e-14  3.33702646937e-14  3.39313511807e-14  3.49161109291e-14  3.85363315898e-14  3.9193947836e-14  4.30926240941e-14  4.41252041614e-14  5.2403518967e-14  6.16927869927e-14  8.25439947949e-14  9.71406867845e-14  1.2689147953e-13  1.63853624423e-13  2.32608488319e-13  3.32820630221e-13  5.20177724351e-13  9.25089311381e-13  2.17183304941e-12  8.51728086818e-12  2.18102208289e-12  9.26920814653e-13  5.25347733327e-13  3.32346419096e-13  2.24084519588e-13  1.57743088109e-13  1.21131646197e-13  9.58649739984e-14  6.82100024475e-14  5.54804142191e-14  5.61960016472e-14  4.85350265992e-14  3.34187315933e-14  3.56390010635e-14  2.96276246463e-14  3.06063424171e-14  3.40788800586e-14  3.33626597577e-14  2.802455654e-14  2.47531461549e-14  3.20439874113e-14  2.36768124261e-14  2.8863147085e-14  3.25202568928e-14  2.12063233224e-14  2.16628482344e-14  3.55196923238e-14  2.65233367211e-14  2.86723240066e-14  2.8508509928e-14  2.85905105848e-14  2.50506745572e-14  2.42816169127e-14  2.28783485644e-14  3.22816972954e-14  2.55329509815e-14  2.45883711743e-14  2.98191899009e-14  3.03582088536e-14  2.69878584028e-14  2.89497082721e-14  2.53592813875e-14
 1.97949633821e-14  2.76837806905e-14  2.96323974964e-14  2.82596198306e-14  2.63758779741e-14  2.00214080142e-14  2.48841200852e-14  3.12312856022e-14  2.87643518971e-14  3.23911944599e-14  2.7970751905e-14  2.93624218107e-14  2.77729844018e-14  2.95609395644e-14  2.0132579679e-14  3.24647398314e-14  2.20282796238e-14  2.87089995587e-14  3.33321879862e-14  2.58082543702e-14  2.83873613778e-14  1.48668244662e-14  2.00751619026e-14  2.62455547816e-14  2.80279399639e-14  2.83557842967e-14  2.13142368699e-14  2.89673232308e-14  3.15742340188e-14  2.97219116695e-14  3.08732756969e-14  2.93456676041e-14  2.5108340284e-14  3.3582802666e-14  3.44010899818e-14  2.58005419305e-14  2.53670442243e-14  2.94228537878e-14  2.80230188413e-14  2.89796156425e-14  3.0937197014e-14  3.73108873918e-14  4.29792152496e-14  4.72820146708e-14  5.65582480667e-14  7.7081563894e-14  9.60062074067e-14  1.13819401605e-13  1.60338648242e-13  2.24945668138e-13  3.33094923089e-13  5.20684151782e-13  9.22713950258e-13  2.18102208289e-12  8.52468825306e-12  2.17297562815e-12  9.23728043978e-13  5.17500115475e-13  3.31213457704e-13  2.22160933957e-13  1.60659461776e-13  1.21785956086e-13  9.51204829335e-14  7.21149566207e-14  6.38674332692e-14  5.41861336501e-14  4.92785177706e-14  3.89141413489e-14  3.53881947633e-14  2.65946683293e-14  3.33694899465e-14  2.58592339709e-14  2.48095567448e-14  2.8291339129e-14  2.98614463179e-14  2.59137293847e-14  3.21473536212e-14  3.11278129728e-14  2.33498940054e-14  2.39255464072e-14  2.77609078221e-14  2.71459571166e-14  3.11266001449e-14  3.874791986e-14  2.79007784563e-14  2.93336737862e-14  1.87052584942e-14  2.421119676e-14  2.29655458436e-14  2.48889877284e-14  2.42521058315e-14  1.97254305578e-14  2.27766606586e-14  2.41252253495e-14  2.44209564341e-14  1.5380896449e-14
 2.45617212638e-14  2.25311288006e-14  2.55841932478e-14  2.90337943497e-14  2.27096401789e-14  2.52021967664e-14  3.24685169537e-14  2.94382680178e-14  2.98074246219e-14  2.57123514614e-14  2.25804239333e-14  2.44265215539e-14  2.96385207961e-14  2.69962637796e-14  2.56723896916e-14  2.26090145745e-14  2.46648956754e-14  2.20940318272e-14  2.34461696969e-14  2.34664431877e-14  2.40067912971e-14  1.75928878097e-14  2.33487297741e-14  2.40905006363e-14  2.79125096056e-14  1.68272279203e-14  2.31543482695e-14  2.64257046847e-14  2.56264117531e-14  3.27728284023e-14  2.47791380889e-14  2.29087968353e-14  2.49250135024e-14  2.42717146847e-14  2.67081599639e-14  2.69674838128e-14  2.89854825703e-14  2.64583891334e-14  3.28472863455e-14  3.51068221494e-14  2.61176783255e-14  3.48948051738e-14  3.03984817913e-14  4.38279183643e-14  4.84129642964e-14  6.29544273563e-14  7.97517085431e-14  9.07318387919e-14  1.17847250764e-13  1.60913093898e-13  2.28616932089e-13  3.31830413409e-13  5.20759627838e-13  9.26920814653e-13  2.17297562815e-12  8.49393476227e-12  2.17679737868e-12  9.19660568874e-13  5.23995000041e-13  3.27557259895e-13  2.21094126551e-13  1.60974120699e-13  1.18973254703e-13  9.44063445313e-14  7.84568056339e-14  6.4911259513e-14  5.28645507578e-14  4.55334699347e-14  4.01547462407e-14  3.19717173058e-14  3.52764322304e-14  3.26047882993e-14  2.7766745037e-14  2.71769553363e-14  2.25742392085e-14  1.79225800657e-14  2.42781249263e-14  2.98354330304e-14  2.3858892354e-14  2.3602921117e-14  2.88774076746e-14  2.64156253226e-14  3.0658590374e-14  2.80361643572e-14  2.40738931037e-14  3.10315967985e-14  2.92451398053e-14  2.15012842033e-14  2.82654174578e-14  2.67115110141e-14  2.39747831442e-14  2.35818565291e-14  2.72272760795e-14  3.07900463937e-14  2.07044159504e-14  1.80913694845e-14
 2.35258695493e-14  2.6672352391e-14  2.00935571559e-14  2.76766481326e-14  2.6337211733e-14  2.80328005201e-14  3.05983269213e-14  2.70911627606e-14  3.14769379001e-14  2.96172141321e-14  2.62231261431e-14  2.46796667903e-14  2.96238516337e-14  2.31003973851e-14  2.70384152416e-14  2.99135276237e-14  2.41586302851e-14  2.82468596438e-14  2.34764436157e-14  2.64165996629e-14  2.90383325813e-14  2.69652921342e-14  2.13783536289e-14  1.9877579008e-14  2.76344404848e-14  1.6949699343e-14  2.09619628674e-14  2.8353676824e-14  2.41649792751e-14  2.9157161915e-14  2.65316647005e-14  2.57568316481e-14  2.27381547801e-14  2.20596694604e-14  2.29449897376e-14  2.93795945614e-14  2.81954246702e-14  2.89500976979e-14  2.68823145771e-14  2.80359833803e-14  2.91412090302e-14  3.33285147129e-14  3.10812731449e-14  2.9234645865e-14  3.92190575418e-14  4.92298539535e-14  6.20989684765e-14  7.60412770881e-14  8.81854789351e-14  1.16720094561e-13  1.57022289034e-13  2.30294286912e-13  3.29470376975e-13  5.25347733327e-13  9.23728043978e-13  2.17679737868e-12  8.52690583555e-12  2.18236151775e-12  9.2943164691e-13  5.19091775391e-13  3.30110385384e-13  2.2280139346e-13  1.65811939847e-13  1.13191959249e-13  9.94560218015e-14  7.83893866296e-14  6.17780648675e-14  5.64952373859e-14  4.45144754994e-14  3.77471958361e-14  3.98071088519e-14  2.91300351231e-14  2.57639597961e-14  2.64370566253e-14  2.66295726107e-14  2.82067980435e-14  2.79825609151e-14  2.74099957921e-14  2.436765665e-14  2.37380793209e-14  3.03349913032e-14  2.34348877557e-14  2.91459071839e-14  2.66216045965e-14  3.73314379104e-14  3.20562589483e-14  3.67102732597e-14  3.06888427147e-14  2.95817887412e-14  3.37066777334e-14  2.7203371852e-14  2.46444533607e-14  2.66567764419e-14  3.40052118608e-14  2.37275471441e-14  1.99022267081e-14
 2.15157700309e-14  2.68395144834e-14  1.7302036502e-14  2.71244149902e-14  2.29168567619e-14  2.40482118003e-14  2.99557056188e-14  2.42070966194e-14  3.41616121579e-14  2.86497911986e-14  2.86334685848e-14  2.39053035016e-14  2.55717142255e-14  3.23647513431e-14  2.61910503236e-14  2.34286521471e-14  2.44943040202e-14  2.42367146856e-14  2.56130173414e-14  2.64531977807e-14  2.5359173316e-14  2.72398159082e-14  2.5604725266e-14  2.93599131769e-14  2.94064831048e-14  2.01454902076e-14  1.91571243763e-14  2.99175034148e-14  2.33406551651e-14  2.36157183514e-14  2.90455817154e-14  2.8104314339e-14  2.64804604626e-14  2.62134268566e-14  2.3506031713e-14  2.93160784211e-14  2.85117084567e-14  3.01536544969e-14  3.70496771613e-14  3.07123125541e-14  3.16176813502e-14  3.51007282565e-14  3.81258278351e-14  3.457154648e-14  3.88608510717e-14  5.045193995e-14  4.96958993307e-14  5.281206136e-14  7.83903910238e-14  9.0824251083e-14  1.16599125897e-13  1.58496654629e-13  2.17819580019e-13  3.32346419096e-13  5.17500115475e-13  9.19660568874e-13  2.18236151775e-12  8.50977330699e-12  2.17808622118e-12  9.21574162027e-13  5.16154285377e-13  3.29673417365e-13  2.2190501921e-13  1.59695518677e-13  1.25392696223e-13  9.53321584802e-14  7.46754120043e-14  5.31663059795e-14  4.92098606158e-14  4.3662734941e-14  3.99379259264e-14  3.26641255822e-14  3.20181997094e-14  3.01882892626e-14  2.97341034101e-14  2.57033640684e-14  2.87927532615e-14  2.32579043332e-14  2.64717191974e-14  2.87294250368e-14  3.24692760456e-14  2.81022347507e-14  2.96820518104e-14  2.85852682098e-14  2.88252360407e-14  2.74403883685e-14  2.67126447297e-14  2.38370230003e-14  2.66685523718e-14  2.66467694846e-14  2.37751916875e-14  2.56712301532e-14  2.43914729463e-14  2.47878383926e-14  2.22737317727e-14  1.73810591065e-14
 2.57165031155e-14  2.34575943225e-14  2.36635863946e-14  2.84652686562e-14  2.35110456772e-14  2.45520147113e-14  2.15182172385e-14  2.78031519646e-14  2.58362919458e-14  3.11906457327e-14  3.12762377995e-14  2.1380368071e-14  3.15759416244e-14  3.14798977768e-14  2.64938520781e-14  2.49385298036e-14  2.65144450826e-14  3.55736839797e-14  3.25210457299e-14  2.72219510102e-14  2.23552020051e-14  2.24279917035e-14  1.81222993506e-14  2.2890255966e-14  3.02957320398e-14  2.3649682735e-14  2.01601045229e-14  2.47448558535e-14  1.99900521505e-14  1.70688098927e-14  2.49786709487e-14  3.17557943454e-14  2.05618725081e-14  2.22793661415e-14  2.39360709698e-14  2.40027853717e-14  2.82979592456e-14  2.43545350864e-14  2.91856873515e-14  2.78325163472e-14  2.45050302207e-14  2.9831849854e-14  3.42077757905e-14  2.68685177688e-14  3.02685870859e-14  4.07308157702e-14  4.7077549194e-14  5.40659638376e-14  5.73760153773e-14  7.34527103581e-14  9.54153812213e-14  1.22604094437e-13  1.66446570951e-13  2.24084519588e-13  3.31213457704e-13  5.23995000041e-13  9.2943164691e-13  2.17808622118e-12  8.51238267796e-12  2.17151832423e-12  9.1966846238e-13  5.19156850498e-13  3.24801275368e-13  2.26843946873e-13  1.67167799121e-13  1.20801257964e-13  9.37386236011e-14  7.61385405526e-14  6.3766340478e-14  5.6976545728e-14  4.58285611299e-14  4.07191940128e-14  3.13466817615e-14  3.08631453274e-14  2.87291515326e-14  3.07693879918e-14  3.49550654994e-14  2.73086797512e-14  2.60601225223e-14  2.29138801869e-14  2.86296551668e-14  2.49006708714e-14  3.03108348149e-14  1.85579664752e-14  2.85461010826e-14  2.98490841998e-14  2.30257863999e-14  2.5232504592e-14  2.79775188945e-14  2.24647521901e-14  3.03189206009e-14  2.59000487585e-14  2.39020427776e-14  2.5191262136e-14  2.62150784601e-14  3.12968120281e-14
 2.47919177925e-14  3.26056575784e-14  2.55317062225e-14  2.96046266938e-14  3.30414848643e-14  2.20144150405e-14  2.54315255036e-14  2.48543113216e-14  2.55977584555e-14  3.16116635301e-14  2.40222819059e-14  2.21958804684e-14  2.99136725986e-14  2.70634278132e-14  2.29737071228e-14  2.95961875875e-14  2.7192082168e-14  3.03853142058e-14  2.6499135953e-14  2.88776022333e-14  2.59540758252e-14  2.63877309767e-14  1.82354359502e-14  2.39546978282e-14  2.61910161838e-14  2.26434058991e-14  2.0375952477e-14  2.88189904677e-14  2.12102913953e-14  2.02438683475e-14  2.2495719259e-14  2.75098630094e-14  2.85229062762e-14  2.72001606473e-14  3.27268320545e-14  3.51649838276e-14  3.05775738333e-14  2.71257026086e-14  2.46928336171e-14  2.6318553232e-14  2.81708918967e-14  3.05125567729e-14  2.71478892181e-14  1.8795639824e-14  2.75969675351e-14  4.45581018566e-14  4.05151650012e-14  4.67205669779e-14  5.12620435834e-14  6.17213416089e-14  7.31141379162e-14  9.30942103908e-14  1.17390258498e-13  1.57743088109e-13  2.22160933957e-13  3.27557259895e-13  5.19091775391e-13  9.21574162027e-13  2.17151832423e-12  8.50813113486e-12  2.16958572717e-12  9.12963243459e-13  5.15920125933e-13  3.32775725887e-13  2.28712212813e-13  1.5850050165e-13  1.14999016637e-13  9.5203163126e-14  7.02426235845e-14  5.45861099734e-14  5.14780687597e-14  4.48461453822e-14  3.94987919567e-14  3.1286006826e-14  2.82842942141e-14  2.67645464447e-14  3.51182465017e-14  3.02415650597e-14  2.82677031955e-14  2.04569951227e-14  2.69119353229e-14  2.79156044682e-14  3.24756204396e-14  2.73871630234e-14  2.51373653605e-14  2.77088062379e-14  2.59821026544e-14  2.15687083083e-14  2.58654556271e-14  2.86264609815e-14  2.43555163126e-14  2.96534115021e-14  2.88264777123e-14  2.56968295436e-14  2.4966464719e-14  3.04850250386e-14
 2.26394709371e-14  2.86316061929e-14  2.66097282385e-14  1.9603477335e-14  2.11339284796e-14  2.69518118616e-14  2.4576390549e-14  2.38134999471e-14  2.80700281054e-14  2.75734378697e-14  2.58305145701e-14  2.21948788309e-14  2.59169426303e-14  2.81608702012e-14  2.78409921867e-14  2.46343786158e-14  2.5759200978e-14  2.9887925144e-14  2.27533342493e-14  2.00415314976e-14  1.71774163151e-14  2.76119135062e-14  2.53214505098e-14  2.71603787652e-14  2.33065392499e-14  3.09712500224e-14  2.82879822969e-14  3.00141355952e-14  2.63002477765e-14  2.53799709924e-14  2.30779925888e-14  2.92491656303e-14  3.16133085591e-14  2.59741939118e-14  2.30030970874e-14  3.19164577561e-14  3.03098628771e-14  2.20161609682e-14  2.48979923066e-14  2.77294600213e-14  2.97524926634e-14  2.68688567317e-14  2.54140721444e-14  3.05665807779e-14  3.58531309451e-14  3.86383317394e-14  3.69624453036e-14  4.03930641253e-14  4.10286580064e-14  5.7165210203e-14  6.35884663102e-14  7.23264900728e-14  8.79186365962e-14  1.21131646197e-13  1.60659461776e-13  2.21094126551e-13  3.30110385384e-13  5.16154285377e-13  9.1966846238e-13  2.16958572717e-12  8.51351166212e-12  2.17348315733e-12  9.18154225331e-13  5.19339648657e-13  3.31056952574e-13  2.24832804571e-13  1.61597380062e-13  1.18722269171e-13  8.70500658745e-14  7.00881539191e-14  5.46586172519e-14  4.43184067255e-14  3.79194876338e-14  3.7694958127e-14  3.3499521832e-14  3.0840212387e-14  3.2027030817e-14  3.43879821877e-14  2.68270168593e-14  1.9718609197e-14  2.94965942832e-14  2.6250033884e-14  2.95361414017e-14  2.22554601278e-14  2.91286422866e-14  2.09635388288e-14  2.15986137862e-14  3.12827173006e-14  2.16068206294e-14  2.76248245577e-14  3.21430459495e-14  2.28029914703e-14  2.43336819156e-14  2.89348442435e-14  2.13477786642e-14  2.29996195539e-14
 3.1622048015e-14  3.71648164559e-14  2.68753721417e-14  2.10720668756e-14  2.93082568869e-14  2.42697627331e-14  2.74171389169e-14  2.80575779832e-14  3.06746095973e-14  2.76201318064e-14  2.61466051604e-14  2.49242780634e-14  2.86361486886e-14  3.14918540961e-14  2.36697047078e-14  2.61868659515e-14  3.06709500388e-14  2.97673866187e-14  2.84683498961e-14  2.30443216796e-14  2.5001755892e-14  2.6316178378e-14  3.20968443424e-14  2.76187687026e-14  3.39908769143e-14  2.74058545369e-14  3.41058287723e-14  2.77660487709e-14  2.60065496917e-14  2.42199714752e-14  2.35458298518e-14  2.73307956687e-14  2.72352336846e-14  2.52533323011e-14  1.81920640474e-14  2.52320516346e-14  2.86310517756e-14  2.77468706508e-14  2.92551494228e-14  2.33714045327e-14  3.13506757471e-14  2.56198967429e-14  2.81598590832e-14  2.84620972675e-14  3.07946797423e-14  2.92707156649e-14  3.18406969798e-14  3.40276690481e-14  3.6424529368e-14  4.60027699777e-14  4.72465121451e-14  4.93278400292e-14  7.01559874179e-14  9.58649739984e-14  1.21785956086e-13  1.60974120699e-13  2.2280139346e-13  3.29673417365e-13  5.19156850498e-13  9.12963243459e-13  2.17348315733e-12  8.51665196692e-12  2.17690594098e-12  9.25243396293e-13  5.20281634644e-13  3.30992022468e-13  2.19995501408e-13  1.62160235762e-13  1.26723186615e-13  9.60239442127e-14  7.18809303267e-14  5.81627093098e-14  5.22186597446e-14  4.19791698224e-14  3.45021693185e-14  3.66882505733e-14  3.45884055473e-14  3.95162432282e-14  2.65802219765e-14  2.46965902651e-14  2.78115424752e-14  2.55381020137e-14  2.94491241579e-14  2.70794946856e-14  2.88152135601e-14  3.01927262123e-14  1.98032722926e-14  2.28719632571e-14  2.50760628418e-14  2.36050322501e-14  3.07736502785e-14  2.37959352262e-14  3.37146523767e-14  3.32500976732e-14  2.37768608476e-14  2.55572668334e-14
 2.02887189659e-14  2.69535799425e-14  2.86106427297e-14  2.40857460843e-14  2.7065051993e-14  2.72332889383e-14  2.28629537971e-14  2.29210271965e-14  2.64461856775e-14  2.66685559574e-14  2.70531389283e-14  3.04165237267e-14  3.33585707641e-14  3.15078652308e-14  2.68405401065e-14  2.79493467403e-14  2.23762593461e-14  1.81017926172e-14  1.73376029272e-14  2.53348024331e-14  2.15489473422e-14  2.33697963841e-14  2.21395742553e-14  2.34361929391e-14  2.59685634235e-14  3.21410357695e-14  2.91877802723e-14  2.08938334309e-14  2.33486190479e-14  2.58675782376e-14  2.07635616685e-14  2.2902839962e-14  3.15598589769e-14  2.80259543012e-14  2.62601558453e-14  2.24673542127e-14  2.50233832293e-14  2.52182334764e-14  2.96751909461e-14  2.11842986662e-14  2.9115743981e-14  2.93635367245e-14  2.74324483285e-14  2.51485066323e-14  2.62286077229e-14  2.65047687295e-14  3.33373811877e-14  3.93252359602e-14  3.40512476049e-14  4.7279092293e-14  4.85490327304e-14  4.44159425483e-14  5.99535239669e-14  6.82100024475e-14  9.51204829335e-14  1.18973254703e-13  1.65811939847e-13  2.2190501921e-13  3.24801275368e-13  5.15920125933e-13  9.18154225331e-13  2.17690594098e-12  8.50864044732e-12  2.17433911351e-12  9.22029551768e-13  5.2062382676e-13  3.33431633478e-13  2.22262073957e-13  1.67138211838e-13  1.23430934824e-13  9.33469634101e-14  7.47124358065e-14  6.25731082028e-14  5.54823995105e-14  4.97554688307e-14  4.27949249607e-14  3.8091609556e-14  3.73616956778e-14  3.59916076736e-14  2.98313095288e-14  3.19479206061e-14  3.31695757744e-14  3.43721501674e-14  2.67819966431e-14  2.21965198022e-14  2.67526436369e-14  2.45941097765e-14  2.64490649691e-14  3.15797697608e-14  3.28383254507e-14  2.46102500994e-14  1.81823140603e-14  2.75955875533e-14  2.41577922664e-14  1.78050102827e-14  1.78293788432e-14
 2.71900936685e-14  2.65210044663e-14  2.97379643085e-14  2.73240711528e-14  2.75895330365e-14  3.13674315955e-14  2.79975734341e-14  2.64638851172e-14  2.60209855974e-14  2.17504158648e-14  2.40525600811e-14  2.28357734744e-14  2.87017664153e-14  2.86492924618e-14  2.81499618924e-14  2.64726315359e-14  3.11996927843e-14  1.68508729944e-14  2.26957785092e-14  2.62140330854e-14  3.19699345986e-14  2.75231922503e-14  2.42328127523e-14  2.76410178755e-14  2.50621631499e-14  2.60825270968e-14  2.15916588397e-14  2.97795032934e-14  3.10958235377e-14  2.71298784001e-14  2.84088992069e-14  3.08193198739e-14  3.12957716892e-14  2.51954821425e-14  3.15763715643e-14  2.29313671719e-14  2.32805518912e-14  2.31626714263e-14  2.31882840381e-14  2.54641294407e-14  3.48407735493e-14  2.44659490831e-14  2.85604259026e-14  2.93523018105e-14  2.50105570268e-14  2.63150356927e-14  2.71305308023e-14  3.2771761726e-14  3.51688964137e-14  4.43582005459e-14  4.25069275547e-14  4.38762982341e-14  4.6155068339e-14  5.54804142191e-14  7.21149566207e-14  9.44063445313e-14  1.13191959249e-13  1.59695518677e-13  2.26843946873e-13  3.32775725887e-13  5.19339648657e-13  9.25243396293e-13  2.17433911351e-12  8.49738573378e-12  2.16598140673e-12  9.18233882299e-13  5.15990259883e-13  3.34611541809e-13  2.22894115266e-13  1.66481338943e-13  1.19969550721e-13  9.10200297029e-14  7.75102622511e-14  5.7625599709e-14  5.63704232954e-14  4.58737575965e-14  3.3932933528e-14  3.00537752383e-14  3.28772725659e-14  2.82831449764e-14  3.61260499164e-14  2.76374387866e-14  3.12362145945e-14  2.49250121776e-14  2.45296555231e-14  3.04404394064e-14  2.49484323906e-14  3.14635862598e-14  2.3546984199e-14  2.81292312217e-14  2.29299094751e-14  2.13098592458e-14  1.88731674272e-14  1.95976771709e-14  2.47895800457e-14  3.00199801898e-14
 2.46303206774e-14  2.63869015529e-14  2.71358800908e-14  2.71971904557e-14  2.64683229033e-14  2.06313239733e-14  2.76459772167e-14  2.05771797578e-14  2.47093012319e-14  2.66018363188e-14  2.98966250319e-14  2.26510591358e-14  2.36270938515e-14  3.03952238595e-14  2.94735930824e-14  2.36012786319e-14  2.07800756548e-14  2.73471186437e-14  2.63810079479e-14  2.28163480391e-14  2.24155620545e-14  2.197399644e-14  2.45150293883e-14  2.52457770413e-14  2.50766239456e-14  2.74459591822e-14  2.88053305836e-14  2.23843434873e-14  2.0503368749e-14  2.86803901612e-14  2.20216506257e-14  2.20886001538e-14  2.09718146068e-14  2.02593448483e-14  2.27574797545e-14  2.72782322835e-14  2.85309447576e-14  2.25045858014e-14  2.8387777925e-14  2.97141901221e-14  3.31622108017e-14  3.32463953812e-14  3.04949634089e-14  3.00682683901e-14  2.67355425687e-14  2.86765751621e-14  2.03123978014e-14  3.05006178212e-14  3.13807803921e-14  4.11299649738e-14  3.90042230292e-14  3.9987103461e-14  5.02263974536e-14  5.61960016472e-14  6.38674332692e-14  7.84568056339e-14  9.94560218015e-14  1.25392696223e-13  1.67167799121e-13  2.28712212813e-13  3.31056952574e-13  5.20281634644e-13  9.22029551768e-13  2.16598140673e-12  8.50217134234e-12  2.17866285537e-12  9.25890740881e-13  5.23091169014e-13  3.30258020084e-13  2.25029822897e-13  1.61190179723e-13  1.23782640056e-13  9.24296415267e-14  7.4662461675e-14  6.39571996183e-14  4.77160037784e-14  4.21762440727e-14  4.3458706167e-14  3.87012380209e-14  2.67327417436e-14  2.97142628546e-14  2.66452646433e-14  3.08756856669e-14  3.02427737843e-14  3.14213514602e-14  3.70218656992e-14  2.69948683026e-14  2.82632518644e-14  2.09958405101e-14  2.67848331566e-14  3.24004768261e-14  1.9157661795e-14  2.04989715723e-14  2.64104343913e-14  3.11697156989e-14  2.52260872764e-14
 1.9871483533e-14  2.69690616654e-14  3.03510120152e-14  2.22483060185e-14  2.77263105808e-14  2.37294205588e-14  2.69492388918e-14  2.38820896324e-14  2.25257304348e-14  3.00769973959e-14  3.18764243274e-14  3.16699941123e-14  2.54669457984e-14  2.86624605508e-14  2.87565574298e-14  2.61014421729e-14  2.78432291784e-14  2.53774176986e-14  2.7710663754e-14  3.05702228072e-14  2.16315415718e-14  2.14624701796e-14  2.94056653317e-14  2.28727005522e-14  2.87579534758e-14  3.4753375815e-14  3.16659371362e-14  2.38407891574e-14  2.09774197643e-14  2.79761064932e-14  2.43630554612e-14  1.82407049742e-14  2.14269316491e-14  2.21857684069e-14  1.9570680939e-14  2.10191003539e-14  3.04362496362e-14  2.83770894724e-14  2.37767088462e-14  3.5021044194e-14  2.71999620068e-14  3.12970269283e-14  2.59737046843e-14  2.90442106472e-14  2.52262669643e-14  2.81249629739e-14  2.71764250587e-14  2.54000094342e-14  2.85666924598e-14  3.67224654961e-14  3.439964505e-14  3.68934877211e-14  4.37533154495e-14  4.85350265992e-14  5.41861336501e-14  6.4911259513e-14  7.83893866296e-14  9.53321584802e-14  1.20801257964e-13  1.5850050165e-13  2.24832804571e-13  3.30992022468e-13  5.2062382676e-13  9.18233882299e-13  2.17866285537e-12  8.50958552985e-12  2.17572257928e-12  9.24915145198e-13  5.17938457438e-13  3.28893968468e-13  2.26244019346e-13  1.61973308884e-13  1.13347526404e-13  9.02492917514e-14  7.08935872472e-14  5.61218237131e-14  4.64850391076e-14  4.69111763824e-14  3.81299171875e-14  3.38242835676e-14  2.57278063285e-14  3.10800394861e-14  2.77841901649e-14  2.75349510665e-14  3.25931255629e-14  3.31272274732e-14  2.69212403876e-14  2.65471852163e-14  3.03211232088e-14  3.40212361522e-14  2.95198080335e-14  1.84550837187e-14  1.80984946696e-14  2.72455981319e-14  3.30171750854e-14  2.63782308372e-14
 2.08424847601e-14  2.30780117476e-14  1.88366810752e-14  2.02190354089e-14  1.8627097558e-14  2.36912490362e-14  2.73938818403e-14  2.10876073088e-14  2.09438696822e-14  2.03009431222e-14  2.41585377233e-14  2.43215893114e-14  1.46621719237e-14  2.30717198075e-14  1.90654422373e-14  2.51637228267e-14  2.90264897328e-14  2.44715119536e-14  1.9817613093e-14  3.06311855739e-14  2.54778254556e-14  2.3447662949e-14  2.74212349682e-14  2.89571736919e-14  2.43924773646e-14  2.58326407921e-14  3.07429849848e-14  1.95913372059e-14  2.34217857521e-14  2.83467653458e-14  2.64071520625e-14  2.18719620852e-14  2.42182008984e-14  2.9813054029e-14  2.78212573156e-14  2.00606907901e-14  2.4269869064e-14  2.61122544205e-14  2.05099672258e-14  3.22156244561e-14  3.67042738476e-14  2.82540919011e-14  2.98406621252e-14  2.92142946233e-14  2.85452822234e-14  3.00330663126e-14  2.99894606018e-14  2.35796540709e-14  2.08937567331e-14  2.29340258886e-14  3.26922840202e-14  3.48337060274e-14  3.49371977503e-14  3.34187315933e-14  4.92785177706e-14  5.28645507578e-14  6.17780648675e-14  7.46754120043e-14  9.37386236011e-14  1.14999016637e-13  1.61597380062e-13  2.19995501408e-13  3.33431633478e-13  5.15990259883e-13  9.25890740881e-13  2.17572257928e-12  8.500616173e-12  2.1735263177e-12  9.20717708404e-13  5.16655066464e-13  3.31106592363e-13  2.28660122003e-13  1.60516686687e-13  1.20968360867e-13  9.21136569784e-14  6.94828364081e-14  6.04418183646e-14  5.00408628689e-14  4.49554206559e-14  3.63004384388e-14  4.32614053109e-14  3.71660543028e-14  3.48062708378e-14  3.12962562138e-14  3.99736827242e-14  2.17866303916e-14  2.4958452859e-14  2.76249269204e-14  2.46217552814e-14  2.609104754e-14  2.63974193279e-14  2.03139438387e-14  2.26169211067e-14  2.24251601075e-14  2.63310242039e-14  2.54215643483e-14
 1.43062251651e-14  2.14772079421e-14  3.28697298908e-14  2.48645099607e-14  3.53696599881e-14  3.43367557007e-14  2.15556213965e-14  2.64008963015e-14  2.15906888585e-14  2.52680198406e-14  2.69379681176e-14  2.22617420031e-14  2.1894988185e-14  2.50437087295e-14  2.43572450898e-14  2.51090847419e-14  2.45208816301e-14  2.60265251635e-14  2.07081933147e-14  3.22141538173e-14  3.24016319315e-14  3.01327172439e-14  2.94952208474e-14  2.80677884944e-14  2.56870520439e-14  2.71807963611e-14  2.87879485793e-14  3.07537226046e-14  2.75238294844e-14  2.47727344382e-14  2.83163235751e-14  2.34232806567e-14  3.20018363904e-14  3.05624551046e-14  2.80240275392e-14  2.69172220392e-14  2.88019435618e-14  2.57927386345e-14  1.49273301337e-14  2.80929108625e-14  2.42052646189e-14  2.1693435709e-14  2.4838188229e-14  2.55576576401e-14  2.35108909497e-14  2.38729380933e-14  2.27129256424e-14  1.99522726605e-14  2.53219900819e-14  2.67534247684e-14  3.83751005274e-14  2.82837495735e-14  3.52670727775e-14  3.56390010635e-14  3.89141413489e-14  4.55334699347e-14  5.64952373859e-14  5.31663059795e-14  7.61385405526e-14  9.5203163126e-14  1.18722269171e-13  1.62160235762e-13  2.22262073957e-13  3.34611541809e-13  5.23091169014e-13  9.24915145198e-13  2.1735263177e-12  8.50856141482e-12  2.17716965531e-12  9.18243859733e-13  5.19332107631e-13  3.29429150883e-13  2.18533434122e-13  1.63177867394e-13  1.28814730561e-13  9.46003229414e-14  7.34717384914e-14  5.80363490366e-14  4.70197116555e-14  3.91392005293e-14  3.77742682574e-14  3.10691246389e-14  3.64943442682e-14  4.16670927635e-14  3.50305065868e-14  3.06246003722e-14  3.14929651684e-14  3.16277266297e-14  2.55595350359e-14  2.53414150674e-14  2.77226701602e-14  1.98504664017e-14  3.10302548685e-14  2.71554865249e-14  2.93259199063e-14  2.56674548038e-14
 2.4915173053e-14  2.66413130288e-14  2.98428856585e-14  3.15297756011e-14  2.50975681225e-14  2.62723277302e-14  2.41282278677e-14  2.89807871936e-14  2.54068247947e-14  2.4568804487e-14  2.86743618629e-14  2.50157432863e-14  2.60097324378e-14  2.61546721392e-14  2.65953512665e-14  2.71480545686e-14  2.5857340547e-14  2.57926937369e-14  2.354919705e-14  3.06773265316e-14  2.54732169755e-14  1.79887726613e-14  2.7521957239e-14  2.74958723815e-14  3.42751817998e-14  2.42557738412e-14  2.26286158728e-14  2.6880607252e-14  2.35664635281e-14  2.65835964936e-14  2.69118111725e-14  1.76198655737e-14  3.01565955162e-14  2.98927626882e-14  2.73325494058e-14  2.83812613714e-14  2.62554997089e-14  2.59302033645e-14  2.36472646751e-14  2.68107399285e-14  2.52350631638e-14  2.5016692938e-14  2.92498109454e-14  2.93215898728e-14  3.21334639034e-14  2.87606001265e-14  2.77248901371e-14  3.147660851e-14  3.17833107445e-14  3.15584698518e-14  3.47997639289e-14  3.40358780512e-14  3.20819961812e-14  2.96276246463e-14  3.53881947633e-14  4.01547462407e-14  4.45144754994e-14  4.92098606158e-14  6.3766340478e-14  7.02426235845e-14  8.70500658745e-14  1.26723186615e-13  1.67138211838e-13  2.22894115266e-13  3.30258020084e-13  5.17938457438e-13  9.20717708404e-13  2.17716965531e-12  8.51861106066e-12  2.1702545439e-12  9.24024460482e-13  5.25197580376e-13  3.26054725346e-13  2.25063137228e-13  1.61856637507e-13  1.13273559991e-13  8.60813840878e-14  6.58158726604e-14  5.54545835073e-14  4.34044657611e-14  3.95386052169e-14  3.34255111105e-14  2.9865315539e-14  3.7271953072e-14  3.14670112796e-14  2.309809286e-14  3.31168948286e-14  2.72379444116e-14  2.64393011485e-14  2.86730377257e-14  3.62940019015e-14  2.36969851954e-14  2.92955338054e-14  2.43886793587e-14  3.26472167984e-14  2.93975821132e-14
 2.85631789215e-14  2.41560156936e-14  2.95543456939e-14  2.51787647233e-14  2.05017064802e-14  2.03591316298e-14  2.29727211057e-14  2.56865031345e-14  2.58758425785e-14  3.02624067256e-14  3.2344074876e-14  2.65189893127e-14  2.78924435799e-14  2.74194364333e-14  2.89847624725e-14  2.6577409162e-14  2.30630861483e-14  2.66953809803e-14  1.95609542993e-14  2.7161027782e-14  2.45782475017e-14  2.49494808293e-14  2.37530610183e-14  2.66365873598e-14  2.70815339074e-14  2.38517848973e-14  2.38092731039e-14  2.98461002626e-14  2.43053199872e-14  2.18822852796e-14  2.40462278827e-14  2.60697852711e-14  2.23555970188e-14  3.20531950979e-14  2.54692389122e-14  2.69357192121e-14  2.12200164687e-14  2.26255082493e-14  2.53240216958e-14  3.45993193564e-14  3.11255382189e-14  2.45985054368e-14  2.66500077716e-14  3.10243461574e-14  2.29025647062e-14  2.33760778135e-14  1.7753515982e-14  2.37648762079e-14  2.20366203424e-14  1.74828744878e-14  2.58073515686e-14  3.07985719682e-14  3.01084121878e-14  3.06063424171e-14  2.65946683293e-14  3.19717173058e-14  3.77471958361e-14  4.3662734941e-14  5.6976545728e-14  5.45861099734e-14  7.00881539191e-14  9.60239442127e-14  1.23430934824e-13  1.66481338943e-13  2.25029822897e-13  3.28893968468e-13  5.16655066464e-13  9.18243859733e-13  2.1702545439e-12  8.50338393974e-12  2.1801287126e-12  9.22598302997e-13  5.16547641294e-13  3.24673007604e-13  2.25126230745e-13  1.58345214337e-13  1.16214917427e-13  9.0925208577e-14  7.26806487604e-14  5.34539735247e-14  5.06103814977e-14  4.94434977596e-14  4.12873677703e-14  2.98320424343e-14  3.30787804669e-14  3.72818100502e-14  2.80331661156e-14  2.48309323172e-14  2.54568343234e-14  2.79806369218e-14  3.36885263352e-14  1.89502284324e-14  2.33101945397e-14  2.03253821919e-14  3.18287728003e-14  2.67123900862e-14
 2.46692090598e-14  2.51705125366e-14  2.18645072141e-14  2.15009467159e-14  1.84502585511e-14  1.6877405707e-14  1.86025688359e-14  2.62943306807e-14  2.44196712205e-14  1.91525988252e-14  2.69840471956e-14  2.64416606648e-14  2.7594301063e-14  2.66998406781e-14  3.41991693136e-14  2.75757110309e-14  2.32927869259e-14  3.25061101822e-14  1.98026677295e-14  3.19362597039e-14  3.3280351392e-14  2.2484079071e-14  2.44117988046e-14  2.21513634505e-14  1.79951877955e-14  1.98574902652e-14  2.62413154955e-14  2.66374006601e-14  2.36832328197e-14  2.09748547397e-14  2.50456850843e-14  2.23388047433e-14  2.68230921446e-14  2.47163787308e-14  2.53742671978e-14  2.85297844024e-14  2.20769832486e-14  2.54895352948e-14  2.69276612854e-14  2.90290010582e-14  2.45676857215e-14  2.16343778646e-14  2.47154132694e-14  3.33195593704e-14  2.88336386359e-14  2.51984234496e-14  1.75378835877e-14  2.65228528753e-14  2.47582731944e-14  2.56392956337e-14  2.51329633627e-14  3.91420964055e-14  3.65934447605e-14  3.40788800586e-14  3.33694899465e-14  3.52764322304e-14  3.98071088519e-14  3.99379259264e-14  4.58285611299e-14  5.14780687597e-14  5.46586172519e-14  7.18809303267e-14  9.33469634101e-14  1.19969550721e-13  1.61190179723e-13  2.26244019346e-13  3.31106592363e-13  5.19332107631e-13  9.24024460482e-13  2.1801287126e-12  8.49838507788e-12  2.17688826555e-12  9.18496068839e-13  5.10159837701e-13  3.22647963627e-13  2.2257926171e-13  1.61949117375e-13  1.16066004142e-13  9.5865456983e-14  6.76690845473e-14  5.48484767028e-14  4.53463118646e-14  4.80775690489e-14  4.45399995111e-14  3.73963671513e-14  3.25848248118e-14  2.91295607537e-14  2.12589443826e-14  2.9828582211e-14  2.19303367969e-14  2.46818205656e-14  1.94368500136e-14  1.92855987819e-14  2.39055431275e-14  2.1105750517e-14  2.11867961936e-14
 2.1096014718e-14  1.79272146893e-14  2.21727802813e-14  2.39923604926e-14  2.92970836877e-14  2.9709046124e-14  2.8210234806e-14  3.0117826995e-14  2.12355899739e-14  2.65388994019e-14  2.51435623286e-14  2.50692711132e-14  2.90240425445e-14  2.90653206478e-14  3.18793517595e-14  2.37935918451e-14  2.54839641985e-14  3.45456217794e-14  2.1546078314e-14  2.83520413815e-14  2.73420686821e-14  2.49225289042e-14  1.71630525633e-14  3.06603214073e-14  2.98264973555e-14  2.24520230566e-14  2.64290392433e-14  2.82790982218e-14  2.76295702689e-14  3.00194618063e-14  2.57826685969e-14  2.5645341214e-14  1.93850209902e-14  2.33827999107e-14  2.02520187578e-14  2.78737282895e-14  2.23689226118e-14  2.45239267618e-14  2.14108907263e-14  2.47870301033e-14  2.76028896494e-14  2.36907395944e-14  2.64715476535e-14  3.17528073012e-14  3.27993883347e-14  3.46793633898e-14  2.55145701773e-14  2.05932483175e-14  2.33629918142e-14  3.31415465962e-14  3.02500701067e-14  3.89226880196e-14  3.28662119648e-14  3.33626597577e-14  2.58592339709e-14  3.26047882993e-14  2.91300351231e-14  3.26641255822e-14  4.07191940128e-14  4.48461453822e-14  4.43184067255e-14  5.81627093098e-14  7.47124358065e-14  9.10200297029e-14  1.23782640056e-13  1.61973308884e-13  2.28660122003e-13  3.29429150883e-13  5.25197580376e-13  9.22598302997e-13  2.17688826555e-12  8.51810266653e-12  2.17184520071e-12  9.25765561885e-13  5.18136392003e-13  3.29078406837e-13  2.24963119571e-13  1.67321539935e-13  1.24557267224e-13  9.92334995311e-14  7.25241950227e-14  5.8743994555e-14  5.66083566491e-14  4.5795964785e-14  3.80041946554e-14  2.97550263348e-14  3.62063712478e-14  3.32414531094e-14  3.23697213236e-14  2.51127941845e-14  2.50165020677e-14  2.50735736445e-14  2.4180228367e-14  2.81367909427e-14  2.2009472524e-14  1.94490797455e-14
 2.27981162841e-14  2.99604536538e-14  2.86636481235e-14  2.72845936713e-14  1.92318461263e-14  1.98045816344e-14  2.21196557022e-14  2.32761486862e-14  2.00189591174e-14  2.77198684143e-14  2.5031176765e-14  3.19689226796e-14  2.94535664486e-14  2.88649487665e-14  2.60164999671e-14  2.76858514873e-14  2.53962333549e-14  3.06948853096e-14  2.42677372196e-14  3.06140511505e-14  3.04447111645e-14  2.54725435533e-14  2.41378352402e-14  2.95524999741e-14  3.17824127121e-14  2.79680775142e-14  3.0673519002e-14  2.5388109693e-14  2.8144858666e-14  2.97383628803e-14  2.22091921826e-14  2.48091741615e-14  2.52234130351e-14  2.69017258358e-14  2.66708426119e-14  2.40130650176e-14  2.34401924858e-14  2.30156874855e-14  2.26303671906e-14  2.29865682432e-14  2.34090087533e-14  1.97468596511e-14  1.87789660024e-14  2.96160028451e-14  2.84980672408e-14  2.99454926265e-14  3.43869673726e-14  2.34320818181e-14  2.30050807191e-14  2.63590833341e-14  2.48847412505e-14  2.74757738528e-14  3.53810278335e-14  2.802455654e-14  2.48095567448e-14  2.7766745037e-14  2.57639597961e-14  3.20181997094e-14  3.13466817615e-14  3.94987919567e-14  3.79194876338e-14  5.22186597446e-14  6.25731082028e-14  7.75102622511e-14  9.24296415267e-14  1.13347526404e-13  1.60516686687e-13  2.18533434122e-13  3.26054725346e-13  5.16547641294e-13  9.18496068839e-13  2.17184520071e-12  8.50158690971e-12  2.17323772037e-12  9.21590543543e-13  5.14256918417e-13  3.33881308378e-13  2.24829280598e-13  1.68116374261e-13  1.15001923905e-13  8.61463428886e-14  7.41362769877e-14  6.2955530974e-14  4.8273292963e-14  4.13729739325e-14  3.5056382911e-14  4.03796795879e-14  3.46399614189e-14  2.90100306792e-14  2.90092439259e-14  2.88519006312e-14  2.8290173425e-14  2.14843998122e-14  2.63797725186e-14  1.83259254169e-14  1.93607539005e-14
 2.67055743444e-14  2.26102667306e-14  2.39262582203e-14  2.79420691892e-14  1.79452894682e-14  2.47996707284e-14  2.03090320349e-14  2.9908689973e-14  2.28896232921e-14  2.3319952789e-14  2.31598409611e-14  2.77854565342e-14  2.22272296081e-14  2.31916312998e-14  2.02506603231e-14  2.44552762678e-14  2.44099383786e-14  2.34966949575e-14  2.25163275202e-14  2.52274081891e-14  3.19764452473e-14  3.2883349397e-14  2.63537021533e-14  2.58996248937e-14  2.98145805662e-14  2.6888582691e-14  2.69200222139e-14  2.90876264397e-14  3.19391310391e-14  3.48508642681e-14  3.21852723776e-14  2.82485451889e-14  2.12807057147e-14  2.95123907158e-14  2.67609900687e-14  2.24783668317e-14  2.78035151793e-14  2.21251066388e-14  2.57514404074e-14  2.55939354951e-14  1.83816056896e-14  2.38317826843e-14  2.69103313796e-14  2.69983213415e-14  1.82073837409e-14  1.97889452972e-14  2.81509053494e-14  2.49848621353e-14  2.00099536987e-14  2.24683871781e-14  3.29316000685e-14  2.36135849422e-14  2.65574884278e-14  2.47531461549e-14  2.8291339129e-14  2.71769553363e-14  2.64370566253e-14  3.01882892626e-14  3.08631453274e-14  3.1286006826e-14  3.7694958127e-14  4.19791698224e-14  5.54823995105e-14  5.7625599709e-14  7.4662461675e-14  9.02492917514e-14  1.20968360867e-13  1.63177867394e-13  2.25063137228e-13  3.24673007604e-13  5.10159837701e-13  9.25765561885e-13  2.17323772037e-12  8.51321090853e-12  2.17911489499e-12  9.17935605787e-13  5.17171316352e-13  3.3080078853e-13  2.27431871266e-13  1.63279709733e-13  1.18668281801e-13  9.09483922104e-14  7.18374684539e-14  5.78578052676e-14  5.80351830095e-14  4.36478324647e-14  3.30254963587e-14  2.74713928534e-14  3.27911976936e-14  2.96250077948e-14  2.28788132056e-14  2.6632391608e-14  2.36496086859e-14  2.64405044197e-14  2.62312524136e-14  2.4518815722e-14
 2.42773222887e-14  2.72441239141e-14  3.09940675866e-14  2.79006748885e-14  2.46489509942e-14  2.20759452468e-14  2.70659058287e-14  2.2361740853e-14  2.57161776897e-14  2.33327787091e-14  3.03934289801e-14  2.90975477991e-14  3.06202766026e-14  3.05103496563e-14  2.409420126e-14  2.55596750916e-14  2.3496276017e-14  2.02800573233e-14  1.73770920495e-14  2.38204839898e-14  2.41384789904e-14  3.00000040692e-14  2.58403871222e-14  2.90353088462e-14  2.45360501666e-14  2.0271685155e-14  2.17263748791e-14  2.58721458415e-14  2.42574484142e-14  2.39346388816e-14  2.53063553225e-14  1.84233235082e-14  1.78107360619e-14  2.64971317837e-14  2.98190236474e-14  3.19237151195e-14  2.47106330122e-14  2.4277421792e-14  3.08710862361e-14  1.89812642053e-14  3.18855516606e-14  3.31510556647e-14  3.03321341545e-14  2.16370468602e-14  2.26676822068e-14  3.47761575392e-14  2.96332301109e-14  3.34266920124e-14  3.0193255073e-14  2.91208334482e-14  1.89463529702e-14  1.82140500409e-14  2.21642257202e-14  3.20439874113e-14  2.98614463179e-14  2.25742392085e-14  2.66295726107e-14  2.97341034101e-14  2.87291515326e-14  2.82842942141e-14  3.3499521832e-14  3.45021693185e-14  4.97554688307e-14  5.63704232954e-14  6.39571996183e-14  7.08935872472e-14  9.21136569784e-14  1.28814730561e-13  1.61856637507e-13  2.25126230745e-13  3.22647963627e-13  5.18136392003e-13  9.21590543543e-13  2.17911489499e-12  8.50613634638e-12  2.16853081254e-12  9.28182985502e-13  5.14650006953e-13  3.24266667508e-13  2.21518482818e-13  1.62926054588e-13  1.10943075016e-13  8.91010102946e-14  6.6022725826e-14  6.32165558072e-14  5.47417764104e-14  4.43809648111e-14  3.23584990364e-14  3.15745870189e-14  2.38102682236e-14  2.589658836e-14  2.53443599912e-14  1.97422955031e-14  2.91925941106e-14  2.58352564896e-14  2.79865001389e-14
 2.76927154017e-14  2.93791630411e-14  2.61267366883e-14  2.95690165265e-14  2.50925376696e-14  2.88445304854e-14  3.40301138342e-14  2.77611684343e-14  2.51758208637e-14  2.33615256544e-14  2.92220421752e-14  2.92005982764e-14  3.33728685972e-14  2.58152280868e-14  2.49422310447e-14  2.70453264245e-14  1.96802164721e-14  2.525462022e-14  2.22174687823e-14  2.61599195952e-14  2.142689327e-14  2.67469885494e-14  2.66689360781e-14  2.54080441153e-14  2.16161630898e-14  2.50208563961e-14  2.21247025839e-14  2.86574186983e-14  2.83446697841e-14  2.68415001918e-14  2.04781621914e-14  2.74582902464e-14  2.71572655931e-14  2.68125043867e-14  3.09334853716e-14  2.55056374565e-14  2.06406905401e-14  2.63525882858e-14  2.68537505257e-14  2.01016444405e-14  2.32207916002e-14  2.74857769266e-14  2.3636805953e-14  2.06809033569e-14  2.17461513763e-14  2.68683437236e-14  2.92023259299e-14  3.19124601826e-14  2.42028812155e-14  2.12146204177e-14  2.42822471194e-14  2.97955259262e-14  2.93685881955e-14  2.36768124261e-14  2.59137293847e-14  1.79225800657e-14  2.82067980435e-14  2.57033640684e-14  3.07693879918e-14  2.67645464447e-14  3.0840212387e-14  3.66882505733e-14  4.27949249607e-14  4.58737575965e-14  4.77160037784e-14  5.61218237131e-14  6.94828364081e-14  9.46003229414e-14  1.13273559991e-13  1.58345214337e-13  2.2257926171e-13  3.29078406837e-13  5.14256918417e-13  9.17935605787e-13  2.16853081254e-12  8.5070609365e-12  2.17110644005e-12  9.20614863754e-13  5.15412954968e-13  3.3031243964e-13  2.208736949e-13  1.57228711484e-13  1.22636407051e-13  8.8982348346e-14  7.27220219617e-14  5.57802905543e-14  5.4424960838e-14  3.71283124053e-14  3.99759540567e-14  3.44440144116e-14  2.72905091097e-14  2.4446062835e-14  2.64897463473e-14  2.56626718244e-14  3.31700100837e-14  2.54737328796e-14
 3.3608260279e-14  3.86165116597e-14  2.83307208614e-14  2.326265328e-14  2.7789270832e-14  2.97250924157e-14  3.01849311523e-14  3.16167028274e-14  2.74491733713e-14  1.9104443549e-14  2.33311270703e-14  2.62338973302e-14  2.1200416958e-14  2.71861937163e-14  2.28470920902e-14  2.41820295915e-14  2.28176401074e-14  3.23434130157e-14  2.83838212996e-14  2.54850907376e-14  2.56644867729e-14  2.25816520455e-14  1.96902936968e-14  2.05135010433e-14  2.30614103894e-14  1.82713485596e-14  2.63601801445e-14  2.6047269516e-14  2.82381474369e-14  2.5822709398e-14  2.11584390878e-14  2.48625319374e-14  2.71769567806e-14  2.27586138862e-14  2.30243881687e-14  2.68887454102e-14  2.10266523194e-14  2.77971225728e-14  2.94640321119e-14  2.08410838881e-14  3.03634250735e-14  2.60773673201e-14  2.56102145774e-14  2.41092482927e-14  2.0823497912e-14  2.62351607888e-14  2.7513457728e-14  2.96107712917e-14  2.33606706545e-14  2.80456935991e-14  3.16647440751e-14  3.67107514565e-14  2.78547591773e-14  2.8863147085e-14  3.21473536212e-14  2.42781249263e-14  2.79825609151e-14  2.87927532615e-14  3.49550654994e-14  3.51182465017e-14  3.2027030817e-14  3.45884055473e-14  3.8091609556e-14  3.3932933528e-14  4.21762440727e-14  4.64850391076e-14  6.04418183646e-14  7.34717384914e-14  8.60813840878e-14  1.16214917427e-13  1.61949117375e-13  2.24963119571e-13  3.33881308378e-13  5.17171316352e-13  9.28182985502e-13  2.17110644005e-12  8.5026705332e-12  2.16805677345e-12  9.20759917236e-13  5.20032784156e-13  3.27106353106e-13  2.16806201402e-13  1.60659063527e-13  1.19683356856e-13  9.01182465712e-14  7.74866780763e-14  5.86474892642e-14  5.00364216606e-14  4.22310183593e-14  3.76380018349e-14  2.98400433257e-14  2.63042127465e-14  2.81463264392e-14  2.78932875018e-14  3.19007893848e-14  2.70485203181e-14
 2.84950227353e-14  2.86293166552e-14  3.22400633894e-14  2.37305732833e-14  2.67671253563e-14  2.61312340706e-14  2.69917751615e-14  2.70700950688e-14  2.49910164519e-14  2.69259270241e-14  2.3638582096e-14  2.77647050698e-14  2.19464464697e-14  2.50943458875e-14  2.61461103129e-14  1.73277342965e-14  2.45744237831e-14  3.01855853943e-14  2.10132774986e-14  2.41347295991e-14  2.62597572516e-14  2.83892698465e-14  2.57147641571e-14  2.3091616418e-14  1.80202898244e-14  2.40579743963e-14  2.60814189293e-14  2.45552268334e-14  2.62913045908e-14  2.59775236972e-14  2.16163663185e-14  2.13153410164e-14  2.41407124056e-14  1.87507235765e-14  2.37591169574e-14  2.41189497395e-14  2.51109721175e-14  2.57092735169e-14  3.25814641761e-14  2.87917776272e-14  2.66403538145e-14  3.18796216246e-14  1.96282466338e-14  2.07039680903e-14  2.06406035209e-14  2.60810124136e-14  2.85668446347e-14  3.24481040467e-14  2.72344434947e-14  2.840716786e-14  2.76381976909e-14  3.11675101547e-14  2.77175705478e-14  3.25202568928e-14  3.11278129728e-14  2.98354330304e-14  2.74099957921e-14  2.32579043332e-14  2.73086797512e-14  3.02415650597e-14  3.43879821877e-14  3.95162432282e-14  3.73616956778e-14  3.00537752383e-14  4.3458706167e-14  4.69111763824e-14  5.00408628689e-14  5.80363490366e-14  6.58158726604e-14  9.0925208577e-14  1.16066004142e-13  1.67321539935e-13  2.24829280598e-13  3.3080078853e-13  5.14650006953e-13  9.20614863754e-13  2.16805677345e-12  8.47752248294e-12  2.16249509333e-12  9.2029195207e-13  5.16377882357e-13  3.27545428539e-13  2.23227334001e-13  1.55944018007e-13  1.13999099509e-13  8.40760269294e-14  7.58715021241e-14  6.07719884295e-14  4.91307061667e-14  4.5252514513e-14  4.25777609956e-14  3.79038558865e-14  2.9869017321e-14  3.14832314842e-14  2.58791063655e-14  2.60069316482e-14
 3.48812956991e-14  3.822693866e-14  2.79535889873e-14  2.91887125952e-14  3.03636114202e-14  3.30004798137e-14  3.15952423891e-14  2.60868173386e-14  2.839870017e-14  2.94858531548e-14  2.50809527756e-14  2.59336559112e-14  2.16264875012e-14  2.4458656112e-14  2.12422947294e-14  2.25774245246e-14  2.26584059723e-14  2.847769571e-14  2.56664755406e-14  1.98744618299e-14  2.30255971482e-14  2.59709290707e-14  2.50841472394e-14  2.56651145815e-14  2.31631589474e-14  2.26284929003e-14  2.22864484839e-14  2.45191937486e-14  3.0166766181e-14  2.93291665696e-14  2.87868106052e-14  2.69011315474e-14  2.64496925941e-14  2.02937312125e-14  2.18466249688e-14  2.21052893779e-14  3.22513366447e-14  2.36389265473e-14  2.44776722428e-14  2.96853132382e-14  2.74845685605e-14  2.52804023775e-14  1.88503825956e-14  1.85530036979e-14  1.82939310324e-14  2.39275810722e-14  2.8651650653e-14  3.13360961435e-14  2.75777020875e-14  2.47860421231e-14  3.20412205859e-14  3.02253766586e-14  2.57496057602e-14  2.12063233224e-14  2.33498940054e-14  2.3858892354e-14  2.436765665e-14  2.64717191974e-14  2.60601225223e-14  2.82677031955e-14  2.68270168593e-14  2.65802219765e-14  3.59916076736e-14  3.28772725659e-14  3.87012380209e-14  3.81299171875e-14  4.49554206559e-14  4.70197116555e-14  5.54545835073e-14  7.26806487604e-14  9.5865456983e-14  1.24557267224e-13  1.68116374261e-13  2.27431871266e-13  3.24266667508e-13  5.15412954968e-13  9.20759917236e-13  2.16249509333e-12  8.50586191315e-12  2.17899125883e-12  9.21866291532e-13  5.10969332495e-13  3.32729706607e-13  2.27957179791e-13  1.68004324536e-13  1.27831158167e-13  9.53780424102e-14  7.40511589963e-14  5.71701774624e-14  4.44479252999e-14  4.43870197829e-14  3.73695850816e-14  3.48910593888e-14  3.13848766411e-14  3.13508133007e-14  3.3928858989e-14
 2.95560359823e-14  2.26041105777e-14  2.68070689647e-14  2.81976106723e-14  3.05627244366e-14  2.72679463834e-14  2.5513554264e-14  2.66329808292e-14  2.51187985264e-14  2.79902974503e-14  2.47181280129e-14  2.60426363586e-14  2.06959620924e-14  2.31937465194e-14  1.8906263011e-14  1.84991555702e-14  1.67366908386e-14  2.63328705516e-14  2.34844504005e-14  1.57765259526e-14  2.3124866806e-14  2.22785794673e-14  1.79198503669e-14  1.74593805463e-14  2.41834284867e-14  1.98542452351e-14  2.59655894186e-14  3.01201730386e-14  3.27558669622e-14  2.98129434231e-14  3.51030460388e-14  3.09599995523e-14  3.02064536946e-14  2.61914358887e-14  2.4016650649e-14  2.20940140785e-14  2.88626975194e-14  2.7723040313e-14  3.02311979733e-14  2.37215093125e-14  2.19837973233e-14  2.65646913048e-14  2.70438144944e-14  2.44981764822e-14  2.5221008554e-14  3.02592447932e-14  2.98706667727e-14  3.24351589952e-14  2.47659179563e-14  2.67647942117e-14  2.86483838415e-14  2.30152836463e-14  2.79321999537e-14  2.16628482344e-14  2.39255464072e-14  2.3602921117e-14  2.37380793209e-14  2.87294250368e-14  2.29138801869e-14  2.04569951227e-14  1.9718609197e-14  2.46965902651e-14  2.98313095288e-14  2.82831449764e-14  2.67327417436e-14  3.38242835676e-14  3.63004384388e-14  3.91392005293e-14  4.34044657611e-14  5.34539735247e-14  6.76690845473e-14  9.92334995311e-14  1.15001923905e-13  1.63279709733e-13  2.21518482818e-13  3.3031243964e-13  5.20032784156e-13  9.2029195207e-13  2.17899125883e-12  8.51329001748e-12  2.17899875372e-12  9.26601676889e-13  5.21697903039e-13  3.37371883632e-13  2.23524110431e-13  1.58188043369e-13  1.14940734065e-13  9.02802475988e-14  6.95677386067e-14  6.14023017612e-14  4.95501061872e-14  4.58868638494e-14  3.83702368692e-14  3.10899593327e-14  2.93334000111e-14  3.170797339e-14
 3.34211495055e-14  2.91227696978e-14  2.67242868751e-14  2.71372177404e-14  3.03862161872e-14  2.69041803491e-14  2.86161704034e-14  2.72286194875e-14  2.9750893321e-14  3.00381823466e-14  2.09491454209e-14  2.37271883177e-14  2.70970331228e-14  1.90276233262e-14  1.96277965609e-14  2.30706812166e-14  2.07292547548e-14  2.10219485641e-14  2.27752224013e-14  2.61377511135e-14  3.07607082135e-14  1.56616400014e-14  2.34200360086e-14  2.01586208907e-14  2.16552474245e-14  2.53658168758e-14  2.49197432829e-14  1.78264718074e-14  1.69413372235e-14  2.63029281164e-14  2.82409886277e-14  2.18294717336e-14  2.50457643225e-14  2.88124811857e-14  2.84423238473e-14  2.08547473722e-14  2.52906534899e-14  2.7526175995e-14  2.89475446076e-14  2.54423314317e-14  3.63358405761e-14  3.06025619182e-14  3.21513106781e-14  2.82849380239e-14  3.08951377207e-14  2.79915341437e-14  2.69855523935e-14  3.35035464878e-14  2.94317688178e-14  3.13360121367e-14  2.43074547151e-14  2.69738814298e-14  2.87559322111e-14  3.55196923238e-14  2.77609078221e-14  2.88774076746e-14  3.03349913032e-14  3.24692760456e-14  2.86296551668e-14  2.69119353229e-14  2.94965942832e-14  2.78115424752e-14  3.19479206061e-14  3.61260499164e-14  2.97142628546e-14  2.57278063285e-14  4.32614053109e-14  3.77742682574e-14  3.95386052169e-14  5.06103814977e-14  5.48484767028e-14  7.25241950227e-14  8.61463428886e-14  1.18668281801e-13  1.62926054588e-13  2.208736949e-13  3.27106353106e-13  5.16377882357e-13  9.21866291532e-13  2.17899875372e-12  8.50958614138e-12  2.17432369675e-12  9.18298063684e-13  5.11770671709e-13  3.28311313529e-13  2.22397372379e-13  1.60896314023e-13  1.22957418406e-13  9.23280121716e-14  7.29872406798e-14  5.90046395676e-14  6.11621556595e-14  5.20090838164e-14  4.16002348663e-14  3.5081999384e-14  3.88713651569e-14
 3.36023658685e-14  2.47371824887e-14  3.02518581656e-14  2.01094230257e-14  2.49351630922e-14  2.23660503213e-14  2.45604734982e-14  1.88549785007e-14  2.17808617044e-14  2.24028346153e-14  2.56351682521e-14  2.51013036545e-14  1.91261455796e-14  1.82501492113e-14  2.51530398603e-14  2.25813869805e-14  1.82619558014e-14  3.18665059367e-14  2.74109942799e-14  2.90628034564e-14  2.66681378597e-14  1.58097006502e-14  2.65149809758e-14  2.50041089011e-14  2.19471936329e-14  2.23422140629e-14  2.41039357047e-14  1.73265737947e-14  2.14819806621e-14  2.50894599493e-14  3.24404552318e-14  2.5356151137e-14  2.48099180036e-14  2.15028514696e-14  2.63782164164e-14  2.58880499677e-14  2.21857298493e-14  2.87103610294e-14  3.31056078492e-14  2.35775772022e-14  2.74828161018e-14  2.84214808234e-14  2.7413523279e-14  2.5982528659e-14  2.58841730758e-14  3.15682407164e-14  2.4163394973e-14  2.25751808621e-14  2.31469388974e-14  2.29132066963e-14  2.04035263912e-14  2.85112088261e-14  3.27036055746e-14  2.65233367211e-14  2.71459571166e-14  2.64156253226e-14  2.34348877557e-14  2.81022347507e-14  2.49006708714e-14  2.79156044682e-14  2.6250033884e-14  2.55381020137e-14  3.31695757744e-14  2.76374387866e-14  2.66452646433e-14  3.10800394861e-14  3.71660543028e-14  3.10691246389e-14  3.34255111105e-14  4.94434977596e-14  4.53463118646e-14  5.8743994555e-14  7.41362769877e-14  9.09483922104e-14  1.10943075016e-13  1.57228711484e-13  2.16806201402e-13  3.27545428539e-13  5.10969332495e-13  9.26601676889e-13  2.17432369675e-12  8.50549320109e-12  2.17505757648e-12  9.21723802688e-13  5.18173041421e-13  3.30614190753e-13  2.31318084211e-13  1.6138555808e-13  1.08967204357e-13  8.96539288459e-14  6.14326083387e-14  5.70328773621e-14  4.21285477678e-14  4.25194377079e-14  3.32689760398e-14  3.64177306193e-14
 3.86287091447e-14  2.9787351171e-14  2.71668720864e-14  2.37994563695e-14  2.76440801959e-14  2.39553172688e-14  3.17408126239e-14  2.56930454394e-14  2.4954452448e-14  3.06877441116e-14  2.69988803522e-14  2.64150231936e-14  2.23828604687e-14  2.5000373625e-14  2.2152572453e-14  2.29362747635e-14  1.98024428721e-14  2.61096991781e-14  2.27068707278e-14  2.49690182814e-14  2.37504706963e-14  3.01055759252e-14  3.1468055668e-14  2.555026356e-14  2.91758579525e-14  2.89406527463e-14  2.60615347322e-14  2.71017072539e-14  2.65688734555e-14  2.3972405328e-14  3.03753365894e-14  2.93365762827e-14  2.69670432708e-14  2.15103142813e-14  2.5870222252e-14  1.99645620433e-14  2.49289642576e-14  3.23235368677e-14  3.46473650735e-14  2.50557385905e-14  2.26276144301e-14  2.61624092587e-14  2.2648600207e-14  2.41497998096e-14  2.72566901223e-14  2.55625655262e-14  2.60465608518e-14  2.68967767306e-14  3.22586242875e-14  2.23045044007e-14  2.3392271097e-14  2.11692932981e-14  2.42022465053e-14  2.86723240066e-14  3.11266001449e-14  3.0658590374e-14  2.91459071839e-14  2.96820518104e-14  3.03108348149e-14  3.24756204396e-14  2.95361414017e-14  2.94491241579e-14  3.43721501674e-14  3.12362145945e-14  3.08756856669e-14  2.77841901649e-14  3.48062708378e-14  3.64943442682e-14  2.9865315539e-14  4.12873677703e-14  4.80775690489e-14  5.66083566491e-14  6.2955530974e-14  7.18374684539e-14  8.91010102946e-14  1.22636407051e-13  1.60659063527e-13  2.23227334001e-13  3.32729706607e-13  5.21697903039e-13  9.18298063684e-13  2.17505757648e-12  8.51418241463e-12  2.16855441664e-12  9.26647236626e-13  5.17138881965e-13  3.35104648774e-13  2.33907694687e-13  1.5252440325e-13  1.1190575378e-13  9.00365098969e-14  7.47140987675e-14  6.16982626106e-14  5.45763896135e-14  4.20874444908e-14  4.5478885116e-14
 4.04506711105e-14  3.23277698958e-14  3.14947936137e-14  3.26573848387e-14  2.75230190073e-14  2.4550701445e-14  3.154047648e-14  2.65738676667e-14  2.39327299909e-14  2.19569645402e-14  2.39249849018e-14  2.34051752736e-14  2.85839443179e-14  2.26922906701e-14  2.65203202034e-14  2.57597328344e-14  3.19812233514e-14  2.82723690123e-14  2.40482265747e-14  3.07883601655e-14  2.88940168627e-14  2.38747403829e-14  2.23621162123e-14  3.15715735382e-14  2.62948942031e-14  2.08997745492e-14  2.41947213072e-14  2.92222551899e-14  2.81555550074e-14  2.72038977608e-14  2.67227323121e-14  2.58627024295e-14  2.35142781831e-14  2.82194058019e-14  2.69873872584e-14  2.52296576797e-14  2.63799646813e-14  2.17551104262e-14  3.55877769206e-14  2.84652090685e-14  2.57590608509e-14  2.01178355313e-14  2.51011693505e-14  1.92340966552e-14  1.87540522534e-14  2.73249125892e-14  2.70647959226e-14  1.91891915535e-14  3.22819549997e-14  2.28655443115e-14  2.82270521421e-14  2.67717817322e-14  3.05970240408e-14  2.8508509928e-14  3.874791986e-14  2.80361643572e-14  2.66216045965e-14  2.85852682098e-14  1.85579664752e-14  2.73871630234e-14  2.22554601278e-14  2.70794946856e-14  2.67819966431e-14  2.49250121776e-14  3.02427737843e-14  2.75349510665e-14  3.12962562138e-14  4.16670927635e-14  3.7271953072e-14  2.98320424343e-14  4.45399995111e-14  4.5795964785e-14  4.8273292963e-14  5.78578052676e-14  6.6022725826e-14  8.8982348346e-14  1.19683356856e-13  1.55944018007e-13  2.27957179791e-13  3.37371883632e-13  5.11770671709e-13  9.21723802688e-13  2.16855441664e-12  8.50430959323e-12  2.17003140389e-12  9.17031279826e-13  5.2204993756e-13  3.32818374075e-13  2.31755364369e-13  1.69761717334e-13  1.25238714609e-13  9.33488272807e-14  7.00862074722e-14  5.41551809379e-14  5.35247364072e-14  3.86162360753e-14
 4.5705203958e-14  3.81225040932e-14  3.0039701911e-14  2.93668796393e-14  2.70553835432e-14  2.81972042679e-14  3.37277260936e-14  2.81784963422e-14  3.26475825966e-14  2.52152009809e-14  2.0117116857e-14  2.29289558014e-14  2.43655615155e-14  2.53691491477e-14  2.37302495429e-14  2.45986018442e-14  2.13762043375e-14  2.64804053647e-14  2.61024816708e-14  2.68165134066e-14  2.54150148222e-14  2.39283961272e-14  2.53547169606e-14  3.32645112303e-14  3.22632996389e-14  2.6914836209e-14  3.41874393393e-14  3.37309502682e-14  3.32681520667e-14  2.57557380703e-14  2.03427019045e-14  2.91110854736e-14  3.1794726075e-14  2.65397521228e-14  2.59257340122e-14  2.5401767243e-14  3.18170410428e-14  2.75612438471e-14  2.77972403376e-14  2.41604320368e-14  2.04419819962e-14  2.64727524588e-14  2.83376697677e-14  2.53994044336e-14  2.90759319835e-14  2.72423731811e-14  2.50153962213e-14  3.50739324744e-14  3.36255022733e-14  3.08374341848e-14  2.86910651479e-14  2.11445081114e-14  2.85136734789e-14  2.85905105848e-14  2.79007784563e-14  2.40738931037e-14  3.73314379104e-14  2.88252360407e-14  2.85461010826e-14  2.51373653605e-14  2.91286422866e-14  2.88152135601e-14  2.21965198022e-14  2.45296555231e-14  3.14213514602e-14  3.25931255629e-14  3.99736827242e-14  3.50305065868e-14  3.14670112796e-14  3.30787804669e-14  3.73963671513e-14  3.80041946554e-14  4.13729739325e-14  5.80351830095e-14  6.32165558072e-14  7.27220219617e-14  9.01182465712e-14  1.13999099509e-13  1.68004324536e-13  2.23524110431e-13  3.28311313529e-13  5.18173041421e-13  9.26647236626e-13  2.17003140389e-12  8.50955091562e-12  2.17208361946e-12  9.26733953955e-13  5.18859377417e-13  3.32648461733e-13  2.20909430046e-13  1.53729835196e-13  1.14644050296e-13  8.95232832648e-14  7.11416511292e-14  5.66624138679e-14  4.51069152716e-14
 5.0180935545e-14  4.54728452244e-14  3.39024656592e-14  3.37518516894e-14  3.03494304317e-14  2.70016049673e-14  2.90734771887e-14  2.41029748347e-14  2.44564539703e-14  1.99594069818e-14  2.1263941541e-14  1.97683499409e-14  2.15571238958e-14  2.5040314653e-14  2.67484274044e-14  2.61848464612e-14  1.71349595963e-14  2.848632877e-14  2.56017205533e-14  2.68439978834e-14  2.98833692764e-14  2.2749461768e-14  2.82164595466e-14  2.79881545312e-14  2.08978508879e-14  1.69804739831e-14  2.26272337927e-14  3.05301865554e-14  2.48082329102e-14  2.52175903516e-14  2.14128096018e-14  2.48752111992e-14  2.80024482268e-14  2.45895941304e-14  1.57488386458e-14  1.59559548218e-14  2.17322843872e-14  2.46682037339e-14  2.67888121778e-14  2.64954827531e-14  2.12432293232e-14  2.74545719308e-14  2.29803797987e-14  2.46023187671e-14  2.23094875997e-14  3.32513235698e-14  2.19583795559e-14  2.39855462222e-14  2.67467846719e-14  2.35610547907e-14  2.91354822508e-14  2.65282894932e-14  2.53884952695e-14  2.50506745572e-14  2.93336737862e-14  3.10315967985e-14  3.20562589483e-14  2.74403883685e-14  2.98490841998e-14  2.77088062379e-14  2.09635388288e-14  3.01927262123e-14  2.67526436369e-14  3.04404394064e-14  3.70218656992e-14  3.31272274732e-14  2.17866303916e-14  3.06246003722e-14  2.309809286e-14  3.72818100502e-14  3.25848248118e-14  2.97550263348e-14  3.5056382911e-14  4.36478324647e-14  5.47417764104e-14  5.57802905543e-14  7.74866780763e-14  8.40760269294e-14  1.27831158167e-13  1.58188043369e-13  2.22397372379e-13  3.30614190753e-13  5.17138881965e-13  9.17031279826e-13  2.17208361946e-12  8.50039364332e-12  2.1778224268e-12  9.20514549486e-13  5.17281067134e-13  3.28689537574e-13  2.25557085007e-13  1.57500162734e-13  1.1540434597e-13  8.89218421047e-14  7.56868967481e-14  6.01092793044e-14
 6.31761696175e-14  4.55393248895e-14  3.90389548776e-14  3.62409357449e-14  3.36782642798e-14  2.87104128518e-14  3.24736039912e-14  3.40432594234e-14  3.22820159417e-14  2.53829204529e-14  2.91172127978e-14  2.43655640682e-14  2.67066760413e-14  3.34511273453e-14  2.64502912024e-14  2.77976848511e-14  2.65587203891e-14  2.75039094049e-14  2.68309145747e-14  2.72348817418e-14  3.19660205009e-14  3.11261344073e-14  2.95995658762e-14  2.10677150416e-14  2.25421235786e-14  2.67022653913e-14  2.960136612e-14  2.7703787618e-14  2.17468979416e-14  2.58101734366e-14  2.43416314724e-14  2.92143890498e-14  1.99234198192e-14  2.06567615711e-14  2.09082993307e-14  2.27062984326e-14  3.03918083199e-14  2.47851968603e-14  2.97216934448e-14  2.22395135584e-14  2.2162479321e-14  2.8953725506e-14  2.59812224767e-14  2.52977186399e-14  2.89713934277e-14  2.68837661516e-14  2.77290472905e-14  2.55993871366e-14  2.41983294702e-14  2.38225485171e-14  2.50988190108e-14  2.95817024601e-14  3.03051437646e-14  2.42816169127e-14  1.87052584942e-14  2.92451398053e-14  3.67102732597e-14  2.67126447297e-14  2.30257863999e-14  2.59821026544e-14  2.15986137862e-14  1.98032722926e-14  2.45941097765e-14  2.49484323906e-14  2.69948683026e-14  2.69212403876e-14  2.4958452859e-14  3.14929651684e-14  3.31168948286e-14  2.80331661156e-14  2.91295607537e-14  3.62063712478e-14  4.03796795879e-14  3.30254963587e-14  4.43809648111e-14  5.4424960838e-14  5.86474892642e-14  7.58715021241e-14  9.53780424102e-14  1.14940734065e-13  1.60896314023e-13  2.31318084211e-13  3.35104648774e-13  5.2204993756e-13  9.26733953955e-13  2.1778224268e-12  8.51963699155e-12  2.17674376999e-12  9.22438259884e-13  5.2033283008e-13  3.31425001523e-13  2.28471642653e-13  1.6180871328e-13  1.12995038909e-13  9.08926798683e-14  7.51844164994e-14
 6.62953061677e-14  5.39197264173e-14  4.62381663698e-14  4.40730794808e-14  3.65411897574e-14  3.33706957253e-14  3.05239940361e-14  2.61004424753e-14  2.65273114195e-14  2.68733120118e-14  3.12383063952e-14  3.22516069872e-14  3.02583451787e-14  3.46214154943e-14  3.18189170148e-14  3.37955145506e-14  2.21160513932e-14  2.26893499916e-14  1.96678259062e-14  2.39353809138e-14  2.48296392765e-14  2.34141352789e-14  2.14869418879e-14  2.29052920242e-14  2.69298758024e-14  3.03713062482e-14  2.55913445195e-14  3.11497856969e-14  2.62367980332e-14  2.81979265784e-14  2.79768768238e-14  2.5249901483e-14  2.68960243616e-14  2.38566345954e-14  2.56417212315e-14  3.08104730894e-14  2.39279538066e-14  2.14030120602e-14  2.16563657582e-14  2.40315284707e-14  1.889133586e-14  2.12744699063e-14  2.05454388074e-14  2.44018258418e-14  2.09165269105e-14  2.29973837052e-14  2.61555581886e-14  2.28205720624e-14  2.11563975926e-14  2.6926928471e-14  3.01662183197e-14  2.24552325465e-14  2.20494752316e-14  2.28783485644e-14  2.421119676e-14  2.15012842033e-14  3.06888427147e-14  2.38370230003e-14  2.5232504592e-14  2.15687083083e-14  3.12827173006e-14  2.28719632571e-14  2.64490649691e-14  3.14635862598e-14  2.82632518644e-14  2.65471852163e-14  2.76249269204e-14  3.16277266297e-14  2.72379444116e-14  2.48309323172e-14  2.12589443826e-14  3.32414531094e-14  3.46399614189e-14  2.74713928534e-14  3.23584990364e-14  3.71283124053e-14  5.00364216606e-14  6.07719884295e-14  7.40511589963e-14  9.02802475988e-14  1.22957418406e-13  1.6138555808e-13  2.33907694687e-13  3.32818374075e-13  5.18859377417e-13  9.20514549486e-13  2.17674376999e-12  8.50907579056e-12  2.1845970221e-12  9.25813882551e-13  5.17579977633e-13  3.31158302021e-13  2.28292081768e-13  1.58467730265e-13  1.1911904523e-13  9.32282835255e-14
 9.28169347141e-14  7.01731342628e-14  6.65475732737e-14  5.04501981393e-14  3.99320750613e-14  3.5809676948e-14  3.64767329439e-14  3.08163883349e-14  3.67203219604e-14  2.84430673572e-14  3.70432615085e-14  3.14316733447e-14  3.19241726395e-14  3.60592785555e-14  2.51747556492e-14  2.42372567046e-14  2.51815143909e-14  2.01563862131e-14  2.07235250595e-14  2.48045549177e-14  2.78701585878e-14  2.56008297005e-14  1.72585625862e-14  2.15320796245e-14  1.78958925941e-14  2.77969653684e-14  3.25042891034e-14  1.63814243139e-14  1.72062305937e-14  2.34045413712e-14  2.49502927515e-14  2.6735759825e-14  2.47266322987e-14  2.86609817785e-14  1.96747726632e-14  2.61525026013e-14  3.03276109446e-14  2.70518274159e-14  2.01578130643e-14  2.5184887865e-14  2.05498135012e-14  2.63936198967e-14  2.31458425388e-14  2.23402379045e-14  2.25408410557e-14  2.80348142588e-14  2.94597053359e-14  2.91621000598e-14  2.33010800656e-14  2.9309054743e-14  2.67065313405e-14  1.8771453247e-14  2.36857536848e-14  3.22816972954e-14  2.29655458436e-14  2.82654174578e-14  2.95817887412e-14  2.66685523718e-14  2.79775188945e-14  2.58654556271e-14  2.16068206294e-14  2.50760628418e-14  3.15797697608e-14  2.3546984199e-14  2.09958405101e-14  3.03211232088e-14  2.46217552814e-14  2.55595350359e-14  2.64393011485e-14  2.54568343234e-14  2.9828582211e-14  3.23697213236e-14  2.90100306792e-14  3.27911976936e-14  3.15745870189e-14  3.99759540567e-14  4.22310183593e-14  4.91307061667e-14  5.71701774624e-14  6.95677386067e-14  9.23280121716e-14  1.08967204357e-13  1.5252440325e-13  2.31755364369e-13  3.32648461733e-13  5.17281067134e-13  9.22438259884e-13  2.1845970221e-12  8.51320512381e-12  2.18102151906e-12  9.25197776547e-13  5.18299282694e-13  3.35014105827e-13  2.24335045274e-13  1.56661415276e-13  1.1872538542e-13
 1.16700462695e-13  9.20669345894e-14  7.61810799549e-14  5.53758383487e-14  4.29348143664e-14  3.2408316513e-14  2.86599749065e-14  3.86330893808e-14  4.26215308272e-14  2.6717942989e-14  3.3866636106e-14  3.20224396259e-14  3.4263551606e-14  3.21584036188e-14  3.29715013356e-14  2.80123656074e-14  2.81248165465e-14  2.23019257137e-14  2.51681971893e-14  2.63635876721e-14  2.68930178888e-14  2.9936255852e-14  2.5988456203e-14  2.44267340609e-14  2.23917796353e-14  2.90803109297e-14  2.3634468665e-14  2.18766183303e-14  1.8634948268e-14  2.1082713938e-14  2.18442428702e-14  2.20293288618e-14  2.4391656649e-14  1.96323342197e-14  2.17649549495e-14  2.38549276954e-14  2.54313739913e-14  2.59465210157e-14  2.75442817239e-14  2.479984779e-14  1.94758571962e-14  2.50785262329e-14  2.36723581687e-14  2.70478330368e-14  2.19822396676e-14  3.06753948613e-14  2.4256458499e-14  2.52633080827e-14  2.58925698043e-14  3.34602257227e-14  2.70722822267e-14  2.43684310465e-14  3.24600746369e-14  2.55329509815e-14  2.48889877284e-14  2.67115110141e-14  3.37066777334e-14  2.66467694846e-14  2.24647521901e-14  2.86264609815e-14  2.76248245577e-14  2.36050322501e-14  3.28383254507e-14  2.81292312217e-14  2.67848331566e-14  3.40212361522e-14  2.609104754e-14  2.53414150674e-14  2.86730377257e-14  2.79806369218e-14  2.19303367969e-14  2.51127941845e-14  2.90092439259e-14  2.96250077948e-14  2.38102682236e-14  3.44440144116e-14  3.76380018349e-14  4.5252514513e-14  4.44479252999e-14  6.14023017612e-14  7.29872406798e-14  8.96539288459e-14  1.1190575378e-13  1.69761717334e-13  2.20909430046e-13  3.28689537574e-13  5.2033283008e-13  9.25813882551e-13  2.18102151906e-12  8.4894479334e-12  2.172760022e-12  9.24525561791e-13  5.15356388675e-13  3.2956076814e-13  2.24245773148e-13  1.6094633821e-13
 1.58114427096e-13  1.24081351368e-13  8.85426769369e-14  6.66938974618e-14  5.55357401696e-14  4.94716947e-14  4.44795352606e-14  4.7003472807e-14  3.63716964487e-14  2.61550919157e-14  3.26133416496e-14  3.08971182948e-14  3.30157579677e-14  2.8647504687e-14  3.05902393791e-14  2.18818836893e-14  2.97794932138e-14  2.17680679295e-14  2.51988430193e-14  1.52979341673e-14  2.85434446958e-14  3.06803551858e-14  2.40675521993e-14  2.18221450993e-14  2.28088250665e-14  2.24728495404e-14  2.14268396882e-14  2.34881254094e-14  2.93978767793e-14  1.65373143953e-14  2.30103920851e-14  2.07966987383e-14  1.89454518531e-14  1.81220365891e-14  2.02872076369e-14  3.3076619737e-14  2.58771144798e-14  3.11889746743e-14  2.72202128275e-14  2.44490622474e-14  1.46289281166e-14  2.47609182928e-14  3.02219496226e-14  2.60800745426e-14  2.91285992573e-14  2.5271267945e-14  2.20252563749e-14  2.65654387212e-14  2.55418693032e-14  3.18609500763e-14  2.66639672598e-14  2.77179515456e-14  2.35110177167e-14  2.45883711743e-14  2.42521058315e-14  2.39747831442e-14  2.7203371852e-14  2.37751916875e-14  3.03189206009e-14  2.43555163126e-14  3.21430459495e-14  3.07736502785e-14  2.46102500994e-14  2.29299094751e-14  3.24004768261e-14  2.95198080335e-14  2.63974193279e-14  2.77226701602e-14  3.62940019015e-14  3.36885263352e-14  2.46818205656e-14  2.50165020677e-14  2.88519006312e-14  2.28788132056e-14  2.589658836e-14  2.72905091097e-14  2.98400433257e-14  4.25777609956e-14  4.43870197829e-14  4.95501061872e-14  5.90046395676e-14  6.14326083387e-14  9.00365098969e-14  1.25238714609e-13  1.53729835196e-13  2.25557085007e-13  3.31425001523e-13  5.17579977633e-13  9.25197776547e-13  2.172760022e-12  8.50431081074e-12  2.17422775187e-12  9.17564022174e-13  5.12823436133e-13  3.23905648498e-13  2.18981055311e-13
 2.28032112721e-13  1.64599989092e-13  1.21777259595e-13  9.14923130036e-14  7.12111688839e-14  5.44182555463e-14  4.86304250796e-14  3.85279276776e-14  3.90513829029e-14  2.76295854044e-14  2.77297827642e-14  2.44047821051e-14  2.13028776832e-14  2.4430719119e-14  3.01308925567e-14  2.9236587768e-14  2.98718148142e-14  2.04568278169e-14  1.91868577856e-14  2.26769024909e-14  2.80957427949e-14  2.18743835394e-14  2.28980203435e-14  2.06041870581e-14  2.78602454616e-14  1.97982488771e-14  2.73887254295e-14  3.02070175668e-14  3.05371067019e-14  3.05481702521e-14  2.41743019275e-14  2.00527676312e-14  1.70696285385e-14  2.19203889938e-14  1.99527736472e-14  3.35738632381e-14  2.86628545481e-14  2.6543633974e-14  2.01607090847e-14  2.42808958826e-14  1.7707216393e-14  2.47156228086e-14  3.01644942069e-14  1.98586214008e-14  2.24715530966e-14  2.25620668898e-14  2.30604980587e-14  2.0335285597e-14  2.53299567453e-14  2.64332918353e-14  2.38043743513e-14  2.46178407049e-14  2.64011583577e-14  2.98191899009e-14  1.97254305578e-14  2.35818565291e-14  2.46444533607e-14  2.56712301532e-14  2.59000487585e-14  2.96534115021e-14  2.28029914703e-14  2.37959352262e-14  1.81823140603e-14  2.13098592458e-14  1.9157661795e-14  1.84550837187e-14  2.03139438387e-14  1.98504664017e-14  2.36969851954e-14  1.89502284324e-14  1.94368500136e-14  2.50735736445e-14  2.8290173425e-14  2.6632391608e-14  2.53443599912e-14  2.4446062835e-14  2.63042127465e-14  3.79038558865e-14  3.73695850816e-14  4.58868638494e-14  6.11621556595e-14  5.70328773621e-14  7.47140987675e-14  9.33488272807e-14  1.14644050296e-13  1.57500162734e-13  2.28471642653e-13  3.31158302021e-13  5.18299282694e-13  9.24525561791e-13  2.17422775187e-12  8.49579998701e-12  2.17839770795e-12  9.18439975473e-13  5.20037736207e-13  3.30353937888e-13
 3.27152455486e-13  2.22248036882e-13  1.57827708922e-13  1.1106264659e-13  8.86490057881e-14  7.42828570855e-14  6.05224091153e-14  4.99201410305e-14  4.3638491088e-14  3.90317930457e-14  3.61499572282e-14  3.7242357845e-14  2.58341541063e-14  2.50213028189e-14  2.98092562757e-14  2.4610249066e-14  2.58245134172e-14  2.66038068298e-14  2.23349012325e-14  2.33668234983e-14  2.54704015658e-14  3.00997849866e-14  2.73372289698e-14  2.3028794877e-14  2.46481173257e-14  2.36248461054e-14  2.99988391829e-14  3.34940983928e-14  2.2612125255e-14  2.50468450119e-14  3.11791712417e-14  3.03531431313e-14  2.44781108838e-14  2.58641144436e-14  2.15455864102e-14  3.34677690128e-14  2.9901469845e-14  2.40426431359e-14  2.26615689839e-14  2.25751570944e-14  2.19010311204e-14  1.92410993563e-14  2.46281087285e-14  2.55446362609e-14  2.24032356972e-14  2.64749395055e-14  2.51079909856e-14  2.61775159536e-14  2.64393617927e-14  1.9067078656e-14  2.36974215677e-14  2.18289705545e-14  2.64890547741e-14  3.03582088536e-14  2.27766606586e-14  2.72272760795e-14  2.66567764419e-14  2.43914729463e-14  2.39020427776e-14  2.88264777123e-14  2.43336819156e-14  3.37146523767e-14  2.75955875533e-14  1.88731674272e-14  2.04989715723e-14  1.80984946696e-14  2.26169211067e-14  3.10302548685e-14  2.92955338054e-14  2.33101945397e-14  1.92855987819e-14  2.4180228367e-14  2.14843998122e-14  2.36496086859e-14  1.97422955031e-14  2.64897463473e-14  2.81463264392e-14  2.9869017321e-14  3.48910593888e-14  3.83702368692e-14  5.20090838164e-14  4.21285477678e-14  6.16982626106e-14  7.00862074722e-14  8.95232832648e-14  1.1540434597e-13  1.6180871328e-13  2.28292081768e-13  3.35014105827e-13  5.15356388675e-13  9.17564022174e-13  2.17839770795e-12  8.52669065999e-12  2.1743073386e-12  9.19020116267e-13  5.21382204285e-13
 5.22811591236e-13  3.29373225976e-13  2.25753346757e-13  1.580993645e-13  1.16684991638e-13  8.67061584387e-14  7.09894784374e-14  5.89277280667e-14  5.14894717654e-14  3.73020857201e-14  3.68125576523e-14  3.82906089811e-14  3.01955018969e-14  2.21432630811e-14  3.34811184768e-14  3.04803654164e-14  2.70036387798e-14  2.76364676461e-14  2.98206747944e-14  2.47904284164e-14  2.7452690908e-14  2.74884626109e-14  2.70011589906e-14  1.58799668169e-14  3.03852082894e-14  2.66323110391e-14  2.63650464833e-14  3.0596524628e-14  2.39852863773e-14  2.46708803245e-14  3.27126223383e-14  3.04369765495e-14  1.91025827207e-14  2.42781206533e-14  2.40571384535e-14  2.69267528338e-14  2.6618811971e-14  2.20919400059e-14  2.44831381133e-14  1.81040093312e-14  2.85067486711e-14  2.39120818833e-14  2.73506700756e-14  1.54766870601e-14  1.52598903686e-14  2.30591026269e-14  2.78348062974e-14  1.99392150513e-14  2.31637996577e-14  2.82460204562e-14  3.12007644034e-14  3.58501906767e-14  2.73072009079e-14  2.69878584028e-14  2.41252253495e-14  3.07900463937e-14  3.40052118608e-14  2.47878383926e-14  2.5191262136e-14  2.56968295436e-14  2.89348442435e-14  3.32500976732e-14  2.41577922664e-14  1.95976771709e-14  2.64104343913e-14  2.72455981319e-14  2.24251601075e-14  2.71554865249e-14  2.43886793587e-14  2.03253821919e-14  2.39055431275e-14  2.81367909427e-14  2.63797725186e-14  2.64405044197e-14  2.91925941106e-14  2.56626718244e-14  2.78932875018e-14  3.14832314842e-14  3.13848766411e-14  3.10899593327e-14  4.16002348663e-14  4.25194377079e-14  5.45763896135e-14  5.41551809379e-14  7.11416511292e-14  8.89218421047e-14  1.12995038909e-13  1.58467730265e-13  2.24335045274e-13  3.2956076814e-13  5.12823436133e-13  9.18439975473e-13  2.1743073386e-12  8.52544038595e-12  2.1726779718e-12  9.22325364107e-13
 9.22989841949e-13  5.10709298153e-13  3.25582725345e-13  2.18375805966e-13  1.57697303734e-13  1.11823195191e-13  9.40720707545e-14  7.12838782701e-14  6.29811415999e-14  4.70359385631e-14  4.37015549477e-14  3.60061660962e-14  3.1402740596e-14  2.57808564251e-14  3.19614078737e-14  2.90454457179e-14  2.93467262061e-14  2.76622465296e-14  2.672487675e-14  2.32742894513e-14  2.69655780845e-14  2.55116317252e-14  2.7579514423e-14  2.66351034894e-14  2.3153272642e-14  2.31771995771e-14  2.18310131366e-14  2.98776905454e-14  2.70729094035e-14  3.02428949224e-14  3.01392847071e-14  2.57672284137e-14  2.00001526568e-14  2.18510179282e-14  2.6257329424e-14  2.48580755725e-14  2.67901448611e-14  2.84237433747e-14  2.72550806111e-14  2.18405425113e-14  2.10629438656e-14  2.36435476651e-14  2.33132178924e-14  2.33115947002e-14  2.04831202462e-14  2.89441221172e-14  2.69003601516e-14  3.17424522634e-14  2.70239752019e-14  2.4825327562e-14  3.29749935359e-14  3.18726081409e-14  2.3750811312e-14  2.89497082721e-14  2.44209564341e-14  2.07044159504e-14  2.37275471441e-14  2.22737317727e-14  2.62150784601e-14  2.4966464719e-14  2.13477786642e-14  2.37768608476e-14  1.78050102827e-14  2.47895800457e-14  3.11697156989e-14  3.30171750854e-14  2.63310242039e-14  2.93259199063e-14  3.26472167984e-14  3.18287728003e-14  2.1105750517e-14  2.2009472524e-14  1.83259254169e-14  2.62312524136e-14  2.58352564896e-14  3.31700100837e-14  3.19007893848e-14  2.58791063655e-14  3.13508133007e-14  2.93334000111e-14  3.5081999384e-14  3.32689760398e-14  4.20874444908e-14  5.35247364072e-14  5.66624138679e-14  7.56868967481e-14  9.08926798683e-14  1.1911904523e-13  1.56661415276e-13  2.24245773148e-13  3.23905648498e-13  5.20037736207e-13  9.19020116267e-13  2.1726779718e-12  8.49999974227e-12  2.17496624456e-12
 2.18543208383e-12  9.29610111981e-13  5.19004338826e-13  3.26325774416e-13  2.27046846748e-13  1.562115546e-13  1.16269373039e-13  9.39229505345e-14  8.0194421444e-14  5.67511323897e-14  4.82120844076e-14  3.6726560683e-14  3.64027776156e-14  3.64916706899e-14  3.40284234485e-14  2.86607048824e-14  2.22601621121e-14  2.67528216472e-14  2.85623375562e-14  3.14075339355e-14  2.93835501314e-14  2.91148911051e-14  2.71005199655e-14  2.95004297692e-14  2.73894728202e-14  1.81369839764e-14  2.4585811146e-14  1.61251787293e-14  2.08836879336e-14  2.72039577525e-14  2.56715808837e-14  2.28232745533e-14  2.63373067498e-14  2.02768396832e-14  2.69919396526e-14  2.9296019865e-14  2.48124342132e-14  2.87515617102e-14  2.11440565565e-14  3.14114473566e-14  2.54804803182e-14  2.75270989176e-14  2.88813425258e-14  2.56359086345e-14  2.4918596171e-14  3.413541308e-14  2.94445434601e-14  3.26515471802e-14  2.77814038502e-14  2.81468399146e-14  2.91474199229e-14  2.60223458084e-14  2.67929818467e-14  2.53592813875e-14  1.5380896449e-14  1.80913694845e-14  1.99022267081e-14  1.73810591065e-14  3.12968120281e-14  3.04850250386e-14  2.29996195539e-14  2.55572668334e-14  1.78293788432e-14  3.00199801898e-14  2.52260872764e-14  2.63782308372e-14  2.54215643483e-14  2.56674548038e-14  2.93975821132e-14  2.67123900862e-14  2.11867961936e-14  1.94490797455e-14  1.93607539005e-14  2.4518815722e-14  2.79865001389e-14  2.54737328796e-14  2.70485203181e-14  2.60069316482e-14  3.3928858989e-14  3.170797339e-14  3.88713651569e-14  3.64177306193e-14  4.5478885116e-14  3.86162360753e-14  4.51069152716e-14  6.01092793044e-14  7.51844164994e-14  9.32282835255e-14  1.1872538542e-13  1.6094633821e-13  2.18981055311e-13  3.30353937888e-13  5.21382204285e-13  9.22325364107e-13  2.17496624456e-12  8.52326863285e-12


==> anc/correlator_b11_Nt10_dist15.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 0.000160888030208  0.000150044153864  0.000137942159503  0.00011731679572  9.77786574556e-05  7.47685801329e-05  5.15036272863e-05  4.28010890287e-05  2.94431473126e-05  2.27477740637e-05  1.84257805194e-05  1.23148920423e-05  9.57571651342e-06  6.9591924304e-06  7.93448687318e-06  7.96304333649e-06  1.15803305404e-05  4.69925467913e-06  1.39473399597e-06  9.42568621116e-07  8.95869175445e-07  1.80568336994e-06 -6.78396273101e-06 -6.55573758557e-06 -2.24381162173e-06 -6.38140333156e-06  4.42010973953e-06 -4.65860420975e-06 -1.83043894946e-06  4.45385108026e-06 -7.97589936917e-07 -6.57814193316e-07  6.58540453193e-07 -2.52041971245e-09  5.99740048961e-06 -9.06974388212e-08  1.68321501689e-06  1.79131411657e-06 -3.32593537914e-06  2.53512514636e-06  6.06886723944e-06 -2.34197517953e-06  9.13039425822e-07  2.18282340847e-06  3.96012105385e-06 -7.05550060877e-07  5.99775772788e-06  1.32030923336e-06  2.69526336692e-06  1.01667471683e-05  6.20077400688e-06  7.56076428264e-07  3.39623556456e-06 -2.47250589309e-06  1.86270849257e-06  1.35018255449e-07 -3.19148773656e-06  1.26765302614e-06  1.77768614939e-06  4.73728646683e-06 -3.33458958563e-07  8.01119498404e-08 -8.2503445203e-06 -2.27558601311e-06 -1.13793041571e-06 -1.6357312693e-07 -1.40278875638e-06 -1.91576547873e-06  1.5671177787e-06 -5.02708460604e-06 -2.14869924422e-08 -1.16403472852e-06  4.7422367492e-06  1.12232474823e-06 -2.78504708889e-06  6.44199312127e-06  2.62432097342e-06  7.07143541586e-06  2.87827836898e-06  2.52712399743e-06 -4.68529130772e-06  2.69190049364e-06  6.73246628574e-06  6.91004399168e-06  1.49163729654e-06  7.91059431348e-06  1.9368182105e-05  2.17362877577e-05  3.47570230365e-05  4.89844381654e-05  5.78531604443e-05  7.33320375423e-05  8.90355198695e-05  0.000113679712418  0.00013712467245  0.000157304872749
 0.507658558441  0.507433069039  0.506877018373  0.507823178295  0.50647440561  0.507057256842  0.506773449033  0.508246461644  0.507267277515  0.505906507692  0.506082932121  0.506977551722  0.506715715304  0.505086733162  0.505240020892  0.505524718591  0.506463769324  0.507319725809  0.506636159772  0.506691918929  0.507824106306  0.507821681288  0.504860900606  0.506294581387  0.506878196293  0.506077390367  0.507108138012  0.50638606913  0.506475353174  0.505991063278  0.505822228376  0.505693634944  0.506772099123  0.50751400303  0.507169161738  0.506016524194  0.505418662601  0.505806952376  0.508532719014  0.507043672589  0.507355278224  0.506722260957  0.507048676791  0.506448478869  0.506726408078  0.507045205699  0.504670598309  0.506089415588  0.50666148155  0.50685748766  0.506663924522  0.506250668165  0.506844923357  0.507319937329  0.506473310769  0.506766130865  0.506107328372  0.506900110012  0.506960984222  0.506246637679  0.506245416263  0.505610480661  0.506251301155  0.506117163796  0.505846459539  0.508643957117  0.507135171733  0.506298265227  0.506147967189  0.506920797036  0.506607214786  0.505259488245  0.506747462119  0.507078792753  0.505909319361  0.506688085564  0.507258573302  0.507833450882  0.504717422352  0.50582095042  0.506989402581  0.50637823511  0.507448810159  0.505666375985  0.506698028897  0.506667329475  0.506397165287  0.506229347617  0.505358100702  0.505867180293  0.506391968023  0.506300830496  0.507060745216  0.507081053635  0.507043431049  0.508421879152
 1.50512598689e-11  3.83627754761e-12  1.61692997891e-12  8.99408396711e-13  5.59856067179e-13  3.85227457242e-13  2.66818250205e-13  1.95662786842e-13  1.45567626984e-13  1.15218601495e-13  8.12005181152e-14  6.2194127456e-14  5.10426434624e-14  5.17599582537e-14  4.60813928377e-14  4.84077434005e-14  3.90984540939e-14  4.21166962293e-14  2.64666531073e-14  3.09381947846e-14  2.50132014466e-14  2.35739958841e-14  3.5245956336e-14  1.74089579314e-14  3.57048489569e-14  2.77148779657e-14  3.59839028346e-14  2.29373928138e-14  3.17287969243e-14  1.57964948682e-14  1.61994769357e-14  2.7849724839e-14  3.93353069758e-14  3.73883061933e-14  3.94380470589e-14  3.9595748111e-14  3.72336164529e-14  2.75547225676e-14  3.09871083273e-14  3.1113745702e-14  3.76271665614e-14  2.7428129356e-14  1.60648792624e-14  1.52481763714e-14  2.90928091178e-14  1.98670124347e-14  2.87119209091e-14  1.88042381908e-14  3.05176815236e-14  3.95931136054e-14  2.66730988314e-14  2.53370105958e-14  2.58871478636e-14  3.00061263962e-14  2.87101660758e-14  3.6586388257e-14  4.06853810562e-14  2.88595945249e-14  1.58435853637e-14  1.47312322621e-14  2.38194481645e-14  2.82470959491e-14  2.35293729464e-14  2.91105937996e-14  2.95168639999e-14  3.13657635214e-14  3.54589434541e-14  3.15386821948e-14  1.7410268626e-14  2.67751785546e-14  3.0630582245e-14  1.9939375661e-14  5.01723194239e-14  2.54798906714e-14  1.95596766768e-14  2.94926881053e-14  3.03304189612e-14  2.90242690163e-14  3.49668015472e-14  3.59877014963e-14  3.81398952775e-14  5.12635183986e-14  3.5955161522e-14  4.95519092218e-14  5.38616492162e-14  6.07296337805e-14  8.38703309608e-14  1.02086120889e-13  1.38089406511e-13  1.93680535703e-13  2.7126557356e-13  3.91644995983e-13  5.69623899307e-13  8.9646219359e-13  1.61660760681e-12  3.8344139026e-12
 3.83627754761e-12  1.50582582583e-11  3.84798902664e-12  1.61805967833e-12  9.03870848945e-13  5.72474000535e-13  3.83606840122e-13  2.66538136011e-13  1.81193200058e-13  1.42111833009e-13  1.03890412335e-13  8.1810212932e-14  6.40715144436e-14  5.45226286305e-14  5.59409584683e-14  6.05878217132e-14  3.95834951934e-14  2.80503729647e-14  3.00801069661e-14  2.51255686625e-14  2.43527350995e-14  1.49793848637e-14  2.63723957095e-14  2.68720447532e-14  3.35784976182e-14  2.18512643515e-14  3.44540481796e-14  2.97598539095e-14  3.92344447363e-14  2.94065082573e-14  2.97629228613e-14  8.85867959787e-15  3.2648481644e-14  1.92182260518e-14  2.66921380453e-14  3.61953874369e-14  1.39748559527e-14  1.40281272024e-14  2.82234981967e-14  2.57153203021e-14  3.04585112213e-14  2.06814009024e-14  2.26798702112e-14  1.67074244793e-14  2.08908945665e-14  2.5850861886e-14  3.80485493098e-14  4.08797034568e-14  2.77016184133e-14  3.90933334438e-14  3.34810966028e-14  4.29660735337e-14  2.49162745965e-14  3.02111647017e-14  1.93028030746e-14  2.9273545518e-14  3.46491403255e-14  3.7594447544e-14  2.20101849431e-14  2.05619209174e-14  2.01260198004e-14  3.81084133546e-14  2.73424760503e-14  2.35518606236e-14  2.67188089482e-14  2.56149395459e-14  2.98361568594e-14  2.4666600779e-14  2.17530213265e-14  2.68297127504e-14  3.48045333629e-14  2.60955409271e-14  4.18355195916e-14  1.68896580647e-14  3.34021028286e-14  3.53944098938e-14  3.85809663561e-14  3.26401727727e-14  2.92349784877e-14  3.34710032682e-14  3.35500588178e-14  3.2224325917e-14  3.68765270619e-14  4.23201360452e-14  4.65268818461e-14  5.47759921757e-14  7.07011298607e-14  8.93116315547e-14  1.00948466677e-13  1.41088772882e-13  1.8906225853e-13  2.70468728468e-13  3.852803006e-13  5.64534875983e-13  9.01791760317e-13  1.61520879429e-12
 1.61692997891e-12  3.84798902664e-12  1.50428557945e-11  3.84137276043e-12  1.61557933436e-12  9.04375877018e-13  5.78646411545e-13  3.811100796e-13  2.63443838006e-13  1.87374736902e-13  1.39589199878e-13  1.08395810814e-13  8.3804318212e-14  8.29161408698e-14  6.85509209075e-14  4.21318592944e-14  3.40094729856e-14  3.21987580751e-14  3.10680194785e-14  2.87075672527e-14  2.18089638361e-14  1.55644616214e-14  1.55487385025e-14  2.1975677793e-14  2.99251759177e-14  2.74620175212e-14  3.7651968575e-14  1.40127508044e-14  3.24586648948e-14  3.51421872569e-14  3.67164278711e-14  2.78051866754e-14  2.13274307003e-14  3.31319695764e-14  4.21113489349e-14  3.00718076035e-14  1.86197490804e-14  1.47374623612e-14  2.59733810463e-14  3.58644322278e-14  3.33358617664e-14  3.47846095542e-14  2.3849733693e-14  1.87978013313e-14  1.49303519955e-14  2.23671085299e-14  2.52854000943e-14  2.49810585496e-14  2.09192063783e-14  2.72903018758e-14  2.69264259996e-14  3.03575352815e-14  2.31942999944e-14  2.36925913196e-14  2.30437001366e-14  2.20704938399e-14  2.59534311988e-14  2.32129118654e-14  2.06145519325e-14  2.3230144531e-14  3.28614819269e-14  2.04506727441e-14  3.28418049985e-14  2.4683188758e-14  2.36749330802e-14  3.29312463971e-14  3.08168443822e-14  2.3925842722e-14  2.22122329342e-14  3.62393315431e-14  2.69009303041e-14  1.86551784409e-14  2.27505221068e-14  1.02915299937e-14  2.17377274355e-14  2.51838002011e-14  3.46178472797e-14  2.39123684581e-14  3.36913585114e-14  1.69930608825e-14  2.22121618684e-14  3.43501356771e-14  2.80854196504e-14  3.05238847635e-14  4.51078267427e-14  5.98007604684e-14  5.72649814716e-14  8.30008643082e-14  7.14543768759e-14  1.07819506276e-13  1.43042089048e-13  1.81356046365e-13  2.71814748003e-13  3.81482671044e-13  5.67716850131e-13  9.01996088534e-13
 8.99408396711e-13  1.61805967833e-12  3.84137276043e-12  1.50525498194e-11  3.83272540861e-12  1.62106335519e-12  9.09596794192e-13  5.73036266241e-13  3.91106006805e-13  2.76525504301e-13  1.91070262232e-13  1.36265665699e-13  1.0692993705e-13  9.3083204045e-14  6.89521263472e-14  5.85655558396e-14  5.2025703647e-14  4.04068782804e-14  5.00013686721e-14  4.50195703365e-14  3.23140238618e-14  3.18770206554e-14  2.37716380088e-14  3.53938633323e-14  3.25334437373e-14  2.11571774357e-14  2.88510808025e-14  3.3212958703e-14  3.81085004904e-14  2.19144994649e-14  3.45403085624e-14  2.57661519266e-14  2.85837519239e-14  3.95054655585e-14  4.47790739305e-14  3.38493352372e-14  3.90171186243e-14  1.74199912905e-14  2.04201877847e-14  2.38765245988e-14  1.33572924979e-14  2.1387795729e-14  2.52217625253e-14  1.95456550456e-14  7.81977712741e-15  2.10964405373e-14  2.65625670225e-14  1.10553953438e-14  2.42608251418e-14  3.30256315988e-14  2.924676359e-14  3.48896299023e-14  3.49297180398e-14  2.814385646e-14  2.71057598005e-14  2.43730742909e-14  2.45458454803e-14  2.93392927615e-14  3.40403882793e-14  2.16221165599e-14  2.64765167647e-14  3.13454202642e-14  3.71971739207e-14  3.04981075972e-14  2.90882179893e-14  1.93182698693e-14  3.46508453831e-14  2.62218144153e-14  2.67571192434e-14  3.58997747578e-14  2.891318237e-14  2.5257640746e-14  2.31611334092e-14  1.90727857445e-14  1.86930810358e-14  2.14657098036e-14  2.97001275933e-14  2.67091599749e-14  2.59023503605e-14  3.17416542053e-14  1.93792154307e-14  3.55891858226e-14  3.74956029488e-14  4.08947083367e-14  3.93047510539e-14  4.46192977217e-14  4.61850556088e-14  5.34718043777e-14  6.85084801503e-14  8.44915795629e-14  9.5919305334e-14  1.31028000505e-13  1.99790319033e-13  2.80892908217e-13  3.92983307024e-13  5.77713176563e-13
 5.59856067179e-13  9.03870848945e-13  1.61557933436e-12  3.83272540861e-12  1.50341402638e-11  3.85443745727e-12  1.62928471782e-12  9.07566828678e-13  5.7431157426e-13  3.88854390791e-13  2.63505275407e-13  2.04556792605e-13  1.54537187511e-13  1.20812124174e-13  9.26384557906e-14  7.71316445363e-14  6.36682213706e-14  5.21539411908e-14  4.15255915307e-14  3.75517592591e-14  2.97150453323e-14  3.38083149074e-14  2.27857275927e-14  2.20612375936e-14  3.68880171058e-14  3.34220168063e-14  2.37242577012e-14  2.38015692519e-14  2.60248886253e-14  2.30859303739e-14  4.01377207641e-14  2.57238745026e-14  2.85353744035e-14  3.41181037382e-14  4.39140638072e-14  3.88862831126e-14  3.1521407336e-14  1.71856693598e-14  2.35624283413e-14  3.64363684047e-14  3.08915507305e-14  3.78644465278e-14  3.28939637526e-14  2.98986464733e-14  1.65315986111e-14  2.61916269284e-14  2.77641192431e-14  1.83532750438e-14  2.29283348704e-14  2.6275626595e-14  2.63206438619e-14  2.77200585503e-14  2.91892875471e-14  2.63452429898e-14  2.24336440821e-14  2.33744144392e-14  2.81145971669e-14  2.8240488202e-14  3.99135230089e-14  2.7663432826e-14  1.77742826757e-14  2.27796117815e-14  2.73236824402e-14  3.2203286806e-14  3.46870005651e-14  1.9857014608e-14  2.16394414004e-14  2.69750981916e-14  2.14865389842e-14  2.79647162775e-14  3.29027116216e-14  1.77878603848e-14  1.08012183451e-14  1.17605319161e-14  2.62947666915e-14  2.38113372375e-14  3.09228710538e-14  2.57018843568e-14  3.23725827777e-14  3.10443877729e-14  2.5767970884e-14  3.36917365906e-14  3.7664582853e-14  4.1628940825e-14  3.50791047245e-14  4.43104087239e-14  4.70146582188e-14  4.29665430865e-14  5.04132799849e-14  6.44339533534e-14  8.23217013569e-14  1.20005213766e-13  1.53869514009e-13  2.04281938193e-13  2.81588817367e-13  3.94459027324e-13
 3.85227457242e-13  5.72474000535e-13  9.04375877018e-13  1.62106335519e-12  3.85443745727e-12  1.50585176765e-11  3.84398754515e-12  1.61434084499e-12  9.08332167124e-13  5.61974205378e-13  3.73330470086e-13  2.73875140457e-13  1.98731249886e-13  1.57957971098e-13  1.23861519674e-13  8.47608450731e-14  6.37622199564e-14  5.9902459005e-14  6.89223080974e-14  4.46381963574e-14  3.59220095747e-14  2.77621082075e-14  2.26582914918e-14  2.2530111174e-14  3.50589808014e-14  2.83718655834e-14  3.66161416148e-14  3.41517881864e-14  3.17363543514e-14  2.95514247163e-14  3.7697181959e-14  2.976400836e-14  2.05720430647e-14  2.85470330571e-14  4.47963281809e-14  2.1381121899e-14  1.46339334325e-14  2.18600089865e-14  2.17704792341e-14  2.6532284357e-14  1.81189479907e-14  1.74080721257e-14  2.37255834866e-14  3.17666231132e-14  2.21582547426e-14  1.49531478715e-14  1.61826893676e-14  2.6045363446e-14  2.30697464324e-14  1.99023406912e-14  2.69890431526e-14  3.42470702378e-14  2.98045136051e-14  3.17781261787e-14  2.1711967826e-14  3.157841906e-14  3.87430610168e-14  3.39070876483e-14  2.88516283066e-14  2.52836956036e-14  2.18874866642e-14  2.28476073987e-14  2.27021552208e-14  3.41390838375e-14  3.04433379572e-14  3.04763649173e-14  3.17957559812e-14  3.32038330887e-14  3.37782245636e-14  3.3517415405e-14  3.37967338471e-14  2.9504977374e-14  1.32520189961e-14  2.50916888151e-14  2.27105220789e-14  2.84421223692e-14  2.85412221986e-14  9.70907415773e-15  2.17092717139e-14  2.14865003061e-14  3.3892650515e-14  1.9331223768e-14  3.00863535387e-14  3.28577239589e-14  3.77491116307e-14  5.02812303318e-14  3.25570835865e-14  4.24270665294e-14  4.34198391261e-14  5.66112252601e-14  7.29147982971e-14  8.87561008527e-14  1.23820757877e-13  1.62252780864e-13  1.97387415923e-13  2.7471293794e-13
 2.66818250205e-13  3.83606840122e-13  5.78646411545e-13  9.09596794192e-13  1.62928471782e-12  3.84398754515e-12  1.50431597176e-11  3.84534794507e-12  1.61943715213e-12  9.00882417667e-13  5.69292323145e-13  3.84878331541e-13  2.8362154462e-13  2.06282605152e-13  1.51756475196e-13  1.19915261957e-13  8.92435001744e-14  7.49864126203e-14  6.9814867188e-14  5.45820417234e-14  4.66287645488e-14  3.3954545719e-14  2.79520852696e-14  3.04309571754e-14  3.75793030523e-14  2.91452787673e-14  2.57684422978e-14  2.14443465691e-14  2.97917136687e-14  3.41845873888e-14  3.80313508851e-14  3.86038075716e-14  1.37039407775e-14  2.50413347716e-14  2.94786553252e-14  1.73047339312e-14  2.74255707738e-14  2.20026456324e-14  2.49291405083e-14  2.62316004603e-14  2.62897877448e-14  3.13652344532e-14  1.95067372784e-14  1.66811859264e-14  4.63234744959e-15  1.94921764925e-14  3.07994148527e-14  2.80310076985e-14  2.5008612198e-14  2.84250726452e-14  2.90275545417e-14  2.77834310385e-14  1.53150449894e-14  1.28069316878e-14  2.17026849873e-14  2.94529658384e-14  2.63797325501e-14  3.99071359976e-14  3.12428762182e-14  2.42814105539e-14  2.44560985726e-14  2.65792819469e-14  3.60834417689e-14  3.67269844236e-14  1.98075068341e-14  1.55154124998e-14  2.6003606547e-14  2.96046250593e-14  1.3776343844e-14  1.96518556384e-14  2.63816982557e-14  2.47320068833e-14  1.05342770057e-14  2.70103342078e-14  1.0959492492e-14  1.75436526845e-14  2.66750512612e-14  2.09144651082e-14  1.90111162322e-14  2.23717171291e-14  1.79289272649e-14  3.53976238363e-14  4.08115793863e-14  3.71117605193e-14  3.53905267364e-14  4.46130041166e-14  4.27348709003e-14  3.25957052884e-14  4.04834856995e-14  6.03626519637e-14  6.47092176294e-14  8.03704822592e-14  9.69290143263e-14  1.1516906296e-13  1.43111106369e-13  1.88836208717e-13
 1.95662786842e-13  2.66538136011e-13  3.811100796e-13  5.73036266241e-13  9.07566828678e-13  1.61434084499e-12  3.84534794507e-12  1.50747818304e-11  3.83963823195e-12  1.62341364384e-12  9.10894810546e-13  5.74343682285e-13  3.86693663835e-13  2.78319180686e-13  1.89873865565e-13  1.3050162522e-13  9.64284217769e-14  8.04662987591e-14  6.96693655071e-14  5.24530267467e-14  4.99606048357e-14  4.03420758526e-14  4.49197931936e-14  3.92006784989e-14  4.46549194724e-14  2.91613657243e-14  2.34068458697e-14  2.43684453715e-14  1.96757662425e-14  2.53238856955e-14  2.83413808034e-14  2.86733173411e-14  2.37645309221e-14  2.83829369911e-14  4.1025207461e-14  2.01684110971e-14  1.9861560954e-14  1.65090159154e-14  2.2646862881e-14  2.16238141604e-14  2.96272100782e-14  2.907626041e-14  2.88965274597e-14  3.20980726026e-14  1.91172036842e-14  2.75529841232e-14  2.84063996351e-14  1.95929728517e-14  3.1707569655e-14  1.94251911182e-14  1.75702387253e-14  2.97570374518e-14  2.49173091405e-14  2.24825937812e-14  2.25867651623e-14  2.13647708075e-14  2.7970285496e-14  4.36043070592e-14  4.331446482e-14  1.29405055603e-14  2.35419067911e-14  2.56293905809e-14  3.09886673444e-14  3.04686471534e-14  1.84464085854e-14  1.87330338846e-14  3.81367835055e-14  2.28015666184e-14  3.44011136109e-14  1.90479256825e-14  2.19455599177e-14  3.24556521117e-14  3.56161781729e-14  2.91089324183e-14  2.03387361635e-14  1.49386915829e-14  1.44418997979e-14  1.48879675117e-14  3.27216230672e-14  2.4934040414e-14  1.83771361805e-14  4.32080926987e-14  3.64678448336e-14  2.77621481156e-14  3.0573256533e-14  2.94736901425e-14  3.77184441383e-14  3.18155211425e-14  4.58688785197e-14  4.4478476833e-14  6.10418434666e-14  6.71031081875e-14  6.97362023478e-14  8.71104645529e-14  1.0183846127e-13  1.41229867338e-13
 1.45567626984e-13  1.81193200058e-13  2.63443838006e-13  3.91106006805e-13  5.7431157426e-13  9.08332167124e-13  1.61943715213e-12  3.83963823195e-12  1.50597394492e-11  3.83773857879e-12  1.62074319092e-12  8.97309786586e-13  5.63970678375e-13  3.82736794887e-13  2.74191045482e-13  1.97559404583e-13  1.4580499886e-13  1.14336381349e-13  9.18754502939e-14  7.14191023868e-14  6.4271514991e-14  4.09559979462e-14  4.48118291627e-14  4.23576277901e-14  4.22984910806e-14  2.52654146223e-14  2.55090812271e-14  3.53368948838e-14  4.10437564706e-14  4.08982907996e-14  2.97823769479e-14  2.95526921857e-14  2.9698817242e-14  3.19191244045e-14  3.02209042052e-14  2.72021456959e-14  1.69633724931e-14  1.94417342946e-14  2.57327133729e-14  2.28346370998e-14  2.7995565807e-14  3.89306156598e-14  3.03990597434e-14  3.2394620022e-14  2.24836233967e-14  2.73225951442e-14  2.68503499611e-14  1.7098396253e-14  2.83330874266e-14  2.7370846237e-14  2.74029308419e-14  2.87270886544e-14  2.59916204194e-14  3.38864736008e-14  1.74757972533e-14  2.20897655004e-14  2.71046013408e-14  2.71536283026e-14  2.38881847455e-14  1.48689963063e-14  3.03499639764e-14  3.02605978802e-14  2.21425300269e-14  2.3487804051e-14  2.85412721255e-14  2.45803080805e-14  2.03694010448e-14  3.24563945522e-14  3.08668896459e-14  1.33229926382e-14  3.42127415746e-14  2.72991221786e-14  1.07346598963e-14  9.26187788864e-15  2.80274749105e-14  1.53611767446e-14  2.47114688277e-14  1.31449293407e-14  3.09077785671e-14  2.38065219831e-14  2.9929653505e-14  4.40850120524e-14  3.39812146122e-14  3.05704397771e-14  3.74953518206e-14  3.75238897812e-14  3.68237294671e-14  4.59227272165e-14  5.94626053771e-14  4.33687957302e-14  5.0325508661e-14  5.66381745026e-14  5.63359136034e-14  7.21727812166e-14  7.48384833623e-14  1.00504301256e-13
 1.15218601495e-13  1.42111833009e-13  1.87374736902e-13  2.76525504301e-13  3.88854390791e-13  5.61974205378e-13  9.00882417667e-13  1.62341364384e-12  3.83773857879e-12  1.50201372575e-11  3.82723674043e-12  1.61417171889e-12  8.92831733335e-13  5.67673711741e-13  3.7766305147e-13  2.66798586213e-13  1.82914823543e-13  1.46419774762e-13  1.196131324e-13  8.79355702829e-14  7.58268762575e-14  5.69209334201e-14  5.75585967366e-14  4.16706823343e-14  3.94435601543e-14  3.1440517003e-14  1.89360386081e-14  3.4220178465e-14  2.84527007847e-14  3.27782900262e-14  3.68646181751e-14  2.78275141416e-14  2.99167620505e-14  3.16102006094e-14  4.0440874097e-14  2.65152350778e-14  1.65102937496e-14  1.66810352266e-14  2.1260264048e-14  1.2126308878e-14  2.87008871307e-14  3.07426451102e-14  2.32054802362e-14  2.4619817619e-14  3.24689482251e-14  3.64980331744e-14  3.83290459607e-14  2.04523201317e-14  2.64420364119e-14  1.47149771703e-14  2.42403936108e-14  3.18245243342e-14  2.20376407079e-14  2.00801379352e-14  2.11753786267e-14  2.53214443236e-14  2.62696610091e-14  6.76891574144e-15  3.30463847628e-14  2.07802048762e-14  1.644751806e-14  2.03994847515e-14  2.35629821239e-14  1.78842404817e-14  2.40690494018e-14  2.23072498734e-14  2.65572070249e-14  1.87320608856e-14  2.2128323619e-14  1.81899806674e-14  1.49523792587e-14  2.81803401462e-14  2.55177040415e-14  1.47441512003e-14  2.50933756721e-14  2.73540180971e-14  1.36082613286e-14  1.24661476055e-14  2.02992757765e-14  1.91867058884e-14  1.7948978194e-14  2.33575571004e-14  3.78725446565e-14  3.25007179331e-14  3.47714122619e-14  2.9457337281e-14  2.62931163781e-14  2.61077364696e-14  3.81456018166e-14  3.84324226493e-14  3.78112249401e-14  4.99944579311e-14  5.62227354373e-14  5.76142024535e-14  6.28950472437e-14  7.50386464035e-14
 8.12005181152e-14  1.03890412335e-13  1.39589199878e-13  1.91070262232e-13  2.63505275407e-13  3.73330470086e-13  5.69292323145e-13  9.10894810546e-13  1.62074319092e-12  3.82723674043e-12  1.50073216991e-11  3.83210913731e-12  1.62253078358e-12  9.0553917065e-13  5.56343568735e-13  3.86292972184e-13  2.65213828127e-13  1.81825687925e-13  1.52153000555e-13  1.09042385122e-13  9.63749546084e-14  6.76725723654e-14  6.75214300969e-14  5.19797926184e-14  4.27483859207e-14  3.69127078795e-14  3.47315011599e-14  4.19142398683e-14  2.98099533672e-14  4.28039063239e-14  2.98994397016e-14  4.45313827016e-14  3.05279807067e-14  2.99100363389e-14  3.21921564344e-14  2.15117776016e-14  3.2085230978e-14  2.19166562107e-14  1.96738152568e-14  1.30924433284e-14  1.78771638516e-14  2.09074175125e-14  1.61794473153e-14  1.82009910648e-14  2.25760158594e-14  3.64356626149e-14  4.21975239015e-14  3.16725877023e-14  3.19679486079e-14  2.61972388645e-14  3.71193901706e-14  2.34872552864e-14  3.20768049807e-14  2.4963075408e-14  2.48619189669e-14  2.96709361571e-14  3.13450262691e-14  2.50056340356e-14  3.82143056775e-14  3.30366559734e-14  3.14299422566e-14  3.50533428306e-14  3.61894968857e-14  2.78502053001e-14  3.59288028687e-14  2.92079497098e-14  3.54353518038e-14  2.180515435e-14  2.78818548132e-14  2.0992435019e-14  2.16747890764e-14  1.84153059195e-14  1.88783799415e-14  2.97082525871e-14  2.31800018119e-14  2.44683980396e-14  2.18440208244e-14  2.05022176382e-14  1.63606506448e-14  1.75808867215e-14  1.8559077492e-14  1.60458645395e-14  2.648701411e-14  3.0935125244e-14  3.36688245175e-14  1.19510154742e-14  2.40650372644e-14  2.15326352211e-14  4.23980435566e-14  3.58847542888e-14  3.82906849282e-14  3.87688211711e-14  4.25817901076e-14  3.44351824932e-14  5.35320751763e-14  6.9128673602e-14
 6.2194127456e-14  8.1810212932e-14  1.08395810814e-13  1.36265665699e-13  2.04556792605e-13  2.73875140457e-13  3.84878331541e-13  5.74343682285e-13  8.97309786586e-13  1.61417171889e-12  3.83210913731e-12  1.50429664886e-11  3.83731921597e-12  1.6161400291e-12  9.00048925963e-13  5.62462727619e-13  3.85626479632e-13  2.68288193425e-13  1.98760743211e-13  1.37902796019e-13  1.27182280889e-13  9.16059697999e-14  7.33342960205e-14  5.32800404969e-14  4.48167481323e-14  3.50812526414e-14  3.68801503302e-14  3.82469204573e-14  3.98794230167e-14  2.4293414715e-14  2.72688342704e-14  2.68686524202e-14  3.91129305477e-14  3.58895612084e-14  1.65777942127e-14  2.17430230627e-14  2.46808544138e-14  2.66853995521e-14  2.68180373924e-14  2.51554666475e-14  2.39631074062e-14  2.85207748333e-14  1.93749838987e-14  1.99174384975e-14  1.90061864766e-14  2.05942007911e-14  1.38796658478e-14  2.56526468672e-14  3.71604953414e-14  3.72567270702e-14  3.66749721358e-14  2.58532355262e-14  3.28894687397e-14  3.69300613088e-14  2.88247487374e-14  2.66834661879e-14  1.97113293505e-14  2.40835945348e-14  1.25443803144e-14  2.95732442964e-14  1.75574694294e-14  2.16935053583e-14  3.06367999758e-14  2.08685686599e-14  2.87844147846e-14  2.64683006741e-14  1.50283199312e-14  3.01527858592e-14  2.29676471946e-14  1.61985982122e-14  2.18565665534e-14  2.12680961979e-14  2.96046054264e-14  3.39197978916e-14  2.80212807112e-14  2.43480741654e-14  2.29206045802e-14  2.93323061817e-14  2.09661179503e-14  2.78872460502e-14  2.11967741438e-14  2.18390144613e-14  2.61681275911e-14  2.35823355489e-14  1.79723679125e-14  1.63466751916e-14  3.01018234101e-14  1.00890264442e-14  3.20890403825e-14  3.00141167264e-14  1.80815843275e-14  3.29627381635e-14  3.33485140247e-14  4.01478050422e-14  4.72330298946e-14  4.44258265985e-14
 5.10426434624e-14  6.40715144436e-14  8.3804318212e-14  1.0692993705e-13  1.54537187511e-13  1.98731249886e-13  2.8362154462e-13  3.86693663835e-13  5.63970678375e-13  8.92831733335e-13  1.62253078358e-12  3.83731921597e-12  1.50366885151e-11  3.82976060906e-12  1.61747976066e-12  9.01070786259e-13  5.7694083807e-13  3.72446455915e-13  2.67458271801e-13  1.89674971852e-13  1.54487078975e-13  1.11769708377e-13  7.76084438143e-14  5.75902148859e-14  6.04416866447e-14  4.57705695444e-14  4.25533326797e-14  3.43913302091e-14  2.864893638e-14  2.68931362199e-14  3.56595778653e-14  2.473564755e-14  2.69509927156e-14  2.40962120751e-14  1.7738708862e-14  1.06427449879e-14  1.85613979668e-14  2.42154918616e-14  2.00083585667e-14  3.38006770904e-14  2.21644354819e-14  2.56452714819e-14  2.15361153896e-14  1.59119416734e-14  4.21790760932e-15  1.7077139988e-14  1.84345467928e-14  2.71446199138e-14  3.5858021002e-14  4.25279294891e-14  2.83366406198e-14  2.26842841652e-14  2.12645012873e-14  3.76622669997e-14  2.35467251511e-14  2.82418747753e-14  2.48885173541e-14  1.02336711066e-14  2.41430176898e-14  3.25332167911e-14  2.1783958257e-14  3.12187703008e-14  2.87281931566e-14  2.72775013057e-14  2.96307201825e-14  2.88246661545e-14  3.42962618277e-14  1.98949312045e-14  2.06913386906e-14  1.90172306719e-14  2.87401006938e-14  2.17781424612e-14  3.58867638968e-14  2.91255564661e-14  3.59910662507e-14  2.38418145604e-14  2.33122869777e-14  2.95987178589e-14  1.94594735291e-14  1.57735270427e-14  4.22835124247e-14  2.90363500056e-14  3.70802322611e-14  2.98432624301e-14  3.41675539965e-14  2.84468331634e-14  3.48273997457e-14  2.70914936873e-14  3.53526073503e-14  3.31249024378e-14  3.83685048746e-14  3.31090451094e-14  2.56055486848e-14  3.62591500972e-14  3.13022217625e-14  4.13739876532e-14
 5.17599582537e-14  5.45226286305e-14  8.29161408698e-14  9.3083204045e-14  1.20812124174e-13  1.57957971098e-13  2.06282605152e-13  2.78319180686e-13  3.82736794887e-13  5.67673711741e-13  9.0553917065e-13  1.6161400291e-12  3.82976060906e-12  1.49941835456e-11  3.82278446708e-12  1.60046823256e-12  8.92975154514e-13  5.69105758085e-13  3.78074945042e-13  2.66460104588e-13  2.07870928769e-13  1.53769394763e-13  1.14460533315e-13  7.89536694271e-14  5.89153704479e-14  5.04008784693e-14  4.06059810236e-14  3.18228125809e-14  3.08597869156e-14  3.77207898724e-14  2.87053078277e-14  3.48570641566e-14  3.69950969722e-14  2.20470233642e-14  2.48791254541e-14  2.17895256065e-14  2.35135944016e-14  2.25038895759e-14  3.01535315175e-14  2.72209258537e-14  3.0616113691e-14  4.09283485841e-14  3.41428227766e-14  1.7988087809e-14  2.07477778781e-14  2.62927219122e-14  2.64654393523e-14  2.25423000502e-14  3.22568421825e-14  3.19877543589e-14  3.13545426748e-14  2.89263616647e-14  1.35248644701e-14  2.2017100244e-14  2.40749440785e-14  2.66119730819e-14  1.77456186233e-14  2.09704385324e-14  2.56022572778e-14  2.47008043921e-14  3.02566724016e-14  2.76618028431e-14  2.26471872187e-14  2.72963803047e-14  3.15796666954e-14  2.25493001675e-14  2.81977046508e-14  2.09610055898e-14  1.84191834383e-14  2.012182872e-14  2.767234295e-14  2.39045148441e-14  3.29715084345e-14  2.4432642247e-14  3.3347541078e-14  1.77920698281e-14  2.39431239481e-14  3.64367318441e-14  3.14643824345e-14  2.6889043526e-14  2.47577993327e-14  1.75521853214e-14  3.81333742488e-14  2.76480710692e-14  4.42290572919e-14  3.10531499771e-14  2.65202311317e-14  2.64628373734e-14  2.37687328693e-14  2.852596164e-14  3.91505623118e-14  3.32751153042e-14  3.73680577527e-14  4.14857010901e-14  6.23425461332e-14  4.99826815711e-14
 4.60813928377e-14  5.59409584683e-14  6.85509209075e-14  6.89521263472e-14  9.26384557906e-14  1.23861519674e-13  1.51756475196e-13  1.89873865565e-13  2.74191045482e-13  3.7766305147e-13  5.56343568735e-13  9.00048925963e-13  1.61747976066e-12  3.82278446708e-12  1.49997445824e-11  3.82547682563e-12  1.61128038792e-12  8.97157169337e-13  5.7414672326e-13  3.90039283904e-13  2.7954437719e-13  1.99521247317e-13  1.42258086953e-13  1.11101016733e-13  8.63215024263e-14  8.88223685376e-14  7.70376503693e-14  5.50376042945e-14  5.82870261232e-14  5.76815231835e-14  3.41805603745e-14  3.51551190909e-14  3.83138472733e-14  8.06147445089e-15  1.60926409716e-14  1.65697621929e-14  1.74382737697e-14  2.07711557642e-14  2.03460431823e-14  2.12784327409e-14  2.46758840165e-14  2.49203515233e-14  2.61900838517e-14  1.73212666635e-14  7.37771764321e-15  2.38969939106e-14  1.87869628829e-14  1.91596396065e-14  2.53612861812e-14  2.70582464798e-14  2.94202004742e-14  2.40275175524e-14  2.57021831727e-14  2.59080892238e-14  2.49811303605e-14  3.4125104332e-14  3.54609906708e-14  2.20932367936e-14  4.29588013511e-14  2.17063207454e-14  1.30958746642e-14  2.68782799071e-14  3.31471829898e-14  1.55351468301e-14  2.24507762881e-14  1.97690727221e-14  2.54556580112e-14  3.00391887841e-14  2.32219508433e-14  2.46616416478e-14  2.02688850127e-14  2.11840289107e-14  1.99364786994e-14  3.15531150072e-14  2.94988325415e-14  1.19872670238e-14  1.70330365922e-14  2.56760542667e-14  2.60549569977e-14  1.80148007568e-14  1.7140738289e-14  2.83620793199e-14  2.5076990104e-14  2.8772019944e-14  3.17697126989e-14  1.85459278669e-14  1.66043968959e-14  1.45869871482e-14  2.13650807987e-14  3.20298871591e-14  4.36204777669e-14  2.70897117652e-14  4.72036094566e-14  3.30782024879e-14  5.15802395593e-14  4.78986093754e-14
 4.84077434005e-14  6.05878217132e-14  4.21318592944e-14  5.85655558396e-14  7.71316445363e-14  8.47608450731e-14  1.19915261957e-13  1.3050162522e-13  1.97559404583e-13  2.66798586213e-13  3.86292972184e-13  5.62462727619e-13  9.01070786259e-13  1.60046823256e-12  3.82547682563e-12  1.49991904715e-11  3.82540647306e-12  1.62077064563e-12  9.03924659985e-13  5.76003418497e-13  3.80978531382e-13  2.60350732197e-13  1.99729835574e-13  1.38891481272e-13  1.17731621371e-13  8.57458640063e-14  7.39314135196e-14  5.0948553503e-14  4.76843018996e-14  4.40889803385e-14  2.74087887668e-14  2.44522133508e-14  3.13496987932e-14  2.43324487932e-14  2.69616405001e-14  3.41468371621e-14  2.66582439495e-14  2.95255181467e-14  1.88944744611e-14  2.84087819548e-14  2.15586998479e-14  2.20965137918e-14  2.60308762105e-14  3.10671941306e-14  2.47852940573e-14  3.68919693831e-14  2.26426523939e-14  2.72608906485e-14  3.56730916558e-14  2.86676814709e-14  3.68808063156e-14  2.1660447616e-14  1.1406217756e-14  3.44918662978e-14  2.76264968173e-14  2.28900929328e-14  2.62757256459e-14  2.06277798172e-14  9.48333528361e-15  2.93256522867e-14  3.35335568333e-14  3.06872256387e-14  1.84699472452e-14  1.76329988042e-14  3.47165521287e-14  3.21752102825e-14  2.29494260437e-14  3.68633134793e-14  3.27768316705e-14  2.9379315616e-14  2.21331284652e-14  2.69017605829e-14  1.50340728605e-14  2.64830434658e-14  3.635494e-14  1.95145327218e-14  2.357316022e-14  2.93582922368e-14  2.50661143756e-14  3.89606358903e-14  2.27974745454e-14  3.19899404298e-14  4.54896367385e-14  3.61712876493e-14  3.13711569229e-14  1.63771828999e-14  2.70136849141e-14  3.67926204361e-14  3.80558221714e-14  4.26253477519e-14  2.05336160154e-14  1.58929902091e-14  2.49353387851e-14  2.83225564179e-14  3.63532661413e-14  4.0235790806e-14
 3.90984540939e-14  3.95834951934e-14  3.40094729856e-14  5.2025703647e-14  6.36682213706e-14  6.37622199564e-14  8.92435001744e-14  9.64284217769e-14  1.4580499886e-13  1.82914823543e-13  2.65213828127e-13  3.85626479632e-13  5.7694083807e-13  8.92975154514e-13  1.61128038792e-12  3.82540647306e-12  1.50375941038e-11  3.83403291845e-12  1.62501045774e-12  9.0437210595e-13  5.61106175717e-13  3.84633166302e-13  2.61713052458e-13  1.94097276721e-13  1.44760196183e-13  1.10324597797e-13  8.88570255518e-14  6.89450350239e-14  6.02634098173e-14  3.78960359962e-14  3.44505382119e-14  3.73441026138e-14  4.03900462108e-14  1.7492786574e-14  2.49840738145e-14  2.59457433847e-14  3.53024192421e-14  3.6792327249e-14  2.22620877807e-14  1.22471037277e-14  2.71017445835e-14  3.54075782102e-14  1.27200607772e-14  2.36863496456e-14  2.32097042966e-14  3.17907381483e-14  2.14515296389e-14  1.53323393141e-14  2.27044220364e-14  2.30756582712e-14  1.79237893577e-14  1.24480634112e-14  1.82701491168e-14  1.82681392611e-14  2.21218649466e-14  2.22886565177e-14  3.25273912509e-14  2.52176880679e-14  2.48435771622e-14  2.59354056506e-14  3.54984390449e-14  2.68417245222e-14  3.28175428236e-14  2.89012433745e-14  2.74380928776e-14  2.73049294476e-14  3.93934872356e-14  3.87899911605e-14  3.13797676328e-14  1.29754055845e-14  1.77781491004e-14  9.50627855814e-15  3.46508852624e-14  2.6700598927e-14  2.79032669554e-14  2.98697222838e-14  1.78033460886e-14  2.28343496925e-14  2.10454777088e-14  3.15654458912e-14  2.91308298536e-14  2.10272817395e-14  3.2147345348e-14  3.55088562962e-14  3.31187941727e-14  2.64055641658e-14  2.86907773221e-14  2.56680923224e-14  2.29858016473e-14  2.47819940344e-14  2.19452731669e-14  3.10772505007e-14  3.30852258721e-14  2.87436362992e-14  3.4493162019e-14  3.46822219123e-14
 4.21166962293e-14  2.80503729647e-14  3.21987580751e-14  4.04068782804e-14  5.21539411908e-14  5.9902459005e-14  7.49864126203e-14  8.04662987591e-14  1.14336381349e-13  1.46419774762e-13  1.81825687925e-13  2.68288193425e-13  3.72446455915e-13  5.69105758085e-13  8.97157169337e-13  1.62077064563e-12  3.83403291845e-12  1.50525191133e-11  3.83510017879e-12  1.61522937485e-12  9.02326285703e-13  5.81462680667e-13  3.9544984488e-13  2.71082325922e-13  2.06819590439e-13  1.55498967652e-13  9.49511216012e-14  7.92644133411e-14  7.1552878833e-14  5.08159943238e-14  4.62911367148e-14  4.51427647139e-14  2.96621398011e-14  2.87532589725e-14  2.23486144736e-14  2.35429233828e-14  3.16328680669e-14  2.36110614838e-14  3.28747938276e-14  3.90863126223e-14  2.14223347206e-14  2.26758234551e-14  2.2150998927e-14  2.66167668239e-14  2.71088190733e-14  1.83669580734e-14  3.11165439674e-14  2.66736876244e-14  2.87270457544e-14  1.97039298216e-14  1.72094614841e-14  2.17558992925e-14  2.72026065844e-14  1.85826548548e-14  2.64348212263e-14  2.37870358386e-14  3.9391087019e-14  2.28763493285e-14  2.97596889523e-14  2.78404174221e-14  4.0430781921e-14  3.22182317394e-14  4.1390299157e-14  1.7713282516e-14  2.75378608036e-14  3.22617167516e-14  3.09301183546e-14  1.5326884021e-14  3.13999840348e-14  2.68760577342e-14  2.47693158516e-14  2.5485866591e-14  2.11614546468e-14  2.11602889434e-14  2.12291023545e-14  2.82201087367e-14  1.75379182075e-14  3.11719731257e-14  2.88821456316e-14  3.27346947828e-14  2.53440380422e-14  2.95141729345e-14  2.10916952035e-14  2.39048637992e-14  3.30814514963e-14  2.32800432292e-14  3.13831378388e-14  2.50254638266e-14  1.89247728785e-14  2.13321383392e-14  2.31467401947e-14  3.46800340111e-14  3.65069311139e-14  4.68735179362e-14  3.88487675577e-14  4.42892583477e-14
 2.64666531073e-14  3.00801069661e-14  3.10680194785e-14  5.00013686721e-14  4.15255915307e-14  6.89223080974e-14  6.9814867188e-14  6.96693655071e-14  9.18754502939e-14  1.196131324e-13  1.52153000555e-13  1.98760743211e-13  2.67458271801e-13  3.78074945042e-13  5.7414672326e-13  9.03924659985e-13  1.62501045774e-12  3.83510017879e-12  1.50370672804e-11  3.82837486308e-12  1.61553706364e-12  9.10097062036e-13  5.62442344452e-13  3.79606110483e-13  2.74638955373e-13  2.05105755507e-13  1.49019444475e-13  1.12657968023e-13  8.74105431268e-14  7.2257537327e-14  5.63056372095e-14  5.0286180795e-14  4.35267569281e-14  4.13547870861e-14  3.05985059521e-14  4.20715102328e-14  3.3816727645e-14  3.40060491654e-14  3.17037516164e-14  2.22042905992e-14  2.86605484034e-14  2.25859175761e-14  2.17904889354e-14  1.34428071394e-14  1.92785203875e-14  3.05317540214e-14  2.38340804148e-14  2.573070007e-14  2.77380016584e-14  2.70433465221e-14  2.91094858543e-14  2.5238185644e-14  2.20905753982e-14  2.40431798512e-14  3.4659031005e-14  2.67404945715e-14  3.95185107271e-14  2.83615248721e-14  2.69373302007e-14  2.96984630542e-14  3.19107559794e-14  3.27281330209e-14  4.13300887563e-14  3.26585021097e-14  2.78568734999e-14  2.92352081432e-14  2.69622372596e-14  2.14952345979e-14  2.61146524609e-14  1.24013280799e-14  1.97227466885e-14  1.82155759046e-14  2.67440737388e-14  1.16498721061e-14  2.79480533922e-14  2.38345999983e-14  1.86029634065e-14  1.67705402391e-14  2.91723667822e-14  3.03915133287e-14  2.8775812119e-14  3.14513289614e-14  1.60583345275e-14  1.2553252218e-14  3.70691301792e-14  2.51992213191e-14  1.54847676531e-14  1.78732125012e-14  1.87430454322e-14  2.31994556945e-14  1.34362227555e-14  2.06861465327e-14  1.37557161999e-14  2.57697309378e-14  2.54593130197e-14  3.25159794932e-14
 3.09381947846e-14  2.51255686625e-14  2.87075672527e-14  4.50195703365e-14  3.75517592591e-14  4.46381963574e-14  5.45820417234e-14  5.24530267467e-14  7.14191023868e-14  8.79355702829e-14  1.09042385122e-13  1.37902796019e-13  1.89674971852e-13  2.66460104588e-13  3.90039283904e-13  5.76003418497e-13  9.0437210595e-13  1.61522937485e-12  3.82837486308e-12  1.50521790198e-11  3.84993015555e-12  1.61923543497e-12  8.99125115103e-13  5.68183303423e-13  3.88455318194e-13  2.71887028765e-13  1.97787559708e-13  1.44103292359e-13  1.16788225985e-13  8.74397464669e-14  5.97238301314e-14  5.54914370834e-14  4.61090836861e-14  4.55644713354e-14  4.93890628216e-14  5.74424832868e-14  3.8625660424e-14  1.8203516231e-14  3.04669253717e-14  2.61813831851e-14  3.24135677328e-14  2.5892861262e-14  1.65500576353e-14  7.67844775779e-15  1.61422740813e-14  2.93330230875e-14  2.30809800937e-14  1.92936191635e-14  1.88344131609e-14  2.46619736353e-14  2.51478299707e-14  2.1345324539e-14  1.83205796406e-14  3.39188234747e-14  2.85711524809e-14  1.74639047698e-14  2.2859391638e-14  2.39125288791e-14  3.26714715708e-14  1.93599325048e-14  2.19141752008e-14  2.21562076055e-14  4.06390515998e-14  3.02927788486e-14  3.21991802298e-14  2.51087904464e-14  1.42633099509e-14  1.5536140374e-14  2.11394492178e-14  1.41003888921e-14  2.72352206566e-14  2.12084319515e-14  2.74532900762e-14  3.6629744773e-14  2.55556910389e-14  2.21634076521e-14  1.3310270151e-14  7.57262018909e-15  1.85605491011e-14  1.05015839578e-14  1.65891614588e-14  1.65349490091e-14  2.03101872307e-14  2.41787376932e-14  4.43000587113e-14  3.64175802056e-14  3.0151501004e-14  2.20685319118e-14  2.92260654682e-14  2.01772601373e-14  2.85220693809e-14  2.90615955692e-14  3.9659938656e-14  3.63790261808e-14  2.69581914653e-14  2.76773797875e-14
 2.50132014466e-14  2.43527350995e-14  2.18089638361e-14  3.23140238618e-14  2.97150453323e-14  3.59220095747e-14  4.66287645488e-14  4.99606048357e-14  6.4271514991e-14  7.58268762575e-14  9.63749546084e-14  1.27182280889e-13  1.54487078975e-13  2.07870928769e-13  2.7954437719e-13  3.80978531382e-13  5.61106175717e-13  9.02326285703e-13  1.61553706364e-12  3.84993015555e-12  1.50764826108e-11  3.83839312072e-12  1.60422674849e-12  8.98103520722e-13  5.74798861964e-13  3.86186395328e-13  2.66300720247e-13  1.97014489549e-13  1.5116157534e-13  1.18839487361e-13  9.27388091455e-14  7.16167315529e-14  5.16331701264e-14  4.68618970801e-14  4.74008886316e-14  5.34147432751e-14  3.7909266068e-14  3.33557217417e-14  2.33539148562e-14  2.93890628894e-14  3.33781635398e-14  2.57061425433e-14  2.12373268854e-14  3.3900725172e-14  2.42247217514e-14  2.47184701434e-14  3.42083980445e-14  3.9328953129e-14  2.74659278536e-14  2.09536304731e-14  2.83065680824e-14  2.79669066705e-14  2.30297511505e-14  2.56284133133e-14  3.43967937385e-14  1.96119196383e-14  3.37351310239e-14  1.76501485537e-14  3.31527914064e-14  3.5069113922e-14  1.74355569683e-14  3.00806832354e-14  3.15605301367e-14  3.74524396136e-14  4.46419805166e-14  4.04728618909e-14  4.2195940987e-14  3.02557079164e-14  1.56291242635e-14  2.87269741087e-14  3.37947805892e-14  2.59603038952e-14  2.8326770144e-14  3.9163866367e-14  3.60376364418e-14  2.26070838525e-14  3.56498787075e-14  3.18536266281e-14  2.70674687023e-14  2.96955481519e-14  4.4580090281e-14  2.65048378321e-14  3.28956866838e-14  3.03933173365e-14  2.64533987078e-14  3.30378557355e-14  3.47480898014e-14  3.63240511509e-14  3.43135442092e-14  3.95458908395e-14  3.00386014781e-14  1.84379967164e-14  3.425214369e-14  2.2923990076e-14  2.2906319094e-14  3.30837085902e-14
 2.35739958841e-14  1.49793848637e-14  1.55644616214e-14  3.18770206554e-14  3.38083149074e-14  2.77621082075e-14  3.3954545719e-14  4.03420758526e-14  4.09559979462e-14  5.69209334201e-14  6.76725723654e-14  9.16059697999e-14  1.11769708377e-13  1.53769394763e-13  1.99521247317e-13  2.60350732197e-13  3.84633166302e-13  5.81462680667e-13  9.10097062036e-13  1.61923543497e-12  3.83839312072e-12  1.5070700709e-11  3.83715048659e-12  1.62426787909e-12  9.09061558519e-13  5.69649262201e-13  3.95168150175e-13  2.69509363055e-13  2.0216848424e-13  1.36980618598e-13  1.0940552643e-13  9.51307446176e-14  6.31426291199e-14  4.95574921964e-14  5.40384837474e-14  4.32572717948e-14  3.10725938049e-14  2.91867070582e-14  4.26817597441e-14  4.10241041444e-14  2.97504773305e-14  2.45959703238e-14  2.99175560701e-14  2.26127039159e-14  3.37087685076e-14  3.19822006195e-14  3.71443767722e-14  4.34564250468e-14  3.43937012713e-14  2.9982740121e-14  2.30595290812e-14  2.57343627905e-14  3.14792627948e-14  2.25144373858e-14  3.22624563522e-14  2.35139343676e-14  2.72908588624e-14  2.32031965759e-14  3.15368435499e-14  1.64599731184e-14  1.65482640188e-14  2.83252983692e-14  2.61391918144e-14  2.03147615078e-14  3.57230393033e-14  2.22263047048e-14  3.17182112109e-14  3.92762275044e-14  2.82826789416e-14  2.50525368951e-14  3.3093087149e-14  2.30738614677e-14  2.64088671339e-14  2.73295182894e-14  2.95314842431e-14  2.65022292686e-14  2.54425591056e-14  2.63414606112e-14  2.38382263077e-14  3.20587151422e-14  3.74430197553e-14  2.68586468364e-14  2.8314104216e-14  3.74379119267e-14  2.55915199745e-14  2.48990093899e-14  2.71799681033e-14  1.24853755762e-14  2.41873831949e-14  2.53054966568e-14  9.22673582703e-15  1.05489275357e-14  2.59981278858e-14  1.61630081653e-14  2.41841716678e-14  2.67521812383e-14
 3.5245956336e-14  2.63723957095e-14  1.55487385025e-14  2.37716380088e-14  2.27857275927e-14  2.26582914918e-14  2.79520852696e-14  4.49197931936e-14  4.48118291627e-14  5.75585967366e-14  6.75214300969e-14  7.33342960205e-14  7.76084438143e-14  1.14460533315e-13  1.42258086953e-13  1.99729835574e-13  2.61713052458e-13  3.9544984488e-13  5.62442344452e-13  8.99125115103e-13  1.60422674849e-12  3.83715048659e-12  1.49890077491e-11  3.84485798726e-12  1.64114300804e-12  9.14769702073e-13  5.66435794184e-13  3.76896866896e-13  2.68702083371e-13  1.73310415961e-13  1.41204411168e-13  1.21560370799e-13  8.46029286361e-14  7.02983632477e-14  6.57159848063e-14  5.25310463175e-14  3.60387939884e-14  2.90947767979e-14  2.35154514147e-14  2.73780346634e-14  2.94878686896e-14  2.00038963616e-14  1.86389893305e-14  2.09050214125e-14  2.45387561478e-14  2.65283453431e-14  2.27311565717e-14  3.45838490365e-14  2.33892441236e-14  3.07585585867e-14  2.88803878085e-14  2.05149666874e-14  2.89087849365e-14  3.25529520808e-14  2.84374170835e-14  3.8826668142e-14  3.69343740843e-14  2.10944280306e-14  2.08971471627e-14  2.86456082755e-14  2.77855091735e-14  2.88884593141e-14  2.64137491667e-14  2.67459502032e-14  2.73941899917e-14  1.88310065528e-14  2.93264324913e-14  2.49448556661e-14  2.38638203523e-14  2.62102675346e-14  3.56241537924e-14  2.51020762278e-14  3.98347673116e-14  2.9709230535e-14  2.89270504474e-14  2.29979227893e-14  1.80446281919e-14  1.74326214327e-14  2.40244693483e-14  3.25423357303e-14  3.03302040438e-14  3.19625801725e-14  2.7278387727e-14  2.3724325528e-14  2.42172355929e-14  2.81477590177e-14  3.11239201968e-14  1.37237102055e-14  2.44637578241e-14  2.52928904637e-14  2.85405259068e-14  1.871226189e-14  2.38462870332e-14  2.84246346543e-14  2.21009558247e-14  2.10933089617e-14
 1.74089579314e-14  2.68720447532e-14  2.1975677793e-14  3.53938633323e-14  2.20612375936e-14  2.2530111174e-14  3.04309571754e-14  3.92006784989e-14  4.23576277901e-14  4.16706823343e-14  5.19797926184e-14  5.32800404969e-14  5.75902148859e-14  7.89536694271e-14  1.11101016733e-13  1.38891481272e-13  1.94097276721e-13  2.71082325922e-13  3.79606110483e-13  5.68183303423e-13  8.98103520722e-13  1.62426787909e-12  3.84485798726e-12  1.50331227518e-11  3.83403806786e-12  1.61300397726e-12  8.86010686143e-13  5.56628993479e-13  3.76050745152e-13  2.73420439944e-13  1.97438676515e-13  1.51366654494e-13  1.0496350648e-13  9.64855239245e-14  6.33066824828e-14  6.28333717243e-14  4.33102540064e-14  3.89476791487e-14  3.72253978919e-14  2.51614429804e-14  3.01970200897e-14  3.08052335504e-14  2.82825070481e-14  2.26905515401e-14  2.81791377791e-14  3.03934715289e-14  2.58706391235e-14  2.95656882895e-14  2.81493435897e-14  2.85333438124e-14  2.42554226339e-14  1.03379636657e-14  1.86513464423e-14  2.47584890296e-14  2.79596516019e-14  2.58775543212e-14  3.70378331268e-14  2.76115049812e-14  7.52510795852e-15  2.83197651689e-14  9.81326540058e-15  2.57578674754e-14  1.9232742093e-14  1.30235893167e-14  1.67687248098e-14  1.93729412225e-14  2.50831188651e-14  2.71244202245e-14  1.97816777979e-14  2.52102505768e-14  4.00689663462e-14  3.59844974493e-14  2.47992101539e-14  3.10923288773e-14  2.36144151115e-14  2.31189557516e-14  2.86610422809e-14  1.57540566429e-14  2.91669149975e-14  2.41047494962e-14  2.07110657004e-14  2.8132880957e-14  3.00669918976e-14  3.40272510819e-14  3.30573796153e-14  3.28900973014e-14  2.31227355716e-14  1.93762014406e-14  2.19467494705e-14  3.02895275919e-14  1.53565145672e-14  2.29472195358e-14  3.80712258217e-14  3.59469035381e-14  2.31311954428e-14  1.81773415786e-14
 3.57048489569e-14  3.35784976182e-14  2.99251759177e-14  3.25334437373e-14  3.68880171058e-14  3.50589808014e-14  3.75793030523e-14  4.46549194724e-14  4.22984910806e-14  3.94435601543e-14  4.27483859207e-14  4.48167481323e-14  6.04416866447e-14  5.89153704479e-14  8.63215024263e-14  1.17731621371e-13  1.44760196183e-13  2.06819590439e-13  2.74638955373e-13  3.88455318194e-13  5.74798861964e-13  9.09061558519e-13  1.64114300804e-12  3.83403806786e-12  1.50501024535e-11  3.83703022788e-12  1.61029042635e-12  9.08144853141e-13  5.63529942395e-13  3.87913325816e-13  2.71659111442e-13  1.97062372437e-13  1.49133485697e-13  1.13761348369e-13  9.44925749872e-14  6.75113619987e-14  6.24688296578e-14  4.46722253009e-14  4.23446676703e-14  5.34734978849e-14  3.54452573819e-14  4.42642886809e-14  5.10556395142e-14  2.90228716867e-14  3.16850348242e-14  2.67342736159e-14  1.68260239054e-14  2.78740302253e-14  3.45708728429e-14  3.89648405116e-14  2.84970382564e-14  3.40732308924e-14  1.6507515966e-14  3.2201069943e-14  4.45145171209e-14  3.04678010899e-14  2.86012344145e-14  2.9632996541e-14  2.265975222e-14  2.66327417341e-14  1.69517237877e-14  3.06997207386e-14  2.6473076227e-14  2.01606082789e-14  2.41892819149e-14  3.17520255036e-14  2.77497206667e-14  4.12350403043e-14  2.12306097505e-14  2.86448436537e-14  2.61699127073e-14  2.96057175941e-14  3.31566422572e-14  2.95882545606e-14  2.74001850379e-14  2.57353503415e-14  1.99932299247e-14  2.51823459526e-14  2.97639770093e-14  3.06708595503e-14  2.98522076653e-14  3.51559743957e-14  3.16656587529e-14  2.46879367882e-14  2.84504792643e-14  1.95884951264e-14  2.88893548049e-14  2.74456386268e-14  3.34118396333e-14  2.24138475016e-14  1.70127622923e-14  2.53344503925e-14  2.92107593981e-14  2.75838133481e-14  1.8979338349e-14  1.72844963005e-14
 2.77148779657e-14  2.18512643515e-14  2.74620175212e-14  2.11571774357e-14  3.34220168063e-14  2.83718655834e-14  2.91452787673e-14  2.91613657243e-14  2.52654146223e-14  3.1440517003e-14  3.69127078795e-14  3.50812526414e-14  4.57705695444e-14  5.04008784693e-14  8.88223685376e-14  8.57458640063e-14  1.10324597797e-13  1.55498967652e-13  2.05105755507e-13  2.71887028765e-13  3.86186395328e-13  5.69649262201e-13  9.14769702073e-13  1.61300397726e-12  3.83703022788e-12  1.50315069537e-11  3.84609111515e-12  1.61847879086e-12  8.95544764323e-13  5.65551029065e-13  3.76544465416e-13  2.64364730671e-13  1.92004894404e-13  1.54596392668e-13  1.18818832464e-13  9.17209421658e-14  6.76366450078e-14  5.4681388788e-14  5.02307654857e-14  5.70671834278e-14  4.63151650021e-14  2.71132130908e-14  4.71650253285e-14  4.21659933756e-14  4.56120409883e-14  2.61737843641e-14  1.83533703666e-14  1.88481139991e-14  2.08137115593e-14  2.70028310222e-14  2.62437386739e-14  3.09371454243e-14  2.72740291909e-14  2.45675722239e-14  4.0694541969e-14  3.07434685746e-14  2.19950327352e-14  1.13265101278e-14  1.01323240717e-14  2.01493116612e-14  1.43494076258e-14  2.48967795091e-14  2.67279706729e-14  2.36718355518e-14  1.79819075999e-14  1.8821215571e-14  3.34759573023e-14  3.40753180501e-14  2.4777529667e-14  2.61659726694e-14  2.97442627316e-14  2.3051678189e-14  3.08706094396e-14  3.9046574946e-14  1.65084064064e-14  1.65772644799e-14  2.41084391554e-14  3.57026173836e-14  3.18583163976e-14  3.26321144787e-14  3.11259143336e-14  2.4807409262e-14  2.02058363337e-14  1.40016178298e-14  1.72256868829e-14  1.92260210723e-14  3.94593127078e-14  2.9779507792e-14  2.15248054336e-14  3.03511787671e-14  1.47014213506e-14  2.71645829265e-14  2.18647658885e-14  2.0012414033e-14  2.26050690217e-14  2.82998971396e-14
 3.59839028346e-14  3.44540481796e-14  3.7651968575e-14  2.88510808025e-14  2.37242577012e-14  3.66161416148e-14  2.57684422978e-14  2.34068458697e-14  2.55090812271e-14  1.89360386081e-14  3.47315011599e-14  3.68801503302e-14  4.25533326797e-14  4.06059810236e-14  7.70376503693e-14  7.39314135196e-14  8.88570255518e-14  9.49511216012e-14  1.49019444475e-13  1.97787559708e-13  2.66300720247e-13  3.95168150175e-13  5.66435794184e-13  8.86010686143e-13  1.61029042635e-12  3.84609111515e-12  1.50375139233e-11  3.83955800201e-12  1.62117087728e-12  9.02634360649e-13  5.62087813103e-13  3.76339820211e-13  2.76735576341e-13  2.00626723232e-13  1.44705410623e-13  1.14372041604e-13  8.52005448682e-14  7.1771426957e-14  5.46671424123e-14  5.39613961757e-14  5.34455895719e-14  4.30159671537e-14  4.1451643569e-14  4.34389840681e-14  3.46074970746e-14  3.04575611117e-14  2.12033813912e-14  3.73996264394e-14  2.34930550597e-14  2.51161263789e-14  2.28646862674e-14  2.61932495776e-14  3.82839907484e-14  3.02926232304e-14  2.86336149013e-14  2.96920123065e-14  1.72074918576e-14  2.09607809819e-14  1.8009614891e-14  3.09287756021e-14  1.60312912244e-14  2.86430583185e-14  1.72106108818e-14  1.73145225463e-14  2.41653550647e-14  3.04459452409e-14  2.3213280249e-14  2.65354691876e-14  3.4630597209e-14  3.10672826261e-14  2.2417015179e-14  3.07968007821e-14  2.59811280133e-14  3.64365007118e-14  2.54744518049e-14  1.90681480785e-14  1.77667773708e-14  3.17138200002e-14  2.58061115084e-14  2.54840619162e-14  2.57604337829e-14  3.44042483381e-14  2.42627937581e-14  3.43888458127e-14  3.57418926856e-14  2.54656016793e-14  2.37233953191e-14  2.96834832083e-14  2.30948032763e-14  3.62832438515e-14  2.93043457968e-14  2.20817711326e-14  2.7569589829e-14  2.65093780191e-14  9.7025256116e-15  1.34632651679e-14
 2.29373928138e-14  2.97598539095e-14  1.40127508044e-14  3.3212958703e-14  2.38015692519e-14  3.41517881864e-14  2.14443465691e-14  2.43684453715e-14  3.53368948838e-14  3.4220178465e-14  4.19142398683e-14  3.82469204573e-14  3.43913302091e-14  3.18228125809e-14  5.50376042945e-14  5.0948553503e-14  6.89450350239e-14  7.92644133411e-14  1.12657968023e-13  1.44103292359e-13  1.97014489549e-13  2.69509363055e-13  3.76896866896e-13  5.56628993479e-13  9.08144853141e-13  1.61847879086e-12  3.83955800201e-12  1.50304746081e-11  3.8345280298e-12  1.60857573546e-12  8.98253041968e-13  5.6319797826e-13  3.89127680354e-13  2.67837167285e-13  2.00588941426e-13  1.43822583143e-13  1.10245987096e-13  9.72043439375e-14  7.68685642975e-14  5.87598466975e-14  4.79174569289e-14  4.5870298226e-14  4.2652578662e-14  3.48375033311e-14  3.75672868363e-14  2.25003723036e-14  2.93602114268e-14  2.75271086351e-14  2.53821450583e-14  3.27629567337e-14  2.36950724996e-14  3.82922449145e-14  2.95187017812e-14  1.99030425497e-14  2.63712007511e-14  3.6700478221e-14  1.948204333e-14  1.89512619233e-14  2.74271867829e-14  2.29477044866e-14  2.33665767103e-14  3.61581033177e-14  1.28874241284e-14  1.90174123334e-14  2.32317125794e-14  1.5605571695e-14  2.25419153623e-14  2.51363869411e-14  2.92874892622e-14  2.64579647496e-14  2.56425984768e-14  3.17464713275e-14  2.24653430238e-14  1.28320379358e-14  1.99774586749e-14  1.85754770368e-14  1.52504188169e-14  2.83684543016e-14  2.92235364464e-14  2.91642678234e-14  3.06854687821e-14  2.6483880804e-14  2.26592537352e-14  2.41372334005e-14  2.03142791068e-14  2.59234183085e-14  4.06798853227e-14  3.03999445082e-14  1.45703295134e-14  2.66516579772e-14  2.25396587409e-14  2.79138928065e-14  2.66642824143e-14  2.93793726748e-14  8.46176603565e-15  2.33297846965e-14
 3.17287969243e-14  3.92344447363e-14  3.24586648948e-14  3.81085004904e-14  2.60248886253e-14  3.17363543514e-14  2.97917136687e-14  1.96757662425e-14  4.10437564706e-14  2.84527007847e-14  2.98099533672e-14  3.98794230167e-14  2.864893638e-14  3.08597869156e-14  5.82870261232e-14  4.76843018996e-14  6.02634098173e-14  7.1552878833e-14  8.74105431268e-14  1.16788225985e-13  1.5116157534e-13  2.0216848424e-13  2.68702083371e-13  3.76050745152e-13  5.63529942395e-13  8.95544764323e-13  1.62117087728e-12  3.8345280298e-12  1.50326961095e-11  3.8291353957e-12  1.61514701875e-12  9.10028354655e-13  5.81944004219e-13  3.82971758452e-13  2.78771071335e-13  1.91305088573e-13  1.42831251606e-13  1.17294853325e-13  8.70763865696e-14  7.47404659172e-14  6.25263930033e-14  5.10379568937e-14  4.64059405543e-14  3.636163278e-14  2.38306665198e-14  3.10435557164e-14  4.18052339912e-14  2.56550116478e-14  2.8063563425e-14  3.29309126458e-14  3.13791354682e-14  2.62027477086e-14  3.1415341162e-14  3.62272282637e-14  4.73231459091e-14  3.43574488799e-14  2.96903313458e-14  3.04466377045e-14  3.70134613879e-14  2.59102391287e-14  2.63343301248e-14  1.79322073811e-14  1.51816511456e-14  1.44777785908e-14  1.85829893706e-14  2.81258622117e-14  2.24913807408e-14  3.22124671762e-14  4.45556390458e-14  3.19771494244e-14  2.96865471012e-14  1.63454894145e-14  1.87211900814e-14  9.73605791873e-15  2.56046787106e-14  2.25581013147e-14  1.59536422603e-14  2.43860912978e-14  2.24752560218e-14  2.63130369208e-14  1.58077504281e-14  2.5597562053e-14  2.93668525546e-14  3.67592180813e-14  2.54198317489e-14  1.16932486276e-14  3.91906958229e-14  2.41426047028e-14  1.65728180319e-14  3.29495412791e-14  2.78932009028e-14  2.37504194127e-14  2.57766523925e-14  1.98370078353e-14  1.92970660835e-14  2.16195555407e-14
 1.57964948682e-14  2.94065082573e-14  3.51421872569e-14  2.19144994649e-14  2.30859303739e-14  2.95514247163e-14  3.41845873888e-14  2.53238856955e-14  4.08982907996e-14  3.27782900262e-14  4.28039063239e-14  2.4293414715e-14  2.68931362199e-14  3.77207898724e-14  5.76815231835e-14  4.40889803385e-14  3.78960359962e-14  5.08159943238e-14  7.2257537327e-14  8.74397464669e-14  1.18839487361e-13  1.36980618598e-13  1.73310415961e-13  2.73420439944e-13  3.87913325816e-13  5.65551029065e-13  9.02634360649e-13  1.60857573546e-12  3.8291353957e-12  1.50242349445e-11  3.82696029186e-12  1.61584260704e-12  9.05973530992e-13  5.68504340048e-13  3.94329435127e-13  2.86884003524e-13  2.02988664157e-13  1.50104128435e-13  9.84199339235e-14  9.05268897797e-14  7.67620931201e-14  6.2912781524e-14  4.58325124936e-14  3.92982757304e-14  4.28511987831e-14  3.15343934921e-14  2.80445112416e-14  3.31422128915e-14  2.91321825152e-14  2.94700640613e-14  2.34008470655e-14  2.65029951195e-14  2.15822751664e-14  3.64799266861e-14  3.43712491356e-14  1.61608537397e-14  2.83498907973e-14  3.10709733941e-14  3.3464550418e-14  3.29187109633e-14  1.33737831981e-14  2.27782599804e-14  1.84729484185e-14  2.37583176266e-14  2.90513734482e-14  2.08246609951e-14  2.92780721617e-14  2.81486093322e-14  3.14567016272e-14  3.80485939428e-14  2.65030789735e-14  1.67856049614e-14  2.69660108718e-14  2.881660501e-14  2.78070752524e-14  3.19062490271e-14  2.8640729609e-14  2.65501440282e-14  3.0010395718e-14  4.00998773204e-14  2.6146791178e-14  3.00650554772e-14  2.93416296761e-14  2.20115762358e-14  2.26439079415e-14  2.03302748424e-14  3.19035575049e-14  2.50506244258e-14  1.52686166902e-14  3.20175179442e-14  4.18222786103e-14  3.21811939532e-14  2.51582507516e-14  1.80240921933e-14  6.21492498644e-15  1.50353272322e-14
 1.61994769357e-14  2.97629228613e-14  3.67164278711e-14  3.45403085624e-14  4.01377207641e-14  3.7697181959e-14  3.80313508851e-14  2.83413808034e-14  2.97823769479e-14  3.68646181751e-14  2.98994397016e-14  2.72688342704e-14  3.56595778653e-14  2.87053078277e-14  3.41805603745e-14  2.74087887668e-14  3.44505382119e-14  4.62911367148e-14  5.63056372095e-14  5.97238301314e-14  9.27388091455e-14  1.0940552643e-13  1.41204411168e-13  1.97438676515e-13  2.71659111442e-13  3.76544465416e-13  5.62087813103e-13  8.98253041968e-13  1.61514701875e-12  3.82696029186e-12  1.50068499181e-11  3.82423142279e-12  1.60811891893e-12  9.00244385099e-13  5.61538395252e-13  3.81501472117e-13  2.73405241373e-13  2.03634286603e-13  1.51642077106e-13  1.15476077034e-13  9.72272967125e-14  6.97106948448e-14  5.68407885661e-14  4.62284422096e-14  4.49022104611e-14  4.37287774203e-14  2.52472696345e-14  2.36971649054e-14  1.93876133237e-14  2.73996153836e-14  2.31541405422e-14  2.9333711255e-14  1.19969685549e-14  2.91862885544e-14  3.39341804126e-14  1.6874117299e-14  2.22903505593e-14  3.32015184031e-14  3.13489158836e-14  3.13606929046e-14  2.27051469229e-14  2.11831901974e-14  1.72255846864e-14  1.91387466054e-14  2.13209881577e-14  1.37265631477e-14  1.28379378383e-14  2.3895930451e-14  2.3703134642e-14  3.37433766898e-14  2.3840487564e-14  2.74863384411e-14  2.6361284256e-14  2.16781354152e-14  2.68940527794e-14  3.1892958176e-14  2.49105908952e-14  3.06567501046e-14  2.50070500177e-14  1.96942709135e-14  3.53756866799e-14  2.76832797291e-14  2.80003226913e-14  1.90071031478e-14  2.64910059753e-14  1.69698643632e-14  3.10217712418e-14  2.23190427577e-14  2.45327827616e-14  2.77849925255e-14  2.93134575501e-14  3.32736295546e-14  3.59727046791e-14  2.80369979626e-14  2.60623156431e-14  2.04146523427e-14
 2.7849724839e-14  8.85867959787e-15  2.78051866754e-14  2.57661519266e-14  2.57238745026e-14  2.976400836e-14  3.86038075716e-14  2.86733173411e-14  2.95526921857e-14  2.78275141416e-14  4.45313827016e-14  2.68686524202e-14  2.473564755e-14  3.48570641566e-14  3.51551190909e-14  2.44522133508e-14  3.73441026138e-14  4.51427647139e-14  5.0286180795e-14  5.54914370834e-14  7.16167315529e-14  9.51307446176e-14  1.21560370799e-13  1.51366654494e-13  1.97062372437e-13  2.64364730671e-13  3.76339820211e-13  5.6319797826e-13  9.10028354655e-13  1.61584260704e-12  3.82423142279e-12  1.50058103676e-11  3.82702048204e-12  1.61312570906e-12  8.93655278587e-13  5.69639363654e-13  3.85519496172e-13  2.65674473874e-13  2.0302720715e-13  1.5201239852e-13  1.11742738517e-13  9.08114251378e-14  7.45080340278e-14  5.50790243227e-14  5.31193033966e-14  4.8462608896e-14  3.05693120708e-14  3.75780186962e-14  3.4847509518e-14  3.76067801992e-14  3.61742398488e-14  3.35411803445e-14  3.19341620507e-14  3.85668599086e-14  2.0142750442e-14  3.85126841312e-14  2.73195972179e-14  3.33510045414e-14  2.84895444409e-14  3.41866366941e-14  2.38134991127e-14  1.09174571119e-14  2.90699025953e-14  3.24265927913e-14  3.90255203846e-14  4.38685472478e-14  2.12711702937e-14  3.24069026461e-14  3.14606943619e-14  3.45780882359e-14  3.17905333401e-14  3.71046492912e-14  3.35003018202e-14  2.40766875842e-14  2.68024160913e-14  2.1601149693e-14  2.64530595782e-14  1.98536905161e-14  2.79131627833e-14  2.12225905552e-14  3.42479866575e-14  2.59256825357e-14  3.38608049038e-14  3.53832606518e-14  2.65102173133e-14  1.23350392064e-14  2.40073427544e-14  1.49049325334e-14  1.73153198077e-14  1.71023532988e-14  1.92938612015e-14  1.70673751261e-14  2.34163071375e-14  2.23124587534e-14  3.54731627616e-14  2.33969184205e-14
 3.93353069758e-14  3.2648481644e-14  2.13274307003e-14  2.85837519239e-14  2.85353744035e-14  2.05720430647e-14  1.37039407775e-14  2.37645309221e-14  2.9698817242e-14  2.99167620505e-14  3.05279807067e-14  3.91129305477e-14  2.69509927156e-14  3.69950969722e-14  3.83138472733e-14  3.13496987932e-14  4.03900462108e-14  2.96621398011e-14  4.35267569281e-14  4.61090836861e-14  5.16331701264e-14  6.31426291199e-14  8.46029286361e-14  1.0496350648e-13  1.49133485697e-13  1.92004894404e-13  2.76735576341e-13  3.89127680354e-13  5.81944004219e-13  9.05973530992e-13  1.60811891893e-12  3.82702048204e-12  1.5024411142e-11  3.8334501255e-12  1.61338969432e-12  9.06512078298e-13  5.69373652564e-13  3.86383699991e-13  2.74310548175e-13  1.96843935109e-13  1.59104523488e-13  1.14630087181e-13  8.13708137738e-14  6.62219514144e-14  5.97050478798e-14  4.35082355104e-14  4.33609423985e-14  3.96580707036e-14  3.25178340743e-14  3.22672639642e-14  3.8750171622e-14  3.57681508359e-14  2.86526263201e-14  1.80704113595e-14  2.12989457422e-14  2.27615532652e-14  2.74601442415e-14  3.15920200858e-14  2.79189240202e-14  3.00523053901e-14  1.98286122088e-14  1.9933094127e-14  1.85769322079e-14  2.07055481971e-14  1.86938104574e-14  2.56302354079e-14  2.38615571194e-14  2.71779221294e-14  2.28529270542e-14  3.39195018241e-14  1.67592493908e-14  2.44350968146e-14  3.35833831366e-14  3.48528423199e-14  2.70039827106e-14  3.38914502313e-14  3.37458266655e-14  2.53782620317e-14  2.8907410244e-14  2.1725874996e-14  3.10331545024e-14  2.09125672913e-14  3.58471453811e-14  1.80529333617e-14  3.0407534131e-14  1.70977726738e-14  1.46239399441e-14  2.59068092188e-14  1.91495194171e-14  2.43442533461e-14  1.81006670573e-14  2.38075061996e-14  3.28955463071e-14  3.00630416423e-14  2.68190726063e-14  3.04063899225e-14
 3.73883061933e-14  1.92182260518e-14  3.31319695764e-14  3.95054655585e-14  3.41181037382e-14  2.85470330571e-14  2.50413347716e-14  2.83829369911e-14  3.19191244045e-14  3.16102006094e-14  2.99100363389e-14  3.58895612084e-14  2.40962120751e-14  2.20470233642e-14  8.06147445089e-15  2.43324487932e-14  1.7492786574e-14  2.87532589725e-14  4.13547870861e-14  4.55644713354e-14  4.68618970801e-14  4.95574921964e-14  7.02983632477e-14  9.64855239245e-14  1.13761348369e-13  1.54596392668e-13  2.00626723232e-13  2.67837167285e-13  3.82971758452e-13  5.68504340048e-13  9.00244385099e-13  1.61312570906e-12  3.8334501255e-12  1.50683370734e-11  3.83316603774e-12  1.61704533599e-12  9.17281486786e-13  5.70891002688e-13  3.89085985679e-13  2.77827331762e-13  2.02645629427e-13  1.36655783961e-13  1.13725721678e-13  8.28581869164e-14  6.69024667039e-14  5.9870338754e-14  5.32900816737e-14  4.13344918729e-14  3.91824022977e-14  4.1360974255e-14  3.66221434714e-14  3.08847616529e-14  3.29239295793e-14  2.53052056412e-14  2.01259830367e-14  2.26579701619e-14  2.12613853676e-14  3.20480064731e-14  2.95786340434e-14  4.32484033697e-14  4.11776987021e-14  1.92076256423e-14  3.42870698697e-14  2.74767298316e-14  2.55846258928e-14  2.45285171706e-14  1.2342716911e-14  3.62460184908e-14  3.64271462665e-14  2.63130104719e-14  1.68560303744e-14  2.2772075624e-14  3.79583429844e-14  2.7985901955e-14  2.09838480513e-14  2.87153472257e-14  3.26669167273e-14  2.22767785578e-14  3.05407473694e-14  3.94387240903e-14  3.34373933188e-14  2.95690203088e-14  3.40741678737e-14  2.75810017037e-14  3.00752019994e-14  2.13925999366e-14  2.14142481574e-14  3.57541011579e-14  1.75561435641e-14  2.03647158135e-14  3.48131485746e-14  1.88668316704e-14  2.69905855135e-14  3.81541148524e-14  2.8727536386e-14  3.07223828811e-14
 3.94380470589e-14  2.66921380453e-14  4.21113489349e-14  4.47790739305e-14  4.39140638072e-14  4.47963281809e-14  2.94786553252e-14  4.1025207461e-14  3.02209042052e-14  4.0440874097e-14  3.21921564344e-14  1.65777942127e-14  1.7738708862e-14  2.48791254541e-14  1.60926409716e-14  2.69616405001e-14  2.49840738145e-14  2.23486144736e-14  3.05985059521e-14  4.93890628216e-14  4.74008886316e-14  5.40384837474e-14  6.57159848063e-14  6.33066824828e-14  9.44925749872e-14  1.18818832464e-13  1.44705410623e-13  2.00588941426e-13  2.78771071335e-13  3.94329435127e-13  5.61538395252e-13  8.93655278587e-13  1.61338969432e-12  3.83316603774e-12  1.50307782914e-11  3.81995007728e-12  1.62016886622e-12  9.06120329605e-13  5.8081279382e-13  3.9382607391e-13  2.70333917712e-13  1.99286435136e-13  1.44965760095e-13  1.14674759205e-13  8.55700942239e-14  7.94886936467e-14  5.24648507215e-14  4.8957523735e-14  4.52659283264e-14  4.45749076115e-14  4.82671043057e-14  4.25078077321e-14  2.20204276944e-14  2.33534398497e-14  3.194584087e-14  1.97487693363e-14  2.55072259183e-14  2.5615056393e-14  2.6360304914e-14  3.05385053735e-14  3.02114127996e-14  2.67277085185e-14  2.59881243747e-14  1.55283191442e-14  3.01151889953e-14  1.26810594698e-14  1.17615556768e-14  2.51240872469e-14  1.19727231226e-14  2.17826525141e-14  2.50318063571e-14  2.2876702986e-14  2.78928104283e-14  3.08681991684e-14  2.90634418186e-14  3.22632126064e-14  1.87158685366e-14  1.44452775154e-14  1.96765265415e-14  2.48595288454e-14  3.410011521e-14  2.69699127127e-14  8.62771684773e-15  1.56184238287e-14  2.07754111385e-14  1.65467139535e-14  2.9235785783e-14  4.78638730854e-14  2.51875377891e-14  1.44235272687e-14  3.21058507877e-14  2.56289004361e-14  3.003964145e-14  3.97368283993e-14  2.65073855483e-14  3.79107334363e-14
 3.9595748111e-14  3.61953874369e-14  3.00718076035e-14  3.38493352372e-14  3.88862831126e-14  2.1381121899e-14  1.73047339312e-14  2.01684110971e-14  2.72021456959e-14  2.65152350778e-14  2.15117776016e-14  2.17430230627e-14  1.06427449879e-14  2.17895256065e-14  1.65697621929e-14  3.41468371621e-14  2.59457433847e-14  2.35429233828e-14  4.20715102328e-14  5.74424832868e-14  5.34147432751e-14  4.32572717948e-14  5.25310463175e-14  6.28333717243e-14  6.75113619987e-14  9.17209421658e-14  1.14372041604e-13  1.43822583143e-13  1.91305088573e-13  2.86884003524e-13  3.81501472117e-13  5.69639363654e-13  9.06512078298e-13  1.61704533599e-12  3.81995007728e-12  1.50150101169e-11  3.83361000538e-12  1.61670877886e-12  9.05853641143e-13  5.66682330893e-13  3.81900875048e-13  2.69371899446e-13  1.93521299638e-13  1.51160182433e-13  1.05878565553e-13  8.30738051808e-14  8.03815024471e-14  6.35242311638e-14  5.36051759453e-14  5.2966387868e-14  4.86603253581e-14  5.47306569736e-14  3.55483025604e-14  3.82684071002e-14  3.49661794186e-14  2.35761523231e-14  2.21022828805e-14  2.32210862641e-14  2.48394429185e-14  3.49340928064e-14  3.05972483902e-14  2.96707583445e-14  1.72104987141e-14  1.27491860517e-14  2.61054231265e-14  2.63288069965e-14  1.02916315434e-14  2.25603033013e-14  1.40618356746e-14  1.66281998856e-14  2.7011634369e-14  3.17018014115e-14  2.32670429874e-14  2.7890613649e-14  2.72940553967e-14  2.58396724149e-14  1.33331541708e-14  1.81409004309e-14  2.58665060161e-14  1.55484513443e-14  3.39370901869e-14  2.03238316822e-14  1.77848676238e-14  1.78654958521e-14  2.99804200311e-14  1.62426867302e-14  3.38442914801e-14  3.93581276543e-14  2.08053148811e-14  2.32027929756e-14  3.65910200411e-14  2.79403239739e-14  2.40254178549e-14  2.83409581922e-14  2.66835754366e-14  2.62231493155e-14
 3.72336164529e-14  1.39748559527e-14  1.86197490804e-14  3.90171186243e-14  3.1521407336e-14  1.46339334325e-14  2.74255707738e-14  1.9861560954e-14  1.69633724931e-14  1.65102937496e-14  3.2085230978e-14  2.46808544138e-14  1.85613979668e-14  2.35135944016e-14  1.74382737697e-14  2.66582439495e-14  3.53024192421e-14  3.16328680669e-14  3.3816727645e-14  3.8625660424e-14  3.7909266068e-14  3.10725938049e-14  3.60387939884e-14  4.33102540064e-14  6.24688296578e-14  6.76366450078e-14  8.52005448682e-14  1.10245987096e-13  1.42831251606e-13  2.02988664157e-13  2.73405241373e-13  3.85519496172e-13  5.69373652564e-13  9.17281486786e-13  1.62016886622e-12  3.83361000538e-12  1.49991467144e-11  3.82495256144e-12  1.6136649378e-12  9.0245687954e-13  5.78139334564e-13  3.94027300064e-13  2.66351874859e-13  1.94045805245e-13  1.41559058181e-13  1.09432347232e-13  9.79520643157e-14  7.9976874528e-14  6.65727034211e-14  5.32055909616e-14  3.89271071961e-14  3.92666890084e-14  4.7154740269e-14  4.00182985788e-14  4.28143612348e-14  2.61728235189e-14  3.79559152633e-14  2.49242212536e-14  1.66464340761e-14  2.97273805909e-14  3.2273991923e-14  3.12748372713e-14  2.08605019564e-14  2.25679314098e-14  1.96128720245e-14  2.68226384018e-14  1.65821433587e-14  2.7812976385e-14  3.03847167124e-14  2.47126715869e-14  2.37478242506e-14  2.81626805615e-14  2.67334185617e-14  2.35830616337e-14  2.84794137809e-14  2.55983337112e-14  1.79371740508e-14  2.80728917856e-14  2.28483734139e-14  1.71715479322e-14  2.85881211795e-14  2.02684792779e-14  2.23250659194e-14  2.45454801612e-14  1.51904056417e-14  2.63053772887e-14  3.3029275407e-14  4.19926852816e-14  2.76404129354e-14  3.24059390786e-14  2.74714054362e-14  2.18125934816e-14  2.76161348159e-14  3.14266456186e-14  2.59308462509e-14  3.02018456366e-14
 2.75547225676e-14  1.40281272024e-14  1.47374623612e-14  1.74199912905e-14  1.71856693598e-14  2.18600089865e-14  2.20026456324e-14  1.65090159154e-14  1.94417342946e-14  1.66810352266e-14  2.19166562107e-14  2.66853995521e-14  2.42154918616e-14  2.25038895759e-14  2.07711557642e-14  2.95255181467e-14  3.6792327249e-14  2.36110614838e-14  3.40060491654e-14  1.8203516231e-14  3.33557217417e-14  2.91867070582e-14  2.90947767979e-14  3.89476791487e-14  4.46722253009e-14  5.4681388788e-14  7.1771426957e-14  9.72043439375e-14  1.17294853325e-13  1.50104128435e-13  2.03634286603e-13  2.65674473874e-13  3.86383699991e-13  5.70891002688e-13  9.06120329605e-13  1.61670877886e-12  3.82495256144e-12  1.50025092504e-11  3.84572814382e-12  1.61185621631e-12  8.97345700542e-13  5.72343121107e-13  3.87408789787e-13  2.73105830453e-13  1.9424323327e-13  1.38422328804e-13  1.18743874998e-13  9.14867895792e-14  7.65799313481e-14  6.36187973733e-14  5.33150372691e-14  4.68336965073e-14  3.88982022016e-14  3.27581545761e-14  2.7852803834e-14  1.32517068078e-14  2.98327092889e-14  3.03455858825e-14  1.52681531964e-14  1.9473917832e-14  2.81824283663e-14  1.87504342639e-14  2.07813453791e-14  2.27451034257e-14  3.18132631521e-14  3.67882516628e-14  2.06217613498e-14  2.0938329308e-14  2.56303571538e-14  2.02429954874e-14  2.40730342202e-14  2.25339559299e-14  2.93011313701e-14  3.49355201637e-14  2.40267780964e-14  2.15424754347e-14  2.72909845712e-14  2.04418852885e-14  1.69606474566e-14  2.85626089677e-14  3.41266447991e-14  3.43193236235e-14  2.85754171278e-14  2.00237533757e-14  1.95207057215e-14  2.78269560483e-14  2.54185685619e-14  3.0245510046e-14  3.38949491901e-14  3.58114325761e-14  3.5046522228e-14  3.63653275711e-14  2.9839012283e-14  3.31437929684e-14  3.71349139465e-14  2.10005851022e-14
 3.09871083273e-14  2.82234981967e-14  2.59733810463e-14  2.04201877847e-14  2.35624283413e-14  2.17704792341e-14  2.49291405083e-14  2.2646862881e-14  2.57327133729e-14  2.1260264048e-14  1.96738152568e-14  2.68180373924e-14  2.00083585667e-14  3.01535315175e-14  2.03460431823e-14  1.88944744611e-14  2.22620877807e-14  3.28747938276e-14  3.17037516164e-14  3.04669253717e-14  2.33539148562e-14  4.26817597441e-14  2.35154514147e-14  3.72253978919e-14  4.23446676703e-14  5.02307654857e-14  5.46671424123e-14  7.68685642975e-14  8.70763865696e-14  9.84199339235e-14  1.51642077106e-13  2.0302720715e-13  2.74310548175e-13  3.89085985679e-13  5.8081279382e-13  9.05853641143e-13  1.6136649378e-12  3.84572814382e-12  1.51105021347e-11  3.84448634455e-12  1.61913952699e-12  9.0619765383e-13  5.77014408135e-13  3.95387587885e-13  2.57242453135e-13  1.81148843374e-13  1.41256542014e-13  1.09908868165e-13  8.08308949616e-14  7.8964186959e-14  7.13978026064e-14  6.25551964457e-14  5.37225292245e-14  4.56020345285e-14  3.25435956534e-14  2.60323193472e-14  3.83256829442e-14  3.84173583178e-14  3.50914333754e-14  2.93311796513e-14  3.00237297473e-14  1.49958326565e-14  2.5399402879e-14  3.1585165483e-14  2.9397752201e-14  3.0707905553e-14  2.84845660009e-14  2.43503494554e-14  2.9231178024e-14  2.13138006786e-14  2.62325067279e-14  3.01353111402e-14  2.0120996265e-14  2.18983715327e-14  2.01211318511e-14  7.85679746912e-15  2.14657054923e-14  3.3182451177e-14  1.44239019588e-14  3.04438079217e-14  2.87254100108e-14  2.56590557137e-14  3.04033826069e-14  2.29803986166e-14  2.31826371294e-14  3.13909648463e-14  3.7102556826e-14  3.42679495699e-14  3.15650859092e-14  3.1570686395e-14  2.52040359034e-14  3.05111736e-14  3.06239249188e-14  2.86052792421e-14  3.44363506774e-14  1.04431336421e-14
 3.1113745702e-14  2.57153203021e-14  3.58644322278e-14  2.38765245988e-14  3.64363684047e-14  2.6532284357e-14  2.62316004603e-14  2.16238141604e-14  2.28346370998e-14  1.2126308878e-14  1.30924433284e-14  2.51554666475e-14  3.38006770904e-14  2.72209258537e-14  2.12784327409e-14  2.84087819548e-14  1.22471037277e-14  3.90863126223e-14  2.22042905992e-14  2.61813831851e-14  2.93890628894e-14  4.10241041444e-14  2.73780346634e-14  2.51614429804e-14  5.34734978849e-14  5.70671834278e-14  5.39613961757e-14  5.87598466975e-14  7.47404659172e-14  9.05268897797e-14  1.15476077034e-13  1.5201239852e-13  1.96843935109e-13  2.77827331762e-13  3.9382607391e-13  5.66682330893e-13  9.0245687954e-13  1.61185621631e-12  3.84448634455e-12  1.50448127444e-11  3.83996949136e-12  1.61648591073e-12  9.00701146731e-13  5.72229053535e-13  3.78818893459e-13  2.63566460934e-13  1.92290685706e-13  1.48665666903e-13  1.14534937588e-13  8.69176729469e-14  7.60079965538e-14  6.20245375478e-14  4.3277360439e-14  4.13475196887e-14  3.43831138258e-14  3.02309229301e-14  2.7346284692e-14  2.72433212898e-14  2.48501187143e-14  2.02567476002e-14  1.72354763398e-14  1.85934052394e-14  1.60251305897e-14  1.70343330483e-14  1.76367475802e-14  2.12062423402e-14  3.54475727574e-14  3.40393441429e-14  2.76193471954e-14  2.74957360707e-14  3.27155427037e-14  3.38378237325e-14  2.23336887004e-14  1.29931868353e-14  2.06661688117e-14  1.27867307856e-14  2.48708471732e-14  3.49135336525e-14  2.48351725618e-14  2.07997190333e-14  2.46371492503e-14  2.14657077399e-14  2.63418561419e-14  2.58754178056e-14  1.99697506926e-14  1.22583523212e-14  1.46440564096e-14  3.63055340716e-14  3.13166616433e-14  2.98830693935e-14  2.48789738331e-14  2.72482353618e-14  2.08134040071e-14  3.94448494934e-14  2.06475454172e-14  2.82673212304e-14
 3.76271665614e-14  3.04585112213e-14  3.33358617664e-14  1.33572924979e-14  3.08915507305e-14  1.81189479907e-14  2.62897877448e-14  2.96272100782e-14  2.7995565807e-14  2.87008871307e-14  1.78771638516e-14  2.39631074062e-14  2.21644354819e-14  3.0616113691e-14  2.46758840165e-14  2.15586998479e-14  2.71017445835e-14  2.14223347206e-14  2.86605484034e-14  3.24135677328e-14  3.33781635398e-14  2.97504773305e-14  2.94878686896e-14  3.01970200897e-14  3.54452573819e-14  4.63151650021e-14  5.34455895719e-14  4.79174569289e-14  6.25263930033e-14  7.67620931201e-14  9.72272967125e-14  1.11742738517e-13  1.59104523488e-13  2.02645629427e-13  2.70333917712e-13  3.81900875048e-13  5.78139334564e-13  8.97345700542e-13  1.61913952699e-12  3.83996949136e-12  1.50430331455e-11  3.83805489625e-12  1.62195188067e-12  9.09678820364e-13  5.70301232664e-13  3.87808231029e-13  2.8042514704e-13  2.08436924253e-13  1.48682578287e-13  1.1082420673e-13  8.55120317159e-14  7.07580218276e-14  4.44261868829e-14  4.33938009293e-14  4.71678832228e-14  3.46457728068e-14  3.41005561658e-14  3.54833607757e-14  3.0596274829e-14  1.85171227288e-14  3.21792675049e-14  2.9641473777e-14  2.05830913152e-14  2.2913020302e-14  2.97342436102e-14  3.74248560934e-14  2.12855636765e-14  2.35284411958e-14  3.2685820556e-14  2.84586302854e-14  2.72270646579e-14  2.83320570071e-14  2.18053460918e-14  2.35515143524e-14  2.1256648824e-14  1.82343544781e-14  3.21958696438e-14  3.03681321575e-14  2.87886832602e-14  2.23670414107e-14  1.30154376409e-14  2.2251148119e-14  2.20547734526e-14  3.27178299337e-14  2.98753416502e-14  1.72047972373e-14  1.59961176671e-14  2.43539430522e-14  3.00141116597e-14  3.03383935107e-14  2.48617476101e-14  3.44741475875e-14  2.6915225061e-14  2.95926199164e-14  1.6907973111e-14  2.06965550739e-14
 2.7428129356e-14  2.06814009024e-14  3.47846095542e-14  2.1387795729e-14  3.78644465278e-14  1.74080721257e-14  3.13652344532e-14  2.907626041e-14  3.89306156598e-14  3.07426451102e-14  2.09074175125e-14  2.85207748333e-14  2.56452714819e-14  4.09283485841e-14  2.49203515233e-14  2.20965137918e-14  3.54075782102e-14  2.26758234551e-14  2.25859175761e-14  2.5892861262e-14  2.57061425433e-14  2.45959703238e-14  2.00038963616e-14  3.08052335504e-14  4.42642886809e-14  2.71132130908e-14  4.30159671537e-14  4.5870298226e-14  5.10379568937e-14  6.2912781524e-14  6.97106948448e-14  9.08114251378e-14  1.14630087181e-13  1.36655783961e-13  1.99286435136e-13  2.69371899446e-13  3.94027300064e-13  5.72343121107e-13  9.0619765383e-13  1.61648591073e-12  3.83805489625e-12  1.50183893226e-11  3.82668773492e-12  1.62416691262e-12  9.03498751874e-13  5.6910836433e-13  3.81305125024e-13  2.66379424601e-13  1.94088738166e-13  1.50376276597e-13  1.19630673516e-13  9.75413451925e-14  6.24898734599e-14  6.42760237918e-14  7.34311862043e-14  4.86031465046e-14  4.23896558788e-14  3.45549715924e-14  2.96562654239e-14  1.79148269746e-14  2.2263015486e-14  2.32391116391e-14  1.64111788418e-14  2.18563946801e-14  2.4982276982e-14  2.80938511644e-14  8.1136085067e-15  2.46325106751e-14  2.78179422341e-14  3.12162431295e-14  3.34150939607e-14  3.92526854885e-14  3.27793041152e-14  1.70778679912e-14  2.55405075607e-14  2.69878349466e-14  3.56814695353e-14  3.24806429037e-14  2.51433830037e-14  1.69296060455e-14  1.13767352106e-14  2.18875187058e-14  1.81314656818e-14  2.94528102029e-14  1.82557627249e-14  1.86819156717e-14  1.29777733347e-14  2.18703246589e-14  2.83889351655e-14  1.93076753552e-14  2.43903816656e-14  2.55724136608e-14  3.88857114509e-14  2.46459335278e-14  2.13875300886e-14  1.61367212118e-14
 1.60648792624e-14  2.26798702112e-14  2.3849733693e-14  2.52217625253e-14  3.28939637526e-14  2.37255834866e-14  1.95067372784e-14  2.88965274597e-14  3.03990597434e-14  2.32054802362e-14  1.61794473153e-14  1.93749838987e-14  2.15361153896e-14  3.41428227766e-14  2.61900838517e-14  2.60308762105e-14  1.27200607772e-14  2.2150998927e-14  2.17904889354e-14  1.65500576353e-14  2.12373268854e-14  2.99175560701e-14  1.86389893305e-14  2.82825070481e-14  5.10556395142e-14  4.71650253285e-14  4.1451643569e-14  4.2652578662e-14  4.64059405543e-14  4.58325124936e-14  5.68407885661e-14  7.45080340278e-14  8.13708137738e-14  1.13725721678e-13  1.44965760095e-13  1.93521299638e-13  2.66351874859e-13  3.87408789787e-13  5.77014408135e-13  9.00701146731e-13  1.62195188067e-12  3.82668773492e-12  1.50218253551e-11  3.82932258748e-12  1.61959432268e-12  8.88615222292e-13  5.73539968435e-13  3.83177328105e-13  2.70380235995e-13  1.98781030875e-13  1.5080735124e-13  1.19503350052e-13  8.06778588297e-14  6.60128328273e-14  5.48309604711e-14  4.67110474643e-14  4.50848337086e-14  4.18100423504e-14  2.07382505001e-14  3.11423587194e-14  3.2670498929e-14  3.35869187099e-14  2.37092335427e-14  2.23647482488e-14  3.14359970652e-14  4.10646220625e-14  2.46444417019e-14  1.20992692743e-14  3.04430673834e-14  3.48138333422e-14  2.82854066877e-14  3.40897474879e-14  3.19478333085e-14  3.7656123028e-14  2.43347583859e-14  2.50690041261e-14  2.1943380458e-14  2.34697750299e-14  9.92777537349e-15  4.09458794333e-14  2.56272919813e-14  3.46208753359e-14  3.59912806184e-14  3.25400733437e-14  2.58306652818e-14  2.15852190152e-14  2.64137284218e-14  1.98517581535e-14  3.18707203121e-14  2.69211746851e-14  1.67396222474e-14  2.28996767614e-14  2.31440129193e-14  2.27804088263e-14  2.0228640037e-14  1.37526140895e-14
 1.52481763714e-14  1.67074244793e-14  1.87978013313e-14  1.95456550456e-14  2.98986464733e-14  3.17666231132e-14  1.66811859264e-14  3.20980726026e-14  3.2394620022e-14  2.4619817619e-14  1.82009910648e-14  1.99174384975e-14  1.59119416734e-14  1.7988087809e-14  1.73212666635e-14  3.10671941306e-14  2.36863496456e-14  2.66167668239e-14  1.34428071394e-14  7.67844775779e-15  3.3900725172e-14  2.26127039159e-14  2.09050214125e-14  2.26905515401e-14  2.90228716867e-14  4.21659933756e-14  4.34389840681e-14  3.48375033311e-14  3.636163278e-14  3.92982757304e-14  4.62284422096e-14  5.50790243227e-14  6.62219514144e-14  8.28581869164e-14  1.14674759205e-13  1.51160182433e-13  1.94045805245e-13  2.73105830453e-13  3.95387587885e-13  5.72229053535e-13  9.09678820364e-13  1.62416691262e-12  3.82932258748e-12  1.50333491878e-11  3.82946638432e-12  1.61494079297e-12  9.01556565823e-13  5.52488151067e-13  3.74865931504e-13  2.58780642061e-13  1.96136316538e-13  1.39789010607e-13  1.09398383172e-13  9.03875948649e-14  6.66046165738e-14  5.7923961673e-14  4.44263912647e-14  4.20196470262e-14  3.44994042908e-14  3.81584452652e-14  3.43029937035e-14  3.27808774775e-14  1.96171116752e-14  3.33847892454e-14  3.88116352231e-14  3.72736755142e-14  3.66924682116e-14  3.2273202364e-14  2.93611743626e-14  2.55177451851e-14  1.82250849973e-14  3.07973555221e-14  2.51293491985e-14  1.97538546659e-14  2.2175360827e-14  2.29486539683e-14  2.00017812965e-14  2.43327177536e-14  2.32472512589e-14  4.10451317319e-14  1.4499291971e-14  2.32250404507e-14  2.33137439888e-14  2.45184955045e-14  2.98629200093e-14  2.21687007464e-14  2.03911877378e-14  2.34697904959e-14  3.32158885559e-14  1.76576760989e-14  3.33104872122e-14  2.63342477312e-14  2.75996232201e-14  2.69304699257e-14  1.45161190175e-14  1.48190278747e-14
 2.90928091178e-14  2.08908945665e-14  1.49303519955e-14  7.81977712741e-15  1.65315986111e-14  2.21582547426e-14  4.63234744959e-15  1.91172036842e-14  2.24836233967e-14  3.24689482251e-14  2.25760158594e-14  1.90061864766e-14  4.21790760932e-15  2.07477778781e-14  7.37771764321e-15  2.47852940573e-14  2.32097042966e-14  2.71088190733e-14  1.92785203875e-14  1.61422740813e-14  2.42247217514e-14  3.37087685076e-14  2.45387561478e-14  2.81791377791e-14  3.16850348242e-14  4.56120409883e-14  3.46074970746e-14  3.75672868363e-14  2.38306665198e-14  4.28511987831e-14  4.49022104611e-14  5.31193033966e-14  5.97050478798e-14  6.69024667039e-14  8.55700942239e-14  1.05878565553e-13  1.41559058181e-13  1.9424323327e-13  2.57242453135e-13  3.78818893459e-13  5.70301232664e-13  9.03498751874e-13  1.61959432268e-12  3.82946638432e-12  1.50361192644e-11  3.83034152374e-12  1.61743883232e-12  8.96872356221e-13  5.71147640074e-13  3.96573911299e-13  2.93406850189e-13  1.97096603803e-13  1.46507933781e-13  1.22065865267e-13  8.23791326438e-14  7.86562925749e-14  6.52009835881e-14  5.50460041938e-14  5.48334477772e-14  4.82534256723e-14  4.40435771492e-14  3.42262849459e-14  2.34622086407e-14  3.37329756273e-14  4.84163935262e-14  4.07472512335e-14  3.48373859934e-14  2.47832649336e-14  3.70507510124e-14  2.5137871871e-14  2.12097175071e-14  2.77810201986e-14  2.83255676986e-14  2.2923587019e-14  2.12862275454e-14  1.90937923245e-14  1.93392987041e-14  1.86564102087e-14  1.89616220711e-14  3.8612629344e-14  2.15755452231e-14  1.35228975473e-14  1.97092398538e-14  3.11597825409e-14  3.56189376085e-14  3.88841085795e-14  3.25936319662e-14  3.45393161349e-14  2.78360127086e-14  1.39085190076e-14  1.68574952551e-14  1.73290352232e-14  3.45477407259e-14  2.45216195824e-14  2.72791853495e-14  8.18971489194e-15
 1.98670124347e-14  2.5850861886e-14  2.23671085299e-14  2.10964405373e-14  2.61916269284e-14  1.49531478715e-14  1.94921764925e-14  2.75529841232e-14  2.73225951442e-14  3.64980331744e-14  3.64356626149e-14  2.05942007911e-14  1.7077139988e-14  2.62927219122e-14  2.38969939106e-14  3.68919693831e-14  3.17907381483e-14  1.83669580734e-14  3.05317540214e-14  2.93330230875e-14  2.47184701434e-14  3.19822006195e-14  2.65283453431e-14  3.03934715289e-14  2.67342736159e-14  2.61737843641e-14  3.04575611117e-14  2.25003723036e-14  3.10435557164e-14  3.15343934921e-14  4.37287774203e-14  4.8462608896e-14  4.35082355104e-14  5.9870338754e-14  7.94886936467e-14  8.30738051808e-14  1.09432347232e-13  1.38422328804e-13  1.81148843374e-13  2.63566460934e-13  3.87808231029e-13  5.6910836433e-13  8.88615222292e-13  1.61494079297e-12  3.83034152374e-12  1.50398094674e-11  3.83730098207e-12  1.61067671207e-12  9.05790035468e-13  5.82766233794e-13  3.8945788455e-13  2.58500053886e-13  2.01840089415e-13  1.50172255791e-13  1.12825588389e-13  8.8872688378e-14  6.53931832457e-14  5.11618471924e-14  5.96792619841e-14  4.56451222042e-14  4.61722699683e-14  4.01312102625e-14  3.63221661677e-14  3.36884802644e-14  4.5821563793e-14  3.38064104059e-14  2.38931026538e-14  2.50432762754e-14  2.30831032243e-14  2.53618041839e-14  1.50345667208e-14  2.26819854381e-14  3.42068412507e-14  2.43821566964e-14  3.49553220959e-14  1.83382020643e-14  2.45344030898e-14  2.09186352527e-14  1.42921076376e-14  3.44215621487e-14  2.9649474172e-14  2.46776748102e-14  2.14403507979e-14  3.02372516773e-14  4.16340286792e-14  2.36201898535e-14  1.50177857885e-14  2.86185655585e-14  3.31820818307e-14  1.63717162916e-14  2.47666794207e-14  1.30560652463e-14  1.56887180861e-14  2.28169741398e-14  2.1981738786e-14  9.18031642079e-15
 2.87119209091e-14  3.80485493098e-14  2.52854000943e-14  2.65625670225e-14  2.77641192431e-14  1.61826893676e-14  3.07994148527e-14  2.84063996351e-14  2.68503499611e-14  3.83290459607e-14  4.21975239015e-14  1.38796658478e-14  1.84345467928e-14  2.64654393523e-14  1.87869628829e-14  2.26426523939e-14  2.14515296389e-14  3.11165439674e-14  2.38340804148e-14  2.30809800937e-14  3.42083980445e-14  3.71443767722e-14  2.27311565717e-14  2.58706391235e-14  1.68260239054e-14  1.83533703666e-14  2.12033813912e-14  2.93602114268e-14  4.18052339912e-14  2.80445112416e-14  2.52472696345e-14  3.05693120708e-14  4.33609423985e-14  5.32900816737e-14  5.24648507215e-14  8.03815024471e-14  9.79520643157e-14  1.18743874998e-13  1.41256542014e-13  1.92290685706e-13  2.8042514704e-13  3.81305125024e-13  5.73539968435e-13  9.01556565823e-13  1.61743883232e-12  3.83730098207e-12  1.49675343741e-11  3.82742449923e-12  1.61467505783e-12  9.07587146551e-13  5.69487759905e-13  3.70586398905e-13  2.77426364931e-13  2.05011506248e-13  1.46938253649e-13  1.08631677693e-13  8.32285551022e-14  7.74247078851e-14  5.76873135914e-14  4.65885673938e-14  4.57615423825e-14  3.91089898001e-14  4.18796494634e-14  3.96038376318e-14  4.39259947222e-14  2.58742535523e-14  2.42309819268e-14  2.64480956758e-14  1.30988281888e-14  1.433549766e-14  1.54791144143e-14  2.371306573e-14  1.9530829989e-14  2.0491108792e-14  2.59998247388e-14  2.6898732449e-14  2.18701133674e-14  3.00197812331e-14  2.71678130654e-14  2.92751799904e-14  2.34687193073e-14  1.50821296489e-14  3.25473468497e-14  2.54466940074e-14  2.6028727467e-14  2.17962452825e-14  1.07273769105e-14  1.82867129046e-14  2.50994514169e-14  2.46533154057e-14  3.80107629345e-14  2.38707616585e-14  1.77797171114e-14  1.70593217506e-14  1.00155981044e-14  1.86536444445e-14
 1.88042381908e-14  4.08797034568e-14  2.49810585496e-14  1.10553953438e-14  1.83532750438e-14  2.6045363446e-14  2.80310076985e-14  1.95929728517e-14  1.7098396253e-14  2.04523201317e-14  3.16725877023e-14  2.56526468672e-14  2.71446199138e-14  2.25423000502e-14  1.91596396065e-14  2.72608906485e-14  1.53323393141e-14  2.66736876244e-14  2.573070007e-14  1.92936191635e-14  3.9328953129e-14  4.34564250468e-14  3.45838490365e-14  2.95656882895e-14  2.78740302253e-14  1.88481139991e-14  3.73996264394e-14  2.75271086351e-14  2.56550116478e-14  3.31422128915e-14  2.36971649054e-14  3.75780186962e-14  3.96580707036e-14  4.13344918729e-14  4.8957523735e-14  6.35242311638e-14  7.9976874528e-14  9.14867895792e-14  1.09908868165e-13  1.48665666903e-13  2.08436924253e-13  2.66379424601e-13  3.83177328105e-13  5.52488151067e-13  8.96872356221e-13  1.61067671207e-12  3.82742449923e-12  1.50202364887e-11  3.83868120436e-12  1.61491300058e-12  8.96509777159e-13  5.78510561269e-13  3.8586742627e-13  2.75048984353e-13  1.97101019686e-13  1.35368844981e-13  9.93275642669e-14  9.44408084264e-14  7.36976387869e-14  5.3538681585e-14  4.40245980648e-14  4.27493079534e-14  3.93332961911e-14  3.2448779901e-14  4.30779870264e-14  2.53831310778e-14  2.37034031812e-14  3.0086743419e-14  1.87044745911e-14  3.3244391407e-14  3.06844734492e-14  3.01441082805e-14  2.2675250792e-14  2.80056453519e-14  3.09221690837e-14  2.32028197297e-14  2.41989506081e-14  2.91603851855e-14  2.07542004546e-14  2.235734281e-14  1.4996084202e-14  2.37268478199e-14  2.52859906132e-14  2.88095675619e-14  2.97340069501e-14  1.63642362666e-14  1.95286205045e-14  2.3021703205e-14  2.14336696842e-14  1.76692300056e-14  2.16110233885e-14  2.65957100927e-14  3.31091146143e-14  2.9640222847e-14  2.82680788748e-14  2.70884517435e-14
 3.05176815236e-14  2.77016184133e-14  2.09192063783e-14  2.42608251418e-14  2.29283348704e-14  2.30697464324e-14  2.5008612198e-14  3.1707569655e-14  2.83330874266e-14  2.64420364119e-14  3.19679486079e-14  3.71604953414e-14  3.5858021002e-14  3.22568421825e-14  2.53612861812e-14  3.56730916558e-14  2.27044220364e-14  2.87270457544e-14  2.77380016584e-14  1.88344131609e-14  2.74659278536e-14  3.43937012713e-14  2.33892441236e-14  2.81493435897e-14  3.45708728429e-14  2.08137115593e-14  2.34930550597e-14  2.53821450583e-14  2.8063563425e-14  2.91321825152e-14  1.93876133237e-14  3.4847509518e-14  3.25178340743e-14  3.91824022977e-14  4.52659283264e-14  5.36051759453e-14  6.65727034211e-14  7.65799313481e-14  8.08308949616e-14  1.14534937588e-13  1.48682578287e-13  1.94088738166e-13  2.70380235995e-13  3.74865931504e-13  5.71147640074e-13  9.05790035468e-13  1.61467505783e-12  3.83868120436e-12  1.50466268241e-11  3.84634332774e-12  1.60677313833e-12  8.99229130251e-13  5.61189668435e-13  3.89921974371e-13  2.64083396402e-13  1.93689628189e-13  1.45005720044e-13  1.05882087648e-13  8.68252467911e-14  6.93548210094e-14  5.25341211723e-14  4.23595721571e-14  3.12678407791e-14  3.3836747099e-14  3.61526313035e-14  2.181810004e-14  2.65036367919e-14  2.14741172022e-14  1.35454544085e-14  2.89019693237e-14  2.98660181362e-14  3.46910451264e-14  3.59646193303e-14  3.63917009805e-14  4.24900134063e-14  2.7979053079e-14  2.39873626461e-14  2.64203963295e-14  2.84441115732e-14  2.02753223332e-14  1.99167250852e-14  2.58054481548e-14  3.0939491505e-14  2.73036149916e-14  2.51429323542e-14  2.13958689697e-14  1.04144222403e-14  1.46037804071e-14  2.2466858643e-14  3.09053206536e-14  2.75824374582e-14  2.30969589888e-14  3.72712924646e-14  3.09154905173e-14  3.40833931895e-14  2.74443456103e-14
 3.95931136054e-14  3.90933334438e-14  2.72903018758e-14  3.30256315988e-14  2.6275626595e-14  1.99023406912e-14  2.84250726452e-14  1.94251911182e-14  2.7370846237e-14  1.47149771703e-14  2.61972388645e-14  3.72567270702e-14  4.25279294891e-14  3.19877543589e-14  2.70582464798e-14  2.86676814709e-14  2.30756582712e-14  1.97039298216e-14  2.70433465221e-14  2.46619736353e-14  2.09536304731e-14  2.9982740121e-14  3.07585585867e-14  2.85333438124e-14  3.89648405116e-14  2.70028310222e-14  2.51161263789e-14  3.27629567337e-14  3.29309126458e-14  2.94700640613e-14  2.73996153836e-14  3.76067801992e-14  3.22672639642e-14  4.1360974255e-14  4.45749076115e-14  5.2966387868e-14  5.32055909616e-14  6.36187973733e-14  7.8964186959e-14  8.69176729469e-14  1.1082420673e-13  1.50376276597e-13  1.98781030875e-13  2.58780642061e-13  3.96573911299e-13  5.82766233794e-13  9.07587146551e-13  1.61491300058e-12  3.84634332774e-12  1.5047874724e-11  3.83275186205e-12  1.62602428669e-12  8.96605734506e-13  5.63623651493e-13  3.72777940552e-13  2.61889043748e-13  1.90708534327e-13  1.5101822835e-13  1.00933696106e-13  7.60841601418e-14  6.68729224633e-14  5.03139164784e-14  4.92472911073e-14  4.93504966337e-14  4.89450522146e-14  3.96464642796e-14  5.45126325011e-14  4.0411245788e-14  3.95229683589e-14  3.99189894803e-14  2.72498195744e-14  2.4191956762e-14  2.74475383588e-14  4.46541576672e-14  3.96025886181e-14  3.75590196095e-14  1.64706425747e-14  2.71485728227e-14  3.04145455017e-14  2.67481757547e-14  2.94279076748e-14  2.58078257e-14  2.41415447547e-14  1.84810896382e-14  2.5117465419e-14  1.42942540924e-14  3.00088048916e-14  2.46539404043e-14  2.0001637941e-14  2.60986400378e-14  2.15221945093e-14  2.77959026052e-14  2.15321813532e-14  2.3840690751e-14  2.60612424857e-14  2.93084097905e-14
 2.66730988314e-14  3.34810966028e-14  2.69264259996e-14  2.924676359e-14  2.63206438619e-14  2.69890431526e-14  2.90275545417e-14  1.75702387253e-14  2.74029308419e-14  2.42403936108e-14  3.71193901706e-14  3.66749721358e-14  2.83366406198e-14  3.13545426748e-14  2.94202004742e-14  3.68808063156e-14  1.79237893577e-14  1.72094614841e-14  2.91094858543e-14  2.51478299707e-14  2.83065680824e-14  2.30595290812e-14  2.88803878085e-14  2.42554226339e-14  2.84970382564e-14  2.62437386739e-14  2.28646862674e-14  2.36950724996e-14  3.13791354682e-14  2.34008470655e-14  2.31541405422e-14  3.61742398488e-14  3.8750171622e-14  3.66221434714e-14  4.82671043057e-14  4.86603253581e-14  3.89271071961e-14  5.33150372691e-14  7.13978026064e-14  7.60079965538e-14  8.55120317159e-14  1.19630673516e-13  1.5080735124e-13  1.96136316538e-13  2.93406850189e-13  3.8945788455e-13  5.69487759905e-13  8.96509777159e-13  1.60677313833e-12  3.83275186205e-12  1.50321400173e-11  3.85259215097e-12  1.622666642e-12  9.06584531465e-13  5.6954956438e-13  3.77396023455e-13  2.599353516e-13  2.00790806109e-13  1.48288448188e-13  1.18397517814e-13  8.28783847685e-14  7.32802775787e-14  7.21744878255e-14  4.62229764935e-14  4.97891339235e-14  4.89748916445e-14  3.79836704195e-14  3.78215324284e-14  4.32380126808e-14  2.53769306146e-14  3.18440594154e-14  3.39332068843e-14  2.90737221105e-14  3.70113861725e-14  3.39738425682e-14  2.75754987678e-14  2.31410421448e-14  2.64916988986e-14  3.20444853945e-14  1.88695734128e-14  2.27383045602e-14  2.38392962859e-14  2.00311876494e-14  2.55192563187e-14  2.57833115053e-14  1.83589382804e-14  2.89457727522e-14  2.43025612173e-14  2.38588571138e-14  3.17752057531e-14  2.17284551414e-14  3.56346738069e-14  2.65819220589e-14  2.28907338345e-14  3.21016037381e-14  3.05637287525e-14
 2.53370105958e-14  4.29660735337e-14  3.03575352815e-14  3.48896299023e-14  2.77200585503e-14  3.42470702378e-14  2.77834310385e-14  2.97570374518e-14  2.87270886544e-14  3.18245243342e-14  2.34872552864e-14  2.58532355262e-14  2.26842841652e-14  2.89263616647e-14  2.40275175524e-14  2.1660447616e-14  1.24480634112e-14  2.17558992925e-14  2.5238185644e-14  2.1345324539e-14  2.79669066705e-14  2.57343627905e-14  2.05149666874e-14  1.03379636657e-14  3.40732308924e-14  3.09371454243e-14  2.61932495776e-14  3.82922449145e-14  2.62027477086e-14  2.65029951195e-14  2.9333711255e-14  3.35411803445e-14  3.57681508359e-14  3.08847616529e-14  4.25078077321e-14  5.47306569736e-14  3.92666890084e-14  4.68336965073e-14  6.25551964457e-14  6.20245375478e-14  7.07580218276e-14  9.75413451925e-14  1.19503350052e-13  1.39789010607e-13  1.97096603803e-13  2.58500053886e-13  3.70586398905e-13  5.78510561269e-13  8.99229130251e-13  1.62602428669e-12  3.85259215097e-12  1.50346869909e-11  3.84228395457e-12  1.62632781569e-12  9.00710314259e-13  5.67144965528e-13  3.77694597445e-13  2.78642508845e-13  2.0887148882e-13  1.43587780359e-13  1.14131183311e-13  9.43352555289e-14  8.24686068677e-14  5.92278874348e-14  4.55120804324e-14  5.11424144637e-14  4.58902077584e-14  4.02859018557e-14  3.42165437906e-14  3.36221811504e-14  3.44238184364e-14  2.90331954937e-14  2.95086279552e-14  3.42906074323e-14  2.54851849777e-14  3.25840920896e-14  3.06438552507e-14  2.44776891209e-14  2.71724923915e-14  2.5154946976e-14  2.75019400853e-14  3.62410053907e-14  3.28969252599e-14  2.04587237103e-14  1.72743726421e-14  1.45373713053e-14  3.3930114598e-14  4.14004900054e-14  3.93446113124e-14  3.71504636805e-14  2.99201421268e-14  3.69544155214e-14  2.45985620023e-14  2.73089327664e-14  3.76994684417e-14  3.31424704178e-14
 2.58871478636e-14  2.49162745965e-14  2.31942999944e-14  3.49297180398e-14  2.91892875471e-14  2.98045136051e-14  1.53150449894e-14  2.49173091405e-14  2.59916204194e-14  2.20376407079e-14  3.20768049807e-14  3.28894687397e-14  2.12645012873e-14  1.35248644701e-14  2.57021831727e-14  1.1406217756e-14  1.82701491168e-14  2.72026065844e-14  2.20905753982e-14  1.83205796406e-14  2.30297511505e-14  3.14792627948e-14  2.89087849365e-14  1.86513464423e-14  1.6507515966e-14  2.72740291909e-14  3.82839907484e-14  2.95187017812e-14  3.1415341162e-14  2.15822751664e-14  1.19969685549e-14  3.19341620507e-14  2.86526263201e-14  3.29239295793e-14  2.20204276944e-14  3.55483025604e-14  4.7154740269e-14  3.88982022016e-14  5.37225292245e-14  4.3277360439e-14  4.44261868829e-14  6.24898734599e-14  8.06778588297e-14  1.09398383172e-13  1.46507933781e-13  2.01840089415e-13  2.77426364931e-13  3.8586742627e-13  5.61189668435e-13  8.96605734506e-13  1.622666642e-12  3.84228395457e-12  1.5040969624e-11  3.83517185802e-12  1.61245003107e-12  8.99402208843e-13  5.67049900139e-13  3.90320104132e-13  2.84997202745e-13  1.9644449938e-13  1.52152049845e-13  1.10066310689e-13  8.65300401781e-14  7.97798156829e-14  6.28795777721e-14  5.12065602385e-14  4.49764631851e-14  4.78014834156e-14  3.76683903686e-14  3.15799477018e-14  3.40205132555e-14  2.36406858648e-14  2.14667327351e-14  3.73009309269e-14  3.48419203653e-14  3.11797954777e-14  3.58246683192e-14  2.1706489238e-14  3.53044097732e-14  3.27521978137e-14  2.68455770115e-14  2.86359887692e-14  3.27875401807e-14  2.51418144229e-14  3.03530273082e-14  2.73391709465e-14  2.47719395546e-14  2.69212027536e-14  3.279937721e-14  3.78021758036e-14  3.58640671973e-14  3.18489455266e-14  3.46063283548e-14  2.06224381866e-14  2.13019131838e-14  3.05682290438e-14
 3.00061263962e-14  3.02111647017e-14  2.36925913196e-14  2.814385646e-14  2.63452429898e-14  3.17781261787e-14  1.28069316878e-14  2.24825937812e-14  3.38864736008e-14  2.00801379352e-14  2.4963075408e-14  3.69300613088e-14  3.76622669997e-14  2.2017100244e-14  2.59080892238e-14  3.44918662978e-14  1.82681392611e-14  1.85826548548e-14  2.40431798512e-14  3.39188234747e-14  2.56284133133e-14  2.25144373858e-14  3.25529520808e-14  2.47584890296e-14  3.2201069943e-14  2.45675722239e-14  3.02926232304e-14  1.99030425497e-14  3.62272282637e-14  3.64799266861e-14  2.91862885544e-14  3.85668599086e-14  1.80704113595e-14  2.53052056412e-14  2.33534398497e-14  3.82684071002e-14  4.00182985788e-14  3.27581545761e-14  4.56020345285e-14  4.13475196887e-14  4.33938009293e-14  6.42760237918e-14  6.60128328273e-14  9.03875948649e-14  1.22065865267e-13  1.50172255791e-13  2.05011506248e-13  2.75048984353e-13  3.89921974371e-13  5.63623651493e-13  9.06584531465e-13  1.62632781569e-12  3.83517185802e-12  1.50519138494e-11  3.83235658501e-12  1.61725822924e-12  9.05804070847e-13  5.86934081635e-13  3.97358325363e-13  2.6939241828e-13  1.97487062826e-13  1.52208522484e-13  1.19225181507e-13  8.26651400615e-14  7.8036145841e-14  6.87269530621e-14  4.96151388816e-14  4.25326420256e-14  4.7199379059e-14  3.84963270646e-14  3.35748080597e-14  2.09569834814e-14  1.7802131388e-14  2.62405034459e-14  1.9612124569e-14  1.62413749503e-14  1.19971499807e-14  2.30817820334e-14  3.10231391315e-14  3.36469853122e-14  3.09842104279e-14  2.65563022986e-14  3.63455755033e-14  2.97895733884e-14  1.87382656114e-14  2.55403351562e-14  2.26804631285e-14  2.15741858418e-14  1.82421268517e-14  2.48947519851e-14  2.31566731239e-14  2.48553198043e-14  2.14786828109e-14  1.74065912645e-14  2.06325779389e-14  2.65957785879e-14
 2.87101660758e-14  1.93028030746e-14  2.30437001366e-14  2.71057598005e-14  2.24336440821e-14  2.1711967826e-14  2.17026849873e-14  2.25867651623e-14  1.74757972533e-14  2.11753786267e-14  2.48619189669e-14  2.88247487374e-14  2.35467251511e-14  2.40749440785e-14  2.49811303605e-14  2.76264968173e-14  2.21218649466e-14  2.64348212263e-14  3.4659031005e-14  2.85711524809e-14  3.43967937385e-14  3.22624563522e-14  2.84374170835e-14  2.79596516019e-14  4.45145171209e-14  4.0694541969e-14  2.86336149013e-14  2.63712007511e-14  4.73231459091e-14  3.43712491356e-14  3.39341804126e-14  2.0142750442e-14  2.12989457422e-14  2.01259830367e-14  3.194584087e-14  3.49661794186e-14  4.28143612348e-14  2.7852803834e-14  3.25435956534e-14  3.43831138258e-14  4.71678832228e-14  7.34311862043e-14  5.48309604711e-14  6.66046165738e-14  8.23791326438e-14  1.12825588389e-13  1.46938253649e-13  1.97101019686e-13  2.64083396402e-13  3.72777940552e-13  5.6954956438e-13  9.00710314259e-13  1.61245003107e-12  3.83235658501e-12  1.50204314099e-11  3.83694407704e-12  1.62409587598e-12  8.98864948408e-13  5.79908718435e-13  3.85705519574e-13  2.70359329344e-13  2.06761849133e-13  1.46764829657e-13  1.14971147039e-13  1.03738288343e-13  7.61603006638e-14  6.031984411e-14  4.83363955425e-14  5.23538522096e-14  4.87227290649e-14  4.05970714972e-14  3.63780277043e-14  3.41259714657e-14  2.02292458085e-14  3.31568490787e-14  2.35815289416e-14  2.77613277446e-14  2.43487106357e-14  4.15122399432e-14  2.37099983702e-14  3.18544610087e-14  3.97647955291e-14  3.66943716777e-14  2.95657892591e-14  2.56896297729e-14  2.8881992157e-14  2.28929065326e-14  2.78440332376e-14  2.1646679e-14  2.28345982991e-14  2.59077524922e-14  2.93347187103e-14  1.90125486093e-14  1.43079432579e-14  2.39984237452e-14  2.07183608421e-14
 3.6586388257e-14  2.9273545518e-14  2.20704938399e-14  2.43730742909e-14  2.33744144392e-14  3.157841906e-14  2.94529658384e-14  2.13647708075e-14  2.20897655004e-14  2.53214443236e-14  2.96709361571e-14  2.66834661879e-14  2.82418747753e-14  2.66119730819e-14  3.4125104332e-14  2.28900929328e-14  2.22886565177e-14  2.37870358386e-14  2.67404945715e-14  1.74639047698e-14  1.96119196383e-14  2.35139343676e-14  3.8826668142e-14  2.58775543212e-14  3.04678010899e-14  3.07434685746e-14  2.96920123065e-14  3.6700478221e-14  3.43574488799e-14  1.61608537397e-14  1.6874117299e-14  3.85126841312e-14  2.27615532652e-14  2.26579701619e-14  1.97487693363e-14  2.35761523231e-14  2.61728235189e-14  1.32517068078e-14  2.60323193472e-14  3.02309229301e-14  3.46457728068e-14  4.86031465046e-14  4.67110474643e-14  5.7923961673e-14  7.86562925749e-14  8.8872688378e-14  1.08631677693e-13  1.35368844981e-13  1.93689628189e-13  2.61889043748e-13  3.77396023455e-13  5.67144965528e-13  8.99402208843e-13  1.61725822924e-12  3.83694407704e-12  1.50354989354e-11  3.83875245225e-12  1.61517634265e-12  9.11313320088e-13  5.80032268438e-13  3.93635741777e-13  2.67450400158e-13  1.91246936617e-13  1.51470797672e-13  1.15822413876e-13  8.98526665992e-14  7.28116146834e-14  6.33400171988e-14  5.8881432292e-14  3.84013393088e-14  3.61444347324e-14  4.42388931979e-14  1.7409426842e-14  3.43983493251e-14  3.31317069984e-14  3.2737218831e-14  3.22733000643e-14  2.1380948734e-14  4.06697772212e-14  3.3862559208e-14  2.00045937178e-14  2.53110816296e-14  2.10398067387e-14  3.01382130024e-14  1.64564321024e-14  1.62462083735e-14  3.11034867444e-14  2.47708222827e-14  2.94849551116e-14  2.93093761403e-14  2.93442160369e-14  3.20594919009e-14  4.09470169357e-14  2.04602669796e-14  2.41636918381e-14  2.39101134841e-14
 4.06853810562e-14  3.46491403255e-14  2.59534311988e-14  2.45458454803e-14  2.81145971669e-14  3.87430610168e-14  2.63797325501e-14  2.7970285496e-14  2.71046013408e-14  2.62696610091e-14  3.13450262691e-14  1.97113293505e-14  2.48885173541e-14  1.77456186233e-14  3.54609906708e-14  2.62757256459e-14  3.25273912509e-14  3.9391087019e-14  3.95185107271e-14  2.2859391638e-14  3.37351310239e-14  2.72908588624e-14  3.69343740843e-14  3.70378331268e-14  2.86012344145e-14  2.19950327352e-14  1.72074918576e-14  1.948204333e-14  2.96903313458e-14  2.83498907973e-14  2.22903505593e-14  2.73195972179e-14  2.74601442415e-14  2.12613853676e-14  2.55072259183e-14  2.21022828805e-14  3.79559152633e-14  2.98327092889e-14  3.83256829442e-14  2.7346284692e-14  3.41005561658e-14  4.23896558788e-14  4.50848337086e-14  4.44263912647e-14  6.52009835881e-14  6.53931832457e-14  8.32285551022e-14  9.93275642669e-14  1.45005720044e-13  1.90708534327e-13  2.599353516e-13  3.77694597445e-13  5.67049900139e-13  9.05804070847e-13  1.62409587598e-12  3.83875245225e-12  1.50248343469e-11  3.83284557793e-12  1.62166366822e-12  9.04262720345e-13  5.68855213033e-13  3.81862215555e-13  2.79347151924e-13  1.96177278945e-13  1.49073357656e-13  1.2481988087e-13  8.6184131556e-14  6.77545710437e-14  6.46428567412e-14  5.12287338167e-14  4.03838757658e-14  3.36813140212e-14  3.12357956313e-14  3.39230700955e-14  2.60246199866e-14  3.97450542842e-14  2.08188579037e-14  2.84553078148e-14  2.96216642619e-14  3.22551741852e-14  1.45342335327e-14  2.12917711225e-14  2.11734247455e-14  2.4253567936e-14  2.19943484602e-14  2.06768367151e-14  2.18470134048e-14  1.2223417925e-14  2.81101968036e-14  2.41905242433e-14  3.29946143087e-14  3.35937273787e-14  4.03721930354e-14  3.42379309691e-14  2.7614785896e-14  2.59528466219e-14
 2.88595945249e-14  3.7594447544e-14  2.32129118654e-14  2.93392927615e-14  2.8240488202e-14  3.39070876483e-14  3.99071359976e-14  4.36043070592e-14  2.71536283026e-14  6.76891574144e-15  2.50056340356e-14  2.40835945348e-14  1.02336711066e-14  2.09704385324e-14  2.20932367936e-14  2.06277798172e-14  2.52176880679e-14  2.28763493285e-14  2.83615248721e-14  2.39125288791e-14  1.76501485537e-14  2.32031965759e-14  2.10944280306e-14  2.76115049812e-14  2.9632996541e-14  1.13265101278e-14  2.09607809819e-14  1.89512619233e-14  3.04466377045e-14  3.10709733941e-14  3.32015184031e-14  3.33510045414e-14  3.15920200858e-14  3.20480064731e-14  2.5615056393e-14  2.32210862641e-14  2.49242212536e-14  3.03455858825e-14  3.84173583178e-14  2.72433212898e-14  3.54833607757e-14  3.45549715924e-14  4.18100423504e-14  4.20196470262e-14  5.50460041938e-14  5.11618471924e-14  7.74247078851e-14  9.44408084264e-14  1.05882087648e-13  1.5101822835e-13  2.00790806109e-13  2.78642508845e-13  3.90320104132e-13  5.86934081635e-13  8.98864948408e-13  1.61517634265e-12  3.83284557793e-12  1.50306560044e-11  3.83150212691e-12  1.62322502843e-12  8.97662620569e-13  5.69678467171e-13  3.87016222464e-13  2.79223862401e-13  1.93827188617e-13  1.47692521409e-13  1.10039999022e-13  7.05925030761e-14  6.3195342978e-14  5.52612488066e-14  3.93981499747e-14  4.68316436969e-14  3.88674155118e-14  3.55638287587e-14  2.58180018541e-14  2.96572615955e-14  1.80090722977e-14  2.23462738662e-14  2.23055435233e-14  3.49160990426e-14  2.82529932745e-14  3.11133016596e-14  3.23336829809e-14  1.58259672967e-14  2.32477998185e-14  1.73890142107e-14  2.36724495374e-14  3.013447233e-14  2.90297526397e-14  3.35374808576e-14  2.91183746287e-14  2.71863020236e-14  1.24854207217e-14  1.77848551775e-14  2.25813665992e-14  2.10676878543e-14
 1.58435853637e-14  2.20101849431e-14  2.06145519325e-14  3.40403882793e-14  3.99135230089e-14  2.88516283066e-14  3.12428762182e-14  4.331446482e-14  2.38881847455e-14  3.30463847628e-14  3.82143056775e-14  1.25443803144e-14  2.41430176898e-14  2.56022572778e-14  4.29588013511e-14  9.48333528361e-15  2.48435771622e-14  2.97596889523e-14  2.69373302007e-14  3.26714715708e-14  3.31527914064e-14  3.15368435499e-14  2.08971471627e-14  7.52510795852e-15  2.265975222e-14  1.01323240717e-14  1.8009614891e-14  2.74271867829e-14  3.70134613879e-14  3.3464550418e-14  3.13489158836e-14  2.84895444409e-14  2.79189240202e-14  2.95786340434e-14  2.6360304914e-14  2.48394429185e-14  1.66464340761e-14  1.52681531964e-14  3.50914333754e-14  2.48501187143e-14  3.0596274829e-14  2.96562654239e-14  2.07382505001e-14  3.44994042908e-14  5.48334477772e-14  5.96792619841e-14  5.76873135914e-14  7.36976387869e-14  8.68252467911e-14  1.00933696106e-13  1.48288448188e-13  2.0887148882e-13  2.84997202745e-13  3.97358325363e-13  5.79908718435e-13  9.11313320088e-13  1.62166366822e-12  3.83150212691e-12  1.50402669419e-11  3.83261094453e-12  1.60746035928e-12  8.94806763869e-13  5.68248194552e-13  3.79940190015e-13  2.70659169041e-13  1.90509620697e-13  1.3406726849e-13  9.79517866438e-14  9.16558810553e-14  6.57950369469e-14  5.64315998147e-14  4.29031910221e-14  4.25029977058e-14  4.6587134452e-14  3.63528641736e-14  3.33605984195e-14  3.4188661501e-14  2.99489339985e-14  3.69400807215e-14  3.77315239285e-14  3.6239003517e-14  2.29744896829e-14  3.82628433645e-14  2.82023394776e-14  2.53640728396e-14  2.97354823464e-14  2.73723912485e-14  3.09455154577e-14  3.88000260901e-14  3.49795869503e-14  3.66598449213e-14  2.40912348834e-14  1.70626429382e-14  2.12956147912e-14  3.31152485309e-14  1.88463896656e-14
 1.47312322621e-14  2.05619209174e-14  2.3230144531e-14  2.16221165599e-14  2.7663432826e-14  2.52836956036e-14  2.42814105539e-14  1.29405055603e-14  1.48689963063e-14  2.07802048762e-14  3.30366559734e-14  2.95732442964e-14  3.25332167911e-14  2.47008043921e-14  2.17063207454e-14  2.93256522867e-14  2.59354056506e-14  2.78404174221e-14  2.96984630542e-14  1.93599325048e-14  3.5069113922e-14  1.64599731184e-14  2.86456082755e-14  2.83197651689e-14  2.66327417341e-14  2.01493116612e-14  3.09287756021e-14  2.29477044866e-14  2.59102391287e-14  3.29187109633e-14  3.13606929046e-14  3.41866366941e-14  3.00523053901e-14  4.32484033697e-14  3.05385053735e-14  3.49340928064e-14  2.97273805909e-14  1.9473917832e-14  2.93311796513e-14  2.02567476002e-14  1.85171227288e-14  1.79148269746e-14  3.11423587194e-14  3.81584452652e-14  4.82534256723e-14  4.56451222042e-14  4.65885673938e-14  5.3538681585e-14  6.93548210094e-14  7.60841601418e-14  1.18397517814e-13  1.43587780359e-13  1.9644449938e-13  2.6939241828e-13  3.85705519574e-13  5.80032268438e-13  9.04262720345e-13  1.62322502843e-12  3.83261094453e-12  1.5047417477e-11  3.83413617728e-12  1.61060556082e-12  9.07615571417e-13  5.81249694807e-13  3.85379291666e-13  2.76733034401e-13  1.87344217794e-13  1.45236870222e-13  1.18750808574e-13  8.05702361375e-14  6.85766688844e-14  5.66969813722e-14  4.23082562062e-14  4.47744724292e-14  3.24506978003e-14  3.15352775022e-14  3.37423438897e-14  2.51221948794e-14  3.59411515432e-14  3.09211879921e-14  4.0037731711e-14  3.78088560557e-14  3.30600363481e-14  2.76855843381e-14  3.1865418469e-14  2.98253421228e-14  3.0095753458e-14  2.68200308474e-14  2.42667960901e-14  2.18973509012e-14  2.43844360416e-14  1.91616706785e-14  2.00901696997e-14  1.89719903606e-14  2.70761989867e-14  2.61638114779e-14
 2.38194481645e-14  2.01260198004e-14  3.28614819269e-14  2.64765167647e-14  1.77742826757e-14  2.18874866642e-14  2.44560985726e-14  2.35419067911e-14  3.03499639764e-14  1.644751806e-14  3.14299422566e-14  1.75574694294e-14  2.1783958257e-14  3.02566724016e-14  1.30958746642e-14  3.35335568333e-14  3.54984390449e-14  4.0430781921e-14  3.19107559794e-14  2.19141752008e-14  1.74355569683e-14  1.65482640188e-14  2.77855091735e-14  9.81326540058e-15  1.69517237877e-14  1.43494076258e-14  1.60312912244e-14  2.33665767103e-14  2.63343301248e-14  1.33737831981e-14  2.27051469229e-14  2.38134991127e-14  1.98286122088e-14  4.11776987021e-14  3.02114127996e-14  3.05972483902e-14  3.2273991923e-14  2.81824283663e-14  3.00237297473e-14  1.72354763398e-14  3.21792675049e-14  2.2263015486e-14  3.2670498929e-14  3.43029937035e-14  4.40435771492e-14  4.61722699683e-14  4.57615423825e-14  4.40245980648e-14  5.25341211723e-14  6.68729224633e-14  8.28783847685e-14  1.14131183311e-13  1.52152049845e-13  1.97487062826e-13  2.70359329344e-13  3.93635741777e-13  5.68855213033e-13  8.97662620569e-13  1.60746035928e-12  3.83413617728e-12  1.50367327371e-11  3.83015008478e-12  1.62119293417e-12  9.13356636148e-13  5.74966364668e-13  3.90631545175e-13  2.55632368854e-13  1.9346925783e-13  1.55132869848e-13  1.12368050173e-13  8.1097403719e-14  7.09375886328e-14  5.61226056809e-14  4.02157719177e-14  3.45897044622e-14  2.73799025412e-14  3.16076703312e-14  3.71771710785e-14  1.95747813752e-14  2.45889391067e-14  3.7247105485e-14  3.28457835622e-14  3.47262740739e-14  2.42394582644e-14  2.36412859377e-14  3.27629967771e-14  2.75252895761e-14  3.00791651078e-14  2.4765787597e-14  2.10767870945e-14  3.22129400833e-14  3.80427172114e-14  2.78554578447e-14  1.94142852543e-14  1.57967398259e-14  3.02574388614e-14
 2.82470959491e-14  3.81084133546e-14  2.04506727441e-14  3.13454202642e-14  2.27796117815e-14  2.28476073987e-14  2.65792819469e-14  2.56293905809e-14  3.02605978802e-14  2.03994847515e-14  3.50533428306e-14  2.16935053583e-14  3.12187703008e-14  2.76618028431e-14  2.68782799071e-14  3.06872256387e-14  2.68417245222e-14  3.22182317394e-14  3.27281330209e-14  2.21562076055e-14  3.00806832354e-14  2.83252983692e-14  2.88884593141e-14  2.57578674754e-14  3.06997207386e-14  2.48967795091e-14  2.86430583185e-14  3.61581033177e-14  1.79322073811e-14  2.27782599804e-14  2.11831901974e-14  1.09174571119e-14  1.9933094127e-14  1.92076256423e-14  2.67277085185e-14  2.96707583445e-14  3.12748372713e-14  1.87504342639e-14  1.49958326565e-14  1.85934052394e-14  2.9641473777e-14  2.32391116391e-14  3.35869187099e-14  3.27808774775e-14  3.42262849459e-14  4.01312102625e-14  3.91089898001e-14  4.27493079534e-14  4.23595721571e-14  5.03139164784e-14  7.32802775787e-14  9.43352555289e-14  1.10066310689e-13  1.52208522484e-13  2.06761849133e-13  2.67450400158e-13  3.81862215555e-13  5.69678467171e-13  8.94806763869e-13  1.61060556082e-12  3.83015008478e-12  1.49951448418e-11  3.82360495237e-12  1.61766263794e-12  8.92979887402e-13  5.78183923232e-13  3.89743269617e-13  2.78600518914e-13  2.00775980944e-13  1.43562723521e-13  1.18893702207e-13  9.71480133314e-14  7.76675742319e-14  6.02751542695e-14  5.15203754393e-14  3.86611734279e-14  4.99638753384e-14  4.71548404922e-14  2.20932746432e-14  2.60876274369e-14  2.71677428728e-14  1.94137999551e-14  4.11279891631e-14  3.00110411209e-14  3.30875903272e-14  3.01172612484e-14  2.84485712019e-14  3.3296313846e-14  1.40889265284e-14  1.39360569602e-14  1.71200432043e-14  2.22431148479e-14  2.47178792127e-14  6.79231189018e-15  2.27918346336e-14  2.52038168638e-14
 2.35293729464e-14  2.73424760503e-14  3.28418049985e-14  3.71971739207e-14  2.73236824402e-14  2.27021552208e-14  3.60834417689e-14  3.09886673444e-14  2.21425300269e-14  2.35629821239e-14  3.61894968857e-14  3.06367999758e-14  2.87281931566e-14  2.26471872187e-14  3.31471829898e-14  1.84699472452e-14  3.28175428236e-14  4.1390299157e-14  4.13300887563e-14  4.06390515998e-14  3.15605301367e-14  2.61391918144e-14  2.64137491667e-14  1.9232742093e-14  2.6473076227e-14  2.67279706729e-14  1.72106108818e-14  1.28874241284e-14  1.51816511456e-14  1.84729484185e-14  1.72255846864e-14  2.90699025953e-14  1.85769322079e-14  3.42870698697e-14  2.59881243747e-14  1.72104987141e-14  2.08605019564e-14  2.07813453791e-14  2.5399402879e-14  1.60251305897e-14  2.05830913152e-14  1.64111788418e-14  2.37092335427e-14  1.96171116752e-14  2.34622086407e-14  3.63221661677e-14  4.18796494634e-14  3.93332961911e-14  3.12678407791e-14  4.92472911073e-14  7.21744878255e-14  8.24686068677e-14  8.65300401781e-14  1.19225181507e-13  1.46764829657e-13  1.91246936617e-13  2.79347151924e-13  3.87016222464e-13  5.68248194552e-13  9.07615571417e-13  1.62119293417e-12  3.82360495237e-12  1.50253526537e-11  3.83684705164e-12  1.61022610658e-12  9.09916615299e-13  5.78433099134e-13  3.96199040003e-13  2.90572887813e-13  2.04141750032e-13  1.46953981595e-13  1.18881292917e-13  1.11943304437e-13  8.02460743216e-14  6.35050919785e-14  4.95636698067e-14  4.24377305976e-14  4.86687133869e-14  2.93830060497e-14  2.03737610735e-14  2.33358933979e-14  2.73871284451e-14  2.34486186e-14  2.69322396973e-14  1.97817683016e-14  2.95005392239e-14  1.24113785464e-14  2.74894768616e-14  2.17410857739e-14  1.26423558233e-14  1.8389545254e-14  2.48725120822e-14  2.36019511179e-14  1.58429709026e-14  2.40775599431e-14  2.87260673133e-14
 2.91105937996e-14  2.35518606236e-14  2.4683188758e-14  3.04981075972e-14  3.2203286806e-14  3.41390838375e-14  3.67269844236e-14  3.04686471534e-14  2.3487804051e-14  1.78842404817e-14  2.78502053001e-14  2.08685686599e-14  2.72775013057e-14  2.72963803047e-14  1.55351468301e-14  1.76329988042e-14  2.89012433745e-14  1.7713282516e-14  3.26585021097e-14  3.02927788486e-14  3.74524396136e-14  2.03147615078e-14  2.67459502032e-14  1.30235893167e-14  2.01606082789e-14  2.36718355518e-14  1.73145225463e-14  1.90174123334e-14  1.44777785908e-14  2.37583176266e-14  1.91387466054e-14  3.24265927913e-14  2.07055481971e-14  2.74767298316e-14  1.55283191442e-14  1.27491860517e-14  2.25679314098e-14  2.27451034257e-14  3.1585165483e-14  1.70343330483e-14  2.2913020302e-14  2.18563946801e-14  2.23647482488e-14  3.33847892454e-14  3.37329756273e-14  3.36884802644e-14  3.96038376318e-14  3.2448779901e-14  3.3836747099e-14  4.93504966337e-14  4.62229764935e-14  5.92278874348e-14  7.97798156829e-14  8.26651400615e-14  1.14971147039e-13  1.51470797672e-13  1.96177278945e-13  2.79223862401e-13  3.79940190015e-13  5.81249694807e-13  9.13356636148e-13  1.61766263794e-12  3.83684705164e-12  1.5017665661e-11  3.82575540371e-12  1.61744763266e-12  9.07026065899e-13  5.8264177879e-13  3.84791351251e-13  2.82632484255e-13  2.03399532644e-13  1.52277315575e-13  1.21967634916e-13  9.80714105031e-14  7.07816194637e-14  6.44148253782e-14  5.03427687086e-14  5.33889913338e-14  3.67003797344e-14  3.06184402817e-14  3.1416280475e-14  4.13648424527e-14  2.70069551224e-14  3.35985134621e-14  3.283212351e-14  3.42734624292e-14  1.73224390017e-14  2.74123524981e-14  2.26080849849e-14  3.1081161945e-14  2.61717501924e-14  2.78592416229e-14  2.23274059949e-14  3.11425730513e-14  1.26958731486e-14  2.68165568042e-14
 2.95168639999e-14  2.67188089482e-14  2.36749330802e-14  2.90882179893e-14  3.46870005651e-14  3.04433379572e-14  1.98075068341e-14  1.84464085854e-14  2.85412721255e-14  2.40690494018e-14  3.59288028687e-14  2.87844147846e-14  2.96307201825e-14  3.15796666954e-14  2.24507762881e-14  3.47165521287e-14  2.74380928776e-14  2.75378608036e-14  2.78568734999e-14  3.21991802298e-14  4.46419805166e-14  3.57230393033e-14  2.73941899917e-14  1.67687248098e-14  2.41892819149e-14  1.79819075999e-14  2.41653550647e-14  2.32317125794e-14  1.85829893706e-14  2.90513734482e-14  2.13209881577e-14  3.90255203846e-14  1.86938104574e-14  2.55846258928e-14  3.01151889953e-14  2.61054231265e-14  1.96128720245e-14  3.18132631521e-14  2.9397752201e-14  1.76367475802e-14  2.97342436102e-14  2.4982276982e-14  3.14359970652e-14  3.88116352231e-14  4.84163935262e-14  4.5821563793e-14  4.39259947222e-14  4.30779870264e-14  3.61526313035e-14  4.89450522146e-14  4.97891339235e-14  4.55120804324e-14  6.28795777721e-14  7.8036145841e-14  1.03738288343e-13  1.15822413876e-13  1.49073357656e-13  1.93827188617e-13  2.70659169041e-13  3.85379291666e-13  5.74966364668e-13  8.92979887402e-13  1.61022610658e-12  3.82575540371e-12  1.50221561938e-11  3.84540242551e-12  1.63189032709e-12  9.13726613416e-13  5.80229990218e-13  3.96580748657e-13  2.87468048952e-13  2.03244682889e-13  1.56752202163e-13  1.17830440798e-13  8.77688736951e-14  6.49740768952e-14  5.17089567133e-14  5.28540534159e-14  4.09109141462e-14  4.08491941492e-14  3.2912156683e-14  3.04426617778e-14  3.82291444253e-14  3.91212098081e-14  3.02731710874e-14  3.13878093081e-14  1.22636478153e-14  2.27380393967e-14  1.6425575091e-14  2.10897651273e-14  2.84969403716e-14  3.19793557957e-14  2.0062681699e-14  1.73685675126e-14  2.29320688835e-14  2.57953371068e-14
 3.13657635214e-14  2.56149395459e-14  3.29312463971e-14  1.93182698693e-14  1.9857014608e-14  3.04763649173e-14  1.55154124998e-14  1.87330338846e-14  2.45803080805e-14  2.23072498734e-14  2.92079497098e-14  2.64683006741e-14  2.88246661545e-14  2.25493001675e-14  1.97690727221e-14  3.21752102825e-14  2.73049294476e-14  3.22617167516e-14  2.92352081432e-14  2.51087904464e-14  4.04728618909e-14  2.22263047048e-14  1.88310065528e-14  1.93729412225e-14  3.17520255036e-14  1.8821215571e-14  3.04459452409e-14  1.5605571695e-14  2.81258622117e-14  2.08246609951e-14  1.37265631477e-14  4.38685472478e-14  2.56302354079e-14  2.45285171706e-14  1.26810594698e-14  2.63288069965e-14  2.68226384018e-14  3.67882516628e-14  3.0707905553e-14  2.12062423402e-14  3.74248560934e-14  2.80938511644e-14  4.10646220625e-14  3.72736755142e-14  4.07472512335e-14  3.38064104059e-14  2.58742535523e-14  2.53831310778e-14  2.181810004e-14  3.96464642796e-14  4.89748916445e-14  5.11424144637e-14  5.12065602385e-14  6.87269530621e-14  7.61603006638e-14  8.98526665992e-14  1.2481988087e-13  1.47692521409e-13  1.90509620697e-13  2.76733034401e-13  3.90631545175e-13  5.78183923232e-13  9.09916615299e-13  1.61744763266e-12  3.84540242551e-12  1.50942339251e-11  3.84911203706e-12  1.61015090636e-12  8.95589995778e-13  5.70500729317e-13  3.85372181666e-13  2.80516080215e-13  2.02980953056e-13  1.53941207245e-13  1.31107091577e-13  8.58041416068e-14  6.46885272614e-14  6.66941357593e-14  4.4979831969e-14  4.43061707521e-14  4.72082072481e-14  4.81748680853e-14  4.07137707425e-14  3.1188659159e-14  2.75962940438e-14  2.95847529231e-14  1.89581397707e-14  2.83234837519e-14  2.40274185203e-14  2.93817904976e-14  2.0670310634e-14  3.75054185096e-14  2.33433023606e-14  3.76785050989e-14  2.52781527773e-14  2.80873406991e-14
 3.54589434541e-14  2.98361568594e-14  3.08168443822e-14  3.46508453831e-14  2.16394414004e-14  3.17957559812e-14  2.6003606547e-14  3.81367835055e-14  2.03694010448e-14  2.65572070249e-14  3.54353518038e-14  1.50283199312e-14  3.42962618277e-14  2.81977046508e-14  2.54556580112e-14  2.29494260437e-14  3.93934872356e-14  3.09301183546e-14  2.69622372596e-14  1.42633099509e-14  4.2195940987e-14  3.17182112109e-14  2.93264324913e-14  2.50831188651e-14  2.77497206667e-14  3.34759573023e-14  2.3213280249e-14  2.25419153623e-14  2.24913807408e-14  2.92780721617e-14  1.28379378383e-14  2.12711702937e-14  2.38615571194e-14  1.2342716911e-14  1.17615556768e-14  1.02916315434e-14  1.65821433587e-14  2.06217613498e-14  2.84845660009e-14  3.54475727574e-14  2.12855636765e-14  8.1136085067e-15  2.46444417019e-14  3.66924682116e-14  3.48373859934e-14  2.38931026538e-14  2.42309819268e-14  2.37034031812e-14  2.65036367919e-14  5.45126325011e-14  3.79836704195e-14  4.58902077584e-14  4.49764631851e-14  4.96151388816e-14  6.031984411e-14  7.28116146834e-14  8.6184131556e-14  1.10039999022e-13  1.3406726849e-13  1.87344217794e-13  2.55632368854e-13  3.89743269617e-13  5.78433099134e-13  9.07026065899e-13  1.63189032709e-12  3.84911203706e-12  1.50400525689e-11  3.8363943099e-12  1.61229308323e-12  9.01091272686e-13  5.72599704098e-13  3.79377505283e-13  2.72545834522e-13  2.03416426322e-13  1.47542013764e-13  1.19084685927e-13  9.12820929538e-14  8.49119094427e-14  6.09571347459e-14  5.42302567875e-14  4.65273759906e-14  4.26410880306e-14  3.5119806946e-14  3.01156448194e-14  2.71176222788e-14  2.44183077401e-14  3.40812821424e-14  3.6121934983e-14  1.66843006213e-14  1.8979757123e-14  1.57726551039e-14  2.80412433469e-14  1.62566177261e-14  2.60138051671e-14  2.89809880756e-14  3.20985509471e-14
 3.15386821948e-14  2.4666600779e-14  2.3925842722e-14  2.62218144153e-14  2.69750981916e-14  3.32038330887e-14  2.96046250593e-14  2.28015666184e-14  3.24563945522e-14  1.87320608856e-14  2.180515435e-14  3.01527858592e-14  1.98949312045e-14  2.09610055898e-14  3.00391887841e-14  3.68633134793e-14  3.87899911605e-14  1.5326884021e-14  2.14952345979e-14  1.5536140374e-14  3.02557079164e-14  3.92762275044e-14  2.49448556661e-14  2.71244202245e-14  4.12350403043e-14  3.40753180501e-14  2.65354691876e-14  2.51363869411e-14  3.22124671762e-14  2.81486093322e-14  2.3895930451e-14  3.24069026461e-14  2.71779221294e-14  3.62460184908e-14  2.51240872469e-14  2.25603033013e-14  2.7812976385e-14  2.0938329308e-14  2.43503494554e-14  3.40393441429e-14  2.35284411958e-14  2.46325106751e-14  1.20992692743e-14  3.2273202364e-14  2.47832649336e-14  2.50432762754e-14  2.64480956758e-14  3.0086743419e-14  2.14741172022e-14  4.0411245788e-14  3.78215324284e-14  4.02859018557e-14  4.78014834156e-14  4.25326420256e-14  4.83363955425e-14  6.33400171988e-14  6.77545710437e-14  7.05925030761e-14  9.79517866438e-14  1.45236870222e-13  1.9346925783e-13  2.78600518914e-13  3.96199040003e-13  5.8264177879e-13  9.13726613416e-13  1.61015090636e-12  3.8363943099e-12  1.50289081477e-11  3.84349366118e-12  1.62261377662e-12  9.0882706199e-13  5.83215481603e-13  3.82914973687e-13  2.75517876227e-13  2.01164219341e-13  1.51506847186e-13  1.12633190231e-13  8.95291341908e-14  6.26981969298e-14  6.40775518614e-14  5.36047620091e-14  4.81564618624e-14  3.34042218596e-14  2.31737490378e-14  3.46433344299e-14  3.6304369541e-14  2.71900331746e-14  3.99561320302e-14  2.08289869772e-14  3.38047837953e-15  1.42270351904e-14  1.32944557468e-14  8.89597774086e-15  2.27409135777e-14  1.93425448254e-14  3.05076230874e-14
 1.7410268626e-14  2.17530213265e-14  2.22122329342e-14  2.67571192434e-14  2.14865389842e-14  3.37782245636e-14  1.3776343844e-14  3.44011136109e-14  3.08668896459e-14  2.2128323619e-14  2.78818548132e-14  2.29676471946e-14  2.06913386906e-14  1.84191834383e-14  2.32219508433e-14  3.27768316705e-14  3.13797676328e-14  3.13999840348e-14  2.61146524609e-14  2.11394492178e-14  1.56291242635e-14  2.82826789416e-14  2.38638203523e-14  1.97816777979e-14  2.12306097505e-14  2.4777529667e-14  3.4630597209e-14  2.92874892622e-14  4.45556390458e-14  3.14567016272e-14  2.3703134642e-14  3.14606943619e-14  2.28529270542e-14  3.64271462665e-14  1.19727231226e-14  1.40618356746e-14  3.03847167124e-14  2.56303571538e-14  2.9231178024e-14  2.76193471954e-14  3.2685820556e-14  2.78179422341e-14  3.04430673834e-14  2.93611743626e-14  3.70507510124e-14  2.30831032243e-14  1.30988281888e-14  1.87044745911e-14  1.35454544085e-14  3.95229683589e-14  4.32380126808e-14  3.42165437906e-14  3.76683903686e-14  4.7199379059e-14  5.23538522096e-14  5.8881432292e-14  6.46428567412e-14  6.3195342978e-14  9.16558810553e-14  1.18750808574e-13  1.55132869848e-13  2.00775980944e-13  2.90572887813e-13  3.84791351251e-13  5.80229990218e-13  8.95589995778e-13  1.61229308323e-12  3.84349366118e-12  1.5033293015e-11  3.84082929705e-12  1.61695058106e-12  8.9845992863e-13  5.78571423027e-13  3.85732013735e-13  2.81310925161e-13  2.03701196172e-13  1.50981472907e-13  1.16350222782e-13  9.14222728285e-14  7.22545092192e-14  5.5840752224e-14  5.69909487802e-14  4.93920965802e-14  3.69862906e-14  3.45915586216e-14  2.49129251989e-14  1.92113764238e-14  3.37505258354e-14  2.67277401995e-14  2.15342336056e-14  1.69805223577e-14  1.22036377115e-14  2.11758951056e-14  2.90230048031e-14  2.35566314791e-14  3.0480927131e-14
 2.67751785546e-14  2.68297127504e-14  3.62393315431e-14  3.58997747578e-14  2.79647162775e-14  3.3517415405e-14  1.96518556384e-14  1.90479256825e-14  1.33229926382e-14  1.81899806674e-14  2.0992435019e-14  1.61985982122e-14  1.90172306719e-14  2.012182872e-14  2.46616416478e-14  2.9379315616e-14  1.29754055845e-14  2.68760577342e-14  1.24013280799e-14  1.41003888921e-14  2.87269741087e-14  2.50525368951e-14  2.62102675346e-14  2.52102505768e-14  2.86448436537e-14  2.61659726694e-14  3.10672826261e-14  2.64579647496e-14  3.19771494244e-14  3.80485939428e-14  3.37433766898e-14  3.45780882359e-14  3.39195018241e-14  2.63130104719e-14  2.17826525141e-14  1.66281998856e-14  2.47126715869e-14  2.02429954874e-14  2.13138006786e-14  2.74957360707e-14  2.84586302854e-14  3.12162431295e-14  3.48138333422e-14  2.55177451851e-14  2.5137871871e-14  2.53618041839e-14  1.433549766e-14  3.3244391407e-14  2.89019693237e-14  3.99189894803e-14  2.53769306146e-14  3.36221811504e-14  3.15799477018e-14  3.84963270646e-14  4.87227290649e-14  3.84013393088e-14  5.12287338167e-14  5.52612488066e-14  6.57950369469e-14  8.05702361375e-14  1.12368050173e-13  1.43562723521e-13  2.04141750032e-13  2.82632484255e-13  3.96580748657e-13  5.70500729317e-13  9.01091272686e-13  1.62261377662e-12  3.84082929705e-12  1.50490721989e-11  3.84290036869e-12  1.60973536768e-12  9.07824584563e-13  5.71550624027e-13  3.8793595747e-13  2.76535120188e-13  1.96180523516e-13  1.40578703884e-13  1.11959311244e-13  8.37773329389e-14  6.75524064291e-14  5.83484360725e-14  5.53210277223e-14  2.66738254943e-14  3.2775711649e-14  3.80257869971e-14  3.91073238663e-14  3.4876498315e-14  2.32076774634e-14  2.22266660211e-14  2.1323953219e-14  2.37961327736e-14  2.08567537823e-14  1.76688920873e-14  1.61013220351e-14  1.39275906785e-14
 3.0630582245e-14  3.48045333629e-14  2.69009303041e-14  2.891318237e-14  3.29027116216e-14  3.37967338471e-14  2.63816982557e-14  2.19455599177e-14  3.42127415746e-14  1.49523792587e-14  2.16747890764e-14  2.18565665534e-14  2.87401006938e-14  2.767234295e-14  2.02688850127e-14  2.21331284652e-14  1.77781491004e-14  2.47693158516e-14  1.97227466885e-14  2.72352206566e-14  3.37947805892e-14  3.3093087149e-14  3.56241537924e-14  4.00689663462e-14  2.61699127073e-14  2.97442627316e-14  2.2417015179e-14  2.56425984768e-14  2.96865471012e-14  2.65030789735e-14  2.3840487564e-14  3.17905333401e-14  1.67592493908e-14  1.68560303744e-14  2.50318063571e-14  2.7011634369e-14  2.37478242506e-14  2.40730342202e-14  2.62325067279e-14  3.27155427037e-14  2.72270646579e-14  3.34150939607e-14  2.82854066877e-14  1.82250849973e-14  2.12097175071e-14  1.50345667208e-14  1.54791144143e-14  3.06844734492e-14  2.98660181362e-14  2.72498195744e-14  3.18440594154e-14  3.44238184364e-14  3.40205132555e-14  3.35748080597e-14  4.05970714972e-14  3.61444347324e-14  4.03838757658e-14  3.93981499747e-14  5.64315998147e-14  6.85766688844e-14  8.1097403719e-14  1.18893702207e-13  1.46953981595e-13  2.03399532644e-13  2.87468048952e-13  3.85372181666e-13  5.72599704098e-13  9.0882706199e-13  1.61695058106e-12  3.84290036869e-12  1.50366436991e-11  3.81920574157e-12  1.61140856969e-12  8.94331728347e-13  5.66321293532e-13  3.93174032443e-13  2.69879970601e-13  1.94731152971e-13  1.28262160612e-13  9.9176561105e-14  9.06585638237e-14  7.39044637059e-14  6.99402612047e-14  5.74520135356e-14  3.73473908671e-14  4.24667473218e-14  3.32151322148e-14  3.41980603042e-14  3.39460138207e-14  2.2216155105e-14  2.80528589012e-14  2.8654943822e-14  1.34090970127e-14  2.64888989149e-14  1.81128533627e-14  1.6087313691e-14
 1.9939375661e-14  2.60955409271e-14  1.86551784409e-14  2.5257640746e-14  1.77878603848e-14  2.9504977374e-14  2.47320068833e-14  3.24556521117e-14  2.72991221786e-14  2.81803401462e-14  1.84153059195e-14  2.12680961979e-14  2.17781424612e-14  2.39045148441e-14  2.11840289107e-14  2.69017605829e-14  9.50627855814e-15  2.5485866591e-14  1.82155759046e-14  2.12084319515e-14  2.59603038952e-14  2.30738614677e-14  2.51020762278e-14  3.59844974493e-14  2.96057175941e-14  2.3051678189e-14  3.07968007821e-14  3.17464713275e-14  1.63454894145e-14  1.67856049614e-14  2.74863384411e-14  3.71046492912e-14  2.44350968146e-14  2.2772075624e-14  2.2876702986e-14  3.17018014115e-14  2.81626805615e-14  2.25339559299e-14  3.01353111402e-14  3.38378237325e-14  2.83320570071e-14  3.92526854885e-14  3.40897474879e-14  3.07973555221e-14  2.77810201986e-14  2.26819854381e-14  2.371306573e-14  3.01441082805e-14  3.46910451264e-14  2.4191956762e-14  3.39332068843e-14  2.90331954937e-14  2.36406858648e-14  2.09569834814e-14  3.63780277043e-14  4.42388931979e-14  3.36813140212e-14  4.68316436969e-14  4.29031910221e-14  5.66969813722e-14  7.09375886328e-14  9.71480133314e-14  1.18881292917e-13  1.52277315575e-13  2.03244682889e-13  2.80516080215e-13  3.79377505283e-13  5.83215481603e-13  8.9845992863e-13  1.60973536768e-12  3.81920574157e-12  1.49905977176e-11  3.82827863689e-12  1.61246463304e-12  9.01079910526e-13  5.626519222e-13  3.70308985512e-13  2.6173082431e-13  1.84504035298e-13  1.4621871654e-13  1.15237413669e-13  8.81991340302e-14  7.94485246563e-14  5.37814767998e-14  4.79190427004e-14  5.23517700944e-14  3.5378194308e-14  3.52820204353e-14  2.5650062672e-14  2.15957261238e-14  2.82933140863e-14  1.77515242383e-14  2.61584709654e-14  1.39139566469e-14  1.98062373621e-14  2.74484800108e-14
 5.01723194239e-14  4.18355195916e-14  2.27505221068e-14  2.31611334092e-14  1.08012183451e-14  1.32520189961e-14  1.05342770057e-14  3.56161781729e-14  1.07346598963e-14  2.55177040415e-14  1.88783799415e-14  2.96046054264e-14  3.58867638968e-14  3.29715084345e-14  1.99364786994e-14  1.50340728605e-14  3.46508852624e-14  2.11614546468e-14  2.67440737388e-14  2.74532900762e-14  2.8326770144e-14  2.64088671339e-14  3.98347673116e-14  2.47992101539e-14  3.31566422572e-14  3.08706094396e-14  2.59811280133e-14  2.24653430238e-14  1.87211900814e-14  2.69660108718e-14  2.6361284256e-14  3.35003018202e-14  3.35833831366e-14  3.79583429844e-14  2.78928104283e-14  2.32670429874e-14  2.67334185617e-14  2.93011313701e-14  2.0120996265e-14  2.23336887004e-14  2.18053460918e-14  3.27793041152e-14  3.19478333085e-14  2.51293491985e-14  2.83255676986e-14  3.42068412507e-14  1.9530829989e-14  2.2675250792e-14  3.59646193303e-14  2.74475383588e-14  2.90737221105e-14  2.95086279552e-14  2.14667327351e-14  1.7802131388e-14  3.41259714657e-14  1.7409426842e-14  3.12357956313e-14  3.88674155118e-14  4.25029977058e-14  4.23082562062e-14  5.61226056809e-14  7.76675742319e-14  1.11943304437e-13  1.21967634916e-13  1.56752202163e-13  2.02980953056e-13  2.72545834522e-13  3.82914973687e-13  5.78571423027e-13  9.07824584563e-13  1.61140856969e-12  3.82827863689e-12  1.50456081405e-11  3.83930748615e-12  1.6152685233e-12  9.00781325878e-13  5.51561276304e-13  3.80393861083e-13  2.7063090593e-13  1.99045081208e-13  1.43462272055e-13  1.12829754562e-13  9.69649175627e-14  6.78236192916e-14  5.77745953731e-14  4.79073164377e-14  4.24002882401e-14  2.70106835913e-14  3.42310350049e-14  3.22318829449e-14  3.60855395339e-14  2.76060898206e-14  2.50487495392e-14  2.13628265413e-14  4.64728483662e-14  2.06884482716e-14
 2.54798906714e-14  1.68896580647e-14  1.02915299937e-14  1.90727857445e-14  1.17605319161e-14  2.50916888151e-14  2.70103342078e-14  2.91089324183e-14  9.26187788864e-15  1.47441512003e-14  2.97082525871e-14  3.39197978916e-14  2.91255564661e-14  2.4432642247e-14  3.15531150072e-14  2.64830434658e-14  2.6700598927e-14  2.11602889434e-14  1.16498721061e-14  3.6629744773e-14  3.9163866367e-14  2.73295182894e-14  2.9709230535e-14  3.10923288773e-14  2.95882545606e-14  3.9046574946e-14  3.64365007118e-14  1.28320379358e-14  9.73605791873e-15  2.881660501e-14  2.16781354152e-14  2.40766875842e-14  3.48528423199e-14  2.7985901955e-14  3.08681991684e-14  2.7890613649e-14  2.35830616337e-14  3.49355201637e-14  2.18983715327e-14  1.29931868353e-14  2.35515143524e-14  1.70778679912e-14  3.7656123028e-14  1.97538546659e-14  2.2923587019e-14  2.43821566964e-14  2.0491108792e-14  2.80056453519e-14  3.63917009805e-14  4.46541576672e-14  3.70113861725e-14  3.42906074323e-14  3.73009309269e-14  2.62405034459e-14  2.02292458085e-14  3.43983493251e-14  3.39230700955e-14  3.55638287587e-14  4.6587134452e-14  4.47744724292e-14  4.02157719177e-14  6.02751542695e-14  8.02460743216e-14  9.80714105031e-14  1.17830440798e-13  1.53941207245e-13  2.03416426322e-13  2.75517876227e-13  3.85732013735e-13  5.71550624027e-13  8.94331728347e-13  1.61246463304e-12  3.83930748615e-12  1.50406958996e-11  3.82138836828e-12  1.61536928868e-12  8.93100660277e-13  5.61246658727e-13  3.79840569189e-13  2.60787033533e-13  1.94955419852e-13  1.3925687422e-13  1.07900418482e-13  8.57405769472e-14  8.16497622588e-14  6.06516007913e-14  5.88826235938e-14  4.28384185563e-14  2.87658636471e-14  2.51079739077e-14  2.02094081004e-14  2.13793983679e-14  3.28825570389e-14  2.7192647557e-14  2.5238304795e-14  2.66312249195e-14
 1.95596766768e-14  3.34021028286e-14  2.17377274355e-14  1.86930810358e-14  2.62947666915e-14  2.27105220789e-14  1.0959492492e-14  2.03387361635e-14  2.80274749105e-14  2.50933756721e-14  2.31800018119e-14  2.80212807112e-14  3.59910662507e-14  3.3347541078e-14  2.94988325415e-14  3.635494e-14  2.79032669554e-14  2.12291023545e-14  2.79480533922e-14  2.55556910389e-14  3.60376364418e-14  2.95314842431e-14  2.89270504474e-14  2.36144151115e-14  2.74001850379e-14  1.65084064064e-14  2.54744518049e-14  1.99774586749e-14  2.56046787106e-14  2.78070752524e-14  2.68940527794e-14  2.68024160913e-14  2.70039827106e-14  2.09838480513e-14  2.90634418186e-14  2.72940553967e-14  2.84794137809e-14  2.40267780964e-14  2.01211318511e-14  2.06661688117e-14  2.1256648824e-14  2.55405075607e-14  2.43347583859e-14  2.2175360827e-14  2.12862275454e-14  3.49553220959e-14  2.59998247388e-14  3.09221690837e-14  4.24900134063e-14  3.96025886181e-14  3.39738425682e-14  2.54851849777e-14  3.48419203653e-14  1.9612124569e-14  3.31568490787e-14  3.31317069984e-14  2.60246199866e-14  2.58180018541e-14  3.63528641736e-14  3.24506978003e-14  3.45897044622e-14  5.15203754393e-14  6.35050919785e-14  7.07816194637e-14  8.77688736951e-14  1.31107091577e-13  1.47542013764e-13  2.01164219341e-13  2.81310925161e-13  3.8793595747e-13  5.66321293532e-13  9.01079910526e-13  1.6152685233e-12  3.82138836828e-12  1.50216305511e-11  3.82903127076e-12  1.60785402526e-12  8.96835492053e-13  5.73751242119e-13  3.81649110695e-13  2.63057241416e-13  1.94386231659e-13  1.58161567185e-13  1.07697519307e-13  8.9893559319e-14  7.22176993499e-14  5.71182794068e-14  4.79062612472e-14  4.91158315161e-14  4.05421586434e-14  3.70354660569e-14  3.14174372274e-14  2.81365259738e-14  3.48075870381e-14  3.44898265681e-14  3.19767967939e-14
 2.94926881053e-14  3.53944098938e-14  2.51838002011e-14  2.14657098036e-14  2.38113372375e-14  2.84421223692e-14  1.75436526845e-14  1.49386915829e-14  1.53611767446e-14  2.73540180971e-14  2.44683980396e-14  2.43480741654e-14  2.38418145604e-14  1.77920698281e-14  1.19872670238e-14  1.95145327218e-14  2.98697222838e-14  2.82201087367e-14  2.38345999983e-14  2.21634076521e-14  2.26070838525e-14  2.65022292686e-14  2.29979227893e-14  2.31189557516e-14  2.57353503415e-14  1.65772644799e-14  1.90681480785e-14  1.85754770368e-14  2.25581013147e-14  3.19062490271e-14  3.1892958176e-14  2.1601149693e-14  3.38914502313e-14  2.87153472257e-14  3.22632126064e-14  2.58396724149e-14  2.55983337112e-14  2.15424754347e-14  7.85679746912e-15  1.27867307856e-14  1.82343544781e-14  2.69878349466e-14  2.50690041261e-14  2.29486539683e-14  1.90937923245e-14  1.83382020643e-14  2.6898732449e-14  2.32028197297e-14  2.7979053079e-14  3.75590196095e-14  2.75754987678e-14  3.25840920896e-14  3.11797954777e-14  1.62413749503e-14  2.35815289416e-14  3.2737218831e-14  3.97450542842e-14  2.96572615955e-14  3.33605984195e-14  3.15352775022e-14  2.73799025412e-14  3.86611734279e-14  4.95636698067e-14  6.44148253782e-14  6.49740768952e-14  8.58041416068e-14  1.19084685927e-13  1.51506847186e-13  2.03701196172e-13  2.76535120188e-13  3.93174032443e-13  5.626519222e-13  9.00781325878e-13  1.61536928868e-12  3.82903127076e-12  1.50312944696e-11  3.82937987537e-12  1.60610707392e-12  8.94352029464e-13  5.69028840012e-13  3.7767041989e-13  2.65442471955e-13  2.01238476442e-13  1.38444912328e-13  1.16796046772e-13  9.47166955149e-14  7.3976344585e-14  4.79143437429e-14  5.83284637656e-14  3.72805701457e-14  2.97981365387e-14  3.3978386551e-14  3.06197033278e-14  3.2764788844e-14  3.27812432457e-14  3.38860754133e-14
 3.03304189612e-14  3.85809663561e-14  3.46178472797e-14  2.97001275933e-14  3.09228710538e-14  2.85412221986e-14  2.66750512612e-14  1.44418997979e-14  2.47114688277e-14  1.36082613286e-14  2.18440208244e-14  2.29206045802e-14  2.33122869777e-14  2.39431239481e-14  1.70330365922e-14  2.357316022e-14  1.78033460886e-14  1.75379182075e-14  1.86029634065e-14  1.3310270151e-14  3.56498787075e-14  2.54425591056e-14  1.80446281919e-14  2.86610422809e-14  1.99932299247e-14  2.41084391554e-14  1.77667773708e-14  1.52504188169e-14  1.59536422603e-14  2.8640729609e-14  2.49105908952e-14  2.64530595782e-14  3.37458266655e-14  3.26669167273e-14  1.87158685366e-14  1.33331541708e-14  1.79371740508e-14  2.72909845712e-14  2.14657054923e-14  2.48708471732e-14  3.21958696438e-14  3.56814695353e-14  2.1943380458e-14  2.00017812965e-14  1.93392987041e-14  2.45344030898e-14  2.18701133674e-14  2.41989506081e-14  2.39873626461e-14  1.64706425747e-14  2.31410421448e-14  3.06438552507e-14  3.58246683192e-14  1.19971499807e-14  2.77613277446e-14  3.22733000643e-14  2.08188579037e-14  1.80090722977e-14  3.4188661501e-14  3.37423438897e-14  3.16076703312e-14  4.99638753384e-14  4.24377305976e-14  5.03427687086e-14  5.17089567133e-14  6.46885272614e-14  9.12820929538e-14  1.12633190231e-13  1.50981472907e-13  1.96180523516e-13  2.69879970601e-13  3.70308985512e-13  5.51561276304e-13  8.93100660277e-13  1.60785402526e-12  3.82937987537e-12  1.50528312806e-11  3.8286831119e-12  1.62077926206e-12  8.98507521563e-13  5.66714693329e-13  3.86244983283e-13  2.78752458131e-13  1.86075782978e-13  1.44396600746e-13  1.14968572616e-13  8.16939880894e-14  6.14689386315e-14  5.9171995678e-14  4.60823840205e-14  4.73774092405e-14  4.47285161729e-14  2.98123399708e-14  2.54230769803e-14  4.56765701653e-14  3.49372609004e-14
 2.90242690163e-14  3.26401727727e-14  2.39123684581e-14  2.67091599749e-14  2.57018843568e-14  9.70907415773e-15  2.09144651082e-14  1.48879675117e-14  1.31449293407e-14  1.24661476055e-14  2.05022176382e-14  2.93323061817e-14  2.95987178589e-14  3.64367318441e-14  2.56760542667e-14  2.93582922368e-14  2.28343496925e-14  3.11719731257e-14  1.67705402391e-14  7.57262018909e-15  3.18536266281e-14  2.63414606112e-14  1.74326214327e-14  1.57540566429e-14  2.51823459526e-14  3.57026173836e-14  3.17138200002e-14  2.83684543016e-14  2.43860912978e-14  2.65501440282e-14  3.06567501046e-14  1.98536905161e-14  2.53782620317e-14  2.22767785578e-14  1.44452775154e-14  1.81409004309e-14  2.80728917856e-14  2.04418852885e-14  3.3182451177e-14  3.49135336525e-14  3.03681321575e-14  3.24806429037e-14  2.34697750299e-14  2.43327177536e-14  1.86564102087e-14  2.09186352527e-14  3.00197812331e-14  2.91603851855e-14  2.64203963295e-14  2.71485728227e-14  2.64916988986e-14  2.44776891209e-14  2.1706489238e-14  2.30817820334e-14  2.43487106357e-14  2.1380948734e-14  2.84553078148e-14  2.23462738662e-14  2.99489339985e-14  2.51221948794e-14  3.71771710785e-14  4.71548404922e-14  4.86687133869e-14  5.33889913338e-14  5.28540534159e-14  6.66941357593e-14  8.49119094427e-14  8.95291341908e-14  1.16350222782e-13  1.40578703884e-13  1.94731152971e-13  2.6173082431e-13  3.80393861083e-13  5.61246658727e-13  8.96835492053e-13  1.60610707392e-12  3.8286831119e-12  1.50623188173e-11  3.82923001537e-12  1.61924433171e-12  9.04458779987e-13  5.75061668517e-13  3.9318128041e-13  2.53209438376e-13  2.01809155419e-13  1.43010993054e-13  1.0644267775e-13  8.53902759804e-14  7.15365822988e-14  7.24992314933e-14  4.0566734079e-14  4.33141103933e-14  4.0471267736e-14  3.79931086408e-14  2.61089493231e-14  3.04501233014e-14
 3.49668015472e-14  2.92349784877e-14  3.36913585114e-14  2.59023503605e-14  3.23725827777e-14  2.17092717139e-14  1.90111162322e-14  3.27216230672e-14  3.09077785671e-14  2.02992757765e-14  1.63606506448e-14  2.09661179503e-14  1.94594735291e-14  3.14643824345e-14  2.60549569977e-14  2.50661143756e-14  2.10454777088e-14  2.88821456316e-14  2.91723667822e-14  1.85605491011e-14  2.70674687023e-14  2.38382263077e-14  2.40244693483e-14  2.91669149975e-14  2.97639770093e-14  3.18583163976e-14  2.58061115084e-14  2.92235364464e-14  2.24752560218e-14  3.0010395718e-14  2.50070500177e-14  2.79131627833e-14  2.8907410244e-14  3.05407473694e-14  1.96765265415e-14  2.58665060161e-14  2.28483734139e-14  1.69606474566e-14  1.44239019588e-14  2.48351725618e-14  2.87886832602e-14  2.51433830037e-14  9.92777537349e-15  2.32472512589e-14  1.89616220711e-14  1.42921076376e-14  2.71678130654e-14  2.07542004546e-14  2.84441115732e-14  3.04145455017e-14  3.20444853945e-14  2.71724923915e-14  3.53044097732e-14  3.10231391315e-14  4.15122399432e-14  4.06697772212e-14  2.96216642619e-14  2.23055435233e-14  3.69400807215e-14  3.59411515432e-14  1.95747813752e-14  2.20932746432e-14  2.93830060497e-14  3.67003797344e-14  4.09109141462e-14  4.4979831969e-14  6.09571347459e-14  6.26981969298e-14  9.14222728285e-14  1.11959311244e-13  1.28262160612e-13  1.84504035298e-13  2.7063090593e-13  3.79840569189e-13  5.73751242119e-13  8.94352029464e-13  1.62077926206e-12  3.82923001537e-12  1.49740892057e-11  3.8369734784e-12  1.63256660917e-12  9.03223244542e-13  5.68753116395e-13  3.8736926964e-13  2.70713887931e-13  1.96509263126e-13  1.48832796533e-13  1.07559284269e-13  8.69218978622e-14  7.0886737981e-14  7.59595547655e-14  3.8539928105e-14  4.26936197903e-14  4.43971998059e-14  3.22420602902e-14  4.54867164485e-14
 3.59877014963e-14  3.34710032682e-14  1.69930608825e-14  3.17416542053e-14  3.10443877729e-14  2.14865003061e-14  2.23717171291e-14  2.4934040414e-14  2.38065219831e-14  1.91867058884e-14  1.75808867215e-14  2.78872460502e-14  1.57735270427e-14  2.6889043526e-14  1.80148007568e-14  3.89606358903e-14  3.15654458912e-14  3.27346947828e-14  3.03915133287e-14  1.05015839578e-14  2.96955481519e-14  3.20587151422e-14  3.25423357303e-14  2.41047494962e-14  3.06708595503e-14  3.26321144787e-14  2.54840619162e-14  2.91642678234e-14  2.63130369208e-14  4.00998773204e-14  1.96942709135e-14  2.12225905552e-14  2.1725874996e-14  3.94387240903e-14  2.48595288454e-14  1.55484513443e-14  1.71715479322e-14  2.85626089677e-14  3.04438079217e-14  2.07997190333e-14  2.23670414107e-14  1.69296060455e-14  4.09458794333e-14  4.10451317319e-14  3.8612629344e-14  3.44215621487e-14  2.92751799904e-14  2.235734281e-14  2.02753223332e-14  2.67481757547e-14  1.88695734128e-14  2.5154946976e-14  3.27521978137e-14  3.36469853122e-14  2.37099983702e-14  3.3862559208e-14  3.22551741852e-14  3.49160990426e-14  3.77315239285e-14  3.09211879921e-14  2.45889391067e-14  2.60876274369e-14  2.03737610735e-14  3.06184402817e-14  4.08491941492e-14  4.43061707521e-14  5.42302567875e-14  6.40775518614e-14  7.22545092192e-14  8.37773329389e-14  9.9176561105e-14  1.4621871654e-13  1.99045081208e-13  2.60787033533e-13  3.81649110695e-13  5.69028840012e-13  8.98507521563e-13  1.61924433171e-12  3.8369734784e-12  1.50223070597e-11  3.8374719871e-12  1.60664622015e-12  9.1198842667e-13  5.70464644868e-13  3.85580173555e-13  2.67698118598e-13  1.91460700354e-13  1.40466126553e-13  1.15089934502e-13  8.52975888984e-14  7.11471841158e-14  4.95214346558e-14  4.5455109047e-14  4.51234431692e-14  4.92500442638e-14  3.38956320328e-14
 3.81398952775e-14  3.35500588178e-14  2.22121618684e-14  1.93792154307e-14  2.5767970884e-14  3.3892650515e-14  1.79289272649e-14  1.83771361805e-14  2.9929653505e-14  1.7948978194e-14  1.8559077492e-14  2.11967741438e-14  4.22835124247e-14  2.47577993327e-14  1.7140738289e-14  2.27974745454e-14  2.91308298536e-14  2.53440380422e-14  2.8775812119e-14  1.65891614588e-14  4.4580090281e-14  3.74430197553e-14  3.03302040438e-14  2.07110657004e-14  2.98522076653e-14  3.11259143336e-14  2.57604337829e-14  3.06854687821e-14  1.58077504281e-14  2.6146791178e-14  3.53756866799e-14  3.42479866575e-14  3.10331545024e-14  3.34373933188e-14  3.410011521e-14  3.39370901869e-14  2.85881211795e-14  3.41266447991e-14  2.87254100108e-14  2.46371492503e-14  1.30154376409e-14  1.13767352106e-14  2.56272919813e-14  1.4499291971e-14  2.15755452231e-14  2.9649474172e-14  2.34687193073e-14  1.4996084202e-14  1.99167250852e-14  2.94279076748e-14  2.27383045602e-14  2.75019400853e-14  2.68455770115e-14  3.09842104279e-14  3.18544610087e-14  2.00045937178e-14  1.45342335327e-14  2.82529932745e-14  3.6239003517e-14  4.0037731711e-14  3.7247105485e-14  2.71677428728e-14  2.33358933979e-14  3.1416280475e-14  3.2912156683e-14  4.72082072481e-14  4.65273759906e-14  5.36047620091e-14  5.5840752224e-14  6.75524064291e-14  9.06585638237e-14  1.15237413669e-13  1.43462272055e-13  1.94955419852e-13  2.63057241416e-13  3.7767041989e-13  5.66714693329e-13  9.04458779987e-13  1.63256660917e-12  3.8374719871e-12  1.50449272357e-11  3.84497466991e-12  1.61780672438e-12  9.03873868445e-13  5.75545048506e-13  3.85437060291e-13  2.75860629439e-13  1.97668842219e-13  1.52690562681e-13  1.17209701736e-13  9.02273584701e-14  7.72881534853e-14  6.05418742709e-14  5.41283361564e-14  5.2510472061e-14  3.72715933797e-14
 5.12635183986e-14  3.2224325917e-14  3.43501356771e-14  3.55891858226e-14  3.36917365906e-14  1.9331223768e-14  3.53976238363e-14  4.32080926987e-14  4.40850120524e-14  2.33575571004e-14  1.60458645395e-14  2.18390144613e-14  2.90363500056e-14  1.75521853214e-14  2.83620793199e-14  3.19899404298e-14  2.10272817395e-14  2.95141729345e-14  3.14513289614e-14  1.65349490091e-14  2.65048378321e-14  2.68586468364e-14  3.19625801725e-14  2.8132880957e-14  3.51559743957e-14  2.4807409262e-14  3.44042483381e-14  2.6483880804e-14  2.5597562053e-14  3.00650554772e-14  2.76832797291e-14  2.59256825357e-14  2.09125672913e-14  2.95690203088e-14  2.69699127127e-14  2.03238316822e-14  2.02684792779e-14  3.43193236235e-14  2.56590557137e-14  2.14657077399e-14  2.2251148119e-14  2.18875187058e-14  3.46208753359e-14  2.32250404507e-14  1.35228975473e-14  2.46776748102e-14  1.50821296489e-14  2.37268478199e-14  2.58054481548e-14  2.58078257e-14  2.38392962859e-14  3.62410053907e-14  2.86359887692e-14  2.65563022986e-14  3.97647955291e-14  2.53110816296e-14  2.12917711225e-14  3.11133016596e-14  2.29744896829e-14  3.78088560557e-14  3.28457835622e-14  1.94137999551e-14  2.73871284451e-14  4.13648424527e-14  3.04426617778e-14  4.81748680853e-14  4.26410880306e-14  4.81564618624e-14  5.69909487802e-14  5.83484360725e-14  7.39044637059e-14  8.81991340302e-14  1.12829754562e-13  1.3925687422e-13  1.94386231659e-13  2.65442471955e-13  3.86244983283e-13  5.75061668517e-13  9.03223244542e-13  1.60664622015e-12  3.84497466991e-12  1.50316301963e-11  3.83757408822e-12  1.6210813885e-12  9.04965783494e-13  5.75730359967e-13  3.96317743693e-13  2.64705638946e-13  1.92497726494e-13  1.3437419734e-13  1.13292370327e-13  9.20586518768e-14  8.44181629952e-14  6.24345166113e-14  5.97245760028e-14  5.80019013366e-14
 3.5955161522e-14  3.68765270619e-14  2.80854196504e-14  3.74956029488e-14  3.7664582853e-14  3.00863535387e-14  4.08115793863e-14  3.64678448336e-14  3.39812146122e-14  3.78725446565e-14  2.648701411e-14  2.61681275911e-14  3.70802322611e-14  3.81333742488e-14  2.5076990104e-14  4.54896367385e-14  3.2147345348e-14  2.10916952035e-14  1.60583345275e-14  2.03101872307e-14  3.28956866838e-14  2.8314104216e-14  2.7278387727e-14  3.00669918976e-14  3.16656587529e-14  2.02058363337e-14  2.42627937581e-14  2.26592537352e-14  2.93668525546e-14  2.93416296761e-14  2.80003226913e-14  3.38608049038e-14  3.58471453811e-14  3.40741678737e-14  8.62771684773e-15  1.77848676238e-14  2.23250659194e-14  2.85754171278e-14  3.04033826069e-14  2.63418561419e-14  2.20547734526e-14  1.81314656818e-14  3.59912806184e-14  2.33137439888e-14  1.97092398538e-14  2.14403507979e-14  3.25473468497e-14  2.52859906132e-14  3.0939491505e-14  2.41415447547e-14  2.00311876494e-14  3.28969252599e-14  3.27875401807e-14  3.63455755033e-14  3.66943716777e-14  2.10398067387e-14  2.11734247455e-14  3.23336829809e-14  3.82628433645e-14  3.30600363481e-14  3.47262740739e-14  4.11279891631e-14  2.34486186e-14  2.70069551224e-14  3.82291444253e-14  4.07137707425e-14  3.5119806946e-14  3.34042218596e-14  4.93920965802e-14  5.53210277223e-14  6.99402612047e-14  7.94485246563e-14  9.69649175627e-14  1.07900418482e-13  1.58161567185e-13  2.01238476442e-13  2.78752458131e-13  3.9318128041e-13  5.68753116395e-13  9.1198842667e-13  1.61780672438e-12  3.83757408822e-12  1.50630156164e-11  3.83861059793e-12  1.62472035441e-12  9.07791663546e-13  5.72546751541e-13  3.78485081132e-13  2.59797061554e-13  2.03930832537e-13  1.55899533165e-13  1.03513403113e-13  8.78338094721e-14  7.11649645462e-14  5.90049078782e-14  3.51669216009e-14
 4.95519092218e-14  4.23201360452e-14  3.05238847635e-14  4.08947083367e-14  4.1628940825e-14  3.28577239589e-14  3.71117605193e-14  2.77621481156e-14  3.05704397771e-14  3.25007179331e-14  3.0935125244e-14  2.35823355489e-14  2.98432624301e-14  2.76480710692e-14  2.8772019944e-14  3.61712876493e-14  3.55088562962e-14  2.39048637992e-14  1.2553252218e-14  2.41787376932e-14  3.03933173365e-14  3.74379119267e-14  2.3724325528e-14  3.40272510819e-14  2.46879367882e-14  1.40016178298e-14  3.43888458127e-14  2.41372334005e-14  3.67592180813e-14  2.20115762358e-14  1.90071031478e-14  3.53832606518e-14  1.80529333617e-14  2.75810017037e-14  1.56184238287e-14  1.78654958521e-14  2.45454801612e-14  2.00237533757e-14  2.29803986166e-14  2.58754178056e-14  3.27178299337e-14  2.94528102029e-14  3.25400733437e-14  2.45184955045e-14  3.11597825409e-14  3.02372516773e-14  2.54466940074e-14  2.88095675619e-14  2.73036149916e-14  1.84810896382e-14  2.55192563187e-14  2.04587237103e-14  2.51418144229e-14  2.97895733884e-14  2.95657892591e-14  3.01382130024e-14  2.4253567936e-14  1.58259672967e-14  2.82023394776e-14  2.76855843381e-14  2.42394582644e-14  3.00110411209e-14  2.69322396973e-14  3.35985134621e-14  3.91212098081e-14  3.1188659159e-14  3.01156448194e-14  2.31737490378e-14  3.69862906e-14  2.66738254943e-14  5.74520135356e-14  5.37814767998e-14  6.78236192916e-14  8.57405769472e-14  1.07697519307e-13  1.38444912328e-13  1.86075782978e-13  2.53209438376e-13  3.8736926964e-13  5.70464644868e-13  9.03873868445e-13  1.6210813885e-12  3.83861059793e-12  1.50160635234e-11  3.83140612879e-12  1.61859286987e-12  9.11989366285e-13  5.72031986971e-13  3.7130959326e-13  2.71975381858e-13  2.08512076793e-13  1.4529389239e-13  1.18538957945e-13  9.10383410149e-14  7.26764189825e-14  5.33945192724e-14
 5.38616492162e-14  4.65268818461e-14  4.51078267427e-14  3.93047510539e-14  3.50791047245e-14  3.77491116307e-14  3.53905267364e-14  3.0573256533e-14  3.74953518206e-14  3.47714122619e-14  3.36688245175e-14  1.79723679125e-14  3.41675539965e-14  4.42290572919e-14  3.17697126989e-14  3.13711569229e-14  3.31187941727e-14  3.30814514963e-14  3.70691301792e-14  4.43000587113e-14  2.64533987078e-14  2.55915199745e-14  2.42172355929e-14  3.30573796153e-14  2.84504792643e-14  1.72256868829e-14  3.57418926856e-14  2.03142791068e-14  2.54198317489e-14  2.26439079415e-14  2.64910059753e-14  2.65102173133e-14  3.0407534131e-14  3.00752019994e-14  2.07754111385e-14  2.99804200311e-14  1.51904056417e-14  1.95207057215e-14  2.31826371294e-14  1.99697506926e-14  2.98753416502e-14  1.82557627249e-14  2.58306652818e-14  2.98629200093e-14  3.56189376085e-14  4.16340286792e-14  2.6028727467e-14  2.97340069501e-14  2.51429323542e-14  2.5117465419e-14  2.57833115053e-14  1.72743726421e-14  3.03530273082e-14  1.87382656114e-14  2.56896297729e-14  1.64564321024e-14  2.19943484602e-14  2.32477998185e-14  2.53640728396e-14  3.1865418469e-14  2.36412859377e-14  3.30875903272e-14  1.97817683016e-14  3.283212351e-14  3.02731710874e-14  2.75962940438e-14  2.71176222788e-14  3.46433344299e-14  3.45915586216e-14  3.2775711649e-14  3.73473908671e-14  4.79190427004e-14  5.77745953731e-14  8.16497622588e-14  8.9893559319e-14  1.16796046772e-13  1.44396600746e-13  2.01809155419e-13  2.70713887931e-13  3.85580173555e-13  5.75545048506e-13  9.04965783494e-13  1.62472035441e-12  3.83140612879e-12  1.50416764446e-11  3.84005540055e-12  1.62344403662e-12  9.13799759281e-13  5.6833791716e-13  3.93660136237e-13  2.71893936856e-13  1.98872388955e-13  1.53823029273e-13  1.22896723474e-13  9.41111999595e-14  6.93910668927e-14
 6.07296337805e-14  5.47759921757e-14  5.98007604684e-14  4.46192977217e-14  4.43104087239e-14  5.02812303318e-14  4.46130041166e-14  2.94736901425e-14  3.75238897812e-14  2.9457337281e-14  1.19510154742e-14  1.63466751916e-14  2.84468331634e-14  3.10531499771e-14  1.85459278669e-14  1.63771828999e-14  2.64055641658e-14  2.32800432292e-14  2.51992213191e-14  3.64175802056e-14  3.30378557355e-14  2.48990093899e-14  2.81477590177e-14  3.28900973014e-14  1.95884951264e-14  1.92260210723e-14  2.54656016793e-14  2.59234183085e-14  1.16932486276e-14  2.03302748424e-14  1.69698643632e-14  1.23350392064e-14  1.70977726738e-14  2.13925999366e-14  1.65467139535e-14  1.62426867302e-14  2.63053772887e-14  2.78269560483e-14  3.13909648463e-14  1.22583523212e-14  1.72047972373e-14  1.86819156717e-14  2.15852190152e-14  2.21687007464e-14  3.88841085795e-14  2.36201898535e-14  2.17962452825e-14  1.63642362666e-14  2.13958689697e-14  1.42942540924e-14  1.83589382804e-14  1.45373713053e-14  2.73391709465e-14  2.55403351562e-14  2.8881992157e-14  1.62462083735e-14  2.06768367151e-14  1.73890142107e-14  2.97354823464e-14  2.98253421228e-14  3.27629967771e-14  3.01172612484e-14  2.95005392239e-14  3.42734624292e-14  3.13878093081e-14  2.95847529231e-14  2.44183077401e-14  3.6304369541e-14  2.49129251989e-14  3.80257869971e-14  4.24667473218e-14  5.23517700944e-14  4.79073164377e-14  6.06516007913e-14  7.22176993499e-14  9.47166955149e-14  1.14968572616e-13  1.43010993054e-13  1.96509263126e-13  2.67698118598e-13  3.85437060291e-13  5.75730359967e-13  9.07791663546e-13  1.61859286987e-12  3.84005540055e-12  1.50292509422e-11  3.83121854449e-12  1.61142484756e-12  8.96648781998e-13  5.68986111459e-13  3.77274193017e-13  2.71227967049e-13  1.93732179672e-13  1.55606161754e-13  1.08156660727e-13  8.33492176384e-14
 8.38703309608e-14  7.07011298607e-14  5.72649814716e-14  4.61850556088e-14  4.70146582188e-14  3.25570835865e-14  4.27348709003e-14  3.77184441383e-14  3.68237294671e-14  2.62931163781e-14  2.40650372644e-14  3.01018234101e-14  3.48273997457e-14  2.65202311317e-14  1.66043968959e-14  2.70136849141e-14  2.86907773221e-14  3.13831378388e-14  1.54847676531e-14  3.0151501004e-14  3.47480898014e-14  2.71799681033e-14  3.11239201968e-14  2.31227355716e-14  2.88893548049e-14  3.94593127078e-14  2.37233953191e-14  4.06798853227e-14  3.91906958229e-14  3.19035575049e-14  3.10217712418e-14  2.40073427544e-14  1.46239399441e-14  2.14142481574e-14  2.9235785783e-14  3.38442914801e-14  3.3029275407e-14  2.54185685619e-14  3.7102556826e-14  1.46440564096e-14  1.59961176671e-14  1.29777733347e-14  2.64137284218e-14  2.03911877378e-14  3.25936319662e-14  1.50177857885e-14  1.07273769105e-14  1.95286205045e-14  1.04144222403e-14  3.00088048916e-14  2.89457727522e-14  3.3930114598e-14  2.47719395546e-14  2.26804631285e-14  2.28929065326e-14  3.11034867444e-14  2.18470134048e-14  2.36724495374e-14  2.73723912485e-14  3.0095753458e-14  2.75252895761e-14  2.84485712019e-14  1.24113785464e-14  1.73224390017e-14  1.22636478153e-14  1.89581397707e-14  3.40812821424e-14  2.71900331746e-14  1.92113764238e-14  3.91073238663e-14  3.32151322148e-14  3.5378194308e-14  4.24002882401e-14  5.88826235938e-14  5.71182794068e-14  7.3976344585e-14  8.16939880894e-14  1.0644267775e-13  1.48832796533e-13  1.91460700354e-13  2.75860629439e-13  3.96317743693e-13  5.72546751541e-13  9.11989366285e-13  1.62344403662e-12  3.83121854449e-12  1.50362467882e-11  3.83915682517e-12  1.60958690896e-12  9.06243837954e-13  5.71155291021e-13  3.89804311247e-13  2.70968648493e-13  1.91760052975e-13  1.42762686668e-13  1.0723858722e-13
 1.02086120889e-13  8.93116315547e-14  8.30008643082e-14  5.34718043777e-14  4.29665430865e-14  4.24270665294e-14  3.25957052884e-14  3.18155211425e-14  4.59227272165e-14  2.61077364696e-14  2.15326352211e-14  1.00890264442e-14  2.70914936873e-14  2.64628373734e-14  1.45869871482e-14  3.67926204361e-14  2.56680923224e-14  2.50254638266e-14  1.78732125012e-14  2.20685319118e-14  3.63240511509e-14  1.24853755762e-14  1.37237102055e-14  1.93762014406e-14  2.74456386268e-14  2.9779507792e-14  2.96834832083e-14  3.03999445082e-14  2.41426047028e-14  2.50506244258e-14  2.23190427577e-14  1.49049325334e-14  2.59068092188e-14  3.57541011579e-14  4.78638730854e-14  3.93581276543e-14  4.19926852816e-14  3.0245510046e-14  3.42679495699e-14  3.63055340716e-14  2.43539430522e-14  2.18703246589e-14  1.98517581535e-14  2.34697904959e-14  3.45393161349e-14  2.86185655585e-14  1.82867129046e-14  2.3021703205e-14  1.46037804071e-14  2.46539404043e-14  2.43025612173e-14  4.14004900054e-14  2.69212027536e-14  2.15741858418e-14  2.78440332376e-14  2.47708222827e-14  1.2223417925e-14  3.013447233e-14  3.09455154577e-14  2.68200308474e-14  3.00791651078e-14  3.3296313846e-14  2.74894768616e-14  2.74123524981e-14  2.27380393967e-14  2.83234837519e-14  3.6121934983e-14  3.99561320302e-14  3.37505258354e-14  3.4876498315e-14  3.41980603042e-14  3.52820204353e-14  2.70106835913e-14  4.28384185563e-14  4.79062612472e-14  4.79143437429e-14  6.14689386315e-14  8.53902759804e-14  1.07559284269e-13  1.40466126553e-13  1.97668842219e-13  2.64705638946e-13  3.78485081132e-13  5.72031986971e-13  9.13799759281e-13  1.61142484756e-12  3.83915682517e-12  1.50097210956e-11  3.81307573745e-12  1.61998981784e-12  9.09891279656e-13  5.74512207056e-13  3.92756973821e-13  2.72471755054e-13  1.91419108663e-13  1.30746808738e-13
 1.38089406511e-13  1.00948466677e-13  7.14543768759e-14  6.85084801503e-14  5.04132799849e-14  4.34198391261e-14  4.04834856995e-14  4.58688785197e-14  5.94626053771e-14  3.81456018166e-14  4.23980435566e-14  3.20890403825e-14  3.53526073503e-14  2.37687328693e-14  2.13650807987e-14  3.80558221714e-14  2.29858016473e-14  1.89247728785e-14  1.87430454322e-14  2.92260654682e-14  3.43135442092e-14  2.41873831949e-14  2.44637578241e-14  2.19467494705e-14  3.34118396333e-14  2.15248054336e-14  2.30948032763e-14  1.45703295134e-14  1.65728180319e-14  1.52686166902e-14  2.45327827616e-14  1.73153198077e-14  1.91495194171e-14  1.75561435641e-14  2.51875377891e-14  2.08053148811e-14  2.76404129354e-14  3.38949491901e-14  3.15650859092e-14  3.13166616433e-14  3.00141116597e-14  2.83889351655e-14  3.18707203121e-14  3.32158885559e-14  2.78360127086e-14  3.31820818307e-14  2.50994514169e-14  2.14336696842e-14  2.2466858643e-14  2.0001637941e-14  2.38588571138e-14  3.93446113124e-14  3.279937721e-14  1.82421268517e-14  2.1646679e-14  2.94849551116e-14  2.81101968036e-14  2.90297526397e-14  3.88000260901e-14  2.42667960901e-14  2.4765787597e-14  1.40889265284e-14  2.17410857739e-14  2.26080849849e-14  1.6425575091e-14  2.40274185203e-14  1.66843006213e-14  2.08289869772e-14  2.67277401995e-14  2.32076774634e-14  3.39460138207e-14  2.5650062672e-14  3.42310350049e-14  2.87658636471e-14  4.91158315161e-14  5.83284637656e-14  5.9171995678e-14  7.15365822988e-14  8.69218978622e-14  1.15089934502e-13  1.52690562681e-13  1.92497726494e-13  2.59797061554e-13  3.7130959326e-13  5.6833791716e-13  8.96648781998e-13  1.60958690896e-12  3.81307573745e-12  1.49820979702e-11  3.83098832485e-12  1.62821678923e-12  9.13919279279e-13  5.74064107122e-13  3.90116826824e-13  2.67189497543e-13  1.93609802865e-13
 1.93680535703e-13  1.41088772882e-13  1.07819506276e-13  8.44915795629e-14  6.44339533534e-14  5.66112252601e-14  6.03626519637e-14  4.4478476833e-14  4.33687957302e-14  3.84324226493e-14  3.58847542888e-14  3.00141167264e-14  3.31249024378e-14  2.852596164e-14  3.20298871591e-14  4.26253477519e-14  2.47819940344e-14  2.13321383392e-14  2.31994556945e-14  2.01772601373e-14  3.95458908395e-14  2.53054966568e-14  2.52928904637e-14  3.02895275919e-14  2.24138475016e-14  3.03511787671e-14  3.62832438515e-14  2.66516579772e-14  3.29495412791e-14  3.20175179442e-14  2.77849925255e-14  1.71023532988e-14  2.43442533461e-14  2.03647158135e-14  1.44235272687e-14  2.32027929756e-14  3.24059390786e-14  3.58114325761e-14  3.1570686395e-14  2.98830693935e-14  3.03383935107e-14  1.93076753552e-14  2.69211746851e-14  1.76576760989e-14  1.39085190076e-14  1.63717162916e-14  2.46533154057e-14  1.76692300056e-14  3.09053206536e-14  2.60986400378e-14  3.17752057531e-14  3.71504636805e-14  3.78021758036e-14  2.48947519851e-14  2.28345982991e-14  2.93093761403e-14  2.41905242433e-14  3.35374808576e-14  3.49795869503e-14  2.18973509012e-14  2.10767870945e-14  1.39360569602e-14  1.26423558233e-14  3.1081161945e-14  2.10897651273e-14  2.93817904976e-14  1.8979757123e-14  3.38047837953e-15  2.15342336056e-14  2.22266660211e-14  2.2216155105e-14  2.15957261238e-14  3.22318829449e-14  2.51079739077e-14  4.05421586434e-14  3.72805701457e-14  4.60823840205e-14  7.24992314933e-14  7.0886737981e-14  8.52975888984e-14  1.17209701736e-13  1.3437419734e-13  2.03930832537e-13  2.71975381858e-13  3.93660136237e-13  5.68986111459e-13  9.06243837954e-13  1.61998981784e-12  3.83098832485e-12  1.50251330303e-11  3.84828395845e-12  1.61857494046e-12  9.12483086609e-13  5.7539982171e-13  3.82302036983e-13  2.73376139961e-13
 2.7126557356e-13  1.8906225853e-13  1.43042089048e-13  9.5919305334e-14  8.23217013569e-14  7.29147982971e-14  6.47092176294e-14  6.10418434666e-14  5.0325508661e-14  3.78112249401e-14  3.82906849282e-14  1.80815843275e-14  3.83685048746e-14  3.91505623118e-14  4.36204777669e-14  2.05336160154e-14  2.19452731669e-14  2.31467401947e-14  1.34362227555e-14  2.85220693809e-14  3.00386014781e-14  9.22673582703e-15  2.85405259068e-14  1.53565145672e-14  1.70127622923e-14  1.47014213506e-14  2.93043457968e-14  2.25396587409e-14  2.78932009028e-14  4.18222786103e-14  2.93134575501e-14  1.92938612015e-14  1.81006670573e-14  3.48131485746e-14  3.21058507877e-14  3.65910200411e-14  2.74714054362e-14  3.5046522228e-14  2.52040359034e-14  2.48789738331e-14  2.48617476101e-14  2.43903816656e-14  1.67396222474e-14  3.33104872122e-14  1.68574952551e-14  2.47666794207e-14  3.80107629345e-14  2.16110233885e-14  2.75824374582e-14  2.15221945093e-14  2.17284551414e-14  2.99201421268e-14  3.58640671973e-14  2.31566731239e-14  2.59077524922e-14  2.93442160369e-14  3.29946143087e-14  2.91183746287e-14  3.66598449213e-14  2.43844360416e-14  3.22129400833e-14  1.71200432043e-14  1.8389545254e-14  2.61717501924e-14  2.84969403716e-14  2.0670310634e-14  1.57726551039e-14  1.42270351904e-14  1.69805223577e-14  2.1323953219e-14  2.80528589012e-14  2.82933140863e-14  3.60855395339e-14  2.02094081004e-14  3.70354660569e-14  2.97981365387e-14  4.73774092405e-14  4.0566734079e-14  7.59595547655e-14  7.11471841158e-14  9.02273584701e-14  1.13292370327e-13  1.55899533165e-13  2.08512076793e-13  2.71893936856e-13  3.77274193017e-13  5.71155291021e-13  9.09891279656e-13  1.62821678923e-12  3.84828395845e-12  1.50363459007e-11  3.83282374251e-12  1.62071566151e-12  9.07568055701e-13  5.67593726641e-13  3.91463610126e-13
 3.91644995983e-13  2.70468728468e-13  1.81356046365e-13  1.31028000505e-13  1.20005213766e-13  8.87561008527e-14  8.03704822592e-14  6.71031081875e-14  5.66381745026e-14  4.99944579311e-14  3.87688211711e-14  3.29627381635e-14  3.31090451094e-14  3.32751153042e-14  2.70897117652e-14  1.58929902091e-14  3.10772505007e-14  3.46800340111e-14  2.06861465327e-14  2.90615955692e-14  1.84379967164e-14  1.05489275357e-14  1.871226189e-14  2.29472195358e-14  2.53344503925e-14  2.71645829265e-14  2.20817711326e-14  2.79138928065e-14  2.37504194127e-14  3.21811939532e-14  3.32736295546e-14  1.70673751261e-14  2.38075061996e-14  1.88668316704e-14  2.56289004361e-14  2.79403239739e-14  2.18125934816e-14  3.63653275711e-14  3.05111736e-14  2.72482353618e-14  3.44741475875e-14  2.55724136608e-14  2.28996767614e-14  2.63342477312e-14  1.73290352232e-14  1.30560652463e-14  2.38707616585e-14  2.65957100927e-14  2.30969589888e-14  2.77959026052e-14  3.56346738069e-14  3.69544155214e-14  3.18489455266e-14  2.48553198043e-14  2.93347187103e-14  3.20594919009e-14  3.35937273787e-14  2.71863020236e-14  2.40912348834e-14  1.91616706785e-14  3.80427172114e-14  2.22431148479e-14  2.48725120822e-14  2.78592416229e-14  3.19793557957e-14  3.75054185096e-14  2.80412433469e-14  1.32944557468e-14  1.22036377115e-14  2.37961327736e-14  2.8654943822e-14  1.77515242383e-14  2.76060898206e-14  2.13793983679e-14  3.14174372274e-14  3.3978386551e-14  4.47285161729e-14  4.33141103933e-14  3.8539928105e-14  4.95214346558e-14  7.72881534853e-14  9.20586518768e-14  1.03513403113e-13  1.4529389239e-13  1.98872388955e-13  2.71227967049e-13  3.89804311247e-13  5.74512207056e-13  9.13919279279e-13  1.61857494046e-12  3.83282374251e-12  1.50309684301e-11  3.83975992592e-12  1.60977049909e-12  8.99600483239e-13  5.77967784553e-13
 5.69623899307e-13  3.852803006e-13  2.71814748003e-13  1.99790319033e-13  1.53869514009e-13  1.23820757877e-13  9.69290143263e-14  6.97362023478e-14  5.63359136034e-14  5.62227354373e-14  4.25817901076e-14  3.33485140247e-14  2.56055486848e-14  3.73680577527e-14  4.72036094566e-14  2.49353387851e-14  3.30852258721e-14  3.65069311139e-14  1.37557161999e-14  3.9659938656e-14  3.425214369e-14  2.59981278858e-14  2.38462870332e-14  3.80712258217e-14  2.92107593981e-14  2.18647658885e-14  2.7569589829e-14  2.66642824143e-14  2.57766523925e-14  2.51582507516e-14  3.59727046791e-14  2.34163071375e-14  3.28955463071e-14  2.69905855135e-14  3.003964145e-14  2.40254178549e-14  2.76161348159e-14  2.9839012283e-14  3.06239249188e-14  2.08134040071e-14  2.6915225061e-14  3.88857114509e-14  2.31440129193e-14  2.75996232201e-14  3.45477407259e-14  1.56887180861e-14  1.77797171114e-14  3.31091146143e-14  3.72712924646e-14  2.15321813532e-14  2.65819220589e-14  2.45985620023e-14  3.46063283548e-14  2.14786828109e-14  1.90125486093e-14  4.09470169357e-14  4.03721930354e-14  1.24854207217e-14  1.70626429382e-14  2.00901696997e-14  2.78554578447e-14  2.47178792127e-14  2.36019511179e-14  2.23274059949e-14  2.0062681699e-14  2.33433023606e-14  1.62566177261e-14  8.89597774086e-15  2.11758951056e-14  2.08567537823e-14  1.34090970127e-14  2.61584709654e-14  2.50487495392e-14  3.28825570389e-14  2.81365259738e-14  3.06197033278e-14  2.98123399708e-14  4.0471267736e-14  4.26936197903e-14  4.5455109047e-14  6.05418742709e-14  8.44181629952e-14  8.78338094721e-14  1.18538957945e-13  1.53823029273e-13  1.93732179672e-13  2.70968648493e-13  3.92756973821e-13  5.74064107122e-13  9.12483086609e-13  1.62071566151e-12  3.83975992592e-12  1.50392678189e-11  3.82765691049e-12  1.61373282727e-12  9.04471996924e-13
 8.9646219359e-13  5.64534875983e-13  3.81482671044e-13  2.80892908217e-13  2.04281938193e-13  1.62252780864e-13  1.1516906296e-13  8.71104645529e-14  7.21727812166e-14  5.76142024535e-14  3.44351824932e-14  4.01478050422e-14  3.62591500972e-14  4.14857010901e-14  3.30782024879e-14  2.83225564179e-14  2.87436362992e-14  4.68735179362e-14  2.57697309378e-14  3.63790261808e-14  2.2923990076e-14  1.61630081653e-14  2.84246346543e-14  3.59469035381e-14  2.75838133481e-14  2.0012414033e-14  2.65093780191e-14  2.93793726748e-14  1.98370078353e-14  1.80240921933e-14  2.80369979626e-14  2.23124587534e-14  3.00630416423e-14  3.81541148524e-14  3.97368283993e-14  2.83409581922e-14  3.14266456186e-14  3.31437929684e-14  2.86052792421e-14  3.94448494934e-14  2.95926199164e-14  2.46459335278e-14  2.27804088263e-14  2.69304699257e-14  2.45216195824e-14  2.28169741398e-14  1.70593217506e-14  2.9640222847e-14  3.09154905173e-14  2.3840690751e-14  2.28907338345e-14  2.73089327664e-14  2.06224381866e-14  1.74065912645e-14  1.43079432579e-14  2.04602669796e-14  3.42379309691e-14  1.77848551775e-14  2.12956147912e-14  1.89719903606e-14  1.94142852543e-14  6.79231189018e-15  1.58429709026e-14  3.11425730513e-14  1.73685675126e-14  3.76785050989e-14  2.60138051671e-14  2.27409135777e-14  2.90230048031e-14  1.76688920873e-14  2.64888989149e-14  1.39139566469e-14  2.13628265413e-14  2.7192647557e-14  3.48075870381e-14  3.2764788844e-14  2.54230769803e-14  3.79931086408e-14  4.43971998059e-14  4.51234431692e-14  5.41283361564e-14  6.24345166113e-14  7.11649645462e-14  9.10383410149e-14  1.22896723474e-13  1.55606161754e-13  1.91760052975e-13  2.72471755054e-13  3.90116826824e-13  5.7539982171e-13  9.07568055701e-13  1.60977049909e-12  3.82765691049e-12  1.50411123372e-11  3.8501447967e-12  1.60887667268e-12
 1.61660760681e-12  9.01791760317e-13  5.67716850131e-13  3.92983307024e-13  2.81588817367e-13  1.97387415923e-13  1.43111106369e-13  1.0183846127e-13  7.48384833623e-14  6.28950472437e-14  5.35320751763e-14  4.72330298946e-14  3.13022217625e-14  6.23425461332e-14  5.15802395593e-14  3.63532661413e-14  3.4493162019e-14  3.88487675577e-14  2.54593130197e-14  2.69581914653e-14  2.2906319094e-14  2.41841716678e-14  2.21009558247e-14  2.31311954428e-14  1.8979338349e-14  2.26050690217e-14  9.7025256116e-15  8.46176603565e-15  1.92970660835e-14  6.21492498644e-15  2.60623156431e-14  3.54731627616e-14  2.68190726063e-14  2.8727536386e-14  2.65073855483e-14  2.66835754366e-14  2.59308462509e-14  3.71349139465e-14  3.44363506774e-14  2.06475454172e-14  1.6907973111e-14  2.13875300886e-14  2.0228640037e-14  1.45161190175e-14  2.72791853495e-14  2.1981738786e-14  1.00155981044e-14  2.82680788748e-14  3.40833931895e-14  2.60612424857e-14  3.21016037381e-14  3.76994684417e-14  2.13019131838e-14  2.06325779389e-14  2.39984237452e-14  2.41636918381e-14  2.7614785896e-14  2.25813665992e-14  3.31152485309e-14  2.70761989867e-14  1.57967398259e-14  2.27918346336e-14  2.40775599431e-14  1.26958731486e-14  2.29320688835e-14  2.52781527773e-14  2.89809880756e-14  1.93425448254e-14  2.35566314791e-14  1.61013220351e-14  1.81128533627e-14  1.98062373621e-14  4.64728483662e-14  2.5238304795e-14  3.44898265681e-14  3.27812432457e-14  4.56765701653e-14  2.61089493231e-14  3.22420602902e-14  4.92500442638e-14  5.2510472061e-14  5.97245760028e-14  5.90049078782e-14  7.26764189825e-14  9.41111999595e-14  1.08156660727e-13  1.42762686668e-13  1.91419108663e-13  2.67189497543e-13  3.82302036983e-13  5.67593726641e-13  8.99600483239e-13  1.61373282727e-12  3.8501447967e-12  1.50517472681e-11  3.84037314442e-12
 3.8344139026e-12  1.61520879429e-12  9.01996088534e-13  5.77713176563e-13  3.94459027324e-13  2.7471293794e-13  1.88836208717e-13  1.41229867338e-13  1.00504301256e-13  7.50386464035e-14  6.9128673602e-14  4.44258265985e-14  4.13739876532e-14  4.99826815711e-14  4.78986093754e-14  4.0235790806e-14  3.46822219123e-14  4.42892583477e-14  3.25159794932e-14  2.76773797875e-14  3.30837085902e-14  2.67521812383e-14  2.10933089617e-14  1.81773415786e-14  1.72844963005e-14  2.82998971396e-14  1.34632651679e-14  2.33297846965e-14  2.16195555407e-14  1.50353272322e-14  2.04146523427e-14  2.33969184205e-14  3.04063899225e-14  3.07223828811e-14  3.79107334363e-14  2.62231493155e-14  3.02018456366e-14  2.10005851022e-14  1.04431336421e-14  2.82673212304e-14  2.06965550739e-14  1.61367212118e-14  1.37526140895e-14  1.48190278747e-14  8.18971489194e-15  9.18031642079e-15  1.86536444445e-14  2.70884517435e-14  2.74443456103e-14  2.93084097905e-14  3.05637287525e-14  3.31424704178e-14  3.05682290438e-14  2.65957785879e-14  2.07183608421e-14  2.39101134841e-14  2.59528466219e-14  2.10676878543e-14  1.88463896656e-14  2.61638114779e-14  3.02574388614e-14  2.52038168638e-14  2.87260673133e-14  2.68165568042e-14  2.57953371068e-14  2.80873406991e-14  3.20985509471e-14  3.05076230874e-14  3.0480927131e-14  1.39275906785e-14  1.6087313691e-14  2.74484800108e-14  2.06884482716e-14  2.66312249195e-14  3.19767967939e-14  3.38860754133e-14  3.49372609004e-14  3.04501233014e-14  4.54867164485e-14  3.38956320328e-14  3.72715933797e-14  5.80019013366e-14  3.51669216009e-14  5.33945192724e-14  6.93910668927e-14  8.33492176384e-14  1.0723858722e-13  1.30746808738e-13  1.93609802865e-13  2.73376139961e-13  3.91463610126e-13  5.77967784553e-13  9.04471996924e-13  1.60887667268e-12  3.84037314442e-12  1.50797643184e-11


==> anc/correlator_b11_Nt10_dist17.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 0.000146378986722  0.000144137978626  0.00012551729807  0.000107864679318  9.97307215972e-05  8.07317207499e-05  5.74682773789e-05  5.18545753587e-05  4.43503996196e-05  1.7158998113e-05  2.30550112304e-05  7.01265467983e-06  5.59645625539e-06  1.11452200118e-05 -4.98928115662e-07  1.01248322307e-05  7.49428214486e-06  8.888269845e-06  6.02448890032e-06 -6.03337322828e-06  1.00299798868e-06 -6.05561703412e-07 -8.32038114439e-06 -2.08386604801e-06 -2.85174145653e-07 -1.02877819285e-05  2.73811665627e-06  3.70196295112e-06  3.93629231936e-06 -4.08998753236e-06  1.62667477667e-06  3.06554322399e-06  1.60552485502e-06  7.53195401667e-06  8.2811102469e-06  4.2154212301e-06 -5.25395611454e-06  5.79599377685e-06  6.70088150192e-07  3.6346862715e-06  4.71773319056e-06  1.34403449024e-06 -6.65515156727e-06 -1.09710732637e-05  5.72575393044e-06  6.85657193568e-06  7.14052339663e-06  4.68834338637e-06  2.90647222797e-06  1.02121897414e-05  7.21908084163e-06  1.32563670556e-06 -8.85225212787e-07 -3.98290863948e-06 -2.6233149557e-06 -1.27731217492e-06  1.98005127482e-06 -9.40458330642e-07  3.81195046031e-06 -2.59309605063e-06  3.51730610865e-06 -3.28901559068e-06  3.74541940644e-06  1.17696117129e-06  1.30877270307e-05  9.23384441607e-06  1.95873975727e-06 -8.3597156782e-07 -6.91092063429e-08  5.25299084115e-06 -1.29658791384e-06 -1.99995885078e-06  6.96111841071e-06 -5.34722009714e-06  6.80024594398e-06  6.60868906369e-06  6.45436878505e-06  5.83631232281e-06  5.48230755955e-06  5.71354884975e-06 -1.92550263193e-06  7.06941989217e-06  8.79082742766e-06  2.18135933283e-06  1.07325584174e-05  1.30256989119e-05  1.73064397516e-05  3.24072921716e-05  3.05981949463e-05  4.76924564593e-05  5.69404864109e-05  8.19819287496e-05  9.2613156061e-05  0.000103728328471  0.000125905615854  0.000136730012661
 0.506827367618  0.506734801681  0.507201887426  0.507117825371  0.506171779322  0.507699811266  0.507451246354  0.50707362087  0.50790504727  0.506442639774  0.506968730143  0.505041356094  0.506057372734  0.505918872567  0.506944401909  0.505883886788  0.505971140853  0.508586073722  0.506846577308  0.506297225857  0.50437370263  0.505554516828  0.506947805293  0.506758676754  0.50642863904  0.506308602218  0.50613366297  0.50556235632  0.506905092912  0.505401791402  0.506892354576  0.508098709417  0.506439900042  0.506101920394  0.506492927163  0.506535039684  0.506653727827  0.506855170079  0.506589081191  0.507900188903  0.50878561513  0.506344028248  0.507089756858  0.506007755384  0.50733739754  0.505765196603  0.506736282318  0.505711553795  0.505869309012  0.506804057864  0.508085293033  0.506014136254  0.507112662799  0.506661452262  0.505715464509  0.50761447624  0.506840579137  0.507454281591  0.50653842014  0.506303694545  0.505826431368  0.505404720836  0.506738398466  0.506971066095  0.506112594214  0.506643949284  0.50685411336  0.507398640558  0.507856328004  0.506404822567  0.507557368696  0.506695541029  0.506248098766  0.505855644518  0.505896032715  0.506413980948  0.506447068206  0.506591956313  0.507510339406  0.507157249162  0.508500386748  0.505681770214  0.506710604528  0.507365318242  0.505716484056  0.506916400378  0.506818323701  0.505735723058  0.505030612106  0.506918779071  0.507059252983  0.506499917261  0.506524842033  0.507593540938  0.508843182951  0.507607167464
 2.62072052408e-11  6.67638742725e-12  2.79784337845e-12  1.54256272385e-12  9.57929744768e-13  6.60756066335e-13  4.90085614778e-13  3.27413778359e-13  2.1730970145e-13  1.61872324737e-13  1.16296840225e-13  1.15810652458e-13  8.54730489654e-14  6.296714411e-14  6.91467373904e-14  4.43670719769e-14  3.44675089131e-14  2.56565007993e-14  2.72403656174e-14  1.52535311423e-14  4.39283600728e-14  4.68916394739e-14  3.51375459991e-14  3.85977018139e-14  2.02253020292e-14  1.79485769564e-14  5.16874292513e-15  2.12711888804e-14  2.05713813849e-14  2.26847125618e-14  2.48053648976e-14  3.54224048669e-14  1.05801267805e-14  3.34177357455e-14  1.74675656289e-14  1.98677576184e-14  2.21907774146e-14  1.84383143756e-14  2.85807192923e-14  2.39403648331e-14  3.57700485848e-14  1.23157726667e-14  3.11720660661e-14 -4.046771648e-15  3.53249819192e-14  2.06014578348e-15  1.26936629079e-14  1.79399406192e-14  2.33035501007e-14  3.67617242487e-14  1.29088552969e-14  2.71588784885e-14  6.74186372359e-15  2.82931319249e-14  1.99443496093e-14  3.10958840113e-14  3.30704015001e-14  1.13482905666e-14  2.93218469092e-14  2.99544412858e-14  2.96424524136e-14  2.68287082004e-14  4.08306122401e-14  2.51382394292e-14  2.32711941005e-14  1.85589660203e-14  1.61376778412e-14  1.77541896996e-14  2.64069518986e-14  1.66794369329e-14  2.54591943889e-14  4.93746772767e-14  3.27197440636e-14  3.53393853962e-14  3.77380581629e-14  1.13443767171e-14  3.50752194236e-14  4.38093103834e-14  3.35147846916e-14  5.52842329053e-14  6.74591001294e-14  5.13603439123e-14  5.68940044293e-14  7.1933695781e-14  6.41114025362e-14  9.86500662337e-14  1.40280885971e-13  1.81640568025e-13  2.39899904865e-13  3.4448152865e-13  4.45913779676e-13  6.53569923344e-13  9.78177787273e-13  1.57010434208e-12  2.81656045915e-12  6.68567609519e-12
 6.67638742725e-12  2.61843016763e-11  6.68490252098e-12  2.8120777341e-12  1.54630143117e-12  9.68857144086e-13  6.64650602868e-13  4.61064448946e-13  3.27002779517e-13  2.29728694611e-13  1.649480164e-13  1.2999732913e-13  9.58763214116e-14  7.57309539137e-14  6.36145825809e-14  4.10327306676e-14  5.13293071212e-14  3.86697897378e-14  4.71585556278e-14  3.12269796602e-14  2.22892466609e-14  2.9316311971e-14  1.58114653614e-14  1.88147819425e-14  2.72930943263e-14  1.34766299258e-14  3.38409696569e-14  1.51959862804e-15  2.40087346352e-14  1.93143689545e-14  7.8492750844e-16  3.78314375245e-14  3.28624423286e-14  3.97348581185e-14  1.54024768827e-14  2.27255038043e-14  2.13342309493e-14  3.92255447859e-14  3.36642028067e-14  4.83729156694e-14  3.43384729107e-14  1.42868633481e-14  3.72058442441e-14  3.19214432378e-14  1.53218661819e-14  4.26489342918e-14  1.95660110147e-14  2.69060890029e-14  3.10400087633e-14  6.39867814292e-14  3.4619426736e-14  3.36377000363e-14  2.40802619896e-14  1.87408083411e-14  3.76330874604e-14  3.00520976461e-14  1.59173654394e-14  3.32682949891e-14  2.40482669909e-14  4.35627338966e-14  3.07481754148e-14  2.79494555373e-14  2.13102431314e-14  3.81549153273e-14  3.669837665e-14  3.39873884412e-14  4.33845775093e-14  3.65131182661e-14  3.61645457034e-14  5.47409404873e-14  2.43888363799e-14  5.33419579238e-14  2.3684381138e-14  2.85528062125e-14  4.41227618979e-14  5.37005278349e-15  3.00936659308e-14  1.76770110594e-14  3.98646977329e-14  2.72670340044e-14  2.89182211926e-14  3.63230077021e-14  4.00911485386e-14  7.48989223641e-14  6.57976825665e-14  7.64297957461e-14  9.212603916e-14  1.10810205817e-13  1.71886601603e-13  2.49969929351e-13  3.36825671769e-13  4.64671615498e-13  6.6442854597e-13  1.0138682222e-12  1.5531772388e-12  2.80912350299e-12
 2.79784337845e-12  6.68490252098e-12  2.62076145634e-11  6.67363284999e-12  2.80486833533e-12  1.55621046022e-12  9.81401280596e-13  6.65444256735e-13  4.67680619757e-13  3.28756829358e-13  2.50188452441e-13  1.66096136368e-13  1.33487087351e-13  1.10649052916e-13  9.31484177305e-14  7.55048980627e-14  7.11035726944e-14  4.69806567686e-14  2.18686817836e-14  2.22729864056e-14  2.70666998641e-14  3.6581299317e-14  2.46869976934e-14  2.39119764398e-14  2.74267425672e-14  1.38555012169e-14  3.18037287801e-14  2.04375432393e-14  3.24748349808e-14  4.86638928255e-14  5.361323708e-14  5.81925082379e-14  3.45469300616e-14  4.15761116312e-14  2.25530503051e-14  2.03447995059e-14  1.96442965411e-14  2.74900531031e-14  2.21929661924e-14  2.80368702728e-14  3.1412722371e-14  1.21336139049e-14  4.0828949849e-14  2.67722801628e-14  1.60330013238e-14  1.79521316211e-14  1.44795905333e-15  1.56941969266e-14  1.25475226813e-14  4.9834627898e-15  1.04728915408e-14  1.48588513004e-14  2.91683755793e-14  4.4513160683e-15  1.66379830818e-14  3.85557096491e-14  2.88875724294e-14  2.3746469898e-14  2.17287403393e-14  3.37745103157e-14  2.35143144134e-14  1.77556817223e-14  1.20560701405e-14  2.51005518346e-14  2.8246780913e-14  1.28192330423e-14  4.0335952192e-14  1.93755645479e-14  1.26051764162e-14  2.65581261478e-14  4.40211122881e-14  2.96211492426e-14  7.60773017868e-15  2.11358194575e-14  2.61992878918e-14  2.15935747029e-14  2.70340841028e-14  1.38897953684e-14  1.91161304933e-14  3.20408555268e-14  1.18785825138e-14  2.03175262647e-14  3.66106389693e-14  5.40529397451e-14  6.91461845609e-14  8.01035756447e-14  8.38342925902e-14  1.07713811416e-13  1.25042599437e-13  1.6895442171e-13  2.32218894789e-13  3.48381243798e-13  4.7198221309e-13  6.61720581365e-13  9.59367839202e-13  1.5664092636e-12
 1.54256272385e-12  2.8120777341e-12  6.67363284999e-12  2.61824994475e-11  6.67631615713e-12  2.80055888081e-12  1.55893010808e-12  9.60320162309e-13  6.46385705875e-13  4.50714823877e-13  3.35399000845e-13  2.3938992843e-13  1.85646188589e-13  1.27916450245e-13  1.14310538294e-13  9.53076904487e-14  8.77758863246e-14  6.64177558944e-14  5.65255729722e-14  3.52865780044e-14  2.70370949219e-14  4.91287305712e-14  4.98291876815e-14  3.0880132857e-14  2.45221380962e-14  1.62236877292e-14  1.98360709408e-14  2.92347551298e-14  4.22268451582e-14  5.27841245787e-14  3.68953546454e-14  4.91744300773e-14  4.35193042901e-14  1.91563460002e-14  1.75294485057e-14  1.10840773724e-14  1.50660786628e-14  1.40805436639e-14  4.13722567116e-14  4.87486746743e-14  2.43678483468e-14  8.55432431932e-15  1.69617412413e-14  1.83905975673e-14  4.95928841872e-15  2.60885829275e-14  2.04256586188e-14  2.47652899441e-14  2.81233610347e-14  1.82841137781e-14  2.42746751099e-14  5.15731749328e-14  4.02704687305e-14  1.67797469433e-14  2.68914310029e-14  2.35579364608e-14  2.94981590721e-14  2.36523898364e-14  3.5317802238e-14  3.45453307826e-14  2.80336326795e-15  1.94188455623e-14  3.57403143767e-14  3.31124438081e-14  3.84535751828e-14  1.29812663714e-14  2.69166123145e-14  2.92631155939e-14  1.05797102601e-14  1.94923203475e-14  3.29284943121e-14  3.37647601095e-14  1.9956616688e-14  2.37085548335e-14  2.69012110359e-14  3.23923589291e-14  2.10482730861e-14  1.64000950564e-14  1.8804462341e-14  1.84952578039e-14  7.21462358521e-15  1.64318215015e-14  2.78211355099e-14  3.49094693818e-14  2.45436212709e-14  6.06647583199e-14  4.85943419527e-14  8.66351829879e-14  1.03497291168e-13  1.21532537085e-13  1.82521804638e-13  2.48293961272e-13  3.24141654123e-13  4.48594376586e-13  6.38003903302e-13  9.75417835839e-13
 9.57929744768e-13  1.54630143117e-12  2.80486833533e-12  6.67631615713e-12  2.61389352816e-11  6.66175382055e-12  2.81784718996e-12  1.54963646842e-12  9.85479827834e-13  6.60955339026e-13  4.56548900223e-13  3.31351131093e-13  2.17188347279e-13  1.77716427767e-13  1.37719595952e-13  9.77309485808e-14  9.54963430311e-14  8.03265556083e-14  6.71041383629e-14  4.94919715664e-14  3.69631913348e-14  4.43269631957e-14  2.43596721344e-14  2.44707596167e-14  2.91864523191e-14  1.71641974385e-14  1.4574354659e-14  3.1942882212e-14  1.14383634246e-14  3.53441237969e-14  4.24794374489e-14  3.70718582382e-14  4.25460013513e-14  2.97877650951e-14  4.07714042973e-14  3.21815974559e-14  2.14780790761e-14  1.7513730245e-14  2.7782267937e-14  4.28341370813e-14  4.56882125271e-14  3.53285614137e-14  1.95353484292e-14  3.3760067547e-14  3.9123739413e-14  3.82669029965e-14  1.59186652931e-14  1.06809773685e-14  3.45677919815e-14  4.18562224273e-14  2.30058882096e-14  2.07523790767e-14  3.20423560563e-14  2.87555267245e-14  3.13430845609e-14  2.63396746697e-14  4.71941134437e-14  1.99142793828e-14  4.60675775995e-14  2.44884635808e-14  2.43506765033e-14  1.89736890207e-14  4.30032106755e-14  3.47818515214e-14  2.35450142792e-14  3.23923528827e-14  2.63891575729e-14  7.14953874191e-15  4.18635098477e-14  4.43613379257e-14  3.05878191735e-14  4.04680651321e-14  4.033241894e-14  2.44513278056e-14  1.63736307729e-14  3.66809979201e-14  2.72033361749e-14  1.4812817008e-14  1.57115485528e-14  3.38276923587e-14  3.39548046492e-14  3.68312906823e-14  2.02298986092e-14  2.56621308086e-14  3.24127496946e-14  4.34261259833e-14  5.42858139089e-14  7.39411198654e-14  7.508237888e-14  1.09102377173e-13  1.43799189308e-13  1.85349970576e-13  2.53422903689e-13  3.14685852525e-13  4.37929410981e-13  6.48270382001e-13
 6.60756066335e-13  9.68857144086e-13  1.55621046022e-12  2.80055888081e-12  6.66175382055e-12  2.62262040299e-11  6.67642245723e-12  2.78427214551e-12  1.56121792162e-12  9.69002735981e-13  6.6354807308e-13  4.50687089122e-13  3.25937401044e-13  2.57003000528e-13  2.0994005722e-13  1.64210099792e-13  1.21888451962e-13  9.12634502232e-14  7.21778444382e-14  6.5439037724e-14  4.06461472376e-14  3.82761709255e-14  4.69711185104e-14  1.2812026701e-15  1.79584169342e-14  1.81496016764e-14  2.16763371387e-14  2.12966906998e-14  2.89349434506e-15  3.31332629067e-14  4.54256509584e-14  1.25103436819e-14  2.8487369504e-14  1.11075691482e-14  2.12634218866e-14  2.88131827687e-14  4.07506096375e-14  1.56438080588e-14  1.03044296984e-14  3.27755389744e-14  1.78846508829e-14  3.49916890537e-14  1.3764548769e-14  2.7929396144e-14  2.16520735567e-14 -2.45721575066e-17 -1.36773833001e-14  3.43802614086e-14  3.81858858415e-14  2.8598232666e-14  2.10035288459e-14  1.09950852856e-14  2.74706155216e-14  2.45075042121e-14  1.57428391999e-14  3.18111415303e-14  2.29070875722e-14  2.87120411664e-14  4.08564337232e-14  3.56044808923e-14  2.10748878225e-14  2.26224211627e-14  2.81041910323e-14  4.73905948663e-14  2.12041611289e-14  2.41416430156e-14  6.57578278487e-15  1.7887897414e-16  2.1869188353e-14  3.50381841317e-14  2.64497254593e-14  5.31265979521e-14  2.84184149242e-14  3.20458382598e-14  2.36763828096e-14  2.70198415404e-14  2.29102922886e-14  3.79620295479e-15  2.40492114424e-14  1.47547138233e-14  9.52391301123e-15  2.91066898712e-14  6.40082137534e-16  3.0226786013e-14  1.98469570989e-14  3.93520824142e-14  5.33824234764e-14  6.63882835991e-14  6.13805725016e-14  8.12694819861e-14  1.0519932603e-13  1.54403340634e-13  2.16777886046e-13  2.32294708068e-13  3.23311553833e-13  4.52769092424e-13
 4.90085614778e-13  6.64650602868e-13  9.81401280596e-13  1.55893010808e-12  2.81784718996e-12  6.67642245723e-12  2.62229864515e-11  6.67788246096e-12  2.79174891417e-12  1.55738703253e-12  9.89894254514e-13  6.52135517305e-13  4.45433321215e-13  3.13098773122e-13  2.55977487138e-13  1.73952445919e-13  1.49521625923e-13  1.07429305832e-13  7.44755857991e-14  5.40060157272e-14  4.27469627506e-14  5.61283377623e-14  5.14882506927e-14  3.44994947792e-14  1.33252873011e-15  2.04123309394e-14  4.47355986832e-14  2.02987536782e-14  3.25981232669e-14  3.76629443778e-14  5.3474720468e-14  2.66444736385e-14  1.83938404645e-14  6.45583984127e-15  1.46309396604e-14  3.33333681716e-14  2.61504717396e-14  2.62109694315e-14  2.77434255153e-14  3.78337917712e-14  2.51465385142e-14  2.16739638064e-14  1.02542635967e-14  1.70019893963e-14  2.06640161326e-14 -3.84559526476e-15  2.82999534436e-14  3.55547155463e-14  4.98812364182e-14  4.09828256333e-14  4.43461863465e-14  4.52606390186e-14  1.45506706525e-14  2.12108442086e-14  3.16199680187e-14  1.88360958489e-14  2.7508183591e-14  1.75259186741e-14  1.34061713908e-14  2.45236867552e-14  8.68121405784e-15  1.94156129551e-14  2.79975256546e-14  3.78370103335e-14  3.66356211834e-14  1.92206190188e-14  2.47080161826e-15  3.71022796283e-14  1.60137773272e-14  2.25076955973e-14  2.73143156465e-14  3.14952913384e-14  2.6715413499e-14  2.55462033878e-14  3.81436730105e-14  2.47532788631e-14  4.15320244058e-14  2.55254502424e-14  3.69816412898e-14  3.7758923247e-14  2.91555221257e-14  5.56364489954e-14  4.45880209578e-14  4.08559013073e-14  4.69604294156e-14  4.01812009369e-14  4.05059989256e-14  5.67922246293e-14  6.33699052313e-14  7.80896666001e-14  8.3970628785e-14  9.31918599725e-14  1.41058131951e-13  1.85072394316e-13  2.40865616903e-13  3.34924097597e-13
 3.27413778359e-13  4.61064448946e-13  6.65444256735e-13  9.60320162309e-13  1.54963646842e-12  2.78427214551e-12  6.67788246096e-12  2.6228904007e-11  6.68448032589e-12  2.80400820312e-12  1.56644607561e-12  9.88145995708e-13  6.48325815172e-13  4.41845715628e-13  3.24913990443e-13  2.06684158317e-13  1.60480974749e-13  1.11025045683e-13  9.46633825767e-14  9.21712645516e-14  8.93300429852e-14  4.94517106933e-14  5.67490325705e-14  4.77276943672e-14  3.96345773361e-14  3.43775925782e-14  4.4252135606e-14  5.32912893648e-14  4.65176584339e-14  7.02767881115e-14  2.90927439483e-14  4.8645292208e-14  3.32720390824e-14  5.21444998424e-14  3.39931613298e-14  4.53788226046e-14  3.47546564316e-14  4.6654596692e-14  5.05080905573e-14  1.737809487e-14  2.449723267e-14  2.28465424077e-14  1.12892819736e-14  2.38357372808e-14  1.61659270819e-14  1.6724314802e-14  3.61377335277e-14  1.89784364781e-14  2.78105803886e-14  3.41527628589e-14  3.92471619614e-14  1.8084095726e-14  2.69991931196e-14  2.39238197346e-14  3.48971261982e-14 -4.44488853794e-15  2.23600051392e-14  2.8426078577e-14  3.772429795e-14  3.69564601801e-14  3.06826943722e-14  1.25751952223e-14  3.35695957496e-14  4.0669910122e-14  2.57861265696e-14  1.677620151e-14  1.52952022208e-14  2.37973209528e-14  2.10319176297e-14  1.9203699855e-14  3.10939410462e-14  2.22711351319e-14  1.8283361675e-14  4.53056689758e-14  2.52087409861e-14  3.0748022312e-14  3.89121237344e-14  2.40858769665e-14  3.15817172315e-14  5.29732634541e-14  4.24014416968e-14  1.95560971356e-14  3.18686634578e-14  2.55700859451e-14  1.11486298467e-14  2.80096371566e-14  4.95581714745e-14  6.02988692136e-14  5.95674391848e-14  5.77635885052e-14  4.98255277871e-14  7.928164351e-14  9.77294587138e-14  1.26141364024e-13  1.85622322874e-13  2.20435402036e-13
 2.1730970145e-13  3.27002779517e-13  4.67680619757e-13  6.46385705875e-13  9.85479827834e-13  1.56121792162e-12  2.79174891417e-12  6.68448032589e-12  2.6248414737e-11  6.68834098551e-12  2.79638037926e-12  1.55521593792e-12  9.70770583682e-13  6.59474029015e-13  4.57863220291e-13  3.19464186081e-13  2.21736788228e-13  1.63314343647e-13  1.50813728628e-13  1.15066829159e-13  8.82017597101e-14  6.6093379728e-14  5.29038924217e-14  4.82987436875e-14  5.44673124117e-14  5.20785770374e-14  2.48028319868e-14  3.66841745668e-14  4.35074208996e-14  2.64280228954e-14  1.63089231013e-14  2.75343001983e-14  2.62934269481e-14  2.50778076172e-14  2.39866626681e-14  3.1419479456e-14  3.77649375593e-14  4.40158711058e-14  3.14738720686e-14  3.37413487408e-14  3.61784735236e-14  3.52557172295e-14  1.04197024251e-14  2.66023019149e-14  1.0322189615e-14  6.43250367423e-15  6.78260569857e-15  2.06821910543e-14  2.43303658124e-14  1.61429345122e-14  4.19076129842e-14  2.37338984122e-14  3.65836140601e-14  2.51893216245e-14  3.55601146963e-14  5.76116491761e-16  2.3198587184e-14  4.07144609714e-14  2.60038854813e-14  4.312928884e-14  3.73805360678e-14  1.39507186824e-14  7.99717023175e-15  2.75856142144e-14  2.53343953216e-14  3.46464668455e-14  5.12235249421e-15  3.70570181404e-14  2.68945493334e-14  2.52340809122e-14  2.59636283745e-14  3.16498498322e-14  2.65086063526e-14  3.55570604154e-14  1.91324033882e-14  9.76179918823e-15  4.05226303368e-14  4.46635898737e-14  3.43054731554e-14  4.42494948258e-14  2.23574179746e-14  3.19120616961e-14 -6.27531920711e-15  2.8852034047e-14  1.17603250598e-14  2.8311182516e-14  2.84393465179e-14  3.56314863264e-14  4.94440251569e-14  6.28271021954e-14  5.56027556639e-14  7.43213717351e-14  9.39176197793e-14  1.11794858624e-13  1.49746908121e-13  1.63525043428e-13
 1.61872324737e-13  2.29728694611e-13  3.28756829358e-13  4.50714823877e-13  6.60955339026e-13  9.69002735981e-13  1.55738703253e-12  2.80400820312e-12  6.68834098551e-12  2.61795057773e-11  6.65635740442e-12  2.79349409765e-12  1.53662447126e-12  9.89053335735e-13  6.73481808053e-13  4.32338515168e-13  3.42191547922e-13  2.3144048174e-13  1.90383384466e-13  1.39454905487e-13  1.2374209596e-13  7.28742223384e-14  6.93783973576e-14  5.4812908095e-14  5.07953013451e-14  2.72220560148e-14  6.56699047597e-14  3.7722703454e-14  2.42621893543e-14  2.60339831452e-14  2.85201528937e-14  2.5501648112e-14  2.54458496252e-14  2.1499010387e-14  4.59659957756e-14  4.3431578867e-14  2.78826259977e-14  4.27681228382e-14  3.81559178428e-14  4.7700523153e-14  2.49217998259e-14  2.71448823271e-14  2.06636869188e-14  4.49991695191e-14  3.81846401249e-14  1.83454598199e-14  2.58079127517e-14  2.49509646515e-14  5.02750641664e-14  2.45819013348e-14  2.48028188707e-14  3.85484430832e-14  3.55683349242e-14  8.42323542462e-15  3.72134260964e-14  2.11432658711e-14  2.58601975158e-14  4.50766249519e-14  2.50101740006e-14  3.24762176638e-14  3.79798714236e-14  2.13711003963e-14  1.4215532871e-15  1.59607293678e-15  1.24372215416e-14  1.83680866386e-14  2.76050419939e-14  3.77733209065e-14  2.75292928678e-14  1.71298562827e-14  2.9477467819e-14  3.63700664716e-14  2.0964288303e-14  2.16872071989e-14  4.39220766414e-14  2.6149143969e-14  3.49490798354e-14  3.33494738504e-14  5.81536166089e-14  4.38486829481e-14  3.30527161652e-14  4.3783749105e-14  2.77545489922e-14  3.55955650014e-14  2.87080039254e-14  1.41057106204e-15  1.5930997272e-14  2.75956000367e-14  3.84588952401e-14  3.29946744537e-14  3.33028610499e-14  2.92266244776e-14  6.70438441485e-14  8.31479501545e-14  1.19396692115e-13  1.2930861126e-13
 1.16296840225e-13  1.649480164e-13  2.50188452441e-13  3.35399000845e-13  4.56548900223e-13  6.6354807308e-13  9.89894254514e-13  1.56644607561e-12  2.79638037926e-12  6.65635740442e-12  2.62146429392e-11  6.66849679045e-12  2.81386003313e-12  1.56096937699e-12  9.93290130963e-13  6.50103155364e-13  4.58181314543e-13  2.95548662576e-13  2.37340301641e-13  1.79689594658e-13  1.39348990838e-13  7.56180965566e-14  7.45890591067e-14  6.86715401793e-14  6.76153387136e-14  6.72922446187e-14  4.92917305604e-14  4.37520978154e-14  3.83623586206e-14  7.75371054808e-15  2.99402861569e-15  2.18019907348e-14  3.20313124795e-14  1.67115468061e-14  1.83837415648e-14  1.91697098346e-14  2.27612946981e-14  2.63575790606e-15  1.45618639794e-14  1.71747144511e-14  1.77269405095e-14  1.51916372355e-14  1.21007227688e-14  4.05345403052e-14  3.56858657692e-14  2.54656096554e-14  2.7728372796e-14  4.36020555296e-14  3.86961696006e-14  1.72330357743e-14  2.75860708152e-14  3.12018545272e-14  1.85973057998e-14  1.6015724722e-14  1.4848467492e-14  2.45363659833e-14  3.19474872694e-14  2.125179275e-14  3.25660680195e-14  5.00006673737e-14  2.42712332362e-14  3.27687870553e-14  2.06600681083e-15  5.06391919341e-14  2.70406814046e-14  1.55049368174e-14  1.83925524748e-14  1.23534946741e-14  1.04176895556e-14  3.66580162203e-14  1.46162241258e-14  1.4598042402e-14 -6.0923484554e-15  2.61188903469e-14  3.06647614923e-14  4.34230025303e-14  3.07277139051e-14  2.09970470367e-14  4.447037572e-14  3.15388802462e-14  3.2415463242e-14  2.18114213249e-14  2.39780032217e-14  3.18331823141e-14  2.9690929331e-14  1.9494895542e-14  2.66849366638e-14  3.39801459085e-14  2.55859901831e-14  3.19708754514e-14  2.95178402886e-14  4.25587781265e-14  6.65448056514e-14  7.6489305186e-14  8.09694237875e-14  1.08078850734e-13
 1.15810652458e-13  1.2999732913e-13  1.66096136368e-13  2.3938992843e-13  3.31351131093e-13  4.50687089122e-13  6.52135517305e-13  9.88145995708e-13  1.55521593792e-12  2.79349409765e-12  6.66849679045e-12  2.61202493135e-11  6.67038936695e-12  2.80109605789e-12  1.56454058047e-12  9.68575623524e-13  6.34103282807e-13  4.47078646135e-13  3.36213215322e-13  2.36087599737e-13  1.7317761051e-13  1.2158201266e-13  8.56768167362e-14  8.28966881307e-14  6.50386122095e-14  4.85720609373e-14  4.70114077592e-14  5.17944442946e-14  4.36053588519e-14  3.01047230124e-14  2.92518550787e-14  3.98452944319e-14  5.47960924137e-14  1.97737539946e-14  2.69517941717e-14  4.17359456841e-14  3.55974099899e-14  4.48654491058e-14  3.1586798433e-14  2.61844310561e-14  3.52993256834e-14  1.16137263531e-14  2.52467122212e-14  3.98664600937e-14  2.71321914281e-14  2.80361152976e-14  3.13314608625e-14  2.46805280985e-14  5.21620629058e-14  2.69154385735e-14  2.86382277521e-14  3.21015842711e-14  3.37647680169e-14  5.24060791873e-14  3.73745190433e-14  2.58538993607e-15  1.5144619599e-14  2.66412305466e-15  3.94682259818e-14  3.85916750734e-14  1.81894814815e-14  4.47523686397e-14  1.20954696504e-14  4.44087305771e-14  3.35846787842e-14  2.3404809202e-14  3.20405681062e-14  2.16053875762e-14  1.51613953859e-14  3.39251197152e-14  1.31448213175e-14  2.04835651227e-14  2.61050822943e-14  5.69124907228e-14  8.58663720428e-15  3.97507161796e-14  1.21287225322e-14  3.27150900222e-14  3.42145548661e-14  3.2259903834e-14  4.66380985274e-14  4.73219898905e-14  4.65557298636e-14  2.99808124335e-14  3.95108735393e-14  2.90607460076e-14  4.3416457153e-14  3.86991737433e-14  3.55184539042e-14  5.90466289282e-14  1.61915389236e-14  3.794852398e-14  3.22869958695e-14  5.87856913529e-14  7.03948566113e-14  8.051846234e-14
 8.54730489654e-14  9.58763214116e-14  1.33487087351e-13  1.85646188589e-13  2.17188347279e-13  3.25937401044e-13  4.45433321215e-13  6.48325815172e-13  9.70770583682e-13  1.53662447126e-12  2.81386003313e-12  6.67038936695e-12  2.61451596599e-11  6.66505823481e-12  2.80925370185e-12  1.54676929394e-12  9.73348287148e-13  6.55735366606e-13  4.73231251486e-13  3.3977266008e-13  2.45180622163e-13  1.68008836791e-13  1.3793994541e-13  9.9475083607e-14  1.05668935111e-13  6.3799117933e-14  6.53854363798e-14  5.59404449725e-14  3.27607278557e-14  4.63187063162e-14  3.37805874437e-14  3.58419993338e-14  4.47135118733e-14  3.22629474365e-14  1.98567731254e-14  1.13846009193e-14  3.34348436055e-14  3.0082740944e-14  2.31185637872e-14  3.43777913517e-14  2.14601295699e-14  3.76746567309e-14  1.76936602202e-14  4.98666706291e-14  4.19198810893e-14  3.53692921374e-14  2.87362512341e-14  2.5136130523e-14  3.78975233019e-14  3.44253750722e-14  4.05952822158e-14  3.04114538768e-14  1.83065555602e-14  3.55782274589e-14  2.96532573398e-14  1.1525277658e-14  1.58532288457e-14  2.43657372087e-15  4.43819867338e-14  3.15717742047e-14  3.4701495404e-14  5.56631023064e-14  3.02027483413e-14  2.09573563677e-14  1.17798093379e-14  9.67549255514e-15 -3.15605176382e-15  9.13571747378e-15  7.61216249553e-15  2.21747314503e-14  4.30504899145e-14  8.4219117894e-15  1.07929683382e-14  3.42985968488e-14  4.22738380497e-14  4.14512325407e-14  6.49874812598e-15  1.84852474392e-14  2.76913268608e-14  3.50108097686e-14  3.43359014119e-14  4.26152392132e-14  4.36804026665e-14  2.51937315807e-14  4.74376420297e-14  3.57101352767e-14  4.48044547601e-14  4.58978712648e-14  3.00645508366e-14  1.16024315725e-14  1.81576887473e-14  3.32746819337e-14  4.76263380294e-14  5.97925976422e-14  5.61831696454e-14  7.93519961802e-14
 6.296714411e-14  7.57309539137e-14  1.10649052916e-13  1.27916450245e-13  1.77716427767e-13  2.57003000528e-13  3.13098773122e-13  4.41845715628e-13  6.59474029015e-13  9.89053335735e-13  1.56096937699e-12  2.80109605789e-12  6.66505823481e-12  2.61465629767e-11  6.66972368446e-12  2.78418438367e-12  1.55447817385e-12  9.81770535134e-13  6.62570243319e-13  4.61692088595e-13  3.47567326487e-13  2.28408857447e-13  1.83932494438e-13  1.30997180028e-13  1.00851791664e-13  6.72048947756e-14  8.15916273945e-14  5.55469403481e-14  3.70442037849e-14  4.99458661838e-14  4.06566486148e-14  3.54690400229e-14  2.89728468727e-14  3.2158446182e-14  3.55763040568e-14  2.95725254514e-14  2.75917666396e-14  2.90946627698e-14  2.12089079923e-14  1.36077689972e-14  1.81363393407e-14  1.2009501376e-14  8.20975003693e-15  2.83107915237e-14  3.93633760183e-14  3.05128427434e-14  2.74814551148e-14  9.91816666906e-15 -4.11668683733e-16  7.84790696665e-16  1.3020304964e-14 -4.19627216773e-15  9.82075713922e-15  3.39977671982e-14  4.52105973592e-14  1.71528114095e-14  2.9971324026e-14  1.32362519915e-14  2.50944573331e-14  1.91724652504e-14  2.84913484626e-14  4.15219094659e-14  1.33055913446e-14  1.96547377548e-14  3.32465180057e-14  3.44822087954e-14  3.01922121871e-14  2.07230157274e-14  2.10321582685e-14  3.73794029717e-14  3.746065194e-14  1.98792511799e-14 -1.93488335805e-15 -5.72090307654e-15  7.60848710546e-15  2.04265308298e-14  2.27846522358e-14  2.49273448676e-14  1.72051256421e-14  2.32451915903e-14  4.30055497908e-14  4.9026018311e-14  4.0171383087e-14  3.36685485298e-14  3.41814943425e-14  4.12090628726e-14  2.42769115133e-14  4.07654673448e-14  5.56716671477e-14  1.72781081708e-14  1.46635842765e-14  3.89492090386e-14  4.1154936581e-14  4.64925538371e-14  6.86509365875e-14  7.09312319735e-14
 6.91467373904e-14  6.36145825809e-14  9.31484177305e-14  1.14310538294e-13  1.37719595952e-13  2.0994005722e-13  2.55977487138e-13  3.24913990443e-13  4.57863220291e-13  6.73481808053e-13  9.93290130963e-13  1.56454058047e-12  2.80925370185e-12  6.66972368446e-12  2.62172662629e-11  6.67006198567e-12  2.8062536762e-12  1.58542604791e-12  9.87741188654e-13  6.63585271102e-13  4.58242632276e-13  3.17633619487e-13  2.2907921839e-13  1.88520808503e-13  1.10401640523e-13  1.06559308928e-13  9.61464953928e-14  4.76669327585e-14  4.57067793062e-14  3.91879965618e-14  3.11108903355e-14  2.63047511123e-14  2.23015920327e-14  4.73837711033e-14  2.47015914897e-14  2.61613789474e-14  3.5596098406e-14  3.99792770108e-14  4.06292551659e-14  2.43958100649e-14  4.07158563588e-16 -5.23374137351e-15  1.19844138231e-14  3.22269195167e-14  3.76490676402e-14  2.1945521002e-14  2.5595082247e-14  3.2943300241e-14  3.36529326349e-14  1.74580539843e-14  3.64789247386e-15  4.08562801133e-14  1.22420766857e-14  2.14714865124e-14  3.35952985101e-14  1.98225734592e-14  3.32277725398e-14  2.23783885184e-14  3.34786671814e-14  3.4654346329e-14  3.9035406811e-14  4.65439404074e-14  2.93478843129e-14  3.33978380635e-14  2.17311709027e-14  2.01766183987e-14  3.10189192984e-14  2.33239190925e-14  1.48078577229e-14  2.23497511591e-14  3.51978694025e-14  4.11940866369e-14  1.13059447499e-14  1.38942747562e-14  3.88983980837e-14  2.90123298406e-14  2.20868259819e-14  3.94204917092e-14  3.15169024176e-14  2.38607801059e-14  4.24398593086e-14  2.15148561744e-14  2.61070648701e-14  3.68726351131e-14  3.58213660474e-14  3.09469285177e-14  3.5332594422e-14  3.37358671432e-14  5.56551482697e-14  2.96282318532e-14  2.01224483278e-14  3.52003213454e-14  4.48096558873e-14  5.86078821837e-14  7.24384961685e-14  5.70257556861e-14
 4.43670719769e-14  4.10327306676e-14  7.55048980627e-14  9.53076904487e-14  9.77309485808e-14  1.64210099792e-13  1.73952445919e-13  2.06684158317e-13  3.19464186081e-13  4.32338515168e-13  6.50103155364e-13  9.68575623524e-13  1.54676929394e-12  2.78418438367e-12  6.67006198567e-12  2.61624612419e-11  6.6688491859e-12  2.81348815354e-12  1.55516646057e-12  9.91201878871e-13  6.60656204343e-13  4.49115037827e-13  3.12063859061e-13  2.20639229602e-13  1.69530578334e-13  1.27281260107e-13  1.03678332818e-13  6.52396070047e-14  5.82954855215e-14  4.71940859211e-14  5.81603984514e-14  1.99315927581e-14  2.63934765796e-14  6.24899179954e-14  3.45752402144e-14  5.39389813798e-14  3.41026958053e-14  3.18762775543e-14  1.8513369395e-14  1.80743685779e-14  2.43928577355e-14  1.70034433556e-14  1.1871890635e-14  3.89700501127e-14  2.82198467761e-14  7.28525214439e-15  2.06325056131e-14  8.22083077166e-15  2.27924634768e-14  1.50838796893e-14 -3.87904190485e-15  2.91484121266e-14  1.14206323077e-14  1.82781427971e-14  3.68848828956e-14  4.45235178008e-14  4.17515836403e-14  3.21886461891e-14  4.22499798627e-14  1.99408022547e-14  4.3194988062e-16  3.24219153278e-14  1.16643293295e-14  3.32713410928e-14  2.76419949814e-14  1.85125004229e-14  2.19890682605e-14  2.55443687404e-14  2.12554450437e-14 -2.68650708257e-15  2.48569661948e-14  1.259179511e-14  2.33127399296e-14  2.81550593194e-14  3.58822413546e-14  3.35787089363e-14  2.63001724278e-14  3.93524789249e-14  5.75863803927e-14  1.32797237058e-14  1.64160739401e-14  3.73733613906e-14  3.46361664909e-14  4.56010627255e-14  8.53681899119e-15  2.2868534043e-14  2.75256996084e-14  2.19059258418e-14  2.59829307782e-14  1.86716271704e-14  2.03140179537e-14  3.80492137165e-14  2.83802164215e-14  5.8656919105e-14  4.61878801534e-14  6.15791987958e-14
 3.44675089131e-14  5.13293071212e-14  7.11035726944e-14  8.77758863246e-14  9.54963430311e-14  1.21888451962e-13  1.49521625923e-13  1.60480974749e-13  2.21736788228e-13  3.42191547922e-13  4.58181314543e-13  6.34103282807e-13  9.73348287148e-13  1.55447817385e-12  2.8062536762e-12  6.6688491859e-12  2.61645957364e-11  6.69125092475e-12  2.80195766292e-12  1.58528718393e-12  9.9776985995e-13  6.68226911634e-13  4.82210376246e-13  3.36476180085e-13  2.51354544195e-13  1.68722097048e-13  1.28040471693e-13  9.43237378768e-14  5.45809961129e-14  7.14381514072e-14  6.41089863819e-14  2.5806649185e-14  3.57865721873e-14  3.89505767662e-14  2.12005609836e-14  3.93098129244e-14  5.55573740501e-14  1.70816536137e-14  2.61231973269e-14  4.01119303783e-14  2.59115867684e-14  3.31909366952e-14  2.41940800997e-14  1.60925060132e-14  3.56593593017e-14  2.4216373726e-14  3.41242221809e-14  2.71847940726e-14  1.13757422024e-14  2.2690129525e-14  3.67898517834e-14  3.52099182701e-14  1.11574353258e-14  1.97476741633e-14  2.28930849659e-14  1.39667319219e-14  3.74825712515e-14  2.9593602306e-14  2.99203726382e-14  1.15681306479e-14  1.25556874866e-14  3.53690963192e-14  4.68130386782e-14  3.54262471924e-14  2.75449412467e-14  2.56911749533e-14  1.52448357512e-14  2.36130053845e-14  8.64563200141e-15  1.98385247671e-14  1.01467637516e-14  2.80017710262e-14  2.73826738293e-14  4.50080051961e-15  3.18547153484e-14  1.96517770196e-14  2.45388040016e-14  2.43008731047e-14  1.98360515254e-14  2.96693157434e-14  1.91148819388e-14  1.80829115004e-14  1.71754049432e-14  3.03394897063e-14  1.46289019375e-14  1.03949267793e-14  2.69703081085e-14  1.07593474415e-14  2.77366171477e-14  1.39458806123e-14  2.27190043633e-14  3.47741734351e-14  2.59948755975e-14  3.66682494703e-14  5.46833216961e-14  3.84894785415e-14
 2.56565007993e-14  3.86697897378e-14  4.69806567686e-14  6.64177558944e-14  8.03265556083e-14  9.12634502232e-14  1.07429305832e-13  1.11025045683e-13  1.63314343647e-13  2.3144048174e-13  2.95548662576e-13  4.47078646135e-13  6.55735366606e-13  9.81770535134e-13  1.58542604791e-12  2.81348815354e-12  6.69125092475e-12  2.62999724144e-11  6.67935985654e-12  2.81582926036e-12  1.59092375502e-12  9.92756116363e-13  6.61842575957e-13  4.47748325042e-13  3.18855058518e-13  2.23076421422e-13  1.80999055767e-13  1.37803681726e-13  1.19022351755e-13  9.73364608028e-14  7.168993142e-14  6.2651760782e-14  4.42561587877e-14  3.77894277835e-14  1.68942400943e-14  1.1458556948e-14  1.95988323782e-14  1.72119361496e-14  3.17481108167e-14  2.22013249689e-14  4.34406389771e-14  4.23925831383e-14  4.92879631453e-14  3.45911994812e-14  4.85379725447e-14  5.36464513027e-14  3.41089569217e-14  3.12516588453e-14  2.37041988048e-14  2.20681595668e-14  5.53719002114e-14  1.24675144391e-14  1.20786844911e-14  1.28736321536e-14  2.44936904813e-14  1.52490396549e-14  3.05812778173e-14  1.76048990233e-14  1.65390124837e-14  1.97888074792e-14  1.5083765529e-14  1.49983733532e-14  2.65625329973e-14  1.40581954704e-14  1.39811344648e-14  1.56488304758e-14  1.43464779661e-14  1.51529638763e-14  2.21135605793e-14  6.50166546798e-15  1.02568925716e-14  3.07957723354e-14  3.0809016279e-14  1.46359217879e-14  2.58435419579e-14  1.97904042372e-14  2.01094977285e-14  3.30600681164e-14  3.59537408312e-14  1.9418751234e-14  3.25270860175e-14  1.79671610473e-14  1.40554215398e-14  2.61112731193e-14  3.48599284402e-14  3.61114999401e-14  2.86828272804e-14  2.77672707483e-14  2.7669632738e-14  2.74981853619e-14  2.46979341321e-14  2.38305880534e-14  2.87516359474e-14  4.42758535145e-14  4.16815958167e-14  2.77542356832e-14
 2.72403656174e-14  4.71585556278e-14  2.18686817836e-14  5.65255729722e-14  6.71041383629e-14  7.21778444382e-14  7.44755857991e-14  9.46633825767e-14  1.50813728628e-13  1.90383384466e-13  2.37340301641e-13  3.36213215322e-13  4.73231251486e-13  6.62570243319e-13  9.87741188654e-13  1.55516646057e-12  2.80195766292e-12  6.67935985654e-12  2.61513373769e-11  6.66132629073e-12  2.8279497319e-12  1.56553983071e-12  9.70277197389e-13  6.40926716338e-13  4.59361218058e-13  3.27968930122e-13  2.56574791539e-13  1.6718501706e-13  1.35346242361e-13  1.06881424989e-13  7.81501948006e-14  7.74120385796e-14  4.88339347144e-14  6.01885231575e-14  4.11386943007e-14  3.81702083895e-14  1.69126549108e-14  2.80724244853e-14  2.35789797604e-14  1.77346799505e-14  2.18466247358e-14  2.4770105809e-14  2.78599028673e-14  3.6887724203e-14  2.01345771149e-14  2.08302166567e-14  1.81593604951e-14  5.28470001951e-14  3.59236236858e-14  2.18670162675e-14  2.63129372301e-14  3.83532080506e-14  2.44789714989e-14  2.08693097364e-14  2.0743930667e-14  3.6905034139e-14  1.40423636783e-14  3.08419953143e-14  1.85097233243e-14  3.12460869651e-14  2.77606642112e-14  2.07405760141e-14  2.06790122791e-14  2.50196699257e-14  3.01489216401e-14  2.91195129662e-14  2.96960055612e-14  1.83211597618e-14  3.27365113835e-14  9.93956919561e-15  2.68366135945e-14  2.47265597175e-14  2.95067932989e-14  2.74242856693e-14  2.09748393775e-14  2.60036041809e-14  4.1716521763e-15  2.74046702949e-14  2.63720194284e-14  2.01206559674e-14  3.85004650646e-14  2.66729305954e-14  1.38772315273e-14  3.56191113189e-14  3.43899189876e-14  1.15942201503e-14  1.33746270595e-14  1.60775395269e-14  4.67526651937e-14  7.60023786738e-15  1.65312549795e-14  4.25367157625e-14  2.91531760073e-14  3.04607190178e-14  3.36116611659e-14  1.01813133249e-14
 1.52535311423e-14  3.12269796602e-14  2.22729864056e-14  3.52865780044e-14  4.94919715664e-14  6.5439037724e-14  5.40060157272e-14  9.21712645516e-14  1.15066829159e-13  1.39454905487e-13  1.79689594658e-13  2.36087599737e-13  3.3977266008e-13  4.61692088595e-13  6.63585271102e-13  9.91201878871e-13  1.58528718393e-12  2.81582926036e-12  6.66132629073e-12  2.61458422017e-11  6.63797192886e-12  2.76997319334e-12  1.5549852196e-12  9.66552333208e-13  6.61553332254e-13  4.7150077804e-13  3.49450209083e-13  2.56604764906e-13  2.15525230932e-13  1.53086125101e-13  1.03246522629e-13  8.64721740344e-14  8.56810286535e-14  6.36363487463e-14  4.32020260196e-14  1.64459951161e-14  3.01245141936e-14  2.58084611504e-14  2.43459504875e-14  3.62816374962e-14  1.64448300766e-14  3.47104407293e-14  2.34910162663e-14  4.42105987514e-14  2.87293339294e-14  2.95889675829e-14  1.13798192623e-14  2.0309043062e-14  2.48487183159e-14  4.39577216771e-14  1.93240626493e-14  3.07392743313e-14  3.51449505156e-14  4.28659192304e-14  2.71152480645e-14  4.27553605251e-14  1.85276984974e-14  2.65576593731e-14  2.38025107333e-14  2.56039370491e-14  1.13146413338e-14  2.12447973799e-14  1.51617837928e-14  3.96288584057e-14  3.83234180388e-14  2.83236084912e-14  1.43569157256e-14  1.84941847569e-14  1.45197336135e-14  2.04978944861e-14 -3.27331865286e-15  2.07586478111e-14  2.08523253387e-14  1.17163606954e-14  3.14598779943e-14  3.28033715696e-14  1.78972569169e-14  1.06332454617e-14  2.9261940699e-14  2.58793738382e-14  2.72567078055e-14  2.58812575074e-15  1.35099473375e-14  2.83417651815e-14  3.58492886846e-14  2.80047282036e-14  2.2502484598e-14  3.4073003506e-14  3.93961619018e-14  3.98736056527e-14  4.01315710186e-14  1.66275977773e-14  3.40175232689e-14  3.20258822911e-14  1.15472255981e-14  2.23861585966e-14
 4.39283600728e-14  2.22892466609e-14  2.70666998641e-14  2.70370949219e-14  3.69631913348e-14  4.06461472376e-14  4.27469627506e-14  8.93300429852e-14  8.82017597101e-14  1.2374209596e-13  1.39348990838e-13  1.7317761051e-13  2.45180622163e-13  3.47567326487e-13  4.58242632276e-13  6.60656204343e-13  9.9776985995e-13  1.59092375502e-12  2.8279497319e-12  6.63797192886e-12  2.60425595212e-11  6.63729350443e-12  2.80124987364e-12  1.54821445672e-12  9.85686625168e-13  6.4117998029e-13  4.48016672228e-13  3.32371800088e-13  2.45344544795e-13  1.93155160145e-13  1.29162851027e-13  1.04569945789e-13  8.08007094258e-14  7.39332116291e-14  5.62342347903e-14  5.77008888739e-14  4.20274260683e-14  3.83103502656e-14  1.39598058386e-14  3.34003660288e-14  3.65382077894e-14  2.71267559068e-14  3.59123761436e-14  4.21351158161e-14  2.82565720877e-14  3.31134773387e-14  1.37023294849e-14  1.3004803083e-14  1.90091242578e-14  2.2612021099e-14  2.56298849411e-14  4.19292790895e-14  4.11023835518e-14  5.00998689849e-14  3.73398746963e-14  6.10390359576e-14  2.40219980692e-14  1.65951587891e-14  3.25122519078e-14  1.77011236852e-14  3.0993767048e-14  2.41839818194e-14  2.41711396986e-14  4.92658704692e-14  3.61848232096e-14  3.08934542178e-14  2.27313383357e-14  4.23599630684e-14  2.29500292782e-14  2.96323042014e-14  3.80435659342e-14  4.46804718412e-14  2.86690444685e-14  4.11067876986e-14  5.50658984722e-14  4.96274462082e-14  3.80888050183e-14  1.91230399455e-14  4.05884482268e-14  3.25219007809e-14  1.82752588986e-14  2.94012951727e-14  2.89187644745e-14  3.2699720903e-14  1.58579890622e-14  2.26495087541e-14  1.20175873612e-14  1.76013252889e-14  3.16782346434e-14  4.81652083214e-15  1.57084564173e-14  3.34676027025e-14  3.88100928496e-14  3.01809077478e-14  1.29021732529e-14  1.62589628248e-14
 4.68916394739e-14  2.9316311971e-14  3.6581299317e-14  4.91287305712e-14  4.43269631957e-14  3.82761709255e-14  5.61283377623e-14  4.94517106933e-14  6.6093379728e-14  7.28742223384e-14  7.56180965566e-14  1.2158201266e-13  1.68008836791e-13  2.28408857447e-13  3.17633619487e-13  4.49115037827e-13  6.68226911634e-13  9.92756116363e-13  1.56553983071e-12  2.76997319334e-12  6.63729350443e-12  2.61156892208e-11  6.66671813703e-12  2.8107217996e-12  1.58331503226e-12  9.93578363778e-13  6.64420348376e-13  4.63478602978e-13  3.33732272934e-13  2.32544893129e-13  1.88085405051e-13  1.37125685844e-13  1.12624495617e-13  7.33875304974e-14  4.70130980705e-14  5.24100298987e-14  5.34749812273e-14  3.86538723552e-14  2.90464431258e-14  4.24078696061e-14  2.46204745546e-14  3.95441344428e-14  2.22198349656e-14  3.11805044617e-14  3.42188624921e-14  2.47954412479e-14  2.64600504959e-14  1.70358135637e-14  1.44164842048e-14  2.34986279591e-14  3.88446379236e-14  2.82702298047e-14  3.29989175874e-14  2.46171805067e-14  2.03054957314e-14  2.39293762933e-14  9.9902596729e-15  1.22464455065e-14  2.58152917467e-14  2.87798274623e-14  3.47525517277e-14  2.50395657897e-14  2.408554642e-14  3.26402745082e-14  1.92625659985e-14  7.55016643615e-15  1.59003271921e-14  1.32758250863e-14  6.608943291e-15  2.23156721106e-14  4.20666763189e-14  3.07371235775e-14  3.29743617386e-14  2.553094594e-14  2.90153968758e-14  4.70792638444e-14  3.1123188963e-14  3.26936750521e-14  3.48344768047e-14  3.7558738646e-14  2.33400545616e-14  2.63684063371e-14  3.98933707507e-14  2.31621945313e-14  2.36187692618e-14  1.25704609591e-14  9.35815683416e-15  1.49288991686e-14  3.72827662195e-14  3.27291477093e-14  3.03329689387e-14  3.59338317062e-14  2.70190723542e-14 -6.79373425439e-15  2.6791079975e-14  4.14487945738e-14
 3.51375459991e-14  1.58114653614e-14  2.46869976934e-14  4.98291876815e-14  2.43596721344e-14  4.69711185104e-14  5.14882506927e-14  5.67490325705e-14  5.29038924217e-14  6.93783973576e-14  7.45890591067e-14  8.56768167362e-14  1.3793994541e-13  1.83932494438e-13  2.2907921839e-13  3.12063859061e-13  4.82210376246e-13  6.61842575957e-13  9.70277197389e-13  1.5549852196e-12  2.80124987364e-12  6.66671813703e-12  2.62131376643e-11  6.67698473414e-12  2.81434855909e-12  1.56482958758e-12  9.79164602838e-13  6.50850362658e-13  4.54930385819e-13  3.44759305386e-13  2.26952483513e-13  1.770538709e-13  1.21426221233e-13  9.04872358423e-14  8.09863245963e-14  6.39662694181e-14  5.47206105101e-14  4.16012224287e-14  4.29689213608e-14  4.0231047222e-14  2.91619966564e-14  4.40657984976e-14  4.65159186305e-14  5.583207597e-14  5.2325507429e-14  4.28928466202e-14  6.52251678345e-14  2.22051473045e-14  1.07048198203e-14  2.68568713546e-14  1.42352446998e-14  2.92262161483e-14  3.8166853783e-14  1.47067702985e-14  1.5774861967e-14  2.5282073003e-14  1.24755606471e-14  2.23882714309e-14  2.27844491423e-14  2.77327093317e-14  2.05165452992e-14  1.04990596919e-14  4.01140925472e-14  3.88680861848e-14  1.96819513286e-14  2.56720240489e-14  4.06193164456e-14  3.40947986674e-14  3.39109959453e-14  4.19034988436e-14  3.68149971078e-14  3.27423573975e-14  4.11805015561e-14  3.07291186252e-14  1.72517027928e-14  3.98451290356e-14  2.25570923675e-14  1.88660979217e-14  2.69324883621e-16  3.31354627572e-14  4.40545180755e-14  2.80990429001e-14  2.02584501537e-14  3.56852368617e-14 -3.30911772975e-15  2.24167493912e-14  2.56593257556e-14  2.54193671315e-14  3.22546024735e-14  2.27562611717e-14  2.4290619219e-14  1.37638224744e-14  7.67517423906e-15  1.0989727771e-14  2.42475123919e-14  2.82246893816e-14
 3.85977018139e-14  1.88147819425e-14  2.39119764398e-14  3.0880132857e-14  2.44707596167e-14  1.2812026701e-15  3.44994947792e-14  4.77276943672e-14  4.82987436875e-14  5.4812908095e-14  6.86715401793e-14  8.28966881307e-14  9.9475083607e-14  1.30997180028e-13  1.88520808503e-13  2.20639229602e-13  3.36476180085e-13  4.47748325042e-13  6.40926716338e-13  9.66552333208e-13  1.54821445672e-12  2.8107217996e-12  6.67698473414e-12  2.61593802604e-11  6.66904817155e-12  2.80504327687e-12  1.57250272376e-12  9.8946313492e-13  6.59579071525e-13  4.6857470352e-13  3.36361387504e-13  2.29258385614e-13  1.90271847295e-13  1.32507088916e-13  1.00110964042e-13  7.18015628495e-14  8.26934820736e-14  3.87285305501e-14  2.79931107131e-14  3.69343053403e-14  4.36922019282e-14  4.41805363246e-14  3.30951499228e-14  3.31537165626e-14  3.05211269487e-14  1.83268069446e-14  3.50732529729e-14  4.45312177796e-14  1.30233002573e-14  3.25156164076e-14  3.96383874051e-15  4.48993180167e-15  1.78258169923e-14  1.89739085066e-14  9.32217567876e-15  2.51643947342e-14  4.07358476074e-15  1.60779768297e-14  1.11477477219e-15  2.16149512766e-14  1.54492307996e-14  2.72721099236e-14  7.77273686266e-15  3.03052083124e-14  2.04327830763e-14  3.0109692768e-14  1.51338506322e-14  1.68599586692e-14  1.20376056485e-14  1.94776067397e-14  3.80451130209e-14  1.86668972502e-14  2.08837683509e-14  1.48803607768e-14 -1.36529237889e-14 -7.00554997535e-16  2.80773404368e-14  1.6392419004e-14  2.16696543219e-14  2.36089071449e-14  2.56776895439e-14  2.83686712535e-14  1.53480936081e-14  3.27449991604e-14  5.22031537293e-15  1.70535496904e-14  1.69398838828e-14  1.21771747628e-14  4.09317716e-14  3.41858532038e-14  2.51389831883e-14  1.73731426364e-14  1.63375519444e-14  1.03917799622e-14  3.22486600402e-14  6.24211281966e-15
 2.02253020292e-14  2.72930943263e-14  2.74267425672e-14  2.45221380962e-14  2.91864523191e-14  1.79584169342e-14  1.33252873011e-15  3.96345773361e-14  5.44673124117e-14  5.07953013451e-14  6.76153387136e-14  6.50386122095e-14  1.05668935111e-13  1.00851791664e-13  1.10401640523e-13  1.69530578334e-13  2.51354544195e-13  3.18855058518e-13  4.59361218058e-13  6.61553332254e-13  9.85686625168e-13  1.58331503226e-12  2.81434855909e-12  6.66904817155e-12  2.61984021994e-11  6.65145643199e-12  2.78094327356e-12  1.55836488125e-12  9.82701127404e-13  6.52862941579e-13  4.37124209433e-13  3.18284453683e-13  2.24737682041e-13  1.75204769764e-13  1.30754549404e-13  1.11511529841e-13  1.04965427762e-13  9.52681828398e-14  5.35892683865e-14  5.45109667728e-14  4.76968252336e-14  5.19324262157e-14  5.13179339971e-14  3.32395969866e-14  2.7925998585e-14  2.28602392647e-14  3.18185632322e-14  3.44321396627e-14  2.45783296677e-14  3.90644473297e-16  1.78919458612e-14  9.68414174884e-15  3.42123770254e-15  2.25249705148e-14  8.41450684741e-15  2.56008179589e-14  3.15141237016e-14  2.25162732601e-14  1.43610493846e-14  1.88759273548e-14  2.72647085396e-14  2.33815650519e-14  1.59882430549e-15  2.94922311317e-14  2.79046738034e-14  1.78427178985e-14  3.62207913079e-14  3.48031203643e-14  4.00306599088e-14  4.15659573269e-14  3.86065177857e-14  4.27617160621e-14  4.20360968861e-14  3.01423602844e-14  1.61020710108e-14  2.75442552086e-14  1.4242229905e-14  3.76267493162e-14  2.89326863007e-14  2.81282267433e-14 -1.47786226291e-15  2.26363261208e-14  2.4007802911e-14  3.9249978714e-14  1.92715944834e-14  2.73054508852e-14  4.06610438914e-14  3.30182173771e-14  3.56820631194e-14  3.80490869931e-14  1.91738620225e-14  4.20972713674e-14  3.46727381811e-14  1.57372309399e-14  5.47739971668e-14  3.28901873004e-14
 1.79485769564e-14  1.34766299258e-14  1.38555012169e-14  1.62236877292e-14  1.71641974385e-14  1.81496016764e-14  2.04123309394e-14  3.43775925782e-14  5.20785770374e-14  2.72220560148e-14  6.72922446187e-14  4.85720609373e-14  6.3799117933e-14  6.72048947756e-14  1.06559308928e-13  1.27281260107e-13  1.68722097048e-13  2.23076421422e-13  3.27968930122e-13  4.7150077804e-13  6.4117998029e-13  9.93578363778e-13  1.56482958758e-12  2.80504327687e-12  6.65145643199e-12  2.61441696338e-11  6.65811008773e-12  2.77651835084e-12  1.55975282506e-12  9.74456922782e-13  6.66501712456e-13  4.62145023411e-13  3.16107014786e-13  2.28267276659e-13  1.84778643656e-13  1.44355532578e-13  1.11799093985e-13  9.84553565254e-14  6.31812820577e-14  5.83191669861e-14  5.09225617339e-14  4.68871534573e-14  1.51034602597e-14  2.84767796737e-14  1.68454974148e-14  2.97628690781e-14  3.0275397783e-14  3.59507549497e-14  3.91834982043e-14  3.08000796213e-14  3.15805632307e-15  2.40257481556e-14  2.37242678432e-14  2.72867452905e-14  1.49816890952e-14  2.68389499549e-14  3.87666249771e-14  3.83525920619e-14  1.38147199907e-14  2.89519858886e-14  2.70114359344e-14  2.75387542925e-14  3.87270472148e-14  1.57704614153e-14  3.25390231132e-14  1.894705053e-14  1.86455529362e-14 -1.49486426072e-15  3.85440053827e-14  2.55570618648e-14  3.59934660692e-14  3.51169936634e-14  5.14850330258e-14  3.40906120634e-14  2.31176686454e-14  1.94851675992e-14  1.43635661292e-14  1.99575189832e-14  1.82147184481e-14  4.22385751173e-15  1.63039231462e-14  2.50263339282e-14 -3.09746192699e-15  3.1570821625e-14  3.51415288581e-14  2.62943570535e-14  1.55728258824e-14  2.63574810108e-14  1.85674051867e-14  1.8865910221e-14 -3.11525607774e-15  2.90126749785e-14  1.03794315119e-14  2.67817046866e-14  4.0587286103e-14  1.26195401001e-14
 5.16874292513e-15  3.38409696569e-14  3.18037287801e-14  1.98360709408e-14  1.4574354659e-14  2.16763371387e-14  4.47355986832e-14  4.4252135606e-14  2.48028319868e-14  6.56699047597e-14  4.92917305604e-14  4.70114077592e-14  6.53854363798e-14  8.15916273945e-14  9.61464953928e-14  1.03678332818e-13  1.28040471693e-13  1.80999055767e-13  2.56574791539e-13  3.49450209083e-13  4.48016672228e-13  6.64420348376e-13  9.79164602838e-13  1.57250272376e-12  2.78094327356e-12  6.65811008773e-12  2.61570049764e-11  6.66959263946e-12  2.79901341137e-12  1.561254689e-12  9.72531650646e-13  6.54024814569e-13  4.54954405501e-13  3.32015042661e-13  2.33633120716e-13  1.73930993277e-13  1.47495993019e-13  1.09656538027e-13  9.42184391244e-14  6.26600904947e-14  4.93454686294e-14  6.06050544447e-14  3.85711144306e-14  4.50677185968e-14  2.57811805588e-14  1.74980924453e-14  1.1555417387e-14  3.44510610048e-14  4.12075227799e-14  3.06028321745e-14 -1.04372739816e-14  1.2336674951e-14  2.32268808621e-14  1.90262405895e-14  4.40782620611e-15  7.93858799411e-15  2.99754142138e-14  7.07252600531e-15  2.73567153816e-14  2.09053303007e-14  2.29773004258e-14  2.25262342686e-14  2.96761905423e-14  2.21194826718e-14  2.27219204987e-14  1.50268864095e-14  2.27621567512e-14  2.75514113947e-14  2.48303086379e-14  1.82586529681e-14  1.6633728716e-14  6.81645869653e-15  3.64558649879e-14  4.75752262822e-15  3.6589064434e-15  1.10410386101e-14  1.39966365606e-14  1.35881774363e-14  1.93334532371e-14  2.29942006182e-14  1.48652556267e-14  3.63695441369e-14  2.46516594526e-14  3.99949356959e-14  3.5846045568e-14  4.04618016635e-14  1.19361178801e-14  1.83907212837e-14  2.28745774753e-14  4.33914582052e-14  7.40123745208e-15  1.39010208493e-14 -7.28861552225e-15  2.8936521906e-14  2.3339554914e-14 -7.37398807302e-16
 2.12711888804e-14  1.51959862804e-15  2.04375432393e-14  2.92347551298e-14  3.1942882212e-14  2.12966906998e-14  2.02987536782e-14  5.32912893648e-14  3.66841745668e-14  3.7722703454e-14  4.37520978154e-14  5.17944442946e-14  5.59404449725e-14  5.55469403481e-14  4.76669327585e-14  6.52396070047e-14  9.43237378768e-14  1.37803681726e-13  1.6718501706e-13  2.56604764906e-13  3.32371800088e-13  4.63478602978e-13  6.50850362658e-13  9.8946313492e-13  1.55836488125e-12  2.77651835084e-12  6.66959263946e-12  2.61551105416e-11  6.66520575284e-12  2.78096447147e-12  1.53689472857e-12  9.54826326474e-13  6.55646958783e-13  4.52658661028e-13  3.14316335194e-13  2.15482737441e-13  1.53007320199e-13  1.33558475567e-13  9.89874881806e-14  9.48275409359e-14  6.23780947161e-14  7.14957432708e-14  5.60782920103e-14  5.57299940343e-14  3.92561361979e-14  3.28496933954e-14  4.49294110255e-14  3.54343319537e-14  6.11531757588e-14  3.34469456772e-14  2.86898513624e-14  2.23171503403e-14  2.45690507952e-14  2.21582656722e-14  3.27000550048e-14  1.28474995098e-14  6.82997361623e-15  3.45135125879e-14  5.22433375795e-14  4.10769316395e-14  3.45913503872e-14  3.35675263554e-14 -2.11180005697e-15  2.6052821827e-14  4.43756560082e-15  1.36245745635e-14  2.86622918143e-14  4.3209848065e-14  3.64927866917e-14  4.08891085634e-14  3.84651913347e-14  1.71385486849e-14  7.71141978329e-15  2.09929531135e-14  1.24858068258e-14  1.79058864927e-14  8.81182287556e-15 -9.82588992444e-16  1.85325874357e-14  8.55677799199e-15  7.55479542628e-15  2.65001144799e-14  5.79753060506e-14  5.54896988711e-14  3.37983346979e-14  4.24949488122e-14  3.22441863331e-14  1.25199628396e-14  2.23163802223e-14  1.51647201658e-14  5.28570583697e-15  1.98667827038e-14  2.76858426287e-14  4.15782442411e-15  2.05852202162e-14  1.62418633182e-14
 2.05713813849e-14  2.40087346352e-14  3.24748349808e-14  4.22268451582e-14  1.14383634246e-14  2.89349434506e-15  3.25981232669e-14  4.65176584339e-14  4.35074208996e-14  2.42621893543e-14  3.83623586206e-14  4.36053588519e-14  3.27607278557e-14  3.70442037849e-14  4.57067793062e-14  5.82954855215e-14  5.45809961129e-14  1.19022351755e-13  1.35346242361e-13  2.15525230932e-13  2.45344544795e-13  3.33732272934e-13  4.54930385819e-13  6.59579071525e-13  9.82701127404e-13  1.55975282506e-12  2.79901341137e-12  6.66520575284e-12  2.6201193738e-11  6.66171817616e-12  2.78000364313e-12  1.54295563932e-12  9.82740557492e-13  6.46434785519e-13  4.64195178053e-13  3.20814291253e-13  2.28463386178e-13  1.53460583703e-13  1.18823986466e-13  8.52384123305e-14  8.35435920675e-14  7.16892011454e-14  5.4202063387e-14  5.39111693278e-14  4.31003620661e-14  5.02058478069e-14  4.42766831283e-14  2.96863290303e-14  3.74109812218e-14  2.6440209199e-14  1.248048619e-14  2.41334243808e-14  3.74535719456e-14  5.31240020109e-14  4.16448349088e-14  4.87370665129e-14  3.5508489983e-14  2.25162311504e-14  4.41242783308e-14  2.9088375033e-14  1.96922915782e-14  3.36511983915e-14  3.2789185177e-14  3.61807889214e-14  3.764330292e-14  4.77138647776e-14  2.25004283934e-14  2.72713276029e-14  3.3236740322e-14  3.21265091294e-14  3.58846657345e-14  2.44556317096e-14  1.97667318467e-14  2.65085778153e-14  3.31108883021e-14  3.46194109499e-14  2.80140157104e-14  4.46609161617e-14  2.39712951695e-14  1.64981396265e-14  3.90006732399e-14  1.6738511318e-14  4.48749958316e-14  2.7325174719e-14  1.88822158202e-14  2.35778246841e-14  3.45926298116e-14  2.96510775873e-14  1.68492284962e-14  2.8949585955e-14  1.73206068889e-14  2.60141714618e-14  3.49521524794e-14  3.62219426065e-14  3.20630028794e-14  3.7612639541e-14
 2.26847125618e-14  1.93143689545e-14  4.86638928255e-14  5.27841245787e-14  3.53441237969e-14  3.31332629067e-14  3.76629443778e-14  7.02767881115e-14  2.64280228954e-14  2.60339831452e-14  7.75371054808e-15  3.01047230124e-14  4.63187063162e-14  4.99458661838e-14  3.91879965618e-14  4.71940859211e-14  7.14381514072e-14  9.73364608028e-14  1.06881424989e-13  1.53086125101e-13  1.93155160145e-13  2.32544893129e-13  3.44759305386e-13  4.6857470352e-13  6.52862941579e-13  9.74456922782e-13  1.561254689e-12  2.78096447147e-12  6.66171817616e-12  2.6108178716e-11  6.65568005989e-12  2.78401569595e-12  1.55828603989e-12  9.71110512563e-13  6.51564031587e-13  4.45381013509e-13  3.10988315969e-13  2.33661166601e-13  1.65154106719e-13  1.18863661881e-13  1.08935723454e-13  8.06608952781e-14  5.01357336723e-14  5.42489383609e-14  5.49899118828e-14  5.87073538672e-14  4.87713224034e-14  4.72399768838e-14  2.61685739692e-14  3.96966123763e-14  1.96696596222e-14  1.5980978932e-14  3.90681374516e-14  3.79127348661e-14  5.13262456181e-14  3.25381736615e-14  3.9891551118e-14  4.09778959502e-14  5.12200948018e-14  2.74114887199e-14  1.70567506495e-14  2.05823472608e-14  3.42144610014e-14  1.54928345523e-14  4.90233580231e-14  5.37703792573e-14  1.94530703288e-14  2.46424981522e-14  8.01483651455e-15  3.57080361378e-14  2.26623980502e-14  2.29558315515e-14  9.30617913328e-15  5.62335908375e-15  1.07601784866e-14  2.08085053973e-14  2.06992298335e-14  5.55327114306e-14  8.6524153226e-15  1.57904545946e-14  1.59520348536e-14  9.18650154413e-15  1.38247156205e-14  3.30806240789e-14  3.20967941007e-14  2.33188582048e-14  1.72318958356e-14  2.66002613216e-14  1.77432612593e-14  2.01131419969e-14  2.03161575739e-14  1.82347072204e-14  3.13107452577e-14  4.13617464406e-14  1.43798958958e-14  3.23092650532e-14
 2.48053648976e-14  7.8492750844e-16  5.361323708e-14  3.68953546454e-14  4.24794374489e-14  4.54256509584e-14  5.3474720468e-14  2.90927439483e-14  1.63089231013e-14  2.85201528937e-14  2.99402861569e-15  2.92518550787e-14  3.37805874437e-14  4.06566486148e-14  3.11108903355e-14  5.81603984514e-14  6.41089863819e-14  7.168993142e-14  7.81501948006e-14  1.03246522629e-13  1.29162851027e-13  1.88085405051e-13  2.26952483513e-13  3.36361387504e-13  4.37124209433e-13  6.66501712456e-13  9.72531650646e-13  1.53689472857e-12  2.78000364313e-12  6.65568005989e-12  2.61965117827e-11  6.67736469391e-12  2.81685287796e-12  1.5406383501e-12  9.70607382058e-13  6.48790970291e-13  4.3721464544e-13  2.98277752475e-13  2.39487865742e-13  1.9540355378e-13  1.43898293474e-13  9.63679179035e-14  8.23019234906e-14  8.04190231745e-14  5.86950953626e-14  5.23840700253e-14  4.54428268328e-14  4.38654769422e-14  3.30195625356e-14  1.89007652208e-14  2.99692664835e-14  2.51892121373e-14  1.51046961395e-14  3.04447919244e-14  2.49280438603e-14  2.69241321617e-14  2.97878660294e-14  2.2004200821e-14  3.07731940579e-14  2.65881216268e-14  3.65315966717e-14  3.90229286642e-14  4.86369390308e-14  4.51488258787e-14  4.09883199709e-14  1.93833025608e-14  2.74277983799e-14  2.40336336622e-14  2.61414098947e-14  4.84806696049e-14  3.96328015654e-14  3.62979597584e-14  3.19524699724e-14  2.77861367328e-14  3.03918224502e-14  2.64223782034e-14  3.35303196564e-14  3.09030698795e-14  2.34641316752e-14  1.21044728966e-14  3.18087385765e-14  3.93132867895e-14  4.5739974018e-14  4.28254740087e-14  3.42466653408e-14  9.99900235228e-15  3.20773985636e-14  1.62111185757e-14  3.25876546188e-14  2.05075714553e-14  2.35089095666e-14  2.93486090701e-14  1.56809555979e-14  2.48158681604e-14  2.86710602062e-14  1.86326893136e-14
 3.54224048669e-14  3.78314375245e-14  5.81925082379e-14  4.91744300773e-14  3.70718582382e-14  1.25103436819e-14  2.66444736385e-14  4.8645292208e-14  2.75343001983e-14  2.5501648112e-14  2.18019907348e-14  3.98452944319e-14  3.58419993338e-14  3.54690400229e-14  2.63047511123e-14  1.99315927581e-14  2.5806649185e-14  6.2651760782e-14  7.74120385796e-14  8.64721740344e-14  1.04569945789e-13  1.37125685844e-13  1.770538709e-13  2.29258385614e-13  3.18284453683e-13  4.62145023411e-13  6.54024814569e-13  9.54826326474e-13  1.54295563932e-12  2.78401569595e-12  6.67736469391e-12  2.62449065207e-11  6.67238911607e-12  2.79377962048e-12  1.54618542317e-12  9.70006057313e-13  6.23908576805e-13  4.42616949397e-13  3.36827994665e-13  2.31726773729e-13  1.82657201221e-13  1.44882567677e-13  1.27460346475e-13  9.31331563465e-14  8.26722585426e-14  6.03958617817e-14  6.28681582863e-14  2.68846192861e-14  2.45681410943e-14  3.19338437237e-14  2.38005857924e-14  3.59823303774e-14  1.74398267218e-14  4.25930796252e-14  2.62907250444e-14  2.61481376345e-14  2.23463461897e-14  2.68996137638e-14  2.77610339799e-14  3.319247902e-14  9.06542181142e-15  2.23384497882e-14  5.25698624626e-14  6.49354499955e-14  3.64872617213e-14  4.12240696815e-14  3.33115408473e-14  2.99644330518e-14  3.72694920433e-14  2.85750498306e-14  2.69105656058e-14  3.72452980662e-14  2.43112716733e-14  2.62418454853e-14  2.93797342252e-14  2.95292568182e-14  4.13835444672e-14  4.66347972609e-14  3.26352875729e-14  1.3475440473e-14  2.14582429959e-14  5.52776990716e-14  5.04636508341e-14  4.76386493293e-14  1.49021577644e-14  3.80470598408e-14  4.30589740746e-14  1.98676118624e-14  2.93843202987e-14  2.53068334436e-14  2.46302883326e-14  2.71996769839e-14  3.28173313429e-14  2.61544769829e-14  1.96019827229e-14  1.88496651766e-14
 1.05801267805e-14  3.28624423286e-14  3.45469300616e-14  4.35193042901e-14  4.25460013513e-14  2.8487369504e-14  1.83938404645e-14  3.32720390824e-14  2.62934269481e-14  2.54458496252e-14  3.20313124795e-14  5.47960924137e-14  4.47135118733e-14  2.89728468727e-14  2.23015920327e-14  2.63934765796e-14  3.57865721873e-14  4.42561587877e-14  4.88339347144e-14  8.56810286535e-14  8.08007094258e-14  1.12624495617e-13  1.21426221233e-13  1.90271847295e-13  2.24737682041e-13  3.16107014786e-13  4.54954405501e-13  6.55646958783e-13  9.82740557492e-13  1.55828603989e-12  2.81685287796e-12  6.67238911607e-12  2.61514770742e-11  6.64593106212e-12  2.79496044964e-12  1.55665925981e-12  9.55556819893e-13  6.47512827402e-13  4.54902192521e-13  3.07062235789e-13  2.61921929512e-13  1.95133736027e-13  1.48714287979e-13  1.06424763748e-13  1.00686643065e-13  7.68126459982e-14  5.5077270137e-14  5.68479708209e-14  6.43877642492e-14  4.14649758131e-14  2.90146172545e-14  6.13520793879e-14  4.18242271081e-14  4.12794060248e-14  3.28761945847e-14  3.42024028212e-14  3.44715583196e-15  2.90869897108e-14  3.44437515899e-14  4.81302919728e-14  4.59088496363e-14  3.99098829179e-14  4.6681790218e-14  4.5131593652e-14  2.88702138336e-14  8.88892275367e-15  3.63581540615e-14  1.7535163981e-14  3.24268338666e-14  3.50016283947e-14  3.11980712361e-14  2.97480354715e-14  1.82533899168e-14  3.07380548308e-14  2.37837482851e-14  2.01494233186e-14  1.15816970395e-14  1.40317283681e-14  3.08038823935e-14  1.74151244659e-14  1.33896241111e-14  2.93642013512e-14  3.99611663517e-14  2.31123736233e-14  2.61118774382e-14  3.22191417477e-14  2.5715949541e-14  1.78862941344e-14  3.19388608735e-14  2.55112538621e-14  3.32103522919e-14  4.41640506659e-14  2.78443851622e-15  2.13834375905e-14  1.71170568702e-14  1.68053397539e-14
 3.34177357455e-14  3.97348581185e-14  4.15761116312e-14  1.91563460002e-14  2.97877650951e-14  1.11075691482e-14  6.45583984127e-15  5.21444998424e-14  2.50778076172e-14  2.1499010387e-14  1.67115468061e-14  1.97737539946e-14  3.22629474365e-14  3.2158446182e-14  4.73837711033e-14  6.24899179954e-14  3.89505767662e-14  3.77894277835e-14  6.01885231575e-14  6.36363487463e-14  7.39332116291e-14  7.33875304974e-14  9.04872358423e-14  1.32507088916e-13  1.75204769764e-13  2.28267276659e-13  3.32015042661e-13  4.52658661028e-13  6.46434785519e-13  9.71110512563e-13  1.5406383501e-12  2.79377962048e-12  6.64593106212e-12  2.6143807418e-11  6.6515832854e-12  2.78691948743e-12  1.54558603973e-12  9.71003527081e-13  6.54122577544e-13  4.33980393387e-13  3.12903582559e-13  2.26599720125e-13  1.78574355001e-13  1.27692383882e-13  1.24207483525e-13  8.50155400053e-14  6.80260466162e-14  6.61470536523e-14  4.27196671611e-14  5.57364308116e-14  4.19080679096e-14  3.51227156475e-14  3.29835995406e-14  2.00022073397e-14  2.60345295103e-14  5.020930809e-14  1.75820681491e-14  1.96469442768e-14  3.15187776019e-14  4.23871625501e-14  2.14904705316e-14  3.62098122236e-14  2.69761697619e-14  4.4969310718e-14  3.46031052655e-14  1.11987987519e-14  2.30140208369e-14 -1.65059270119e-14  1.39743137597e-14  1.27965847146e-14  2.51494771034e-14  3.33832436005e-14  1.02440896125e-14  3.09262603003e-14  1.97800995496e-14  1.29372365148e-14  2.68746030141e-14  3.09948382574e-14  2.88367028474e-14  2.05105571087e-14  2.81517708076e-14  1.84273892108e-14  3.84023339921e-14  2.38959133847e-14  2.93736820023e-14  2.16842634553e-14  4.55227615925e-14  1.95653524222e-14  3.74275504282e-14  4.14070894435e-14  3.80565387838e-14  2.55553085822e-14  1.5720065607e-14  1.14097697203e-14  9.3424293035e-16  1.50017239568e-14
 1.74675656289e-14  1.54024768827e-14  2.25530503051e-14  1.75294485057e-14  4.07714042973e-14  2.12634218866e-14  1.46309396604e-14  3.39931613298e-14  2.39866626681e-14  4.59659957756e-14  1.83837415648e-14  2.69517941717e-14  1.98567731254e-14  3.55763040568e-14  2.47015914897e-14  3.45752402144e-14  2.12005609836e-14  1.68942400943e-14  4.11386943007e-14  4.32020260196e-14  5.62342347903e-14  4.70130980705e-14  8.09863245963e-14  1.00110964042e-13  1.30754549404e-13  1.84778643656e-13  2.33633120716e-13  3.14316335194e-13  4.64195178053e-13  6.51564031587e-13  9.70607382058e-13  1.54618542317e-12  2.79496044964e-12  6.6515832854e-12  2.61636610001e-11  6.67273198548e-12  2.81035479395e-12  1.56950226199e-12  9.90851457258e-13  6.62232488476e-13  4.57723525144e-13  3.14465224296e-13  2.50739598671e-13  1.69949672199e-13  1.36050178644e-13  9.07782520807e-14  7.89324908109e-14  6.35147642113e-14  3.87156290783e-14  3.82775377199e-14  3.05880285265e-14  1.53143073462e-14  4.73785655084e-14  4.04209576357e-14  4.10252254113e-14  3.18595896645e-14  3.22040661474e-14  1.94566646633e-14  3.04900092553e-14  3.82317091839e-14  1.27664886002e-14  2.13641350761e-14  2.0903562038e-14  1.27701802352e-14  4.35626611868e-14  3.01374763908e-14  7.44510031239e-15  3.64488248283e-14  2.84293434952e-14  3.85637438461e-14  2.36046588846e-14  3.18515893511e-14  3.1949870849e-14  4.17549858724e-14  2.7594171445e-14  2.83099230274e-14  1.6034728263e-14  1.06307807363e-14  1.8123456629e-14  3.25401979934e-14  2.55111144809e-14  3.42146895197e-14  3.36272581307e-14  3.31368676086e-14  4.40802577648e-14  4.81277304908e-15  3.33292589023e-14  4.33445009362e-14  1.87359043121e-14  3.95358862231e-14  7.66087232323e-15  2.96079222707e-14  3.55705299838e-14  1.70352700389e-14  2.13999329145e-14  3.95904040014e-14
 1.98677576184e-14  2.27255038043e-14  2.03447995059e-14  1.10840773724e-14  3.21815974559e-14  2.88131827687e-14  3.33333681716e-14  4.53788226046e-14  3.1419479456e-14  4.3431578867e-14  1.91697098346e-14  4.17359456841e-14  1.13846009193e-14  2.95725254514e-14  2.61613789474e-14  5.39389813798e-14  3.93098129244e-14  1.1458556948e-14  3.81702083895e-14  1.64459951161e-14  5.77008888739e-14  5.24100298987e-14  6.39662694181e-14  7.18015628495e-14  1.11511529841e-13  1.44355532578e-13  1.73930993277e-13  2.15482737441e-13  3.20814291253e-13  4.45381013509e-13  6.48790970291e-13  9.70006057313e-13  1.55665925981e-12  2.78691948743e-12  6.67273198548e-12  2.61736298575e-11  6.66360939523e-12  2.79708065971e-12  1.57255577833e-12  9.86682040099e-13  6.44108266229e-13  4.22041553477e-13  3.07848391176e-13  2.53689106293e-13  1.86279702455e-13  1.20050635114e-13  1.21002319761e-13  9.98007457547e-14  7.27531302987e-14  4.21859380133e-14  6.73330132591e-14  4.91439161257e-14  4.81643118033e-14  4.06008573232e-14  2.26024877213e-14  2.83491890841e-14  1.34430305719e-14  1.39621663e-14  2.71939356341e-14  3.57894182694e-14  2.66957450071e-14  3.02251358106e-14  2.00095463853e-15  1.10618856013e-14  2.44193344675e-14  1.87938115552e-14  3.63643366436e-14  1.96966537212e-14  3.91096941988e-14  4.11293716971e-14  3.47152225946e-14  3.43729296582e-14  1.97895012584e-14  1.97114334641e-14  1.20560787223e-14  2.20513055239e-14  2.24516590611e-14  2.10961542214e-14  3.02244471027e-14  1.78614928889e-14  2.95215637216e-14  3.12623356092e-14  2.17594072491e-14  3.1901716249e-14  3.27702138161e-14  4.1187781131e-14  3.48800878246e-14  4.71246577326e-14  4.23294850077e-14  3.23838205502e-14  2.68699373047e-14  2.14799485107e-14  4.40699803925e-14  3.22264564549e-14  2.31815252561e-14  2.70453139055e-14
 2.21907774146e-14  2.13342309493e-14  1.96442965411e-14  1.50660786628e-14  2.14780790761e-14  4.07506096375e-14  2.61504717396e-14  3.47546564316e-14  3.77649375593e-14  2.78826259977e-14  2.27612946981e-14  3.55974099899e-14  3.34348436055e-14  2.75917666396e-14  3.5596098406e-14  3.41026958053e-14  5.55573740501e-14  1.95988323782e-14  1.69126549108e-14  3.01245141936e-14  4.20274260683e-14  5.34749812273e-14  5.47206105101e-14  8.26934820736e-14  1.04965427762e-13  1.11799093985e-13  1.47495993019e-13  1.53007320199e-13  2.28463386178e-13  3.10988315969e-13  4.3721464544e-13  6.23908576805e-13  9.55556819893e-13  1.54558603973e-12  2.81035479395e-12  6.66360939523e-12  2.61870686706e-11  6.66769909835e-12  2.81535965475e-12  1.57456588924e-12  9.79440375981e-13  6.50680095716e-13  4.60031622121e-13  3.33712414249e-13  2.29938973259e-13  1.90155307183e-13  1.37948835221e-13  1.1354471846e-13  1.02513008362e-13  1.01971008794e-13  5.57069263083e-14  6.31584236152e-14  6.4026416383e-14  3.25239997975e-14  3.42595490242e-14  3.47277515969e-14  2.31673937953e-14  4.64546586221e-14  2.03804321454e-14  3.73545425713e-14  1.91527025956e-14  2.34367000752e-14  2.91531962248e-14  4.06497329128e-14  2.4009612604e-14  3.65267278871e-14  3.28335938947e-14  1.29360964936e-14  4.66970445799e-14  2.59426289163e-14  3.02090852618e-14  4.69447435819e-14  4.57995540828e-14  3.25370028913e-14  1.20556769217e-14  1.73859564545e-14  4.26848347327e-14  1.1234747902e-14  1.41815865305e-14  1.49662916639e-14  6.45281580399e-15  2.19867592502e-14  3.27481059291e-14  2.28320016186e-14  1.69312590149e-14  3.16178924526e-14  5.56123707268e-14  4.08467878411e-14  3.65680174926e-14  3.51415072179e-14  3.49052326383e-14  1.53571882926e-14  4.130153967e-14  6.0262339446e-14  2.85996131871e-14  2.82876957959e-14
 1.84383143756e-14  3.92255447859e-14  2.74900531031e-14  1.40805436639e-14  1.7513730245e-14  1.56438080588e-14  2.62109694315e-14  4.6654596692e-14  4.40158711058e-14  4.27681228382e-14  2.63575790606e-15  4.48654491058e-14  3.0082740944e-14  2.90946627698e-14  3.99792770108e-14  3.18762775543e-14  1.70816536137e-14  1.72119361496e-14  2.80724244853e-14  2.58084611504e-14  3.83103502656e-14  3.86538723552e-14  4.16012224287e-14  3.87285305501e-14  9.52681828398e-14  9.84553565254e-14  1.09656538027e-13  1.33558475567e-13  1.53460583703e-13  2.33661166601e-13  2.98277752475e-13  4.42616949397e-13  6.47512827402e-13  9.71003527081e-13  1.56950226199e-12  2.79708065971e-12  6.66769909835e-12  2.62010578244e-11  6.68885897523e-12  2.83533447106e-12  1.57626221295e-12  1.01216591848e-12  6.7071414571e-13  4.68285863075e-13  3.23953301576e-13  2.43261791785e-13  1.85412354391e-13  1.39460901295e-13  1.11317370416e-13  9.68392251335e-14  6.57491748705e-14  5.86304248451e-14  5.53732589761e-14  3.02358126411e-14  4.7563410901e-14  3.59535194947e-14  3.14470790618e-14  2.20070437994e-14  1.9612458394e-14  3.25111043384e-14  1.80909426045e-14  1.75914842348e-14  1.10805253734e-14  3.69447375741e-14  2.6228405954e-14  1.5262288898e-14  2.46334770484e-14  1.3694188161e-14  2.73444955769e-14  2.56748084668e-15  3.58581688753e-15  3.95657028022e-14  3.78852804455e-14  9.52816824685e-17 -2.60888274729e-15  3.05457766607e-15  2.61923667622e-14  5.56236599109e-16  2.07233059759e-14  1.84880769506e-14  7.8891370147e-15  2.00730368429e-14  3.94718453077e-14  7.37803383663e-15  1.13267509827e-14  1.7795908262e-14  4.13684057583e-14  3.08395886993e-14  2.61953274786e-14  3.86542435706e-14  1.63086124844e-14  2.70182452082e-14  4.55092182876e-14  4.42842827462e-14  2.2857704178e-14  2.71636661917e-14
 2.85807192923e-14  3.36642028067e-14  2.21929661924e-14  4.13722567116e-14  2.7782267937e-14  1.03044296984e-14  2.77434255153e-14  5.05080905573e-14  3.14738720686e-14  3.81559178428e-14  1.45618639794e-14  3.1586798433e-14  2.31185637872e-14  2.12089079923e-14  4.06292551659e-14  1.8513369395e-14  2.61231973269e-14  3.17481108167e-14  2.35789797604e-14  2.43459504875e-14  1.39598058386e-14  2.90464431258e-14  4.29689213608e-14  2.79931107131e-14  5.35892683865e-14  6.31812820577e-14  9.42184391244e-14  9.89874881806e-14  1.18823986466e-13  1.65154106719e-13  2.39487865742e-13  3.36827994665e-13  4.54902192521e-13  6.54122577544e-13  9.90851457258e-13  1.57255577833e-12  2.81535965475e-12  6.68885897523e-12  2.61547269998e-11  6.68907980286e-12  2.80367378188e-12  1.56581642952e-12  9.90141416704e-13  6.65015181988e-13  4.53457924956e-13  3.18665776051e-13  2.44757581793e-13  1.73839085401e-13  1.40141833812e-13  1.13442103535e-13  7.66447802255e-14  5.8538144549e-14  6.09122191591e-14  4.33307249271e-14  2.90102594124e-14  3.6739917998e-14  2.54511104658e-14  2.03761703623e-14  2.36233825916e-14  4.17523874186e-14  3.65781165146e-14  2.8243327081e-14  2.42828134472e-14  2.94302217139e-14  3.5700290343e-14  3.17022416938e-14  2.69477586774e-14  1.20459293111e-15  3.05359979058e-14  2.40619256737e-14  1.15990453247e-14  1.6417245741e-14  2.38825202363e-14  9.31380342895e-15  1.25867891167e-14  1.55929785183e-14  3.11974862279e-14  1.91169188798e-14  2.81285235771e-14  3.09172434234e-14  2.62675553458e-14  4.50163299016e-14  1.20933454795e-14  2.62387264039e-14  4.28660456588e-14  1.90755661767e-14  1.97940988147e-14  2.32073756709e-14  1.21182223129e-14  1.9562221768e-14  9.25530622908e-15  1.53080752388e-14  4.85385537335e-15  1.41050928853e-14  2.65838968104e-14  3.02656514245e-14
 2.39403648331e-14  4.83729156694e-14  2.80368702728e-14  4.87486746743e-14  4.28341370813e-14  3.27755389744e-14  3.78337917712e-14  1.737809487e-14  3.37413487408e-14  4.7700523153e-14  1.71747144511e-14  2.61844310561e-14  3.43777913517e-14  1.36077689972e-14  2.43958100649e-14  1.80743685779e-14  4.01119303783e-14  2.22013249689e-14  1.77346799505e-14  3.62816374962e-14  3.34003660288e-14  4.24078696061e-14  4.0231047222e-14  3.69343053403e-14  5.45109667728e-14  5.83191669861e-14  6.26600904947e-14  9.48275409359e-14  8.52384123305e-14  1.18863661881e-13  1.9540355378e-13  2.31726773729e-13  3.07062235789e-13  4.33980393387e-13  6.62232488476e-13  9.86682040099e-13  1.57456588924e-12  2.83533447106e-12  6.68907980286e-12  2.62362954218e-11  6.69426487507e-12  2.82627351225e-12  1.55510711222e-12  9.82655841231e-13  6.56004305669e-13  4.71929531087e-13  3.22639110063e-13  2.46878063303e-13  1.84593175852e-13  1.25089681633e-13  1.02796692956e-13  7.16307707487e-14  6.31258265288e-14  4.69213639199e-14  3.76751270918e-14  4.11760016013e-14  4.69374869713e-14  4.34424328347e-14  3.75110938811e-14  2.9584522945e-14  3.19646216519e-14  1.61801061896e-14  2.28025464161e-14  3.96363928296e-14  3.85478086733e-14  7.35166229117e-15  1.21143740675e-14  1.82069335512e-14  3.22747277412e-14  2.15798082349e-14  2.9638498019e-14  1.6470551131e-14  1.12316099903e-14  1.00739631952e-14  1.82186773453e-14  4.10605259323e-14  4.59442204065e-14  3.00259269467e-14  1.85371429274e-14  3.91778877292e-14  1.62488167294e-14  2.44607344651e-14  2.7310155046e-14  2.60740124628e-14  4.05740278683e-14  2.11314747036e-14  3.86965212067e-14  2.45473394625e-14  3.13072098035e-14  5.30438644716e-14  2.3801184823e-14  4.15616084343e-14 -2.70657561838e-15  2.01922488783e-14  2.84182974571e-14  3.51081014631e-14
 3.57700485848e-14  3.43384729107e-14  3.1412722371e-14  2.43678483468e-14  4.56882125271e-14  1.78846508829e-14  2.51465385142e-14  2.449723267e-14  3.61784735236e-14  2.49217998259e-14  1.77269405095e-14  3.52993256834e-14  2.14601295699e-14  1.81363393407e-14  4.07158563588e-16  2.43928577355e-14  2.59115867684e-14  4.34406389771e-14  2.18466247358e-14  1.64448300766e-14  3.65382077894e-14  2.46204745546e-14  2.91619966564e-14  4.36922019282e-14  4.76968252336e-14  5.09225617339e-14  4.93454686294e-14  6.23780947161e-14  8.35435920675e-14  1.08935723454e-13  1.43898293474e-13  1.82657201221e-13  2.61921929512e-13  3.12903582559e-13  4.57723525144e-13  6.44108266229e-13  9.79440375981e-13  1.57626221295e-12  2.80367378188e-12  6.69426487507e-12  2.63175164149e-11  6.68084523037e-12  2.83055019175e-12  1.57485884103e-12  9.92767510443e-13  6.72172649058e-13  4.56248333056e-13  3.17874488551e-13  2.39897205382e-13  1.93863849602e-13  1.37369844687e-13  8.68231842044e-14  8.22802056347e-14  5.43222481236e-14  5.31872418122e-14  4.6390443124e-14  5.59743362973e-14  4.30306222423e-14  3.86089445586e-14  1.22041410053e-14  1.3791384613e-14  2.50504974005e-14  3.37917874521e-14  3.63945014702e-14  2.5756108807e-14  5.32009556339e-15  3.09707024195e-14  2.71526600082e-14  3.32436842929e-14  3.37565522826e-14  4.07711142072e-14  5.56199632558e-14  3.38040815537e-14  2.51410458393e-14  3.21223719147e-14  2.71659302174e-14  4.43184201621e-14  1.35561485781e-14  2.75389619423e-14  2.649607024e-14  2.33184042561e-14  8.31874736003e-15  8.31772686767e-15  2.51482597641e-14  2.15989007247e-14  3.90839530175e-14  2.45769768017e-14  3.7908726334e-14  1.90564080193e-14  3.25106469888e-14  2.52491326542e-14  1.67488298966e-14  1.90783168082e-14  2.97260407781e-14  2.9049626212e-14  3.70451752385e-14
 1.23157726667e-14  1.42868633481e-14  1.21336139049e-14  8.55432431932e-15  3.53285614137e-14  3.49916890537e-14  2.16739638064e-14  2.28465424077e-14  3.52557172295e-14  2.71448823271e-14  1.51916372355e-14  1.16137263531e-14  3.76746567309e-14  1.2009501376e-14 -5.23374137351e-15  1.70034433556e-14  3.31909366952e-14  4.23925831383e-14  2.4770105809e-14  3.47104407293e-14  2.71267559068e-14  3.95441344428e-14  4.40657984976e-14  4.41805363246e-14  5.19324262157e-14  4.68871534573e-14  6.06050544447e-14  7.14957432708e-14  7.16892011454e-14  8.06608952781e-14  9.63679179035e-14  1.44882567677e-13  1.95133736027e-13  2.26599720125e-13  3.14465224296e-13  4.22041553477e-13  6.50680095716e-13  1.01216591848e-12  1.56581642952e-12  2.82627351225e-12  6.68084523037e-12  2.61762327379e-11  6.66983183054e-12  2.7925342969e-12  1.5608955743e-12  9.66620321064e-13  6.36190551009e-13  4.38824649828e-13  3.22419042529e-13  2.48072419727e-13  1.91879461739e-13  1.34115669151e-13  9.33752034539e-14  8.30365694615e-14  5.2767673476e-14  5.03987762601e-14  4.54588560394e-14  3.2319788389e-14  2.24780108194e-14  4.60161114809e-14  2.65134436913e-14  2.70083283414e-14  1.62553444757e-14  2.70275635954e-14  2.93955888171e-14  1.97290813959e-14  3.47925458678e-14  3.00936095513e-14  1.12294441244e-14  1.65066980683e-14  4.30226637066e-14  3.78979505129e-14  3.84663287512e-14  3.66328086828e-14  1.80002355943e-14  2.29450711942e-14  3.34710589729e-14  2.51829273754e-14  3.65909758581e-14  3.15942754283e-14  2.75912254965e-14  3.21905265547e-14  1.12464756462e-14  5.60506033761e-14  3.06421050681e-14  4.51208932759e-14  1.46062905002e-14  1.68073588892e-14  1.90465644562e-15  3.15026327614e-14  1.22326015824e-14  2.76985275093e-14  2.20056574589e-14  3.53276601036e-14  4.00403452991e-14  3.99145607631e-14
 3.11720660661e-14  3.72058442441e-14  4.0828949849e-14  1.69617412413e-14  1.95353484292e-14  1.3764548769e-14  1.02542635967e-14  1.12892819736e-14  1.04197024251e-14  2.06636869188e-14  1.21007227688e-14  2.52467122212e-14  1.76936602202e-14  8.20975003693e-15  1.19844138231e-14  1.1871890635e-14  2.41940800997e-14  4.92879631453e-14  2.78599028673e-14  2.34910162663e-14  3.59123761436e-14  2.22198349656e-14  4.65159186305e-14  3.30951499228e-14  5.13179339971e-14  1.51034602597e-14  3.85711144306e-14  5.60782920103e-14  5.4202063387e-14  5.01357336723e-14  8.23019234906e-14  1.27460346475e-13  1.48714287979e-13  1.78574355001e-13  2.50739598671e-13  3.07848391176e-13  4.60031622121e-13  6.7071414571e-13  9.90141416704e-13  1.55510711222e-12  2.83055019175e-12  6.66983183054e-12  2.61872545272e-11  6.6674580238e-12  2.81621454954e-12  1.55715253715e-12  9.92178447878e-13  6.51521806141e-13  4.54430854978e-13  3.32757142507e-13  2.45891898099e-13  1.87752364e-13  1.39711660432e-13  9.32945811755e-14  7.722284323e-14  7.35673959231e-14  7.87157142671e-14  4.51088723184e-14  4.45302191007e-14  3.87719897288e-14  1.72710725345e-14  1.94353196959e-14  1.19207068997e-14  3.15913456227e-14  3.90164699023e-14  2.31728816736e-14  4.1718790168e-14  3.23191062285e-14 -1.77439037014e-15  2.81818618463e-14  2.9419668038e-14  3.49039652755e-14  8.59340982251e-15  3.49724294501e-14  1.97255360229e-14  2.80177176882e-14  3.33909420647e-14  1.76887149122e-14  3.54573223453e-14  3.12298436534e-14  3.00417577817e-14  1.60075690563e-14  2.20439071427e-14  1.96642647998e-14  3.11088493344e-14  2.4609575779e-14  1.6565077442e-14  2.03384988705e-14  1.09804642883e-14  3.0000584578e-14  2.05674020694e-14  1.65854212455e-14  2.1256583163e-14  1.36849345273e-14  2.0206907005e-14  2.58013382013e-14
-4.046771648e-15  3.19214432378e-14  2.67722801628e-14  1.83905975673e-14  3.3760067547e-14  2.7929396144e-14  1.70019893963e-14  2.38357372808e-14  2.66023019149e-14  4.49991695191e-14  4.05345403052e-14  3.98664600937e-14  4.98666706291e-14  2.83107915237e-14  3.22269195167e-14  3.89700501127e-14  1.60925060132e-14  3.45911994812e-14  3.6887724203e-14  4.42105987514e-14  4.21351158161e-14  3.11805044617e-14  5.583207597e-14  3.31537165626e-14  3.32395969866e-14  2.84767796737e-14  4.50677185968e-14  5.57299940343e-14  5.39111693278e-14  5.42489383609e-14  8.04190231745e-14  9.31331563465e-14  1.06424763748e-13  1.27692383882e-13  1.69949672199e-13  2.53689106293e-13  3.33712414249e-13  4.68285863075e-13  6.65015181988e-13  9.82655841231e-13  1.57485884103e-12  2.7925342969e-12  6.6674580238e-12  2.61637875922e-11  6.66216133345e-12  2.81542870461e-12  1.59142105413e-12  9.82806241756e-13  6.55394604442e-13  4.55740487417e-13  3.12017749568e-13  2.40446931625e-13  1.7291397778e-13  1.53202519122e-13  9.93129001381e-14  7.59680128714e-14  8.17376731383e-14  6.31938930175e-14  3.94848030921e-14  1.31097499486e-14  2.9796133669e-14  1.94152421117e-14  1.28709560358e-14  4.33532348692e-14  5.18926423726e-14  2.70551592191e-14  1.54687345089e-14  2.67941037019e-14  6.03070858273e-15  1.60297491008e-14  2.30350768981e-14  3.02087252783e-14  1.88935702931e-14  4.90309068142e-14  3.82151493503e-14  3.86851723702e-14  4.04542374809e-14  1.57963568617e-14  3.06874269816e-14  3.19519964063e-14  3.2989200135e-14  2.43754260299e-14  3.88190256012e-14  3.48375804749e-14  3.05123955863e-14  3.47728481407e-14  2.03461413164e-14  4.02147673143e-15  2.4891911683e-14  2.75568258553e-14  2.04498660825e-14  1.15051023257e-14  1.00746157563e-14  1.43338910772e-14  2.79102107686e-14  1.73290160001e-14
 3.53249819192e-14  1.53218661819e-14  1.60330013238e-14  4.95928841872e-15  3.9123739413e-14  2.16520735567e-14  2.06640161326e-14  1.61659270819e-14  1.0322189615e-14  3.81846401249e-14  3.56858657692e-14  2.71321914281e-14  4.19198810893e-14  3.93633760183e-14  3.76490676402e-14  2.82198467761e-14  3.56593593017e-14  4.85379725447e-14  2.01345771149e-14  2.87293339294e-14  2.82565720877e-14  3.42188624921e-14  5.2325507429e-14  3.05211269487e-14  2.7925998585e-14  1.68454974148e-14  2.57811805588e-14  3.92561361979e-14  4.31003620661e-14  5.49899118828e-14  5.86950953626e-14  8.26722585426e-14  1.00686643065e-13  1.24207483525e-13  1.36050178644e-13  1.86279702455e-13  2.29938973259e-13  3.23953301576e-13  4.53457924956e-13  6.56004305669e-13  9.92767510443e-13  1.5608955743e-12  2.81621454954e-12  6.66216133345e-12  2.62204404883e-11  6.66755676406e-12  2.79834987022e-12  1.54902836999e-12  1.00015874971e-12  6.80908365154e-13  4.49860162211e-13  3.32866422863e-13  2.4796538485e-13  1.86806563379e-13  1.39994097073e-13  1.0629469198e-13  8.47857035466e-14  5.19255908671e-14  5.27929796996e-14  4.47555408891e-14  3.84224358295e-14  2.92751198673e-14  1.99819277586e-14  3.51218648251e-14  3.99562135258e-14  1.18346791339e-14  4.32710915163e-14  3.20911053292e-14  2.26286661653e-15 -8.72214384669e-15  2.49321138234e-14  2.15847755141e-14  3.83255458526e-14  2.51056696628e-14  4.37871002007e-14  3.94304030051e-14  3.41585789494e-14  2.12483441436e-14  2.37126308019e-14  3.26435248591e-14  3.5479552016e-14  1.65490419227e-14  3.35374579301e-14  2.15436476214e-14  2.3460420693e-14  2.75939883308e-14  1.66124821921e-14  3.51777107609e-14  2.11921583869e-14  2.15720149708e-14  3.17727662354e-14  2.01971214693e-14  1.61603171452e-14  2.75787869122e-14  4.46590579909e-14  3.07968371057e-14
 2.06014578348e-15  4.26489342918e-14  1.79521316211e-14  2.60885829275e-14  3.82669029965e-14 -2.45721575066e-17 -3.84559526476e-15  1.6724314802e-14  6.43250367423e-15  1.83454598199e-14  2.54656096554e-14  2.80361152976e-14  3.53692921374e-14  3.05128427434e-14  2.1945521002e-14  7.28525214439e-15  2.4216373726e-14  5.36464513027e-14  2.08302166567e-14  2.95889675829e-14  3.31134773387e-14  2.47954412479e-14  4.28928466202e-14  1.83268069446e-14  2.28602392647e-14  2.97628690781e-14  1.74980924453e-14  3.28496933954e-14  5.02058478069e-14  5.87073538672e-14  5.23840700253e-14  6.03958617817e-14  7.68126459982e-14  8.50155400053e-14  9.07782520807e-14  1.20050635114e-13  1.90155307183e-13  2.43261791785e-13  3.18665776051e-13  4.71929531087e-13  6.72172649058e-13  9.66620321064e-13  1.55715253715e-12  2.81542870461e-12  6.66755676406e-12  2.61386627673e-11  6.67443488267e-12  2.78726906849e-12  1.56758207165e-12  9.70022118962e-13  6.5022978896e-13  4.61216056078e-13  3.36086974336e-13  2.33834519483e-13  1.84923716796e-13  1.43327723132e-13  9.55897002067e-14  7.43334830413e-14  4.5167166034e-14  5.40577367718e-14  3.06493115225e-14  4.74734943782e-15  3.30384896323e-14  3.4912908365e-14  4.27160001115e-14  1.62729670447e-14  3.19687677938e-14  3.24341279841e-14  2.26623953461e-14  1.17383824101e-14  1.59891438063e-14  1.81932981319e-14  4.15396285843e-14  3.93282116279e-14  3.39311238251e-14  1.81143802154e-14  4.73039811923e-14  1.90844052877e-14  6.32126698596e-14  3.97762956085e-14  3.26236510024e-14  4.07053319797e-14  4.21991393482e-14  3.29372176076e-14  2.71031680685e-14  2.53225315051e-14  1.48453094086e-14  4.03355100081e-14  1.86985120483e-14  1.30456394815e-14  2.80129123173e-14  2.46204381151e-14  9.10277476908e-15  1.43762325638e-14  1.92604655284e-14  4.02721345959e-15
 1.26936629079e-14  1.95660110147e-14  1.44795905333e-15  2.04256586188e-14  1.59186652931e-14 -1.36773833001e-14  2.82999534436e-14  3.61377335277e-14  6.78260569857e-15  2.58079127517e-14  2.7728372796e-14  3.13314608625e-14  2.87362512341e-14  2.74814551148e-14  2.5595082247e-14  2.06325056131e-14  3.41242221809e-14  3.41089569217e-14  1.81593604951e-14  1.13798192623e-14  1.37023294849e-14  2.64600504959e-14  6.52251678345e-14  3.50732529729e-14  3.18185632322e-14  3.0275397783e-14  1.1555417387e-14  4.49294110255e-14  4.42766831283e-14  4.87713224034e-14  4.54428268328e-14  6.28681582863e-14  5.5077270137e-14  6.80260466162e-14  7.89324908109e-14  1.21002319761e-13  1.37948835221e-13  1.85412354391e-13  2.44757581793e-13  3.22639110063e-13  4.56248333056e-13  6.36190551009e-13  9.92178447878e-13  1.59142105413e-12  2.79834987022e-12  6.67443488267e-12  2.61717205651e-11  6.66498214567e-12  2.79075405633e-12  1.57277425731e-12  9.90338182248e-13  6.46540655023e-13  4.73075897441e-13  3.23099599761e-13  2.48688835923e-13  1.943809038e-13  1.22051480679e-13  1.2692943767e-13  8.0356546799e-14  7.20867914933e-14  4.70797873072e-14  2.58248281699e-14  3.14643150183e-14  4.34700767047e-14  3.8832200779e-14  3.07435172364e-14  3.93776006727e-14  2.24908348063e-14  3.90902819456e-14  5.08954013029e-15  1.3254934754e-14  4.68640669677e-14  2.52989087835e-14  2.44526871656e-14  2.70690293957e-14  2.88927039299e-14  1.93899747364e-14  2.65881953925e-14  1.16543865761e-14  4.47079668631e-14  4.00619995581e-14  2.25828519921e-14  8.78289028283e-15  1.47232633984e-14  3.50539319215e-14  2.54886207275e-14  3.62074122872e-14  1.79932740901e-14  2.49744517482e-14  1.54902765444e-14  2.83241252448e-14  2.17427693694e-14  2.48275768442e-14  2.12297876814e-14  2.9845446102e-14  4.30694510978e-14
 1.79399406192e-14  2.69060890029e-14  1.56941969266e-14  2.47652899441e-14  1.06809773685e-14  3.43802614086e-14  3.55547155463e-14  1.89784364781e-14  2.06821910543e-14  2.49509646515e-14  4.36020555296e-14  2.46805280985e-14  2.5136130523e-14  9.91816666906e-15  3.2943300241e-14  8.22083077166e-15  2.71847940726e-14  3.12516588453e-14  5.28470001951e-14  2.0309043062e-14  1.3004803083e-14  1.70358135637e-14  2.22051473045e-14  4.45312177796e-14  3.44321396627e-14  3.59507549497e-14  3.44510610048e-14  3.54343319537e-14  2.96863290303e-14  4.72399768838e-14  4.38654769422e-14  2.68846192861e-14  5.68479708209e-14  6.61470536523e-14  6.35147642113e-14  9.98007457547e-14  1.1354471846e-13  1.39460901295e-13  1.73839085401e-13  2.46878063303e-13  3.17874488551e-13  4.38824649828e-13  6.51521806141e-13  9.82806241756e-13  1.54902836999e-12  2.78726906849e-12  6.66498214567e-12  2.61412022114e-11  6.65509157039e-12  2.79877359072e-12  1.56168788787e-12  9.55818101492e-13  6.42533698677e-13  4.63021020851e-13  3.3598076786e-13  2.46069573279e-13  1.57165091242e-13  1.23457195869e-13  1.03755709674e-13  8.30384672593e-14  5.95063140448e-14  3.17579476818e-14  4.44457846018e-14  4.53310324642e-14  2.8352442575e-14  2.41919382648e-14  1.23993973842e-14  3.32544316454e-14  2.67372867853e-14 -1.79374524979e-14  9.03978558543e-15  3.37487376061e-14  2.01472205299e-14  7.33087974952e-15  3.40974038972e-14  2.72946369218e-14  1.0782345212e-14  1.6648035444e-14  5.54490074089e-15  1.31201877945e-14  2.93570615923e-14  3.11653005113e-14  1.24996952959e-14  7.63548202161e-15  2.22276262309e-14  1.84995367199e-14  4.22135491472e-14  2.78076729156e-14  1.89042700712e-14  4.05700430868e-14  1.32318697e-14  2.32989801586e-14  2.2991430604e-14  1.93979708016e-14  1.0632130804e-14  3.40591038506e-14
 2.33035501007e-14  3.10400087633e-14  1.25475226813e-14  2.81233610347e-14  3.45677919815e-14  3.81858858415e-14  4.98812364182e-14  2.78105803886e-14  2.43303658124e-14  5.02750641664e-14  3.86961696006e-14  5.21620629058e-14  3.78975233019e-14 -4.11668683733e-16  3.36529326349e-14  2.27924634768e-14  1.13757422024e-14  2.37041988048e-14  3.59236236858e-14  2.48487183159e-14  1.90091242578e-14  1.44164842048e-14  1.07048198203e-14  1.30233002573e-14  2.45783296677e-14  3.91834982043e-14  4.12075227799e-14  6.11531757588e-14  3.74109812218e-14  2.61685739692e-14  3.30195625356e-14  2.45681410943e-14  6.43877642492e-14  4.27196671611e-14  3.87156290783e-14  7.27531302987e-14  1.02513008362e-13  1.11317370416e-13  1.40141833812e-13  1.84593175852e-13  2.39897205382e-13  3.22419042529e-13  4.54430854978e-13  6.55394604442e-13  1.00015874971e-12  1.56758207165e-12  2.79075405633e-12  6.65509157039e-12  2.61253047316e-11  6.64014416364e-12  2.81630890643e-12  1.55305913899e-12  9.79326786978e-13  6.57162191273e-13  4.72919481158e-13  3.21504899216e-13  2.38133379353e-13  1.85479024846e-13  1.40304512746e-13  1.03163643681e-13  7.25763280726e-14  5.17813153423e-14  5.28831150093e-14  5.50584486858e-14  3.0661928089e-14  3.31372377704e-14  1.7075359636e-14  2.72464768009e-14  1.33781184432e-14  9.79061758893e-16  2.59625081228e-14  4.02623503307e-14 -4.10551811797e-15  8.8124625637e-15  3.457359037e-14  4.95990961368e-14  2.97585498645e-14  1.86627301478e-14  2.84510939213e-14  2.38105263345e-14  4.02660129819e-14  2.51913083462e-14  2.20070794611e-14  6.7844264469e-15  1.05356872039e-14  2.11021406118e-14  2.28766510325e-14 -1.06979260838e-14  3.39539710091e-14  2.01948322161e-14  1.41757260567e-14  2.59922471137e-14  1.56496561604e-14  2.47960459118e-14  4.40136124425e-14  3.39153313071e-14
 3.67617242487e-14  6.39867814292e-14  4.9834627898e-15  1.82841137781e-14  4.18562224273e-14  2.8598232666e-14  4.09828256333e-14  3.41527628589e-14  1.61429345122e-14  2.45819013348e-14  1.72330357743e-14  2.69154385735e-14  3.44253750722e-14  7.84790696665e-16  1.74580539843e-14  1.50838796893e-14  2.2690129525e-14  2.20681595668e-14  2.18670162675e-14  4.39577216771e-14  2.2612021099e-14  2.34986279591e-14  2.68568713546e-14  3.25156164076e-14  3.90644473297e-16  3.08000796213e-14  3.06028321745e-14  3.34469456772e-14  2.6440209199e-14  3.96966123763e-14  1.89007652208e-14  3.19338437237e-14  4.14649758131e-14  5.57364308116e-14  3.82775377199e-14  4.21859380133e-14  1.01971008794e-13  9.68392251335e-14  1.13442103535e-13  1.25089681633e-13  1.93863849602e-13  2.48072419727e-13  3.32757142507e-13  4.55740487417e-13  6.80908365154e-13  9.70022118962e-13  1.57277425731e-12  2.79877359072e-12  6.64014416364e-12  2.61902800929e-11  6.71227318637e-12  2.81246108785e-12  1.55726947169e-12  9.84374377918e-13  6.57671279477e-13  4.3858242521e-13  3.30901076616e-13  2.37359503931e-13  1.66407653651e-13  1.18216317137e-13  8.6726430852e-14  6.43558170992e-14  6.14105457662e-14  5.99509543798e-14  3.18679078166e-14  4.56368403872e-14  4.82695051137e-14  2.99338475072e-14  3.98490134061e-14  2.43247075697e-14  4.13066597134e-14  3.84322963856e-14  2.24406423675e-14  2.7819651349e-14  1.40461774065e-14  2.97902971868e-14  1.89564541184e-14  1.77822886919e-14  4.95484195541e-14  5.80380809628e-14  2.79503790637e-14  1.68658078096e-14  2.15246076733e-14  1.29647670938e-14  1.20848539326e-14  1.34669367146e-14  1.67821984038e-14 -1.00975234247e-16  2.56207312738e-14  3.30581497097e-14  1.02107424783e-14  3.15411119022e-14  3.78912376852e-14  3.9870044389e-14  3.38393659602e-14  1.53393225616e-14
 1.29088552969e-14  3.4619426736e-14  1.04728915408e-14  2.42746751099e-14  2.30058882096e-14  2.10035288459e-14  4.43461863465e-14  3.92471619614e-14  4.19076129842e-14  2.48028188707e-14  2.75860708152e-14  2.86382277521e-14  4.05952822158e-14  1.3020304964e-14  3.64789247386e-15 -3.87904190485e-15  3.67898517834e-14  5.53719002114e-14  2.63129372301e-14  1.93240626493e-14  2.56298849411e-14  3.88446379236e-14  1.42352446998e-14  3.96383874051e-15  1.78919458612e-14  3.15805632307e-15 -1.04372739816e-14  2.86898513624e-14  1.248048619e-14  1.96696596222e-14  2.99692664835e-14  2.38005857924e-14  2.90146172545e-14  4.19080679096e-14  3.05880285265e-14  6.73330132591e-14  5.57069263083e-14  6.57491748705e-14  7.66447802255e-14  1.02796692956e-13  1.37369844687e-13  1.91879461739e-13  2.45891898099e-13  3.12017749568e-13  4.49860162211e-13  6.5022978896e-13  9.90338182248e-13  1.56168788787e-12  2.81630890643e-12  6.71227318637e-12  2.62704039945e-11  6.67778510499e-12  2.81687659611e-12  1.55086896804e-12  9.73081204234e-13  6.7307542356e-13  4.54798277646e-13  3.20278285802e-13  2.36457642527e-13  1.70556865214e-13  1.29648200398e-13  1.04033502822e-13  9.74878367166e-14  7.75740426704e-14  6.39289488121e-14  5.19099728448e-14  3.41349334841e-14  2.32575548409e-14  4.94705652184e-14  1.50469522479e-14  5.12122580233e-14  2.96624189947e-14  2.7475824471e-14  4.1052392224e-14  4.49412460847e-14  4.18409937784e-14  4.2382260632e-14  3.2053027511e-14  4.31702568894e-14  3.3148241881e-14  4.26931907736e-14  1.27716854953e-14  3.12472104606e-14  1.00848367454e-14  2.64052503662e-14  3.76498020765e-14  3.2195238933e-14  9.79173089058e-15  2.10347372566e-14  1.87203628389e-14  1.90618557717e-15  1.17430027133e-14  2.03805528007e-14  1.8900351962e-14  3.89007811263e-14  1.41190488225e-14
 2.71588784885e-14  3.36377000363e-14  1.48588513004e-14  5.15731749328e-14  2.07523790767e-14  1.09950852856e-14  4.52606390186e-14  1.8084095726e-14  2.37338984122e-14  3.85484430832e-14  3.12018545272e-14  3.21015842711e-14  3.04114538768e-14 -4.19627216773e-15  4.08562801133e-14  2.91484121266e-14  3.52099182701e-14  1.24675144391e-14  3.83532080506e-14  3.07392743313e-14  4.19292790895e-14  2.82702298047e-14  2.92262161483e-14  4.48993180167e-15  9.68414174884e-15  2.40257481556e-14  1.2336674951e-14  2.23171503403e-14  2.41334243808e-14  1.5980978932e-14  2.51892121373e-14  3.59823303774e-14  6.13520793879e-14  3.51227156475e-14  1.53143073462e-14  4.91439161257e-14  6.31584236152e-14  5.86304248451e-14  5.8538144549e-14  7.16307707487e-14  8.68231842044e-14  1.34115669151e-13  1.87752364e-13  2.40446931625e-13  3.32866422863e-13  4.61216056078e-13  6.46540655023e-13  9.55818101492e-13  1.55305913899e-12  2.81246108785e-12  6.67778510499e-12  2.61455322768e-11  6.67293304941e-12  2.7897785939e-12  1.54254289845e-12  9.71333206785e-13  6.47789869491e-13  4.59874933726e-13  3.19069157701e-13  2.28521535713e-13  1.59622093179e-13  1.51418449583e-13  1.24011948076e-13  1.02990391189e-13  8.25723157969e-14  5.73545848492e-14  4.75647662128e-14  5.57340562882e-14  3.72233625021e-14  2.47541378803e-14  4.93041532603e-14  4.02595090223e-14  2.47514694644e-14  4.35191470399e-14  4.05531966104e-14  4.18568675381e-14  3.82217359837e-14  3.5434960013e-14  3.42269509865e-14  2.10514838204e-14  2.32340689531e-14  1.97702840322e-14  2.41407306123e-14  3.48971002925e-14  2.13283663296e-14  6.91846424636e-15  3.08566139267e-14  2.39510704989e-14  9.13376002428e-15  1.58892169143e-14  1.32411991687e-14  2.75258613339e-14  2.99413031292e-14  2.59735522191e-14  3.52012932737e-14  1.17227710031e-14
 6.74186372359e-15  2.40802619896e-14  2.91683755793e-14  4.02704687305e-14  3.20423560563e-14  2.74706155216e-14  1.45506706525e-14  2.69991931196e-14  3.65836140601e-14  3.55683349242e-14  1.85973057998e-14  3.37647680169e-14  1.83065555602e-14  9.82075713922e-15  1.22420766857e-14  1.14206323077e-14  1.11574353258e-14  1.20786844911e-14  2.44789714989e-14  3.51449505156e-14  4.11023835518e-14  3.29989175874e-14  3.8166853783e-14  1.78258169923e-14  3.42123770254e-15  2.37242678432e-14  2.32268808621e-14  2.45690507952e-14  3.74535719456e-14  3.90681374516e-14  1.51046961395e-14  1.74398267218e-14  4.18242271081e-14  3.29835995406e-14  4.73785655084e-14  4.81643118033e-14  6.4026416383e-14  5.53732589761e-14  6.09122191591e-14  6.31258265288e-14  8.22802056347e-14  9.33752034539e-14  1.39711660432e-13  1.7291397778e-13  2.4796538485e-13  3.36086974336e-13  4.73075897441e-13  6.42533698677e-13  9.79326786978e-13  1.55726947169e-12  2.81687659611e-12  6.67293304941e-12  2.62363889276e-11  6.6828156776e-12  2.81067676618e-12  1.5715856805e-12  9.75526059893e-13  6.48452260647e-13  4.54281561179e-13  3.29376162783e-13  2.46028023204e-13  1.76471798794e-13  1.35789542731e-13  1.24449099187e-13  9.47734276014e-14  8.80413902791e-14  5.82809390598e-14  4.83270407966e-14  4.24558323198e-14  2.58739148699e-14  2.69249162809e-14  5.33211267988e-14  3.94267577082e-14  2.5139007475e-14  1.54648497172e-14  1.99817691918e-14  1.63113685059e-14  9.57968207397e-16  4.02940701945e-14  1.08947590849e-14  3.66383474164e-14  5.37118830711e-15  6.59213311767e-15  1.05077382703e-14  2.27054021614e-14  2.50848778865e-14  4.33017704485e-14  2.18158561087e-14  2.96778843177e-14  3.69268394358e-14  1.57405387084e-14  3.21766133272e-14  4.57645124384e-15  1.08932941714e-14  1.80304328929e-14  1.5896517602e-14
 2.82931319249e-14  1.87408083411e-14  4.4513160683e-15  1.67797469433e-14  2.87555267245e-14  2.45075042121e-14  2.12108442086e-14  2.39238197346e-14  2.51893216245e-14  8.42323542462e-15  1.6015724722e-14  5.24060791873e-14  3.55782274589e-14  3.39977671982e-14  2.14714865124e-14  1.82781427971e-14  1.97476741633e-14  1.28736321536e-14  2.08693097364e-14  4.28659192304e-14  5.00998689849e-14  2.46171805067e-14  1.47067702985e-14  1.89739085066e-14  2.25249705148e-14  2.72867452905e-14  1.90262405895e-14  2.21582656722e-14  5.31240020109e-14  3.79127348661e-14  3.04447919244e-14  4.25930796252e-14  4.12794060248e-14  2.00022073397e-14  4.04209576357e-14  4.06008573232e-14  3.25239997975e-14  3.02358126411e-14  4.33307249271e-14  4.69213639199e-14  5.43222481236e-14  8.30365694615e-14  9.32945811755e-14  1.53202519122e-13  1.86806563379e-13  2.33834519483e-13  3.23099599761e-13  4.63021020851e-13  6.57162191273e-13  9.84374377918e-13  1.55086896804e-12  2.7897785939e-12  6.6828156776e-12  2.61651414533e-11  6.65265536083e-12  2.80301503806e-12  1.54887743232e-12  9.7534974388e-13  6.58061159701e-13  4.68801181599e-13  3.19342423101e-13  2.46773087272e-13  1.8412388448e-13  1.68329048809e-13  1.093314773e-13  7.09466471999e-14  6.84048476694e-14  4.54968222828e-14  4.61014097331e-14  2.99439464611e-14  6.23188869903e-14  5.09696556934e-14  3.02416267976e-14  9.44416886366e-15  4.85576908436e-14  2.17065420396e-14  2.43615222593e-14  2.06215410466e-14  3.0548889882e-14  2.84155279071e-14  3.00003941341e-14  1.51715496533e-14  2.49970758496e-14  2.46234057076e-14  3.29281527435e-14  4.47217339523e-14  4.66748325104e-14  2.09875965188e-14  1.80869832092e-14  7.67328031366e-15  2.28192707387e-14  2.009749544e-14  3.04701687484e-14  2.27783911809e-14  5.85634782017e-15  2.69638433773e-14
 1.99443496093e-14  3.76330874604e-14  1.66379830818e-14  2.68914310029e-14  3.13430845609e-14  1.57428391999e-14  3.16199680187e-14  3.48971261982e-14  3.55601146963e-14  3.72134260964e-14  1.4848467492e-14  3.73745190433e-14  2.96532573398e-14  4.52105973592e-14  3.35952985101e-14  3.68848828956e-14  2.28930849659e-14  2.44936904813e-14  2.0743930667e-14  2.71152480645e-14  3.73398746963e-14  2.03054957314e-14  1.5774861967e-14  9.32217567876e-15  8.41450684741e-15  1.49816890952e-14  4.40782620611e-15  3.27000550048e-14  4.16448349088e-14  5.13262456181e-14  2.49280438603e-14  2.62907250444e-14  3.28761945847e-14  2.60345295103e-14  4.10252254113e-14  2.26024877213e-14  3.42595490242e-14  4.7563410901e-14  2.90102594124e-14  3.76751270918e-14  5.31872418122e-14  5.2767673476e-14  7.722284323e-14  9.93129001381e-14  1.39994097073e-13  1.84923716796e-13  2.48688835923e-13  3.3598076786e-13  4.72919481158e-13  6.57671279477e-13  9.73081204234e-13  1.54254289845e-12  2.81067676618e-12  6.65265536083e-12  2.61002691025e-11  6.67321210812e-12  2.78109563844e-12  1.53840676677e-12  9.7716353124e-13  6.59280140719e-13  4.49167615869e-13  3.3317322146e-13  2.34446813001e-13  1.91601544676e-13  1.56276730373e-13  1.0839886764e-13  7.77680336801e-14  5.20878735733e-14  2.77730574976e-14  4.8469723482e-14  4.0596830772e-14  5.07469252481e-14  3.55478009288e-14  2.16000864996e-14  1.04478740913e-14  1.64376323094e-14  8.85271917415e-15  2.17972011114e-14  2.05862337595e-14  4.30596880054e-14  3.98625577141e-14  4.01699694194e-14  3.39664674418e-14  1.29000641518e-14  4.60178290311e-14  2.61360579787e-14  5.14558795593e-14  2.70270770486e-14  3.87868909729e-14  2.77184170373e-14  4.41885134625e-14  2.6432432151e-14  4.6226341086e-14  5.75322020158e-14  3.15493822431e-14  2.26653134903e-14
 3.10958840113e-14  3.00520976461e-14  3.85557096491e-14  2.35579364608e-14  2.63396746697e-14  3.18111415303e-14  1.88360958489e-14 -4.44488853794e-15  5.76116491761e-16  2.11432658711e-14  2.45363659833e-14  2.58538993607e-15  1.1525277658e-14  1.71528114095e-14  1.98225734592e-14  4.45235178008e-14  1.39667319219e-14  1.52490396549e-14  3.6905034139e-14  4.27553605251e-14  6.10390359576e-14  2.39293762933e-14  2.5282073003e-14  2.51643947342e-14  2.56008179589e-14  2.68389499549e-14  7.93858799411e-15  1.28474995098e-14  4.87370665129e-14  3.25381736615e-14  2.69241321617e-14  2.61481376345e-14  3.42024028212e-14  5.020930809e-14  3.18595896645e-14  2.83491890841e-14  3.47277515969e-14  3.59535194947e-14  3.6739917998e-14  4.11760016013e-14  4.6390443124e-14  5.03987762601e-14  7.35673959231e-14  7.59680128714e-14  1.0629469198e-13  1.43327723132e-13  1.943809038e-13  2.46069573279e-13  3.21504899216e-13  4.3858242521e-13  6.7307542356e-13  9.71333206785e-13  1.5715856805e-12  2.80301503806e-12  6.67321210812e-12  2.62416565994e-11  6.69256870331e-12  2.8209745357e-12  1.55994884497e-12  9.83589562801e-13  6.4025810469e-13  4.58596496978e-13  3.2538034605e-13  2.25872950958e-13  1.84346017915e-13  1.34072757406e-13  1.27346826177e-13  9.27754798812e-14  5.49917600802e-14  5.44580523081e-14  4.7926322666e-14  2.75997673468e-14  1.75954805717e-14  1.92455611444e-14  1.52361498445e-14  1.84682474191e-14  3.06043447805e-14  2.183801511e-14  1.2482227839e-14  3.35974149595e-14  3.70400998589e-14  1.9212820163e-14  3.80258969531e-14  2.57088872662e-14  4.03242116918e-14  3.7017763061e-14  3.17640170399e-14  1.4524806987e-14  2.12689558366e-14  9.03360930024e-15  1.98244623579e-14  4.56901308162e-14  3.89379002169e-14  4.15201297402e-14  2.11890755058e-14  3.18192956147e-14
 3.30704015001e-14  1.59173654394e-14  2.88875724294e-14  2.94981590721e-14  4.71941134437e-14  2.29070875722e-14  2.7508183591e-14  2.23600051392e-14  2.3198587184e-14  2.58601975158e-14  3.19474872694e-14  1.5144619599e-14  1.58532288457e-14  2.9971324026e-14  3.32277725398e-14  4.17515836403e-14  3.74825712515e-14  3.05812778173e-14  1.40423636783e-14  1.85276984974e-14  2.40219980692e-14  9.9902596729e-15  1.24755606471e-14  4.07358476074e-15  3.15141237016e-14  3.87666249771e-14  2.99754142138e-14  6.82997361623e-15  3.5508489983e-14  3.9891551118e-14  2.97878660294e-14  2.23463461897e-14  3.44715583196e-15  1.75820681491e-14  3.22040661474e-14  1.34430305719e-14  2.31673937953e-14  3.14470790618e-14  2.54511104658e-14  4.69374869713e-14  5.59743362973e-14  4.54588560394e-14  7.87157142671e-14  8.17376731383e-14  8.47857035466e-14  9.55897002067e-14  1.22051480679e-13  1.57165091242e-13  2.38133379353e-13  3.30901076616e-13  4.54798277646e-13  6.47789869491e-13  9.75526059893e-13  1.54887743232e-12  2.78109563844e-12  6.69256870331e-12  2.61878809095e-11  6.67834550426e-12  2.79760780268e-12  1.55561055064e-12  9.73616111851e-13  6.65794251463e-13  4.62488921009e-13  3.23384493656e-13  2.52465508527e-13  1.75554911956e-13  1.24578952638e-13  9.2205608623e-14  9.16130460968e-14  4.61911673811e-14  6.77771265428e-14  4.70954679102e-14  3.86549155863e-14  3.31359390786e-14  4.23158011772e-14  3.94378139603e-14  3.1952391278e-14  2.5690407869e-14  3.44402695758e-14  3.66186106575e-14  3.57727412485e-14  2.62049608738e-14  3.49219608251e-14  1.68559649794e-14  2.8538332705e-14  2.47016472967e-14  2.75996314251e-14  7.97408964494e-15  2.14419855148e-14  8.86720582653e-16  5.08507363275e-15  2.69753873849e-14  3.4485372561e-14  2.41458207429e-14  1.74597921904e-14  1.67725947864e-14
 1.13482905666e-14  3.32682949891e-14  2.3746469898e-14  2.36523898364e-14  1.99142793828e-14  2.87120411664e-14  1.75259186741e-14  2.8426078577e-14  4.07144609714e-14  4.50766249519e-14  2.125179275e-14  2.66412305466e-15  2.43657372087e-15  1.32362519915e-14  2.23783885184e-14  3.21886461891e-14  2.9593602306e-14  1.76048990233e-14  3.08419953143e-14  2.65576593731e-14  1.65951587891e-14  1.22464455065e-14  2.23882714309e-14  1.60779768297e-14  2.25162732601e-14  3.83525920619e-14  7.07252600531e-15  3.45135125879e-14  2.25162311504e-14  4.09778959502e-14  2.2004200821e-14  2.68996137638e-14  2.90869897108e-14  1.96469442768e-14  1.94566646633e-14  1.39621663e-14  4.64546586221e-14  2.20070437994e-14  2.03761703623e-14  4.34424328347e-14  4.30306222423e-14  3.2319788389e-14  4.51088723184e-14  6.31938930175e-14  5.19255908671e-14  7.43334830413e-14  1.2692943767e-13  1.23457195869e-13  1.85479024846e-13  2.37359503931e-13  3.20278285802e-13  4.59874933726e-13  6.48452260647e-13  9.7534974388e-13  1.53840676677e-12  2.8209745357e-12  6.67834550426e-12  2.62127268131e-11  6.65840064624e-12  2.81659354503e-12  1.5384545429e-12  9.74504730797e-13  6.73306842014e-13  4.63224009589e-13  3.3868922786e-13  2.36855679753e-13  1.74291270961e-13  1.26166873905e-13  1.08295566253e-13  6.86463648953e-14  6.16873963825e-14  4.51423357192e-14  5.72566993204e-14  4.47107231062e-14  6.33379128366e-14  4.01238996417e-14  3.25130402379e-14  3.9695859034e-14  4.10135751809e-14  4.27808746365e-14  3.5520570754e-14  3.6180734956e-14  3.86056488886e-14  9.87567388971e-15  1.77425549205e-14  2.78009502621e-14  1.41771011225e-14  3.99798342591e-14  2.54394909402e-14  1.89368645612e-14  1.68914708151e-14  8.245148635e-15  1.01394017419e-14  1.09917878765e-14  1.5653375526e-14 -9.15190521686e-15
 2.93218469092e-14  2.40482669909e-14  2.17287403393e-14  3.5317802238e-14  4.60675775995e-14  4.08564337232e-14  1.34061713908e-14  3.772429795e-14  2.60038854813e-14  2.50101740006e-14  3.25660680195e-14  3.94682259818e-14  4.43819867338e-14  2.50944573331e-14  3.34786671814e-14  4.22499798627e-14  2.99203726382e-14  1.65390124837e-14  1.85097233243e-14  2.38025107333e-14  3.25122519078e-14  2.58152917467e-14  2.27844491423e-14  1.11477477219e-15  1.43610493846e-14  1.38147199907e-14  2.73567153816e-14  5.22433375795e-14  4.41242783308e-14  5.12200948018e-14  3.07731940579e-14  2.77610339799e-14  3.44437515899e-14  3.15187776019e-14  3.04900092553e-14  2.71939356341e-14  2.03804321454e-14  1.9612458394e-14  2.36233825916e-14  3.75110938811e-14  3.86089445586e-14  2.24780108194e-14  4.45302191007e-14  3.94848030921e-14  5.27929796996e-14  4.5167166034e-14  8.0356546799e-14  1.03755709674e-13  1.40304512746e-13  1.66407653651e-13  2.36457642527e-13  3.19069157701e-13  4.54281561179e-13  6.58061159701e-13  9.7716353124e-13  1.55994884497e-12  2.79760780268e-12  6.65840064624e-12  2.61608904018e-11  6.66463159901e-12  2.78809549861e-12  1.56486770978e-12  9.96661923585e-13  6.57359366314e-13  4.71578484909e-13  2.99660992955e-13  2.29457966324e-13  1.78748523855e-13  1.43904130396e-13  1.02319691322e-13  1.06351659169e-13  7.3153921818e-14  7.30277491328e-14  5.26355798035e-14  7.73710155281e-14  4.57185573021e-14  3.66009185487e-14  2.92603621592e-14  4.41930758126e-14  2.06274037955e-14  2.08299718809e-14  4.30290603606e-14  2.64249637185e-14  1.08886440002e-14  2.55540935505e-14  4.46186141776e-15  2.43679962146e-14 -2.84950912381e-15  2.30522797813e-14  2.72530740427e-14  1.12251804309e-14  1.1157026387e-14  3.20484555832e-14  2.08490578368e-14  3.95498684279e-14  2.49969724135e-14
 2.99544412858e-14  4.35627338966e-14  3.37745103157e-14  3.45453307826e-14  2.44884635808e-14  3.56044808923e-14  2.45236867552e-14  3.69564601801e-14  4.312928884e-14  3.24762176638e-14  5.00006673737e-14  3.85916750734e-14  3.15717742047e-14  1.91724652504e-14  3.4654346329e-14  1.99408022547e-14  1.15681306479e-14  1.97888074792e-14  3.12460869651e-14  2.56039370491e-14  1.77011236852e-14  2.87798274623e-14  2.77327093317e-14  2.16149512766e-14  1.88759273548e-14  2.89519858886e-14  2.09053303007e-14  4.10769316395e-14  2.9088375033e-14  2.74114887199e-14  2.65881216268e-14  3.319247902e-14  4.81302919728e-14  4.23871625501e-14  3.82317091839e-14  3.57894182694e-14  3.73545425713e-14  3.25111043384e-14  4.17523874186e-14  2.9584522945e-14  1.22041410053e-14  4.60161114809e-14  3.87719897288e-14  1.31097499486e-14  4.47555408891e-14  5.40577367718e-14  7.20867914933e-14  8.30384672593e-14  1.03163643681e-13  1.18216317137e-13  1.70556865214e-13  2.28521535713e-13  3.29376162783e-13  4.68801181599e-13  6.59280140719e-13  9.83589562801e-13  1.55561055064e-12  2.81659354503e-12  6.66463159901e-12  2.61583288557e-11  6.6468055065e-12  2.79964841515e-12  1.57236447219e-12  9.95511112748e-13  6.45743389478e-13  4.51711469502e-13  3.13689954877e-13  2.26416816148e-13  1.80089769341e-13  1.36506103723e-13  1.23280709334e-13  8.85343272235e-14  3.56841155167e-14  5.6600585257e-14  5.05313681061e-14  3.4725919943e-14  3.48442348886e-14  3.18094441802e-14  2.38699666615e-14  1.24331250436e-14  4.06215611513e-14  3.20808601343e-14  3.38719842511e-14  3.17756908271e-14  9.42968658371e-15  2.82216826778e-14  1.5220775181e-14  1.48174784571e-14  5.31179845212e-15  1.894609305e-14  2.97216315266e-14  1.8924536798e-14  1.71882763377e-14  3.55737875916e-14  1.87427910713e-14  3.26179478127e-14
 2.96424524136e-14  3.07481754148e-14  2.35143144134e-14  2.80336326795e-15  2.43506765033e-14  2.10748878225e-14  8.68121405784e-15  3.06826943722e-14  3.73805360678e-14  3.79798714236e-14  2.42712332362e-14  1.81894814815e-14  3.4701495404e-14  2.84913484626e-14  3.9035406811e-14  4.3194988062e-16  1.25556874866e-14  1.5083765529e-14  2.77606642112e-14  1.13146413338e-14  3.0993767048e-14  3.47525517277e-14  2.05165452992e-14  1.54492307996e-14  2.72647085396e-14  2.70114359344e-14  2.29773004258e-14  3.45913503872e-14  1.96922915782e-14  1.70567506495e-14  3.65315966717e-14  9.06542181142e-15  4.59088496363e-14  2.14904705316e-14  1.27664886002e-14  2.66957450071e-14  1.91527025956e-14  1.80909426045e-14  3.65781165146e-14  3.19646216519e-14  1.3791384613e-14  2.65134436913e-14  1.72710725345e-14  2.9796133669e-14  3.84224358295e-14  3.06493115225e-14  4.70797873072e-14  5.95063140448e-14  7.25763280726e-14  8.6726430852e-14  1.29648200398e-13  1.59622093179e-13  2.46028023204e-13  3.19342423101e-13  4.49167615869e-13  6.4025810469e-13  9.73616111851e-13  1.5384545429e-12  2.78809549861e-12  6.6468055065e-12  2.61303743556e-11  6.65362376249e-12  2.78118162222e-12  1.54409212079e-12  9.72660130211e-13  6.56889912165e-13  4.62985047171e-13  3.3081832607e-13  2.4493608199e-13  1.82430456587e-13  1.46739145784e-13  9.78466929534e-14  1.00322074496e-13  8.17961010829e-14  4.95146250507e-14  4.55144705375e-14  6.18769995148e-14  4.42481705171e-14  8.62845024056e-15  2.5251020192e-14  4.55285026101e-14  3.59716946571e-14  2.91508614335e-14  8.68728482465e-15  4.32568872569e-14  1.21414128647e-14  6.55740813723e-15  1.66034923457e-14  1.52774972291e-14  4.8452541709e-14  4.16445749955e-14  1.15968249571e-14  1.63945270623e-14  1.05331129951e-14  2.56712553058e-14  1.091321469e-14
 2.68287082004e-14  2.79494555373e-14  1.77556817223e-14  1.94188455623e-14  1.89736890207e-14  2.26224211627e-14  1.94156129551e-14  1.25751952223e-14  1.39507186824e-14  2.13711003963e-14  3.27687870553e-14  4.47523686397e-14  5.56631023064e-14  4.15219094659e-14  4.65439404074e-14  3.24219153278e-14  3.53690963192e-14  1.49983733532e-14  2.07405760141e-14  2.12447973799e-14  2.41839818194e-14  2.50395657897e-14  1.04990596919e-14  2.72721099236e-14  2.33815650519e-14  2.75387542925e-14  2.25262342686e-14  3.35675263554e-14  3.36511983915e-14  2.05823472608e-14  3.90229286642e-14  2.23384497882e-14  3.99098829179e-14  3.62098122236e-14  2.13641350761e-14  3.02251358106e-14  2.34367000752e-14  1.75914842348e-14  2.8243327081e-14  1.61801061896e-14  2.50504974005e-14  2.70083283414e-14  1.94353196959e-14  1.94152421117e-14  2.92751198673e-14  4.74734943782e-15  2.58248281699e-14  3.17579476818e-14  5.17813153423e-14  6.43558170992e-14  1.04033502822e-13  1.51418449583e-13  1.76471798794e-13  2.46773087272e-13  3.3317322146e-13  4.58596496978e-13  6.65794251463e-13  9.74504730797e-13  1.56486770978e-12  2.79964841515e-12  6.65362376249e-12  2.61368737643e-11  6.66066472954e-12  2.81287942851e-12  1.55836630728e-12  9.73786666645e-13  6.51149526225e-13  4.69923556022e-13  3.20626507029e-13  2.53430213025e-13  1.78197448634e-13  1.26940639358e-13  1.20870063317e-13  8.07736060696e-14  6.64708586182e-14  6.59078604292e-14  8.23048086123e-14  5.18770498324e-14  3.67944481113e-14  2.31559375571e-14  3.65317298654e-14  1.34750280358e-14  3.79429732933e-14  2.66098560019e-14  2.13603345188e-14  4.57340160984e-14  2.81086301732e-14  1.71942078915e-14  2.99943185783e-14  2.85436449542e-14  3.72680172903e-14  1.25509685519e-14  1.30720980977e-14  3.66414781721e-15  1.17079692804e-14  2.35423882564e-14
 4.08306122401e-14  2.13102431314e-14  1.20560701405e-14  3.57403143767e-14  4.30032106755e-14  2.81041910323e-14  2.79975256546e-14  3.35695957496e-14  7.99717023175e-15  1.4215532871e-15  2.06600681083e-15  1.20954696504e-14  3.02027483413e-14  1.33055913446e-14  2.93478843129e-14  1.16643293295e-14  4.68130386782e-14  2.65625329973e-14  2.06790122791e-14  1.51617837928e-14  2.41711396986e-14  2.408554642e-14  4.01140925472e-14  7.77273686266e-15  1.59882430549e-15  3.87270472148e-14  2.96761905423e-14 -2.11180005697e-15  3.2789185177e-14  3.42144610014e-14  4.86369390308e-14  5.25698624626e-14  4.6681790218e-14  2.69761697619e-14  2.0903562038e-14  2.00095463853e-15  2.91531962248e-14  1.10805253734e-14  2.42828134472e-14  2.28025464161e-14  3.37917874521e-14  1.62553444757e-14  1.19207068997e-14  1.28709560358e-14  1.99819277586e-14  3.30384896323e-14  3.14643150183e-14  4.44457846018e-14  5.28831150093e-14  6.14105457662e-14  9.74878367166e-14  1.24011948076e-13  1.35789542731e-13  1.8412388448e-13  2.34446813001e-13  3.2538034605e-13  4.62488921009e-13  6.73306842014e-13  9.96661923585e-13  1.57236447219e-12  2.78118162222e-12  6.66066472954e-12  2.6167146159e-11  6.67997623371e-12  2.79975381515e-12  1.544259724e-12  9.78163765254e-13  6.70154110881e-13  4.40153718229e-13  3.28829527949e-13  2.32915317184e-13  1.79346317527e-13  1.46479445543e-13  1.2075348964e-13  8.87330710445e-14  7.9171764004e-14  6.30086729212e-14  4.64500338387e-14  2.31223200553e-14  2.51088764317e-14  4.89844295902e-14  3.30597803924e-14  6.28743534631e-14  5.68206423469e-14  3.56920783781e-14  3.07185635222e-14  3.60311379618e-14  1.73789771577e-14  1.61063895233e-14  2.61522920981e-14  1.75353991746e-14  2.26640391445e-14  5.82148091383e-15  3.69466636108e-14  2.89180733814e-14  3.78916253754e-14
 2.51382394292e-14  3.81549153273e-14  2.51005518346e-14  3.31124438081e-14  3.47818515214e-14  4.73905948663e-14  3.78370103335e-14  4.0669910122e-14  2.75856142144e-14  1.59607293678e-15  5.06391919341e-14  4.44087305771e-14  2.09573563677e-14  1.96547377548e-14  3.33978380635e-14  3.32713410928e-14  3.54262471924e-14  1.40581954704e-14  2.50196699257e-14  3.96288584057e-14  4.92658704692e-14  3.26402745082e-14  3.88680861848e-14  3.03052083124e-14  2.94922311317e-14  1.57704614153e-14  2.21194826718e-14  2.6052821827e-14  3.61807889214e-14  1.54928345523e-14  4.51488258787e-14  6.49354499955e-14  4.5131593652e-14  4.4969310718e-14  1.27701802352e-14  1.10618856013e-14  4.06497329128e-14  3.69447375741e-14  2.94302217139e-14  3.96363928296e-14  3.63945014702e-14  2.70275635954e-14  3.15913456227e-14  4.33532348692e-14  3.51218648251e-14  3.4912908365e-14  4.34700767047e-14  4.53310324642e-14  5.50584486858e-14  5.99509543798e-14  7.75740426704e-14  1.02990391189e-13  1.24449099187e-13  1.68329048809e-13  1.91601544676e-13  2.25872950958e-13  3.23384493656e-13  4.63224009589e-13  6.57359366314e-13  9.95511112748e-13  1.54409212079e-12  2.81287942851e-12  6.67997623371e-12  2.62145380119e-11  6.67673916189e-12  2.8045549911e-12  1.57384662978e-12  9.78684095068e-13  6.59785862708e-13  4.66648860768e-13  3.21880755395e-13  2.35902853768e-13  1.77291795569e-13  1.34097145815e-13  1.08944224703e-13  9.06846804543e-14  5.99586093586e-14  5.72975808065e-14  3.01769678211e-14  2.3258774181e-14  3.60584807168e-14  3.99746190203e-14  5.86337037133e-14  3.03821185654e-14  4.10476662471e-14  3.43522798342e-14  2.93294179377e-14  4.65698843596e-14  5.31055642512e-14  3.56835362954e-14  2.93897216063e-14  3.84481944767e-14  2.25371691301e-14  3.35059871837e-14  4.08430099678e-14  4.31276485221e-14
 2.32711941005e-14  3.669837665e-14  2.8246780913e-14  3.84535751828e-14  2.35450142792e-14  2.12041611289e-14  3.66356211834e-14  2.57861265696e-14  2.53343953216e-14  1.24372215416e-14  2.70406814046e-14  3.35846787842e-14  1.17798093379e-14  3.32465180057e-14  2.17311709027e-14  2.76419949814e-14  2.75449412467e-14  1.39811344648e-14  3.01489216401e-14  3.83234180388e-14  3.61848232096e-14  1.92625659985e-14  1.96819513286e-14  2.04327830763e-14  2.79046738034e-14  3.25390231132e-14  2.27219204987e-14  4.43756560082e-15  3.764330292e-14  4.90233580231e-14  4.09883199709e-14  3.64872617213e-14  2.88702138336e-14  3.46031052655e-14  4.35626611868e-14  2.44193344675e-14  2.4009612604e-14  2.6228405954e-14  3.5700290343e-14  3.85478086733e-14  2.5756108807e-14  2.93955888171e-14  3.90164699023e-14  5.18926423726e-14  3.99562135258e-14  4.27160001115e-14  3.8832200779e-14  2.8352442575e-14  3.0661928089e-14  3.18679078166e-14  6.39289488121e-14  8.25723157969e-14  9.47734276014e-14  1.093314773e-13  1.56276730373e-13  1.84346017915e-13  2.52465508527e-13  3.3868922786e-13  4.71578484909e-13  6.45743389478e-13  9.72660130211e-13  1.55836630728e-12  2.79975381515e-12  6.67673916189e-12  2.6164790113e-11  6.67008182002e-12  2.80763285622e-12  1.55871411259e-12  9.77579583875e-13  6.58474836114e-13  4.64634076791e-13  3.41783186913e-13  2.36510825229e-13  1.80605414819e-13  1.41194441857e-13  1.05964097755e-13  9.77615382258e-14  6.31879012884e-14  5.41084411823e-14  2.52390138861e-14  2.64210503551e-14  2.8983511226e-14  4.63638695729e-14  2.11590344935e-14  4.41408284762e-14  3.63783796955e-14  3.32922763043e-14  4.2813258867e-14  3.18821911118e-14  2.15117794823e-14  1.85213951915e-14  4.73381246036e-14  3.6007499287e-14  1.76291833581e-14  2.66471015374e-14  2.85781453886e-14
 1.85589660203e-14  3.39873884412e-14  1.28192330423e-14  1.29812663714e-14  3.23923528827e-14  2.41416430156e-14  1.92206190188e-14  1.677620151e-14  3.46464668455e-14  1.83680866386e-14  1.55049368174e-14  2.3404809202e-14  9.67549255514e-15  3.44822087954e-14  2.01766183987e-14  1.85125004229e-14  2.56911749533e-14  1.56488304758e-14  2.91195129662e-14  2.83236084912e-14  3.08934542178e-14  7.55016643615e-15  2.56720240489e-14  3.0109692768e-14  1.78427178985e-14  1.894705053e-14  1.50268864095e-14  1.36245745635e-14  4.77138647776e-14  5.37703792573e-14  1.93833025608e-14  4.12240696815e-14  8.88892275367e-15  1.11987987519e-14  3.01374763908e-14  1.87938115552e-14  3.65267278871e-14  1.5262288898e-14  3.17022416938e-14  7.35166229117e-15  5.32009556339e-15  1.97290813959e-14  2.31728816736e-14  2.70551592191e-14  1.18346791339e-14  1.62729670447e-14  3.07435172364e-14  2.41919382648e-14  3.31372377704e-14  4.56368403872e-14  5.19099728448e-14  5.73545848492e-14  8.80413902791e-14  7.09466471999e-14  1.0839886764e-13  1.34072757406e-13  1.75554911956e-13  2.36855679753e-13  2.99660992955e-13  4.51711469502e-13  6.56889912165e-13  9.73786666645e-13  1.544259724e-12  2.8045549911e-12  6.67008182002e-12  2.62035590414e-11  6.67418033983e-12  2.79000337147e-12  1.55411899145e-12  9.65943892186e-13  6.49333360688e-13  4.47071744392e-13  3.15036712188e-13  2.39650081844e-13  1.81165079433e-13  1.36887581933e-13  1.07187101878e-13  8.81420928105e-14  8.6196104866e-14  4.71244215911e-14  4.20291533018e-14  7.54055935132e-14  4.74927646469e-14  4.09956990582e-14  5.77675446058e-14  4.37553047619e-14  3.42681703517e-14  5.77055806463e-14  4.29961566982e-14  1.64075519346e-14  5.09982025835e-15  3.0672182923e-14  1.40093757455e-14  1.31817561622e-14  2.47698176823e-14  1.23883291786e-14
 1.61376778412e-14  4.33845775093e-14  4.0335952192e-14  2.69166123145e-14  2.63891575729e-14  6.57578278487e-15  2.47080161826e-15  1.52952022208e-14  5.12235249421e-15  2.76050419939e-14  1.83925524748e-14  3.20405681062e-14 -3.15605176382e-15  3.01922121871e-14  3.10189192984e-14  2.19890682605e-14  1.52448357512e-14  1.43464779661e-14  2.96960055612e-14  1.43569157256e-14  2.27313383357e-14  1.59003271921e-14  4.06193164456e-14  1.51338506322e-14  3.62207913079e-14  1.86455529362e-14  2.27621567512e-14  2.86622918143e-14  2.25004283934e-14  1.94530703288e-14  2.74277983799e-14  3.33115408473e-14  3.63581540615e-14  2.30140208369e-14  7.44510031239e-15  3.63643366436e-14  3.28335938947e-14  2.46334770484e-14  2.69477586774e-14  1.21143740675e-14  3.09707024195e-14  3.47925458678e-14  4.1718790168e-14  1.54687345089e-14  4.32710915163e-14  3.19687677938e-14  3.93776006727e-14  1.23993973842e-14  1.7075359636e-14  4.82695051137e-14  3.41349334841e-14  4.75647662128e-14  5.82809390598e-14  6.84048476694e-14  7.77680336801e-14  1.27346826177e-13  1.24578952638e-13  1.74291270961e-13  2.29457966324e-13  3.13689954877e-13  4.62985047171e-13  6.51149526225e-13  9.78163765254e-13  1.57384662978e-12  2.80763285622e-12  6.67418033983e-12  2.62008863791e-11  6.68439688167e-12  2.80369387707e-12  1.55002991304e-12  9.90980289063e-13  6.60042022417e-13  4.63201543001e-13  3.29149257152e-13  2.36310383878e-13  1.66583715103e-13  1.21859862596e-13  1.04178863079e-13  8.79875087012e-14  7.82589240102e-14  8.44036500145e-14  6.39494917185e-14  5.65774215024e-14  5.46425830462e-14  4.40258124606e-14  3.71239337221e-14  3.05135317775e-14  2.35659810495e-14  3.32348253141e-14  1.33269796156e-14 -8.85338411552e-15  2.6746759801e-14  1.61200913896e-14  2.93389392693e-14  2.0557473646e-14  8.92316558066e-15
 1.77541896996e-14  3.65131182661e-14  1.93755645479e-14  2.92631155939e-14  7.14953874191e-15  1.7887897414e-16  3.71022796283e-14  2.37973209528e-14  3.70570181404e-14  3.77733209065e-14  1.23534946741e-14  2.16053875762e-14  9.13571747378e-15  2.07230157274e-14  2.33239190925e-14  2.55443687404e-14  2.36130053845e-14  1.51529638763e-14  1.83211597618e-14  1.84941847569e-14  4.23599630684e-14  1.32758250863e-14  3.40947986674e-14  1.68599586692e-14  3.48031203643e-14 -1.49486426072e-15  2.75514113947e-14  4.3209848065e-14  2.72713276029e-14  2.46424981522e-14  2.40336336622e-14  2.99644330518e-14  1.7535163981e-14 -1.65059270119e-14  3.64488248283e-14  1.96966537212e-14  1.29360964936e-14  1.3694188161e-14  1.20459293111e-15  1.82069335512e-14  2.71526600082e-14  3.00936095513e-14  3.23191062285e-14  2.67941037019e-14  3.20911053292e-14  3.24341279841e-14  2.24908348063e-14  3.32544316454e-14  2.72464768009e-14  2.99338475072e-14  2.32575548409e-14  5.57340562882e-14  4.83270407966e-14  4.54968222828e-14  5.20878735733e-14  9.27754798812e-14  9.2205608623e-14  1.26166873905e-13  1.78748523855e-13  2.26416816148e-13  3.3081832607e-13  4.69923556022e-13  6.70154110881e-13  9.78684095068e-13  1.55871411259e-12  2.79000337147e-12  6.68439688167e-12  2.62420512037e-11  6.68277171485e-12  2.80933656549e-12  1.58398165011e-12  9.93139786729e-13  6.66419718674e-13  4.54762525667e-13  3.20409066162e-13  2.473882074e-13  1.82908119486e-13  1.22060928889e-13  9.70615773589e-14  8.45285157912e-14  8.42130461808e-14  7.25507268839e-14  5.32022591561e-14  4.99545218073e-14  7.27718025955e-14  5.08354922435e-14  2.33257037535e-14 -5.45355984756e-15  4.46288655951e-14  2.30935150349e-14  2.12186234506e-14  3.3270963967e-14  2.01822974847e-14  1.80924490856e-15  8.00962915907e-15  5.95018653617e-15
 2.64069518986e-14  3.61645457034e-14  1.26051764162e-14  1.05797102601e-14  4.18635098477e-14  2.1869188353e-14  1.60137773272e-14  2.10319176297e-14  2.68945493334e-14  2.75292928678e-14  1.04176895556e-14  1.51613953859e-14  7.61216249553e-15  2.10321582685e-14  1.48078577229e-14  2.12554450437e-14  8.64563200141e-15  2.21135605793e-14  3.27365113835e-14  1.45197336135e-14  2.29500292782e-14  6.608943291e-15  3.39109959453e-14  1.20376056485e-14  4.00306599088e-14  3.85440053827e-14  2.48303086379e-14  3.64927866917e-14  3.3236740322e-14  8.01483651455e-15  2.61414098947e-14  3.72694920433e-14  3.24268338666e-14  1.39743137597e-14  2.84293434952e-14  3.91096941988e-14  4.66970445799e-14  2.73444955769e-14  3.05359979058e-14  3.22747277412e-14  3.32436842929e-14  1.12294441244e-14 -1.77439037014e-15  6.03070858273e-15  2.26286661653e-15  2.26623953461e-14  3.90902819456e-14  2.67372867853e-14  1.33781184432e-14  3.98490134061e-14  4.94705652184e-14  3.72233625021e-14  4.24558323198e-14  4.61014097331e-14  2.77730574976e-14  5.49917600802e-14  9.16130460968e-14  1.08295566253e-13  1.43904130396e-13  1.80089769341e-13  2.4493608199e-13  3.20626507029e-13  4.40153718229e-13  6.59785862708e-13  9.77579583875e-13  1.55411899145e-12  2.80369387707e-12  6.68277171485e-12  2.62280757633e-11  6.6868992242e-12  2.83018930416e-12  1.54461438924e-12  9.89006945538e-13  6.71450923525e-13  4.45827305983e-13  3.32015039979e-13  2.34972485733e-13  1.68578807941e-13  1.1030527475e-13  9.40285051618e-14  8.64967155993e-14  6.57925423191e-14  6.59154274884e-14  4.07765290378e-14  5.66968645219e-14  2.30457606316e-14  3.47182210782e-14  1.63563109647e-14  1.84069947376e-14  9.2485349554e-15  1.18539728768e-14  1.04402300449e-14  1.84581772559e-14  1.56574554186e-14  3.51070035124e-14  2.81852904544e-14
 1.66794369329e-14  5.47409404873e-14  2.65581261478e-14  1.94923203475e-14  4.43613379257e-14  3.50381841317e-14  2.25076955973e-14  1.9203699855e-14  2.52340809122e-14  1.71298562827e-14  3.66580162203e-14  3.39251197152e-14  2.21747314503e-14  3.73794029717e-14  2.23497511591e-14 -2.68650708257e-15  1.98385247671e-14  6.50166546798e-15  9.93956919561e-15  2.04978944861e-14  2.96323042014e-14  2.23156721106e-14  4.19034988436e-14  1.94776067397e-14  4.15659573269e-14  2.55570618648e-14  1.82586529681e-14  4.08891085634e-14  3.21265091294e-14  3.57080361378e-14  4.84806696049e-14  2.85750498306e-14  3.50016283947e-14  1.27965847146e-14  3.85637438461e-14  4.11293716971e-14  2.59426289163e-14  2.56748084668e-15  2.40619256737e-14  2.15798082349e-14  3.37565522826e-14  1.65066980683e-14  2.81818618463e-14  1.60297491008e-14 -8.72214384669e-15  1.17383824101e-14  5.08954013029e-15 -1.79374524979e-14  9.79061758893e-16  2.43247075697e-14  1.50469522479e-14  2.47541378803e-14  2.58739148699e-14  2.99439464611e-14  4.8469723482e-14  5.44580523081e-14  4.61911673811e-14  6.86463648953e-14  1.02319691322e-13  1.36506103723e-13  1.82430456587e-13  2.53430213025e-13  3.28829527949e-13  4.66648860768e-13  6.58474836114e-13  9.65943892186e-13  1.55002991304e-12  2.80933656549e-12  6.6868992242e-12  2.61738998674e-11  6.6858375013e-12  2.79965628636e-12  1.5517474238e-12  9.93696265568e-13  6.55722630108e-13  4.68356988826e-13  3.23180490862e-13  2.4172560344e-13  1.70334848403e-13  1.68630027674e-13  1.32881082602e-13  9.69346069687e-14  6.0928000229e-14  5.03316949244e-14  3.74106801187e-14  2.79034155478e-14  4.59525519599e-14  5.61781543621e-14  5.86993956567e-14  2.95122570173e-14  2.96912527003e-14  3.43194439898e-14  3.15222287112e-14 -3.72540631538e-15  1.18618814445e-14  3.93155016536e-14
 2.54591943889e-14  2.43888363799e-14  4.40211122881e-14  3.29284943121e-14  3.05878191735e-14  2.64497254593e-14  2.73143156465e-14  3.10939410462e-14  2.59636283745e-14  2.9477467819e-14  1.46162241258e-14  1.31448213175e-14  4.30504899145e-14  3.746065194e-14  3.51978694025e-14  2.48569661948e-14  1.01467637516e-14  1.02568925716e-14  2.68366135945e-14 -3.27331865286e-15  3.80435659342e-14  4.20666763189e-14  3.68149971078e-14  3.80451130209e-14  3.86065177857e-14  3.59934660692e-14  1.6633728716e-14  3.84651913347e-14  3.58846657345e-14  2.26623980502e-14  3.96328015654e-14  2.69105656058e-14  3.11980712361e-14  2.51494771034e-14  2.36046588846e-14  3.47152225946e-14  3.02090852618e-14  3.58581688753e-15  1.15990453247e-14  2.9638498019e-14  4.07711142072e-14  4.30226637066e-14  2.9419668038e-14  2.30350768981e-14  2.49321138234e-14  1.59891438063e-14  1.3254934754e-14  9.03978558543e-15  2.59625081228e-14  4.13066597134e-14  5.12122580233e-14  4.93041532603e-14  2.69249162809e-14  6.23188869903e-14  4.0596830772e-14  4.7926322666e-14  6.77771265428e-14  6.16873963825e-14  1.06351659169e-13  1.23280709334e-13  1.46739145784e-13  1.78197448634e-13  2.32915317184e-13  3.21880755395e-13  4.64634076791e-13  6.49333360688e-13  9.90980289063e-13  1.58398165011e-12  2.83018930416e-12  6.6858375013e-12  2.62294979616e-11  6.6726899175e-12  2.81267495959e-12  1.56809871095e-12  9.88081191572e-13  6.41100810042e-13  4.52182264541e-13  3.17728907609e-13  2.27506218585e-13  1.85380956644e-13  1.30437932295e-13  1.19088330011e-13  7.68779048097e-14  6.42244881545e-14  4.87490220231e-14  3.20224192649e-14  6.62946887398e-14  5.56734051166e-14  3.63307703098e-14  1.76083502139e-14  3.14964823779e-14  4.57902372228e-14  2.71766962192e-14  7.57614934568e-15  1.80239104111e-14  2.92880710596e-14
 4.93746772767e-14  5.33419579238e-14  2.96211492426e-14  3.37647601095e-14  4.04680651321e-14  5.31265979521e-14  3.14952913384e-14  2.22711351319e-14  3.16498498322e-14  3.63700664716e-14  1.4598042402e-14  2.04835651227e-14  8.4219117894e-15  1.98792511799e-14  4.11940866369e-14  1.259179511e-14  2.80017710262e-14  3.07957723354e-14  2.47265597175e-14  2.07586478111e-14  4.46804718412e-14  3.07371235775e-14  3.27423573975e-14  1.86668972502e-14  4.27617160621e-14  3.51169936634e-14  6.81645869653e-15  1.71385486849e-14  2.44556317096e-14  2.29558315515e-14  3.62979597584e-14  3.72452980662e-14  2.97480354715e-14  3.33832436005e-14  3.18515893511e-14  3.43729296582e-14  4.69447435819e-14  3.95657028022e-14  1.6417245741e-14  1.6470551131e-14  5.56199632558e-14  3.78979505129e-14  3.49039652755e-14  3.02087252783e-14  2.15847755141e-14  1.81932981319e-14  4.68640669677e-14  3.37487376061e-14  4.02623503307e-14  3.84322963856e-14  2.96624189947e-14  4.02595090223e-14  5.33211267988e-14  5.09696556934e-14  5.07469252481e-14  2.75997673468e-14  4.70954679102e-14  4.51423357192e-14  7.3153921818e-14  8.85343272235e-14  9.78466929534e-14  1.26940639358e-13  1.79346317527e-13  2.35902853768e-13  3.41783186913e-13  4.47071744392e-13  6.60042022417e-13  9.93139786729e-13  1.54461438924e-12  2.79965628636e-12  6.6726899175e-12  2.61720347763e-11  6.66497629588e-12  2.81858287725e-12  1.56437464394e-12  9.71963167708e-13  6.60026577426e-13  4.61569409109e-13  3.27137811993e-13  2.41101625052e-13  1.72887900559e-13  1.50867367902e-13  1.06909899159e-13  7.8084397352e-14  4.32399509513e-14  2.18729047573e-14  3.90048569572e-14  1.8715210751e-14  4.14306271494e-14  4.3129250055e-14  4.99035137497e-14  3.12958317404e-14  2.06300852411e-14  2.14153189948e-14  2.77803081801e-14  4.71522257479e-14
 3.27197440636e-14  2.3684381138e-14  7.60773017868e-15  1.9956616688e-14  4.033241894e-14  2.84184149242e-14  2.6715413499e-14  1.8283361675e-14  2.65086063526e-14  2.0964288303e-14 -6.0923484554e-15  2.61050822943e-14  1.07929683382e-14 -1.93488335805e-15  1.13059447499e-14  2.33127399296e-14  2.73826738293e-14  3.0809016279e-14  2.95067932989e-14  2.08523253387e-14  2.86690444685e-14  3.29743617386e-14  4.11805015561e-14  2.08837683509e-14  4.20360968861e-14  5.14850330258e-14  3.64558649879e-14  7.71141978329e-15  1.97667318467e-14  9.30617913328e-15  3.19524699724e-14  2.43112716733e-14  1.82533899168e-14  1.02440896125e-14  3.1949870849e-14  1.97895012584e-14  4.57995540828e-14  3.78852804455e-14  2.38825202363e-14  1.12316099903e-14  3.38040815537e-14  3.84663287512e-14  8.59340982251e-15  1.88935702931e-14  3.83255458526e-14  4.15396285843e-14  2.52989087835e-14  2.01472205299e-14 -4.10551811797e-15  2.24406423675e-14  2.7475824471e-14  2.47514694644e-14  3.94267577082e-14  3.02416267976e-14  3.55478009288e-14  1.75954805717e-14  3.86549155863e-14  5.72566993204e-14  7.30277491328e-14  3.56841155167e-14  1.00322074496e-13  1.20870063317e-13  1.46479445543e-13  1.77291795569e-13  2.36510825229e-13  3.15036712188e-13  4.63201543001e-13  6.66419718674e-13  9.89006945538e-13  1.5517474238e-12  2.81267495959e-12  6.66497629588e-12  2.61765932933e-11  6.65186018987e-12  2.78464881735e-12  1.55232389199e-12  9.72959897336e-13  6.48016178919e-13  4.7390325325e-13  3.20783382123e-13  2.49486914831e-13  1.89492581774e-13  1.3376221938e-13  1.17652112497e-13  7.84435252578e-14  6.75813665738e-14  5.26711837891e-14  4.56280292675e-14  4.21953706358e-14  3.08042863629e-14  5.04989385136e-14  2.81761230068e-14  2.06593902002e-14  4.80525215958e-14  1.73837368404e-14  4.86049044851e-14
 3.53393853962e-14  2.85528062125e-14  2.11358194575e-14  2.37085548335e-14  2.44513278056e-14  3.20458382598e-14  2.55462033878e-14  4.53056689758e-14  3.55570604154e-14  2.16872071989e-14  2.61188903469e-14  5.69124907228e-14  3.42985968488e-14 -5.72090307654e-15  1.38942747562e-14  2.81550593194e-14  4.50080051961e-15  1.46359217879e-14  2.74242856693e-14  1.17163606954e-14  4.11067876986e-14  2.553094594e-14  3.07291186252e-14  1.48803607768e-14  3.01423602844e-14  3.40906120634e-14  4.75752262822e-15  2.09929531135e-14  2.65085778153e-14  5.62335908375e-15  2.77861367328e-14  2.62418454853e-14  3.07380548308e-14  3.09262603003e-14  4.17549858724e-14  1.97114334641e-14  3.25370028913e-14  9.52816824685e-17  9.31380342895e-15  1.00739631952e-14  2.51410458393e-14  3.66328086828e-14  3.49724294501e-14  4.90309068142e-14  2.51056696628e-14  3.93282116279e-14  2.44526871656e-14  7.33087974952e-15  8.8124625637e-15  2.7819651349e-14  4.1052392224e-14  4.35191470399e-14  2.5139007475e-14  9.44416886366e-15  2.16000864996e-14  1.92455611444e-14  3.31359390786e-14  4.47107231062e-14  5.26355798035e-14  5.6600585257e-14  8.17961010829e-14  8.07736060696e-14  1.2075348964e-13  1.34097145815e-13  1.80605414819e-13  2.39650081844e-13  3.29149257152e-13  4.54762525667e-13  6.71450923525e-13  9.93696265568e-13  1.56809871095e-12  2.81858287725e-12  6.65186018987e-12  2.61347966e-11  6.64914346274e-12  2.80862402331e-12  1.57176805482e-12  9.82680841314e-13  6.63411528502e-13  4.47115541899e-13  3.23679735976e-13  2.44402073979e-13  1.76621595812e-13  1.37522241341e-13  1.06116635825e-13  9.78708207521e-14  5.94703923834e-14  5.61667388526e-14  2.38700393467e-14  2.29120520886e-14  2.62785802843e-14  2.37694931792e-14  2.20075143481e-14  3.14425311615e-14  1.15205858128e-14  4.02735163624e-14
 3.77380581629e-14  4.41227618979e-14  2.61992878918e-14  2.69012110359e-14  1.63736307729e-14  2.36763828096e-14  3.81436730105e-14  2.52087409861e-14  1.91324033882e-14  4.39220766414e-14  3.06647614923e-14  8.58663720428e-15  4.22738380497e-14  7.60848710546e-15  3.88983980837e-14  3.58822413546e-14  3.18547153484e-14  2.58435419579e-14  2.09748393775e-14  3.14598779943e-14  5.50658984722e-14  2.90153968758e-14  1.72517027928e-14 -1.36529237889e-14  1.61020710108e-14  2.31176686454e-14  3.6589064434e-15  1.24858068258e-14  3.31108883021e-14  1.07601784866e-14  3.03918224502e-14  2.93797342252e-14  2.37837482851e-14  1.97800995496e-14  2.7594171445e-14  1.20560787223e-14  1.20556769217e-14 -2.60888274729e-15  1.25867891167e-14  1.82186773453e-14  3.21223719147e-14  1.80002355943e-14  1.97255360229e-14  3.82151493503e-14  4.37871002007e-14  3.39311238251e-14  2.70690293957e-14  3.40974038972e-14  3.457359037e-14  1.40461774065e-14  4.49412460847e-14  4.05531966104e-14  1.54648497172e-14  4.85576908436e-14  1.04478740913e-14  1.52361498445e-14  4.23158011772e-14  6.33379128366e-14  7.73710155281e-14  5.05313681061e-14  4.95146250507e-14  6.64708586182e-14  8.87330710445e-14  1.08944224703e-13  1.41194441857e-13  1.81165079433e-13  2.36310383878e-13  3.20409066162e-13  4.45827305983e-13  6.55722630108e-13  9.88081191572e-13  1.56437464394e-12  2.78464881735e-12  6.64914346274e-12  2.61461521147e-11  6.64737708869e-12  2.8009415923e-12  1.5511006771e-12  9.6961456879e-13  6.36307216557e-13  4.53724452786e-13  3.16250955111e-13  2.25484899849e-13  1.66681635347e-13  1.23114985752e-13  1.14168909411e-13  8.73660521116e-14  6.98916092888e-14  5.26564086685e-14  6.14725684303e-14  4.99760526439e-14  4.24261753564e-14  2.82249910632e-14  2.68438568295e-14  2.45270484915e-14  4.50113357301e-14
 1.13443767171e-14  5.37005278349e-15  2.15935747029e-14  3.23923589291e-14  3.66809979201e-14  2.70198415404e-14  2.47532788631e-14  3.0748022312e-14  9.76179918823e-15  2.6149143969e-14  4.34230025303e-14  3.97507161796e-14  4.14512325407e-14  2.04265308298e-14  2.90123298406e-14  3.35787089363e-14  1.96517770196e-14  1.97904042372e-14  2.60036041809e-14  3.28033715696e-14  4.96274462082e-14  4.70792638444e-14  3.98451290356e-14 -7.00554997535e-16  2.75442552086e-14  1.94851675992e-14  1.10410386101e-14  1.79058864927e-14  3.46194109499e-14  2.08085053973e-14  2.64223782034e-14  2.95292568182e-14  2.01494233186e-14  1.29372365148e-14  2.83099230274e-14  2.20513055239e-14  1.73859564545e-14  3.05457766607e-15  1.55929785183e-14  4.10605259323e-14  2.71659302174e-14  2.29450711942e-14  2.80177176882e-14  3.86851723702e-14  3.94304030051e-14  1.81143802154e-14  2.88927039299e-14  2.72946369218e-14  4.95990961368e-14  2.97902971868e-14  4.18409937784e-14  4.18568675381e-14  1.99817691918e-14  2.17065420396e-14  1.64376323094e-14  1.84682474191e-14  3.94378139603e-14  4.01238996417e-14  4.57185573021e-14  3.4725919943e-14  4.55144705375e-14  6.59078604292e-14  7.9171764004e-14  9.06846804543e-14  1.05964097755e-13  1.36887581933e-13  1.66583715103e-13  2.473882074e-13  3.32015039979e-13  4.68356988826e-13  6.41100810042e-13  9.71963167708e-13  1.55232389199e-12  2.80862402331e-12  6.64737708869e-12  2.61630613168e-11  6.66552359842e-12  2.79868559406e-12  1.56957986124e-12  9.59088427107e-13  6.53046472032e-13  4.4567519003e-13  3.3779284405e-13  2.56789977013e-13  1.9097092597e-13  1.31443393479e-13  9.68078077514e-14  7.05255701535e-14  6.53547253766e-14  4.631838714e-14  3.99428720346e-14  4.36191642427e-14  3.71767420605e-14  2.92266131704e-14  2.32535741264e-14  2.16076378517e-14
 3.50752194236e-14  3.00936659308e-14  2.70340841028e-14  2.10482730861e-14  2.72033361749e-14  2.29102922886e-14  4.15320244058e-14  3.89121237344e-14  4.05226303368e-14  3.49490798354e-14  3.07277139051e-14  1.21287225322e-14  6.49874812598e-15  2.27846522358e-14  2.20868259819e-14  2.63001724278e-14  2.45388040016e-14  2.01094977285e-14  4.1716521763e-15  1.78972569169e-14  3.80888050183e-14  3.1123188963e-14  2.25570923675e-14  2.80773404368e-14  1.4242229905e-14  1.43635661292e-14  1.39966365606e-14  8.81182287556e-15  2.80140157104e-14  2.06992298335e-14  3.35303196564e-14  4.13835444672e-14  1.15816970395e-14  2.68746030141e-14  1.6034728263e-14  2.24516590611e-14  4.26848347327e-14  2.61923667622e-14  3.11974862279e-14  4.59442204065e-14  4.43184201621e-14  3.34710589729e-14  3.33909420647e-14  4.04542374809e-14  3.41585789494e-14  4.73039811923e-14  1.93899747364e-14  1.0782345212e-14  2.97585498645e-14  1.89564541184e-14  4.2382260632e-14  3.82217359837e-14  1.63113685059e-14  2.43615222593e-14  8.85271917415e-15  3.06043447805e-14  3.1952391278e-14  3.25130402379e-14  3.66009185487e-14  3.48442348886e-14  6.18769995148e-14  8.23048086123e-14  6.30086729212e-14  5.99586093586e-14  9.77615382258e-14  1.07187101878e-13  1.21859862596e-13  1.82908119486e-13  2.34972485733e-13  3.23180490862e-13  4.52182264541e-13  6.60026577426e-13  9.72959897336e-13  1.57176805482e-12  2.8009415923e-12  6.66552359842e-12  2.6178728354e-11  6.67647900017e-12  2.80308806096e-12  1.55743108462e-12  9.8042224207e-13  6.51414652513e-13  4.77468473438e-13  3.38101910746e-13  2.57044893832e-13  1.76478687435e-13  1.1434759491e-13  1.01231571033e-13  8.12163709715e-14  6.89857607234e-14  5.96533923224e-14  4.08287803572e-14  3.12304695636e-14  1.96700519091e-14  1.27444466591e-14  3.80003359833e-14
 4.38093103834e-14  1.76770110594e-14  1.38897953684e-14  1.64000950564e-14  1.4812817008e-14  3.79620295479e-15  2.55254502424e-14  2.40858769665e-14  4.46635898737e-14  3.33494738504e-14  2.09970470367e-14  3.27150900222e-14  1.84852474392e-14  2.49273448676e-14  3.94204917092e-14  3.93524789249e-14  2.43008731047e-14  3.30600681164e-14  2.74046702949e-14  1.06332454617e-14  1.91230399455e-14  3.26936750521e-14  1.88660979217e-14  1.6392419004e-14  3.76267493162e-14  1.99575189832e-14  1.35881774363e-14 -9.82588992444e-16  4.46609161617e-14  5.55327114306e-14  3.09030698795e-14  4.66347972609e-14  1.40317283681e-14  3.09948382574e-14  1.06307807363e-14  2.10961542214e-14  1.1234747902e-14  5.56236599109e-16  1.91169188798e-14  3.00259269467e-14  1.35561485781e-14  2.51829273754e-14  1.76887149122e-14  1.57963568617e-14  2.12483441436e-14  1.90844052877e-14  2.65881953925e-14  1.6648035444e-14  1.86627301478e-14  1.77822886919e-14  3.2053027511e-14  3.5434960013e-14  9.57968207397e-16  2.06215410466e-14  2.17972011114e-14  2.183801511e-14  2.5690407869e-14  3.9695859034e-14  2.92603621592e-14  3.18094441802e-14  4.42481705171e-14  5.18770498324e-14  4.64500338387e-14  5.72975808065e-14  6.31879012884e-14  8.81420928105e-14  1.04178863079e-13  1.22060928889e-13  1.68578807941e-13  2.4172560344e-13  3.17728907609e-13  4.61569409109e-13  6.48016178919e-13  9.82680841314e-13  1.5511006771e-12  2.79868559406e-12  6.67647900017e-12  2.61857515345e-11  6.68527966558e-12  2.80747954311e-12  1.55779373964e-12  9.80351963183e-13  6.60729642732e-13  4.58801993942e-13  3.26423551068e-13  2.39315228648e-13  1.70261672271e-13  1.49428058462e-13  1.22897560591e-13  8.75417708651e-14  5.92555525334e-14  7.13211411297e-14  5.08891394443e-14  4.21949905365e-14  4.77946283147e-14  4.97873664633e-14
 3.35147846916e-14  3.98646977329e-14  1.91161304933e-14  1.8804462341e-14  1.57115485528e-14  2.40492114424e-14  3.69816412898e-14  3.15817172315e-14  3.43054731554e-14  5.81536166089e-14  4.447037572e-14  3.42145548661e-14  2.76913268608e-14  1.72051256421e-14  3.15169024176e-14  5.75863803927e-14  1.98360515254e-14  3.59537408312e-14  2.63720194284e-14  2.9261940699e-14  4.05884482268e-14  3.48344768047e-14  2.69324883621e-16  2.16696543219e-14  2.89326863007e-14  1.82147184481e-14  1.93334532371e-14  1.85325874357e-14  2.39712951695e-14  8.6524153226e-15  2.34641316752e-14  3.26352875729e-14  3.08038823935e-14  2.88367028474e-14  1.8123456629e-14  3.02244471027e-14  1.41815865305e-14  2.07233059759e-14  2.81285235771e-14  1.85371429274e-14  2.75389619423e-14  3.65909758581e-14  3.54573223453e-14  3.06874269816e-14  2.37126308019e-14  6.32126698596e-14  1.16543865761e-14  5.54490074089e-15  2.84510939213e-14  4.95484195541e-14  4.31702568894e-14  3.42269509865e-14  4.02940701945e-14  3.0548889882e-14  2.05862337595e-14  1.2482227839e-14  3.44402695758e-14  4.10135751809e-14  4.41930758126e-14  2.38699666615e-14  8.62845024056e-15  3.67944481113e-14  2.31223200553e-14  3.01769678211e-14  5.41084411823e-14  8.6196104866e-14  8.79875087012e-14  9.70615773589e-14  1.1030527475e-13  1.70334848403e-13  2.27506218585e-13  3.27137811993e-13  4.7390325325e-13  6.63411528502e-13  9.6961456879e-13  1.56957986124e-12  2.80308806096e-12  6.68527966558e-12  2.62542539915e-11  6.68523386511e-12  2.82468138191e-12  1.5700203855e-12  1.00000836092e-12  6.70498610293e-13  4.67530810268e-13  3.49769009341e-13  2.60267478989e-13  1.99236474795e-13  1.47902655124e-13  1.1413772065e-13  7.383139136e-14  5.89815450487e-14  5.12132354142e-14  4.88794696594e-14  4.14112881816e-14  2.76509614091e-14
 5.52842329053e-14  2.72670340044e-14  3.20408555268e-14  1.84952578039e-14  3.38276923587e-14  1.47547138233e-14  3.7758923247e-14  5.29732634541e-14  4.42494948258e-14  4.38486829481e-14  3.15388802462e-14  3.2259903834e-14  3.50108097686e-14  2.32451915903e-14  2.38607801059e-14  1.32797237058e-14  2.96693157434e-14  1.9418751234e-14  2.01206559674e-14  2.58793738382e-14  3.25219007809e-14  3.7558738646e-14  3.31354627572e-14  2.36089071449e-14  2.81282267433e-14  4.22385751173e-15  2.29942006182e-14  8.55677799199e-15  1.64981396265e-14  1.57904545946e-14  1.21044728966e-14  1.3475440473e-14  1.74151244659e-14  2.05105571087e-14  3.25401979934e-14  1.78614928889e-14  1.49662916639e-14  1.84880769506e-14  3.09172434234e-14  3.91778877292e-14  2.649607024e-14  3.15942754283e-14  3.12298436534e-14  3.19519964063e-14  3.26435248591e-14  3.97762956085e-14  4.47079668631e-14  1.31201877945e-14  2.38105263345e-14  5.80380809628e-14  3.3148241881e-14  2.10514838204e-14  1.08947590849e-14  2.84155279071e-14  4.30596880054e-14  3.35974149595e-14  3.66186106575e-14  4.27808746365e-14  2.06274037955e-14  1.24331250436e-14  2.5251020192e-14  2.31559375571e-14  2.51088764317e-14  2.3258774181e-14  2.52390138861e-14  4.71244215911e-14  7.82589240102e-14  8.45285157912e-14  9.40285051618e-14  1.68630027674e-13  1.85380956644e-13  2.41101625052e-13  3.20783382123e-13  4.47115541899e-13  6.36307216557e-13  9.59088427107e-13  1.55743108462e-12  2.80747954311e-12  6.68523386511e-12  2.62268844784e-11  6.69073589557e-12  2.83022186126e-12  1.5596589703e-12  9.92378090492e-13  6.6688267304e-13  4.66813181093e-13  3.51757640523e-13  2.40025620842e-13  2.03082603004e-13  1.34842922465e-13  1.02842827152e-13  9.34381583415e-14  4.47759203647e-14  7.21283283069e-14  5.09041021418e-14  4.20307311486e-14
 6.74591001294e-14  2.89182211926e-14  1.18785825138e-14  7.21462358521e-15  3.39548046492e-14  9.52391301123e-15  2.91555221257e-14  4.24014416968e-14  2.23574179746e-14  3.30527161652e-14  3.2415463242e-14  4.66380985274e-14  3.43359014119e-14  4.30055497908e-14  4.24398593086e-14  1.64160739401e-14  1.91148819388e-14  3.25270860175e-14  3.85004650646e-14  2.72567078055e-14  1.82752588986e-14  2.33400545616e-14  4.40545180755e-14  2.56776895439e-14 -1.47786226291e-15  1.63039231462e-14  1.48652556267e-14  7.55479542628e-15  3.90006732399e-14  1.59520348536e-14  3.18087385765e-14  2.14582429959e-14  1.33896241111e-14  2.81517708076e-14  2.55111144809e-14  2.95215637216e-14  6.45281580399e-15  7.8891370147e-15  2.62675553458e-14  1.62488167294e-14  2.33184042561e-14  2.75912254965e-14  3.00417577817e-14  3.2989200135e-14  3.5479552016e-14  3.26236510024e-14  4.00619995581e-14  2.93570615923e-14  4.02660129819e-14  2.79503790637e-14  4.26931907736e-14  2.32340689531e-14  3.66383474164e-14  3.00003941341e-14  3.98625577141e-14  3.70400998589e-14  3.57727412485e-14  3.5520570754e-14  2.08299718809e-14  4.06215611513e-14  4.55285026101e-14  3.65317298654e-14  4.89844295902e-14  3.60584807168e-14  2.64210503551e-14  4.20291533018e-14  8.44036500145e-14  8.42130461808e-14  8.64967155993e-14  1.32881082602e-13  1.30437932295e-13  1.72887900559e-13  2.49486914831e-13  3.23679735976e-13  4.53724452786e-13  6.53046472032e-13  9.8042224207e-13  1.55779373964e-12  2.82468138191e-12  6.69073589557e-12  2.62780196592e-11  6.68907016183e-12  2.81349579171e-12  1.56806993771e-12  1.00369007394e-12  6.63867614526e-13  4.82479089439e-13  3.26633547526e-13  2.52950118644e-13  2.03119733213e-13  1.31740545562e-13  1.12015780774e-13  7.53809411816e-14  7.18177232403e-14  5.99042086875e-14  5.03938956112e-14
 5.13603439123e-14  3.63230077021e-14  2.03175262647e-14  1.64318215015e-14  3.68312906823e-14  2.91066898712e-14  5.56364489954e-14  1.95560971356e-14  3.19120616961e-14  4.3783749105e-14  2.18114213249e-14  4.73219898905e-14  4.26152392132e-14  4.9026018311e-14  2.15148561744e-14  3.73733613906e-14  1.80829115004e-14  1.79671610473e-14  2.66729305954e-14  2.58812575074e-15  2.94012951727e-14  2.63684063371e-14  2.80990429001e-14  2.83686712535e-14  2.26363261208e-14  2.50263339282e-14  3.63695441369e-14  2.65001144799e-14  1.6738511318e-14  9.18650154413e-15  3.93132867895e-14  5.52776990716e-14  2.93642013512e-14  1.84273892108e-14  3.42146895197e-14  3.12623356092e-14  2.19867592502e-14  2.00730368429e-14  4.50163299016e-14  2.44607344651e-14  8.31874736003e-15  3.21905265547e-14  1.60075690563e-14  2.43754260299e-14  1.65490419227e-14  4.07053319797e-14  2.25828519921e-14  3.11653005113e-14  2.51913083462e-14  1.68658078096e-14  1.27716854953e-14  1.97702840322e-14  5.37118830711e-15  1.51715496533e-14  4.01699694194e-14  1.9212820163e-14  2.62049608738e-14  3.6180734956e-14  4.30290603606e-14  3.20808601343e-14  3.59716946571e-14  1.34750280358e-14  3.30597803924e-14  3.99746190203e-14  2.8983511226e-14  7.54055935132e-14  6.39494917185e-14  7.25507268839e-14  6.57925423191e-14  9.69346069687e-14  1.19088330011e-13  1.50867367902e-13  1.89492581774e-13  2.44402073979e-13  3.16250955111e-13  4.4567519003e-13  6.51414652513e-13  9.80351963183e-13  1.5700203855e-12  2.83022186126e-12  6.68907016183e-12  2.61173313966e-11  6.67370439352e-12  2.79178233836e-12  1.55216405486e-12  9.63528732703e-13  6.56667182227e-13  4.51780522805e-13  3.13291276357e-13  2.45594243406e-13  1.74548404568e-13  1.47343594207e-13  9.74837159436e-14  8.45369818805e-14  7.55795742574e-14  5.11187597619e-14
 5.68940044293e-14  4.00911485386e-14  3.66106389693e-14  2.78211355099e-14  2.02298986092e-14  6.40082137534e-16  4.45880209578e-14  3.18686634578e-14 -6.27531920711e-15  2.77545489922e-14  2.39780032217e-14  4.65557298636e-14  4.36804026665e-14  4.0171383087e-14  2.61070648701e-14  3.46361664909e-14  1.71754049432e-14  1.40554215398e-14  1.38772315273e-14  1.35099473375e-14  2.89187644745e-14  3.98933707507e-14  2.02584501537e-14  1.53480936081e-14  2.4007802911e-14 -3.09746192699e-15  2.46516594526e-14  5.79753060506e-14  4.48749958316e-14  1.38247156205e-14  4.5739974018e-14  5.04636508341e-14  3.99611663517e-14  3.84023339921e-14  3.36272581307e-14  2.17594072491e-14  3.27481059291e-14  3.94718453077e-14  1.20933454795e-14  2.7310155046e-14  8.31772686767e-15  1.12464756462e-14  2.20439071427e-14  3.88190256012e-14  3.35374579301e-14  4.21991393482e-14  8.78289028283e-15  1.24996952959e-14  2.20070794611e-14  2.15246076733e-14  3.12472104606e-14  2.41407306123e-14  6.59213311767e-15  2.49970758496e-14  3.39664674418e-14  3.80258969531e-14  3.49219608251e-14  3.86056488886e-14  2.64249637185e-14  3.38719842511e-14  2.91508614335e-14  3.79429732933e-14  6.28743534631e-14  5.86337037133e-14  4.63638695729e-14  4.74927646469e-14  5.65774215024e-14  5.32022591561e-14  6.59154274884e-14  6.0928000229e-14  7.68779048097e-14  1.06909899159e-13  1.3376221938e-13  1.76621595812e-13  2.25484899849e-13  3.3779284405e-13  4.77468473438e-13  6.60729642732e-13  1.00000836092e-12  1.5596589703e-12  2.81349579171e-12  6.67370439352e-12  2.61968570941e-11  6.68574506361e-12  2.79885966541e-12  1.54638680987e-12  9.73970795615e-13  6.41115658046e-13  4.68807805021e-13  3.21856556396e-13  2.2415678811e-13  1.91763772402e-13  1.30033539608e-13  1.0670695012e-13  8.46288109383e-14  7.64253880179e-14
 7.1933695781e-14  7.48989223641e-14  5.40529397451e-14  3.49094693818e-14  2.56621308086e-14  3.0226786013e-14  4.08559013073e-14  2.55700859451e-14  2.8852034047e-14  3.55955650014e-14  3.18331823141e-14  2.99808124335e-14  2.51937315807e-14  3.36685485298e-14  3.68726351131e-14  4.56010627255e-14  3.03394897063e-14  2.61112731193e-14  3.56191113189e-14  2.83417651815e-14  3.2699720903e-14  2.31621945313e-14  3.56852368617e-14  3.27449991604e-14  3.9249978714e-14  3.1570821625e-14  3.99949356959e-14  5.54896988711e-14  2.7325174719e-14  3.30806240789e-14  4.28254740087e-14  4.76386493293e-14  2.31123736233e-14  2.38959133847e-14  3.31368676086e-14  3.1901716249e-14  2.28320016186e-14  7.37803383663e-15  2.62387264039e-14  2.60740124628e-14  2.51482597641e-14  5.60506033761e-14  1.96642647998e-14  3.48375804749e-14  2.15436476214e-14  3.29372176076e-14  1.47232633984e-14  7.63548202161e-15  6.7844264469e-15  1.29647670938e-14  1.00848367454e-14  3.48971002925e-14  1.05077382703e-14  2.46234057076e-14  1.29000641518e-14  2.57088872662e-14  1.68559649794e-14  9.87567388971e-15  1.08886440002e-14  3.17756908271e-14  8.68728482465e-15  2.66098560019e-14  5.68206423469e-14  3.03821185654e-14  2.11590344935e-14  4.09956990582e-14  5.46425830462e-14  4.99545218073e-14  4.07765290378e-14  5.03316949244e-14  6.42244881545e-14  7.8084397352e-14  1.17652112497e-13  1.37522241341e-13  1.66681635347e-13  2.56789977013e-13  3.38101910746e-13  4.58801993942e-13  6.70498610293e-13  9.92378090492e-13  1.56806993771e-12  2.79178233836e-12  6.68574506361e-12  2.62313844301e-11  6.66815332249e-12  2.80738423015e-12  1.57108208577e-12  9.82093295732e-13  6.71289663875e-13  4.48195486524e-13  3.0759395692e-13  2.32277127294e-13  1.79047255607e-13  1.4403540938e-13  1.01858368116e-13  7.78867460938e-14
 6.41114025362e-14  6.57976825665e-14  6.91461845609e-14  2.45436212709e-14  3.24127496946e-14  1.98469570989e-14  4.69604294156e-14  1.11486298467e-14  1.17603250598e-14  2.87080039254e-14  2.9690929331e-14  3.95108735393e-14  4.74376420297e-14  3.41814943425e-14  3.58213660474e-14  8.53681899119e-15  1.46289019375e-14  3.48599284402e-14  3.43899189876e-14  3.58492886846e-14  1.58579890622e-14  2.36187692618e-14 -3.30911772975e-15  5.22031537293e-15  1.92715944834e-14  3.51415288581e-14  3.5846045568e-14  3.37983346979e-14  1.88822158202e-14  3.20967941007e-14  3.42466653408e-14  1.49021577644e-14  2.61118774382e-14  2.93736820023e-14  4.40802577648e-14  3.27702138161e-14  1.69312590149e-14  1.13267509827e-14  4.28660456588e-14  4.05740278683e-14  2.15989007247e-14  3.06421050681e-14  3.11088493344e-14  3.05123955863e-14  2.3460420693e-14  2.71031680685e-14  3.50539319215e-14  2.22276262309e-14  1.05356872039e-14  1.20848539326e-14  2.64052503662e-14  2.13283663296e-14  2.27054021614e-14  3.29281527435e-14  4.60178290311e-14  4.03242116918e-14  2.8538332705e-14  1.77425549205e-14  2.55540935505e-14  9.42968658371e-15  4.32568872569e-14  2.13603345188e-14  3.56920783781e-14  4.10476662471e-14  4.41408284762e-14  5.77675446058e-14  4.40258124606e-14  7.27718025955e-14  5.66968645219e-14  3.74106801187e-14  4.87490220231e-14  4.32399509513e-14  7.84435252578e-14  1.06116635825e-13  1.23114985752e-13  1.9097092597e-13  2.57044893832e-13  3.26423551068e-13  4.67530810268e-13  6.6688267304e-13  1.00369007394e-12  1.55216405486e-12  2.79885966541e-12  6.66815332249e-12  2.61290087396e-11  6.67381355117e-12  2.8038423045e-12  1.56850841074e-12  9.81974905462e-13  6.59526137255e-13  4.47676741293e-13  3.22695988762e-13  2.31151566557e-13  1.74487236909e-13  1.46001266049e-13  9.87261808074e-14
 9.86500662337e-14  7.64297957461e-14  8.01035756447e-14  6.06647583199e-14  4.34261259833e-14  3.93520824142e-14  4.01812009369e-14  2.80096371566e-14  2.8311182516e-14  1.41057106204e-15  1.9494895542e-14  2.90607460076e-14  3.57101352767e-14  4.12090628726e-14  3.09469285177e-14  2.2868534043e-14  1.03949267793e-14  3.61114999401e-14  1.15942201503e-14  2.80047282036e-14  2.26495087541e-14  1.25704609591e-14  2.24167493912e-14  1.70535496904e-14  2.73054508852e-14  2.62943570535e-14  4.04618016635e-14  4.24949488122e-14  2.35778246841e-14  2.33188582048e-14  9.99900235228e-15  3.80470598408e-14  3.22191417477e-14  2.16842634553e-14  4.81277304908e-15  4.1187781131e-14  3.16178924526e-14  1.7795908262e-14  1.90755661767e-14  2.11314747036e-14  3.90839530175e-14  4.51208932759e-14  2.4609575779e-14  3.47728481407e-14  2.75939883308e-14  2.53225315051e-14  2.54886207275e-14  1.84995367199e-14  2.11021406118e-14  1.34669367146e-14  3.76498020765e-14  6.91846424636e-15  2.50848778865e-14  4.47217339523e-14  2.61360579787e-14  3.7017763061e-14  2.47016472967e-14  2.78009502621e-14  4.46186141776e-15  2.82216826778e-14  1.21414128647e-14  4.57340160984e-14  3.07185635222e-14  3.43522798342e-14  3.63783796955e-14  4.37553047619e-14  3.71239337221e-14  5.08354922435e-14  2.30457606316e-14  2.79034155478e-14  3.20224192649e-14  2.18729047573e-14  6.75813665738e-14  9.78708207521e-14  1.14168909411e-13  1.31443393479e-13  1.76478687435e-13  2.39315228648e-13  3.49769009341e-13  4.66813181093e-13  6.63867614526e-13  9.63528732703e-13  1.54638680987e-12  2.80738423015e-12  6.67381355117e-12  2.61992011043e-11  6.65877745379e-12  2.79714789652e-12  1.58525875834e-12  9.69537704358e-13  6.5295983982e-13  4.48338371268e-13  3.19870360948e-13  2.33825608301e-13  1.84986718217e-13  1.5398917695e-13
 1.40280885971e-13  9.212603916e-14  8.38342925902e-14  4.85943419527e-14  5.42858139089e-14  5.33824234764e-14  4.05059989256e-14  4.95581714745e-14  2.84393465179e-14  1.5930997272e-14  2.66849366638e-14  4.3416457153e-14  4.48044547601e-14  2.42769115133e-14  3.5332594422e-14  2.75256996084e-14  2.69703081085e-14  2.86828272804e-14  1.33746270595e-14  2.2502484598e-14  1.20175873612e-14  9.35815683416e-15  2.56593257556e-14  1.69398838828e-14  4.06610438914e-14  1.55728258824e-14  1.19361178801e-14  3.22441863331e-14  3.45926298116e-14  1.72318958356e-14  3.20773985636e-14  4.30589740746e-14  2.5715949541e-14  4.55227615925e-14  3.33292589023e-14  3.48800878246e-14  5.56123707268e-14  4.13684057583e-14  1.97940988147e-14  3.86965212067e-14  2.45769768017e-14  1.46062905002e-14  1.6565077442e-14  2.03461413164e-14  1.66124821921e-14  1.48453094086e-14  3.62074122872e-14  4.22135491472e-14  2.28766510325e-14  1.67821984038e-14  3.2195238933e-14  3.08566139267e-14  4.33017704485e-14  4.66748325104e-14  5.14558795593e-14  3.17640170399e-14  2.75996314251e-14  1.41771011225e-14  2.43679962146e-14  1.5220775181e-14  6.55740813723e-15  2.81086301732e-14  3.60311379618e-14  2.93294179377e-14  3.32922763043e-14  3.42681703517e-14  3.05135317775e-14  2.33257037535e-14  3.47182210782e-14  4.59525519599e-14  6.62946887398e-14  3.90048569572e-14  5.26711837891e-14  5.94703923834e-14  8.73660521116e-14  9.68078077514e-14  1.1434759491e-13  1.70261672271e-13  2.60267478989e-13  3.51757640523e-13  4.82479089439e-13  6.56667182227e-13  9.73970795615e-13  1.57108208577e-12  2.8038423045e-12  6.65877745379e-12  2.61852099015e-11  6.65432483539e-12  2.79214153665e-12  1.55165271334e-12  9.79622355224e-13  6.73349617316e-13  4.60749611234e-13  3.29513440625e-13  2.6335237777e-13  1.86323408099e-13
 1.81640568025e-13  1.10810205817e-13  1.07713811416e-13  8.66351829879e-14  7.39411198654e-14  6.63882835991e-14  5.67922246293e-14  6.02988692136e-14  3.56314863264e-14  2.75956000367e-14  3.39801459085e-14  3.86991737433e-14  4.58978712648e-14  4.07654673448e-14  3.37358671432e-14  2.19059258418e-14  1.07593474415e-14  2.77672707483e-14  1.60775395269e-14  3.4073003506e-14  1.76013252889e-14  1.49288991686e-14  2.54193671315e-14  1.21771747628e-14  3.30182173771e-14  2.63574810108e-14  1.83907212837e-14  1.25199628396e-14  2.96510775873e-14  2.66002613216e-14  1.62111185757e-14  1.98676118624e-14  1.78862941344e-14  1.95653524222e-14  4.33445009362e-14  4.71246577326e-14  4.08467878411e-14  3.08395886993e-14  2.32073756709e-14  2.45473394625e-14  3.7908726334e-14  1.68073588892e-14  2.03384988705e-14  4.02147673143e-15  3.51777107609e-14  4.03355100081e-14  1.79932740901e-14  2.78076729156e-14 -1.06979260838e-14 -1.00975234247e-16  9.79173089058e-15  2.39510704989e-14  2.18158561087e-14  2.09875965188e-14  2.70270770486e-14  1.4524806987e-14  7.97408964494e-15  3.99798342591e-14 -2.84950912381e-15  1.48174784571e-14  1.66034923457e-14  1.71942078915e-14  1.73789771577e-14  4.65698843596e-14  4.2813258867e-14  5.77055806463e-14  2.35659810495e-14 -5.45355984756e-15  1.63563109647e-14  5.61781543621e-14  5.56734051166e-14  1.8715210751e-14  4.56280292675e-14  5.61667388526e-14  6.98916092888e-14  7.05255701535e-14  1.01231571033e-13  1.49428058462e-13  1.99236474795e-13  2.40025620842e-13  3.26633547526e-13  4.51780522805e-13  6.41115658046e-13  9.82093295732e-13  1.56850841074e-12  2.79714789652e-12  6.65432483539e-12  2.61414868807e-11  6.66895095631e-12  2.80346998716e-12  1.56781172336e-12  9.90992488956e-13  6.71371591281e-13  4.76443205769e-13  3.40721594478e-13  2.46760658418e-13
 2.39899904865e-13  1.71886601603e-13  1.25042599437e-13  1.03497291168e-13  7.508237888e-14  6.13805725016e-14  6.33699052313e-14  5.95674391848e-14  4.94440251569e-14  3.84588952401e-14  2.55859901831e-14  3.55184539042e-14  3.00645508366e-14  5.56716671477e-14  5.56551482697e-14  2.59829307782e-14  2.77366171477e-14  2.7669632738e-14  4.67526651937e-14  3.93961619018e-14  3.16782346434e-14  3.72827662195e-14  3.22546024735e-14  4.09317716e-14  3.56820631194e-14  1.85674051867e-14  2.28745774753e-14  2.23163802223e-14  1.68492284962e-14  1.77432612593e-14  3.25876546188e-14  2.93843202987e-14  3.19388608735e-14  3.74275504282e-14  1.87359043121e-14  4.23294850077e-14  3.65680174926e-14  2.61953274786e-14  1.21182223129e-14  3.13072098035e-14  1.90564080193e-14  1.90465644562e-15  1.09804642883e-14  2.4891911683e-14  2.11921583869e-14  1.86985120483e-14  2.49744517482e-14  1.89042700712e-14  3.39539710091e-14  2.56207312738e-14  2.10347372566e-14  9.13376002428e-15  2.96778843177e-14  1.80869832092e-14  3.87868909729e-14  2.12689558366e-14  2.14419855148e-14  2.54394909402e-14  2.30522797813e-14  5.31179845212e-15  1.52774972291e-14  2.99943185783e-14  1.61063895233e-14  5.31055642512e-14  3.18821911118e-14  4.29961566982e-14  3.32348253141e-14  4.46288655951e-14  1.84069947376e-14  5.86993956567e-14  3.63307703098e-14  4.14306271494e-14  4.21953706358e-14  2.38700393467e-14  5.26564086685e-14  6.53547253766e-14  8.12163709715e-14  1.22897560591e-13  1.47902655124e-13  2.03082603004e-13  2.52950118644e-13  3.13291276357e-13  4.68807805021e-13  6.71289663875e-13  9.81974905462e-13  1.58525875834e-12  2.79214153665e-12  6.66895095631e-12  2.60984117038e-11  6.67105019232e-12  2.79637557953e-12  1.56525798216e-12  9.71385834147e-13  6.59290879369e-13  4.49012047117e-13  3.13350062711e-13
 3.4448152865e-13  2.49969929351e-13  1.6895442171e-13  1.21532537085e-13  1.09102377173e-13  8.12694819861e-14  7.80896666001e-14  5.77635885052e-14  6.28271021954e-14  3.29946744537e-14  3.19708754514e-14  5.90466289282e-14  1.16024315725e-14  1.72781081708e-14  2.96282318532e-14  1.86716271704e-14  1.39458806123e-14  2.74981853619e-14  7.60023786738e-15  3.98736056527e-14  4.81652083214e-15  3.27291477093e-14  2.27562611717e-14  3.41858532038e-14  3.80490869931e-14  1.8865910221e-14  4.33914582052e-14  1.51647201658e-14  2.8949585955e-14  2.01131419969e-14  2.05075714553e-14  2.53068334436e-14  2.55112538621e-14  4.14070894435e-14  3.95358862231e-14  3.23838205502e-14  3.51415072179e-14  3.86542435706e-14  1.9562221768e-14  5.30438644716e-14  3.25106469888e-14  3.15026327614e-14  3.0000584578e-14  2.75568258553e-14  2.15720149708e-14  1.30456394815e-14  1.54902765444e-14  4.05700430868e-14  2.01948322161e-14  3.30581497097e-14  1.87203628389e-14  1.58892169143e-14  3.69268394358e-14  7.67328031366e-15  2.77184170373e-14  9.03360930024e-15  8.86720582653e-16  1.89368645612e-14  2.72530740427e-14  1.894609305e-14  4.8452541709e-14  2.85436449542e-14  2.61522920981e-14  3.56835362954e-14  2.15117794823e-14  1.64075519346e-14  1.33269796156e-14  2.30935150349e-14  9.2485349554e-15  2.95122570173e-14  1.76083502139e-14  4.3129250055e-14  3.08042863629e-14  2.29120520886e-14  6.14725684303e-14  4.631838714e-14  6.89857607234e-14  8.75417708651e-14  1.1413772065e-13  1.34842922465e-13  2.03119733213e-13  2.45594243406e-13  3.21856556396e-13  4.48195486524e-13  6.59526137255e-13  9.69537704358e-13  1.55165271334e-12  2.80346998716e-12  6.67105019232e-12  2.62211650301e-11  6.65494403276e-12  2.80337810555e-12  1.55283685383e-12  9.74105097271e-13  6.55122468378e-13  4.53400585613e-13
 4.45913779676e-13  3.36825671769e-13  2.32218894789e-13  1.82521804638e-13  1.43799189308e-13  1.0519932603e-13  8.3970628785e-14  4.98255277871e-14  5.56027556639e-14  3.33028610499e-14  2.95178402886e-14  1.61915389236e-14  1.81576887473e-14  1.46635842765e-14  2.01224483278e-14  2.03140179537e-14  2.27190043633e-14  2.46979341321e-14  1.65312549795e-14  4.01315710186e-14  1.57084564173e-14  3.03329689387e-14  2.4290619219e-14  2.51389831883e-14  1.91738620225e-14 -3.11525607774e-15  7.40123745208e-15  5.28570583697e-15  1.73206068889e-14  2.03161575739e-14  2.35089095666e-14  2.46302883326e-14  3.32103522919e-14  3.80565387838e-14  7.66087232323e-15  2.68699373047e-14  3.49052326383e-14  1.63086124844e-14  9.25530622908e-15  2.3801184823e-14  2.52491326542e-14  1.22326015824e-14  2.05674020694e-14  2.04498660825e-14  3.17727662354e-14  2.80129123173e-14  2.83241252448e-14  1.32318697e-14  1.41757260567e-14  1.02107424783e-14  1.90618557717e-15  1.32411991687e-14  1.57405387084e-14  2.28192707387e-14  4.41885134625e-14  1.98244623579e-14  5.08507363275e-15  1.68914708151e-14  1.12251804309e-14  2.97216315266e-14  4.16445749955e-14  3.72680172903e-14  1.75353991746e-14  2.93897216063e-14  1.85213951915e-14  5.09982025835e-15 -8.85338411552e-15  2.12186234506e-14  1.18539728768e-14  2.96912527003e-14  3.14964823779e-14  4.99035137497e-14  5.04989385136e-14  2.62785802843e-14  4.99760526439e-14  3.99428720346e-14  5.96533923224e-14  5.92555525334e-14  7.383139136e-14  1.02842827152e-13  1.31740545562e-13  1.74548404568e-13  2.2415678811e-13  3.0759395692e-13  4.47676741293e-13  6.5295983982e-13  9.79622355224e-13  1.56781172336e-12  2.79637557953e-12  6.65494403276e-12  2.61627430275e-11  6.65488236122e-12  2.7950569222e-12  1.56125100035e-12  9.84171155863e-13  6.50035902442e-13
 6.53569923344e-13  4.64671615498e-13  3.48381243798e-13  2.48293961272e-13  1.85349970576e-13  1.54403340634e-13  9.31918599725e-14  7.928164351e-14  7.43213717351e-14  2.92266244776e-14  4.25587781265e-14  3.794852398e-14  3.32746819337e-14  3.89492090386e-14  3.52003213454e-14  3.80492137165e-14  3.47741734351e-14  2.38305880534e-14  4.25367157625e-14  1.66275977773e-14  3.34676027025e-14  3.59338317062e-14  1.37638224744e-14  1.73731426364e-14  4.20972713674e-14  2.90126749785e-14  1.39010208493e-14  1.98667827038e-14  2.60141714618e-14  1.82347072204e-14  2.93486090701e-14  2.71996769839e-14  4.41640506659e-14  2.55553085822e-14  2.96079222707e-14  2.14799485107e-14  1.53571882926e-14  2.70182452082e-14  1.53080752388e-14  4.15616084343e-14  1.67488298966e-14  2.76985275093e-14  1.65854212455e-14  1.15051023257e-14  2.01971214693e-14  2.46204381151e-14  2.17427693694e-14  2.32989801586e-14  2.59922471137e-14  3.15411119022e-14  1.17430027133e-14  2.75258613339e-14  3.21766133272e-14  2.009749544e-14  2.6432432151e-14  4.56901308162e-14  2.69753873849e-14  8.245148635e-15  1.1157026387e-14  1.8924536798e-14  1.15968249571e-14  1.25509685519e-14  2.26640391445e-14  3.84481944767e-14  4.73381246036e-14  3.0672182923e-14  2.6746759801e-14  3.3270963967e-14  1.04402300449e-14  3.43194439898e-14  4.57902372228e-14  3.12958317404e-14  2.81761230068e-14  2.37694931792e-14  4.24261753564e-14  4.36191642427e-14  4.08287803572e-14  7.13211411297e-14  5.89815450487e-14  9.34381583415e-14  1.12015780774e-13  1.47343594207e-13  1.91763772402e-13  2.32277127294e-13  3.22695988762e-13  4.48338371268e-13  6.73349617316e-13  9.90992488956e-13  1.56525798216e-12  2.80337810555e-12  6.65488236122e-12  2.619892434e-11  6.6748164572e-12  2.79507277478e-12  1.56571355617e-12  9.71929956017e-13
 9.78177787273e-13  6.6442854597e-13  4.7198221309e-13  3.24141654123e-13  2.53422903689e-13  2.16777886046e-13  1.41058131951e-13  9.77294587138e-14  9.39176197793e-14  6.70438441485e-14  6.65448056514e-14  3.22869958695e-14  4.76263380294e-14  4.1154936581e-14  4.48096558873e-14  2.83802164215e-14  2.59948755975e-14  2.87516359474e-14  2.91531760073e-14  3.40175232689e-14  3.88100928496e-14  2.70190723542e-14  7.67517423906e-15  1.63375519444e-14  3.46727381811e-14  1.03794315119e-14 -7.28861552225e-15  2.76858426287e-14  3.49521524794e-14  3.13107452577e-14  1.56809555979e-14  3.28173313429e-14  2.78443851622e-15  1.5720065607e-14  3.55705299838e-14  4.40699803925e-14  4.130153967e-14  4.55092182876e-14  4.85385537335e-15 -2.70657561838e-15  1.90783168082e-14  2.20056574589e-14  2.1256583163e-14  1.00746157563e-14  1.61603171452e-14  9.10277476908e-15  2.48275768442e-14  2.2991430604e-14  1.56496561604e-14  3.78912376852e-14  2.03805528007e-14  2.99413031292e-14  4.57645124384e-15  3.04701687484e-14  4.6226341086e-14  3.89379002169e-14  3.4485372561e-14  1.01394017419e-14  3.20484555832e-14  1.71882763377e-14  1.63945270623e-14  1.30720980977e-14  5.82148091383e-15  2.25371691301e-14  3.6007499287e-14  1.40093757455e-14  1.61200913896e-14  2.01822974847e-14  1.84581772559e-14  3.15222287112e-14  2.71766962192e-14  2.06300852411e-14  2.06593902002e-14  2.20075143481e-14  2.82249910632e-14  3.71767420605e-14  3.12304695636e-14  5.08891394443e-14  5.12132354142e-14  4.47759203647e-14  7.53809411816e-14  9.74837159436e-14  1.30033539608e-13  1.79047255607e-13  2.31151566557e-13  3.19870360948e-13  4.60749611234e-13  6.71371591281e-13  9.71385834147e-13  1.55283685383e-12  2.7950569222e-12  6.6748164572e-12  2.61817754146e-11  6.66242058777e-12  2.80655942643e-12  1.57095643619e-12
 1.57010434208e-12  1.0138682222e-12  6.61720581365e-13  4.48594376586e-13  3.14685852525e-13  2.32294708068e-13  1.85072394316e-13  1.26141364024e-13  1.11794858624e-13  8.31479501545e-14  7.6489305186e-14  5.87856913529e-14  5.97925976422e-14  4.64925538371e-14  5.86078821837e-14  5.8656919105e-14  3.66682494703e-14  4.42758535145e-14  3.04607190178e-14  3.20258822911e-14  3.01809077478e-14 -6.79373425439e-15  1.0989727771e-14  1.03917799622e-14  1.57372309399e-14  2.67817046866e-14  2.8936521906e-14  4.15782442411e-15  3.62219426065e-14  4.13617464406e-14  2.48158681604e-14  2.61544769829e-14  2.13834375905e-14  1.14097697203e-14  1.70352700389e-14  3.22264564549e-14  6.0262339446e-14  4.42842827462e-14  1.41050928853e-14  2.01922488783e-14  2.97260407781e-14  3.53276601036e-14  1.36849345273e-14  1.43338910772e-14  2.75787869122e-14  1.43762325638e-14  2.12297876814e-14  1.93979708016e-14  2.47960459118e-14  3.9870044389e-14  1.8900351962e-14  2.59735522191e-14  1.08932941714e-14  2.27783911809e-14  5.75322020158e-14  4.15201297402e-14  2.41458207429e-14  1.09917878765e-14  2.08490578368e-14  3.55737875916e-14  1.05331129951e-14  3.66414781721e-15  3.69466636108e-14  3.35059871837e-14  1.76291833581e-14  1.31817561622e-14  2.93389392693e-14  1.80924490856e-15  1.56574554186e-14 -3.72540631538e-15  7.57614934568e-15  2.14153189948e-14  4.80525215958e-14  3.14425311615e-14  2.68438568295e-14  2.92266131704e-14  1.96700519091e-14  4.21949905365e-14  4.88794696594e-14  7.21283283069e-14  7.18177232403e-14  8.45369818805e-14  1.0670695012e-13  1.4403540938e-13  1.74487236909e-13  2.33825608301e-13  3.29513440625e-13  4.76443205769e-13  6.59290879369e-13  9.74105097271e-13  1.56125100035e-12  2.79507277478e-12  6.66242058777e-12  2.62224173588e-11  6.69746596288e-12  2.82420279773e-12
 2.81656045915e-12  1.5531772388e-12  9.59367839202e-13  6.38003903302e-13  4.37929410981e-13  3.23311553833e-13  2.40865616903e-13  1.85622322874e-13  1.49746908121e-13  1.19396692115e-13  8.09694237875e-14  7.03948566113e-14  5.61831696454e-14  6.86509365875e-14  7.24384961685e-14  4.61878801534e-14  5.46833216961e-14  4.16815958167e-14  3.36116611659e-14  1.15472255981e-14  1.29021732529e-14  2.6791079975e-14  2.42475123919e-14  3.22486600402e-14  5.47739971668e-14  4.0587286103e-14  2.3339554914e-14  2.05852202162e-14  3.20630028794e-14  1.43798958958e-14  2.86710602062e-14  1.96019827229e-14  1.71170568702e-14  9.3424293035e-16  2.13999329145e-14  2.31815252561e-14  2.85996131871e-14  2.2857704178e-14  2.65838968104e-14  2.84182974571e-14  2.9049626212e-14  4.00403452991e-14  2.0206907005e-14  2.79102107686e-14  4.46590579909e-14  1.92604655284e-14  2.9845446102e-14  1.0632130804e-14  4.40136124425e-14  3.38393659602e-14  3.89007811263e-14  3.52012932737e-14  1.80304328929e-14  5.85634782017e-15  3.15493822431e-14  2.11890755058e-14  1.74597921904e-14  1.5653375526e-14  3.95498684279e-14  1.87427910713e-14  2.56712553058e-14  1.17079692804e-14  2.89180733814e-14  4.08430099678e-14  2.66471015374e-14  2.47698176823e-14  2.0557473646e-14  8.00962915907e-15  3.51070035124e-14  1.18618814445e-14  1.80239104111e-14  2.77803081801e-14  1.73837368404e-14  1.15205858128e-14  2.45270484915e-14  2.32535741264e-14  1.27444466591e-14  4.77946283147e-14  4.14112881816e-14  5.09041021418e-14  5.99042086875e-14  7.55795742574e-14  8.46288109383e-14  1.01858368116e-13  1.46001266049e-13  1.84986718217e-13  2.6335237777e-13  3.40721594478e-13  4.49012047117e-13  6.55122468378e-13  9.84171155863e-13  1.56571355617e-12  2.80655942643e-12  6.69746596288e-12  2.63016639477e-11  6.69082634363e-12
 6.68567609519e-12  2.80912350299e-12  1.5664092636e-12  9.75417835839e-13  6.48270382001e-13  4.52769092424e-13  3.34924097597e-13  2.20435402036e-13  1.63525043428e-13  1.2930861126e-13  1.08078850734e-13  8.051846234e-14  7.93519961802e-14  7.09312319735e-14  5.70257556861e-14  6.15791987958e-14  3.84894785415e-14  2.77542356832e-14  1.01813133249e-14  2.23861585966e-14  1.62589628248e-14  4.14487945738e-14  2.82246893816e-14  6.24211281966e-15  3.28901873004e-14  1.26195401001e-14 -7.37398807302e-16  1.62418633182e-14  3.7612639541e-14  3.23092650532e-14  1.86326893136e-14  1.88496651766e-14  1.68053397539e-14  1.50017239568e-14  3.95904040014e-14  2.70453139055e-14  2.82876957959e-14  2.71636661917e-14  3.02656514245e-14  3.51081014631e-14  3.70451752385e-14  3.99145607631e-14  2.58013382013e-14  1.73290160001e-14  3.07968371057e-14  4.02721345959e-15  4.30694510978e-14  3.40591038506e-14  3.39153313071e-14  1.53393225616e-14  1.41190488225e-14  1.17227710031e-14  1.5896517602e-14  2.69638433773e-14  2.26653134903e-14  3.18192956147e-14  1.67725947864e-14 -9.15190521686e-15  2.49969724135e-14  3.26179478127e-14  1.091321469e-14  2.35423882564e-14  3.78916253754e-14  4.31276485221e-14  2.85781453886e-14  1.23883291786e-14  8.92316558066e-15  5.95018653617e-15  2.81852904544e-14  3.93155016536e-14  2.92880710596e-14  4.71522257479e-14  4.86049044851e-14  4.02735163624e-14  4.50113357301e-14  2.16076378517e-14  3.80003359833e-14  4.97873664633e-14  2.76509614091e-14  4.20307311486e-14  5.03938956112e-14  5.11187597619e-14  7.64253880179e-14  7.78867460938e-14  9.87261808074e-14  1.5398917695e-13  1.86323408099e-13  2.46760658418e-13  3.13350062711e-13  4.53400585613e-13  6.50035902442e-13  9.71929956017e-13  1.57095643619e-12  2.82420279773e-12  6.69082634363e-12  2.62073476712e-11


==> anc/correlator_b11_Nt10_dist19.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 0.000124441450167  0.000125652964889  0.000113095723705  0.000109217336055  8.72409632421e-05  7.25783814409e-05  6.41336544334e-05  5.36437207012e-05  3.87070580624e-05  2.91771529463e-05  2.64754892018e-05  1.46510862351e-05  1.63385866848e-05  7.69204850043e-06  2.37051787398e-05  3.67046501638e-06  1.52683385757e-05  1.68933282136e-05 -2.64601068679e-06  3.38675286467e-06 -1.33265951685e-06 -4.22648177538e-06  2.3252750156e-07  4.12223400733e-06  4.66152365447e-06  3.39485432422e-07 -4.209977231e-06 -8.29219999095e-06  7.41813597274e-06  1.61953959582e-06 -3.27464898863e-07  2.00167735307e-06 -5.59393393386e-06 -1.03210394454e-05  1.45673433402e-06  4.6536308589e-07  6.13452042402e-06  5.59180781939e-06 -1.47943898798e-06  6.34932660276e-06 -1.59473517846e-06 -2.52103088109e-06 -1.4060601244e-05 -7.83443591479e-06  2.98270411216e-07  1.54266683188e-05  1.24938685423e-05  1.10111882694e-05  1.09621162021e-05  1.33315184396e-06  2.94867287807e-06  8.57618691915e-08 -1.74376365846e-06 -1.16150257948e-05 -4.58461502604e-06  1.86562087848e-06  4.61052878506e-06  4.17944787406e-06  5.95449453164e-06 -1.71550536577e-06 -7.54904149457e-06 -8.48070097547e-06 -7.55715734144e-07  1.17342380389e-05  4.68907108537e-06  3.01125236233e-06 -1.03763879638e-06 -8.12421515218e-06  9.8139789188e-06  1.30411388173e-06 -1.32616083169e-06  6.556144674e-06  4.64447718444e-06  1.76500807115e-06  7.09776599084e-06 -5.05940307152e-06  2.6077083035e-06  7.56605820799e-06 -5.3203501704e-06  1.43705141214e-05  2.97541274488e-06  1.00808633446e-06  8.28747175524e-06 -1.24756399557e-08  1.97262306578e-05  2.12556408964e-05  2.25317952959e-05  3.26988622905e-05  3.95590014023e-05  5.51404427354e-05  6.48870937716e-05  8.51665888042e-05  0.000101991597707  0.000100949231284  0.000122915071113  0.000131979087236
 0.506927774658  0.50689295622  0.507684349196  0.507709777357  0.506128519267  0.505956855964  0.506756054517  0.507377698719  0.507836796882  0.505347690979  0.50655414846  0.506981394666  0.505469173637  0.506449674656  0.507411866304  0.50628354973  0.505492607112  0.506952427089  0.50668132072  0.507463209226  0.506196952733  0.507184368084  0.506342497808  0.505979965731  0.507373454771  0.505762684707  0.508035499193  0.505045562647  0.506347580398  0.505945447478  0.506783795126  0.506002611289  0.505844516802  0.507231914652  0.506251101143  0.506047077952  0.506671733575  0.506935962237  0.506858794517  0.506231755104  0.505456094073  0.506345816091  0.507132491233  0.506894583374  0.507004996806  0.506627865186  0.506937865474  0.50726168142  0.506311758024  0.506141408423  0.5064319216  0.506646231195  0.505566208939  0.507700074414  0.507668514337  0.507391339506  0.507020758895  0.506403597649  0.50646217164  0.505771767337  0.508033317049  0.50711543061  0.507557257635  0.505315916438  0.506380672455  0.50788217797  0.506343202416  0.507698224432  0.506391338699  0.507359726051  0.50688081002  0.506828150319  0.506768690646  0.506913682471  0.507130129665  0.507156997796  0.506394940527  0.506144599328  0.507077675006  0.507728457887  0.506176985891  0.507291132679  0.505652859691  0.506146754903  0.505477839811  0.506559384137  0.507723879291  0.506887510176  0.50821108513  0.506238217831  0.506284769056  0.507978070735  0.507158351798  0.506182593293  0.507358236738  0.507575230824
 4.51425714087e-11  1.14749719047e-11  4.82779550738e-12  2.69287138101e-12  1.65472464189e-12  1.15979849604e-12  7.97502284777e-13  5.63374771672e-13  3.73907400626e-13  3.198819587e-13  2.33486974538e-13  1.5251779593e-13  1.31779503535e-13  7.78563947595e-14  9.31637988786e-14  7.81045163502e-14  8.85268336836e-14  5.83849692409e-14  2.69585178689e-14  7.84830967478e-15  4.44478074003e-14  4.24998865375e-14  3.02439832203e-14  2.24677778852e-14  7.32834384091e-14  2.62074994248e-14  5.02797251933e-14  2.54286583811e-14  4.35331414367e-14  4.23053851816e-14  4.48751938253e-14  5.78136888618e-14  6.96289985983e-14  4.58133856807e-14  4.83576473485e-14  3.33543143179e-14  6.64506421686e-14  2.88849680014e-14  2.35503496338e-14  4.59333714185e-14  7.3759621541e-16  2.91048496976e-14  5.15951690956e-14  2.21871041779e-14  6.12320468949e-15  2.28660380788e-15  1.9549396897e-14  6.09003175765e-14  5.05156444939e-14  5.02650192969e-14  2.78211528881e-14  9.5073575181e-15  3.0904456581e-14  1.88669058531e-14  1.3051648154e-14  1.10518824756e-14  8.69740917055e-15  2.37627716884e-14  3.36118603235e-14 -9.40293625439e-15  1.8993428344e-14  3.01844875233e-14  1.37538748338e-14  1.61913499107e-14  1.64471795305e-14  5.7190563101e-14  4.84188822732e-14  1.33217941017e-14  3.25329714071e-14  5.47747692688e-14  3.79017153173e-14  5.91883099564e-14  1.9690908089e-14  2.24619583999e-14  5.45127966439e-14  5.90351725875e-14  2.69278515713e-14  1.28794123231e-14  4.35982651867e-14  4.49827020476e-14  5.39385719989e-14  4.72594514103e-14  7.35044838762e-14  1.2207650767e-13  1.43060026634e-13  1.28752297105e-13  2.00737208417e-13  2.68002968879e-13  3.72124900112e-13  5.11583062644e-13  7.61790462471e-13  1.11846475706e-12  1.69469877868e-12  2.68270675946e-12  4.8608390131e-12  1.15386843327e-11
 1.14749719047e-11  4.50799573333e-11  1.14587803728e-11  4.86011730804e-12  2.65710470056e-12  1.70381464339e-12  1.15742857374e-12  7.88779638523e-13  5.38408113277e-13  3.75827074521e-13  3.03087156713e-13  2.47896310946e-13  1.86096024339e-13  1.36512283411e-13  7.12833405216e-14  9.306894467e-14  7.23121005809e-14  5.1644508934e-14  2.98360655003e-14  1.27564238553e-14  3.0979737356e-14  2.62951656719e-14  7.01232700937e-14  2.03105462112e-14  8.47938137827e-14  8.45285818815e-14  6.01723792932e-14  5.46433317536e-14  1.01686484713e-14  1.8142284154e-14  5.23706260957e-14  5.75768335082e-14  3.45519978091e-14  5.93412080572e-14  3.13028622e-14  3.50957801474e-14  4.81906007926e-14  7.7221972941e-14  2.77742372415e-14  1.77349646107e-14 -1.73914590741e-14  4.04590923067e-14  3.72890132046e-14  8.07993747854e-15  7.67655752548e-15  1.90368571328e-14  3.04862362517e-14  1.17923269094e-15  9.67712276961e-15  4.39265253312e-14  1.96115615382e-14  4.06355183139e-14  4.37833255938e-14  2.6224300074e-14  3.19968251077e-14  3.84888988411e-14 -2.05147395618e-15  1.10313340268e-14  1.97677384381e-14  4.24709748725e-15  2.73363566168e-14  5.34983927443e-14  1.28768209093e-14  3.7873725799e-14  4.30170952363e-14  4.52937436711e-14  5.05074024224e-14  5.44170786634e-15 -3.23387824404e-15  1.99129313224e-14  8.26747628787e-15  3.24813606983e-14 -3.23268377697e-14  3.77424390976e-15  2.39475323824e-14  3.59868323668e-14  1.87470865578e-14  1.82803157424e-14  7.67591944545e-15 -3.80857950939e-16  2.06708435787e-14  2.73839221043e-14  3.26983944091e-14  8.94591947961e-14  1.2683807475e-13  1.20422565042e-13  1.86768439524e-13  2.5298935783e-13  2.95827905648e-13  4.26688833447e-13  5.85399700078e-13  7.96708223331e-13  1.12609466881e-12  1.65960914369e-12  2.67137013205e-12  4.8659873649e-12
 4.82779550738e-12  1.14587803728e-11  4.51718418752e-11  1.15193219173e-11  4.85792866996e-12  2.66580765308e-12  1.67947400213e-12  1.12212571941e-12  7.64897765476e-13  5.66848578035e-13  4.09766171325e-13  2.87604140548e-13  2.1009412255e-13  1.56376339662e-13  1.06714554981e-13  1.01133309347e-13  9.01567640522e-14  6.01469564473e-14  4.05783422676e-14  7.69618305231e-14  4.02947867257e-14  3.90012457519e-14  3.8575174423e-14  3.83954351105e-14  3.53704110503e-14  4.60864265898e-14  6.29412386003e-14  2.61798863226e-14  1.89834807224e-14  3.59373779835e-15  9.93447793019e-15  8.72685400072e-15  2.96426820339e-14  1.73463919083e-14 -6.17037390518e-15  8.27670515818e-15  1.45653238338e-14 -3.92095679907e-16  6.47066651327e-15  1.41781628305e-14  1.79591814914e-15  3.45252673149e-14 -2.72174914545e-14  1.12568214403e-14  5.85851982411e-14  8.1310633588e-14  4.57408103617e-14  2.0167524767e-14  4.53750578986e-14  1.21264568317e-14  3.17048051918e-14 -1.70123843145e-14  6.51987509288e-14 -4.51403712409e-15  2.48411789083e-14  4.992865868e-14  2.91787488737e-14  2.6354714314e-14  2.88580692441e-14  1.56769494053e-14  4.30810239159e-14  5.03895553114e-14  1.56724029685e-14  4.82446513367e-14  2.71091547674e-14  4.94489157945e-14  5.41657310133e-14  2.85666729191e-14  3.3764487527e-15  4.75112059428e-14  5.30515053357e-14  6.12318542436e-14 -1.1326121269e-15  3.07084185731e-14  3.44154273288e-14  2.77700269508e-14  3.71341568607e-14  3.39308609727e-14 -5.86552316198e-16  6.77195528859e-14  3.25413771184e-14  1.91747183927e-14  6.0014397106e-14  9.65142974036e-14  1.0343942244e-13  9.03878549582e-14  1.00745475932e-13  1.47895980713e-13  2.06904254448e-13  3.35499819013e-13  3.87610948644e-13  5.62388911338e-13  7.97986495082e-13  1.12211957021e-12  1.69310499054e-12  2.70123718173e-12
 2.69287138101e-12  4.86011730804e-12  1.15193219173e-11  4.5174541621e-11  1.14893788731e-11  4.82346252323e-12  2.71632605399e-12  1.69593839172e-12  1.15329630208e-12  8.0223082007e-13  5.52987465921e-13  3.77144055324e-13  2.92745194373e-13  1.88745561026e-13  1.36677618677e-13  1.17374663642e-13  7.34422010931e-14  9.89625571381e-14  3.93327515463e-14  6.47596034756e-14  4.70402632024e-14  1.19767599289e-14  3.00598667724e-15  3.31083732732e-14  5.07191632382e-15 -5.65106344491e-15  3.97727703247e-14 -2.23656406767e-15  3.80010137905e-14  5.16910770806e-14  2.27762122178e-14  1.74210113207e-14  4.00173707575e-14  3.73086705454e-14  1.63887195759e-14  2.58244098383e-14 -1.71398657183e-14  1.62025475952e-14  4.6433431777e-14  2.11267997516e-14  3.78926056294e-14  4.87640029567e-14 -1.63689330954e-14  2.81739365196e-15  4.39979912235e-14  3.47151807108e-14  2.77610232187e-14  1.59864695166e-14 -1.3630107275e-14 -9.90930760512e-15 -5.0414404285e-14 -3.10647967559e-14  5.219413316e-14  1.48280335318e-14  1.9687018449e-14  8.19935122397e-15  1.73893138811e-14  1.38810053415e-14  4.46890088639e-15  1.06857657692e-14  4.48931479541e-14  1.17321435493e-14  3.74190456463e-14  9.98642495845e-15  3.7712019118e-14  6.67509374543e-14  4.22273651511e-14  1.51813009447e-14  3.8595954409e-14  8.0317910663e-15  4.4355438232e-14  3.24880175972e-14  3.74241998517e-14 -9.69453803603e-15  3.12648481816e-14  2.62927197744e-14  7.13018183604e-15  2.3479499738e-14  2.15429893546e-14  3.74478329808e-14  3.56187521134e-14  4.91631353829e-14  7.45683574201e-14  5.78835250982e-14  7.97326750732e-14  7.4582902727e-14  9.22463648962e-14  1.35282330392e-13  1.6237584618e-13  2.1155527041e-13  3.05293062949e-13  4.06957192102e-13  5.69581495892e-13  7.70268896037e-13  1.10705205082e-12  1.67276179094e-12
 1.65472464189e-12  2.65710470056e-12  4.85792866996e-12  1.14893788731e-11  4.50125584206e-11  1.14600606999e-11  4.80670466125e-12  2.67570069688e-12  1.68440150492e-12  1.18894918309e-12  8.02809770767e-13  5.30612279719e-13  3.85791207289e-13  2.91922658948e-13  2.2832519966e-13  1.9422778496e-13  1.43157435162e-13  1.0210435913e-13  9.23167393747e-14  8.7140152016e-14  4.26729994331e-14  2.88992428593e-14  3.59123044469e-14  6.91592702476e-14  3.39277188512e-14  2.72903216968e-14  5.22825478665e-14  2.51265437715e-14  3.34244819452e-14  3.03437335623e-14  1.91687846387e-14  9.63649181766e-15 -8.18735140011e-15 -8.89704136551e-15  1.83184851141e-14  6.33554535106e-14  4.89902657784e-14  3.37963420751e-14  2.40616581912e-14  2.23749847008e-14  9.84324397955e-15  1.7547875718e-14  2.87313614785e-15  2.64946679515e-14  2.64710620596e-14  2.13941522098e-14  1.4921126266e-14  2.26795305038e-14  1.78703415114e-15  1.47017466277e-14 -4.14601381588e-15  1.15632331455e-14 -1.0203183195e-15 -1.99958645649e-14 -2.14032456826e-14  3.62469770673e-14  3.60863124453e-14  1.51172334416e-14  4.81070493056e-15 -1.38979780526e-14  6.58386701803e-15  1.93711673393e-14  2.55280184838e-14 -4.6954905574e-15 -2.36613712645e-15  3.95562275074e-14  7.40639494684e-14  2.12190149937e-14  4.32477299401e-14 -3.94418649733e-15  2.79677044763e-14  4.31261537556e-14  3.40249393555e-15  1.33260303787e-14  6.43117024213e-15  1.84614576655e-14  4.4396152614e-14  5.10705841203e-14  2.73468868413e-14  3.85835652739e-14  1.72019944437e-14  4.46017689821e-14  5.77649515018e-14  2.16673651948e-14  4.41876828923e-14  3.56102082769e-14  7.38790324452e-14  9.09568686678e-14  1.19245807571e-13  1.73608587031e-13  2.40530910387e-13  2.95929695528e-13  4.02125431208e-13  5.46521375235e-13  7.87875994563e-13  1.12960886754e-12
 1.15979849604e-12  1.70381464339e-12  2.66580765308e-12  4.82346252323e-12  1.14600606999e-11  4.50128737304e-11  1.14836536164e-11  4.77663173109e-12  2.67595555432e-12  1.69518618361e-12  1.12269731145e-12  7.58828277948e-13  5.09045595589e-13  3.87850264177e-13  2.91135396928e-13  2.15446682347e-13  1.81604547467e-13  1.24810534651e-13  9.64908499273e-14  8.99420460225e-14  6.97551575406e-14  3.55210820373e-14  2.04720330996e-14 -5.82794708972e-15  3.46684820033e-14  1.9324653437e-14  2.42089492301e-14  3.45468467956e-14  3.21738802629e-14  4.2640730917e-14  2.49164486068e-14  1.3317016639e-14 -1.52604690378e-14  2.10122682488e-14  3.56167984878e-14  8.0617079705e-14  3.72369567474e-14  2.87021931536e-14  1.71536002151e-14  2.89909068499e-14  1.0540043316e-14  1.74013233267e-14 -3.0081621054e-15  9.41232189671e-15 -4.25383510139e-14 -1.77037659907e-15  4.02899998254e-14  2.21579855443e-14  2.9143976893e-14 -1.863234464e-14 -2.864980246e-14  1.22735979758e-15  3.18296994262e-14  5.20632894761e-15  6.39799610254e-14  2.11969810449e-15  3.64317214072e-14  1.77771317681e-14  3.10700684379e-14  5.85922172435e-14  2.15309572414e-14  4.3672750134e-14  3.76898780413e-14  4.74435256895e-14  5.43705921647e-14  4.51111554649e-14  2.8511301353e-14  4.17453205783e-14  4.43788942957e-14  1.18510099908e-14 -1.29351398533e-15  1.83080384473e-14  3.70791541487e-14  4.1632637129e-14  2.41432817282e-14  1.96201821292e-14  9.71411799848e-15  3.53630530314e-14 -8.54068113582e-15  4.46568119279e-14  5.00880614712e-14  1.00155188864e-13  4.77603710486e-14  4.24791908362e-14  5.85807159192e-14  9.56652660252e-14  1.03450591499e-13  8.93896200031e-14  9.72510805502e-14  1.42682827605e-13  1.50920282765e-13  2.40109735985e-13  3.30996995744e-13  4.26216467074e-13  5.78536967022e-13  8.02819931805e-13
 7.97502284777e-13  1.15742857374e-12  1.67947400213e-12  2.71632605399e-12  4.80670466125e-12  1.14836536164e-11  4.5084369988e-11  1.14971027457e-11  4.82150548574e-12  2.6667209148e-12  1.67639837342e-12  1.13749392445e-12  7.96204960491e-13  5.35375499841e-13  4.22242316634e-13  2.86710394487e-13  2.22753537627e-13  1.68141272141e-13  1.42652336513e-13  1.32088505246e-13  9.51707987203e-14  6.76765098714e-14  3.66509067261e-14  3.03198662112e-14  3.22554587757e-14  3.66093738051e-14  3.88435427715e-14  3.66229685366e-14  5.04235213967e-14  7.29683214208e-14  2.97296941011e-14  3.29203448e-14 -2.44196105314e-14  2.51565395988e-14  5.87286847313e-14  1.95062111725e-14  3.16768659819e-14  6.75868936227e-14  1.25002010463e-14  2.04942340753e-14 -1.76628958555e-14  3.89804134235e-14  1.02205932752e-14  2.38448341097e-14  8.54338252762e-15  2.99848230297e-14  5.2576108561e-14  3.84750707904e-14  2.15004221896e-14  5.57929307479e-14  8.43376217286e-15  1.43000013985e-14  3.47949004776e-14  2.52764046585e-14  1.72037655461e-14 -1.73159201958e-14  4.0264324552e-14  3.01920746124e-14  4.90473064641e-14  3.96722287773e-14  2.06004060066e-14  3.15656157135e-14  5.13094664509e-14  2.71523491969e-14  1.27968036394e-14  4.28093838608e-14  2.72403509559e-14  8.34786360617e-15  8.53968982591e-15  4.61467675707e-14  5.10232104351e-14  3.72616147181e-14  3.26210412067e-14  1.96398203279e-14  8.53426467648e-15  1.59658972087e-14 -1.06092487278e-14  9.39369829272e-15  7.70420169764e-15  4.18906232243e-14  5.90029052994e-14  8.86141470173e-14  3.98834326407e-14  4.98057373833e-14  4.76244559181e-14  4.88302074203e-14  5.46173111758e-14  8.31118858608e-14  7.15104561487e-14  9.14074561126e-14  9.35326480922e-14  1.81836619277e-13  2.44146911697e-13  2.91192353366e-13  3.89023954562e-13  5.63706538815e-13
 5.63374771672e-13  7.88779638523e-13  1.12212571941e-12  1.69593839172e-12  2.67570069688e-12  4.77663173109e-12  1.14971027457e-11  4.51814512952e-11  1.15001851912e-11  4.85815944786e-12  2.70316574435e-12  1.68920838329e-12  1.12648134325e-12  7.51560448641e-13  5.50665656978e-13  3.99424842909e-13  2.76901529135e-13  1.76987134484e-13  1.75289606232e-13  1.41787369769e-13  1.12453167903e-13  4.86636966289e-14  4.83766534049e-14  2.57971461205e-14  5.95217681149e-14  8.23423445313e-15  4.32895437187e-14  3.37901864989e-14  8.76086731826e-14  5.57142427908e-14  2.10841432004e-14  5.73957570597e-14  3.70289579636e-14  3.39124953327e-14  5.53593297268e-14 -4.27545573236e-15 -1.00043960493e-14 -1.42842947687e-15  4.40701260056e-14  2.62056100277e-14  1.68577453114e-14  2.26871155273e-14  3.49394179344e-14  3.36505291479e-14 -1.99656471251e-15  2.66015824326e-14  2.94728726229e-14  3.50707994776e-14  7.16659896368e-15  4.05281425754e-14  2.94397028957e-14  2.67156364816e-14  1.19812781311e-14  3.29683651159e-15  3.37943191538e-14  4.98403051118e-14  4.52588464373e-14  3.23205302817e-14  6.2264411269e-14  3.82514958507e-14  4.02223485044e-14  2.43780396826e-14  5.58992608105e-14  3.11314041261e-14 -9.43286276942e-15  6.37570218497e-14  5.07999518305e-14  3.82303324464e-14  4.30531569927e-15  3.30726868019e-14  3.72244088668e-14  5.77571242602e-14  2.49447792985e-14  3.95290903981e-15  3.57325883093e-14  3.81688833177e-14  3.97037397119e-14  4.63795085803e-14  1.90477552466e-14  3.71826484597e-14  2.75745914544e-14  5.70605751016e-14  5.00406181235e-14  2.13429454244e-14  1.60370876717e-14  5.43255364675e-15  5.25056426122e-14  8.9030250585e-14  6.02997684437e-14  4.0735549733e-14  5.73836793444e-14  1.21444030244e-13  1.81307954021e-13  2.52631305412e-13  2.99472732114e-13  4.2581073863e-13
 3.73907400626e-13  5.38408113277e-13  7.64897765476e-13  1.15329630208e-12  1.68440150492e-12  2.67595555432e-12  4.82150548574e-12  1.15001851912e-11  4.52048122077e-11  1.14936252961e-11  4.81923201421e-12  2.6776029592e-12  1.71046657551e-12  1.12095145914e-12  7.78862798501e-13  5.58221642433e-13  4.26626995518e-13  2.51659250449e-13  2.27809568153e-13  2.13333242846e-13  1.06885728608e-13  9.29383015402e-14  7.30674022382e-14  5.17255296036e-14  7.26429341747e-14  2.80648634555e-14  4.51852978105e-14  3.18232705695e-14  2.23944215638e-14  2.71970344872e-14  4.50431794082e-14  4.82346382195e-14  3.57524125908e-16 -2.99150457009e-15  3.17441137478e-14  5.50391980014e-15  6.46770443281e-15  3.76992988579e-14  4.77802462441e-14  4.00753868238e-14  3.6769026395e-15  3.57577885173e-14  1.68770738811e-14  2.57768784256e-14 -2.92480715093e-15 -2.82139540423e-14  1.26191526153e-14  2.36196359191e-14  2.00373538827e-14  2.75303487239e-14  2.8088933374e-14  2.78133155177e-14  3.79973732812e-14  1.47465233422e-14  1.38443133528e-14  3.67317029029e-14  3.41265160297e-14  2.17393506886e-14 -8.56832308904e-15  3.3104905806e-14 -5.80438183715e-15  7.3307046388e-15  4.83388936484e-14  2.05009572023e-14  2.46566062471e-14  3.58040584318e-14  6.06478586938e-14  2.57876030598e-14  3.80246823767e-14  1.12848426682e-14  4.07462615166e-14  4.39612901828e-14  4.94562005857e-14 -1.47656800399e-14  1.78074882218e-14  4.42985494715e-14  6.87388035714e-15  4.42713961991e-14  1.50460683933e-14  1.30183313361e-14  1.54793643296e-14  1.48523661271e-14  4.63106541685e-14  2.75806460863e-14  2.55722720621e-14  2.23012888293e-14  7.66504718919e-14  2.01734733347e-14  2.38689156097e-16  4.28280305797e-14  4.84585365777e-14  9.39013350183e-14  1.34654944659e-13  1.96855484712e-13  1.65209332603e-13  2.66610582416e-13
 3.198819587e-13  3.75827074521e-13  5.66848578035e-13  8.0223082007e-13  1.18894918309e-12  1.69518618361e-12  2.6667209148e-12  4.85815944786e-12  1.14936252961e-11  4.49938371302e-11  1.14886496486e-11  4.8073591505e-12  2.69344681357e-12  1.69297502515e-12  1.12309549157e-12  7.73635052277e-13  5.43399086198e-13  3.72912257386e-13  2.82589011235e-13  2.24564012615e-13  1.8562909086e-13  1.24013423195e-13  1.18049709596e-13  8.29706710143e-14  6.30557793504e-14  7.07473238392e-14  4.58613689493e-14  4.45768643416e-14  5.62344143484e-14  4.02468405506e-14  2.33062196084e-14  4.02361551594e-14  2.21473438126e-14  2.23746288772e-14  4.01813464146e-14  6.7926718226e-14  3.73053056211e-14  3.9795906967e-14  1.40434358302e-14  6.5623316476e-14  7.30769309245e-14  5.1428895382e-14  1.17119310897e-14  1.35045777321e-14 -5.50418166696e-16  2.48981846568e-15  1.98712581017e-14  3.4351235307e-14  3.30276625217e-14  1.91003259485e-14  1.7514449897e-14  3.59194078168e-14  3.17579954885e-14  5.38257973713e-14  4.99236196508e-14  6.91164904174e-14  4.28913565721e-14  2.80245867983e-17  1.85553223378e-15  2.14826509178e-15  9.03269103938e-15  1.20257887473e-14  3.8029015247e-14  2.5328206905e-14 -2.22788080994e-14  3.33783351656e-14  2.29132762645e-14  1.65601662189e-14  1.0396577853e-14  2.12488222401e-14  1.07631646604e-14  3.55132859848e-14  3.33849301201e-14  2.6933512735e-14  9.37144017376e-15  2.26019309847e-14  3.17628145387e-14  1.40790224687e-14  2.40814877947e-14  1.69837008631e-14  1.82920671697e-14  2.42210221113e-14  5.81180590114e-14  7.14864261172e-14  7.44521776331e-14  2.74488796366e-14  5.16301351244e-14  3.16256649521e-14  4.22897926331e-14  6.89365267773e-14  6.52092120298e-14  9.84101463973e-14  8.59367919748e-14  1.28898019909e-13  1.72114882715e-13  2.00116716939e-13
 2.33486974538e-13  3.03087156713e-13  4.09766171325e-13  5.52987465921e-13  8.02809770767e-13  1.12269731145e-12  1.67639837342e-12  2.70316574435e-12  4.81923201421e-12  1.14886496486e-11  4.50883247782e-11  1.14714396872e-11  4.79349255272e-12  2.69767212004e-12  1.69341227532e-12  1.07394547546e-12  7.4170887568e-13  5.44648144044e-13  4.01831658756e-13  3.17662039936e-13  2.15574785106e-13  1.28626124615e-13  1.27333220225e-13  8.99785715687e-14  7.34934731986e-14  1.07368054719e-13  8.79199696293e-14  5.64478321784e-14  3.77475171764e-14  6.39716594228e-14  2.745202699e-14  2.66081752694e-14  7.53210350378e-15  3.48467001002e-14  3.25243016897e-14  5.42929143061e-14  2.28920589704e-14  3.47639404241e-14  3.20895962119e-14  4.75586369409e-14  6.30732130028e-14  4.38066581928e-14 -1.99683282583e-14  1.22952573974e-14  4.68225634591e-14  2.79917918974e-14  3.3681376405e-14  2.03014945356e-14  3.51685044751e-14  1.32487333673e-14  2.45474200322e-14  6.37573846701e-14  5.16186929997e-14  3.77485048386e-14  3.3787982695e-16 -1.0122885846e-14  2.99340949367e-14  6.41489100713e-15  6.73923722396e-15  2.61857216222e-14  6.28347374186e-14  1.55329406451e-14  2.70878067287e-14  1.01291843587e-14  4.42539897048e-15  4.90400675554e-14  1.8726501109e-14  4.51630397332e-14  5.10760875065e-14  2.74103124951e-14  2.63156814895e-14  3.3317904135e-14  3.45020409466e-14  3.77695994117e-14  5.03397737309e-14  3.61911935374e-14  2.77157183473e-14  2.27620289911e-14  3.59602507008e-14  3.2647901469e-14  2.91572796642e-14  3.72895653944e-14  4.75872307863e-14  5.86814010723e-14  6.74317105288e-14  2.9573342149e-14  1.94255553103e-14  7.80877170363e-14  3.80922630457e-14  3.75648979785e-14  5.91727067479e-14  5.79902947537e-14  7.69007390476e-14  1.04316980239e-13  1.33271753123e-13  1.79716459685e-13
 1.5251779593e-13  2.47896310946e-13  2.87604140548e-13  3.77144055324e-13  5.30612279719e-13  7.58828277948e-13  1.13749392445e-12  1.68920838329e-12  2.6776029592e-12  4.8073591505e-12  1.14714396872e-11  4.50654243764e-11  1.14505072744e-11  4.81884123906e-12  2.68841509949e-12  1.67011277383e-12  1.12507611421e-12  7.57690362316e-13  5.27331634146e-13  3.71715645337e-13  2.59709651978e-13  2.05310988025e-13  1.5834633969e-13  9.70843447882e-14  7.77673410278e-14  7.43931894891e-14  1.01794849448e-13  7.35383072938e-14  6.57827839262e-14  5.70735346494e-14  3.9553774094e-14  4.88269670109e-14  1.81004542647e-14  3.74190788402e-14  4.80668316422e-14  5.83477283357e-14  3.81920560888e-14  1.89052484674e-14  5.0415859084e-14  1.29732666794e-14  1.87827916744e-14  1.20730824632e-14  2.36436841888e-14  1.15056300476e-14  3.89223261227e-14  2.84730308745e-14  2.28777284368e-14  2.99608492294e-14  8.51814887785e-15  2.15287562176e-14  7.42252476656e-15  1.53593743846e-14  1.43454709266e-14  2.55874952951e-14  1.92028796687e-14  2.81243631797e-14  1.44001756448e-14  3.01047329134e-14  1.98229017035e-14  9.39071497635e-15  2.68019252329e-14  5.99143150077e-14  2.68327078299e-14  1.04150523915e-14  2.64831034083e-14  3.7621194617e-14  1.02711700171e-14  2.41670355494e-14  7.30373930788e-15  1.01062340886e-14  3.71662246011e-14  3.56055863263e-14  1.84081688261e-14  6.04380372876e-14  3.97418098905e-14  4.9132647162e-14  5.40323043582e-14  3.70898773438e-14  4.34322056184e-14  2.2746968821e-14  4.55279385292e-14  4.04191125613e-14  4.35349164709e-14  6.67911784974e-14  9.04039681532e-15  2.05286910778e-14  1.86078962626e-15  3.23716867567e-14 -6.3859583444e-15 -1.6503548692e-14  4.1862677553e-14  5.79094642367e-14  4.5461443802e-14  7.79290492482e-14  1.02322980441e-13  1.56364784928e-13
 1.31779503535e-13  1.86096024339e-13  2.1009412255e-13  2.92745194373e-13  3.85791207289e-13  5.09045595589e-13  7.96204960491e-13  1.12648134325e-12  1.71046657551e-12  2.69344681357e-12  4.79349255272e-12  1.14505072744e-11  4.49979332408e-11  1.14669521431e-11  4.83506252003e-12  2.6856117874e-12  1.68806284552e-12  1.08680166e-12  7.76392572238e-13  5.39834360281e-13  3.65804709005e-13  2.84820242905e-13  2.05944558612e-13  1.52606251771e-13  1.33165013862e-13  8.75389503698e-14  5.82434396397e-14  2.85527442026e-14  2.23372693798e-14  4.31771575809e-14  4.00181303332e-14  3.79609142195e-14  2.58854368538e-14  2.9772191185e-14  1.70159249319e-14  3.10724259071e-14  3.06931972466e-14  1.34064319682e-14 -5.91969357851e-15  5.25914333399e-14  4.12229540101e-14  2.42171054136e-14  6.15539182834e-14  1.05969670981e-14  4.78860499885e-14  4.37208655616e-14  7.82124778453e-15  4.94468669079e-14  3.78167108867e-14  6.40878841783e-14  4.50625591112e-14  4.45520880584e-14  2.50929203541e-14  2.88875187941e-14  3.9450250004e-14  3.89283632944e-14  1.83979307662e-14  4.73860080191e-14  1.15379801027e-14  3.58063335282e-14  3.23396806022e-14  3.72282490979e-14  5.00951322808e-14  2.98732327991e-14 -3.132795898e-15  3.29382603525e-14  3.37804794184e-14 -3.52248232055e-16  9.13111100029e-15  1.76844895767e-14  3.23406209766e-14  2.19915578313e-14  2.0448371609e-14  6.57495649271e-14  2.39383897928e-14  3.33054029446e-14  5.24407536375e-14  4.11050542331e-14  5.80443460563e-14  2.15916515778e-14  5.787608875e-15  4.48430880814e-14  2.76760381541e-14  2.67885251254e-14  3.77345664664e-14  4.20713084902e-14  9.06062895578e-15  5.69942811012e-15  1.58200593252e-14  3.54848484624e-14  3.52227512705e-14  4.06366640031e-14  3.85416111705e-14  4.85355770183e-14  7.7245156946e-14  1.00037151195e-13
 7.78563947595e-14  1.36512283411e-13  1.56376339662e-13  1.88745561026e-13  2.91922658948e-13  3.87850264177e-13  5.35375499841e-13  7.51560448641e-13  1.12095145914e-12  1.69297502515e-12  2.69767212004e-12  4.81884123906e-12  1.14669521431e-11  4.50461277035e-11  1.14881482871e-11  4.79574801568e-12  2.69680105831e-12  1.66250596838e-12  1.09427549442e-12  7.57273165997e-13  5.25959665308e-13  3.82260564846e-13  2.98573525316e-13  1.9331773115e-13  1.34803782305e-13  1.25729863967e-13  1.18915143437e-13  8.91629818567e-14  7.50554258647e-14  8.22226871391e-14  2.55914826785e-14  3.84023618665e-14  3.05763770175e-14  2.52761930938e-14  3.20152786626e-14  4.22875233632e-15  1.17686618186e-14  5.1102457961e-14  3.63252430704e-14  2.76220718655e-14  4.00200882941e-14  3.87962818299e-14  4.38332565866e-14  3.05096696315e-14  1.25358838525e-14  3.38245009657e-14  1.91184856103e-14  3.45382288099e-14  2.21476546054e-14  4.61547801667e-14 -2.30078501962e-15  3.59370694875e-14  3.55931242576e-14  1.08111278683e-14  4.15532955901e-15  2.35759554939e-14  3.8998242444e-14  5.62033158077e-14  2.36623980316e-14  1.17738793572e-14  5.92770868062e-15  1.77732836713e-14  1.49396506478e-14  3.35022815212e-14 -1.034814618e-15 -1.10273919919e-15  1.98602232718e-15  5.39566020296e-14 -1.06483199697e-14  2.84142823064e-14  3.22172248953e-14  4.21283068239e-14 -1.33113640122e-14  1.89265809138e-14  4.02647403307e-15  4.59478629608e-14  5.16591010937e-14  2.28813304428e-14  1.14287799315e-14  6.38877294293e-14  1.47354384304e-14  3.85545989151e-14  2.9957218387e-14  2.79541117385e-14  5.36479637302e-14  3.68188082569e-14  6.65748094066e-14  8.58474249981e-14  4.269494447e-14  3.36302830517e-14  1.63657376892e-15  4.2072892925e-14  8.11326581876e-14  6.54901324157e-14  1.00034557216e-13  6.85845238473e-14
 9.31637988786e-14  7.12833405216e-14  1.06714554981e-13  1.36677618677e-13  2.2832519966e-13  2.91135396928e-13  4.22242316634e-13  5.50665656978e-13  7.78862798501e-13  1.12309549157e-12  1.69341227532e-12  2.68841509949e-12  4.83506252003e-12  1.14881482871e-11  4.51281120622e-11  1.14634458306e-11  4.81174401552e-12  2.67771005618e-12  1.62091739411e-12  1.08963717071e-12  7.67821599654e-13  5.74438053575e-13  4.10791301251e-13  2.8078594538e-13  2.10728087435e-13  1.76979889398e-13  1.15565478005e-13  7.29961054703e-14  8.99206286494e-14  8.5649110815e-14  4.56209834688e-14  1.00173562038e-14  3.50962223733e-14  2.61097706899e-14  1.14788526093e-14 -1.8466584576e-15  7.2748900498e-15  9.6376768067e-15  3.81542356113e-14  4.13671595183e-14  2.73029645601e-14  6.07279887612e-14  4.36842372855e-14  1.31868143149e-14  4.79413003094e-14  4.33204748549e-14  4.27777782729e-14  5.02298634285e-14  4.92673516368e-14  9.27116518663e-14  4.06290830698e-14  3.01248907565e-14  8.88727768421e-15  1.2318112456e-14  2.39049367899e-14  3.27753959701e-14  3.62543916839e-14  2.40998964361e-14  6.85854877154e-14  2.80954543978e-14  2.48950656532e-14  4.35296522196e-14  3.73793058377e-14  3.42976822412e-14  2.50348864753e-14  5.56883282443e-14  5.07825744011e-14  6.09188450631e-14  6.33391843329e-14  4.23773262192e-14  6.54509279628e-14  8.0369629391e-14  1.23235149966e-14  1.02453147478e-14 -1.46859759054e-14  4.01919862938e-15  1.82302667558e-14  3.17227673433e-14  7.01100234112e-14  2.72333241017e-14  4.75133184293e-14  3.17106272873e-14  4.60686339862e-14  2.51849075337e-14  1.54994626564e-14  1.78420419667e-14  4.24921707334e-14  4.13643654743e-14  3.12759091872e-14  3.86413736426e-14 -4.32043309291e-15  4.0642298085e-14  2.23523448403e-14  2.40537082458e-14  7.42557367226e-14  1.17554948584e-13
 7.81045163502e-14  9.306894467e-14  1.01133309347e-13  1.17374663642e-13  1.9422778496e-13  2.15446682347e-13  2.86710394487e-13  3.99424842909e-13  5.58221642433e-13  7.73635052277e-13  1.07394547546e-12  1.67011277383e-12  2.6856117874e-12  4.79574801568e-12  1.14634458306e-11  4.50347110199e-11  1.1450341612e-11  4.83290326985e-12  2.67054759885e-12  1.67723553798e-12  1.0909091354e-12  7.70365357259e-13  5.39410487214e-13  3.9747369187e-13  2.77836290786e-13  2.21367223745e-13  1.74684249799e-13  1.01231046305e-13  1.07179777422e-13  5.72669555625e-14  5.78291602066e-14  1.1119749755e-14  3.8252471258e-14  2.02009071379e-14  1.77019780032e-14  2.34930947244e-14  4.92504963461e-14  5.35986939852e-14  7.05070498407e-14  2.21031243342e-14  3.76074154276e-15  5.22948061292e-14  3.35696595376e-14  2.80235741033e-14  4.34427685725e-14  2.87136889737e-14  5.12093101874e-14  1.84529292325e-14  4.34608377583e-14  3.90580023676e-14  2.6369485769e-14  4.94282007391e-14  6.80076463253e-14  4.08639549127e-14  3.26116746908e-14  1.69477856555e-14  7.05223367315e-15  4.59825220519e-14  5.46420140803e-14  3.42414752652e-14  5.06308084159e-14  3.47062960461e-14  4.80304216456e-14  2.51730690483e-14  5.21897620286e-15  4.35690966381e-14  3.8004201473e-14  1.49210780671e-14  9.77302758859e-16  1.02480587533e-14  2.47133290918e-14  6.01239786557e-14  1.71068732169e-14  6.37991593959e-15  1.79794220482e-14  8.92582027125e-15  4.14329704762e-14  3.97189053739e-14  3.29666222646e-14  3.8372082128e-14  3.55418219503e-14  2.8380019034e-14  2.33089755653e-14  2.24346195788e-14  1.10539307961e-14  3.66622011548e-15  1.44477657664e-14  7.84906791474e-15  4.26654499787e-14  9.85581512382e-15  2.81042456977e-14  4.33437844945e-14  2.84451118356e-14  2.11743241328e-14  8.95265630164e-14  1.09676324507e-13
 8.85268336836e-14  7.23121005809e-14  9.01567640522e-14  7.34422010931e-14  1.43157435162e-13  1.81604547467e-13  2.22753537627e-13  2.76901529135e-13  4.26626995518e-13  5.43399086198e-13  7.4170887568e-13  1.12507611421e-12  1.68806284552e-12  2.69680105831e-12  4.81174401552e-12  1.1450341612e-11  4.49510546112e-11  1.14823988685e-11  4.85354264961e-12  2.6752194098e-12  1.66385510744e-12  1.13207104621e-12  7.92903827379e-13  5.1889669094e-13  4.12506592329e-13  3.02079051408e-13  2.07646084729e-13  1.65034770611e-13  1.13592345538e-13  1.07596540453e-13  9.03665687009e-14  2.42279366768e-14  4.80333806802e-14  2.65310823197e-14  2.95530010874e-14  5.08465883768e-14 -2.96307064572e-14  1.88515260137e-15  4.69386854101e-14  1.03068598643e-14  3.24752826222e-14  6.1644897763e-14  7.32088916927e-14  5.5370615273e-14  2.89757494799e-14  3.32316182282e-14  2.76766893724e-14  4.72592018124e-14  4.69894923064e-14  2.52285827822e-14  1.83415316331e-14  4.75001271764e-14  4.17665880791e-14  9.45678783497e-15 -4.07055251373e-15  3.80094427574e-14  1.47919402101e-14  7.1922415004e-14  4.54386242946e-14  2.99528574875e-14  7.80520618527e-15  2.50927655845e-14  4.59852072421e-14  1.09917762598e-14  3.36459641208e-14  5.67638094409e-14  5.23965094048e-14  1.58645143909e-14  1.98224565e-14  2.8985193247e-14 -9.21038364176e-16  4.42722933365e-14  3.10917597135e-14  2.71728359796e-14  3.6346783689e-14  2.34213105739e-14  7.80368817251e-14  3.47100947908e-14  3.37906310023e-14  5.59284645041e-14  1.55000442773e-14  9.72224799987e-15  1.58771932517e-14  8.85552234192e-15  1.90131857524e-14  1.3789305632e-14  1.64820543705e-14  2.02512447979e-14  8.43244456173e-15  2.3215069868e-14 -5.62521012715e-15  3.19378409652e-14  2.44814216866e-14  3.67122632431e-14  3.85574370621e-14  9.19283887856e-14
 5.83849692409e-14  5.1644508934e-14  6.01469564473e-14  9.89625571381e-14  1.0210435913e-13  1.24810534651e-13  1.68141272141e-13  1.76987134484e-13  2.51659250449e-13  3.72912257386e-13  5.44648144044e-13  7.57690362316e-13  1.08680166e-12  1.66250596838e-12  2.67771005618e-12  4.83290326985e-12  1.14823988685e-11  4.51183948286e-11  1.14968340429e-11  4.8376624651e-12  2.65434954624e-12  1.67994017437e-12  1.14271600065e-12  7.81376451883e-13  5.58502239357e-13  4.12036191733e-13  3.05673155293e-13  2.28508042063e-13  1.624727628e-13  1.24709939048e-13  8.49202823489e-14  4.38586144238e-14  6.52911323747e-14  2.70227007937e-14  4.97087901966e-14  3.84240849829e-14  5.40370235712e-14  4.38328332334e-14  2.61005624583e-14 -1.21167848397e-14  5.10354807782e-14  5.71239658927e-14  8.06341711572e-14  4.68003165876e-14  9.35884061829e-15  2.26183484482e-14 -3.90394988395e-15  2.25561695217e-14  6.78925668544e-15 -1.2106862075e-14  1.59610958608e-14  3.39278889756e-14  3.05538391944e-14  2.52693860176e-14  1.4129366747e-14  3.34886116995e-14  3.54943703759e-15  4.97038761506e-14  2.87887037302e-14  5.0337359029e-14  5.87124200463e-15  3.80153046527e-14  4.66010364851e-14  2.71543319651e-14  3.83515144279e-14  9.17391515652e-15  6.52129649813e-14  6.55013949416e-14  1.99466897106e-14  2.76873915283e-15  2.10660408133e-14  4.0519212389e-14  2.37596471579e-14  1.09334283897e-14 -8.05119079409e-15 -1.68654399335e-14  2.12571321126e-14  4.5936991441e-14  3.70523643166e-14  4.39995729777e-14  2.04552294679e-14  4.48228066029e-14  3.57894647167e-14  3.54380128332e-14  3.82385739988e-14  4.0808462195e-14  4.18930335329e-14  4.17067440309e-14  3.09517645015e-14  2.02587024977e-15  2.3347285899e-14  4.76068651747e-14  2.42853155381e-14  6.55433080321e-14  1.52064188549e-14  6.80429140629e-14
 2.69585178689e-14  2.98360655003e-14  4.05783422676e-14  3.93327515463e-14  9.23167393747e-14  9.64908499273e-14  1.42652336513e-13  1.75289606232e-13  2.27809568153e-13  2.82589011235e-13  4.01831658756e-13  5.27331634146e-13  7.76392572238e-13  1.09427549442e-12  1.62091739411e-12  2.67054759885e-12  4.85354264961e-12  1.14968340429e-11  4.51060821133e-11  1.14888923728e-11  4.8127675191e-12  2.68337170719e-12  1.68658738979e-12  1.13696509833e-12  7.84105404812e-13  5.59469112962e-13  3.73183857677e-13  3.18736664251e-13  2.37846413193e-13  1.65342374231e-13  1.3538069613e-13  1.06826339749e-13  4.7033127229e-14  8.23764361451e-14  3.62445571789e-14  4.67863357712e-14  5.1147004111e-14  4.25762313533e-14  7.26030883189e-14 -1.13706082972e-15  4.1226738816e-14  4.02511154821e-14  2.20671607876e-14  1.31633374114e-14  1.05779702996e-14  8.43302911603e-15  1.20795705969e-14  1.69215700666e-15  6.4388939378e-14  7.08234016835e-15  1.03910778384e-14  4.10828356934e-14  5.39529243386e-14  6.97326075277e-14  9.16148775711e-15  6.85384228708e-14  1.82936828034e-14  2.81922899691e-14  3.09276964026e-14  5.10311753409e-14  1.97647023166e-14  1.96648780294e-14  1.95751586409e-14  5.03789126319e-14  2.38729680235e-14  3.45781184885e-14  1.3631750779e-14  2.83201223656e-14  1.18078825016e-14  1.70322606896e-14  4.69251895491e-14  3.75281220922e-14  3.28090635034e-14  3.39518522991e-14  5.57085708576e-14  3.19530344157e-14  2.09639687599e-14  4.9801191183e-14  2.23614303768e-14  5.42129799172e-14  2.1693431041e-14  2.75548800347e-14  9.6470405996e-15  6.79855549167e-15  3.3148685614e-14  9.02921750204e-14  5.80423030566e-14  3.32065077534e-14  3.78207870121e-14  1.456241589e-15  3.33575658513e-14  4.65957987658e-14  1.17520875642e-14  3.9247817425e-14  1.73490578211e-14  6.28834429746e-14
 7.84830967478e-15  1.27564238553e-14  7.69618305231e-14  6.47596034756e-14  8.7140152016e-14  8.99420460225e-14  1.32088505246e-13  1.41787369769e-13  2.13333242846e-13  2.24564012615e-13  3.17662039936e-13  3.71715645337e-13  5.39834360281e-13  7.57273165997e-13  1.08963717071e-12  1.67723553798e-12  2.6752194098e-12  4.8376624651e-12  1.14888923728e-11  4.51530275654e-11  1.14846004201e-11  4.82896799053e-12  2.67903012744e-12  1.68618498299e-12  1.10488456062e-12  7.50388912783e-13  5.66655081166e-13  3.87764401206e-13  2.76624684314e-13  2.13878892484e-13  1.9876880006e-13  1.12888526434e-13  6.73266374503e-14  1.0903815526e-13  1.01730047323e-13  8.87704448303e-14  6.59327541848e-14  1.93358325224e-14  6.55908239569e-14  3.67648115866e-14  5.74699185461e-14  2.36042343816e-14  5.52938067105e-14  5.30376401188e-14  5.40015110111e-14  1.27267458091e-14  2.72952863704e-14  4.20210898921e-14  7.04631306131e-14  1.97177201777e-14  3.96174929077e-15  5.14550970614e-14  6.47327037874e-14  5.26486203507e-14  2.2511059238e-14  4.37786573787e-14  3.40248999643e-14  2.05796169293e-14  2.50181302132e-14  2.30848811838e-14  1.64237345095e-14  1.4897718044e-14  2.14231924124e-14  4.14832386652e-14  4.83024705312e-14  3.10280980044e-14  9.00442480921e-15  3.89409169385e-15  2.58057731713e-14  2.25242472307e-15  2.73566639118e-14  3.79259037759e-14  7.07337391451e-15  3.28684904424e-14  2.06266718555e-14  3.01113445117e-14 -1.82519737526e-15  2.83704914165e-14  5.90302497038e-14  3.20839186775e-14  2.00407340845e-14  2.65909413086e-14  1.76643607272e-14  3.08062568451e-16  3.47575972436e-14  5.26560513514e-14  1.90697113598e-14  6.49158263396e-14  6.93248624901e-14  4.18592051134e-14  1.42054406441e-14  1.7036400449e-14  1.20147500914e-14  2.00006751339e-14 -4.41441391783e-15  2.15215849778e-14
 4.44478074003e-14  3.0979737356e-14  4.02947867257e-14  4.70402632024e-14  4.26729994331e-14  6.97551575406e-14  9.51707987203e-14  1.12453167903e-13  1.06885728608e-13  1.8562909086e-13  2.15574785106e-13  2.59709651978e-13  3.65804709005e-13  5.25959665308e-13  7.67821599654e-13  1.0909091354e-12  1.66385510744e-12  2.65434954624e-12  4.8127675191e-12  1.14846004201e-11  4.50346525799e-11  1.14832764846e-11  4.82982015311e-12  2.65909625991e-12  1.65762525481e-12  1.10908281069e-12  7.93877324254e-13  5.49378656201e-13  4.09298200286e-13  2.95718797277e-13  2.30290395663e-13  1.62177399353e-13  1.2408341964e-13  1.20439482983e-13  8.57775421866e-14  8.87507706897e-14  6.70735629448e-14  3.24109360439e-14  4.08494631258e-14  1.04021300701e-14  5.52845554128e-14  3.03526874397e-14  3.20538256695e-14  3.1421720082e-14  3.85687222859e-14  4.48427014551e-15  1.89175611162e-14  3.44288223572e-14  5.2646365337e-14  2.43268883465e-14  4.86396241333e-14  4.18450326752e-14  3.57003343968e-14  1.36527625159e-14  7.34221079381e-15  6.20904502991e-15 -5.3487584888e-15  3.35287023756e-14  4.33645257566e-14  3.05772406081e-14  2.47474666322e-14  3.69540702491e-14  5.41958541928e-14  2.3186237719e-14  4.983952035e-14  4.94325908668e-14  7.53719682177e-15 -2.6901282281e-14  1.61053348157e-14  1.06573250183e-14  2.29047850552e-14  2.33554945265e-14  5.4321392712e-14  3.11141530936e-15  1.82384725149e-14 -1.3584643943e-14 -2.06678455695e-16  2.55950816759e-14  3.60892970357e-14  2.72604873369e-15 -2.54250214791e-14  1.29429174394e-14  3.13147298817e-14 -1.11461593213e-14  1.53132957607e-14  2.43240591021e-14  1.39439527374e-14  1.58519818832e-14  2.3889020024e-14  1.66437785413e-14  1.36730005611e-14  1.04033057421e-14  2.75103254937e-14  4.02649263757e-14  4.83463857144e-14  3.09043135048e-14
 4.24998865375e-14  2.62951656719e-14  3.90012457519e-14  1.19767599289e-14  2.88992428593e-14  3.55210820373e-14  6.76765098714e-14  4.86636966289e-14  9.29383015402e-14  1.24013423195e-13  1.28626124615e-13  2.05310988025e-13  2.84820242905e-13  3.82260564846e-13  5.74438053575e-13  7.70365357259e-13  1.13207104621e-12  1.67994017437e-12  2.68337170719e-12  4.82896799053e-12  1.14832764846e-11  4.50938164311e-11  1.14751121008e-11  4.79902749006e-12  2.69616547551e-12  1.68453342449e-12  1.11174685047e-12  7.62522356277e-13  5.85027616372e-13  4.11232352538e-13  3.07981131083e-13  2.25521611431e-13  1.42000967692e-13  1.34427475258e-13  1.19300564097e-13  1.11037099091e-13  8.17376364734e-14  3.35003072457e-14  7.09825337747e-14  3.97259577898e-14  3.34350470696e-14  6.02654574783e-14  8.4120475081e-14  3.28574612594e-14  5.86689698181e-14  1.71359249961e-14 -4.69335326696e-15  2.19762617247e-14  5.87806487457e-14  3.57613915868e-14  1.66414608485e-14  4.98182361131e-14  2.25358485488e-14  3.52252041012e-14  3.56303916638e-14  3.42947376528e-14  4.65525556707e-14  2.99064944174e-14  3.61312679923e-14  6.5127929904e-15 -4.52324628892e-15  5.08226294712e-14  3.94277083153e-14  4.59093878351e-14  1.44052411532e-14  4.76206169347e-14  7.62208183445e-15 -1.07128615952e-15  1.35169498273e-14  3.18948633916e-14 -1.58768797334e-15 -2.0655716692e-14  4.04316718675e-15  9.75721516847e-15  1.30735879268e-14  1.90832375263e-14  2.57791639306e-15  2.73345327358e-14  4.14867440062e-14  2.33330311461e-14 -1.09033765204e-14  1.4915957716e-14  3.55812614482e-14  6.55000011039e-15  2.38667420239e-14  1.48334664872e-15  3.34102768201e-14  1.52049977035e-14  1.81346928175e-14  3.59987686263e-14  1.68318617565e-14  1.79918256361e-14 -4.98882526839e-15  2.42323467177e-14  5.28603744861e-14  3.97948142219e-14
 3.02439832203e-14  7.01232700937e-14  3.8575174423e-14  3.00598667724e-15  3.59123044469e-14  2.04720330996e-14  3.66509067261e-14  4.83766534049e-14  7.30674022382e-14  1.18049709596e-13  1.27333220225e-13  1.5834633969e-13  2.05944558612e-13  2.98573525316e-13  4.10791301251e-13  5.39410487214e-13  7.92903827379e-13  1.14271600065e-12  1.68658738979e-12  2.67903012744e-12  4.82982015311e-12  1.14751121008e-11  4.50490551054e-11  1.1453261512e-11  4.83204345859e-12  2.69855009743e-12  1.67710672414e-12  1.15022080548e-12  7.48052474525e-13  5.37721637123e-13  3.99202274832e-13  2.89968424224e-13  2.11506081104e-13  1.75714355491e-13  1.23134281833e-13  1.07823936409e-13  4.29792959152e-14  3.81550896668e-14  6.0707413702e-14 -2.41469174004e-14  9.49094689659e-15  5.12816159945e-14  5.82487339969e-14  5.49832201751e-14  2.58946969547e-14  4.58185905239e-14  2.66862631701e-14  3.25950938348e-14  6.26829817497e-14  4.80681694938e-14 -2.704442668e-15 -2.09322101377e-14  8.26045304217e-15  1.83613763057e-14 -6.37751399214e-15  4.64590679803e-14  3.03473871352e-14  1.29560549215e-14  1.70847093025e-14  3.91760303383e-14  2.30428156363e-14  4.91823774566e-14  2.19582431314e-14  5.31823787752e-14 -1.12354424025e-14  5.82384043658e-14  1.27483073138e-14 -4.16728695588e-15  6.15012402373e-15  4.59361212061e-14  9.28602001272e-15  6.27754155451e-15 -2.35834063068e-14  9.95009972251e-15  3.48278516434e-14  3.91654653364e-14  2.64853362426e-14 -1.06707210634e-14  2.62570223795e-14  1.85845899679e-14  5.14263722638e-14  3.5296476728e-14  7.97360845245e-14  1.30983877424e-14  2.44650742936e-14  1.46420335966e-14  4.83841301965e-14  2.29822853654e-14  3.29912090409e-14  1.47910311174e-14  2.14136007818e-14  3.27817122846e-14  7.94202219691e-15 -1.06371227677e-14 -4.26046605671e-15  4.31524687689e-14
 2.24677778852e-14  2.03105462112e-14  3.83954351105e-14  3.31083732732e-14  6.91592702476e-14 -5.82794708972e-15  3.03198662112e-14  2.57971461205e-14  5.17255296036e-14  8.29706710143e-14  8.99785715687e-14  9.70843447882e-14  1.52606251771e-13  1.9331773115e-13  2.8078594538e-13  3.9747369187e-13  5.1889669094e-13  7.81376451883e-13  1.13696509833e-12  1.68618498299e-12  2.65909625991e-12  4.79902749006e-12  1.1453261512e-11  4.50141817258e-11  1.14671292566e-11  4.80643815138e-12  2.64599840437e-12  1.69780741732e-12  1.1150923422e-12  8.18825156156e-13  5.18568512849e-13  3.80582791031e-13  2.76424450266e-13  2.17636267356e-13  1.43903762932e-13  1.55280493536e-13  1.13495923927e-13  8.34626605477e-14  7.30078297212e-14  4.23532930059e-14  6.48661891494e-15  2.97206780429e-14  6.34872841381e-14  5.62513484267e-14  4.75940015644e-14  4.90648317387e-14  4.32508006799e-14  7.44316291664e-14  3.33896489376e-14  4.89344567645e-14  2.06784360291e-14  1.55886266056e-14 -1.00058964734e-14  3.97296561179e-14  5.34835666092e-14  3.02956450384e-14  4.97679401759e-14 -4.26409683474e-16  1.81980364768e-14  2.54913178108e-14  2.57069098593e-14 -7.87965108122e-15  1.76018229669e-14 -5.25512944287e-15  2.2861741179e-14  8.64462263449e-14  4.87198548037e-14  7.06066600973e-14  3.71399980973e-14  5.11010823802e-14  2.01232108802e-14 -2.22819562341e-14 -1.54528646095e-14 -9.90634212473e-16  2.93573447897e-14  2.52299275541e-14  1.82796973088e-14  3.57632778778e-14  4.0651997153e-14  2.99602254712e-14  2.80603799212e-14  1.37432205125e-14  7.54435308358e-14  4.9307584637e-14  1.89247659064e-14  1.28172830831e-14  5.42812941452e-14  2.10502202816e-14 -4.05824387606e-15 -1.16002243503e-14  2.10571157854e-14  2.85352293963e-14  6.84615355031e-14  4.39944651944e-15 -3.89252929222e-14 -1.67651740057e-15
 7.32834384091e-14  8.47938137827e-14  3.53704110503e-14  5.07191632382e-15  3.39277188512e-14  3.46684820033e-14  3.22554587757e-14  5.95217681149e-14  7.26429341747e-14  6.30557793504e-14  7.34934731986e-14  7.77673410278e-14  1.33165013862e-13  1.34803782305e-13  2.10728087435e-13  2.77836290786e-13  4.12506592329e-13  5.58502239357e-13  7.84105404812e-13  1.10488456062e-12  1.65762525481e-12  2.69616547551e-12  4.83204345859e-12  1.14671292566e-11  4.51591099132e-11  1.14400486647e-11  4.82530037093e-12  2.70514713738e-12  1.68540198054e-12  1.1143558341e-12  8.11725038241e-13  5.4751405795e-13  4.01504048629e-13  3.24396751138e-13  2.24410193629e-13  1.53091165358e-13  1.38649468575e-13  1.23829816423e-13  1.15593811647e-13  4.65948277185e-14  7.80264377419e-14  7.42409534273e-14  3.37085156055e-14  5.57674963532e-14  3.69020839051e-14  4.20324593617e-14  2.02238956229e-14  3.65154355932e-14  4.6796250409e-14  2.5669827404e-14  7.50484802771e-15  7.96725870007e-17  2.42300018829e-14  1.61162500786e-14  2.64243286312e-14  9.47424609473e-15  3.64952911226e-14  2.85416136002e-14  1.32877764716e-14  7.54781682322e-15  3.50668868479e-14 -1.72969482223e-14  1.56165080094e-14  1.65002400431e-14 -9.18207448946e-15  4.45210641009e-14  4.23974473183e-14  4.61713531427e-14  6.15721197814e-14  7.22312664002e-14  5.06585441013e-14  2.3605057826e-14  2.35966675291e-14  4.94358743393e-14 -1.69218031117e-14 -3.25881515693e-15  3.82875596518e-14  3.32905450853e-14 -1.43035807359e-14  1.20198421659e-15  2.90550210938e-14  1.48958147256e-15  7.99388648698e-15  2.9879775123e-14  2.79163815039e-14  3.97156396046e-14  2.44947116831e-14  1.99266027723e-14  7.32254325968e-14  1.82224231958e-14  2.9754798755e-14 -2.1113147858e-14  4.84768033642e-14  4.83199144355e-14  2.97036671355e-14  3.75867954849e-14
 2.62074994248e-14  8.45285818815e-14  4.60864265898e-14 -5.65106344491e-15  2.72903216968e-14  1.9324653437e-14  3.66093738051e-14  8.23423445313e-15  2.80648634555e-14  7.07473238392e-14  1.07368054719e-13  7.43931894891e-14  8.75389503698e-14  1.25729863967e-13  1.76979889398e-13  2.21367223745e-13  3.02079051408e-13  4.12036191733e-13  5.59469112962e-13  7.50388912783e-13  1.10908281069e-12  1.68453342449e-12  2.69855009743e-12  4.80643815138e-12  1.14400486647e-11  4.49766432955e-11  1.14623642471e-11  4.78249788758e-12  2.64965676969e-12  1.67500513205e-12  1.11705415244e-12  7.75690810943e-13  5.39971528424e-13  4.29021433934e-13  2.99901963072e-13  2.32014649979e-13  1.55310967387e-13  1.46169908142e-13  9.90748381187e-14  6.74733378377e-14  7.43406445692e-14  4.84696554367e-14  7.11362902287e-14  6.94581340687e-14  1.84162995762e-14  9.69036199116e-15  6.43585023704e-14  1.91158114448e-14  2.86684024667e-14  2.42363805458e-14  2.53474563568e-15  9.17912837368e-15  3.56748518627e-15  1.58101755691e-14  3.65313283008e-14  2.1515715999e-14  6.21276005332e-14  4.12735806681e-14  1.82110559575e-14  3.32119060123e-14  7.71254155545e-14  5.75486592665e-14  3.16820378419e-14  4.3383513234e-14  2.40226263016e-14  4.51529922911e-14  2.49378955091e-14  2.13710433771e-14  4.88811536917e-14  3.39497072944e-14  1.7214813354e-14  2.67868078632e-14  2.88129636402e-14  4.65358647908e-14  2.0788136085e-14 -9.77137942916e-15  4.02946469269e-14  1.34907673202e-14  2.82501059e-15  3.5783308365e-14  6.1411583776e-14  5.79293144219e-14  4.46512033066e-14  2.98117631601e-14  4.02505519306e-14  8.44125095181e-15  2.12860463585e-14  2.48494101912e-14  4.71165291919e-14  2.7182788716e-14  4.05127264027e-14  1.46979961913e-14  1.55091832268e-14 -8.92680731209e-15  3.99882735984e-14  3.93680363369e-14
 5.02797251933e-14  6.01723792932e-14  6.29412386003e-14  3.97727703247e-14  5.22825478665e-14  2.42089492301e-14  3.88435427715e-14  4.32895437187e-14  4.51852978105e-14  4.58613689493e-14  8.79199696293e-14  1.01794849448e-13  5.82434396397e-14  1.18915143437e-13  1.15565478005e-13  1.74684249799e-13  2.07646084729e-13  3.05673155293e-13  3.73183857677e-13  5.66655081166e-13  7.93877324254e-13  1.11174685047e-12  1.67710672414e-12  2.64599840437e-12  4.82530037093e-12  1.14623642471e-11  4.51951150792e-11  1.14967659079e-11  4.8508213379e-12  2.67731115427e-12  1.68465903769e-12  1.1268310547e-12  7.69954542011e-13  5.56367677015e-13  4.1315403973e-13  2.76968084226e-13  2.3612711436e-13  1.85893504125e-13  1.46869471876e-13  1.21870982153e-13  7.61472659601e-14  4.50041884952e-14  8.85249157847e-14  3.65508332261e-14  4.61141928783e-14  5.03575406524e-14  1.20686504005e-14  6.92196204305e-14  1.86020608007e-14  2.7758374581e-14  2.53025337509e-14  2.10176752089e-15  7.23765908901e-15  6.48806387613e-14  3.15791103987e-14  4.87128807921e-14  3.3074638114e-14  1.75740852994e-14 -7.80397096369e-15  8.91431016237e-15  4.13186897238e-14  3.87280407632e-14  3.06588615797e-14  1.93482401602e-15  3.19813439121e-14  8.10969027328e-14  3.26448834441e-14 -4.92754648842e-15  4.41614687774e-14 -1.46376048476e-15 -9.30582028719e-16  4.00793634046e-14  1.62967666866e-14  3.42945736274e-14  1.13833627568e-14  7.54759597713e-15  2.74415800129e-14  4.74004882979e-14  2.00974316087e-14  3.30159668682e-14  3.79810110343e-14  5.12542112941e-14  5.32317223684e-14  5.81008023374e-15  4.93542955735e-14  3.03338109898e-14  3.07128602273e-14  1.31974554676e-14  4.69648713292e-15  3.00899196491e-14  2.90856788496e-14  1.81738243065e-14 -1.87000300926e-14 -1.97422413744e-14  4.95627586172e-14  2.87599771704e-14
 2.54286583811e-14  5.46433317536e-14  2.61798863226e-14 -2.23656406767e-15  2.51265437715e-14  3.45468467956e-14  3.66229685366e-14  3.37901864989e-14  3.18232705695e-14  4.45768643416e-14  5.64478321784e-14  7.35383072938e-14  2.85527442026e-14  8.91629818567e-14  7.29961054703e-14  1.01231046305e-13  1.65034770611e-13  2.28508042063e-13  3.18736664251e-13  3.87764401206e-13  5.49378656201e-13  7.62522356277e-13  1.15022080548e-12  1.69780741732e-12  2.70514713738e-12  4.78249788758e-12  1.14967659079e-11  4.49292017201e-11  1.14601126103e-11  4.81576954568e-12  2.65735266991e-12  1.70851931884e-12  1.09556558325e-12  8.06690906637e-13  5.39072463981e-13  4.09356823626e-13  3.15408811482e-13  2.26155830647e-13  1.74794008688e-13  1.57419296851e-13  1.08291378488e-13  6.74099763144e-14  7.39126404578e-14  4.65956629377e-14  4.56613932313e-14  3.22446534632e-14  2.9538519389e-14  4.72236532607e-14  1.19061772076e-14  7.10574254952e-16  2.7441226195e-14  3.96773653864e-14  1.75969580292e-14  3.59858823882e-14  5.04972064651e-14  4.46488027458e-14  2.00781045609e-14 -2.35409592276e-15  1.45936015949e-14  1.50459822163e-14  3.20345399729e-14  1.95471081977e-14  1.25805221408e-14  3.66663789694e-14  1.314080669e-14  4.49029919112e-14  3.61007112668e-14  3.05559048496e-15  5.43801779084e-14  5.0841621047e-14  1.46074408377e-14  4.17139656551e-15 -3.32638702084e-14  2.48209977773e-14  1.28918452588e-14 -7.35460787567e-15  7.15137693858e-15  1.74625433189e-14  1.15665156189e-14  2.18366836855e-14  1.70544263004e-14  4.56604593812e-14  1.45702485904e-14  4.32895530353e-14  2.71668035743e-14  4.17754358544e-14  1.5983425015e-14  2.30800264805e-14  5.32814444853e-15 -8.00016929185e-16  1.68370884073e-14  5.81321522916e-15  3.4100143373e-14  2.57182994969e-14  3.80414450107e-14  2.11499260644e-14
 4.35331414367e-14  1.01686484713e-14  1.89834807224e-14  3.80010137905e-14  3.34244819452e-14  3.21738802629e-14  5.04235213967e-14  8.76086731826e-14  2.23944215638e-14  5.62344143484e-14  3.77475171764e-14  6.57827839262e-14  2.23372693798e-14  7.50554258647e-14  8.99206286494e-14  1.07179777422e-13  1.13592345538e-13  1.624727628e-13  2.37846413193e-13  2.76624684314e-13  4.09298200286e-13  5.85027616372e-13  7.48052474525e-13  1.1150923422e-12  1.68540198054e-12  2.64965676969e-12  4.8508213379e-12  1.14601126103e-11  4.50426521669e-11  1.14688532817e-11  4.82080024162e-12  2.67287214282e-12  1.67419282685e-12  1.1350804483e-12  7.57244763013e-13  5.39070615947e-13  4.05461385225e-13  2.7169957402e-13  1.9369462589e-13  1.36994464297e-13  1.43056125505e-13  8.93770661057e-14  1.04720006444e-13  1.00527215856e-13  6.75294122359e-14  5.73356396306e-14  6.29811974904e-14  9.93751635328e-14  2.12605165462e-14  8.01095003234e-15  4.06699310162e-14  1.96371110688e-14  1.95679566631e-14  4.13230366739e-14 -1.77871039346e-15  5.79457210135e-14  5.2424863452e-14  2.62021194739e-14  3.09910451976e-14  2.65601549299e-14  6.12130482528e-14  3.86497889006e-14 -6.60430586532e-16  5.21377038989e-14  3.98670853754e-14  1.02589879109e-14  5.62302691952e-14  1.82251388826e-14  8.73974884538e-15  4.78399152646e-14  4.90647094054e-14  1.12395657645e-14 -2.0954279464e-14  1.51620433203e-14 -7.21482193445e-16  2.95430918913e-14  2.96251818042e-14  5.40926850188e-14  1.96389758497e-14  4.23802080791e-14  3.66159769085e-14  5.27105309029e-14  3.57881377241e-14  1.9650171907e-14  6.05150689451e-14  2.27547818615e-14  3.32267726131e-14  2.92299501194e-14  2.04578220283e-14  4.11691293849e-14  1.65302185116e-14  8.29674742168e-15  5.96176304781e-14  3.07313952354e-14  2.35607199354e-14  3.53524070927e-14
 4.23053851816e-14  1.8142284154e-14  3.59373779835e-15  5.16910770806e-14  3.03437335623e-14  4.2640730917e-14  7.29683214208e-14  5.57142427908e-14  2.71970344872e-14  4.02468405506e-14  6.39716594228e-14  5.70735346494e-14  4.31771575809e-14  8.22226871391e-14  8.5649110815e-14  5.72669555625e-14  1.07596540453e-13  1.24709939048e-13  1.65342374231e-13  2.13878892484e-13  2.95718797277e-13  4.11232352538e-13  5.37721637123e-13  8.18825156156e-13  1.1143558341e-12  1.67500513205e-12  2.67731115427e-12  4.81576954568e-12  1.14688532817e-11  4.49968032321e-11  1.14673025124e-11  4.79999683058e-12  2.67679435903e-12  1.66743376774e-12  1.13521031437e-12  7.89652410072e-13  5.51798637598e-13  3.93419880723e-13  3.01849529879e-13  2.50831702866e-13  2.0586848387e-13  1.23241948764e-13  9.28003212246e-14  8.25848696137e-14  5.6988785352e-14  4.28512347865e-14  7.02132841404e-14  5.72475942218e-14  4.53930448163e-14  4.55749118098e-14  5.00550408947e-14  3.60971090631e-14 -8.58270671234e-15  1.13485276241e-14  2.03526696145e-14  1.23508906126e-14  2.07815673098e-14  2.91563621413e-14  3.21776829139e-14  3.62677785419e-14  3.86429331382e-14  4.52717634048e-14  1.03979445134e-14  6.90424665007e-15  2.18817658693e-14  2.75701336362e-14  4.82298837981e-14  1.27426734998e-14  2.39731036156e-14  4.21710015684e-14  3.88452665445e-14  6.66671160479e-14  7.05289079096e-14  4.35553682494e-14  1.65815209471e-14  3.51250482396e-14 -8.02588723473e-15  1.65732358411e-14  1.64810483704e-15  2.472149438e-14  4.00115037357e-14  3.03357896272e-15  1.67200086636e-14  3.11368703421e-15  1.24630641508e-14  8.47098285098e-15  2.2104417286e-14  2.08647165778e-14  2.59510634568e-14  1.9756705879e-14  3.6950929294e-14 -6.60476209632e-15  3.91947651266e-14  1.48413528245e-14  1.48035453583e-14  3.53394173064e-14
 4.48751938253e-14  5.23706260957e-14  9.93447793019e-15  2.27762122178e-14  1.91687846387e-14  2.49164486068e-14  2.97296941011e-14  2.10841432004e-14  4.50431794082e-14  2.33062196084e-14  2.745202699e-14  3.9553774094e-14  4.00181303332e-14  2.55914826785e-14  4.56209834688e-14  5.78291602066e-14  9.03665687009e-14  8.49202823489e-14  1.3538069613e-13  1.9876880006e-13  2.30290395663e-13  3.07981131083e-13  3.99202274832e-13  5.18568512849e-13  8.11725038241e-13  1.11705415244e-12  1.68465903769e-12  2.65735266991e-12  4.82080024162e-12  1.14673025124e-11  4.50903208747e-11  1.14691922421e-11  4.80528250688e-12  2.66165779771e-12  1.6558837354e-12  1.13555667755e-12  7.71175110321e-13  5.54275327675e-13  4.44952675953e-13  3.20782081782e-13  2.33835829265e-13  1.77723904964e-13  1.2357675918e-13  1.05597890395e-13  7.95679650249e-14  9.31146241321e-14  7.04682105625e-14  4.03554990848e-14  5.81852482392e-14  1.41914275998e-14  4.79333844532e-15 -3.13961051119e-15  3.30312296582e-14  6.42421555421e-14  2.78417428874e-14  2.8906119579e-14  1.97984630682e-14  1.98724315156e-14  3.6408826264e-14 -5.19070463718e-15  2.11032352661e-14  1.49263214959e-14  5.22092051174e-14  2.91564142258e-14  5.56615405189e-14  2.9466827087e-14  3.38028450472e-14  2.26690631416e-14 -9.98704499649e-16 -3.6484458506e-15  1.37417450823e-14  1.01596331249e-14  1.72039766538e-14  2.61052816206e-14 -4.64726737286e-15  2.29504351115e-15 -2.56518637635e-15  4.38881052501e-15 -1.88710441936e-15  1.02477019213e-14  3.66788034949e-14  6.23416105096e-16  2.21248253176e-14  4.98181139505e-14  4.38636698835e-14  2.13521860935e-14  4.07942021833e-14  1.15220909132e-14  1.45846411683e-14  2.10831244212e-14  3.57684194285e-14  3.57024649605e-14  6.23088381683e-14  5.51281293857e-14  4.55965012453e-14  5.71461564242e-14
 5.78136888618e-14  5.75768335082e-14  8.72685400072e-15  1.74210113207e-14  9.63649181766e-15  1.3317016639e-14  3.29203448e-14  5.73957570597e-14  4.82346382195e-14  4.02361551594e-14  2.66081752694e-14  4.88269670109e-14  3.79609142195e-14  3.84023618665e-14  1.00173562038e-14  1.1119749755e-14  2.42279366768e-14  4.38586144238e-14  1.06826339749e-13  1.12888526434e-13  1.62177399353e-13  2.25521611431e-13  2.89968424224e-13  3.80582791031e-13  5.4751405795e-13  7.75690810943e-13  1.1268310547e-12  1.70851931884e-12  2.67287214282e-12  4.79999683058e-12  1.14691922421e-11  4.50435313092e-11  1.14562667958e-11  4.82038440641e-12  2.67082750878e-12  1.71312219096e-12  1.14490032974e-12  7.86510628182e-13  5.85244750695e-13  3.97315964023e-13  2.61611297539e-13  2.22678330183e-13  1.73636690631e-13  1.3198246393e-13  9.48394687895e-14  1.19026434467e-13  7.19040997364e-14  6.00879090933e-14  6.84145302703e-14  5.83320252489e-14  5.90449949566e-14  2.00834070143e-14  5.55881638749e-14  2.84606160581e-14  2.60812015153e-14  9.26288713385e-15  2.45076731879e-14  6.2516896251e-15  2.83304284756e-14  5.64662868385e-14  2.71019988944e-14 -1.41179990007e-14  2.70659296489e-14  2.28699079169e-14  4.23336313876e-14  2.1694217726e-14  4.13298982921e-14  3.21464184475e-14  4.16078749405e-14  3.13980589438e-14  7.32327385884e-15  3.60366855062e-15  2.2178758276e-14  2.5165302913e-14  3.49322977741e-14  1.90357824604e-14  1.29084608752e-14  2.32760515671e-15  1.52187794455e-14  4.85341220701e-14  2.44543700612e-14 -4.76349165666e-15  1.02980524833e-14  5.03391975821e-15  3.55764339855e-14  2.90742313837e-14  2.29096044313e-14  1.62956635889e-14  1.56264048021e-14  2.39978863791e-14  2.97096742367e-14  3.97015597263e-14  3.87560488853e-14  3.05291020455e-14  4.11857125482e-14  2.74399293171e-14
 6.96289985983e-14  3.45519978091e-14  2.96426820339e-14  4.00173707575e-14 -8.18735140011e-15 -1.52604690378e-14 -2.44196105314e-14  3.70289579636e-14  3.57524125908e-16  2.21473438126e-14  7.53210350378e-15  1.81004542647e-14  2.58854368538e-14  3.05763770175e-14  3.50962223733e-14  3.8252471258e-14  4.80333806802e-14  6.52911323747e-14  4.7033127229e-14  6.73266374503e-14  1.2408341964e-13  1.42000967692e-13  2.11506081104e-13  2.76424450266e-13  4.01504048629e-13  5.39971528424e-13  7.69954542011e-13  1.09556558325e-12  1.67419282685e-12  2.67679435903e-12  4.80528250688e-12  1.14562667958e-11  4.49976449038e-11  1.14378637407e-11  4.78980746157e-12  2.67705118769e-12  1.65457479819e-12  1.10346255332e-12  7.96027458554e-13  5.50821974384e-13  4.06004340039e-13  3.36653722038e-13  2.24180928368e-13  1.7432111078e-13  1.08293163494e-13  1.17171857745e-13  1.06155619886e-13  5.63924763561e-14  5.5842693353e-14  3.38312471753e-14  6.71068482391e-14  2.34415375997e-14  3.39082688644e-14  1.78029456792e-14  3.79487304321e-14  4.42605045066e-14  3.9210618338e-14  8.06584884255e-15  1.67374734294e-14  1.49597082114e-14  4.45692512508e-14  1.17763533416e-14  2.84084690413e-14  4.24377185812e-14  7.84582279402e-14  7.27579339932e-14  2.73423534939e-14  2.48788121367e-14  1.70523612649e-14  6.96519906663e-14  2.22886995486e-15  3.76720984466e-15 -2.91359384165e-14  1.24596367998e-14 -7.39313155604e-16  7.50835291246e-15 -7.19149839788e-15  4.62867790893e-14  5.62038379401e-15  6.94313736535e-14 -4.38246634805e-15  1.45442902147e-14  2.76642162451e-14 -6.94289038173e-15  4.22223333872e-15 -3.03781517458e-14 -1.28072023583e-14  2.04246198004e-14  3.32708740269e-14  9.7452871824e-15 -5.1774805649e-15  6.22745975516e-15  1.02549156124e-14  1.5779218945e-14  2.94625829336e-14  2.06632633153e-14
 4.58133856807e-14  5.93412080572e-14  1.73463919083e-14  3.73086705454e-14 -8.89704136551e-15  2.10122682488e-14  2.51565395988e-14  3.39124953327e-14 -2.99150457009e-15  2.23746288772e-14  3.48467001002e-14  3.74190788402e-14  2.9772191185e-14  2.52761930938e-14  2.61097706899e-14  2.02009071379e-14  2.65310823197e-14  2.70227007937e-14  8.23764361451e-14  1.0903815526e-13  1.20439482983e-13  1.34427475258e-13  1.75714355491e-13  2.17636267356e-13  3.24396751138e-13  4.29021433934e-13  5.56367677015e-13  8.06690906637e-13  1.1350804483e-12  1.66743376774e-12  2.66165779771e-12  4.82038440641e-12  1.14378637407e-11  4.51750987084e-11  1.14975806105e-11  4.8182480741e-12  2.70087642289e-12  1.67995342195e-12  1.13613863995e-12  7.86392998884e-13  5.39002085864e-13  3.93669312141e-13  2.63685671836e-13  2.09155532407e-13  1.65299375932e-13  1.34050285683e-13  1.4505994877e-13  6.99456819723e-14  6.22425372648e-14  3.77560739044e-14  8.86351875203e-14  5.33043548909e-14  3.87543891867e-14  3.44979809026e-14  3.95798229325e-14  4.42664191096e-14  1.30022694555e-14  3.72157385327e-14  3.92378593011e-14  4.49305778213e-14  7.22407863037e-14  2.39174621768e-14  1.95795972907e-14  1.55387789355e-14  4.60399061695e-14  3.25754441887e-14  5.98952263355e-14  5.59807436084e-14  3.18654270758e-14 -2.97475570627e-15 -2.17608088968e-14  2.33660899131e-14 -1.28731226478e-14  1.68824756554e-14  2.43915785704e-14  3.68797646905e-14  6.89540627059e-15  4.12675370456e-14  2.10149480677e-14  2.68374985436e-14  2.54486898255e-14  4.61977579141e-14  5.29553569091e-14  3.16269039634e-14  2.88874050803e-14  4.45063866179e-14  2.00068185598e-14  1.69898364936e-14  2.83871933382e-14  4.48232922784e-14  2.32748258774e-14 -2.87968857808e-14 -5.30751310294e-15 -4.04153121038e-14  1.56969426678e-14  3.28786920115e-14
 4.83576473485e-14  3.13028622e-14 -6.17037390518e-15  1.63887195759e-14  1.83184851141e-14  3.56167984878e-14  5.87286847313e-14  5.53593297268e-14  3.17441137478e-14  4.01813464146e-14  3.25243016897e-14  4.80668316422e-14  1.70159249319e-14  3.20152786626e-14  1.14788526093e-14  1.77019780032e-14  2.95530010874e-14  4.97087901966e-14  3.62445571789e-14  1.01730047323e-13  8.57775421866e-14  1.19300564097e-13  1.23134281833e-13  1.43903762932e-13  2.24410193629e-13  2.99901963072e-13  4.1315403973e-13  5.39072463981e-13  7.57244763013e-13  1.13521031437e-12  1.6558837354e-12  2.67082750878e-12  4.78980746157e-12  1.14975806105e-11  4.50643855191e-11  1.14971181853e-11  4.86850652983e-12  2.67109650275e-12  1.68292260327e-12  1.10555979863e-12  7.45431670313e-13  5.73587399908e-13  3.91142592105e-13  2.97654971981e-13  2.00047632309e-13  1.44591659265e-13  1.02070068146e-13  8.88564980926e-14  5.45996623012e-14  1.08474482452e-13  6.88448510746e-14  5.46339773964e-14  6.35707141385e-14  3.14714461553e-14  5.88044614312e-14  3.88038574074e-14  1.75210960203e-14  2.47513669726e-14  3.86528923593e-14  1.58878916646e-15  7.45644174156e-14  4.33873717744e-14  2.82418372261e-14  3.20280006562e-14  4.69567528257e-14  2.3850076895e-14  3.13073693744e-14  4.60089684889e-14  1.52940994816e-14  2.98056756497e-14 -1.9762296588e-14 -5.70696031204e-15  3.62892497104e-14  3.31651743354e-14  1.62281957892e-14  1.59543854817e-14  5.11710731747e-14  2.0930045406e-14  3.74224587734e-14  4.39021875787e-14  1.92140669672e-14  2.15793050376e-15  4.18344683124e-14  3.39883779339e-14  9.02708801249e-15  2.84808502114e-14  4.1747835629e-14  1.40876541903e-14  1.06414320703e-14  6.33818698031e-17  5.12986582275e-14  3.17382093998e-14  3.28936587955e-14  2.19223101394e-14  3.67625806306e-14  4.28658859845e-14
 3.33543143179e-14  3.50957801474e-14  8.27670515818e-15  2.58244098383e-14  6.33554535106e-14  8.0617079705e-14  1.95062111725e-14 -4.27545573236e-15  5.50391980014e-15  6.7926718226e-14  5.42929143061e-14  5.83477283357e-14  3.10724259071e-14  4.22875233632e-15 -1.8466584576e-15  2.34930947244e-14  5.08465883768e-14  3.84240849829e-14  4.67863357712e-14  8.87704448303e-14  8.87507706897e-14  1.11037099091e-13  1.07823936409e-13  1.55280493536e-13  1.53091165358e-13  2.32014649979e-13  2.76968084226e-13  4.09356823626e-13  5.39070615947e-13  7.89652410072e-13  1.13555667755e-12  1.71312219096e-12  2.67705118769e-12  4.8182480741e-12  1.14971181853e-11  4.50855234688e-11  1.14812824083e-11  4.84280296782e-12  2.66395916312e-12  1.67977710803e-12  1.10233604649e-12  7.75056992072e-13  5.62835934377e-13  3.97680097491e-13  2.80270846004e-13  2.19170325255e-13  1.69195077007e-13  1.16526631762e-13  1.2816670202e-13  1.27592232452e-13  7.17957345141e-14  7.93073025123e-14  3.74239400374e-14  4.99334085838e-14  5.03430233164e-14  5.32428547606e-14  2.13941672048e-14  2.35465312585e-14  5.22255514364e-14  5.24829121076e-14  5.98107954654e-14  3.05310376836e-14  5.71957937077e-14  4.38135486229e-14  6.46188403918e-14  5.4117306227e-14  2.59863523804e-14  3.63364623182e-14  2.89858681393e-14  3.71660524794e-14  2.28380500588e-14  1.74913158658e-14  3.06821216482e-14  2.60032761074e-14 -1.72945136293e-14  7.1182173727e-15  4.12446085339e-15  8.25222521747e-15 -2.31364309328e-14  2.08432736419e-14  3.48148899998e-14  1.3096396018e-14  1.79694601282e-14  1.76066951455e-14  1.06092438089e-14  3.44165069221e-14  1.0967704401e-14 -4.97406446337e-15  4.38707750516e-14  3.34940512513e-14  3.08782728856e-14  3.16014567881e-14  2.48002002885e-14 -3.59720806546e-15  1.49098976357e-14  1.44084607128e-14
 6.64506421686e-14  4.81906007926e-14  1.45653238338e-14 -1.71398657183e-14  4.89902657784e-14  3.72369567474e-14  3.16768659819e-14 -1.00043960493e-14  6.46770443281e-15  3.73053056211e-14  2.28920589704e-14  3.81920560888e-14  3.06931972466e-14  1.17686618186e-14  7.2748900498e-15  4.92504963461e-14 -2.96307064572e-14  5.40370235712e-14  5.1147004111e-14  6.59327541848e-14  6.70735629448e-14  8.17376364734e-14  4.29792959152e-14  1.13495923927e-13  1.38649468575e-13  1.55310967387e-13  2.3612711436e-13  3.15408811482e-13  4.05461385225e-13  5.51798637598e-13  7.71175110321e-13  1.14490032974e-12  1.65457479819e-12  2.70087642289e-12  4.86850652983e-12  1.14812824083e-11  4.50790897166e-11  1.1514944297e-11  4.82104143005e-12  2.65352486065e-12  1.69896025578e-12  1.14802113212e-12  7.86656026671e-13  5.58854091808e-13  3.92077211591e-13  3.199300465e-13  2.35912779771e-13  1.75612023699e-13  1.59827289014e-13  1.41724843906e-13  1.08748744289e-13  6.97681647694e-14  6.86157559795e-14  4.51377841555e-14  2.7474230136e-14  3.15342615433e-14  2.71280231793e-14  2.57409505978e-14  4.6461601306e-14  6.72645351523e-14  3.81418416532e-14  5.51619071781e-14  4.61930211043e-14  3.31729118623e-14  5.76968745385e-14  4.14820950613e-14  3.02997628144e-14  7.06596129351e-15  2.10050823119e-14  6.25136867499e-14  5.36568689318e-14  3.47246058931e-14  5.70401420539e-15  5.98474969582e-14  6.8432256091e-14  5.05734976155e-14  2.85101600452e-14  2.93955783043e-14  7.0748978712e-15  4.04784436453e-14  2.63880762485e-14  3.04843110407e-14  3.5556811599e-14  5.69023101435e-14  3.84335281433e-14 -6.60885478411e-15  1.2468105863e-14  3.31772519548e-14  3.63626792467e-14 -2.07717999496e-15  1.65023896024e-14  4.17537381361e-14  6.07368182765e-14  2.54561691539e-15  8.4280304069e-15  3.36488647342e-14
 2.88849680014e-14  7.7221972941e-14 -3.92095679907e-16  1.62025475952e-14  3.37963420751e-14  2.87021931536e-14  6.75868936227e-14 -1.42842947687e-15  3.76992988579e-14  3.9795906967e-14  3.47639404241e-14  1.89052484674e-14  1.34064319682e-14  5.1102457961e-14  9.6376768067e-15  5.35986939852e-14  1.88515260137e-15  4.38328332334e-14  4.25762313533e-14  1.93358325224e-14  3.24109360439e-14  3.35003072457e-14  3.81550896668e-14  8.34626605477e-14  1.23829816423e-13  1.46169908142e-13  1.85893504125e-13  2.26155830647e-13  2.7169957402e-13  3.93419880723e-13  5.54275327675e-13  7.86510628182e-13  1.10346255332e-12  1.67995342195e-12  2.67109650275e-12  4.84280296782e-12  1.1514944297e-11  4.51177474848e-11  1.14740402793e-11  4.88102547385e-12  2.69754585087e-12  1.69947788769e-12  1.15336989055e-12  8.07856906804e-13  5.49837754179e-13  4.00442937153e-13  2.83795203586e-13  2.11925849429e-13  1.35502551517e-13  1.2531375338e-13  9.24616337986e-14  5.23056473745e-14  8.02137977632e-14  8.60371156678e-14  7.08191083473e-14  5.93396937377e-14  1.88793429819e-14  3.677329438e-14  3.38777761801e-14  2.60530058761e-14  3.39461533222e-14  5.0601525896e-14  4.30666529797e-14  3.10819993175e-14  5.42480278886e-14  5.06396188972e-14  3.65926887233e-14  3.60126519329e-14  9.11123817297e-15  4.65821373512e-15  3.49610299655e-14  6.02734617431e-15  1.81360699184e-14  2.14519050855e-14  2.68330209783e-14 -1.45851299997e-15  2.05826823249e-14  2.42829203462e-14 -2.81741790053e-15  2.52646493901e-14  1.58154385624e-17  3.96596361971e-14  3.46088616518e-14  2.93723082079e-14  3.79049763775e-14  2.7377678515e-15  3.31604365741e-14  1.13534993705e-14  3.06126016672e-14  2.44846983667e-14  3.35474815229e-14  5.70377659533e-14  7.86725856311e-14  7.2905250322e-14  5.71814495467e-14  5.03062058836e-15
 2.35503496338e-14  2.77742372415e-14  6.47066651327e-15  4.6433431777e-14  2.40616581912e-14  1.71536002151e-14  1.25002010463e-14  4.40701260056e-14  4.77802462441e-14  1.40434358302e-14  3.20895962119e-14  5.0415859084e-14 -5.91969357851e-15  3.63252430704e-14  3.81542356113e-14  7.05070498407e-14  4.69386854101e-14  2.61005624583e-14  7.26030883189e-14  6.55908239569e-14  4.08494631258e-14  7.09825337747e-14  6.0707413702e-14  7.30078297212e-14  1.15593811647e-13  9.90748381187e-14  1.46869471876e-13  1.74794008688e-13  1.9369462589e-13  3.01849529879e-13  4.44952675953e-13  5.85244750695e-13  7.96027458554e-13  1.13613863995e-12  1.68292260327e-12  2.66395916312e-12  4.82104143005e-12  1.14740402793e-11  4.50727022946e-11  1.1490532196e-11  4.7851652583e-12  2.66148189543e-12  1.67793629605e-12  1.14078769091e-12  7.86831593642e-13  5.64932841696e-13  4.15782796975e-13  2.84993335763e-13  2.23948662662e-13  1.63978417468e-13  1.43327303579e-13  6.00044645035e-14  8.82222127808e-14  8.50978372908e-14  5.25529701521e-14  5.7272832973e-14  5.95572052406e-14  4.72685918509e-14  3.88422385519e-14  5.30365702633e-14  4.2994511296e-14  6.20540311303e-14  2.05945590372e-14  2.09238236034e-14  2.99146942629e-14  2.95639902324e-15  9.03878109551e-15 -1.05614664787e-14 -5.5562680351e-15  2.06482954879e-14  4.24816408209e-14 -7.36974643177e-15  2.07465374911e-14 -2.06707300708e-14 -1.55717200618e-15  8.26216046957e-15  5.70927340704e-15  4.7855296914e-14  2.64908388293e-14 -4.80939249355e-15  2.59794589668e-15  3.1086905679e-14  3.90627355249e-14  3.41248631905e-14  7.99088186882e-14  5.07233415144e-14  1.33693043654e-14  1.74493618254e-14  4.47817822926e-14  2.68589674381e-14  3.64542727826e-14  3.95741347879e-14  5.28432496559e-14  2.1730996857e-14  4.46176965085e-14  2.54777430274e-14
 4.59333714185e-14  1.77349646107e-14  1.41781628305e-14  2.11267997516e-14  2.23749847008e-14  2.89909068499e-14  2.04942340753e-14  2.62056100277e-14  4.00753868238e-14  6.5623316476e-14  4.75586369409e-14  1.29732666794e-14  5.25914333399e-14  2.76220718655e-14  4.13671595183e-14  2.21031243342e-14  1.03068598643e-14 -1.21167848397e-14 -1.13706082972e-15  3.67648115866e-14  1.04021300701e-14  3.97259577898e-14 -2.41469174004e-14  4.23532930059e-14  4.65948277185e-14  6.74733378377e-14  1.21870982153e-13  1.57419296851e-13  1.36994464297e-13  2.50831702866e-13  3.20782081782e-13  3.97315964023e-13  5.50821974384e-13  7.86392998884e-13  1.10555979863e-12  1.67977710803e-12  2.65352486065e-12  4.88102547385e-12  1.1490532196e-11  4.50612919231e-11  1.14986161506e-11  4.83413554207e-12  2.69892618069e-12  1.67762111138e-12  1.13659629519e-12  7.49541933221e-13  5.22794253855e-13  3.93911462519e-13  2.89625484562e-13  2.28806079634e-13  1.98011163498e-13  1.08573348227e-13  8.77797481994e-14  5.49421056871e-14  5.497618254e-14  3.06994867477e-14  4.96468241491e-14  1.51823151285e-14  7.04779443837e-14  3.87491963391e-14  2.81583523676e-14  5.01367895229e-14  4.42133386257e-14 -1.49228058283e-15 -2.33523370578e-15  3.26642764267e-14  5.37593563218e-15  3.91079801672e-15  4.12484582965e-14  2.91303336165e-14  2.24383294105e-14 -7.14103943019e-15  3.58763785414e-14  1.78198263045e-14  2.92133921772e-14  2.84423805876e-14  2.36316618035e-14 -1.22093383064e-14  3.01726268191e-14  3.80130585634e-14  2.35676674799e-14  1.14749203169e-14 -1.84902231049e-14 -4.8147990535e-15  3.90753538745e-14  3.56660724578e-14  6.69792701397e-14  3.93095751286e-14  2.20273343604e-14  2.52644007935e-14  1.34541522405e-14  3.25360579552e-14  2.81514710883e-14  3.60507485913e-14  2.54847306823e-15  3.58534168164e-14
 7.3759621541e-16 -1.73914590741e-14  1.79591814914e-15  3.78926056294e-14  9.84324397955e-15  1.0540043316e-14 -1.76628958555e-14  1.68577453114e-14  3.6769026395e-15  7.30769309245e-14  6.30732130028e-14  1.87827916744e-14  4.12229540101e-14  4.00200882941e-14  2.73029645601e-14  3.76074154276e-15  3.24752826222e-14  5.10354807782e-14  4.1226738816e-14  5.74699185461e-14  5.52845554128e-14  3.34350470696e-14  9.49094689659e-15  6.48661891494e-15  7.80264377419e-14  7.43406445692e-14  7.61472659601e-14  1.08291378488e-13  1.43056125505e-13  2.0586848387e-13  2.33835829265e-13  2.61611297539e-13  4.06004340039e-13  5.39002085864e-13  7.45431670313e-13  1.10233604649e-12  1.69896025578e-12  2.69754585087e-12  4.7851652583e-12  1.14986161506e-11  4.50322222511e-11  1.15111386798e-11  4.85620685514e-12  2.67410547653e-12  1.7105160155e-12  1.06691284585e-12  7.32690642179e-13  5.50220108259e-13  3.90070513279e-13  2.68264435652e-13  2.2180743235e-13  1.95709106999e-13  1.45001767945e-13  1.07998602409e-13  8.22302206643e-14  4.39852963247e-14  5.02019955096e-14  2.9913229283e-14  7.58471542158e-14  3.84689323061e-14  3.20295607136e-14  4.64979699979e-14  5.28963329169e-14  3.71427800167e-14  6.30850712735e-14  3.99231407199e-14  2.85638830705e-14  1.22258699859e-14  2.07082048076e-14  2.35797312101e-14  9.81041425004e-15  5.47783105894e-15  4.69395477149e-14  9.9870269581e-15  3.35141809216e-15 -9.49308780721e-15  5.07673394245e-14  9.54467406713e-15  9.87492184177e-16  7.0860316268e-14  3.79250615539e-14  2.21790642642e-14  6.79139466165e-14 -5.44757146208e-15 -7.82707144121e-15  1.57003331556e-14  5.74379796545e-14  6.16088634335e-14  3.44988921661e-14  4.32379976427e-14  4.1677721397e-14  2.8569375028e-14  7.23284657305e-14  9.18114917443e-15 -1.991928958e-15 -1.38105941053e-14
 2.91048496976e-14  4.04590923067e-14  3.45252673149e-14  4.87640029567e-14  1.7547875718e-14  1.74013233267e-14  3.89804134235e-14  2.26871155273e-14  3.57577885173e-14  5.1428895382e-14  4.38066581928e-14  1.20730824632e-14  2.42171054136e-14  3.87962818299e-14  6.07279887612e-14  5.22948061292e-14  6.1644897763e-14  5.71239658927e-14  4.02511154821e-14  2.36042343816e-14  3.03526874397e-14  6.02654574783e-14  5.12816159945e-14  2.97206780429e-14  7.42409534273e-14  4.84696554367e-14  4.50041884952e-14  6.74099763144e-14  8.93770661057e-14  1.23241948764e-13  1.77723904964e-13  2.22678330183e-13  3.36653722038e-13  3.93669312141e-13  5.73587399908e-13  7.75056992072e-13  1.14802113212e-12  1.69947788769e-12  2.66148189543e-12  4.83413554207e-12  1.15111386798e-11  4.50812374134e-11  1.14896397434e-11  4.83712760562e-12  2.68620184876e-12  1.64753325607e-12  1.11344555191e-12  7.59851952858e-13  5.4307286855e-13  4.04013714316e-13  2.68471297932e-13  2.24498940768e-13  1.82414923785e-13  1.19783444735e-13  1.26329448947e-13  8.57730917015e-14  1.05379210513e-13  7.07480484289e-14  5.60731959172e-14  3.63078080371e-14  2.8956887987e-14 -1.49732553975e-14  3.32517364808e-14  5.48503047331e-14  7.46874877953e-14  3.77190301444e-14  5.17113245951e-14  4.61259985343e-14  5.53833257258e-14  3.26281896722e-14  5.29725092763e-14  2.47349513427e-14  3.54600119135e-14 -3.41526516312e-15  2.99738504961e-14  2.8440278997e-14  4.3563554176e-14  5.69449878523e-14  2.54976009517e-14  3.26962714147e-14 -1.80095327946e-15  2.7411222031e-14  6.00715507992e-14  1.51091445257e-14  1.23956462934e-14  4.47677068376e-14  5.23478093991e-14  6.33722972932e-14  2.60034890538e-14  4.04252136833e-14  5.24788145408e-14  4.04779264915e-14  5.15257471143e-14  1.98275032306e-14  5.39512399916e-15  4.34954072393e-14
 5.15951690956e-14  3.72890132046e-14 -2.72174914545e-14 -1.63689330954e-14  2.87313614785e-15 -3.0081621054e-15  1.02205932752e-14  3.49394179344e-14  1.68770738811e-14  1.17119310897e-14 -1.99683282583e-14  2.36436841888e-14  6.15539182834e-14  4.38332565866e-14  4.36842372855e-14  3.35696595376e-14  7.32088916927e-14  8.06341711572e-14  2.20671607876e-14  5.52938067105e-14  3.20538256695e-14  8.4120475081e-14  5.82487339969e-14  6.34872841381e-14  3.37085156055e-14  7.11362902287e-14  8.85249157847e-14  7.39126404578e-14  1.04720006444e-13  9.28003212246e-14  1.2357675918e-13  1.73636690631e-13  2.24180928368e-13  2.63685671836e-13  3.91142592105e-13  5.62835934377e-13  7.86656026671e-13  1.15336989055e-12  1.67793629605e-12  2.69892618069e-12  4.85620685514e-12  1.14896397434e-11  4.5116257593e-11  1.14720652747e-11  4.8288657298e-12  2.6555687768e-12  1.68864888343e-12  1.11953723611e-12  7.6737521642e-13  5.44746630463e-13  3.53221673734e-13  2.90980723294e-13  2.34308130581e-13  1.52648614902e-13  1.1402009457e-13  1.13298850322e-13  1.05359423941e-13  5.46798575191e-14  6.40536869709e-14  3.55022671891e-14  7.79703521851e-14  4.44779627766e-14  4.51794752887e-14  2.1846134288e-14  3.49774760457e-14  3.99788885867e-14  7.36073656666e-15  7.71274170962e-16  9.11504010109e-15 -1.28585837065e-14  2.18495780484e-14  5.97256734142e-14  2.71924496051e-14  1.13623484815e-15  1.17638700848e-14  5.02445591746e-14  5.33566895124e-14  7.26665299119e-14  4.53198320395e-14  2.87503137311e-14  3.17966163854e-14  3.5448600033e-15  4.23220523947e-14 -1.33370482495e-15  4.94897034905e-14  4.66229054637e-15  4.11592390845e-14  2.98726357958e-14  2.13683810889e-14  5.51954388433e-14  1.73758167653e-14  1.62569675058e-14  1.75543421826e-14  5.11507377529e-15 -1.10272839284e-14  1.91464750168e-14
 2.21871041779e-14  8.07993747854e-15  1.12568214403e-14  2.81739365196e-15  2.64946679515e-14  9.41232189671e-15  2.38448341097e-14  3.36505291479e-14  2.57768784256e-14  1.35045777321e-14  1.22952573974e-14  1.15056300476e-14  1.05969670981e-14  3.05096696315e-14  1.31868143149e-14  2.80235741033e-14  5.5370615273e-14  4.68003165876e-14  1.31633374114e-14  5.30376401188e-14  3.1421720082e-14  3.28574612594e-14  5.49832201751e-14  5.62513484267e-14  5.57674963532e-14  6.94581340687e-14  3.65508332261e-14  4.65956629377e-14  1.00527215856e-13  8.25848696137e-14  1.05597890395e-13  1.3198246393e-13  1.7432111078e-13  2.09155532407e-13  2.97654971981e-13  3.97680097491e-13  5.58854091808e-13  8.07856906804e-13  1.14078769091e-12  1.67762111138e-12  2.67410547653e-12  4.83712760562e-12  1.14720652747e-11  4.51170023989e-11  1.15063581938e-11  4.85152871108e-12  2.71223704637e-12  1.67416356346e-12  1.12641996432e-12  7.5088678574e-13  5.37046105427e-13  3.76519243202e-13  2.76664841128e-13  2.16734581108e-13  1.76429568246e-13  1.65130127904e-13  1.37817113032e-13  7.89982402122e-14  9.87658590685e-14  5.36033626088e-14  5.57475495194e-14  5.3327425399e-14  5.42735116509e-14  7.15773631062e-15  6.19054081578e-14 -6.31555806621e-15  1.59491316796e-14 -4.31756524776e-15  7.52347933815e-15 -1.33417290719e-14  9.79729343628e-15  2.83465000982e-14  1.70309719091e-14  3.37785219705e-14 -6.75734829229e-15  9.76701774096e-15  1.18118222398e-14  1.4204589258e-14 -1.51958414024e-14  5.62690840456e-14  2.78993692029e-14  4.4124728096e-14  2.09768594887e-14  2.53685933547e-14  4.6585192659e-14  1.11608148496e-14  3.70859879737e-14  3.50554337493e-14  5.72335037713e-14  3.26005121119e-14  3.00800943828e-14 -4.32822616539e-15  2.10840082848e-14  6.25664395582e-15  3.84725847569e-15  1.00224988461e-14
 6.12320468949e-15  7.67655752548e-15  5.85851982411e-14  4.39979912235e-14  2.64710620596e-14 -4.25383510139e-14  8.54338252762e-15 -1.99656471251e-15 -2.92480715093e-15 -5.50418166696e-16  4.68225634591e-14  3.89223261227e-14  4.78860499885e-14  1.25358838525e-14  4.79413003094e-14  4.34427685725e-14  2.89757494799e-14  9.35884061829e-15  1.05779702996e-14  5.40015110111e-14  3.85687222859e-14  5.86689698181e-14  2.58946969547e-14  4.75940015644e-14  3.69020839051e-14  1.84162995762e-14  4.61141928783e-14  4.56613932313e-14  6.75294122359e-14  5.6988785352e-14  7.95679650249e-14  9.48394687895e-14  1.08293163494e-13  1.65299375932e-13  2.00047632309e-13  2.80270846004e-13  3.92077211591e-13  5.49837754179e-13  7.86831593642e-13  1.13659629519e-12  1.7105160155e-12  2.68620184876e-12  4.8288657298e-12  1.15063581938e-11  4.50792347366e-11  1.14813616895e-11  4.82256474113e-12  2.66312400097e-12  1.69552202997e-12  1.16051915318e-12  7.83758763017e-13  5.41336768202e-13  3.99109588093e-13  2.99532975715e-13  2.32571145162e-13  1.95088494327e-13  1.34243100555e-13  1.16169328275e-13  1.10254436135e-13  6.88618110296e-14  7.88456606643e-14  4.79860774656e-14  3.83500834808e-14 -1.19600957917e-14  2.61736073787e-15  2.36453290991e-14  1.42699721109e-14  4.83361870129e-14  3.62291638799e-14  5.77484036324e-14  3.90631607406e-14  8.46785478813e-15  1.94720427146e-15  3.14869069009e-14  3.53467270966e-14  3.63959843439e-14  1.23361167677e-14  1.89450310124e-14  9.03874588153e-15  5.99222687641e-14  7.8740483194e-14  5.56239091203e-14  2.44636005076e-14  3.99148483579e-14  4.69599795947e-14  3.68195922172e-14  5.22714499361e-14  7.21554446457e-14  7.18059005289e-14  8.37899891874e-14  6.18403484597e-14  3.80907360342e-14  2.35546987757e-14  3.27918994235e-14  2.89778874836e-14  1.18809987028e-14
 2.28660380788e-15  1.90368571328e-14  8.1310633588e-14  3.47151807108e-14  2.13941522098e-14 -1.77037659907e-15  2.99848230297e-14  2.66015824326e-14 -2.82139540423e-14  2.48981846568e-15  2.79917918974e-14  2.84730308745e-14  4.37208655616e-14  3.38245009657e-14  4.33204748549e-14  2.87136889737e-14  3.32316182282e-14  2.26183484482e-14  8.43302911603e-15  1.27267458091e-14  4.48427014551e-15  1.71359249961e-14  4.58185905239e-14  4.90648317387e-14  4.20324593617e-14  9.69036199116e-15  5.03575406524e-14  3.22446534632e-14  5.73356396306e-14  4.28512347865e-14  9.31146241321e-14  1.19026434467e-13  1.17171857745e-13  1.34050285683e-13  1.44591659265e-13  2.19170325255e-13  3.199300465e-13  4.00442937153e-13  5.64932841696e-13  7.49541933221e-13  1.06691284585e-12  1.64753325607e-12  2.6555687768e-12  4.85152871108e-12  1.14813616895e-11  4.50399512572e-11  1.14792182937e-11  4.80792844515e-12  2.66421604122e-12  1.66075875985e-12  1.07856862414e-12  7.74924601596e-13  5.57320246432e-13  4.28970780302e-13  3.31288656066e-13  2.64302705661e-13  2.13144949339e-13  1.47141327654e-13  1.18948671812e-13  9.70105482636e-14  6.24588511158e-14  3.57251553825e-14  3.8341497132e-14  3.14272258155e-14  3.56104105709e-14  6.69367938919e-15  8.53194139112e-15  1.47141945195e-14 -3.18981139228e-15  5.98199156194e-14  4.63986024299e-14  1.18055537962e-14  2.56266847642e-14  3.40206644653e-14  1.86156132484e-14  3.14870533727e-14 -1.78114611646e-14  3.05206876177e-15  6.74520701777e-15  2.27693851318e-15  4.25609582022e-14  1.64036741204e-14  1.7353650555e-14  2.67671034971e-14  4.39587256847e-14  8.99711742563e-15  1.32324404449e-14  1.17508586135e-14  8.22297214556e-14  6.46425394275e-14  3.2505101581e-14  2.72521100687e-14 -1.76106240623e-14  1.27964574741e-14  2.49384233649e-14  1.76032081656e-14
 1.9549396897e-14  3.04862362517e-14  4.57408103617e-14  2.77610232187e-14  1.4921126266e-14  4.02899998254e-14  5.2576108561e-14  2.94728726229e-14  1.26191526153e-14  1.98712581017e-14  3.3681376405e-14  2.28777284368e-14  7.82124778453e-15  1.91184856103e-14  4.27777782729e-14  5.12093101874e-14  2.76766893724e-14 -3.90394988395e-15  1.20795705969e-14  2.72952863704e-14  1.89175611162e-14 -4.69335326696e-15  2.66862631701e-14  4.32508006799e-14  2.02238956229e-14  6.43585023704e-14  1.20686504005e-14  2.9538519389e-14  6.29811974904e-14  7.02132841404e-14  7.04682105625e-14  7.19040997364e-14  1.06155619886e-13  1.4505994877e-13  1.02070068146e-13  1.69195077007e-13  2.35912779771e-13  2.83795203586e-13  4.15782796975e-13  5.22794253855e-13  7.32690642179e-13  1.11344555191e-12  1.68864888343e-12  2.71223704637e-12  4.82256474113e-12  1.14792182937e-11  4.5121523711e-11  1.14722882292e-11  4.8216559742e-12  2.65962182191e-12  1.67520892834e-12  1.14436268552e-12  7.99187472046e-13  5.66042281864e-13  4.27285668265e-13  3.0825740563e-13  2.22506423905e-13  2.01546386409e-13  1.15539002283e-13  1.06542247887e-13  1.04061173208e-13  4.54826246655e-14  4.75248638178e-14  4.09035667088e-14  3.97518325093e-14  2.17364777821e-15  1.43720852778e-14  4.16666392695e-14 -1.58238719143e-14  2.95233566883e-14  2.84744984673e-14  1.03839108564e-15 -1.50780854136e-15  4.77965236928e-14 -7.18609958574e-15  4.13857358873e-14 -3.51948934804e-15  1.92376780502e-14  2.19219954407e-14  1.3833579911e-14  4.61453449874e-14  1.9628521486e-14  1.92671153394e-14  3.10479012426e-14  2.53193768634e-14  2.05686737543e-14  2.82337269236e-14  1.31490738156e-14  3.49085130279e-14  2.82698158302e-14  3.58550411759e-14  9.57566546071e-15 -3.69292267769e-15  1.55565497447e-14  2.69156142964e-14  2.42470549943e-14
 6.09003175765e-14  1.17923269094e-15  2.0167524767e-14  1.59864695166e-14  2.26795305038e-14  2.21579855443e-14  3.84750707904e-14  3.50707994776e-14  2.36196359191e-14  3.4351235307e-14  2.03014945356e-14  2.99608492294e-14  4.94468669079e-14  3.45382288099e-14  5.02298634285e-14  1.84529292325e-14  4.72592018124e-14  2.25561695217e-14  1.69215700666e-15  4.20210898921e-14  3.44288223572e-14  2.19762617247e-14  3.25950938348e-14  7.44316291664e-14  3.65154355932e-14  1.91158114448e-14  6.92196204305e-14  4.72236532607e-14  9.93751635328e-14  5.72475942218e-14  4.03554990848e-14  6.00879090933e-14  5.63924763561e-14  6.99456819723e-14  8.88564980926e-14  1.16526631762e-13  1.75612023699e-13  2.11925849429e-13  2.84993335763e-13  3.93911462519e-13  5.50220108259e-13  7.59851952858e-13  1.11953723611e-12  1.67416356346e-12  2.66312400097e-12  4.80792844515e-12  1.14722882292e-11  4.51702465261e-11  1.14653587016e-11  4.82976519606e-12  2.66379613579e-12  1.6663607703e-12  1.12943583274e-12  7.97505404438e-13  5.26587792292e-13  4.19972397547e-13  2.93262302513e-13  2.35622984342e-13  1.29819243253e-13  8.02693951462e-14  9.16981056327e-14  7.06220483012e-14  5.11438138119e-14  6.28426554327e-14  4.07164438698e-14  1.88014815401e-14  4.17139541114e-14  3.82603086317e-14  2.81751743225e-14  3.05876654216e-14  3.39813827798e-14  3.78441786264e-14  5.60485393646e-14  1.84503636724e-14  1.26270372804e-14  5.55124474455e-14  4.15182615327e-14  4.68965490571e-14  3.84405965153e-14 -9.10713434005e-15  3.06867277157e-14  2.49933954954e-14  3.77073263788e-14  3.91707503173e-14  3.49704176035e-14  3.08914625344e-14  2.49497637943e-14  1.24316316168e-14  2.74757404279e-14  5.16066443588e-14  2.87867604726e-14  6.08687706763e-14  8.18125380601e-15  2.16380231165e-14  4.30985755671e-14  4.599866925e-14
 5.05156444939e-14  9.67712276961e-15  4.53750578986e-14 -1.3630107275e-14  1.78703415114e-15  2.9143976893e-14  2.15004221896e-14  7.16659896368e-15  2.00373538827e-14  3.30276625217e-14  3.51685044751e-14  8.51814887785e-15  3.78167108867e-14  2.21476546054e-14  4.92673516368e-14  4.34608377583e-14  4.69894923064e-14  6.78925668544e-15  6.4388939378e-14  7.04631306131e-14  5.2646365337e-14  5.87806487457e-14  6.26829817497e-14  3.33896489376e-14  4.6796250409e-14  2.86684024667e-14  1.86020608007e-14  1.19061772076e-14  2.12605165462e-14  4.53930448163e-14  5.81852482392e-14  6.84145302703e-14  5.5842693353e-14  6.22425372648e-14  5.45996623012e-14  1.2816670202e-13  1.59827289014e-13  1.35502551517e-13  2.23948662662e-13  2.89625484562e-13  3.90070513279e-13  5.4307286855e-13  7.6737521642e-13  1.12641996432e-12  1.69552202997e-12  2.66421604122e-12  4.8216559742e-12  1.14653587016e-11  4.50553777444e-11  1.14467215736e-11  4.80216830096e-12  2.69753379941e-12  1.70662002095e-12  1.15118858327e-12  7.99817027157e-13  5.4389228087e-13  3.94737402033e-13  3.38083814216e-13  2.24644681392e-13  1.83452345777e-13  1.55490187446e-13  7.52851618622e-14  8.83999111844e-14  5.15610969232e-14  1.06579799358e-13  5.25920219951e-14  2.84665038534e-14  6.74307617752e-14  1.59221481561e-14  5.16031057238e-14  3.16051153599e-14  3.20630273916e-14  3.342802184e-14  2.74235286019e-14  6.01090244263e-14  5.69619368193e-14  2.53156929208e-14  1.31960552953e-14 -1.66320368559e-14 -3.2560346823e-16  1.36385095224e-15  3.33040139781e-14  4.90762040844e-14  4.42815135733e-14  7.29594949733e-14  4.59508662909e-14  2.24295981684e-14  2.7079367468e-14  1.54680634502e-15  2.83798130227e-14  1.37808207643e-14  1.40236566314e-14  2.68298394853e-14  7.97081107313e-15  4.53099796135e-14  3.84064606883e-14
 5.02650192969e-14  4.39265253312e-14  1.21264568317e-14 -9.90930760512e-15  1.47017466277e-14 -1.863234464e-14  5.57929307479e-14  4.05281425754e-14  2.75303487239e-14  1.91003259485e-14  1.32487333673e-14  2.15287562176e-14  6.40878841783e-14  4.61547801667e-14  9.27116518663e-14  3.90580023676e-14  2.52285827822e-14 -1.2106862075e-14  7.08234016835e-15  1.97177201777e-14  2.43268883465e-14  3.57613915868e-14  4.80681694938e-14  4.89344567645e-14  2.5669827404e-14  2.42363805458e-14  2.7758374581e-14  7.10574254952e-16  8.01095003234e-15  4.55749118098e-14  1.41914275998e-14  5.83320252489e-14  3.38312471753e-14  3.77560739044e-14  1.08474482452e-13  1.27592232452e-13  1.41724843906e-13  1.2531375338e-13  1.63978417468e-13  2.28806079634e-13  2.68264435652e-13  4.04013714316e-13  5.44746630463e-13  7.5088678574e-13  1.16051915318e-12  1.66075875985e-12  2.65962182191e-12  4.82976519606e-12  1.14467215736e-11  4.50222049764e-11  1.14744596442e-11  4.80777482533e-12  2.70016533249e-12  1.69235213394e-12  1.11459690494e-12  7.70431611274e-13  5.8415006042e-13  4.59717659848e-13  2.85890995456e-13  2.44196189751e-13  1.8015100995e-13  1.25750723398e-13  1.01924339884e-13  9.0513369254e-14  9.22110783967e-14  8.94576407855e-14  5.82037014559e-14  8.54046537255e-14  3.92506206917e-14  4.98842226621e-14  3.6001830608e-14  3.4962875965e-14 -6.1356322333e-16  2.14915246275e-14  4.11785029897e-14  3.99982387527e-14  9.26192410751e-15  2.03178263749e-14  3.8488053898e-14  3.47299235436e-14  3.60564241404e-14  4.76151162914e-14  3.39157555812e-14  2.3489033909e-14  3.89060828369e-14  2.73261134722e-14  1.11369409903e-14  3.13560229292e-14 -1.99683693636e-14  2.65527563699e-14  1.46521840684e-14  3.99200550551e-14  5.51853278682e-14  1.68470298177e-14  3.68399548866e-14  1.56944143153e-14
 2.78211528881e-14  1.96115615382e-14  3.17048051918e-14 -5.0414404285e-14 -4.14601381588e-15 -2.864980246e-14  8.43376217286e-15  2.94397028957e-14  2.8088933374e-14  1.7514449897e-14  2.45474200322e-14  7.42252476656e-15  4.50625591112e-14 -2.30078501962e-15  4.06290830698e-14  2.6369485769e-14  1.83415316331e-14  1.59610958608e-14  1.03910778384e-14  3.96174929077e-15  4.86396241333e-14  1.66414608485e-14 -2.704442668e-15  2.06784360291e-14  7.50484802771e-15  2.53474563568e-15  2.53025337509e-14  2.7441226195e-14  4.06699310162e-14  5.00550408947e-14  4.79333844532e-15  5.90449949566e-14  6.71068482391e-14  8.86351875203e-14  6.88448510746e-14  7.17957345141e-14  1.08748744289e-13  9.24616337986e-14  1.43327303579e-13  1.98011163498e-13  2.2180743235e-13  2.68471297932e-13  3.53221673734e-13  5.37046105427e-13  7.83758763017e-13  1.07856862414e-12  1.67520892834e-12  2.66379613579e-12  4.80216830096e-12  1.14744596442e-11  4.50752146498e-11  1.1491305088e-11  4.79665618175e-12  2.69211211163e-12  1.69576832183e-12  1.14020632465e-12  8.0839567024e-13  5.69677341321e-13  4.14396476011e-13  2.95424505928e-13  2.26622598583e-13  1.53860939162e-13  1.12258363167e-13  1.37435820498e-13  1.07769023958e-13  2.13274609565e-14  6.02904959597e-14  6.19995170808e-14  5.3217691514e-15 -3.39890974175e-15  4.75878630171e-15  1.7358073575e-14  2.62633726306e-14  4.91649026561e-14  3.25618088116e-14  4.50912958422e-14  2.71621200549e-14  3.06520426254e-14  8.70096552194e-15  2.4000544026e-14  4.1325181473e-14  1.20501526345e-14  1.56395104398e-14  3.84659329427e-14  2.31227872949e-14  3.4484613454e-14  4.85507355597e-15 -3.76384996192e-14  1.59985102759e-14  9.5799580964e-15  9.61377738495e-15 -4.56921681692e-15 -9.17357020439e-15 -8.77446917289e-15  6.35736594235e-14  5.45471282878e-14
 9.5073575181e-15  4.06355183139e-14 -1.70123843145e-14 -3.10647967559e-14  1.15632331455e-14  1.22735979758e-15  1.43000013985e-14  2.67156364816e-14  2.78133155177e-14  3.59194078168e-14  6.37573846701e-14  1.53593743846e-14  4.45520880584e-14  3.59370694875e-14  3.01248907565e-14  4.94282007391e-14  4.75001271764e-14  3.39278889756e-14  4.10828356934e-14  5.14550970614e-14  4.18450326752e-14  4.98182361131e-14 -2.09322101377e-14  1.55886266056e-14  7.96725870007e-17  9.17912837368e-15  2.10176752089e-15  3.96773653864e-14  1.96371110688e-14  3.60971090631e-14 -3.13961051119e-15  2.00834070143e-14  2.34415375997e-14  5.33043548909e-14  5.46339773964e-14  7.93073025123e-14  6.97681647694e-14  5.23056473745e-14  6.00044645035e-14  1.08573348227e-13  1.95709106999e-13  2.24498940768e-13  2.90980723294e-13  3.76519243202e-13  5.41336768202e-13  7.74924601596e-13  1.14436268552e-12  1.6663607703e-12  2.69753379941e-12  4.80777482533e-12  1.1491305088e-11  4.50936548969e-11  1.14351381912e-11  4.81889482293e-12  2.67455519151e-12  1.70616883829e-12  1.13974437007e-12  7.55868004455e-13  5.61011644079e-13  3.8607977191e-13  3.06154449916e-13  2.09879997729e-13  1.91684892423e-13  1.78555445226e-13  1.21624394828e-13  8.40132560869e-14  8.89790004761e-14  9.2580145236e-14  6.28229673718e-14  6.30715582742e-14  2.30870580198e-14  4.81243532868e-15  3.40271870584e-14  2.26780676864e-14  1.59822781703e-14  4.15749474871e-14  6.36076551496e-14  1.07782232803e-14  1.00965059249e-14  3.89418826897e-14  3.2481121828e-14  6.41212107762e-14  2.80098083108e-14  1.71516893513e-14  2.29998694506e-14  1.36990729935e-14  5.18893156014e-14  2.28795189894e-14  2.69440666702e-14  3.92231950669e-14  3.3078064791e-14  1.05872171667e-14  3.93924631858e-14  1.60960344915e-14  2.42251983953e-14 -6.81839854395e-16
 3.0904456581e-14  4.37833255938e-14  6.51987509288e-14  5.219413316e-14 -1.0203183195e-15  3.18296994262e-14  3.47949004776e-14  1.19812781311e-14  3.79973732812e-14  3.17579954885e-14  5.16186929997e-14  1.43454709266e-14  2.50929203541e-14  3.55931242576e-14  8.88727768421e-15  6.80076463253e-14  4.17665880791e-14  3.05538391944e-14  5.39529243386e-14  6.47327037874e-14  3.57003343968e-14  2.25358485488e-14  8.26045304217e-15 -1.00058964734e-14  2.42300018829e-14  3.56748518627e-15  7.23765908901e-15  1.75969580292e-14  1.95679566631e-14 -8.58270671234e-15  3.30312296582e-14  5.55881638749e-14  3.39082688644e-14  3.87543891867e-14  6.35707141385e-14  3.74239400374e-14  6.86157559795e-14  8.02137977632e-14  8.82222127808e-14  8.77797481994e-14  1.45001767945e-13  1.82414923785e-13  2.34308130581e-13  2.76664841128e-13  3.99109588093e-13  5.57320246432e-13  7.99187472046e-13  1.12943583274e-12  1.70662002095e-12  2.70016533249e-12  4.79665618175e-12  1.14351381912e-11  4.49360352796e-11  1.14647471817e-11  4.8217532844e-12  2.67739865985e-12  1.68566444511e-12  1.11974640938e-12  7.95540817977e-13  5.65763984982e-13  4.11597692429e-13  2.843372609e-13  2.79528433871e-13  2.01207151871e-13  1.40045142873e-13  8.91342202702e-14  1.19550760227e-13  9.05734499045e-14  5.69435410953e-14  5.20857877964e-14  3.79238478203e-14  4.24784127122e-14  3.98833268675e-14  7.27993002541e-14  4.69536496195e-14  5.21421081857e-14  2.22462121419e-14  1.41946052418e-14  1.5701390498e-14  1.23688473119e-14 -2.3332531579e-14  3.89624768596e-14  4.84346951097e-14  4.56300733901e-14  4.94931862406e-14  5.63806764279e-14  4.69296986754e-14  3.442103729e-14  4.27235431564e-14  4.86675176637e-14  1.94457811354e-14  3.3756321449e-14  4.35376565852e-14  7.7389982382e-15  6.22149025933e-15  1.16443956231e-14
 1.88669058531e-14  2.6224300074e-14 -4.51403712409e-15  1.48280335318e-14 -1.99958645649e-14  5.20632894761e-15  2.52764046585e-14  3.29683651159e-15  1.47465233422e-14  5.38257973713e-14  3.77485048386e-14  2.55874952951e-14  2.88875187941e-14  1.08111278683e-14  1.2318112456e-14  4.08639549127e-14  9.45678783497e-15  2.52693860176e-14  6.97326075277e-14  5.26486203507e-14  1.36527625159e-14  3.52252041012e-14  1.83613763057e-14  3.97296561179e-14  1.61162500786e-14  1.58101755691e-14  6.48806387613e-14  3.59858823882e-14  4.13230366739e-14  1.13485276241e-14  6.42421555421e-14  2.84606160581e-14  1.78029456792e-14  3.44979809026e-14  3.14714461553e-14  4.99334085838e-14  4.51377841555e-14  8.60371156678e-14  8.50978372908e-14  5.49421056871e-14  1.07998602409e-13  1.19783444735e-13  1.52648614902e-13  2.16734581108e-13  2.99532975715e-13  4.28970780302e-13  5.66042281864e-13  7.97505404438e-13  1.15118858327e-12  1.69235213394e-12  2.69211211163e-12  4.81889482293e-12  1.14647471817e-11  4.51796635225e-11  1.15144778104e-11  4.81908104401e-12  2.68384099971e-12  1.7242062042e-12  1.1573162273e-12  7.98139642703e-13  5.76816898861e-13  4.11732756511e-13  3.12252420213e-13  2.68963866448e-13  2.02492585765e-13  1.5501930615e-13  9.91552901248e-14  1.03492447996e-13  8.79104298907e-14  7.43176207069e-14  5.53429975746e-14  6.04827469173e-14  2.57511474197e-14  1.03862143427e-13  5.39411111983e-14  6.70394423286e-14  1.88301426407e-14  4.93591467179e-14  1.58385238301e-14  3.13063858521e-14  4.10889173986e-14  4.61831430434e-14  4.76466283376e-14  2.01218876232e-14  2.88059065363e-14 -2.85838983937e-15  1.48192581625e-14 -5.18881700692e-15  1.58862994538e-14  1.11988948333e-14 -1.1015155144e-16  1.49618421448e-15  2.81454166038e-14  3.84602891508e-15 -4.55079694793e-15  3.97672186162e-15
 1.3051648154e-14  3.19968251077e-14  2.48411789083e-14  1.9687018449e-14 -2.14032456826e-14  6.39799610254e-14  1.72037655461e-14  3.37943191538e-14  1.38443133528e-14  4.99236196508e-14  3.3787982695e-16  1.92028796687e-14  3.9450250004e-14  4.15532955901e-15  2.39049367899e-14  3.26116746908e-14 -4.07055251373e-15  1.4129366747e-14  9.16148775711e-15  2.2511059238e-14  7.34221079381e-15  3.56303916638e-14 -6.37751399214e-15  5.34835666092e-14  2.64243286312e-14  3.65313283008e-14  3.15791103987e-14  5.04972064651e-14 -1.77871039346e-15  2.03526696145e-14  2.78417428874e-14  2.60812015153e-14  3.79487304321e-14  3.95798229325e-14  5.88044614312e-14  5.03430233164e-14  2.7474230136e-14  7.08191083473e-14  5.25529701521e-14  5.497618254e-14  8.22302206643e-14  1.26329448947e-13  1.1402009457e-13  1.76429568246e-13  2.32571145162e-13  3.31288656066e-13  4.27285668265e-13  5.26587792292e-13  7.99817027157e-13  1.11459690494e-12  1.69576832183e-12  2.67455519151e-12  4.8217532844e-12  1.15144778104e-11  4.51938738817e-11  1.14966910052e-11  4.85911677839e-12  2.69657120139e-12  1.71361402478e-12  1.14098379164e-12  8.12454134919e-13  5.50822297348e-13  4.41715340707e-13  3.04013194436e-13  2.1684267682e-13  1.30475278255e-13  9.89789922666e-14  8.53041903589e-14  9.26066865962e-14  7.14373423576e-14  5.41534302703e-14  4.30626209885e-14  2.16589629032e-14  2.25035622779e-14  3.60277905978e-14  4.40394772826e-14  3.33591164893e-14  9.23381190039e-15  4.59082772519e-14  2.33263707206e-14  3.31361682481e-14  7.36206768982e-14  7.18842260952e-14  2.64644424869e-14  8.20022088725e-14  4.11917087638e-14  3.90980018027e-14 -6.2890254591e-15  6.91545100428e-16 -8.53398843306e-15 -8.73998557358e-15  1.6349932013e-15  2.69294221909e-14 -5.9726483147e-15  2.36324659423e-14 -1.28669001775e-14
 1.10518824756e-14  3.84888988411e-14  4.992865868e-14  8.19935122397e-15  3.62469770673e-14  2.11969810449e-15 -1.73159201958e-14  4.98403051118e-14  3.67317029029e-14  6.91164904174e-14 -1.0122885846e-14  2.81243631797e-14  3.89283632944e-14  2.35759554939e-14  3.27753959701e-14  1.69477856555e-14  3.80094427574e-14  3.34886116995e-14  6.85384228708e-14  4.37786573787e-14  6.20904502991e-15  3.42947376528e-14  4.64590679803e-14  3.02956450384e-14  9.47424609473e-15  2.1515715999e-14  4.87128807921e-14  4.46488027458e-14  5.79457210135e-14  1.23508906126e-14  2.8906119579e-14  9.26288713385e-15  4.42605045066e-14  4.42664191096e-14  3.88038574074e-14  5.32428547606e-14  3.15342615433e-14  5.93396937377e-14  5.7272832973e-14  3.06994867477e-14  4.39852963247e-14  8.57730917015e-14  1.13298850322e-13  1.65130127904e-13  1.95088494327e-13  2.64302705661e-13  3.0825740563e-13  4.19972397547e-13  5.4389228087e-13  7.70431611274e-13  1.14020632465e-12  1.70616883829e-12  2.67739865985e-12  4.81908104401e-12  1.14966910052e-11  4.51235673941e-11  1.15186374484e-11  4.82051729277e-12  2.68883257633e-12  1.71148763849e-12  1.15022502387e-12  7.55189104954e-13  5.68386629094e-13  4.08133220598e-13  2.87514089152e-13  1.64472614938e-13  1.56144525967e-13  1.51144708388e-13  9.39189885465e-14  6.80899956624e-14  7.30109231507e-14  4.88713616362e-14  5.93458985034e-14  5.44837633052e-14  6.08865381729e-14  2.81491652949e-14  2.08853603287e-14  1.27939864871e-14  2.17081236995e-14  8.18362379123e-15  5.32423987928e-14 -1.04561747998e-14  4.75251660773e-14  4.02271644428e-14  5.09405570727e-14  4.54829793109e-14  4.05321188089e-14  1.03900712477e-14 -1.00967863445e-14  4.51382830776e-14  2.24162468377e-14  1.64812571798e-14  8.47400962587e-15  5.8791517185e-14  1.75953793682e-14 -1.55970768326e-14
 8.69740917055e-15 -2.05147395618e-15  2.91787488737e-14  1.73893138811e-14  3.60863124453e-14  3.64317214072e-14  4.0264324552e-14  4.52588464373e-14  3.41265160297e-14  4.28913565721e-14  2.99340949367e-14  1.44001756448e-14  1.83979307662e-14  3.8998242444e-14  3.62543916839e-14  7.05223367315e-15  1.47919402101e-14  3.54943703759e-15  1.82936828034e-14  3.40248999643e-14 -5.3487584888e-15  4.65525556707e-14  3.03473871352e-14  4.97679401759e-14  3.64952911226e-14  6.21276005332e-14  3.3074638114e-14  2.00781045609e-14  5.2424863452e-14  2.07815673098e-14  1.97984630682e-14  2.45076731879e-14  3.9210618338e-14  1.30022694555e-14  1.75210960203e-14  2.13941672048e-14  2.71280231793e-14  1.88793429819e-14  5.95572052406e-14  4.96468241491e-14  5.02019955096e-14  1.05379210513e-13  1.05359423941e-13  1.37817113032e-13  1.34243100555e-13  2.13144949339e-13  2.22506423905e-13  2.93262302513e-13  3.94737402033e-13  5.8415006042e-13  8.0839567024e-13  1.13974437007e-12  1.68566444511e-12  2.68384099971e-12  4.85911677839e-12  1.15186374484e-11  4.51749679572e-11  1.1507091189e-11  4.85242933078e-12  2.66569643121e-12  1.70280299404e-12  1.12111882387e-12  7.75919454301e-13  5.66768245364e-13  4.20030591211e-13  2.8757398521e-13  2.82689071681e-13  1.8330023416e-13  1.59654918899e-13  1.25665881297e-13  1.09125700605e-13  5.8109239438e-14  3.11271413541e-14  6.95169542345e-14  2.20694946611e-14  3.23386820605e-14  1.28417129346e-14  2.80889386856e-14  6.07495632546e-14  2.64340892702e-14  2.19183462977e-14  3.81182280489e-14  1.86146612335e-14  6.01347021723e-14  3.36317848931e-14  2.53144270027e-14  4.6433569295e-14  5.07768249494e-14  2.98034468111e-15  4.37833012592e-14  5.88461333505e-15  1.73163613935e-14 -3.31470911933e-15  2.20735229774e-14 -1.26026258562e-14 -1.31258807043e-14
 2.37627716884e-14  1.10313340268e-14  2.6354714314e-14  1.38810053415e-14  1.51172334416e-14  1.77771317681e-14  3.01920746124e-14  3.23205302817e-14  2.17393506886e-14  2.80245867983e-17  6.41489100713e-15  3.01047329134e-14  4.73860080191e-14  5.62033158077e-14  2.40998964361e-14  4.59825220519e-14  7.1922415004e-14  4.97038761506e-14  2.81922899691e-14  2.05796169293e-14  3.35287023756e-14  2.99064944174e-14  1.29560549215e-14 -4.26409683474e-16  2.85416136002e-14  4.12735806681e-14  1.75740852994e-14 -2.35409592276e-15  2.62021194739e-14  2.91563621413e-14  1.98724315156e-14  6.2516896251e-15  8.06584884255e-15  3.72157385327e-14  2.47513669726e-14  2.35465312585e-14  2.57409505978e-14  3.677329438e-14  4.72685918509e-14  1.51823151285e-14  2.9913229283e-14  7.07480484289e-14  5.46798575191e-14  7.89982402122e-14  1.16169328275e-13  1.47141327654e-13  2.01546386409e-13  2.35622984342e-13  3.38083814216e-13  4.59717659848e-13  5.69677341321e-13  7.55868004455e-13  1.11974640938e-12  1.7242062042e-12  2.69657120139e-12  4.82051729277e-12  1.1507091189e-11  4.50258156012e-11  1.14581807595e-11  4.82623993887e-12  2.65173566368e-12  1.6668696525e-12  1.12659688778e-12  7.83580020212e-13  5.60468162639e-13  4.05930933068e-13  3.07686226463e-13  2.34201575636e-13  1.67609669213e-13  1.22175141334e-13  1.38037521003e-13  1.05340801786e-13  9.29261161633e-14  6.74387089087e-14  2.02764806282e-14  4.83883970429e-14  2.46818569917e-14  5.44888826516e-14  5.46910407585e-14  4.3085465989e-14  1.69913905151e-14  4.00392972917e-14  3.4560180927e-14  4.12031546765e-14  2.91498283663e-14  1.69522724663e-14  6.07880787399e-14 -6.12701615661e-15 -2.78942806739e-15  5.92514927286e-14  5.83869185422e-14 -1.1743583535e-15  1.61326408681e-14  4.08369425301e-14 -4.17524171251e-15  2.19289579003e-14
 3.36118603235e-14  1.97677384381e-14  2.88580692441e-14  4.46890088639e-15  4.81070493056e-15  3.10700684379e-14  4.90473064641e-14  6.2264411269e-14 -8.56832308904e-15  1.85553223378e-15  6.73923722396e-15  1.98229017035e-14  1.15379801027e-14  2.36623980316e-14  6.85854877154e-14  5.46420140803e-14  4.54386242946e-14  2.87887037302e-14  3.09276964026e-14  2.50181302132e-14  4.33645257566e-14  3.61312679923e-14  1.70847093025e-14  1.81980364768e-14  1.32877764716e-14  1.82110559575e-14 -7.80397096369e-15  1.45936015949e-14  3.09910451976e-14  3.21776829139e-14  3.6408826264e-14  2.83304284756e-14  1.67374734294e-14  3.92378593011e-14  3.86528923593e-14  5.22255514364e-14  4.6461601306e-14  3.38777761801e-14  3.88422385519e-14  7.04779443837e-14  7.58471542158e-14  5.60731959172e-14  6.40536869709e-14  9.87658590685e-14  1.10254436135e-13  1.18948671812e-13  1.15539002283e-13  1.29819243253e-13  2.24644681392e-13  2.85890995456e-13  4.14396476011e-13  5.61011644079e-13  7.95540817977e-13  1.1573162273e-12  1.71361402478e-12  2.68883257633e-12  4.85242933078e-12  1.14581807595e-11  4.50586827495e-11  1.14744737422e-11  4.8293837045e-12  2.69018907073e-12  1.68155643307e-12  1.13624217123e-12  7.77038967581e-13  5.53281851953e-13  3.96221572132e-13  3.02664715278e-13  2.30221055048e-13  1.57987395674e-13  1.20458289279e-13  1.03512861501e-13  1.16252762662e-13  8.33809575727e-14  3.40173201422e-14  5.56313117055e-14  4.78054748264e-14  4.85218044925e-14  7.34459396459e-14  3.18410521931e-14  6.65756206617e-14  2.64983185858e-14 -3.42544941432e-15  3.55805075856e-14  9.41579307683e-15  2.45198295521e-14  4.12471486153e-14 -1.06481262729e-14  2.13427089841e-15  9.10704261603e-15  2.83721250043e-14  1.5141971736e-14  2.9407477642e-14  3.12166807319e-14  3.29878003674e-15  2.03322335921e-14
-9.40293625439e-15  4.24709748725e-15  1.56769494053e-14  1.06857657692e-14 -1.38979780526e-14  5.85922172435e-14  3.96722287773e-14  3.82514958507e-14  3.3104905806e-14  2.14826509178e-15  2.61857216222e-14  9.39071497635e-15  3.58063335282e-14  1.17738793572e-14  2.80954543978e-14  3.42414752652e-14  2.99528574875e-14  5.0337359029e-14  5.10311753409e-14  2.30848811838e-14  3.05772406081e-14  6.5127929904e-15  3.91760303383e-14  2.54913178108e-14  7.54781682322e-15  3.32119060123e-14  8.91431016237e-15  1.50459822163e-14  2.65601549299e-14  3.62677785419e-14 -5.19070463718e-15  5.64662868385e-14  1.49597082114e-14  4.49305778213e-14  1.58878916646e-15  5.24829121076e-14  6.72645351523e-14  2.60530058761e-14  5.30365702633e-14  3.87491963391e-14  3.84689323061e-14  3.63078080371e-14  3.55022671891e-14  5.36033626088e-14  6.88618110296e-14  9.70105482636e-14  1.06542247887e-13  8.02693951462e-14  1.83452345777e-13  2.44196189751e-13  2.95424505928e-13  3.8607977191e-13  5.65763984982e-13  7.98139642703e-13  1.14098379164e-12  1.71148763849e-12  2.66569643121e-12  4.82623993887e-12  1.14744737422e-11  4.50236474447e-11  1.14825137963e-11  4.83382936501e-12  2.66737632273e-12  1.69353916474e-12  1.1364555558e-12  7.85901954155e-13  5.65801540301e-13  3.89901262904e-13  2.94573581486e-13  2.14637466781e-13  1.70783430531e-13  1.05141003534e-13  8.78498586278e-14  8.24079937285e-14  7.8032732325e-14  7.55505339274e-14  6.28337686247e-14  6.37034985033e-14  3.00042452794e-14  8.03318819666e-15  4.04552336989e-14  3.23487835516e-14  4.76177684943e-14  3.1621892866e-14  1.50528048273e-14  2.52342403601e-14  2.64710508293e-14  5.61318160405e-15 -2.03953069308e-14 -1.1004359021e-14  4.9679429355e-14  2.93883810895e-14  3.74139824537e-14 -3.32427841597e-15  6.97926118976e-15  9.67040240838e-15
 1.8993428344e-14  2.73363566168e-14  4.30810239159e-14  4.48931479541e-14  6.58386701803e-15  2.15309572414e-14  2.06004060066e-14  4.02223485044e-14 -5.80438183715e-15  9.03269103938e-15  6.28347374186e-14  2.68019252329e-14  3.23396806022e-14  5.92770868062e-15  2.48950656532e-14  5.06308084159e-14  7.80520618527e-15  5.87124200463e-15  1.97647023166e-14  1.64237345095e-14  2.47474666322e-14 -4.52324628892e-15  2.30428156363e-14  2.57069098593e-14  3.50668868479e-14  7.71254155545e-14  4.13186897238e-14  3.20345399729e-14  6.12130482528e-14  3.86429331382e-14  2.11032352661e-14  2.71019988944e-14  4.45692512508e-14  7.22407863037e-14  7.45644174156e-14  5.98107954654e-14  3.81418416532e-14  3.39461533222e-14  4.2994511296e-14  2.81583523676e-14  3.20295607136e-14  2.8956887987e-14  7.79703521851e-14  5.57475495194e-14  7.88456606643e-14  6.24588511158e-14  1.04061173208e-13  9.16981056327e-14  1.55490187446e-13  1.8015100995e-13  2.26622598583e-13  3.06154449916e-13  4.11597692429e-13  5.76816898861e-13  8.12454134919e-13  1.15022502387e-12  1.70280299404e-12  2.65173566368e-12  4.8293837045e-12  1.14825137963e-11  4.51778276041e-11  1.14639771566e-11  4.80240371801e-12  2.67721901628e-12  1.68833601486e-12  1.14105322392e-12  7.50862688098e-13  5.59614223863e-13  4.02059418673e-13  2.85669931013e-13  1.87299370324e-13  1.57094946873e-13  1.13409282851e-13  1.16208893153e-13  1.32612581072e-13  1.13698037044e-13  6.12398989437e-14  3.27806071158e-14  4.11540468821e-14  3.61158601961e-14  2.87330044609e-14  4.79822141507e-14  5.00597598289e-14  5.43669881402e-14  3.92936132672e-14  2.81369530152e-14  4.72841658682e-15 -4.09123398994e-15 -1.97059930468e-14  6.34785045283e-15  4.73480121818e-14  4.22686436989e-15  1.35068451134e-14  4.86475844486e-15  2.17188810616e-14  4.85966129076e-14
 3.01844875233e-14  5.34983927443e-14  5.03895553114e-14  1.17321435493e-14  1.93711673393e-14  4.3672750134e-14  3.15656157135e-14  2.43780396826e-14  7.3307046388e-15  1.20257887473e-14  1.55329406451e-14  5.99143150077e-14  3.72282490979e-14  1.77732836713e-14  4.35296522196e-14  3.47062960461e-14  2.50927655845e-14  3.80153046527e-14  1.96648780294e-14  1.4897718044e-14  3.69540702491e-14  5.08226294712e-14  4.91823774566e-14 -7.87965108122e-15 -1.72969482223e-14  5.75486592665e-14  3.87280407632e-14  1.95471081977e-14  3.86497889006e-14  4.52717634048e-14  1.49263214959e-14 -1.41179990007e-14  1.17763533416e-14  2.39174621768e-14  4.33873717744e-14  3.05310376836e-14  5.51619071781e-14  5.0601525896e-14  6.20540311303e-14  5.01367895229e-14  4.64979699979e-14 -1.49732553975e-14  4.44779627766e-14  5.3327425399e-14  4.79860774656e-14  3.57251553825e-14  4.54826246655e-14  7.06220483012e-14  7.52851618622e-14  1.25750723398e-13  1.53860939162e-13  2.09879997729e-13  2.843372609e-13  4.11732756511e-13  5.50822297348e-13  7.55189104954e-13  1.12111882387e-12  1.6668696525e-12  2.69018907073e-12  4.83382936501e-12  1.14639771566e-11  4.51696436044e-11  1.14780270492e-11  4.8493621901e-12  2.67727506923e-12  1.65935272233e-12  1.1007031004e-12  7.66856383787e-13  5.30539038197e-13  3.99304142555e-13  2.78364438692e-13  2.18359202727e-13  1.74404283463e-13  1.05931957439e-13  9.14166840618e-14  8.81626483379e-14  6.14820804679e-14  4.86474963259e-14  4.72570904057e-14  2.69471150749e-14  4.30884298443e-14  7.78714869877e-14  1.21255651974e-14  2.54859408004e-14  2.26618677418e-14  5.19171016882e-14  5.03841472296e-14  1.2481485864e-14 -2.83845912333e-15  2.45462127784e-14  5.09786654638e-14  5.05709213205e-14  3.68788032205e-14  2.38377175264e-14  1.33008107545e-14  3.23982769692e-15
 1.37538748338e-14  1.28768209093e-14  1.56724029685e-14  3.74190456463e-14  2.55280184838e-14  3.76898780413e-14  5.13094664509e-14  5.58992608105e-14  4.83388936484e-14  3.8029015247e-14  2.70878067287e-14  2.68327078299e-14  5.00951322808e-14  1.49396506478e-14  3.73793058377e-14  4.80304216456e-14  4.59852072421e-14  4.66010364851e-14  1.95751586409e-14  2.14231924124e-14  5.41958541928e-14  3.94277083153e-14  2.19582431314e-14  1.76018229669e-14  1.56165080094e-14  3.16820378419e-14  3.06588615797e-14  1.25805221408e-14 -6.60430586532e-16  1.03979445134e-14  5.22092051174e-14  2.70659296489e-14  2.84084690413e-14  1.95795972907e-14  2.82418372261e-14  5.71957937077e-14  4.61930211043e-14  4.30666529797e-14  2.05945590372e-14  4.42133386257e-14  5.28963329169e-14  3.32517364808e-14  4.51794752887e-14  5.42735116509e-14  3.83500834808e-14  3.8341497132e-14  4.75248638178e-14  5.11438138119e-14  8.83999111844e-14  1.01924339884e-13  1.12258363167e-13  1.91684892423e-13  2.79528433871e-13  3.12252420213e-13  4.41715340707e-13  5.68386629094e-13  7.75919454301e-13  1.12659688778e-12  1.68155643307e-12  2.66737632273e-12  4.80240371801e-12  1.14780270492e-11  4.51422420193e-11  1.14831665986e-11  4.79908968001e-12  2.68117195223e-12  1.70953517369e-12  1.1186684428e-12  7.80982813092e-13  5.62038650042e-13  3.84064707984e-13  2.74448593909e-13  2.36241999912e-13  1.62504375711e-13  1.35393665498e-13  7.25692028488e-14  1.05058141817e-13  6.96712406074e-14  4.91914279432e-14  4.97742384185e-14  5.70433578993e-14  6.24984019894e-14  6.90472428604e-14  3.26539480961e-14  4.93493130409e-14  1.51286626105e-14  5.73598019562e-14  4.60553859778e-14  9.89739056568e-15  3.86437174581e-14  1.77710186812e-14  6.62646036464e-15 -6.09004826352e-15  4.07564966642e-14 -8.15770000628e-15  1.22875442633e-14
 1.61913499107e-14  3.7873725799e-14  4.82446513367e-14  9.98642495845e-15 -4.6954905574e-15  4.74435256895e-14  2.71523491969e-14  3.11314041261e-14  2.05009572023e-14  2.5328206905e-14  1.01291843587e-14  1.04150523915e-14  2.98732327991e-14  3.35022815212e-14  3.42976822412e-14  2.51730690483e-14  1.09917762598e-14  2.71543319651e-14  5.03789126319e-14  4.14832386652e-14  2.3186237719e-14  4.59093878351e-14  5.31823787752e-14 -5.25512944287e-15  1.65002400431e-14  4.3383513234e-14  1.93482401602e-15  3.66663789694e-14  5.21377038989e-14  6.90424665007e-15  2.91564142258e-14  2.28699079169e-14  4.24377185812e-14  1.55387789355e-14  3.20280006562e-14  4.38135486229e-14  3.31729118623e-14  3.10819993175e-14  2.09238236034e-14 -1.49228058283e-15  3.71427800167e-14  5.48503047331e-14  2.1846134288e-14  7.15773631062e-15 -1.19600957917e-14  3.14272258155e-14  4.09035667088e-14  6.28426554327e-14  5.15610969232e-14  9.0513369254e-14  1.37435820498e-13  1.78555445226e-13  2.01207151871e-13  2.68963866448e-13  3.04013194436e-13  4.08133220598e-13  5.66768245364e-13  7.83580020212e-13  1.13624217123e-12  1.69353916474e-12  2.67721901628e-12  4.8493621901e-12  1.14831665986e-11  4.49775611546e-11  1.14516758049e-11  4.84226617949e-12  2.7113769192e-12  1.69640181975e-12  1.12824347383e-12  8.15013570368e-13  5.85755123352e-13  3.93184166068e-13  2.80921228591e-13  1.92100646316e-13  1.67131378701e-13  1.43522935243e-13  1.25249584554e-13  8.27705107085e-14  4.58685935473e-14  6.65481033779e-14  3.4365785092e-14  2.16322141215e-14  1.16168440815e-14  8.78381283141e-15  1.8862234092e-14  2.69544454044e-14  3.37284239253e-14  3.55801639213e-14  1.80828179007e-14  2.90254505614e-14  2.12888603169e-14  2.80993231366e-14  5.71220721424e-15  2.12022730673e-14  3.13181797262e-14  7.70420264517e-15
 1.64471795305e-14  4.30170952363e-14  2.71091547674e-14  3.7712019118e-14 -2.36613712645e-15  5.43705921647e-14  1.27968036394e-14 -9.43286276942e-15  2.46566062471e-14 -2.22788080994e-14  4.42539897048e-15  2.64831034083e-14 -3.132795898e-15 -1.034814618e-15  2.50348864753e-14  5.21897620286e-15  3.36459641208e-14  3.83515144279e-14  2.38729680235e-14  4.83024705312e-14  4.983952035e-14  1.44052411532e-14 -1.12354424025e-14  2.2861741179e-14 -9.18207448946e-15  2.40226263016e-14  3.19813439121e-14  1.314080669e-14  3.98670853754e-14  2.18817658693e-14  5.56615405189e-14  4.23336313876e-14  7.84582279402e-14  4.60399061695e-14  4.69567528257e-14  6.46188403918e-14  5.76968745385e-14  5.42480278886e-14  2.99146942629e-14 -2.33523370578e-15  6.30850712735e-14  7.46874877953e-14  3.49774760457e-14  6.19054081578e-14  2.61736073787e-15  3.56104105709e-14  3.97518325093e-14  4.07164438698e-14  1.06579799358e-13  9.22110783967e-14  1.07769023958e-13  1.21624394828e-13  1.40045142873e-13  2.02492585765e-13  2.1684267682e-13  2.87514089152e-13  4.20030591211e-13  5.60468162639e-13  7.77038967581e-13  1.1364555558e-12  1.68833601486e-12  2.67727506923e-12  4.79908968001e-12  1.14516758049e-11  4.50606035037e-11  1.14928022957e-11  4.84919391458e-12  2.66465262102e-12  1.69931164519e-12  1.1360501514e-12  7.79063999208e-13  5.69832984158e-13  4.14877260855e-13  2.86876401481e-13  2.32157595916e-13  1.91407058194e-13  1.14608946116e-13  7.50637925576e-14  1.09463951829e-13  7.20834312886e-14 -2.37625140143e-14  1.46838081534e-14  8.44349765894e-14  5.6460222035e-14  1.70387955274e-14  4.73727121907e-14  5.27010696497e-14  3.90014692707e-14 -8.42046012835e-15  5.99947686556e-14  5.77962899366e-14  5.07902062816e-14  3.85827456293e-14  1.1252797608e-14  2.7998544837e-14  3.48735325639e-14
 5.7190563101e-14  4.52937436711e-14  4.94489157945e-14  6.67509374543e-14  3.95562275074e-14  4.51111554649e-14  4.28093838608e-14  6.37570218497e-14  3.58040584318e-14  3.33783351656e-14  4.90400675554e-14  3.7621194617e-14  3.29382603525e-14 -1.10273919919e-15  5.56883282443e-14  4.35690966381e-14  5.67638094409e-14  9.17391515652e-15  3.45781184885e-14  3.10280980044e-14  4.94325908668e-14  4.76206169347e-14  5.82384043658e-14  8.64462263449e-14  4.45210641009e-14  4.51529922911e-14  8.10969027328e-14  4.49029919112e-14  1.02589879109e-14  2.75701336362e-14  2.9466827087e-14  2.1694217726e-14  7.27579339932e-14  3.25754441887e-14  2.3850076895e-14  5.4117306227e-14  4.14820950613e-14  5.06396188972e-14  2.95639902324e-15  3.26642764267e-14  3.99231407199e-14  3.77190301444e-14  3.99788885867e-14 -6.31555806621e-15  2.36453290991e-14  6.69367938919e-15  2.17364777821e-15  1.88014815401e-14  5.25920219951e-14  8.94576407855e-14  2.13274609565e-14  8.40132560869e-14  8.91342202702e-14  1.5501930615e-13  1.30475278255e-13  1.64472614938e-13  2.8757398521e-13  4.05930933068e-13  5.53281851953e-13  7.85901954155e-13  1.14105322392e-12  1.65935272233e-12  2.68117195223e-12  4.84226617949e-12  1.14928022957e-11  4.51950367498e-11  1.1468331965e-11  4.81239333162e-12  2.70570111793e-12  1.64431328091e-12  1.11722212792e-12  8.01160300822e-13  5.36828569914e-13  4.02398168409e-13  2.94024818006e-13  2.28786909478e-13  1.43565866065e-13  1.22938724568e-13  1.32168292575e-13  8.40452957465e-14  7.30192727209e-14  8.43485270859e-14  7.5802794579e-14  5.61714754854e-14  2.21808460021e-14  3.28524600459e-14  7.88688115686e-15 -1.28742337094e-15 -3.62498506752e-15  2.54763764898e-14  3.6887331072e-14  2.35841574109e-14  4.80538170535e-14  1.59825038323e-14  3.60294689362e-14  1.59691600604e-14
 4.84188822732e-14  5.05074024224e-14  5.41657310133e-14  4.22273651511e-14  7.40639494684e-14  2.8511301353e-14  2.72403509559e-14  5.07999518305e-14  6.06478586938e-14  2.29132762645e-14  1.8726501109e-14  1.02711700171e-14  3.37804794184e-14  1.98602232718e-15  5.07825744011e-14  3.8004201473e-14  5.23965094048e-14  6.52129649813e-14  1.3631750779e-14  9.00442480921e-15  7.53719682177e-15  7.62208183445e-15  1.27483073138e-14  4.87198548037e-14  4.23974473183e-14  2.49378955091e-14  3.26448834441e-14  3.61007112668e-14  5.62302691952e-14  4.82298837981e-14  3.38028450472e-14  4.13298982921e-14  2.73423534939e-14  5.98952263355e-14  3.13073693744e-14  2.59863523804e-14  3.02997628144e-14  3.65926887233e-14  9.03878109551e-15  5.37593563218e-15  2.85638830705e-14  5.17113245951e-14  7.36073656666e-15  1.59491316796e-14  1.42699721109e-14  8.53194139112e-15  1.43720852778e-14  4.17139541114e-14  2.84665038534e-14  5.82037014559e-14  6.02904959597e-14  8.89790004761e-14  1.19550760227e-13  9.91552901248e-14  9.89789922666e-14  1.56144525967e-13  2.82689071681e-13  3.07686226463e-13  3.96221572132e-13  5.65801540301e-13  7.50862688098e-13  1.1007031004e-12  1.70953517369e-12  2.7113769192e-12  4.84919391458e-12  1.1468331965e-11  4.50938461714e-11  1.15021814213e-11  4.82779818378e-12  2.68645623653e-12  1.65840351001e-12  1.14770960403e-12  7.63985500547e-13  5.36520302322e-13  4.12507377989e-13  3.07829201205e-13  2.12785202378e-13  1.81846933495e-13  1.64834070267e-13  9.82477678613e-14  5.79231209415e-14  8.07561520716e-14  4.67516228535e-14  6.18958150364e-14  5.58825150091e-14  3.2420449132e-14  3.10435049543e-14  4.5494567131e-14  1.59614667872e-14  3.39911098175e-14  4.29744293826e-14  3.31060598227e-14  2.92528504461e-14  2.36314016327e-14  3.29201917229e-14  1.03674987104e-14
 1.33217941017e-14  5.44170786634e-15  2.85666729191e-14  1.51813009447e-14  2.12190149937e-14  4.17453205783e-14  8.34786360617e-15  3.82303324464e-14  2.57876030598e-14  1.65601662189e-14  4.51630397332e-14  2.41670355494e-14 -3.52248232055e-16  5.39566020296e-14  6.09188450631e-14  1.49210780671e-14  1.58645143909e-14  6.55013949416e-14  2.83201223656e-14  3.89409169385e-15 -2.6901282281e-14 -1.07128615952e-15 -4.16728695588e-15  7.06066600973e-14  4.61713531427e-14  2.13710433771e-14 -4.92754648842e-15  3.05559048496e-15  1.82251388826e-14  1.27426734998e-14  2.26690631416e-14  3.21464184475e-14  2.48788121367e-14  5.59807436084e-14  4.60089684889e-14  3.63364623182e-14  7.06596129351e-15  3.60126519329e-14 -1.05614664787e-14  3.91079801672e-15  1.22258699859e-14  4.61259985343e-14  7.71274170962e-16 -4.31756524776e-15  4.83361870129e-14  1.47141945195e-14  4.16666392695e-14  3.82603086317e-14  6.74307617752e-14  8.54046537255e-14  6.19995170808e-14  9.2580145236e-14  9.05734499045e-14  1.03492447996e-13  8.53041903589e-14  1.51144708388e-13  1.8330023416e-13  2.34201575636e-13  3.02664715278e-13  3.89901262904e-13  5.59614223863e-13  7.66856383787e-13  1.1186684428e-12  1.69640181975e-12  2.66465262102e-12  4.81239333162e-12  1.15021814213e-11  4.5156532485e-11  1.14913764922e-11  4.82057554453e-12  2.73522999387e-12  1.69482254709e-12  1.14994299857e-12  7.47481600139e-13  5.98400018813e-13  4.24475310579e-13  3.23678139147e-13  2.50808723753e-13  1.90132030731e-13  1.27327010006e-13  1.17543404169e-13  9.65439145139e-14  8.31986298879e-14  5.37497950465e-14  5.00720583725e-14  2.0694832341e-14  4.70903625122e-14  1.00444965817e-13  2.62214959202e-14  7.19821055005e-14  3.73335739215e-14  2.69502036464e-14  3.31294214684e-14  6.69426633779e-14  2.36561296823e-14  4.4597749325e-14
 3.25329714071e-14 -3.23387824404e-15  3.3764487527e-15  3.8595954409e-14  4.32477299401e-14  4.43788942957e-14  8.53968982591e-15  4.30531569927e-15  3.80246823767e-14  1.0396577853e-14  5.10760875065e-14  7.30373930788e-15  9.13111100029e-15 -1.06483199697e-14  6.33391843329e-14  9.77302758859e-16  1.98224565e-14  1.99466897106e-14  1.18078825016e-14  2.58057731713e-14  1.61053348157e-14  1.35169498273e-14  6.15012402373e-15  3.71399980973e-14  6.15721197814e-14  4.88811536917e-14  4.41614687774e-14  5.43801779084e-14  8.73974884538e-15  2.39731036156e-14 -9.98704499649e-16  4.16078749405e-14  1.70523612649e-14  3.18654270758e-14  1.52940994816e-14  2.89858681393e-14  2.10050823119e-14  9.11123817297e-15 -5.5562680351e-15  4.12484582965e-14  2.07082048076e-14  5.53833257258e-14  9.11504010109e-15  7.52347933815e-15  3.62291638799e-14 -3.18981139228e-15 -1.58238719143e-14  2.81751743225e-14  1.59221481561e-14  3.92506206917e-14  5.3217691514e-15  6.28229673718e-14  5.69435410953e-14  8.79104298907e-14  9.26066865962e-14  9.39189885465e-14  1.59654918899e-13  1.67609669213e-13  2.30221055048e-13  2.94573581486e-13  4.02059418673e-13  5.30539038197e-13  7.80982813092e-13  1.12824347383e-12  1.69931164519e-12  2.70570111793e-12  4.82779818378e-12  1.14913764922e-11  4.50883040126e-11  1.14956482729e-11  4.86003907129e-12  2.66213412125e-12  1.6752004391e-12  1.09678656782e-12  7.9439605126e-13  5.39319714176e-13  4.13160718473e-13  3.05494595885e-13  2.41948489832e-13  1.66790293197e-13  1.55206532162e-13  7.67049471156e-14  5.96932940888e-14  9.57272906998e-14  8.38754264866e-14  8.15347131636e-14  7.1844136759e-14  1.08414337506e-13  5.83526431222e-14  6.92021021332e-14  5.07918202963e-14  1.37949693862e-14  9.80498383876e-15  4.36686490434e-14  1.73130506921e-14  5.05558175742e-14
 5.47747692688e-14  1.99129313224e-14  4.75112059428e-14  8.0317910663e-15 -3.94418649733e-15  1.18510099908e-14  4.61467675707e-14  3.30726868019e-14  1.12848426682e-14  2.12488222401e-14  2.74103124951e-14  1.01062340886e-14  1.76844895767e-14  2.84142823064e-14  4.23773262192e-14  1.02480587533e-14  2.8985193247e-14  2.76873915283e-15  1.70322606896e-14  2.25242472307e-15  1.06573250183e-14  3.18948633916e-14  4.59361212061e-14  5.11010823802e-14  7.22312664002e-14  3.39497072944e-14 -1.46376048476e-15  5.0841621047e-14  4.78399152646e-14  4.21710015684e-14 -3.6484458506e-15  3.13980589438e-14  6.96519906663e-14 -2.97475570627e-15  2.98056756497e-14  3.71660524794e-14  6.25136867499e-14  4.65821373512e-15  2.06482954879e-14  2.91303336165e-14  2.35797312101e-14  3.26281896722e-14 -1.28585837065e-14 -1.33417290719e-14  5.77484036324e-14  5.98199156194e-14  2.95233566883e-14  3.05876654216e-14  5.16031057238e-14  4.98842226621e-14 -3.39890974175e-15  6.30715582742e-14  5.20857877964e-14  7.43176207069e-14  7.14373423576e-14  6.80899956624e-14  1.25665881297e-13  1.22175141334e-13  1.57987395674e-13  2.14637466781e-13  2.85669931013e-13  3.99304142555e-13  5.62038650042e-13  8.15013570368e-13  1.1360501514e-12  1.64431328091e-12  2.68645623653e-12  4.82057554453e-12  1.14956482729e-11  4.51537593285e-11  1.15252118067e-11  4.80995762794e-12  2.70028611157e-12  1.65771518525e-12  1.09442171388e-12  7.62139083208e-13  5.39834138481e-13  4.29473128562e-13  3.32734496892e-13  2.30607591963e-13  1.62403205953e-13  1.21116883556e-13  7.67608568717e-14  1.16319642104e-13  8.31415363465e-14  5.24731271047e-14  5.04143396202e-14  6.19804677396e-14  2.70618190358e-14  4.14421662965e-14  5.46036834751e-14  2.14932575621e-14  5.65475255847e-14  1.69279176019e-14  2.41956080337e-14  3.40531121761e-14
 3.79017153173e-14  8.26747628787e-15  5.30515053357e-14  4.4355438232e-14  2.79677044763e-14 -1.29351398533e-15  5.10232104351e-14  3.72244088668e-14  4.07462615166e-14  1.07631646604e-14  2.63156814895e-14  3.71662246011e-14  3.23406209766e-14  3.22172248953e-14  6.54509279628e-14  2.47133290918e-14 -9.21038364176e-16  2.10660408133e-14  4.69251895491e-14  2.73566639118e-14  2.29047850552e-14 -1.58768797334e-15  9.28602001272e-15  2.01232108802e-14  5.06585441013e-14  1.7214813354e-14 -9.30582028719e-16  1.46074408377e-14  4.90647094054e-14  3.88452665445e-14  1.37417450823e-14  7.32327385884e-15  2.22886995486e-15 -2.17608088968e-14 -1.9762296588e-14  2.28380500588e-14  5.36568689318e-14  3.49610299655e-14  4.24816408209e-14  2.24383294105e-14  9.81041425004e-15  5.29725092763e-14  2.18495780484e-14  9.79729343628e-15  3.90631607406e-14  4.63986024299e-14  2.84744984673e-14  3.39813827798e-14  3.16051153599e-14  3.6001830608e-14  4.75878630171e-15  2.30870580198e-14  3.79238478203e-14  5.53429975746e-14  5.41534302703e-14  7.30109231507e-14  1.09125700605e-13  1.38037521003e-13  1.20458289279e-13  1.70783430531e-13  1.87299370324e-13  2.78364438692e-13  3.84064707984e-13  5.85755123352e-13  7.79063999208e-13  1.11722212792e-12  1.65840351001e-12  2.73522999387e-12  4.86003907129e-12  1.15252118067e-11  4.51330363779e-11  1.14925804242e-11  4.83323596766e-12  2.67580023635e-12  1.7078367436e-12  1.15606718035e-12  8.0229721786e-13  5.59345512974e-13  4.1608861278e-13  3.31577973121e-13  2.27699559739e-13  1.39880042344e-13  1.30991320871e-13  1.48810645245e-13  9.28226000431e-14  7.46954702395e-14  8.1684519995e-14  6.61378636688e-14  4.2474966986e-14  4.14858230955e-14  6.29798065909e-14  2.08172138841e-14  5.5671800185e-14  2.8036730971e-14  7.20287603966e-14  4.99550434035e-14
 5.91883099564e-14  3.24813606983e-14  6.12318542436e-14  3.24880175972e-14  4.31261537556e-14  1.83080384473e-14  3.72616147181e-14  5.77571242602e-14  4.39612901828e-14  3.55132859848e-14  3.3317904135e-14  3.56055863263e-14  2.19915578313e-14  4.21283068239e-14  8.0369629391e-14  6.01239786557e-14  4.42722933365e-14  4.0519212389e-14  3.75281220922e-14  3.79259037759e-14  2.33554945265e-14 -2.0655716692e-14  6.27754155451e-15 -2.22819562341e-14  2.3605057826e-14  2.67868078632e-14  4.00793634046e-14  4.17139656551e-15  1.12395657645e-14  6.66671160479e-14  1.01596331249e-14  3.60366855062e-15  3.76720984466e-15  2.33660899131e-14 -5.70696031204e-15  1.74913158658e-14  3.47246058931e-14  6.02734617431e-15 -7.36974643177e-15 -7.14103943019e-15  5.47783105894e-15  2.47349513427e-14  5.97256734142e-14  2.83465000982e-14  8.46785478813e-15  1.18055537962e-14  1.03839108564e-15  3.78441786264e-14  3.20630273916e-14  3.4962875965e-14  1.7358073575e-14  4.81243532868e-15  4.24784127122e-14  6.04827469173e-14  4.30626209885e-14  4.88713616362e-14  5.8109239438e-14  1.05340801786e-13  1.03512861501e-13  1.05141003534e-13  1.57094946873e-13  2.18359202727e-13  2.74448593909e-13  3.93184166068e-13  5.69832984158e-13  8.01160300822e-13  1.14770960403e-12  1.69482254709e-12  2.66213412125e-12  4.80995762794e-12  1.14925804242e-11  4.5103070489e-11  1.1461996113e-11  4.84314793673e-12  2.7053056051e-12  1.69684662432e-12  1.1010043758e-12  7.74488368817e-13  5.73159820431e-13  4.16793227334e-13  2.69361012376e-13  2.16933337693e-13  1.80553709894e-13  1.60609596618e-13  8.46590193188e-14  7.70478757191e-14  8.10543011408e-14  9.0392456913e-14  6.02084023583e-14  4.82866891561e-14  6.00042674627e-14  2.8949594009e-15  7.47071239909e-14  4.2306419369e-14  2.08606595246e-14  3.62776354837e-14
 1.9690908089e-14 -3.23268377697e-14 -1.1326121269e-15  3.74241998517e-14  3.40249393555e-15  3.70791541487e-14  3.26210412067e-14  2.49447792985e-14  4.94562005857e-14  3.33849301201e-14  3.45020409466e-14  1.84081688261e-14  2.0448371609e-14 -1.33113640122e-14  1.23235149966e-14  1.71068732169e-14  3.10917597135e-14  2.37596471579e-14  3.28090635034e-14  7.07337391451e-15  5.4321392712e-14  4.04316718675e-15 -2.35834063068e-14 -1.54528646095e-14  2.35966675291e-14  2.88129636402e-14  1.62967666866e-14 -3.32638702084e-14 -2.0954279464e-14  7.05289079096e-14  1.72039766538e-14  2.2178758276e-14 -2.91359384165e-14 -1.28731226478e-14  3.62892497104e-14  3.06821216482e-14  5.70401420539e-15  1.81360699184e-14  2.07465374911e-14  3.58763785414e-14  4.69395477149e-14  3.54600119135e-14  2.71924496051e-14  1.70309719091e-14  1.94720427146e-15  2.56266847642e-14 -1.50780854136e-15  5.60485393646e-14  3.342802184e-14 -6.1356322333e-16  2.62633726306e-14  3.40271870584e-14  3.98833268675e-14  2.57511474197e-14  2.16589629032e-14  5.93458985034e-14  3.11271413541e-14  9.29261161633e-14  1.16252762662e-13  8.78498586278e-14  1.13409282851e-13  1.74404283463e-13  2.36241999912e-13  2.80921228591e-13  4.14877260855e-13  5.36828569914e-13  7.63985500547e-13  1.14994299857e-12  1.6752004391e-12  2.70028611157e-12  4.83323596766e-12  1.1461996113e-11  4.50673877794e-11  1.1467680349e-11  4.84167272225e-12  2.64878217062e-12  1.64878982964e-12  1.11045221286e-12  7.75218386797e-13  5.32784279676e-13  4.0365640042e-13  2.94480057071e-13  2.06234744e-13  1.95053290024e-13  1.27231833408e-13  7.87659602186e-14  9.98128166024e-14  4.86818412186e-14  4.46183712658e-14  3.14697162984e-14  6.48884459473e-14  4.5957273296e-14  4.87847356498e-14  4.48565429355e-15 -2.92051075925e-14 -1.33388606917e-14
 2.24619583999e-14  3.77424390976e-15  3.07084185731e-14 -9.69453803603e-15  1.33260303787e-14  4.1632637129e-14  1.96398203279e-14  3.95290903981e-15 -1.47656800399e-14  2.6933512735e-14  3.77695994117e-14  6.04380372876e-14  6.57495649271e-14  1.89265809138e-14  1.02453147478e-14  6.37991593959e-15  2.71728359796e-14  1.09334283897e-14  3.39518522991e-14  3.28684904424e-14  3.11141530936e-15  9.75721516847e-15  9.95009972251e-15 -9.90634212473e-16  4.94358743393e-14  4.65358647908e-14  3.42945736274e-14  2.48209977773e-14  1.51620433203e-14  4.35553682494e-14  2.61052816206e-14  2.5165302913e-14  1.24596367998e-14  1.68824756554e-14  3.31651743354e-14  2.60032761074e-14  5.98474969582e-14  2.14519050855e-14 -2.06707300708e-14  1.78198263045e-14  9.9870269581e-15 -3.41526516312e-15  1.13623484815e-15  3.37785219705e-14  3.14869069009e-14  3.40206644653e-14  4.77965236928e-14  1.84503636724e-14  2.74235286019e-14  2.14915246275e-14  4.91649026561e-14  2.26780676864e-14  7.27993002541e-14  1.03862143427e-13  2.25035622779e-14  5.44837633052e-14  6.95169542345e-14  6.74387089087e-14  8.33809575727e-14  8.24079937285e-14  1.16208893153e-13  1.05931957439e-13  1.62504375711e-13  1.92100646316e-13  2.86876401481e-13  4.02398168409e-13  5.36520302322e-13  7.47481600139e-13  1.09678656782e-12  1.65771518525e-12  2.67580023635e-12  4.84314793673e-12  1.1467680349e-11  4.50838295481e-11  1.14962647486e-11  4.82198859128e-12  2.72096611321e-12  1.66266465567e-12  1.14143550168e-12  7.4247102196e-13  5.30627878607e-13  3.67856533784e-13  2.83299057297e-13  1.92617047191e-13  1.58140497523e-13  1.03464917948e-13  1.3168900715e-13  8.05503395087e-14  5.22509043322e-14  9.55525892498e-14  5.85775563365e-14  2.71986028541e-14  2.4721909571e-14  3.54742064477e-15 -5.79378785764e-15 -2.97863980885e-14
 5.45127966439e-14  2.39475323824e-14  3.44154273288e-14  3.12648481816e-14  6.43117024213e-15  2.41432817282e-14  8.53426467648e-15  3.57325883093e-14  1.78074882218e-14  9.37144017376e-15  5.03397737309e-14  3.97418098905e-14  2.39383897928e-14  4.02647403307e-15 -1.46859759054e-14  1.79794220482e-14  3.6346783689e-14 -8.05119079409e-15  5.57085708576e-14  2.06266718555e-14  1.82384725149e-14  1.30735879268e-14  3.48278516434e-14  2.93573447897e-14 -1.69218031117e-14  2.0788136085e-14  1.13833627568e-14  1.28918452588e-14 -7.21482193445e-16  1.65815209471e-14 -4.64726737286e-15  3.49322977741e-14 -7.39313155604e-16  2.43915785704e-14  1.62281957892e-14 -1.72945136293e-14  6.8432256091e-14  2.68330209783e-14 -1.55717200618e-15  2.92133921772e-14  3.35141809216e-15  2.99738504961e-14  1.17638700848e-14 -6.75734829229e-15  3.53467270966e-14  1.86156132484e-14 -7.18609958574e-15  1.26270372804e-14  6.01090244263e-14  4.11785029897e-14  3.25618088116e-14  1.59822781703e-14  4.69536496195e-14  5.39411111983e-14  3.60277905978e-14  6.08865381729e-14  2.20694946611e-14  2.02764806282e-14  3.40173201422e-14  7.8032732325e-14  1.32612581072e-13  9.14166840618e-14  1.35393665498e-13  1.67131378701e-13  2.32157595916e-13  2.94024818006e-13  4.12507377989e-13  5.98400018813e-13  7.9439605126e-13  1.09442171388e-12  1.7078367436e-12  2.7053056051e-12  4.84167272225e-12  1.14962647486e-11  4.50886023533e-11  1.15031658512e-11  4.86681976414e-12  2.72029234412e-12  1.67557442263e-12  1.10559927308e-12  7.71369584111e-13  5.34439358475e-13  4.1445987168e-13  2.82139239523e-13  2.04919464485e-13  1.4895850007e-13  1.26428465126e-13  8.71794691155e-14  8.78703706136e-14  4.26215806397e-14  6.56365386754e-14  3.56243020134e-14  5.20861378113e-14 -7.91525528644e-15 -7.65646596893e-15  1.13277796247e-14
 5.90351725875e-14  3.59868323668e-14  2.77700269508e-14  2.62927197744e-14  1.84614576655e-14  1.96201821292e-14  1.59658972087e-14  3.81688833177e-14  4.42985494715e-14  2.26019309847e-14  3.61911935374e-14  4.9132647162e-14  3.33054029446e-14  4.59478629608e-14  4.01919862938e-15  8.92582027125e-15  2.34213105739e-14 -1.68654399335e-14  3.19530344157e-14  3.01113445117e-14 -1.3584643943e-14  1.90832375263e-14  3.91654653364e-14  2.52299275541e-14 -3.25881515693e-15 -9.77137942916e-15  7.54759597713e-15 -7.35460787567e-15  2.95430918913e-14  3.51250482396e-14  2.29504351115e-15  1.90357824604e-14  7.50835291246e-15  3.68797646905e-14  1.59543854817e-14  7.1182173727e-15  5.05734976155e-14 -1.45851299997e-15  8.26216046957e-15  2.84423805876e-14 -9.49308780721e-15  2.8440278997e-14  5.02445591746e-14  9.76701774096e-15  3.63959843439e-14  3.14870533727e-14  4.13857358873e-14  5.55124474455e-14  5.69619368193e-14  3.99982387527e-14  4.50912958422e-14  4.15749474871e-14  5.21421081857e-14  6.70394423286e-14  4.40394772826e-14  2.81491652949e-14  3.23386820605e-14  4.83883970429e-14  5.56313117055e-14  7.55505339274e-14  1.13698037044e-13  8.81626483379e-14  7.25692028488e-14  1.43522935243e-13  1.91407058194e-13  2.28786909478e-13  3.07829201205e-13  4.24475310579e-13  5.39319714176e-13  7.62139083208e-13  1.15606718035e-12  1.69684662432e-12  2.64878217062e-12  4.82198859128e-12  1.15031658512e-11  4.50852673362e-11  1.14785300037e-11  4.83755751246e-12  2.6690313721e-12  1.66057130276e-12  1.11434082345e-12  7.66247185433e-13  5.28332935655e-13  3.43163871423e-13  2.86447649939e-13  2.34914931985e-13  1.687978187e-13  1.03746269873e-13  9.16810629896e-14  7.6993627326e-14  6.50651088926e-14  8.15257271261e-14  6.02062525354e-14  4.6251449095e-14  2.38915277396e-14  3.93856758513e-14
 2.69278515713e-14  1.87470865578e-14  3.71341568607e-14  7.13018183604e-15  4.4396152614e-14  9.71411799848e-15 -1.06092487278e-14  3.97037397119e-14  6.87388035714e-15  3.17628145387e-14  2.77157183473e-14  5.40323043582e-14  5.24407536375e-14  5.16591010937e-14  1.82302667558e-14  4.14329704762e-14  7.80368817251e-14  2.12571321126e-14  2.09639687599e-14 -1.82519737526e-15 -2.06678455695e-16  2.57791639306e-15  2.64853362426e-14  1.82796973088e-14  3.82875596518e-14  4.02946469269e-14  2.74415800129e-14  7.15137693858e-15  2.96251818042e-14 -8.02588723473e-15 -2.56518637635e-15  1.29084608752e-14 -7.19149839788e-15  6.89540627059e-15  5.11710731747e-14  4.12446085339e-15  2.85101600452e-14  2.05826823249e-14  5.70927340704e-15  2.36316618035e-14  5.07673394245e-14  4.3563554176e-14  5.33566895124e-14  1.18118222398e-14  1.23361167677e-14 -1.78114611646e-14 -3.51948934804e-15  4.15182615327e-14  2.53156929208e-14  9.26192410751e-15  2.71621200549e-14  6.36076551496e-14  2.22462121419e-14  1.88301426407e-14  3.33591164893e-14  2.08853603287e-14  1.28417129346e-14  2.46818569917e-14  4.78054748264e-14  6.28337686247e-14  6.12398989437e-14  6.14820804679e-14  1.05058141817e-13  1.25249584554e-13  1.14608946116e-13  1.43565866065e-13  2.12785202378e-13  3.23678139147e-13  4.13160718473e-13  5.39834138481e-13  8.0229721786e-13  1.1010043758e-12  1.64878982964e-12  2.72096611321e-12  4.86681976414e-12  1.14785300037e-11  4.50441440843e-11  1.14399335113e-11  4.83505317982e-12  2.66455962132e-12  1.7009917593e-12  1.11794190258e-12  7.63101443483e-13  5.36372595507e-13  3.9623996448e-13  2.76813897008e-13  1.89072477559e-13  1.48001436342e-13  1.27721077782e-13  7.37894543022e-14  6.69641392856e-14  6.16274349484e-14  6.03026877116e-14  6.3419668172e-14  3.69868481639e-15  1.72849776455e-14
 1.28794123231e-14  1.82803157424e-14  3.39308609727e-14  2.3479499738e-14  5.10705841203e-14  3.53630530314e-14  9.39369829272e-15  4.63795085803e-14  4.42713961991e-14  1.40790224687e-14  2.27620289911e-14  3.70898773438e-14  4.11050542331e-14  2.28813304428e-14  3.17227673433e-14  3.97189053739e-14  3.47100947908e-14  4.5936991441e-14  4.9801191183e-14  2.83704914165e-14  2.55950816759e-14  2.73345327358e-14 -1.06707210634e-14  3.57632778778e-14  3.32905450853e-14  1.34907673202e-14  4.74004882979e-14  1.74625433189e-14  5.40926850188e-14  1.65732358411e-14  4.38881052501e-15  2.32760515671e-15  4.62867790893e-14  4.12675370456e-14  2.0930045406e-14  8.25222521747e-15  2.93955783043e-14  2.42829203462e-14  4.7855296914e-14 -1.22093383064e-14  9.54467406713e-15  5.69449878523e-14  7.26665299119e-14  1.4204589258e-14  1.89450310124e-14  3.05206876177e-15  1.92376780502e-14  4.68965490571e-14  1.31960552953e-14  2.03178263749e-14  3.06520426254e-14  1.07782232803e-14  1.41946052418e-14  4.93591467179e-14  9.23381190039e-15  1.27939864871e-14  2.80889386856e-14  5.44888826516e-14  4.85218044925e-14  6.37034985033e-14  3.27806071158e-14  4.86474963259e-14  6.96712406074e-14  8.27705107085e-14  7.50637925576e-14  1.22938724568e-13  1.81846933495e-13  2.50808723753e-13  3.05494595885e-13  4.29473128562e-13  5.59345512974e-13  7.74488368817e-13  1.11045221286e-12  1.66266465567e-12  2.72029234412e-12  4.83755751246e-12  1.14399335113e-11  4.50562263866e-11  1.15086561395e-11  4.80605063585e-12  2.65273147083e-12  1.65963171008e-12  1.1096561928e-12  7.47551658929e-13  5.0579968345e-13  3.91768914955e-13  2.61213278055e-13  1.99788586946e-13  1.65170939515e-13  1.29744919044e-13  7.0080115685e-14  4.54223636741e-14  9.80791358666e-14  5.12047909223e-14  1.59779271165e-14  4.11657590956e-14
 4.35982651867e-14  7.67591944545e-15 -5.86552316198e-16  2.15429893546e-14  2.73468868413e-14 -8.54068113582e-15  7.70420169764e-15  1.90477552466e-14  1.50460683933e-14  2.40814877947e-14  3.59602507008e-14  4.34322056184e-14  5.80443460563e-14  1.14287799315e-14  7.01100234112e-14  3.29666222646e-14  3.37906310023e-14  3.70523643166e-14  2.23614303768e-14  5.90302497038e-14  3.60892970357e-14  4.14867440062e-14  2.62570223795e-14  4.0651997153e-14 -1.43035807359e-14  2.82501059e-15  2.00974316087e-14  1.15665156189e-14  1.96389758497e-14  1.64810483704e-15 -1.88710441936e-15  1.52187794455e-14  5.62038379401e-15  2.10149480677e-14  3.74224587734e-14 -2.31364309328e-14  7.0748978712e-15 -2.81741790053e-15  2.64908388293e-14  3.01726268191e-14  9.87492184177e-16  2.54976009517e-14  4.53198320395e-14 -1.51958414024e-14  9.03874588153e-15  6.74520701777e-15  2.19219954407e-14  3.84405965153e-14 -1.66320368559e-14  3.8488053898e-14  8.70096552194e-15  1.00965059249e-14  1.5701390498e-14  1.58385238301e-14  4.59082772519e-14  2.17081236995e-14  6.07495632546e-14  5.46910407585e-14  7.34459396459e-14  3.00042452794e-14  4.11540468821e-14  4.72570904057e-14  4.91914279432e-14  4.58685935473e-14  1.09463951829e-13  1.32168292575e-13  1.64834070267e-13  1.90132030731e-13  2.41948489832e-13  3.32734496892e-13  4.1608861278e-13  5.73159820431e-13  7.75218386797e-13  1.14143550168e-12  1.67557442263e-12  2.6690313721e-12  4.83505317982e-12  1.15086561395e-11  4.50914116742e-11  1.1486243386e-11  4.81376399621e-12  2.67674687266e-12  1.68614721565e-12  1.10451635188e-12  7.95373974339e-13  5.4763553471e-13  4.17770188488e-13  3.03711644936e-13  2.07520296242e-13  1.59577358132e-13  1.43841390129e-13  8.66952515654e-14  1.11389223934e-13  1.13637290737e-13  7.97169619272e-14  7.02907379818e-14
 4.49827020476e-14 -3.80857950939e-16  6.77195528859e-14  3.74478329808e-14  3.85835652739e-14  4.46568119279e-14  4.18906232243e-14  3.71826484597e-14  1.30183313361e-14  1.69837008631e-14  3.2647901469e-14  2.2746968821e-14  2.15916515778e-14  6.38877294293e-14  2.72333241017e-14  3.8372082128e-14  5.59284645041e-14  4.39995729777e-14  5.42129799172e-14  3.20839186775e-14  2.72604873369e-15  2.33330311461e-14  1.85845899679e-14  2.99602254712e-14  1.20198421659e-15  3.5783308365e-14  3.30159668682e-14  2.18366836855e-14  4.23802080791e-14  2.472149438e-14  1.02477019213e-14  4.85341220701e-14  6.94313736535e-14  2.68374985436e-14  4.39021875787e-14  2.08432736419e-14  4.04784436453e-14  2.52646493901e-14 -4.80939249355e-15  3.80130585634e-14  7.0860316268e-14  3.26962714147e-14  2.87503137311e-14  5.62690840456e-14  5.99222687641e-14  2.27693851318e-15  1.3833579911e-14 -9.10713434005e-15 -3.2560346823e-16  3.47299235436e-14  2.4000544026e-14  3.89418826897e-14  1.23688473119e-14  3.13063858521e-14  2.33263707206e-14  8.18362379123e-15  2.64340892702e-14  4.3085465989e-14  3.18410521931e-14  8.03318819666e-15  3.61158601961e-14  2.69471150749e-14  4.97742384185e-14  6.65481033779e-14  7.20834312886e-14  8.40452957465e-14  9.82477678613e-14  1.27327010006e-13  1.66790293197e-13  2.30607591963e-13  3.31577973121e-13  4.16793227334e-13  5.32784279676e-13  7.4247102196e-13  1.10559927308e-12  1.66057130276e-12  2.66455962132e-12  4.80605063585e-12  1.1486243386e-11  4.5157121783e-11  1.14713877144e-11  4.8317159882e-12  2.65861098458e-12  1.67018830453e-12  1.08910735639e-12  7.95509183123e-13  5.45306124626e-13  3.59725263159e-13  2.71635224215e-13  2.19945165475e-13  1.84194500921e-13  1.24798760544e-13  1.26238205803e-13  1.02632197528e-13  5.94045123732e-14  8.73445206018e-14
 5.39385719989e-14  2.06708435787e-14  3.25413771184e-14  3.56187521134e-14  1.72019944437e-14  5.00880614712e-14  5.90029052994e-14  2.75745914544e-14  1.54793643296e-14  1.82920671697e-14  2.91572796642e-14  4.55279385292e-14  5.787608875e-15  1.47354384304e-14  4.75133184293e-14  3.55418219503e-14  1.55000442773e-14  2.04552294679e-14  2.1693431041e-14  2.00407340845e-14 -2.54250214791e-14 -1.09033765204e-14  5.14263722638e-14  2.80603799212e-14  2.90550210938e-14  6.1411583776e-14  3.79810110343e-14  1.70544263004e-14  3.66159769085e-14  4.00115037357e-14  3.66788034949e-14  2.44543700612e-14 -4.38246634805e-15  2.54486898255e-14  1.92140669672e-14  3.48148899998e-14  2.63880762485e-14  1.58154385624e-17  2.59794589668e-15  2.35676674799e-14  3.79250615539e-14 -1.80095327946e-15  3.17966163854e-14  2.78993692029e-14  7.8740483194e-14  4.25609582022e-14  4.61453449874e-14  3.06867277157e-14  1.36385095224e-15  3.60564241404e-14  4.1325181473e-14  3.2481121828e-14 -2.3332531579e-14  4.10889173986e-14  3.31361682481e-14  5.32423987928e-14  2.19183462977e-14  1.69913905151e-14  6.65756206617e-14  4.04552336989e-14  2.87330044609e-14  4.30884298443e-14  5.70433578993e-14  3.4365785092e-14 -2.37625140143e-14  7.30192727209e-14  5.79231209415e-14  1.17543404169e-13  1.55206532162e-13  1.62403205953e-13  2.27699559739e-13  2.69361012376e-13  4.0365640042e-13  5.30627878607e-13  7.71369584111e-13  1.11434082345e-12  1.7009917593e-12  2.65273147083e-12  4.81376399621e-12  1.14713877144e-11  4.49810349346e-11  1.15076468988e-11  4.85288844394e-12  2.68680823798e-12  1.67312938513e-12  1.12709445399e-12  7.68460407811e-13  5.58737248802e-13  3.67933466275e-13  3.35275208927e-13  2.18657270018e-13  2.02849699903e-13  1.19828409462e-13  1.39507779034e-13  1.0100767368e-13  7.48960542915e-14
 4.72594514103e-14  2.73839221043e-14  1.91747183927e-14  4.91631353829e-14  4.46017689821e-14  1.00155188864e-13  8.86141470173e-14  5.70605751016e-14  1.48523661271e-14  2.42210221113e-14  3.72895653944e-14  4.04191125613e-14  4.48430880814e-14  3.85545989151e-14  3.17106272873e-14  2.8380019034e-14  9.72224799987e-15  4.48228066029e-14  2.75548800347e-14  2.65909413086e-14  1.29429174394e-14  1.4915957716e-14  3.5296476728e-14  1.37432205125e-14  1.48958147256e-15  5.79293144219e-14  5.12542112941e-14  4.56604593812e-14  5.27105309029e-14  3.03357896272e-15  6.23416105096e-16 -4.76349165666e-15  1.45442902147e-14  4.61977579141e-14  2.15793050376e-15  1.3096396018e-14  3.04843110407e-14  3.96596361971e-14  3.1086905679e-14  1.14749203169e-14  2.21790642642e-14  2.7411222031e-14  3.5448600033e-15  4.4124728096e-14  5.56239091203e-14  1.64036741204e-14  1.9628521486e-14  2.49933954954e-14  3.33040139781e-14  4.76151162914e-14  1.20501526345e-14  6.41212107762e-14  3.89624768596e-14  4.61831430434e-14  7.36206768982e-14 -1.04561747998e-14  3.81182280489e-14  4.00392972917e-14  2.64983185858e-14  3.23487835516e-14  4.79822141507e-14  7.78714869877e-14  6.24984019894e-14  2.16322141215e-14  1.46838081534e-14  8.43485270859e-14  8.07561520716e-14  9.65439145139e-14  7.67049471156e-14  1.21116883556e-13  1.39880042344e-13  2.16933337693e-13  2.94480057071e-13  3.67856533784e-13  5.34439358475e-13  7.66247185433e-13  1.11794190258e-12  1.65963171008e-12  2.67674687266e-12  4.8317159882e-12  1.15076468988e-11  4.51149130611e-11  1.15346089749e-11  4.85536566579e-12  2.71159791305e-12  1.67825147257e-12  1.15212664527e-12  7.83471202932e-13  5.51461982011e-13  4.42666887715e-13  3.23029682023e-13  2.40840343629e-13  1.54391188099e-13  1.43531497308e-13  9.64563595964e-14  7.14780718251e-14
 7.35044838762e-14  3.26983944091e-14  6.0014397106e-14  7.45683574201e-14  5.77649515018e-14  4.77603710486e-14  3.98834326407e-14  5.00406181235e-14  4.63106541685e-14  5.81180590114e-14  4.75872307863e-14  4.35349164709e-14  2.76760381541e-14  2.9957218387e-14  4.60686339862e-14  2.33089755653e-14  1.58771932517e-14  3.57894647167e-14  9.6470405996e-15  1.76643607272e-14  3.13147298817e-14  3.55812614482e-14  7.97360845245e-14  7.54435308358e-14  7.99388648698e-15  4.46512033066e-14  5.32317223684e-14  1.45702485904e-14  3.57881377241e-14  1.67200086636e-14  2.21248253176e-14  1.02980524833e-14  2.76642162451e-14  5.29553569091e-14  4.18344683124e-14  1.79694601282e-14  3.5556811599e-14  3.46088616518e-14  3.90627355249e-14 -1.84902231049e-14  6.79139466165e-14  6.00715507992e-14  4.23220523947e-14  2.09768594887e-14  2.44636005076e-14  1.7353650555e-14  1.92671153394e-14  3.77073263788e-14  4.90762040844e-14  3.39157555812e-14  1.56395104398e-14  2.80098083108e-14  4.84346951097e-14  4.76466283376e-14  7.18842260952e-14  4.75251660773e-14  1.86146612335e-14  3.4560180927e-14 -3.42544941432e-15  4.76177684943e-14  5.00597598289e-14  1.21255651974e-14  6.90472428604e-14  1.16168440815e-14  8.44349765894e-14  7.5802794579e-14  4.67516228535e-14  8.31986298879e-14  5.96932940888e-14  7.67608568717e-14  1.30991320871e-13  1.80553709894e-13  2.06234744e-13  2.83299057297e-13  4.1445987168e-13  5.28332935655e-13  7.63101443483e-13  1.1096561928e-12  1.68614721565e-12  2.65861098458e-12  4.85288844394e-12  1.15346089749e-11  4.50436745999e-11  1.14738014258e-11  4.81969976041e-12  2.66740415648e-12  1.69358535709e-12  1.16453186984e-12  7.87880423721e-13  5.68169706908e-13  3.96786084006e-13  2.98276004981e-13  2.59253797369e-13  1.85285554237e-13  1.17122126271e-13  6.60621659389e-14
 1.2207650767e-13  8.94591947961e-14  9.65142974036e-14  5.78835250982e-14  2.16673651948e-14  4.24791908362e-14  4.98057373833e-14  2.13429454244e-14  2.75806460863e-14  7.14864261172e-14  5.86814010723e-14  6.67911784974e-14  2.67885251254e-14  2.79541117385e-14  2.51849075337e-14  2.24346195788e-14  8.85552234192e-15  3.54380128332e-14  6.79855549167e-15  3.08062568451e-16 -1.11461593213e-14  6.55000011039e-15  1.30983877424e-14  4.9307584637e-14  2.9879775123e-14  2.98117631601e-14  5.81008023374e-15  4.32895530353e-14  1.9650171907e-14  3.11368703421e-15  4.98181139505e-14  5.03391975821e-15 -6.94289038173e-15  3.16269039634e-14  3.39883779339e-14  1.76066951455e-14  5.69023101435e-14  2.93723082079e-14  3.41248631905e-14 -4.8147990535e-15 -5.44757146208e-15  1.51091445257e-14 -1.33370482495e-15  2.53685933547e-14  3.99148483579e-14  2.67671034971e-14  3.10479012426e-14  3.91707503173e-14  4.42815135733e-14  2.3489033909e-14  3.84659329427e-14  1.71516893513e-14  4.56300733901e-14  2.01218876232e-14  2.64644424869e-14  4.02271644428e-14  6.01347021723e-14  4.12031546765e-14  3.55805075856e-14  3.1621892866e-14  5.43669881402e-14  2.54859408004e-14  3.26539480961e-14  8.78381283141e-15  5.6460222035e-14  5.61714754854e-14  6.18958150364e-14  5.37497950465e-14  9.57272906998e-14  1.16319642104e-13  1.48810645245e-13  1.60609596618e-13  1.95053290024e-13  1.92617047191e-13  2.82139239523e-13  3.43163871423e-13  5.36372595507e-13  7.47551658929e-13  1.10451635188e-12  1.67018830453e-12  2.68680823798e-12  4.85536566579e-12  1.14738014258e-11  4.50659583803e-11  1.14407703616e-11  4.83993140698e-12  2.69431445279e-12  1.68399031159e-12  1.16004993898e-12  7.71132367687e-13  5.38413900451e-13  3.87512330736e-13  3.0053562752e-13  2.29844456357e-13  1.74698440889e-13  1.34637191757e-13
 1.43060026634e-13  1.2683807475e-13  1.0343942244e-13  7.97326750732e-14  4.41876828923e-14  5.85807159192e-14  4.76244559181e-14  1.60370876717e-14  2.55722720621e-14  7.44521776331e-14  6.74317105288e-14  9.04039681532e-15  3.77345664664e-14  5.36479637302e-14  1.54994626564e-14  1.10539307961e-14  1.90131857524e-14  3.82385739988e-14  3.3148685614e-14  3.47575972436e-14  1.53132957607e-14  2.38667420239e-14  2.44650742936e-14  1.89247659064e-14  2.79163815039e-14  4.02505519306e-14  4.93542955735e-14  2.71668035743e-14  6.05150689451e-14  1.24630641508e-14  4.38636698835e-14  3.55764339855e-14  4.22223333872e-15  2.88874050803e-14  9.02708801249e-15  1.06092438089e-14  3.84335281433e-14  3.79049763775e-14  7.99088186882e-14  3.90753538745e-14 -7.82707144121e-15  1.23956462934e-14  4.94897034905e-14  4.6585192659e-14  4.69599795947e-14  4.39587256847e-14  2.53193768634e-14  3.49704176035e-14  7.29594949733e-14  3.89060828369e-14  2.31227872949e-14  2.29998694506e-14  4.94931862406e-14  2.88059065363e-14  8.20022088725e-14  5.09405570727e-14  3.36317848931e-14  2.91498283663e-14  9.41579307683e-15  1.50528048273e-14  3.92936132672e-14  2.26618677418e-14  4.93493130409e-14  1.8862234092e-14  1.70387955274e-14  2.21808460021e-14  5.58825150091e-14  5.00720583725e-14  8.38754264866e-14  8.31415363465e-14  9.28226000431e-14  8.46590193188e-14  1.27231833408e-13  1.58140497523e-13  2.04919464485e-13  2.86447649939e-13  3.9623996448e-13  5.0579968345e-13  7.95373974339e-13  1.08910735639e-12  1.67312938513e-12  2.71159791305e-12  4.81969976041e-12  1.14407703616e-11  4.49683902099e-11  1.14942504315e-11  4.86337678434e-12  2.7251220374e-12  1.66202982608e-12  1.10220205273e-12  7.6101603159e-13  5.56746855096e-13  3.93592512225e-13  2.61419277288e-13  2.36487357918e-13  1.83773517959e-13
 1.28752297105e-13  1.20422565042e-13  9.03878549582e-14  7.4582902727e-14  3.56102082769e-14  9.56652660252e-14  4.88302074203e-14  5.43255364675e-15  2.23012888293e-14  2.74488796366e-14  2.9573342149e-14  2.05286910778e-14  4.20713084902e-14  3.68188082569e-14  1.78420419667e-14  3.66622011548e-15  1.3789305632e-14  4.0808462195e-14  9.02921750204e-14  5.26560513514e-14  2.43240591021e-14  1.48334664872e-15  1.46420335966e-14  1.28172830831e-14  3.97156396046e-14  8.44125095181e-15  3.03338109898e-14  4.17754358544e-14  2.27547818615e-14  8.47098285098e-15  2.13521860935e-14  2.90742313837e-14 -3.03781517458e-14  4.45063866179e-14  2.84808502114e-14  3.44165069221e-14 -6.60885478411e-15  2.7377678515e-15  5.07233415144e-14  3.56660724578e-14  1.57003331556e-14  4.47677068376e-14  4.66229054637e-15  1.11608148496e-14  3.68195922172e-14  8.99711742563e-15  2.05686737543e-14  3.08914625344e-14  4.59508662909e-14  2.73261134722e-14  3.4484613454e-14  1.36990729935e-14  5.63806764279e-14 -2.85838983937e-15  4.11917087638e-14  4.54829793109e-14  2.53144270027e-14  1.69522724663e-14  2.45198295521e-14  2.52342403601e-14  2.81369530152e-14  5.19171016882e-14  1.51286626105e-14  2.69544454044e-14  4.73727121907e-14  3.28524600459e-14  3.2420449132e-14  2.0694832341e-14  8.15347131636e-14  5.24731271047e-14  7.46954702395e-14  7.70478757191e-14  7.87659602186e-14  1.03464917948e-13  1.4895850007e-13  2.34914931985e-13  2.76813897008e-13  3.91768914955e-13  5.4763553471e-13  7.95509183123e-13  1.12709445399e-12  1.67825147257e-12  2.66740415648e-12  4.83993140698e-12  1.14942504315e-11  4.50420183129e-11  1.14859496083e-11  4.84308540645e-12  2.68905995982e-12  1.69876958415e-12  1.13383266453e-12  8.0143782842e-13  5.43549266749e-13  3.97650067104e-13  2.98064003892e-13  2.085460512e-13
 2.00737208417e-13  1.86768439524e-13  1.00745475932e-13  9.22463648962e-14  7.38790324452e-14  1.03450591499e-13  5.46173111758e-14  5.25056426122e-14  7.66504718919e-14  5.16301351244e-14  1.94255553103e-14  1.86078962626e-15  9.06062895578e-15  6.65748094066e-14  4.24921707334e-14  1.44477657664e-14  1.64820543705e-14  4.18930335329e-14  5.80423030566e-14  1.90697113598e-14  1.39439527374e-14  3.34102768201e-14  4.83841301965e-14  5.42812941452e-14  2.44947116831e-14  2.12860463585e-14  3.07128602273e-14  1.5983425015e-14  3.32267726131e-14  2.2104417286e-14  4.07942021833e-14  2.29096044313e-14 -1.28072023583e-14  2.00068185598e-14  4.1747835629e-14  1.0967704401e-14  1.2468105863e-14  3.31604365741e-14  1.33693043654e-14  6.69792701397e-14  5.74379796545e-14  5.23478093991e-14  4.11592390845e-14  3.70859879737e-14  5.22714499361e-14  1.32324404449e-14  2.82337269236e-14  2.49497637943e-14  2.24295981684e-14  1.11369409903e-14  4.85507355597e-15  5.18893156014e-14  4.69296986754e-14  1.48192581625e-14  3.90980018027e-14  4.05321188089e-14  4.6433569295e-14  6.07880787399e-14  4.12471486153e-14  2.64710508293e-14  4.72841658682e-15  5.03841472296e-14  5.73598019562e-14  3.37284239253e-14  5.27010696497e-14  7.88688115686e-15  3.10435049543e-14  4.70903625122e-14  7.1844136759e-14  5.04143396202e-14  8.1684519995e-14  8.10543011408e-14  9.98128166024e-14  1.3168900715e-13  1.26428465126e-13  1.687978187e-13  1.89072477559e-13  2.61213278055e-13  4.17770188488e-13  5.45306124626e-13  7.68460407811e-13  1.15212664527e-12  1.69358535709e-12  2.69431445279e-12  4.86337678434e-12  1.14859496083e-11  4.51950122449e-11  1.15257591536e-11  4.83476516555e-12  2.69294480478e-12  1.65750657153e-12  1.14254321655e-12  7.58606124402e-13  5.42160845937e-13  4.14872528371e-13  2.90568138177e-13
 2.68002968879e-13  2.5298935783e-13  1.47895980713e-13  1.35282330392e-13  9.09568686678e-14  8.93896200031e-14  8.31118858608e-14  8.9030250585e-14  2.01734733347e-14  3.16256649521e-14  7.80877170363e-14  3.23716867567e-14  5.69942811012e-15  8.58474249981e-14  4.13643654743e-14  7.84906791474e-15  2.02512447979e-14  4.17067440309e-14  3.32065077534e-14  6.49158263396e-14  1.58519818832e-14  1.52049977035e-14  2.29822853654e-14  2.10502202816e-14  1.99266027723e-14  2.48494101912e-14  1.31974554676e-14  2.30800264805e-14  2.92299501194e-14  2.08647165778e-14  1.15220909132e-14  1.62956635889e-14  2.04246198004e-14  1.69898364936e-14  1.40876541903e-14 -4.97406446337e-15  3.31772519548e-14  1.13534993705e-14  1.74493618254e-14  3.93095751286e-14  6.16088634335e-14  6.33722972932e-14  2.98726357958e-14  3.50554337493e-14  7.21554446457e-14  1.17508586135e-14  1.31490738156e-14  1.24316316168e-14  2.7079367468e-14  3.13560229292e-14 -3.76384996192e-14  2.28795189894e-14  3.442103729e-14 -5.18881700692e-15 -6.2890254591e-15  1.03900712477e-14  5.07768249494e-14 -6.12701615661e-15 -1.06481262729e-14  5.61318160405e-15 -4.09123398994e-15  1.2481485864e-14  4.60553859778e-14  3.55801639213e-14  3.90014692707e-14 -1.28742337094e-15  4.5494567131e-14  1.00444965817e-13  1.08414337506e-13  6.19804677396e-14  6.61378636688e-14  9.0392456913e-14  4.86818412186e-14  8.05503395087e-14  8.71794691155e-14  1.03746269873e-13  1.48001436342e-13  1.99788586946e-13  3.03711644936e-13  3.59725263159e-13  5.58737248802e-13  7.83471202932e-13  1.16453186984e-12  1.68399031159e-12  2.7251220374e-12  4.84308540645e-12  1.15257591536e-11  4.51841403603e-11  1.15092949338e-11  4.82960970156e-12  2.67919494849e-12  1.69113851255e-12  1.13640832397e-12  8.03892319922e-13  5.48722403491e-13  4.28027719925e-13
 3.72124900112e-13  2.95827905648e-13  2.06904254448e-13  1.6237584618e-13  1.19245807571e-13  9.72510805502e-14  7.15104561487e-14  6.02997684437e-14  2.38689156097e-16  4.22897926331e-14  3.80922630457e-14 -6.3859583444e-15  1.58200593252e-14  4.269494447e-14  3.12759091872e-14  4.26654499787e-14  8.43244456173e-15  3.09517645015e-14  3.78207870121e-14  6.93248624901e-14  2.3889020024e-14  1.81346928175e-14  3.29912090409e-14 -4.05824387606e-15  7.32254325968e-14  4.71165291919e-14  4.69648713292e-15  5.32814444853e-15  2.04578220283e-14  2.59510634568e-14  1.45846411683e-14  1.56264048021e-14  3.32708740269e-14  2.83871933382e-14  1.06414320703e-14  4.38707750516e-14  3.63626792467e-14  3.06126016672e-14  4.47817822926e-14  2.20273343604e-14  3.44988921661e-14  2.60034890538e-14  2.13683810889e-14  5.72335037713e-14  7.18059005289e-14  8.22297214556e-14  3.49085130279e-14  2.74757404279e-14  1.54680634502e-15 -1.99683693636e-14  1.59985102759e-14  2.69440666702e-14  4.27235431564e-14  1.58862994538e-14  6.91545100428e-16 -1.00967863445e-14  2.98034468111e-15 -2.78942806739e-15  2.13427089841e-15 -2.03953069308e-14 -1.97059930468e-14 -2.83845912333e-15  9.89739056568e-15  1.80828179007e-14 -8.42046012835e-15 -3.62498506752e-15  1.59614667872e-14  2.62214959202e-14  5.83526431222e-14  2.70618190358e-14  4.2474966986e-14  6.02084023583e-14  4.46183712658e-14  5.22509043322e-14  8.78703706136e-14  9.16810629896e-14  1.27721077782e-13  1.65170939515e-13  2.07520296242e-13  2.71635224215e-13  3.67933466275e-13  5.51461982011e-13  7.87880423721e-13  1.16004993898e-12  1.66202982608e-12  2.68905995982e-12  4.83476516555e-12  1.15092949338e-11  4.52283963006e-11  1.15020918838e-11  4.81460706571e-12  2.70067873227e-12  1.69103890852e-12  1.11065298259e-12  7.28129500905e-13  5.69255434367e-13
 5.11583062644e-13  4.26688833447e-13  3.35499819013e-13  2.1155527041e-13  1.73608587031e-13  1.42682827605e-13  9.14074561126e-14  4.0735549733e-14  4.28280305797e-14  6.89365267773e-14  3.75648979785e-14 -1.6503548692e-14  3.54848484624e-14  3.36302830517e-14  3.86413736426e-14  9.85581512382e-15  2.3215069868e-14  2.02587024977e-15  1.456241589e-15  4.18592051134e-14  1.66437785413e-14  3.59987686263e-14  1.47910311174e-14 -1.16002243503e-14  1.82224231958e-14  2.7182788716e-14  3.00899196491e-14 -8.00016929185e-16  4.11691293849e-14  1.9756705879e-14  2.10831244212e-14  2.39978863791e-14  9.7452871824e-15  4.48232922784e-14  6.33818698031e-17  3.34940512513e-14 -2.07717999496e-15  2.44846983667e-14  2.68589674381e-14  2.52644007935e-14  4.32379976427e-14  4.04252136833e-14  5.51954388433e-14  3.26005121119e-14  8.37899891874e-14  6.46425394275e-14  2.82698158302e-14  5.16066443588e-14  2.83798130227e-14  2.65527563699e-14  9.5799580964e-15  3.92231950669e-14  4.86675176637e-14  1.11988948333e-14 -8.53398843306e-15  4.51382830776e-14  4.37833012592e-14  5.92514927286e-14  9.10704261603e-15 -1.1004359021e-14  6.34785045283e-15  2.45462127784e-14  3.86437174581e-14  2.90254505614e-14  5.99947686556e-14  2.54763764898e-14  3.39911098175e-14  7.19821055005e-14  6.92021021332e-14  4.14421662965e-14  4.14858230955e-14  4.82866891561e-14  3.14697162984e-14  9.55525892498e-14  4.26215806397e-14  7.6993627326e-14  7.37894543022e-14  1.29744919044e-13  1.59577358132e-13  2.19945165475e-13  3.35275208927e-13  4.42666887715e-13  5.68169706908e-13  7.71132367687e-13  1.10220205273e-12  1.69876958415e-12  2.69294480478e-12  4.82960970156e-12  1.15020918838e-11  4.50749000422e-11  1.14869927319e-11  4.83564970916e-12  2.69737741732e-12  1.66394855617e-12  1.13969225591e-12  7.94990826486e-13
 7.61790462471e-13  5.85399700078e-13  3.87610948644e-13  3.05293062949e-13  2.40530910387e-13  1.50920282765e-13  9.35326480922e-14  5.73836793444e-14  4.84585365777e-14  6.52092120298e-14  5.91727067479e-14  4.1862677553e-14  3.52227512705e-14  1.63657376892e-15 -4.32043309291e-15  2.81042456977e-14 -5.62521012715e-15  2.3347285899e-14  3.33575658513e-14  1.42054406441e-14  1.36730005611e-14  1.68318617565e-14  2.14136007818e-14  2.10571157854e-14  2.9754798755e-14  4.05127264027e-14  2.90856788496e-14  1.68370884073e-14  1.65302185116e-14  3.6950929294e-14  3.57684194285e-14  2.97096742367e-14 -5.1774805649e-15  2.32748258774e-14  5.12986582275e-14  3.08782728856e-14  1.65023896024e-14  3.35474815229e-14  3.64542727826e-14  1.34541522405e-14  4.1677721397e-14  5.24788145408e-14  1.73758167653e-14  3.00800943828e-14  6.18403484597e-14  3.2505101581e-14  3.58550411759e-14  2.87867604726e-14  1.37808207643e-14  1.46521840684e-14  9.61377738495e-15  3.3078064791e-14  1.94457811354e-14 -1.1015155144e-16 -8.73998557358e-15  2.24162468377e-14  5.88461333505e-15  5.83869185422e-14  2.83721250043e-14  4.9679429355e-14  4.73480121818e-14  5.09786654638e-14  1.77710186812e-14  2.12888603169e-14  5.77962899366e-14  3.6887331072e-14  4.29744293826e-14  3.73335739215e-14  5.07918202963e-14  5.46036834751e-14  6.29798065909e-14  6.00042674627e-14  6.48884459473e-14  5.85775563365e-14  6.56365386754e-14  6.50651088926e-14  6.69641392856e-14  7.0080115685e-14  1.43841390129e-13  1.84194500921e-13  2.18657270018e-13  3.23029682023e-13  3.96786084006e-13  5.38413900451e-13  7.6101603159e-13  1.13383266453e-12  1.65750657153e-12  2.67919494849e-12  4.81460706571e-12  1.14869927319e-11  4.50330995255e-11  1.15195221281e-11  4.82280217191e-12  2.66102444575e-12  1.69634779456e-12  1.12359539397e-12
 1.11846475706e-12  7.96708223331e-13  5.62388911338e-13  4.06957192102e-13  2.95929695528e-13  2.40109735985e-13  1.81836619277e-13  1.21444030244e-13  9.39013350183e-14  9.84101463973e-14  5.79902947537e-14  5.79094642367e-14  4.06366640031e-14  4.2072892925e-14  4.0642298085e-14  4.33437844945e-14  3.19378409652e-14  4.76068651747e-14  4.65957987658e-14  1.7036400449e-14  1.04033057421e-14  1.79918256361e-14  3.27817122846e-14  2.85352293963e-14 -2.1113147858e-14  1.46979961913e-14  1.81738243065e-14  5.81321522916e-15  8.29674742168e-15 -6.60476209632e-15  3.57024649605e-14  3.97015597263e-14  6.22745975516e-15 -2.87968857808e-14  3.17382093998e-14  3.16014567881e-14  4.17537381361e-14  5.70377659533e-14  3.95741347879e-14  3.25360579552e-14  2.8569375028e-14  4.04779264915e-14  1.62569675058e-14 -4.32822616539e-15  3.80907360342e-14  2.72521100687e-14  9.57566546071e-15  6.08687706763e-14  1.40236566314e-14  3.99200550551e-14 -4.56921681692e-15  1.05872171667e-14  3.3756321449e-14  1.49618421448e-15  1.6349932013e-15  1.64812571798e-14  1.73163613935e-14 -1.1743583535e-15  1.5141971736e-14  2.93883810895e-14  4.22686436989e-15  5.05709213205e-14  6.62646036464e-15  2.80993231366e-14  5.07902062816e-14  2.35841574109e-14  3.31060598227e-14  2.69502036464e-14  1.37949693862e-14  2.14932575621e-14  2.08172138841e-14  2.8949594009e-15  4.5957273296e-14  2.71986028541e-14  3.56243020134e-14  8.15257271261e-14  6.16274349484e-14  4.54223636741e-14  8.66952515654e-14  1.24798760544e-13  2.02849699903e-13  2.40840343629e-13  2.98276004981e-13  3.87512330736e-13  5.56746855096e-13  8.0143782842e-13  1.14254321655e-12  1.69113851255e-12  2.70067873227e-12  4.83564970916e-12  1.15195221281e-11  4.52368076174e-11  1.15117844333e-11  4.82491661884e-12  2.66646679422e-12  1.66348661155e-12
 1.69469877868e-12  1.12609466881e-12  7.97986495082e-13  5.69581495892e-13  4.02125431208e-13  3.30996995744e-13  2.44146911697e-13  1.81307954021e-13  1.34654944659e-13  8.59367919748e-14  7.69007390476e-14  4.5461443802e-14  3.85416111705e-14  8.11326581876e-14  2.23523448403e-14  2.84451118356e-14  2.44814216866e-14  2.42853155381e-14  1.17520875642e-14  1.20147500914e-14  2.75103254937e-14 -4.98882526839e-15  7.94202219691e-15  6.84615355031e-14  4.84768033642e-14  1.55091832268e-14 -1.87000300926e-14  3.4100143373e-14  5.96176304781e-14  3.91947651266e-14  6.23088381683e-14  3.87560488853e-14  1.02549156124e-14 -5.30751310294e-15  3.28936587955e-14  2.48002002885e-14  6.07368182765e-14  7.86725856311e-14  5.28432496559e-14  2.81514710883e-14  7.23284657305e-14  5.15257471143e-14  1.75543421826e-14  2.10840082848e-14  2.35546987757e-14 -1.76106240623e-14 -3.69292267769e-15  8.18125380601e-15  2.68298394853e-14  5.51853278682e-14 -9.17357020439e-15  3.93924631858e-14  4.35376565852e-14  2.81454166038e-14  2.69294221909e-14  8.47400962587e-15 -3.31470911933e-15  1.61326408681e-14  2.9407477642e-14  3.74139824537e-14  1.35068451134e-14  3.68788032205e-14 -6.09004826352e-15  5.71220721424e-15  3.85827456293e-14  4.80538170535e-14  2.92528504461e-14  3.31294214684e-14  9.80498383876e-15  5.65475255847e-14  5.5671800185e-14  7.47071239909e-14  4.87847356498e-14  2.4721909571e-14  5.20861378113e-14  6.02062525354e-14  6.03026877116e-14  9.80791358666e-14  1.11389223934e-13  1.26238205803e-13  1.19828409462e-13  1.54391188099e-13  2.59253797369e-13  3.0053562752e-13  3.93592512225e-13  5.43549266749e-13  7.58606124402e-13  1.13640832397e-12  1.69103890852e-12  2.69737741732e-12  4.82280217191e-12  1.15117844333e-11  4.51571797012e-11  1.14883933834e-11  4.79967817951e-12  2.6619928058e-12
 2.68270675946e-12  1.65960914369e-12  1.12211957021e-12  7.70268896037e-13  5.46521375235e-13  4.26216467074e-13  2.91192353366e-13  2.52631305412e-13  1.96855484712e-13  1.28898019909e-13  1.04316980239e-13  7.79290492482e-14  4.85355770183e-14  6.54901324157e-14  2.40537082458e-14  2.11743241328e-14  3.67122632431e-14  6.55433080321e-14  3.9247817425e-14  2.00006751339e-14  4.02649263757e-14  2.42323467177e-14 -1.06371227677e-14  4.39944651944e-15  4.83199144355e-14 -8.92680731209e-15 -1.97422413744e-14  2.57182994969e-14  3.07313952354e-14  1.48413528245e-14  5.51281293857e-14  3.05291020455e-14  1.5779218945e-14 -4.04153121038e-14  2.19223101394e-14 -3.59720806546e-15  2.54561691539e-15  7.2905250322e-14  2.1730996857e-14  3.60507485913e-14  9.18114917443e-15  1.98275032306e-14  5.11507377529e-15  6.25664395582e-15  3.27918994235e-14  1.27964574741e-14  1.55565497447e-14  2.16380231165e-14  7.97081107313e-15  1.68470298177e-14 -8.77446917289e-15  1.60960344915e-14  7.7389982382e-15  3.84602891508e-15 -5.9726483147e-15  5.8791517185e-14  2.20735229774e-14  4.08369425301e-14  3.12166807319e-14 -3.32427841597e-15  4.86475844486e-15  2.38377175264e-14  4.07564966642e-14  2.12022730673e-14  1.1252797608e-14  1.59825038323e-14  2.36314016327e-14  6.69426633779e-14  4.36686490434e-14  1.69279176019e-14  2.8036730971e-14  4.2306419369e-14  4.48565429355e-15  3.54742064477e-15 -7.91525528644e-15  4.6251449095e-14  6.3419668172e-14  5.12047909223e-14  1.13637290737e-13  1.02632197528e-13  1.39507779034e-13  1.43531497308e-13  1.85285554237e-13  2.29844456357e-13  2.61419277288e-13  3.97650067104e-13  5.42160845937e-13  8.03892319922e-13  1.11065298259e-12  1.66394855617e-12  2.66102444575e-12  4.82491661884e-12  1.14883933834e-11  4.50010963548e-11  1.14564257255e-11  4.80169958033e-12
 4.8608390131e-12  2.67137013205e-12  1.69310499054e-12  1.10705205082e-12  7.87875994563e-13  5.78536967022e-13  3.89023954562e-13  2.99472732114e-13  1.65209332603e-13  1.72114882715e-13  1.33271753123e-13  1.02322980441e-13  7.7245156946e-14  1.00034557216e-13  7.42557367226e-14  8.95265630164e-14  3.85574370621e-14  1.52064188549e-14  1.73490578211e-14 -4.41441391783e-15  4.83463857144e-14  5.28603744861e-14 -4.26046605671e-15 -3.89252929222e-14  2.97036671355e-14  3.99882735984e-14  4.95627586172e-14  3.80414450107e-14  2.35607199354e-14  1.48035453583e-14  4.55965012453e-14  4.11857125482e-14  2.94625829336e-14  1.56969426678e-14  3.67625806306e-14  1.49098976357e-14  8.4280304069e-15  5.71814495467e-14  4.46176965085e-14  2.54847306823e-15 -1.991928958e-15  5.39512399916e-15 -1.10272839284e-14  3.84725847569e-15  2.89778874836e-14  2.49384233649e-14  2.69156142964e-14  4.30985755671e-14  4.53099796135e-14  3.68399548866e-14  6.35736594235e-14  2.42251983953e-14  6.22149025933e-15 -4.55079694793e-15  2.36324659423e-14  1.75953793682e-14 -1.26026258562e-14 -4.17524171251e-15  3.29878003674e-15  6.97926118976e-15  2.17188810616e-14  1.33008107545e-14 -8.15770000628e-15  3.13181797262e-14  2.7998544837e-14  3.60294689362e-14  3.29201917229e-14  2.36561296823e-14  1.73130506921e-14  2.41956080337e-14  7.20287603966e-14  2.08606595246e-14 -2.92051075925e-14 -5.79378785764e-15 -7.65646596893e-15  2.38915277396e-14  3.69868481639e-15  1.59779271165e-14  7.97169619272e-14  5.94045123732e-14  1.0100767368e-13  9.64563595964e-14  1.17122126271e-13  1.74698440889e-13  2.36487357918e-13  2.98064003892e-13  4.14872528371e-13  5.48722403491e-13  7.28129500905e-13  1.13969225591e-12  1.69634779456e-12  2.66646679422e-12  4.79967817951e-12  1.14564257255e-11  4.51129467613e-11  1.1485249928e-11
 1.15386843327e-11  4.8659873649e-12  2.70123718173e-12  1.67276179094e-12  1.12960886754e-12  8.02819931805e-13  5.63706538815e-13  4.2581073863e-13  2.66610582416e-13  2.00116716939e-13  1.79716459685e-13  1.56364784928e-13  1.00037151195e-13  6.85845238473e-14  1.17554948584e-13  1.09676324507e-13  9.19283887856e-14  6.80429140629e-14  6.28834429746e-14  2.15215849778e-14  3.09043135048e-14  3.97948142219e-14  4.31524687689e-14 -1.67651740057e-15  3.75867954849e-14  3.93680363369e-14  2.87599771704e-14  2.11499260644e-14  3.53524070927e-14  3.53394173064e-14  5.71461564242e-14  2.74399293171e-14  2.06632633153e-14  3.28786920115e-14  4.28658859845e-14  1.44084607128e-14  3.36488647342e-14  5.03062058836e-15  2.54777430274e-14  3.58534168164e-14 -1.38105941053e-14  4.34954072393e-14  1.91464750168e-14  1.00224988461e-14  1.18809987028e-14  1.76032081656e-14  2.42470549943e-14  4.599866925e-14  3.84064606883e-14  1.56944143153e-14  5.45471282878e-14 -6.81839854395e-16  1.16443956231e-14  3.97672186162e-15 -1.28669001775e-14 -1.55970768326e-14 -1.31258807043e-14  2.19289579003e-14  2.03322335921e-14  9.67040240838e-15  4.85966129076e-14  3.23982769692e-15  1.22875442633e-14  7.70420264517e-15  3.48735325639e-14  1.59691600604e-14  1.03674987104e-14  4.4597749325e-14  5.05558175742e-14  3.40531121761e-14  4.99550434035e-14  3.62776354837e-14 -1.33388606917e-14 -2.97863980885e-14  1.13277796247e-14  3.93856758513e-14  1.72849776455e-14  4.11657590956e-14  7.02907379818e-14  8.73445206018e-14  7.48960542915e-14  7.14780718251e-14  6.60621659389e-14  1.34637191757e-13  1.83773517959e-13  2.085460512e-13  2.90568138177e-13  4.28027719925e-13  5.69255434367e-13  7.94990826486e-13  1.12359539397e-12  1.66348661155e-12  2.6619928058e-12  4.80169958033e-12  1.1485249928e-11  4.51400834798e-11


==> anc/correlator_b11_Nt10_dist21.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 0.000116759679701  0.00013014226074  0.00012313106028  0.000101859228872  8.2875056417e-05  6.67391595995e-05  6.39924630623e-05  5.61845429199e-05  3.57848263401e-05  3.88919180932e-05  3.05732238161e-05  1.05643674052e-05  1.45389966468e-05  2.39007463688e-05  2.12532934266e-05  7.7053005396e-06  1.46405746366e-05  2.46521796534e-05  6.28376562175e-06  3.83203980426e-06  6.69830549612e-06 -6.35631589971e-06 -1.21755663475e-05 -2.10700109847e-06  1.05463826338e-05  2.46587623639e-06 -2.9211748506e-06 -1.79929224285e-05  1.23053622756e-05  1.72834654777e-05  3.68295677332e-07 -4.65037633317e-06 -1.53461348618e-05 -5.8824867581e-06  6.86322545831e-07 -3.75579965533e-06  2.06552962104e-05  1.03179193302e-05 -2.59441666728e-06 -2.79315733494e-06  1.05609337643e-06 -1.05088087551e-05  2.09710757738e-06 -4.49079722618e-06  1.87012571816e-05  1.72743700715e-05 -2.44332517733e-06  2.05894627914e-06  1.27933192178e-05  8.53674852352e-06 -5.04901621162e-06 -1.19738139008e-05  1.00500808907e-05  3.55457146624e-06 -1.0479317697e-06 -2.07588507476e-06  4.18758219313e-06  6.28687553363e-06  7.08465741906e-06 -1.07873092074e-05  3.38953557499e-06 -5.54477486288e-06 -8.45579137531e-06  2.07452193675e-06 -5.0116111902e-06 -6.41195671848e-07  8.64761233931e-06  6.65434175171e-06  1.57659606331e-06  4.706033948e-06  1.26554528187e-05  7.67000184936e-06 -3.18804540067e-06 -1.75697365526e-06  8.92391938589e-06  9.12162502549e-06  5.95390382048e-06 -7.8496121955e-07  3.4251173616e-06  1.47383222876e-05 -5.50659999924e-06  1.0510282831e-05  1.47919045773e-05  1.24465386311e-05  2.14110673479e-05  3.71830368216e-05  2.60147996563e-05  3.43099699638e-05  4.72536971763e-05  5.54268434536e-05  6.49167442666e-05  7.13531151247e-05  8.35356095351e-05  0.000101163923829  0.000112650400081  0.000101433169519
 0.507218090117  0.505931310025  0.506901863557  0.506995322351  0.506217873757  0.506772992538  0.506641689026  0.505771043578  0.507232861103  0.506320410927  0.505613415268  0.506591631512  0.50803762494  0.506354066189  0.505647724634  0.505589747121  0.506681194794  0.507575041344  0.506177754128  0.508192598715  0.507854185646  0.507237238448  0.506067839497  0.506926224566  0.507621489938  0.505998085075  0.506775120651  0.50809934342  0.506382095446  0.506634006471  0.505496107151  0.505466522171  0.505998217443  0.506989613182  0.50744591584  0.507575032063  0.506127113221  0.506925236847  0.507324391636  0.507531564636  0.507255762498  0.505524626485  0.50546740696  0.507237140406  0.507514443378  0.505981168944  0.509185340436  0.507514087621  0.506217379539  0.506680837167  0.505934495971  0.507352535841  0.506099491429  0.507528181697  0.506270748628  0.50781024715  0.506801553362  0.506276112995  0.506920101721  0.509283350535  0.507240509747  0.506449521144  0.50722654926  0.506577747428  0.505419939943  0.50740251905  0.506658785914  0.507749939314  0.507894988044  0.507218505497  0.508288599218  0.50771496875  0.505840307418  0.504610803777  0.50623149321  0.506679498382  0.506746117268  0.507496563731  0.50665726441  0.505835436176  0.506246205367  0.507677016546  0.506867447204  0.506155859483  0.505788020838  0.507260313951  0.507366201259  0.508321766284  0.505937001356  0.50627938391  0.507597770364  0.506077459588  0.508189019814  0.507494303065  0.505227438536  0.506506348656
 7.69365092421e-11  1.96011110157e-11  8.24952399891e-12  4.54276885982e-12  2.8033738509e-12  1.91289777232e-12  1.28689851245e-12  9.5333668311e-13  6.72690967132e-13  5.19674413559e-13  3.63964651369e-13  3.26929528226e-13  1.84092906625e-13  1.41015598976e-13  1.4191897311e-13  5.98197941141e-14  4.24490531068e-14  1.18912521282e-13  4.79422793826e-14  4.74385630977e-14 -7.39959202713e-15 -1.9499820534e-14 -1.22041885053e-15  7.80590077644e-14  3.56786260256e-14  5.19787933463e-14  8.85288734815e-15  5.52478261961e-14  1.65110038975e-14  9.08557028732e-14  3.55707750286e-14 -3.06155006577e-14  3.30881632426e-14  4.41967525568e-14  5.23817318422e-15  2.32172148641e-14  9.00095943217e-14  5.27740889509e-14  3.29417156338e-14 -3.51361820257e-15  1.16789759766e-13 -1.73058306136e-14 -3.17287424747e-14 -8.64710237793e-15 -6.13168965112e-16 -1.82683325951e-14 -5.38535061709e-14 -3.69627281468e-14  2.46545936657e-14  2.71764022189e-14  1.49672700201e-14 -1.02662689802e-14  2.7658873627e-14 -1.46879034031e-14  8.29874959048e-15 -2.79747639029e-15  1.72471211105e-14  4.94732097747e-14  2.04854086087e-14  2.62473185178e-14  1.22634501862e-14  1.99622731868e-14 -2.86851434465e-14 -1.56836762468e-14  6.14782631154e-14  1.45951800893e-14  7.62332988982e-14  8.7387836106e-14 -1.59164955018e-14 -8.937881374e-15  3.9927387078e-14  1.03710566722e-14  5.23406739411e-14 -3.09521916584e-14  2.95995976748e-14  3.51226894125e-14  1.15475582449e-13  7.89856666595e-14  8.34334130269e-14  6.6626280271e-14  1.24074139853e-13  1.22518260584e-13  9.51824015383e-14  1.8480103223e-13  2.28920494212e-13  2.6054898759e-13  3.62362552007e-13  4.86721210473e-13  6.75636035968e-13  9.52607053025e-13  1.28566422229e-12  1.88786483503e-12  2.88122023333e-12  4.5696211092e-12  8.25263597998e-12  1.95990866801e-11
 1.96011110157e-11  7.68358346971e-11  1.95751461582e-11  8.19262074343e-12  4.56289743789e-12  2.91321164597e-12  1.90557370546e-12  1.34266013198e-12  9.58571814629e-13  6.78117545944e-13  5.15260727205e-13  3.70989756745e-13  2.94050909725e-13  2.26431877592e-13  1.70329248883e-13  1.02779470604e-13  1.05916272002e-13  1.06544067669e-13  6.46627803023e-14  8.2902997127e-14  1.00478545841e-13  4.38254693366e-14  8.80628930379e-14  6.80939515792e-14  1.28237842167e-13  1.48724303692e-13  1.41752615833e-13  5.29369248393e-14 -7.44437048181e-16  1.92137048552e-14  3.28979107765e-14  5.26603059403e-14  4.5200367787e-14  1.11256906242e-14  1.14031891083e-13  3.49993267095e-14  7.16455850198e-14  5.05390141084e-14  6.65190784237e-14  1.03487772735e-14  2.25221044559e-14 -6.14072478472e-15 -1.52045206695e-14  1.66915068869e-14 -1.95590313311e-14 -3.53871092878e-14 -5.17869782337e-14 -1.26198900428e-14  5.29615632323e-15  6.2735379169e-15  6.6833507379e-14  7.87334391065e-14  4.36137224269e-14 -1.29450408501e-14  3.57050496855e-14  1.87455109478e-14  5.51143762732e-14  1.46167605597e-14 -6.46411133471e-15  1.72391667263e-14  1.84263478936e-14  3.55839708668e-14 -1.44216696653e-14  1.72368907981e-14  4.15645227093e-14 -1.39131977477e-14  8.54580895142e-14  5.51316595238e-14 -2.99659663196e-14 -5.05954064312e-14 -1.66324712352e-14  3.69228042101e-15  5.33782081058e-14  8.1834290829e-14  6.22935319893e-14  2.1148321355e-14  3.58792851678e-14  2.14965560366e-14  2.52445177558e-14  1.15722280901e-14  8.64694003313e-14  6.04871358945e-14  1.4642365853e-13  1.9849862546e-13  2.33625882205e-13  2.49934320865e-13  3.35895555469e-13  3.8553777858e-13  5.29279382785e-13  6.93464505593e-13  8.69854944754e-13  1.27109953249e-12  1.96887676069e-12  2.93366686236e-12  4.63374511833e-12  8.27538648917e-12
 8.24952399891e-12  1.95751461582e-11  7.70182507726e-11  1.96398745964e-11  8.31032485581e-12  4.59200002683e-12  2.85486840909e-12  1.90939221334e-12  1.3343169447e-12  9.34221117903e-13  6.79425181775e-13  5.12413407036e-13  3.66568781548e-13  2.37384823131e-13  2.14669436371e-13  1.32398291694e-13  6.64583178663e-14  1.27113781902e-13  7.20358668497e-14  9.36649771091e-14  8.70243074078e-14  3.54559724926e-14  1.96001484181e-15 -7.71465137689e-15 -2.81749857253e-14  1.92069350239e-14  5.55714517885e-14 -2.49143691596e-14  6.741723789e-15  7.72176509592e-15 -6.6596085008e-15  2.86980109246e-14 -1.30096357296e-14  8.13629768728e-14  7.00290075957e-14  6.24029480119e-14  1.03247626427e-13  7.16793149714e-14  5.82911985343e-14  6.76947005415e-14  4.10568626019e-14  1.25601750079e-16  2.77333109674e-14  4.58830097239e-14  2.62571658414e-14 -1.92247240072e-14 -1.46921221139e-14  2.07762786482e-14 -5.42158479214e-16 -1.4648526053e-14 -2.95268179655e-14  2.35464580285e-14  4.77039922907e-14  3.97205279019e-15  7.57582483003e-14  3.34201349344e-14 -3.73173252853e-14  2.8702531276e-14 -3.03805093036e-14  1.93249343313e-14 -1.96159267733e-14 -1.05158184895e-14 -4.54425287146e-15 -1.73358282977e-14 -1.74355195128e-14  3.5327123649e-14  2.93178334254e-15  6.32531624418e-14 -4.31509743438e-14 -5.59225795843e-14  4.79890240642e-14 -8.37886193054e-15  1.1168410983e-13  1.02088731506e-13  8.99033363645e-15  4.23270488222e-14  6.49920793621e-14  1.57994003765e-16 -2.13550184982e-14  1.19891484713e-15  2.94438627291e-14  8.14993014446e-14  7.80273259257e-14  1.66567394608e-13  1.93426683838e-13  1.57356943653e-13  1.8091076266e-13  2.17612330364e-13  3.17432869731e-13  5.08069860514e-13  6.38188940191e-13  9.10568847014e-13  1.29638762634e-12  1.91092049272e-12  2.8791473603e-12  4.56839414696e-12
 4.54276885982e-12  8.19262074343e-12  1.96398745964e-11  7.69343871415e-11  1.95814269232e-11  8.23606791202e-12  4.61367314543e-12  2.86106409548e-12  1.86641173484e-12  1.29682226295e-12  8.6554688014e-13  7.41383406918e-13  4.74987459107e-13  3.85535011228e-13  3.06863834507e-13  1.8888670749e-13  9.99362415432e-14  1.45691045166e-13  1.01932713492e-13  6.14605387155e-14  5.0051271395e-14  3.77618096397e-14  7.06016774495e-14  4.36989032421e-14  8.07815527127e-14  4.37498871687e-14  8.59018453779e-14  6.95640081788e-14  9.40488936205e-14  1.1397372197e-13  3.50505578381e-14  4.61985913965e-14  3.74068973646e-14  5.54354312841e-14  2.4911006318e-14  5.5613546591e-15  4.35340409606e-16  2.39029813362e-15  4.98925769192e-14 -1.65326942163e-14 -7.55039763742e-15  1.37957886381e-14 -1.07135639735e-15  3.40475644766e-14  7.19019841608e-14 -9.74053818968e-16 -6.24620574583e-14  3.37951986001e-15 -1.49200081655e-14 -2.31684105738e-14 -1.3127908311e-14  1.79431833695e-14  1.50853356841e-14 -2.01493648655e-15  2.05919568746e-15 -1.11497712305e-14  7.73258216002e-15  3.51956067545e-15 -1.48951554478e-14  9.8876697267e-14  7.12276720435e-14  1.1632559569e-14  2.57528757809e-15  1.51213017075e-15  2.78745459347e-14  5.96717331621e-14 -1.17773766197e-14  6.60100833258e-15  5.8506696389e-15 -2.13210896396e-14  5.7338461978e-14  3.89987347292e-14  7.08305458183e-14  5.31434606156e-14  1.59167790918e-14 -1.29517663331e-14 -4.63311486455e-14  5.13686453047e-14  4.98826482137e-14  3.94625466727e-14  9.78435937634e-15  1.00569541101e-13  5.00399989516e-14  9.46577621107e-14  1.4558372194e-13  1.46802008568e-13  1.86762560873e-13  1.85082798179e-13  2.56370087527e-13  3.43414313158e-13  5.24865883308e-13  6.03111715606e-13  9.9880069354e-13  1.31044175264e-12  1.88930434109e-12  2.85674371121e-12
 2.8033738509e-12  4.56289743789e-12  8.31032485581e-12  1.95814269232e-11  7.68817821001e-11  1.95620758876e-11  8.16831832794e-12  4.54022884558e-12  2.84895417105e-12  1.93707527797e-12  1.31586315172e-12  1.00610637239e-12  6.65801879951e-13  4.49699009855e-13  3.82303107845e-13  2.56080264272e-13  1.77902495703e-13  1.83474468975e-13  1.51814918399e-13  1.09918137434e-13  2.86493079521e-14  5.192904199e-14  6.82182227896e-14  4.86157322859e-14  2.05798328888e-14  1.11366435165e-13  5.44284357395e-14  3.36247942004e-14 -5.3869369817e-15  7.04381687848e-14  2.97030270572e-14  2.87540105031e-14 -4.04325884779e-15  6.99896051169e-17 -1.32990233736e-15 -3.32659217442e-14  2.22383524838e-15  4.91214296585e-14  2.7773326285e-14  3.82643091736e-14 -4.43768928618e-14  3.70041168315e-14  1.85082043086e-15  8.2449074539e-14 -5.97656584419e-14  2.73477635836e-14  2.482332476e-14 -5.43504387806e-14 -2.43638157295e-14  3.21090686915e-15  2.50825402419e-15 -7.43306716925e-15  5.39554660663e-14  1.11083861273e-14 -2.75803980767e-15  3.02150778287e-14  1.78953898066e-15  7.07611451391e-14  6.36878125328e-15  7.25557556948e-14  2.05355157496e-14  1.61219123136e-14 -2.88564958356e-14 -6.03830878277e-15  1.11082251816e-13  8.58518725829e-14  5.89030136309e-14  7.52347824859e-14  4.17224637587e-14  8.61906229483e-15 -3.11983804458e-14  2.41905139716e-14  6.76286036005e-14  5.40424326363e-14  7.0500142974e-14 -1.73604937949e-14  2.61036032402e-14  4.43485703622e-14  7.04375322943e-14  8.3233154078e-14  1.59399520086e-15  1.00371335067e-13 -4.54849835308e-15  9.08286841932e-14  1.34756688564e-13  1.54580159183e-13  1.58630083699e-13  1.61233472197e-13  2.28419204462e-13  3.12361605799e-13  3.68701692602e-13  5.16832950877e-13  7.03502552644e-13  9.2640579081e-13  1.36705904622e-12  1.86777082438e-12
 1.91289777232e-12  2.91321164597e-12  4.59200002683e-12  8.23606791202e-12  1.95620758876e-11  7.69181206913e-11  1.95484328196e-11  8.2076165055e-12  4.59834537421e-12  2.92323401094e-12  1.92140029535e-12  1.33165994347e-12  9.00482469938e-13  6.3670915748e-13  4.39410454813e-13  3.39749373154e-13  2.73737929845e-13  1.74572218481e-13  1.73226435643e-13  1.37721733587e-13  1.28056023571e-14  4.94039634173e-14  4.36909715926e-14  9.58505591987e-14  7.69726259049e-14  1.147333245e-13  3.24842722897e-14  3.92207662397e-14  4.90049184135e-14  8.2923457979e-14  1.20728987634e-14  5.7427100993e-14  1.26391447899e-14  7.74006542763e-14  1.7303471549e-15 -2.95054691046e-14  7.34214246932e-15  3.21234483502e-14  6.39069044105e-14  3.74811779679e-14 -7.27324374586e-15 -4.91972820901e-14 -6.35057443079e-14 -1.61955015327e-14  2.16496215487e-14 -1.98623633486e-14 -4.60140037795e-14  1.81871384728e-14  1.57937866175e-14  1.4733568826e-14  5.66150542253e-15 -1.2446590907e-14  7.30806252728e-14  3.97936223169e-14  3.72396636777e-14  5.52326641197e-14  1.68366438629e-14  5.88738911958e-14  1.78073824964e-14  6.58887199506e-14  9.21812963794e-15  9.22595641092e-15  1.10132561246e-14 -2.2287094185e-15  6.70741667912e-14  2.88004730833e-14  3.15232938099e-14  5.42597883013e-14  8.63674622478e-14 -2.94047375336e-14 -7.51700975319e-14 -8.95288151286e-15  9.22765607547e-15  5.44862827578e-14  5.4161998753e-14 -1.00851532797e-14  1.17465094315e-14  8.59296605415e-14  2.50162483776e-14  8.55910238794e-14  4.63448272925e-14  5.14666732229e-14  4.12429677039e-14  4.64294084581e-14  1.09064414544e-13  5.17913940275e-14  1.02213370211e-13  1.08258570568e-13  1.19773326332e-13  2.15637253846e-13  2.62414104694e-13  3.54912867105e-13  4.70840417435e-13  5.97057716288e-13  8.68829030419e-13  1.33618159661e-12
 1.28689851245e-12  1.90557370546e-12  2.85486840909e-12  4.61367314543e-12  8.16831832794e-12  1.95484328196e-11  7.68677739049e-11  1.95374272975e-11  8.24466303116e-12  4.50735902658e-12  2.82955568631e-12  1.90695891295e-12  1.27797417694e-12  9.04876866562e-13  6.78504669751e-13  4.8424831524e-13  3.32792753997e-13  2.72560902208e-13  2.19962701198e-13  1.04590265032e-13  8.194918218e-14 -3.99453978899e-16  5.21647491548e-14 -2.36881396974e-14  3.35859958873e-14  7.51379163852e-14  5.4539216607e-14  8.26417891355e-14  6.72239705111e-14  8.45805352555e-14  4.64717450186e-14  3.56609495659e-14  4.09733002277e-14  8.3215484149e-14  8.87096143358e-15  2.87466599881e-14  4.86668672898e-14  1.01810411902e-13  8.368504488e-14  3.25545965738e-14  1.73610966169e-14  5.28555897724e-15  1.03923210305e-14  3.25910736919e-14  2.97631238597e-14  5.19333800733e-14  1.85529683151e-14  4.31614835479e-14  4.01719593659e-14  8.20417667479e-14  3.36104740053e-14 -2.26496596308e-14  1.24341820242e-14  4.04156872288e-14  4.98027371058e-14 -3.12842218385e-15  1.46118000262e-14 -1.12598230019e-14  3.85383471396e-14  8.84683863039e-14  3.77813304263e-14  7.97850885488e-14  5.69391213643e-14  2.37122613423e-14  2.07596479352e-14  2.11366073433e-14 -1.21223162341e-14  1.27535918922e-14  2.93740186045e-15 -8.24469553879e-14 -3.53662541315e-14  1.19110204316e-14  5.492519298e-14  8.7717865056e-14  4.10134541703e-14  2.08090620428e-15  3.75294940118e-15  2.62158523616e-14  5.40060703289e-14  8.72166148193e-14  8.61871703293e-14  4.02920424338e-14  4.08451629923e-14  4.67149920051e-14  6.7991314509e-14  1.4570566999e-14  5.8725147735e-14  6.60727021325e-14  1.43458079941e-13  1.45481204846e-13  1.96752603858e-13  2.93568635212e-13  3.43053727393e-13  4.68097379895e-13  6.57414203308e-13  8.95137609459e-13
 9.5333668311e-13  1.34266013198e-12  1.90939221334e-12  2.86106409548e-12  4.54022884558e-12  8.2076165055e-12  1.95374272975e-11  7.67312041703e-11  1.95873919728e-11  8.14072445423e-12  4.5334700806e-12  2.85614108486e-12  1.86223249639e-12  1.27740923323e-12  9.00871580541e-13  6.64325673547e-13  5.23193833584e-13  3.49242861668e-13  2.66696058533e-13  2.22789375974e-13  1.67913239127e-13  1.01533774335e-13  1.40942517955e-13  3.84536876854e-14  5.47403301801e-14  1.08036521668e-13  1.18494020918e-13  1.10938330277e-14  4.79356768173e-14  3.58954197729e-14  5.53371979899e-14  1.91367273446e-14 -3.67687837567e-14  2.68837850854e-14  6.30205097766e-14  4.45419497744e-14  3.70702860407e-14  8.08389744656e-14  2.6001400547e-14  1.56235697151e-15 -4.50299145944e-15  3.73817011766e-14 -6.52451873558e-15  3.12456262407e-14  2.0415153058e-14  2.92520282438e-14  8.7097377173e-14  5.33267115965e-14  3.0357977076e-14  2.04794404835e-14  6.33042776495e-14  3.93320871089e-14  3.04239785851e-14  6.18468675486e-14  6.91338378622e-14 -1.11464570925e-14  4.73907596742e-14  8.71134105229e-15  3.30866437353e-14  8.44227502625e-14  6.97731332347e-14  6.21415584536e-14  1.20550195713e-13  4.92695534377e-14  6.97504853756e-14  5.19681685978e-14 -8.48980179475e-15  6.71760662856e-14  3.86294247285e-14 -1.89054788595e-14  9.86762639414e-15  2.68981670408e-14  7.01392552547e-14  3.72822741794e-14  3.77101805213e-14  3.56422992395e-14  4.84626254955e-14  5.97609023076e-14  9.36719069836e-14  1.03241292927e-13  8.24040682123e-14  8.96861863606e-14  4.48359990405e-14  3.11639834322e-14  5.03340727462e-14 -6.12739119273e-15  1.00272310575e-13 -1.10151949207e-15  4.61764020722e-14  6.00595757923e-14  1.5845877274e-13  2.53386124984e-13  2.77276518319e-13  3.69513908194e-13  5.12097041521e-13  6.7028869066e-13
 6.72690967132e-13  9.58571814629e-13  1.3343169447e-12  1.86641173484e-12  2.84895417105e-12  4.59834537421e-12  8.24466303116e-12  1.95873919728e-11  7.70064708076e-11  1.95497146453e-11  8.18990720176e-12  4.60791211573e-12  2.85877324836e-12  1.90420761964e-12  1.28360607973e-12  9.26080446413e-13  6.31118107131e-13  5.27255093615e-13  3.5257440198e-13  2.95608011109e-13  2.43105287324e-13  1.40163416728e-13  1.03139839278e-13  5.15092481855e-14  5.55912648048e-14  4.64188604452e-14  8.61253741964e-14  2.48910239975e-14 -8.93012637733e-16 -8.91935589036e-15  3.25387168816e-14  3.59392443857e-14  4.05112957614e-15  6.81983413051e-14  9.18708755976e-14  4.27069707829e-14 -2.70967077854e-14  3.15399544814e-14  2.6441038247e-14  5.16018138841e-14  3.30055411834e-15  2.33546614687e-14  4.01602992762e-14 -4.22983246155e-14  3.04150727959e-14  4.26227073393e-14  5.32613558779e-14  3.50356470801e-14  3.12152843188e-14 -5.98037130268e-14  6.66291531316e-15  1.37167973056e-14  2.43433710227e-15  5.68027249825e-14  2.23123931255e-14  1.96717124696e-14  1.98909187129e-14 -3.88055734629e-14  3.08833166539e-14  1.66361211595e-14 -2.72528097081e-14  1.25791788959e-14  8.36047275136e-14  3.58169531558e-14  4.39177549579e-14  5.71983995787e-14  2.574725193e-14  1.64204034608e-14  4.66850696495e-14  7.09235071019e-14 -1.70138761351e-14  5.55310355027e-14  1.84955960658e-14  9.90634269349e-15 -7.48271435806e-15  1.69848582064e-15 -1.54447384087e-14  2.93388671089e-14  4.48647809239e-14  5.01816715292e-14 -3.28942632562e-14  5.0119362094e-14  7.45502787239e-14  3.90022028189e-15  4.38441848612e-14  5.06626139106e-14  2.59578308597e-14  3.17345194177e-14  8.94747877626e-14  9.16063801815e-14  1.40569836255e-13  1.95111422936e-13  2.24226932832e-13  2.86593745832e-13  4.00472327703e-13  5.15535287333e-13
 5.19674413559e-13  6.78117545944e-13  9.34221117903e-13  1.29682226295e-12  1.93707527797e-12  2.92323401094e-12  4.50735902658e-12  8.14072445423e-12  1.95497146453e-11  7.68288669125e-11  1.94703232026e-11  8.15413216079e-12  4.50981156726e-12  2.82955456535e-12  1.89890178468e-12  1.34844474077e-12  9.63593563512e-13  7.19949577538e-13  5.12584662036e-13  3.65061417978e-13  2.87761774425e-13  2.4939204498e-13  1.87460215956e-13  1.26067498628e-13  5.46529744383e-14  1.34100092952e-13  2.49251011882e-14  2.48052287107e-14  5.09985251365e-14  8.8647306299e-14  2.15702063918e-14 -5.56237158585e-15  2.72298520451e-14 -2.13885286103e-14 -4.94102726723e-14 -1.59115330457e-14  1.83236277817e-14 -5.56278147974e-15  1.35613305021e-14  3.60635804281e-14  3.88640445194e-14  3.67015102323e-14 -1.27053838698e-14 -2.44730225201e-14 -3.46063912738e-14  9.04429163489e-15 -3.3524107983e-14  2.4453142315e-15  3.00300061273e-14  4.27742947615e-14  1.39477511046e-14  5.16103551948e-14  8.87264331522e-14  6.57438320436e-15 -2.23243784808e-14  2.16442511284e-14  1.21669020865e-14 -5.10969068395e-15  3.89852203955e-14  2.42834749175e-14 -6.95762588161e-14  2.25797707471e-14  6.42379319522e-14 -6.13810903911e-15  2.64808993829e-14  2.71149392772e-15  4.24197898864e-14  4.37457651022e-14  7.15475166556e-14  6.22437920141e-15 -3.45419316902e-14  1.26511258787e-14  2.92014284355e-14  4.37412173551e-14  8.09265936798e-14 -1.73188182337e-14  1.80148175685e-14  5.33283737988e-14  8.62628341258e-14  2.60147257974e-14  2.18743314915e-14  4.68004306456e-14  4.99926398919e-14  6.73824082587e-14  8.7333731905e-14  4.18306408746e-14  3.87988667554e-14  9.25168624884e-14  5.42154190123e-14  9.93991194541e-14  1.11000442068e-13  6.08651524967e-14  1.45580717406e-13  2.17214075034e-13  3.15217024088e-13  3.30263008641e-13
 3.63964651369e-13  5.15260727205e-13  6.79425181775e-13  8.6554688014e-13  1.31586315172e-12  1.92140029535e-12  2.82955568631e-12  4.5334700806e-12  8.18990720176e-12  1.94703232026e-11  7.67753014201e-11  1.95963167579e-11  8.1981584802e-12  4.56780253889e-12  2.89499353087e-12  1.84764986859e-12  1.26799015357e-12  8.91785783084e-13  6.28391085102e-13  4.61822391239e-13  4.01314531182e-13  2.8395013746e-13  2.63606799935e-13  1.41693151158e-13  5.96372110582e-14  9.30895387153e-14  3.54103523737e-14  2.3697530822e-14  1.63652345829e-14  7.44936385244e-14  3.5004572143e-14  1.12547013974e-14  5.90347200999e-15  4.13186426027e-15  3.45553446469e-14  4.58031627342e-14  1.04654927914e-13  1.05451827979e-14  1.0619127207e-14 -2.27797460801e-15  8.09592839429e-15 -2.9316742487e-16 -1.92919532272e-14 -4.34610416269e-15  2.2650868439e-14  7.26131590939e-14  1.86665845223e-14  5.53896867089e-14  6.0276254719e-14  6.76892718219e-14  4.99799555708e-14  6.39897140739e-14  1.64914419234e-14  6.98104094546e-14  4.21811948353e-15 -2.2707082691e-14 -1.74415165978e-14 -8.15444358421e-16  1.04024747609e-14 -3.8602465349e-15 -7.33556108654e-14  4.57328130494e-14  3.64455757865e-14 -2.02124886162e-14 -3.0143603116e-14 -3.42384815292e-14 -2.6210602715e-15  9.02281465861e-15  5.53463715645e-14  4.10678205154e-14  3.31503700563e-15  5.00033572466e-16  3.03781307977e-14  3.26322190178e-14  6.49238721235e-14  3.03841291439e-14  8.23303078197e-15  7.09845700499e-14  1.02747973255e-13 -3.88219594019e-14 -9.22172617838e-15  9.33818500922e-15  2.02191803174e-14 -8.8709124111e-15  2.45760843259e-14  8.26407952557e-14  7.24891817472e-15  1.29864329454e-13  8.83201535645e-14  1.12360053796e-13  6.88760730442e-14  1.0018949284e-13  7.29978838859e-14  1.42092664904e-13  1.98664972646e-13  3.0027945045e-13
 3.26929528226e-13  3.70989756745e-13  5.12413407036e-13  7.41383406918e-13  1.00610637239e-12  1.33165994347e-12  1.90695891295e-12  2.85614108486e-12  4.60791211573e-12  8.15413216079e-12  1.95963167579e-11  7.68263771565e-11  1.95625614995e-11  8.22572610901e-12  4.51804556908e-12  2.83312440642e-12  1.83645031569e-12  1.31066452109e-12  9.36008947041e-13  6.9971424572e-13  5.36414935376e-13  3.64830602333e-13  2.96507962868e-13  1.85257674204e-13  1.71443305004e-13  2.03697828176e-13  1.68478839547e-13  1.18274647591e-13  3.34213864342e-14  6.37849925292e-14  1.06372347952e-14  2.23143664097e-14  6.81272772918e-14  6.89240332055e-14  8.2941652393e-14  9.92465935012e-14  8.73643155401e-14  4.22667227069e-14 -4.69362841351e-15  5.91941671695e-14  3.11854929498e-14  1.13594991565e-14 -1.33966745883e-14  1.23817685139e-14  3.64217610857e-14 -4.34097795517e-15 -9.19869341267e-15  7.83296734746e-14  1.20027880756e-13  5.84256180009e-14  3.76943226329e-14  3.19932098123e-15 -2.75625160575e-15  4.6686347344e-14  2.58212755245e-16 -7.63717815009e-14  1.9434015446e-14  2.41473794049e-14 -2.61570638909e-14 -3.48322572702e-14 -4.14310655723e-14  6.59109152273e-14  6.36720132063e-14  1.76739438871e-15  3.9902631388e-14  6.80521864034e-14 -6.05068034456e-17  2.23610880481e-14  8.75616725032e-14 -1.40421066794e-14 -1.06775485931e-14 -3.05656198993e-14  4.95573873628e-14  1.23674897792e-14  3.28888448378e-14  3.3292552215e-14  1.20940814921e-14  5.98718393262e-14  5.76467585359e-14 -1.704440991e-14  9.12749191307e-14  2.78302594711e-14  5.65751255657e-14 -6.01237888025e-15  1.63802403207e-14 -3.42513118936e-14  3.75327230858e-14  9.8217060967e-14  1.01155896034e-13  1.36799988356e-13  6.73055640511e-14  7.7470014869e-14  4.98270407717e-14  7.52210067946e-14  2.17860312288e-13  2.62837107645e-13
 1.84092906625e-13  2.94050909725e-13  3.66568781548e-13  4.74987459107e-13  6.65801879951e-13  9.00482469938e-13  1.27797417694e-12  1.86223249639e-12  2.85877324836e-12  4.50981156726e-12  8.1981584802e-12  1.95625614995e-11  7.71178725517e-11  1.95468714911e-11  8.21977336864e-12  4.57116483408e-12  2.83533767917e-12  1.85045888048e-12  1.27145562879e-12  9.43387256195e-13  6.80325212743e-13  4.78159929833e-13  3.57095932354e-13  3.09457566112e-13  2.21103439644e-13  1.49232093636e-13  1.41239143482e-13  1.38494476095e-13  5.97204457998e-14  3.47336859057e-14  4.77087450001e-14  2.5795973374e-14  3.06041670582e-14  4.05392414369e-14  5.14723663623e-14  2.09731710668e-14  2.77361503349e-14  2.24037501542e-14  6.38756000914e-15  2.43031764218e-14  3.46672358528e-15  3.10669553126e-14  2.50589033642e-14 -8.24772257102e-15  7.09109980998e-14 -1.37859738629e-14 -5.48427210575e-15  2.93013880354e-14  9.58697245651e-14  3.55625170113e-14  6.89205302857e-15  7.35094095812e-14  1.85879911664e-14  9.13620804997e-15  1.36520675609e-14  2.64434054638e-14  6.78420593873e-14  6.81723668306e-14  3.26148362947e-14  1.60556105651e-14  9.63306585141e-16  6.78408146847e-14  5.99000601377e-14  4.89886307478e-14  7.54619549152e-14  5.92068438169e-14  2.97848210801e-14  5.83977074275e-14  9.70115587692e-14 -7.32406421237e-15 -1.8243273459e-14 -2.80865410019e-14 -4.27137722992e-14  7.78661432191e-15 -1.09332343599e-14  8.47332780055e-15  4.89292841334e-14  4.4458467357e-14  1.55635172047e-14  1.4589050123e-14  2.92120195455e-14  8.47939101296e-15 -8.19751630201e-16  2.15941990231e-15  5.94575003478e-14  3.11597134141e-15 -2.19918954926e-14  8.37552332133e-14  1.04250058424e-13  1.17114938221e-13  1.22451482914e-13  1.43256962821e-13  6.34864120203e-14  6.80409543016e-14  1.30799074899e-13  1.35462485352e-13
 1.41015598976e-13  2.26431877592e-13  2.37384823131e-13  3.85535011228e-13  4.49699009855e-13  6.3670915748e-13  9.04876866562e-13  1.27740923323e-12  1.90420761964e-12  2.82955456535e-12  4.56780253889e-12  8.22572610901e-12  1.95468714911e-11  7.6754639247e-11  1.95328837139e-11  8.20380473201e-12  4.49301256051e-12  2.84371443346e-12  1.84792626303e-12  1.29975854205e-12  8.4664765347e-13  6.28159528569e-13  4.39178118717e-13  3.57031591316e-13  2.62937865352e-13  2.25350502862e-13  1.40392506449e-13  1.59534842523e-13  1.28172097428e-13  6.09298280262e-14  9.55233896256e-14  4.09392167884e-14  2.8144864054e-14  1.13046640193e-13  2.94794211345e-14 -1.77044050818e-14  4.86023715726e-14  3.26470020478e-14  6.26340539945e-14  9.29918329464e-15  2.92119540054e-14  4.58589763057e-14  1.32751460924e-14  4.8738012774e-14  8.88553896525e-14  1.19949608413e-14  7.12968585001e-15 -6.17984269914e-15  2.54132938894e-15 -2.5604534445e-14  2.13594980655e-14  1.34817187577e-14  6.73032287629e-15  7.28490796406e-16  1.70196450387e-14 -1.41517221338e-14  2.69463592096e-14  2.53168326682e-14  5.47640287619e-14  6.69197080854e-14  1.50091463589e-14  5.86766965876e-14 -1.86476374721e-14  1.6409151306e-14  4.40824056388e-14  4.8114680987e-14  2.0586964377e-14  8.2142001464e-14  3.11596422266e-14  6.18511110213e-14  1.13354324516e-15  1.35126392835e-14  3.36890127583e-14 -1.20091213789e-14  4.88814629003e-14  3.45964674714e-14 -1.50078089292e-14  8.03576505742e-15  3.03584684433e-14  7.35277081828e-14  1.80562347286e-14 -1.28735020605e-14  2.30946547197e-14  6.21508178223e-14  7.2500145205e-14  4.58160954276e-14  2.93806756117e-14  1.24889024921e-13  7.1474507519e-14  4.92112164626e-14  3.58753559567e-14  3.05797334091e-14  8.00325358244e-14  1.46248743645e-13  1.04683625401e-13  1.68617402835e-13
 1.4191897311e-13  1.70329248883e-13  2.14669436371e-13  3.06863834507e-13  3.82303107845e-13  4.39410454813e-13  6.78504669751e-13  9.00871580541e-13  1.28360607973e-12  1.89890178468e-12  2.89499353087e-12  4.51804556908e-12  8.21977336864e-12  1.95328837139e-11  7.67780201559e-11  1.95494593761e-11  8.21696340504e-12  4.56625522714e-12  2.86812612233e-12  1.91232903054e-12  1.30601298151e-12  9.18143620627e-13  6.46140672651e-13  5.61859352103e-13  3.52678316815e-13  2.28702497856e-13  1.68825140769e-13  9.09549878223e-14  1.68299757298e-13  7.87728916661e-14  9.04551640857e-14  7.51042076606e-14  6.66104775119e-14  8.71316683492e-14  5.55689206174e-14  4.04955825222e-14  4.98178485695e-14  4.89971075997e-14  2.70887642054e-14  2.75551956983e-14  3.43874387904e-14  7.57980793201e-14  4.92819558821e-14  5.61345911947e-14  2.43807111948e-14  3.55229151412e-14  3.12982786113e-14  5.04982802915e-14 -5.58938084461e-14  5.33316623017e-14  5.21385716334e-14  9.02214929761e-14  5.94306206874e-14  6.43693520345e-14  2.44719365152e-14  2.89388596584e-14  4.58331342028e-14 -1.09178334303e-14  2.68131794933e-14  8.61453999238e-14  4.30655667932e-14  4.46367352036e-14 -2.19139109703e-14 -2.51339743925e-14  5.24838098509e-14  4.78239430242e-14  7.09008246452e-14  1.1659908775e-14  1.97087529795e-14 -3.17449224558e-14  2.10825727136e-14  5.31454726587e-14  6.19814575599e-14  4.05092304554e-14  1.21953317644e-13  1.95986229541e-14 -1.86135556249e-14  2.89090222909e-14  1.73274890494e-14  1.44062144644e-14  8.6753728108e-15 -4.02109031868e-15  2.4507918478e-15 -1.58321858301e-14  3.87582185709e-14  2.57582305176e-14 -4.66851882951e-14  5.91295693803e-14  6.73302098633e-14  7.64854316357e-14 -3.34807284827e-15  3.52351020391e-14  9.05878877138e-14  1.28733938446e-13  7.11898859305e-14  1.19654627778e-13
 5.98197941141e-14  1.02779470604e-13  1.32398291694e-13  1.8888670749e-13  2.56080264272e-13  3.39749373154e-13  4.8424831524e-13  6.64325673547e-13  9.26080446413e-13  1.34844474077e-12  1.84764986859e-12  2.83312440642e-12  4.57116483408e-12  8.20380473201e-12  1.95494593761e-11  7.6767782725e-11  1.95344288198e-11  8.20407031353e-12  4.52572672678e-12  2.86425426002e-12  1.95184786025e-12  1.3103868921e-12  9.19174582547e-13  6.51592860734e-13  4.81700962846e-13  3.07698952334e-13  2.5766831176e-13  1.5441873001e-13  1.08875778397e-13  1.19646323223e-13  1.05847265618e-13  1.08192849446e-13  8.97474970792e-14  6.86866839112e-14  6.11845602788e-14  1.82829648792e-15  5.5293614246e-14  4.12459457157e-14  4.3917258621e-14 -8.16463515021e-15 -1.08330437875e-14  1.82397229564e-14 -1.18621834924e-16 -2.82751019282e-14 -1.59011478277e-14  2.6560339023e-15  6.48532193718e-15 -2.15825218613e-14  3.41694301202e-15 -4.86661276255e-14 -4.86076464351e-14 -1.64169360749e-14  2.25179443478e-14  5.92206069512e-14  9.10233374103e-15 -5.90203887396e-15  3.00798403535e-14  4.07526093357e-14 -1.08241420293e-14  1.606260755e-14 -2.44375928325e-15  3.78341830783e-15 -1.76246852912e-14  1.02975806264e-14  2.85773910982e-14  3.6857135907e-14  2.36071984579e-14  1.08748038321e-13  7.1243142604e-14 -1.08949549552e-14  6.13003707252e-14  3.24887683967e-14  5.51003486968e-14  6.51841479891e-14  1.001593325e-13  8.25446579734e-14  4.20393795923e-14  1.76879871727e-14 -3.50986365976e-14  3.42333890483e-14  5.50391058189e-14 -1.9603474896e-14 -5.42577804087e-14 -2.83432071847e-14  7.92332769647e-15 -9.74101060313e-15  1.88760486775e-14  8.21924052113e-15  7.42741365928e-14  8.52840153524e-14  3.15288630664e-14  4.82086726984e-14  9.80601660163e-14  1.06681706198e-13 -3.64371579221e-14  1.2443773094e-13
 4.24490531068e-14  1.05916272002e-13  6.64583178663e-14  9.99362415432e-14  1.77902495703e-13  2.73737929845e-13  3.32792753997e-13  5.23193833584e-13  6.31118107131e-13  9.63593563512e-13  1.26799015357e-12  1.83645031569e-12  2.83533767917e-12  4.49301256051e-12  8.21696340504e-12  1.95344288198e-11  7.69175887169e-11  1.95649261929e-11  8.24764182383e-12  4.6118035591e-12  2.86172875715e-12  1.92207913102e-12  1.33244990729e-12  9.15103772591e-13  6.49178011333e-13  5.85821324332e-13  3.88362683834e-13  2.93125352314e-13  2.1726597986e-13  1.59113645051e-13  1.08415935295e-13  1.01436118064e-13  1.25690039256e-13  6.54283918098e-14  1.03448257973e-13 -3.30958447217e-14  2.35239725899e-14  1.82607175427e-14 -9.66510071681e-14  3.54140687683e-15 -6.59931107555e-14  6.36768376507e-14 -1.41770857552e-14 -5.98115703395e-15 -3.24540176557e-14  4.94786105787e-16 -4.84514421122e-14 -4.30366792756e-14 -2.15776312175e-15 -3.53661829075e-14 -3.34864710827e-14  1.81995155738e-14 -1.59818962822e-14 -7.28714982716e-15  1.692611351e-14 -2.00804548432e-15 -2.13923442442e-14  1.01381383525e-14 -1.6539099594e-15  6.77773205436e-15  3.33308041076e-14  3.25276493046e-14  3.0217480268e-15  1.18129787566e-14  4.86734344172e-14 -1.61000101515e-15 -1.37320455729e-14  5.22132795696e-14  2.90648423273e-14  1.38182360842e-14  5.9723718718e-14  7.96116403026e-14  1.33873960037e-14  1.40815568206e-14  7.37635099914e-14  5.55152339323e-14  4.71734992067e-14  7.06206712219e-14  5.4731195134e-14 -8.01863157659e-15  5.48280083253e-14  5.04745393886e-14  4.79773129774e-14  5.096997144e-14  2.90470275716e-14  1.81604762483e-14 -1.77062578791e-15  9.69018671931e-15 -3.04767631698e-14  3.96267840215e-14  6.19400786736e-14  9.27187402251e-14  5.22333867198e-14  9.50183742417e-14  7.69075685796e-14  8.76755566704e-14
 1.18912521282e-13  1.06544067669e-13  1.27113781902e-13  1.45691045166e-13  1.83474468975e-13  1.74572218481e-13  2.72560902208e-13  3.49242861668e-13  5.27255093615e-13  7.19949577538e-13  8.91785783084e-13  1.31066452109e-12  1.85045888048e-12  2.84371443346e-12  4.56625522714e-12  8.20407031353e-12  1.95649261929e-11  7.70884165942e-11  1.961686754e-11  8.24859105827e-12  4.5966622303e-12  2.77968707464e-12  1.9320748133e-12  1.26407987609e-12  9.00341625385e-13  7.41172099753e-13  4.9318582782e-13  3.79648058939e-13  2.89901483408e-13  1.71615347119e-13  1.44929603007e-13  1.23851890836e-13  1.17051803118e-13  6.73118655037e-14  7.82805440547e-14  9.90705965666e-16  5.4527754309e-14  3.6448916944e-14 -6.94212109937e-14  1.83734388594e-14  5.71660124619e-15 -6.14158499417e-15 -5.38959880273e-15  2.31001269586e-14  1.7985662494e-14  9.30893100245e-16 -6.1119218951e-15  3.66437086119e-14  2.19125357791e-14  4.31467967693e-15  4.19098206291e-14  7.37706157757e-14  2.8073392703e-14 -1.45549172043e-14 -2.50919828568e-15  1.79022004238e-16 -1.54162639353e-15 -1.34800297198e-14 -2.30670645632e-14 -3.57970812145e-15 -2.01388869865e-14 -4.02715910112e-14  1.02246440047e-14  1.0036292267e-13  4.96507579359e-14 -4.69921396917e-14 -4.33999573652e-14  5.76592179159e-14  6.0042373574e-14  5.24623045711e-14  4.6876557588e-14  6.04173232314e-15 -1.31724692364e-14 -2.46179207945e-15 -3.47571431614e-15 -2.14712244727e-14 -1.88354356344e-14  3.01920658152e-15 -4.70033887799e-16  1.09022240565e-14  1.55231196357e-14  5.84802989279e-15  2.1041959851e-14 -3.65238260984e-14 -5.65944685022e-14  2.73701145363e-14 -4.74067428667e-14  1.64792889107e-14  5.70236684971e-14  1.18343747241e-13  1.24033604067e-13  6.90373835195e-14  5.79173939643e-14  6.71020173578e-15  9.43335982875e-14  1.1902353116e-13
 4.79422793826e-14  6.46627803023e-14  7.20358668497e-14  1.01932713492e-13  1.51814918399e-13  1.73226435643e-13  2.19962701198e-13  2.66696058533e-13  3.5257440198e-13  5.12584662036e-13  6.28391085102e-13  9.36008947041e-13  1.27145562879e-12  1.84792626303e-12  2.86812612233e-12  4.52572672678e-12  8.24764182383e-12  1.961686754e-11  7.67985136671e-11  1.96004637027e-11  8.25655038715e-12  4.5524184259e-12  2.80944852325e-12  1.79744429278e-12  1.29698968976e-12  9.72294946261e-13  6.41624255861e-13  4.39457891102e-13  3.49871824564e-13  2.29030844761e-13  1.63436675636e-13  1.579413849e-13  1.62499704973e-13  1.13643757567e-13  7.92749064538e-14  5.40746684799e-14  2.46804318494e-15  4.10075044562e-14  4.70465149732e-14  6.3378465939e-14  4.58100251513e-14 -2.17535743363e-14 -4.80502753063e-15  5.20633961839e-15  1.67646761571e-15  3.8641280284e-14  9.82298826792e-14  4.1061944033e-14  7.19721101276e-14 -2.03799797458e-14  1.74424307251e-15  3.38879898588e-14  5.10262880228e-14 -1.78616608294e-14  6.52338962228e-14  4.18704454759e-14  4.98034435238e-14  6.97805924868e-14  6.90003382592e-14  4.74316514882e-14  1.00475762146e-14  2.38210250933e-14  3.43038105253e-14  6.83272494391e-14  5.93756130624e-14  3.99699810995e-14  1.97798721821e-14  2.55596791641e-14  9.97017487176e-14  1.00673803536e-14  9.15315302039e-14  1.08193917773e-13  2.97836182056e-14 -4.74398981499e-14 -4.01307002064e-14 -2.64861222471e-14  4.480596645e-14  6.86513360746e-14  1.11766958381e-14  7.73003870509e-15  2.93180371793e-15  2.94610329352e-14  4.20472877158e-14  4.19990942641e-14  3.81597973852e-14  1.31580598703e-13  2.70803859118e-14  2.09120584241e-14  4.6511680947e-14  3.68751585929e-14  9.27727752743e-14  8.97773423407e-14  4.94899201897e-14  3.9781058375e-14  1.29139454695e-14  1.63614953146e-14
 4.74385630977e-14  8.2902997127e-14  9.36649771091e-14  6.14605387155e-14  1.09918137434e-13  1.37721733587e-13  1.04590265032e-13  2.22789375974e-13  2.95608011109e-13  3.65061417978e-13  4.61822391239e-13  6.9971424572e-13  9.43387256195e-13  1.29975854205e-12  1.91232903054e-12  2.86425426002e-12  4.6118035591e-12  8.24859105827e-12  1.96004637027e-11  7.72109616481e-11  1.96836564359e-11  8.29115733532e-12  4.58176140613e-12  2.83067562656e-12  1.92158912694e-12  1.29321761286e-12  9.29462839919e-13  6.56287576207e-13  4.93021709885e-13  3.75339805024e-13  2.75049296539e-13  2.31136698885e-13  1.70100145472e-13  1.25363539353e-13  7.94767294892e-14  3.70189299036e-14 -1.64204942276e-14  3.02102101957e-14 -1.01817388753e-14  1.14916581016e-14  5.48864656114e-14  6.44519775602e-14  4.72557314527e-14  4.78049070909e-15  1.31288108252e-14  4.60741497358e-14  6.33830640027e-14 -2.59629578266e-14 -5.16742550414e-15  3.13340489633e-14 -2.44610686613e-14  6.62104527484e-14  5.68156899477e-14  9.10189289732e-14 -1.90570655647e-15  4.60396874299e-14  1.0532340121e-14  5.2896108779e-14  6.62369981366e-14  5.38575347174e-14  3.78090668165e-14  5.97265302706e-14  9.05423559698e-14  9.20466611993e-14  7.13531235332e-14  7.28247915101e-14 -2.52203690051e-14  2.23140108592e-14 -1.86524979137e-14 -1.54104784299e-14  5.2188137612e-14  5.27879915383e-14  1.47747137429e-14 -3.04078802052e-14 -3.69440150314e-15  1.56742614896e-14  4.64808784058e-14  1.59278120361e-14  3.32024868532e-14  9.83450474579e-15  4.58582211498e-14  1.33824811311e-14  5.92889383636e-14  4.69688381105e-15 -9.40346729803e-15  9.49516721153e-14  3.58267584922e-14  2.73489754198e-14  2.87495479812e-14 -3.1316962931e-15  7.52305789811e-14  3.36899341114e-15  4.2590893537e-14  1.8086817373e-14 -7.81010410999e-15  4.36055203144e-14
-7.39959202713e-15  1.00478545841e-13  8.70243074078e-14  5.0051271395e-14  2.86493079521e-14  1.28056023571e-14  8.194918218e-14  1.67913239127e-13  2.43105287324e-13  2.87761774425e-13  4.01314531182e-13  5.36414935376e-13  6.80325212743e-13  8.4664765347e-13  1.30601298151e-12  1.95184786025e-12  2.86172875715e-12  4.5966622303e-12  8.25655038715e-12  1.96836564359e-11  7.72323569748e-11  1.96458910717e-11  8.24800232591e-12  4.56599491366e-12  2.89259436761e-12  1.85550596231e-12  1.33063592776e-12  9.68770996045e-13  6.48214726365e-13  4.92468024761e-13  3.53224235911e-13  2.48674248947e-13  1.73920740324e-13  1.9747833386e-13  1.34532289644e-13  1.03563178489e-13  9.42946599911e-14  5.87439345362e-14  1.75435119992e-14  9.36804978363e-15  3.09817886976e-14  2.37739259749e-14  4.0698992172e-14 -2.99985955458e-14 -6.31579065794e-14 -1.41295537853e-14 -5.40156631092e-14 -8.91070002511e-15 -1.47863934821e-14  4.03630235299e-14  1.17281414412e-14  5.22932476083e-14  2.73967585221e-14  1.6200728565e-15 -7.1149761265e-16  2.64313534052e-14  2.45297030629e-14  1.44789521672e-14  4.24181317862e-14 -3.14348994258e-14 -1.41533128747e-14 -5.74717361745e-14  3.95083512311e-14  6.9606094358e-14  1.59347265733e-14  2.2094779009e-14 -3.27419376514e-14  5.34588022187e-14  2.07665072179e-14  7.53119021045e-14  6.11229421703e-15 -1.37424987915e-14  3.4442692446e-14  3.31420647929e-14 -7.18736888228e-15  6.5817622656e-14  6.76600168784e-14  5.88834727817e-15  1.00518080424e-13  6.50787953566e-14  4.04380347294e-14  3.196251088e-14  6.16239780071e-14  3.32559262626e-15 -2.62321765832e-14  6.43378645221e-14  4.05686064813e-14 -7.30546811844e-15  1.37490299487e-14 -1.38244678909e-14  6.70339164999e-14  3.68682112211e-14  6.16519053173e-15  2.38173250911e-14 -1.85933054138e-14  2.03886817308e-14
-1.9499820534e-14  4.38254693366e-14  3.54559724926e-14  3.77618096397e-14  5.192904199e-14  4.94039634173e-14 -3.99453978899e-16  1.01533774335e-13  1.40163416728e-13  2.4939204498e-13  2.8395013746e-13  3.64830602333e-13  4.78159929833e-13  6.28159528569e-13  9.18143620627e-13  1.3103868921e-12  1.92207913102e-12  2.77968707464e-12  4.5524184259e-12  8.29115733532e-12  1.96458910717e-11  7.70407817648e-11  1.95500872859e-11  8.21868405598e-12  4.52772911363e-12  2.82519894627e-12  1.94851497333e-12  1.31123426586e-12  9.53785071591e-13  6.57965396901e-13  5.1942471243e-13  4.16140040346e-13  3.77400334284e-13  2.7182527595e-13  2.09546424655e-13  1.78293950408e-13  1.07678653119e-13  1.24290030308e-13  5.8736895145e-15  4.02097709314e-14  5.20444160367e-14  1.45195400194e-13  3.60306647237e-14  6.95144382048e-14  2.79729397404e-14  1.11860302771e-13  6.97794406003e-14  3.61087621024e-14 -3.22760553837e-14  4.58097670853e-14  2.59208896102e-14  9.4672012725e-15  1.20613194711e-14  3.71176101914e-14  7.3340111256e-14  4.78593084423e-15  4.13860723352e-15  2.2130435171e-15  4.76955664669e-14  7.14038166468e-14  6.04419432676e-14  5.084707246e-14  9.33417813992e-14  6.16434045204e-14 -5.70742144815e-14  2.72970120934e-14 -1.05432553575e-14 -1.43949534147e-14 -2.9447371671e-14  1.48927105201e-14 -2.06035050331e-14  8.68116842222e-15 -4.6098014625e-14 -5.07313827682e-15  5.50724671871e-14  7.3686330396e-14 -3.62584732328e-15 -4.27001129899e-15  3.75551614458e-14  5.67600808446e-14  3.93945149619e-14  2.17733136952e-14 -3.18582739495e-14  3.19347796988e-15  6.16670297396e-14  7.45475429994e-14  1.04168564089e-13  5.93004831632e-14 -1.09841446808e-14  2.88829874179e-14 -4.40662396321e-15  2.54145319157e-14  7.03507210551e-15  3.48437412549e-14  4.49468305673e-14  1.20979204443e-14
-1.22041885053e-15  8.80628930379e-14  1.96001484181e-15  7.06016774495e-14  6.82182227896e-14  4.36909715926e-14  5.21647491548e-14  1.40942517955e-13  1.03139839278e-13  1.87460215956e-13  2.63606799935e-13  2.96507962868e-13  3.57095932354e-13  4.39178118717e-13  6.46140672651e-13  9.19174582547e-13  1.33244990729e-12  1.9320748133e-12  2.80944852325e-12  4.58176140613e-12  8.24800232591e-12  1.95500872859e-11  7.67929856742e-11  1.95651313209e-11  8.24310159472e-12  4.50531059911e-12  2.88328127555e-12  1.99773533987e-12  1.37746720062e-12  9.48010084149e-13  6.25637401565e-13  4.99373257806e-13  3.59748361904e-13  3.1670801821e-13  3.18630803372e-13  2.24253614682e-13  1.01336628888e-13  1.01119762345e-13  7.62814307497e-14  6.08795115385e-14  1.06346157251e-13  6.88961826495e-14  4.86035454584e-14  3.90423213362e-14  2.02281474566e-14  3.09022270515e-14  5.46629882864e-14  3.47404552554e-14  4.8552131821e-14  7.34080550068e-14  1.70122072474e-14 -1.79099550064e-14  4.47267852808e-14  1.67727527299e-14 -1.6095656599e-14 -5.27877370125e-14 -5.31730390641e-15 -2.58241822608e-15 -2.10310612391e-14  2.11681512935e-14 -1.11492684058e-14  1.86142560891e-14  4.7513916548e-15  5.88457381054e-15  1.57759093949e-15 -3.0722758405e-14 -1.91248591198e-14  4.98882987656e-14 -3.42647010778e-14  2.66422153276e-14 -1.6184655207e-14 -2.4437667028e-15  3.64755162797e-14 -1.28195224641e-14  5.40407196981e-14  1.03351695801e-14  1.62970169437e-14  4.60263063236e-14  3.94939332337e-14  4.16865259721e-14  1.85559525068e-14  7.05706816232e-14  4.12049228121e-14  5.19013220177e-14  2.70604103996e-14  5.01692788701e-14  3.26134019907e-14  4.30324332901e-14  1.71416129449e-14  5.58034607476e-14 -1.61878227139e-14 -1.5324744998e-14 -3.53651693954e-14  7.35385753174e-14  3.26106232867e-14  5.9109945181e-14
 7.80590077644e-14  6.80939515792e-14 -7.71465137689e-15  4.36989032421e-14  4.86157322859e-14  9.58505591987e-14 -2.36881396974e-14  3.84536876854e-14  5.15092481855e-14  1.26067498628e-13  1.41693151158e-13  1.85257674204e-13  3.09457566112e-13  3.57031591316e-13  5.61859352103e-13  6.51592860734e-13  9.15103772591e-13  1.26407987609e-12  1.79744429278e-12  2.83067562656e-12  4.56599491366e-12  8.21868405598e-12  1.95651313209e-11  7.68747227566e-11  1.9566295349e-11  8.17292932766e-12  4.52735166636e-12  2.82557891764e-12  1.8964760909e-12  1.31269409725e-12  9.52281328462e-13  6.79579296433e-13  4.80651614044e-13  4.43675588228e-13  2.88687203482e-13  2.19201872642e-13  1.77216119434e-13  1.99781945589e-13  9.6288053657e-14  2.82800410378e-14  6.88831709598e-14  4.02097825705e-14  3.73492948477e-14  2.3615164068e-14  2.79419040054e-15 -5.77927425233e-14 -1.45148174856e-14  2.33360479332e-14  4.49499062734e-14  4.92722751589e-14 -5.00340614225e-15  3.66937594644e-14  5.41701378905e-14  7.58493311428e-15  8.51220882278e-14  2.09286150281e-14 -5.59234329721e-15  4.67072593222e-14 -8.03620145641e-15  1.04582644213e-14  7.11889965478e-15  6.94892524039e-14  6.39277220463e-14 -2.37685882103e-14  1.16500948119e-15  1.17678515887e-14 -3.24240582817e-14  1.48859237946e-14 -2.78812057508e-14  7.35646480824e-14 -4.52793779485e-14  8.55557997102e-14  3.37529607098e-14  5.36627136173e-14  3.00035414484e-14  3.74886523957e-14  1.22151693231e-14  6.07802229569e-14  8.66673334343e-14  2.39583974619e-14  6.59049210606e-14  2.43819645468e-14  2.43286201657e-14  1.84822838069e-14 -2.38819531379e-14  2.13578473605e-14  8.887887001e-15 -2.72221529737e-15 -5.78304296946e-14  2.55664979426e-14  1.45046435603e-14 -8.3092677153e-15  7.28876730493e-14  2.49376395504e-14 -2.66967552477e-15  2.91559558823e-14
 3.56786260256e-14  1.28237842167e-13 -2.81749857253e-14  8.07815527127e-14  2.05798328888e-14  7.69726259049e-14  3.35859958873e-14  5.47403301801e-14  5.55912648048e-14  5.46529744383e-14  5.96372110582e-14  1.71443305004e-13  2.21103439644e-13  2.62937865352e-13  3.52678316815e-13  4.81700962846e-13  6.49178011333e-13  9.00341625385e-13  1.29698968976e-12  1.92158912694e-12  2.89259436761e-12  4.52772911363e-12  8.24310159472e-12  1.9566295349e-11  7.70079205894e-11  1.95231162925e-11  8.21648314634e-12  4.56073696311e-12  2.86233389929e-12  1.87116630036e-12  1.25698596427e-12  9.6935409144e-13  7.1447902059e-13  5.18122843708e-13  3.74591482753e-13  2.4043819528e-13  2.18812909755e-13  1.70380541522e-13  1.51575420309e-13  5.05632025083e-14  9.09860947053e-14  1.19683981787e-13  3.14355876269e-14  6.58157969802e-14  2.28918464297e-14 -4.26770449953e-14 -2.64447731991e-14  6.26483717393e-14  2.68557239618e-14  3.15053098684e-14  4.65131547568e-14  9.04060036884e-15  6.35036199994e-14  4.15762122894e-14  1.18517210995e-14 -3.18567617439e-14 -7.63067009167e-14 -2.98302720203e-14  4.58180536917e-14  4.73740889721e-14  5.45255813428e-14  1.03668353263e-14  7.72924551582e-14 -2.07873913839e-14  2.92215142202e-14 -9.9282332005e-15 -3.75191997094e-15  2.87776969535e-14 -3.43184442943e-16  4.0907905882e-14  2.36923827646e-14  2.54307598869e-14  1.08297226235e-14 -2.2142825506e-14 -4.62899588136e-14 -3.92846508659e-14 -1.73945338769e-14 -3.92794445213e-15 -1.35293054998e-15  5.68076666743e-14  1.15609213737e-14  2.17117512384e-14  6.31556019009e-14  1.93573446398e-14  3.25439598501e-15  1.53901369379e-14 -8.17869019045e-15  4.24458727175e-14  3.14266171431e-15  1.25851801532e-14  1.08399941979e-13  4.29878651836e-14  5.85148764159e-14  5.43868841438e-14 -3.42918795166e-14 -5.8635336637e-15
 5.19787933463e-14  1.48724303692e-13  1.92069350239e-14  4.37498871687e-14  1.11366435165e-13  1.147333245e-13  7.51379163852e-14  1.08036521668e-13  4.64188604452e-14  1.34100092952e-13  9.30895387153e-14  2.03697828176e-13  1.49232093636e-13  2.25350502862e-13  2.28702497856e-13  3.07698952334e-13  5.85821324332e-13  7.41172099753e-13  9.72294946261e-13  1.29321761286e-12  1.85550596231e-12  2.82519894627e-12  4.50531059911e-12  8.17292932766e-12  1.95231162925e-11  7.68444029535e-11  1.95307153398e-11  8.21665759544e-12  4.5989280406e-12  2.84389539322e-12  1.90477637778e-12  1.29483145048e-12  8.66952337122e-13  6.33078726399e-13  4.77099717786e-13  3.78640614191e-13  3.06791658254e-13  2.42881123254e-13  1.66674599548e-13  8.68250536451e-14  9.19792379146e-14  7.45149613978e-14  2.31014169409e-14  2.33562182825e-14 -1.74793645715e-14 -3.71078441916e-15 -3.367879041e-14  4.06283413044e-14  1.72469221706e-14  3.0249860898e-14  2.34108939506e-14  4.07792335351e-14  6.38574282655e-14  2.25968233717e-14 -4.03773568017e-14 -3.10906416912e-14  2.73271776435e-15 -3.87364373903e-14 -1.26389668071e-14 -5.81272889953e-16  4.76057435442e-14  3.31177087223e-14  2.73585535055e-15 -6.14681935126e-14  6.08859603311e-14  3.32040485902e-14 -9.22328796268e-16  1.38371709233e-14  6.77208376123e-14  4.75820193352e-14  1.3144804193e-14  8.05845146113e-15  8.90324757594e-14  1.66276097023e-14  7.97863779898e-14  4.85427857249e-14  5.18490127513e-15  4.68643963869e-14  5.63687402405e-14  1.24596506636e-14  7.93510551294e-14  6.2792777431e-14  1.87523714833e-15 -9.65404398063e-16  4.27208812537e-14  3.49836086605e-14 -4.50807575917e-15  1.09986084442e-14 -1.4139156922e-14 -2.11909032705e-14  4.64145222064e-14 -2.1919250119e-14  2.28737506708e-14  2.91662175627e-14 -3.10739494231e-14  1.15925374676e-13
 8.85288734815e-15  1.41752615833e-13  5.55714517885e-14  8.59018453779e-14  5.44284357395e-14  3.24842722897e-14  5.4539216607e-14  1.18494020918e-13  8.61253741964e-14  2.49251011882e-14  3.54103523737e-14  1.68478839547e-13  1.41239143482e-13  1.40392506449e-13  1.68825140769e-13  2.5766831176e-13  3.88362683834e-13  4.9318582782e-13  6.41624255861e-13  9.29462839919e-13  1.33063592776e-12  1.94851497333e-12  2.88328127555e-12  4.52735166636e-12  8.21648314634e-12  1.95307153398e-11  7.69164005087e-11  1.95757723699e-11  8.22899472638e-12  4.5245274489e-12  2.9129389052e-12  1.87261737772e-12  1.30645943526e-12  9.22722254262e-13  6.91380839213e-13  4.79559353559e-13  3.60235923177e-13  2.68756262694e-13  1.68688017596e-13  1.4845044392e-13  1.55429983095e-13  1.5375558602e-13  1.01061504724e-13  6.6314349182e-14 -1.47285936067e-14 -5.0812068945e-14 -6.3952724406e-15  9.24612899693e-14  8.2400885735e-14  6.62047589119e-14  6.4896603771e-14  6.45265291592e-14  1.0251308442e-14 -2.63494195554e-14  3.8332720964e-14  3.63296699572e-14  4.86575820701e-14  6.76714942343e-15 -2.63343669051e-14  1.37364181763e-14 -3.25110856047e-14 -7.16852198921e-14 -5.98013882059e-14 -5.27109968669e-14 -1.02982297476e-14  9.21113387535e-15 -1.79825140403e-14  2.17168792566e-14  1.03805250219e-13  1.00426453968e-13 -3.76800048475e-15  1.58198901703e-14  1.46464341308e-14 -4.43147190207e-14 -2.62690932041e-14  2.89020925619e-14 -5.94491401036e-18  3.70793803031e-14  3.27066790724e-14  5.46584314293e-15  3.6190168547e-14 -4.6786651749e-15  5.48007750843e-14  9.68707907716e-14  3.44253978326e-14  3.8295134812e-14 -7.69823985266e-15  1.28726677404e-13  1.23551068587e-13  6.85323035353e-14  1.8761225297e-14  2.50444001689e-14  4.67197449441e-14  4.86432126386e-14  1.1261593093e-13  7.70778883069e-14
 5.52478261961e-14  5.29369248393e-14 -2.49143691596e-14  6.95640081788e-14  3.36247942004e-14  3.92207662397e-14  8.26417891355e-14  1.10938330277e-14  2.48910239975e-14  2.48052287107e-14  2.3697530822e-14  1.18274647591e-13  1.38494476095e-13  1.59534842523e-13  9.09549878223e-14  1.5441873001e-13  2.93125352314e-13  3.79648058939e-13  4.39457891102e-13  6.56287576207e-13  9.68770996045e-13  1.31123426586e-12  1.99773533987e-12  2.82557891764e-12  4.56073696311e-12  8.21665759544e-12  1.95757723699e-11  7.70816303591e-11  1.96440810392e-11  8.22356921342e-12  4.58096410944e-12  2.91697363132e-12  1.90559120808e-12  1.31899006388e-12  9.58410619794e-13  6.78165428589e-13  5.147618024e-13  2.86963554378e-13  2.34708549762e-13  2.40847511638e-13  1.31164918498e-13  1.71431005834e-13  9.37036920396e-14 -4.5241141534e-15  1.64572681325e-14  5.78817984138e-14  8.20365394274e-14  1.26735852375e-13  7.20192435841e-14  6.85545819972e-14  5.86150105994e-14  2.69740270868e-14 -5.87762551989e-14  2.60493545408e-14  3.76970838061e-14  3.72383268749e-14 -6.93447768928e-15 -4.96810584715e-15 -5.15785257419e-14 -3.42078777968e-15 -2.13995896269e-14  2.93454704763e-14 -1.431929799e-14  6.3099354669e-15  1.61805081698e-14  5.82374265654e-14  4.62916888772e-14  2.71383649243e-14  9.18605291745e-14  6.77644528145e-14  7.11002103604e-14 -1.46362726639e-14  2.30147584567e-14  9.21838592706e-14  1.53099129664e-14  1.42192519022e-14  2.19076956243e-14  1.14259533146e-14  3.17496981398e-14  5.64227917073e-14  4.47808848362e-14  2.47171512801e-14  3.30143926362e-14  5.52724125099e-14  3.3552731592e-14  1.22899664532e-13  2.777244602e-14  7.35644115529e-14  2.43856543531e-14  7.84192755285e-14  6.59698846703e-14  5.67215840096e-14  4.87907257953e-14  3.00772112119e-15  4.34830506828e-14 -3.10736927578e-14
 1.65110038975e-14 -7.44437048181e-16  6.741723789e-15  9.40488936205e-14 -5.3869369817e-15  4.90049184135e-14  6.72239705111e-14  4.79356768173e-14 -8.93012637733e-16  5.09985251365e-14  1.63652345829e-14  3.34213864342e-14  5.97204457998e-14  1.28172097428e-13  1.68299757298e-13  1.08875778397e-13  2.1726597986e-13  2.89901483408e-13  3.49871824564e-13  4.93021709885e-13  6.48214726365e-13  9.53785071591e-13  1.37746720062e-12  1.8964760909e-12  2.86233389929e-12  4.5989280406e-12  8.22899472638e-12  1.96440810392e-11  7.69586218291e-11  1.96221492966e-11  8.26660640907e-12  4.59132895872e-12  2.88982094653e-12  1.89575678734e-12  1.30997663177e-12  8.45685581489e-13  6.73253668903e-13  4.34078694316e-13  2.83848865009e-13  2.51623421172e-13  2.24365386083e-13  1.15094111162e-13  1.34267914992e-13  1.06102069155e-13  5.00967179389e-14  7.97163928012e-14  3.5537216402e-14  9.9850388135e-14  4.98143104629e-14  3.28166094665e-14  7.46373872746e-14  4.3072132914e-14  3.68936888857e-14  8.9423299968e-14  4.9467450485e-14 -6.37104905207e-15  1.73378356422e-14 -4.73182816031e-14 -5.47712955507e-16 -3.24091969148e-14  3.59134291369e-14  4.78877886066e-14  3.92545226928e-14  9.87478763583e-15  3.37486620478e-14 -1.71222808469e-14  2.98572369824e-14  2.9627096885e-14  8.54836897828e-14  3.06839219934e-14  4.82174037971e-14  2.33577645774e-14 -1.07855690068e-15  6.6838167826e-14  5.14845843817e-14  1.6025846729e-14  2.40846108547e-14  4.15959787184e-14  4.18800832641e-14  6.64251729918e-14 -2.36120000176e-15  2.66353452303e-14  4.3495255616e-15  3.75079855094e-14  1.47974118784e-14 -1.18914289092e-15 -1.31866943667e-14  4.5481121789e-14  3.97762842537e-14  4.03512950792e-14  7.48736968982e-14  4.68039407899e-14  5.35801570972e-14 -3.97442969008e-16  4.91578426132e-14 -2.42216665987e-14
 9.08557028732e-14  1.92137048552e-14  7.72176509592e-15  1.1397372197e-13  7.04381687848e-14  8.2923457979e-14  8.45805352555e-14  3.58954197729e-14 -8.91935589036e-15  8.8647306299e-14  7.44936385244e-14  6.37849925292e-14  3.47336859057e-14  6.09298280262e-14  7.87728916661e-14  1.19646323223e-13  1.59113645051e-13  1.71615347119e-13  2.29030844761e-13  3.75339805024e-13  4.92468024761e-13  6.57965396901e-13  9.48010084149e-13  1.31269409725e-12  1.87116630036e-12  2.84389539322e-12  4.5245274489e-12  8.22356921342e-12  1.96221492966e-11  7.70132144417e-11  1.95725698148e-11  8.23258153858e-12  4.58070388009e-12  2.87032598748e-12  1.91630096467e-12  1.31639648875e-12  9.51288256587e-13  6.33963927459e-13  4.53579287483e-13  2.65070312633e-13  2.91717094752e-13  1.72826719843e-13  1.39519609607e-13  1.41837196606e-13  6.02952927829e-14  9.31893126999e-14  1.46224795795e-13  1.22545036905e-13  1.69106745862e-13  7.19973149987e-14  1.43662685853e-14  3.64404250267e-14  6.55522536089e-14  7.29173837165e-14  8.37409251887e-14  7.6604788901e-14  9.74485689334e-14  3.20726200849e-14  1.44037239658e-14  6.42949847289e-16 -6.8105366871e-15  1.79823613539e-14 -3.54703792532e-14 -2.33154862319e-14  2.98870835097e-14  4.70005943223e-14  2.64716052298e-14  6.7150485494e-14  2.53446018883e-14  3.78772283324e-14  1.42654644417e-14  5.59809429858e-14 -1.88908449102e-15 -3.93982668104e-15  7.07689265243e-14  1.25165845664e-14  8.52242325212e-14  3.39841375238e-14 -2.97174804238e-14  1.64179387176e-14 -7.52689427453e-14  5.45968739773e-15  2.20546473714e-14  5.03317591458e-14  5.54712319945e-14  5.86063223713e-14  4.82222404991e-14  5.07041923058e-14  7.42625866666e-15 -2.18843444895e-14  2.70701707329e-14  4.55890955766e-14  6.5989997549e-15 -1.24071948789e-14  3.72154149896e-14  3.35846903295e-14
 3.55707750286e-14  3.28979107765e-14 -6.6596085008e-15  3.50505578381e-14  2.97030270572e-14  1.20728987634e-14  4.64717450186e-14  5.53371979899e-14  3.25387168816e-14  2.15702063918e-14  3.5004572143e-14  1.06372347952e-14  4.77087450001e-14  9.55233896256e-14  9.04551640857e-14  1.05847265618e-13  1.08415935295e-13  1.44929603007e-13  1.63436675636e-13  2.75049296539e-13  3.53224235911e-13  5.1942471243e-13  6.25637401565e-13  9.52281328462e-13  1.25698596427e-12  1.90477637778e-12  2.9129389052e-12  4.58096410944e-12  8.26660640907e-12  1.95725698148e-11  7.67736456204e-11  1.95032465994e-11  8.21935367657e-12  4.53897118043e-12  2.83089462545e-12  1.8587555365e-12  1.32896946022e-12  8.99392793882e-13  7.01793512539e-13  5.34731610924e-13  4.06916989381e-13  2.63626895264e-13  1.25012272447e-13  1.44832404369e-13  1.99018509584e-13  9.68472472239e-14  7.07370488181e-14  5.63122473873e-14  7.91075014634e-14  4.69868392094e-14  1.12075489508e-14  6.55655206164e-14  8.85129744607e-14  8.19396641911e-14  4.96972685974e-14  5.4302626855e-14  5.43689532839e-14  3.99391803982e-14 -7.06233042062e-14  4.32119354034e-14  6.16978968418e-15 -2.13178117851e-16 -7.0922792489e-15 -2.20065661891e-14  3.31619016371e-14  7.09003121314e-14  2.24605403613e-14  7.36380322416e-14  1.05026197745e-13  5.42924038888e-14  1.50473595044e-14  1.04729357526e-13 -8.7940480734e-16  8.40370446793e-14  1.55252741219e-14 -5.48775131389e-15  4.30322110369e-14 -1.72899768462e-14 -3.45149168431e-14 -4.71164417613e-16 -4.85213657416e-14 -9.69215178649e-15  6.06708537125e-14  3.12329760292e-14  2.83461541107e-14  2.60309638938e-14  3.38154290123e-14  7.78918209484e-14  6.77415864321e-14  3.66089658869e-14  5.75787646356e-14  2.11382331932e-14  6.75486835455e-14  1.5462478941e-14 -7.26075280221e-15  6.94110404714e-14
-3.06155006577e-14  5.26603059403e-14  2.86980109246e-14  4.61985913965e-14  2.87540105031e-14  5.7427100993e-14  3.56609495659e-14  1.91367273446e-14  3.59392443857e-14 -5.56237158585e-15  1.12547013974e-14  2.23143664097e-14  2.5795973374e-14  4.09392167884e-14  7.51042076606e-14  1.08192849446e-13  1.01436118064e-13  1.23851890836e-13  1.579413849e-13  2.31136698885e-13  2.48674248947e-13  4.16140040346e-13  4.99373257806e-13  6.79579296433e-13  9.6935409144e-13  1.29483145048e-12  1.87261737772e-12  2.91697363132e-12  4.59132895872e-12  8.23258153858e-12  1.95032465994e-11  7.66926625404e-11  1.95403558743e-11  8.21964237923e-12  4.56601020259e-12  2.78151505115e-12  1.85747172543e-12  1.32013154839e-12  9.52038719561e-13  6.61693335271e-13  5.08292501572e-13  3.76871661253e-13  1.94292119752e-13  2.11193093906e-13  1.97441715793e-13  1.68828618902e-13  1.20496518371e-13  1.09096617105e-13  8.02388676437e-14  6.66750657063e-14  1.50058111592e-14  9.45329098118e-14  1.08596103679e-13  1.06400788528e-13  2.95055911384e-14  4.9245069283e-14  3.1772683418e-14 -5.30672750686e-14 -5.71488679797e-14  2.43924354229e-15  1.37244530345e-14 -5.3344933743e-14  4.02488502304e-14  5.70664730737e-14  8.4878285722e-14  9.15753206433e-14  8.58974554843e-14  6.99173756828e-14  1.11028487475e-13  6.34191297802e-14  5.09995509871e-14  8.27474801622e-14  2.30073088646e-14  7.13999900936e-14  6.60699782967e-14  3.30524596609e-14  1.98789924954e-14 -1.17522465991e-14  4.44073427375e-14  5.04735912114e-14 -2.77251364435e-14  1.44123218504e-14  2.5214734248e-14  2.19706850563e-14  2.03044464883e-14  1.15299007198e-14 -3.96816166012e-14  5.15574962479e-14  8.41763845688e-14  4.53310926821e-14  1.86878279212e-14  4.74117479878e-14  1.51138171386e-14  2.09823750722e-14  1.62467713969e-14 -6.01804068947e-14
 3.30881632426e-14  4.5200367787e-14 -1.30096357296e-14  3.74068973646e-14 -4.04325884779e-15  1.26391447899e-14  4.09733002277e-14 -3.67687837567e-14  4.05112957614e-15  2.72298520451e-14  5.90347200999e-15  6.81272772918e-14  3.06041670582e-14  2.8144864054e-14  6.66104775119e-14  8.97474970792e-14  1.25690039256e-13  1.17051803118e-13  1.62499704973e-13  1.70100145472e-13  1.73920740324e-13  3.77400334284e-13  3.59748361904e-13  4.80651614044e-13  7.1447902059e-13  8.66952337122e-13  1.30645943526e-12  1.90559120808e-12  2.88982094653e-12  4.58070388009e-12  8.21935367657e-12  1.95403558743e-11  7.67852324785e-11  1.95528033509e-11  8.1813227001e-12  4.51864654028e-12  2.8601413475e-12  1.90979047858e-12  1.24319037886e-12  9.30861695397e-13  6.81933121648e-13  4.94179772997e-13  2.92394488423e-13  2.78571802456e-13  2.25757391583e-13  1.71855049341e-13  6.03193574191e-14  1.18150577797e-13  7.24019520321e-14  5.98378231516e-15  5.13029311575e-14  4.84986431709e-14  1.21891570169e-13  1.23949907221e-13  7.37060751068e-14  3.46459481235e-14  2.99633614748e-14  6.82384848707e-14  7.87165653309e-15  2.6120545554e-14  1.41242860188e-14 -2.24706320641e-14  4.85191865867e-14  2.43487405712e-14 -5.70589174206e-15 -2.8841999151e-14  1.04504684481e-14  2.3223991259e-14  1.29639631416e-14  5.67388573871e-14  4.47338667178e-14  4.7733908284e-15  2.3664400486e-14  3.18005616109e-14  5.2051058399e-14  1.70504513903e-14  5.82609847556e-14  2.30053067302e-14  3.65441518817e-14  6.93221851842e-14 -2.21338078431e-14  2.91478799252e-14  3.64752551027e-14  1.89150214181e-14  4.94778850289e-14 -4.09999096246e-15 -1.08047086101e-14  3.83980207778e-14  9.67389602063e-15  7.25931834804e-14  5.33517408875e-14  3.77296736725e-15  2.29412167264e-14  8.16484727741e-14  4.0513666604e-14 -9.53006670743e-15
 4.41967525568e-14  1.11256906242e-14  8.13629768728e-14  5.54354312841e-14  6.99896051169e-17  7.74006542763e-14  8.3215484149e-14  2.68837850854e-14  6.81983413051e-14 -2.13885286103e-14  4.13186426027e-15  6.89240332055e-14  4.05392414369e-14  1.13046640193e-13  8.71316683492e-14  6.86866839112e-14  6.54283918098e-14  6.73118655037e-14  1.13643757567e-13  1.25363539353e-13  1.9747833386e-13  2.7182527595e-13  3.1670801821e-13  4.43675588228e-13  5.18122843708e-13  6.33078726399e-13  9.22722254262e-13  1.31899006388e-12  1.89575678734e-12  2.87032598748e-12  4.53897118043e-12  8.21964237923e-12  1.95528033509e-11  7.70214720735e-11  1.96253351217e-11  8.28289864352e-12  4.59312940654e-12  2.85354933388e-12  1.85893694113e-12  1.29824559693e-12  9.36137517763e-13  6.72600404021e-13  4.25326922581e-13  3.52946386762e-13  2.84243542386e-13  2.30800633606e-13  1.51427143459e-13  1.92054138854e-13  9.08379470017e-14  1.13139168612e-13  6.20727799744e-14  1.01444541657e-13  1.38826892977e-13  1.24323564284e-13  7.38536156152e-14  6.98394680382e-14  6.41053757127e-14  9.89054504771e-14 -1.21667597877e-14 -1.14164833672e-14 -1.86844339068e-15 -8.0043033416e-15 -4.90157532353e-14  3.40295473009e-14 -1.07304308225e-14  7.3188435479e-17  4.74031975964e-14  8.32529190875e-14  2.78377546871e-14  2.83505582779e-14  6.20256511578e-14  4.04846765508e-14  7.76092358644e-14  5.28909324145e-14  8.55412452967e-15  6.30843338726e-15  7.64068469488e-14  4.79039190545e-14  6.3891880442e-14  4.02634361676e-14 -1.79698260142e-14  2.74584588681e-14  4.86793040163e-14  4.08381625331e-14  7.66959249971e-14 -5.43834207019e-14 -3.93082565539e-14  3.87425280732e-14  8.59465856959e-14  7.16760458841e-14  6.8952735671e-14  1.46616448771e-14  4.85931523292e-14  3.4493489669e-14  2.46651715115e-14  4.42249915627e-14
 5.23817318422e-15  1.14031891083e-13  7.00290075957e-14  2.4911006318e-14 -1.32990233736e-15  1.7303471549e-15  8.87096143358e-15  6.30205097766e-14  9.18708755976e-14 -4.94102726723e-14  3.45553446469e-14  8.2941652393e-14  5.14723663623e-14  2.94794211345e-14  5.55689206174e-14  6.11845602788e-14  1.03448257973e-13  7.82805440547e-14  7.92749064538e-14  7.94767294892e-14  1.34532289644e-13  2.09546424655e-13  3.18630803372e-13  2.88687203482e-13  3.74591482753e-13  4.77099717786e-13  6.91380839213e-13  9.58410619794e-13  1.30997663177e-12  1.91630096467e-12  2.83089462545e-12  4.56601020259e-12  8.1813227001e-12  1.96253351217e-11  7.70273941768e-11  1.95824853214e-11  8.19299691104e-12  4.57855982441e-12  2.83771293371e-12  1.8954395825e-12  1.31738363777e-12  9.928390775e-13  6.34470784232e-13  5.20419293452e-13  3.66046623929e-13  2.6759917537e-13  2.2312796553e-13  1.57169282338e-13  6.67194781735e-14  6.65933528355e-14  1.15554712506e-13  9.73612547042e-14  7.2753760842e-14  1.31673903233e-13  1.06310729956e-13  5.42722764521e-14  4.53110761299e-15  2.6937495527e-15  2.93999701485e-14  7.5170523222e-14  2.08314723484e-14  2.96878572217e-14  1.84876447102e-14  3.91725035173e-14  8.83188858378e-15  1.17529904074e-14  3.63655474988e-14  2.65341035182e-14  3.83402258187e-14  6.4917888584e-14 -3.64084836801e-14  5.27245856451e-14  2.18630647081e-14  4.08539909461e-14 -7.18737225601e-15 -4.14952185221e-14  1.36464379364e-14  3.5051607994e-14  4.62936303255e-14  3.59802446261e-14  3.08074102707e-14  1.0872718104e-14  7.5763007033e-14  9.29795337401e-14  7.17697998242e-14  5.53179979189e-15  9.45223653177e-15  4.62276006144e-14  4.44761420885e-14 -4.51691835081e-15  3.88723939979e-14  1.24402612638e-14  3.19578355025e-14  8.38304610231e-14  7.62709281094e-14  3.16154417203e-14
 2.32172148641e-14  3.49993267095e-14  6.24029480119e-14  5.5613546591e-15 -3.32659217442e-14 -2.95054691046e-14  2.87466599881e-14  4.45419497744e-14  4.27069707829e-14 -1.59115330457e-14  4.58031627342e-14  9.92465935012e-14  2.09731710668e-14 -1.77044050818e-14  4.04955825222e-14  1.82829648792e-15 -3.30958447217e-14  9.90705965666e-16  5.40746684799e-14  3.70189299036e-14  1.03563178489e-13  1.78293950408e-13  2.24253614682e-13  2.19201872642e-13  2.4043819528e-13  3.78640614191e-13  4.79559353559e-13  6.78165428589e-13  8.45685581489e-13  1.31639648875e-12  1.8587555365e-12  2.78151505115e-12  4.51864654028e-12  8.28289864352e-12  1.95824853214e-11  7.70827595034e-11  1.95430657925e-11  8.20212751346e-12  4.50173423e-12  2.83927125628e-12  1.89105025775e-12  1.32350061587e-12  9.03368289509e-13  6.62574107069e-13  5.04287794519e-13  3.42209640247e-13  2.86638481937e-13  2.4871680766e-13  2.16880723631e-13  2.05715960513e-13  1.2218732662e-13  1.53929261705e-13  8.49186126929e-14  8.28554027758e-14  1.44074022507e-14 -5.22555901736e-14  3.16673323623e-14  8.61622235313e-14  6.41542354791e-14  7.23906225521e-14  2.7035008572e-14  8.19170501277e-14  7.03941987355e-15  8.74102881807e-14  5.27428950761e-14  5.60315400675e-14 -1.75314323193e-15  2.3460418356e-14  2.75499075551e-14  7.59157957011e-14 -5.98267186787e-15  3.31083001353e-14  5.44387377845e-14  4.66717137587e-14  3.90271835146e-14  2.13514673607e-14  5.55390957258e-14  9.32625209202e-14  6.44828966323e-14  4.16288276058e-14 -1.23543207677e-14  7.66866536761e-16  1.46182579822e-14  6.47990169377e-14 -1.88282481146e-16 -2.49373833416e-14  3.04951098485e-15  5.46732821552e-14  5.96945696411e-14  7.94244982936e-14  7.15693403229e-14  3.30342617838e-14  1.63721631742e-14 -6.96933081619e-15  1.35980026378e-14  5.3768319912e-14
 9.00095943217e-14  7.16455850198e-14  1.03247626427e-13  4.35340409606e-16  2.22383524838e-15  7.34214246932e-15  4.86668672898e-14  3.70702860407e-14 -2.70967077854e-14  1.83236277817e-14  1.04654927914e-13  8.73643155401e-14  2.77361503349e-14  4.86023715726e-14  4.98178485695e-14  5.5293614246e-14  2.35239725899e-14  5.4527754309e-14  2.46804318494e-15 -1.64204942276e-14  9.42946599911e-14  1.07678653119e-13  1.01336628888e-13  1.77216119434e-13  2.18812909755e-13  3.06791658254e-13  3.60235923177e-13  5.147618024e-13  6.73253668903e-13  9.51288256587e-13  1.32896946022e-12  1.85747172543e-12  2.8601413475e-12  4.59312940654e-12  8.19299691104e-12  1.95430657925e-11  7.68377563151e-11  1.96015436549e-11  8.24033542189e-12  4.52067987163e-12  2.84953902653e-12  1.86628904656e-12  1.3150646543e-12  9.09646374791e-13  7.15568414899e-13  4.96859673535e-13  4.09795583934e-13  3.16739277648e-13  2.1112002276e-13  1.8288683944e-13  1.08216056375e-13  1.61016794699e-13  1.1227958725e-13  1.19953534714e-13  1.25205553113e-13 -3.65147242996e-14  4.76907183605e-14  6.29840485579e-14  4.52357851524e-14  8.59232408098e-14  1.16189951656e-13  4.68139823079e-14  6.60230626876e-16  3.73943619715e-14  1.00220009725e-13  2.26756367456e-14  1.0315333464e-14  3.1522408842e-14  3.95576606809e-14  2.25663633039e-14  5.89349379635e-14  7.86195052696e-14  4.70834137292e-14  2.43539282568e-14  8.74257769018e-15 -8.59859133117e-15  8.99716689345e-14  1.0592422113e-13  1.94539393112e-14  4.67287820111e-14 -3.2093487672e-15  4.07449806274e-14 -1.40302151336e-14  3.84136198187e-14  3.1409782487e-14  2.07368382093e-14 -8.8662319428e-14  9.40894846884e-14  1.01067762699e-13  9.47591799696e-14 -1.99609427674e-14  3.51357097705e-14  4.15620208368e-14  4.16078313763e-14  4.71401449164e-14  5.80760242677e-14
 5.27740889509e-14  5.05390141084e-14  7.16793149714e-14  2.39029813362e-15  4.91214296585e-14  3.21234483502e-14  1.01810411902e-13  8.08389744656e-14  3.15399544814e-14 -5.56278147974e-15  1.05451827979e-14  4.22667227069e-14  2.24037501542e-14  3.26470020478e-14  4.89971075997e-14  4.12459457157e-14  1.82607175427e-14  3.6448916944e-14  4.10075044562e-14  3.02102101957e-14  5.87439345362e-14  1.24290030308e-13  1.01119762345e-13  1.99781945589e-13  1.70380541522e-13  2.42881123254e-13  2.68756262694e-13  2.86963554378e-13  4.34078694316e-13  6.33963927459e-13  8.99392793882e-13  1.32013154839e-12  1.90979047858e-12  2.85354933388e-12  4.57855982441e-12  8.20212751346e-12  1.96015436549e-11  7.69651830697e-11  1.95193236723e-11  8.17961199923e-12  4.60417813666e-12  2.81038642436e-12  1.87277938272e-12  1.31878058168e-12  9.94579044955e-13  6.65558441851e-13  4.65750465408e-13  4.11170805329e-13  3.17808086589e-13  1.66065351936e-13  1.56970065498e-13  1.61197862073e-13  9.21278292692e-14  1.88528327714e-13  1.13297006566e-13  1.66814797243e-14  2.00234251089e-14  6.46746553571e-14  2.17487926596e-14  3.67722892892e-14  2.95157937909e-14  1.98684752682e-16 -3.85812552176e-14  6.27514227156e-14  1.90684782625e-14  4.26683484216e-14  1.52842504248e-14  1.24724569643e-14 -1.41435147524e-14  9.11226398157e-14  1.16849860431e-14  6.07584662769e-14  5.13168258051e-14  5.00457287047e-14  1.99339355892e-14 -1.25042523867e-14  3.87939507804e-14  5.25558201938e-14  1.78354402709e-14 -2.07310434864e-14 -1.11726564004e-14  7.49100396578e-14 -6.34639136376e-15  5.32282462567e-14  5.83105389623e-14  4.78602453199e-14  2.38600608039e-15  6.88180261336e-14  3.82525102594e-14  6.30704067367e-14  2.60479894925e-14  7.67924024298e-14  6.54733154933e-14 -1.2718018309e-14 -1.55523722159e-15  1.98520069026e-14
 3.29417156338e-14  6.65190784237e-14  5.82911985343e-14  4.98925769192e-14  2.7773326285e-14  6.39069044105e-14  8.368504488e-14  2.6001400547e-14  2.6441038247e-14  1.35613305021e-14  1.0619127207e-14 -4.69362841351e-15  6.38756000914e-15  6.26340539945e-14  2.70887642054e-14  4.3917258621e-14 -9.66510071681e-14 -6.94212109937e-14  4.70465149732e-14 -1.01817388753e-14  1.75435119992e-14  5.8736895145e-15  7.62814307497e-14  9.6288053657e-14  1.51575420309e-13  1.66674599548e-13  1.68688017596e-13  2.34708549762e-13  2.83848865009e-13  4.53579287483e-13  7.01793512539e-13  9.52038719561e-13  1.24319037886e-12  1.85893694113e-12  2.83771293371e-12  4.50173423e-12  8.24033542189e-12  1.95193236723e-11  7.70016470119e-11  1.95521663655e-11  8.2141066562e-12  4.5072573875e-12  2.85229312759e-12  1.90800515832e-12  1.36685164262e-12  8.90925318868e-13  6.88786954843e-13  4.53050316888e-13  3.32673956409e-13  2.49115157046e-13  2.06409423377e-13  1.98568449776e-13  6.87699109154e-14  1.57677675992e-13  1.38063829688e-13  5.1666782328e-14  8.3525478941e-14  3.90034392434e-14  1.90107521729e-14  1.62561672006e-14  3.30233727773e-14  1.93719475681e-14  2.05613436017e-14  1.88173896528e-14  2.32845411039e-14 -3.45324813375e-16  1.49845900851e-14  4.38101305042e-14 -7.41871135729e-15  2.90462773622e-14  2.76980448536e-15  1.20050533347e-14  3.91004497136e-16  7.1446735186e-15  9.90299767708e-15  4.11154389206e-14 -1.58283722104e-14  4.95756613753e-14 -2.36156562573e-14  4.29931630427e-14  2.8370393587e-14  1.01997839762e-14 -1.00675605659e-14  4.16512617567e-14  2.15649954233e-14  6.61763998224e-15  2.67268005421e-14  1.45067503752e-14  4.09858850764e-14  1.61188831522e-14  4.78321724246e-14  6.50149823958e-14  1.37560541602e-13  7.68044341156e-14 -1.7479353342e-14  2.46891473304e-14
-3.51361820257e-15  1.03487772735e-14  6.76947005415e-14 -1.65326942163e-14  3.82643091736e-14  3.74811779679e-14  3.25545965738e-14  1.56235697151e-15  5.16018138841e-14  3.60635804281e-14 -2.27797460801e-15  5.91941671695e-14  2.43031764218e-14  9.29918329464e-15  2.75551956983e-14 -8.16463515021e-15  3.54140687683e-15  1.83734388594e-14  6.3378465939e-14  1.14916581016e-14  9.36804978363e-15  4.02097709314e-14  6.08795115385e-14  2.82800410378e-14  5.05632025083e-14  8.68250536451e-14  1.4845044392e-13  2.40847511638e-13  2.51623421172e-13  2.65070312633e-13  5.34731610924e-13  6.61693335271e-13  9.30861695397e-13  1.29824559693e-12  1.8954395825e-12  2.83927125628e-12  4.52067987163e-12  8.17961199923e-12  1.95521663655e-11  7.70041330489e-11  1.9554659527e-11  8.17131805531e-12  4.59907050086e-12  2.8819874731e-12  1.9279614174e-12  1.33993529302e-12  9.6902311588e-13  6.30616078815e-13  4.73701249808e-13  3.9343804392e-13  2.28467436357e-13  2.40451915634e-13  1.22454396051e-13  7.62050681491e-14  1.01077118193e-13  4.95152600816e-14  9.91096345859e-14  5.56446388831e-15  2.23455504933e-15  3.11206317122e-14  8.93293427076e-14  4.85553015682e-14  3.3738021596e-14  4.23404388657e-14  6.6991912525e-14  2.96571146682e-14  2.69464958499e-14  1.11459148374e-13  2.67469349216e-14  3.386782329e-14 -5.34092175425e-14 -1.8014738601e-14 -1.06714283906e-14  6.91922119283e-14 -2.44039010154e-16 -2.56200489658e-14  5.2376407253e-14  4.44446542016e-14  3.66620587353e-14  5.78331632991e-14  6.41537396158e-14  2.73045319622e-14  3.29220012908e-14  1.14087872053e-14  2.61638529061e-14  5.79864203946e-14  3.71854243284e-14 -3.17048210657e-15  4.99340973182e-14  3.70545325899e-14  4.5632162943e-14  4.42272419985e-14  5.80263178133e-14  2.89812789341e-14 -1.35261066951e-14  1.7797243883e-14
 1.16789759766e-13  2.25221044559e-14  4.10568626019e-14 -7.55039763742e-15 -4.43768928618e-14 -7.27324374586e-15  1.73610966169e-14 -4.50299145944e-15  3.30055411834e-15  3.88640445194e-14  8.09592839429e-15  3.11854929498e-14  3.46672358528e-15  2.92119540054e-14  3.43874387904e-14 -1.08330437875e-14 -6.59931107555e-14  5.71660124619e-15  4.58100251513e-14  5.48864656114e-14  3.09817886976e-14  5.20444160367e-14  1.06346157251e-13  6.88831709598e-14  9.09860947053e-14  9.19792379146e-14  1.55429983095e-13  1.31164918498e-13  2.24365386083e-13  2.91717094752e-13  4.06916989381e-13  5.08292501572e-13  6.81933121648e-13  9.36137517763e-13  1.31738363777e-12  1.89105025775e-12  2.84953902653e-12  4.60417813666e-12  8.2141066562e-12  1.9554659527e-11  7.70541729408e-11  1.95570048546e-11  8.24190286088e-12  4.56705657349e-12  2.83903039956e-12  1.90915875729e-12  1.34212317715e-12  8.92767328756e-13  7.15190683135e-13  4.75678185758e-13  3.78734405581e-13  3.02626129537e-13  2.72131368282e-13  2.07084763407e-13  1.48831822917e-13  7.39629805859e-14  1.19486366136e-13  2.68141489396e-14 -9.38582237561e-15  6.87964761506e-14  4.88222511296e-14  7.43806077348e-14 -4.10246284745e-14  5.78465324771e-14  3.50179941103e-14  8.0876163893e-16  5.50607418404e-14  6.50592723666e-14  6.23358560026e-15  1.3280703765e-14 -1.74080410776e-14 -4.71152041855e-17  1.30757955907e-14  2.31290948476e-15  5.52400554075e-14  3.44597664902e-14  8.44853912768e-15  9.16397073127e-14  7.15296614929e-14  2.35893009078e-14  4.19941657995e-14  4.41315907239e-14  6.31274365122e-14  5.5122536448e-14  5.74306844803e-14  4.54249712195e-14  1.21480172266e-14  1.43736965741e-14  5.54125830908e-14  9.36929155922e-14  5.14943286207e-14  5.47627081606e-14  8.09163463137e-15  4.50005757366e-14  3.0301588139e-14  1.063821165e-14
-1.73058306136e-14 -6.14072478472e-15  1.25601750079e-16  1.37957886381e-14  3.70041168315e-14 -4.91972820901e-14  5.28555897724e-15  3.73817011766e-14  2.33546614687e-14  3.67015102323e-14 -2.9316742487e-16  1.13594991565e-14  3.10669553126e-14  4.58589763057e-14  7.57980793201e-14  1.82397229564e-14  6.36768376507e-14 -6.14158499417e-15 -2.17535743363e-14  6.44519775602e-14  2.37739259749e-14  1.45195400194e-13  6.88961826495e-14  4.02097825705e-14  1.19683981787e-13  7.45149613978e-14  1.5375558602e-13  1.71431005834e-13  1.15094111162e-13  1.72826719843e-13  2.63626895264e-13  3.76871661253e-13  4.94179772997e-13  6.72600404021e-13  9.928390775e-13  1.32350061587e-12  1.86628904656e-12  2.81038642436e-12  4.5072573875e-12  8.17131805531e-12  1.95570048546e-11  7.67498113271e-11  1.9573676411e-11  8.17977463178e-12  4.56509792227e-12  2.88290217726e-12  1.87012311902e-12  1.30020543095e-12  8.84218219846e-13  6.78880074708e-13  5.16249009702e-13  3.69120510027e-13  2.28735785261e-13  2.22217026133e-13  1.65816452849e-13  1.2228951833e-13  1.30143091557e-13  5.92781024899e-14  2.66141935882e-14  1.01693055691e-13  7.73071000045e-14  4.94115567217e-14  6.12199066633e-14  8.17140790678e-14 -7.01988591691e-15  5.74829696646e-14  7.34676146999e-14  4.08339621495e-14  7.62698498022e-14 -1.89238418359e-14  5.84127968907e-14  1.30798055824e-14 -1.17930603144e-14 -6.70578340175e-14  3.47143387484e-14  3.8295249175e-14 -2.93134065221e-16 -3.09616263166e-15  7.84040859657e-15  1.19444321891e-14  4.33626621762e-14  1.47610111637e-14  1.27408080018e-14  6.74587875547e-16  8.38041606715e-14  3.52017751837e-14 -5.03839540114e-14 -1.65987038624e-14  5.63344042765e-14  9.54810772658e-14  5.93796829691e-14  8.23746263838e-14  5.9947077846e-14  6.14899952646e-14  3.63087780743e-15 -2.67903522791e-14
-3.17287424747e-14 -1.52045206695e-14  2.77333109674e-14 -1.07135639735e-15  1.85082043086e-15 -6.35057443079e-14  1.03923210305e-14 -6.52451873558e-15  4.01602992762e-14 -1.27053838698e-14 -1.92919532272e-14 -1.33966745883e-14  2.50589033642e-14  1.32751460924e-14  4.92819558821e-14 -1.18621834924e-16 -1.41770857552e-14 -5.38959880273e-15 -4.80502753063e-15  4.72557314527e-14  4.0698992172e-14  3.60306647237e-14  4.86035454584e-14  3.73492948477e-14  3.14355876269e-14  2.31014169409e-14  1.01061504724e-13  9.37036920396e-14  1.34267914992e-13  1.39519609607e-13  1.25012272447e-13  1.94292119752e-13  2.92394488423e-13  4.25326922581e-13  6.34470784232e-13  9.03368289509e-13  1.3150646543e-12  1.87277938272e-12  2.85229312759e-12  4.59907050086e-12  8.24190286088e-12  1.9573676411e-11  7.67253400994e-11  1.95620220828e-11  8.25001214195e-12  4.58422162053e-12  2.86557409414e-12  1.86751627758e-12  1.26671137819e-12  8.95129197046e-13  6.40124866374e-13  5.03040863027e-13  3.73064859748e-13  2.98192218116e-13  2.64040822152e-13  2.30591162876e-13  1.5975937285e-13  1.44442197782e-13  1.30985481195e-13  1.47942812777e-13  8.71768322644e-14  7.02231096798e-14  1.12398478468e-14  4.24456635992e-14  4.19661550513e-14  2.14841606611e-14  1.83894954573e-14  6.9192851159e-14  8.36053391848e-14  2.84703075469e-14  4.74409259308e-14 -1.21483392511e-14  2.37260269485e-14  4.41643177064e-14  2.7418280698e-14  6.92498685562e-14  3.34122533534e-14  2.15017340583e-14  7.06298610998e-14  1.74104828135e-14  3.99512567217e-14  4.54773500242e-15  7.42592434497e-15  4.14121734835e-14  3.61504899881e-14 -1.31329380178e-15  4.15602656795e-16 -2.04301307503e-14 -2.6615235919e-14  7.07887467625e-14  4.5192545695e-14  2.69549265006e-14 -4.0687024644e-14  1.89734756026e-14 -8.92660865203e-15  4.42584848932e-14
-8.64710237793e-15  1.66915068869e-14  4.58830097239e-14  3.40475644766e-14  8.2449074539e-14 -1.61955015327e-14  3.25910736919e-14  3.12456262407e-14 -4.22983246155e-14 -2.44730225201e-14 -4.34610416269e-15  1.23817685139e-14 -8.24772257102e-15  4.8738012774e-14  5.61345911947e-14 -2.82751019282e-14 -5.98115703395e-15  2.31001269586e-14  5.20633961839e-15  4.78049070909e-15 -2.99985955458e-14  6.95144382048e-14  3.90423213362e-14  2.3615164068e-14  6.58157969802e-14  2.33562182825e-14  6.6314349182e-14 -4.5241141534e-15  1.06102069155e-13  1.41837196606e-13  1.44832404369e-13  2.11193093906e-13  2.78571802456e-13  3.52946386762e-13  5.20419293452e-13  6.62574107069e-13  9.09646374791e-13  1.31878058168e-12  1.90800515832e-12  2.8819874731e-12  4.56705657349e-12  8.17977463178e-12  1.95620220828e-11  7.69515403047e-11  1.96344244609e-11  8.23442333925e-12  4.62073767466e-12  2.85559458829e-12  1.86042553259e-12  1.30825199852e-12  9.54238630099e-13  6.46304327539e-13  4.17823738021e-13  3.37350930241e-13  2.78801276124e-13  1.85735674339e-13  1.49596987923e-13  1.47750388081e-13  8.30749760696e-14  1.27763279831e-13  8.23183974886e-14  4.65480123439e-14  4.5912038468e-14  2.29014063439e-14  8.78989015171e-14  3.3228802564e-14 -7.8356633054e-15  5.49771505362e-14  2.40678499754e-14  2.19322067346e-14  1.70215584954e-14 -2.24753517686e-14 -4.45057168141e-14  3.69694710854e-15  4.87604089078e-15  1.21739623915e-14  2.65640624112e-14 -3.76176288568e-15  4.33550583978e-14  1.01988396623e-14  7.24918181301e-14  2.88339419499e-14  3.55582976375e-14  1.66827996787e-14  1.48294023034e-14 -2.45627064111e-14  3.41736798575e-14  1.62586551385e-14  1.05658343041e-14  6.43361775458e-14  7.37657123055e-14  2.38870147133e-14 -1.47100349001e-14  1.69343173598e-14 -2.15323696723e-14  3.01263573338e-14
-6.13168965112e-16 -1.95590313311e-14  2.62571658414e-14  7.19019841608e-14 -5.97656584419e-14  2.16496215487e-14  2.97631238597e-14  2.0415153058e-14  3.04150727959e-14 -3.46063912738e-14  2.2650868439e-14  3.64217610857e-14  7.09109980998e-14  8.88553896525e-14  2.43807111948e-14 -1.59011478277e-14 -3.24540176557e-14  1.7985662494e-14  1.67646761571e-15  1.31288108252e-14 -6.31579065794e-14  2.79729397404e-14  2.02281474566e-14  2.79419040054e-15  2.28918464297e-14 -1.74793645715e-14 -1.47285936067e-14  1.64572681325e-14  5.00967179389e-14  6.02952927829e-14  1.99018509584e-13  1.97441715793e-13  2.25757391583e-13  2.84243542386e-13  3.66046623929e-13  5.04287794519e-13  7.15568414899e-13  9.94579044955e-13  1.36685164262e-12  1.9279614174e-12  2.83903039956e-12  4.56509792227e-12  8.25001214195e-12  1.96344244609e-11  7.71161633374e-11  1.95594710702e-11  8.21449548942e-12  4.56832901443e-12  2.84519882925e-12  1.96919667117e-12  1.36331036319e-12  1.00752270948e-12  6.81317210321e-13  4.88677761888e-13  3.54909860081e-13  2.85019927937e-13  2.55477720247e-13  2.19812024512e-13  7.90434560348e-14  1.52467179884e-13  1.38829326415e-13  7.86041831528e-14  1.05114019585e-14  3.60204332654e-14  3.03632645712e-14  5.79717622526e-14  4.25457479686e-14  7.71918049151e-14  2.4836715074e-14  8.5894962197e-15  8.94586739943e-15 -2.61316610702e-14 -3.68983233731e-14  4.61004456804e-15  1.07362623781e-15  1.94745419677e-14 -5.89205180618e-15  2.62447573206e-14  6.95486899239e-14  6.36504478301e-15  1.54380097327e-14  4.98900930997e-14 -1.0372157455e-14  1.25219951791e-14  9.94251086782e-14  1.84355003339e-14 -1.07027503908e-14  2.57732182947e-15  2.05592249964e-14  2.46317732867e-14  1.93096875028e-14  8.57880935733e-14  1.25708920575e-14  4.76299504388e-14 -5.6358724128e-16  7.73311029907e-14
-1.82683325951e-14 -3.53871092878e-14 -1.92247240072e-14 -9.74053818968e-16  2.73477635836e-14 -1.98623633486e-14  5.19333800733e-14  2.92520282438e-14  4.26227073393e-14  9.04429163489e-15  7.26131590939e-14 -4.34097795517e-15 -1.37859738629e-14  1.19949608413e-14  3.55229151412e-14  2.6560339023e-15  4.94786105787e-16  9.30893100245e-16  3.8641280284e-14  4.60741497358e-14 -1.41295537853e-14  1.11860302771e-13  3.09022270515e-14 -5.77927425233e-14 -4.26770449953e-14 -3.71078441916e-15 -5.0812068945e-14  5.78817984138e-14  7.97163928012e-14  9.31893126999e-14  9.68472472239e-14  1.68828618902e-13  1.71855049341e-13  2.30800633606e-13  2.6759917537e-13  3.42209640247e-13  4.96859673535e-13  6.65558441851e-13  8.90925318868e-13  1.33993529302e-12  1.90915875729e-12  2.88290217726e-12  4.58422162053e-12  8.23442333925e-12  1.95594710702e-11  7.67264600373e-11  1.95401028175e-11  8.23558635369e-12  4.56103523743e-12  2.85122202167e-12  1.87800310825e-12  1.34120035432e-12  9.65497332558e-13  6.42870237914e-13  4.61515275249e-13  3.07986175099e-13  3.21116167001e-13  2.3726984315e-13  1.357176388e-13  1.15296062738e-13  9.76322339315e-14  1.53089020748e-14  1.0276723675e-13  3.11380021498e-14  1.31757299835e-14  6.95263727185e-14  1.73727551188e-14  4.5033321567e-14  2.03862764269e-14  3.89952880297e-14  5.46261794282e-14  5.65579525721e-14  2.52437895556e-14  2.32319479714e-14  8.26824719179e-16  3.15747482235e-14 -4.50447738296e-15 -1.26570485065e-14  2.33483412012e-14  5.81758416068e-14  2.66856689343e-14 -1.14296115713e-14  2.72604682306e-14  5.19232942775e-14  3.95871114045e-14  4.03603277481e-14  5.03754747951e-15 -2.60127990765e-14  8.88736054393e-14  4.33052567786e-14 -6.99466484448e-15  2.08820248729e-15 -9.99473808182e-15 -1.77252218233e-14  1.55258348979e-14  3.68194474349e-14
-5.38535061709e-14 -5.17869782337e-14 -1.46921221139e-14 -6.24620574583e-14  2.482332476e-14 -4.60140037795e-14  1.85529683151e-14  8.7097377173e-14  5.32613558779e-14 -3.3524107983e-14  1.86665845223e-14 -9.19869341267e-15 -5.48427210575e-15  7.12968585001e-15  3.12982786113e-14  6.48532193718e-15 -4.84514421122e-14 -6.1119218951e-15  9.82298826792e-14  6.33830640027e-14 -5.40156631092e-14  6.97794406003e-14  5.46629882864e-14 -1.45148174856e-14 -2.64447731991e-14 -3.367879041e-14 -6.3952724406e-15  8.20365394274e-14  3.5537216402e-14  1.46224795795e-13  7.07370488181e-14  1.20496518371e-13  6.03193574191e-14  1.51427143459e-13  2.2312796553e-13  2.86638481937e-13  4.09795583934e-13  4.65750465408e-13  6.88786954843e-13  9.6902311588e-13  1.34212317715e-12  1.87012311902e-12  2.86557409414e-12  4.62073767466e-12  8.21449548942e-12  1.95401028175e-11  7.73628669271e-11  1.97050337234e-11  8.25049329565e-12  4.55234121496e-12  2.8612592358e-12  1.93791587209e-12  1.31763619689e-12  8.6272217415e-13  6.30123583968e-13  4.88404270567e-13  3.75151877369e-13  2.41160758034e-13  1.46816880501e-13  1.32272813288e-13  1.32791920677e-13  9.81470821136e-14  6.35943784354e-14  5.0251811986e-14  8.68647975085e-14  6.08158847985e-14  9.71422851141e-14  7.07733170326e-15  4.3593290093e-14  3.93426116196e-14 -1.33456699366e-14 -2.97216087146e-14  3.67224074728e-14  1.98895734143e-14 -6.86616322344e-15  4.94141636122e-14  2.00199494071e-14  4.51752493719e-14  4.21040651303e-14  3.13855268542e-14  3.25518119259e-14  4.63635580542e-14  3.98969843194e-14  3.0143267319e-14  4.0097810909e-14  2.56013058346e-14  1.50723342338e-14 -1.82456547762e-14  6.9212190199e-14  8.04856435141e-14  7.37674318346e-14  2.54154778091e-14 -5.26910544808e-14 -4.79714760414e-15 -1.88424395002e-14 -1.0840281772e-14
-3.69627281468e-14 -1.26198900428e-14  2.07762786482e-14  3.37951986001e-15 -5.43504387806e-14  1.81871384728e-14  4.31614835479e-14  5.33267115965e-14  3.50356470801e-14  2.4453142315e-15  5.53896867089e-14  7.83296734746e-14  2.93013880354e-14 -6.17984269914e-15  5.04982802915e-14 -2.15825218613e-14 -4.30366792756e-14  3.66437086119e-14  4.1061944033e-14 -2.59629578266e-14 -8.91070002511e-15  3.61087621024e-14  3.47404552554e-14  2.33360479332e-14  6.26483717393e-14  4.06283413044e-14  9.24612899693e-14  1.26735852375e-13  9.9850388135e-14  1.22545036905e-13  5.63122473873e-14  1.09096617105e-13  1.18150577797e-13  1.92054138854e-13  1.57169282338e-13  2.4871680766e-13  3.16739277648e-13  4.11170805329e-13  4.53050316888e-13  6.30616078815e-13  8.92767328756e-13  1.30020543095e-12  1.86751627758e-12  2.85559458829e-12  4.56832901443e-12  8.23558635369e-12  1.97050337234e-11  7.71194351821e-11  1.96140480299e-11  8.30106193502e-12  4.5808377686e-12  2.92781185884e-12  1.92670550008e-12  1.28510093752e-12  8.72892861391e-13  6.6142829011e-13  5.61574343685e-13  3.59874297194e-13  2.13162392992e-13  1.9973961656e-13  1.75712770251e-13  1.45763928534e-13  9.72554129415e-14  7.93212173604e-14  5.23936022908e-14  3.45469238832e-14  2.71996574883e-14 -1.56891362557e-14  3.91227117628e-14  3.19782343434e-14 -7.60798410425e-15 -2.93017197347e-14  5.11160657962e-14  7.15803476651e-14 -5.06522875157e-15  2.02733934895e-14  5.36361116314e-14  5.50575123553e-14  5.95034687567e-14  5.876844126e-14  1.86098048154e-14  9.68771791814e-14  2.77897989792e-15  1.07676386304e-14  4.0686958306e-14 -7.52010278054e-15  9.19682018831e-14  6.52948601338e-14  3.56091493219e-14 -2.38030101613e-16 -8.59155621093e-15  4.17726297116e-14  1.5354315188e-14 -3.41824809304e-14  2.15297118556e-14 -2.86214943927e-14
 2.46545936657e-14  5.29615632323e-15 -5.42158479214e-16 -1.49200081655e-14 -2.43638157295e-14  1.57937866175e-14  4.01719593659e-14  3.0357977076e-14  3.12152843188e-14  3.00300061273e-14  6.0276254719e-14  1.20027880756e-13  9.58697245651e-14  2.54132938894e-15 -5.58938084461e-14  3.41694301202e-15 -2.15776312175e-15  2.19125357791e-14  7.19721101276e-14 -5.16742550414e-15 -1.47863934821e-14 -3.22760553837e-14  4.8552131821e-14  4.49499062734e-14  2.68557239618e-14  1.72469221706e-14  8.2400885735e-14  7.20192435841e-14  4.98143104629e-14  1.69106745862e-13  7.91075014634e-14  8.02388676437e-14  7.24019520321e-14  9.08379470017e-14  6.67194781735e-14  2.16880723631e-13  2.1112002276e-13  3.17808086589e-13  3.32673956409e-13  4.73701249808e-13  7.15190683135e-13  8.84218219846e-13  1.26671137819e-12  1.86042553259e-12  2.84519882925e-12  4.56103523743e-12  8.25049329565e-12  1.96140480299e-11  7.68082393713e-11  1.95888677153e-11  8.25753738754e-12  4.55285744232e-12  2.89682167014e-12  1.89008612086e-12  1.28098234347e-12  9.12956942965e-13  6.8723174525e-13  4.85169755601e-13  3.60990939691e-13  2.48980708892e-13  2.32236796903e-13  1.82869521206e-13  1.08328814786e-13  1.31719596692e-13  7.37253047629e-14  4.18695258886e-14  2.08286150116e-14  2.31246791794e-14  2.74736445183e-14 -7.17370779589e-14  3.56424034252e-14  2.42326664622e-14  1.97393233703e-14  3.33914882822e-14  2.16010071464e-14  7.96700950492e-14  2.68268139853e-14 -1.07343887324e-14  2.3843009475e-14 -1.02783809923e-14 -2.52730276523e-14  8.80907656449e-14  6.67018787491e-15 -3.67930242721e-14  4.147768215e-14  5.40461576763e-14  2.85355109666e-14  1.15190017611e-15  4.40509215802e-14  2.33617643018e-14  5.91959445615e-14 -1.29714790462e-14 -1.44261227168e-14 -4.87240124877e-14 -8.5687268715e-15 -4.25005859237e-15
 2.71764022189e-14  6.2735379169e-15 -1.4648526053e-14 -2.31684105738e-14  3.21090686915e-15  1.4733568826e-14  8.20417667479e-14  2.04794404835e-14 -5.98037130268e-14  4.27742947615e-14  6.76892718219e-14  5.84256180009e-14  3.55625170113e-14 -2.5604534445e-14  5.33316623017e-14 -4.86661276255e-14 -3.53661829075e-14  4.31467967693e-15 -2.03799797458e-14  3.13340489633e-14  4.03630235299e-14  4.58097670853e-14  7.34080550068e-14  4.92722751589e-14  3.15053098684e-14  3.0249860898e-14  6.62047589119e-14  6.85545819972e-14  3.28166094665e-14  7.19973149987e-14  4.69868392094e-14  6.66750657063e-14  5.98378231516e-15  1.13139168612e-13  6.65933528355e-14  2.05715960513e-13  1.8288683944e-13  1.66065351936e-13  2.49115157046e-13  3.9343804392e-13  4.75678185758e-13  6.78880074708e-13  8.95129197046e-13  1.30825199852e-12  1.96919667117e-12  2.85122202167e-12  4.55234121496e-12  8.30106193502e-12  1.95888677153e-11  7.68617335023e-11  1.96255875781e-11  8.24049285004e-12  4.59388403802e-12  2.83583680585e-12  1.89746529275e-12  1.29534771262e-12  9.57294738396e-13  7.22182673317e-13  5.16490089345e-13  3.76622948785e-13  2.74235273357e-13  2.48910761434e-13  1.83733620021e-13  1.13329563654e-13  1.18087624309e-13  1.09356521539e-13  6.4696147274e-14  6.24658982238e-14  9.07612549609e-14  6.26944183295e-14  6.33126301954e-14  1.78418222924e-14  2.71972803851e-14 -7.38120456914e-15  2.84932140843e-14  4.76673236657e-14  6.23544730312e-14 -1.02494149437e-14 -1.65875675303e-15 -1.40689771919e-14 -4.68876267896e-15 -7.37654393926e-15  8.39548058121e-15  2.18750929615e-14  1.30776490235e-13  4.07959336946e-14 -3.35813656473e-15  4.50744063416e-14  2.09009611582e-14  3.18593715102e-14  3.59046690066e-14 -4.16106410872e-14 -5.02462995595e-14 -4.41415638399e-14 -7.53597950999e-15  2.16399928252e-14
 1.49672700201e-14  6.6833507379e-14 -2.95268179655e-14 -1.3127908311e-14  2.50825402419e-15  5.66150542253e-15  3.36104740053e-14  6.33042776495e-14  6.66291531316e-15  1.39477511046e-14  4.99799555708e-14  3.76943226329e-14  6.89205302857e-15  2.13594980655e-14  5.21385716334e-14 -4.86076464351e-14 -3.34864710827e-14  4.19098206291e-14  1.74424307251e-15 -2.44610686613e-14  1.17281414412e-14  2.59208896102e-14  1.70122072474e-14 -5.00340614225e-15  4.65131547568e-14  2.34108939506e-14  6.4896603771e-14  5.86150105994e-14  7.46373872746e-14  1.43662685853e-14  1.12075489508e-14  1.50058111592e-14  5.13029311575e-14  6.20727799744e-14  1.15554712506e-13  1.2218732662e-13  1.08216056375e-13  1.56970065498e-13  2.06409423377e-13  2.28467436357e-13  3.78734405581e-13  5.16249009702e-13  6.40124866374e-13  9.54238630099e-13  1.36331036319e-12  1.87800310825e-12  2.8612592358e-12  4.5808377686e-12  8.25753738754e-12  1.96255875781e-11  7.68091166271e-11  1.95826933353e-11  8.17966007725e-12  4.5444398018e-12  2.76720142748e-12  1.84949200306e-12  1.28109920604e-12  9.13534439062e-13  7.01777817533e-13  4.50686889678e-13  3.8070271431e-13  2.50998203626e-13  2.00383905268e-13  1.79490831986e-13  8.97638738672e-14  1.0473635171e-13  1.24397218077e-13  7.16893715544e-14  6.11940586751e-14  2.22404597972e-14  6.0418970043e-14  7.89640630633e-14  1.46033923423e-14  1.34312281535e-14  3.24090876236e-14  4.9121319001e-14  5.11224493095e-14  9.49447420262e-14 -5.58669435053e-15  4.23178730102e-14 -2.01030867513e-14 -2.1326641162e-14 -2.21828859724e-14  6.20107117559e-15  6.09348802288e-14  3.46551833041e-14  4.18503955845e-14  3.49896574977e-14  7.3633395077e-14  9.56774451053e-14  1.15989566582e-13  1.76486447771e-14  3.73216426371e-14  3.70847208493e-14  6.57248798163e-14  5.32869901796e-14
-1.02662689802e-14  7.87334391065e-14  2.35464580285e-14  1.79431833695e-14 -7.43306716925e-15 -1.2446590907e-14 -2.26496596308e-14  3.93320871089e-14  1.37167973056e-14  5.16103551948e-14  6.39897140739e-14  3.19932098123e-15  7.35094095812e-14  1.34817187577e-14  9.02214929761e-14 -1.64169360749e-14  1.81995155738e-14  7.37706157757e-14  3.38879898588e-14  6.62104527484e-14  5.22932476083e-14  9.4672012725e-15 -1.79099550064e-14  3.66937594644e-14  9.04060036884e-15  4.07792335351e-14  6.45265291592e-14  2.69740270868e-14  4.3072132914e-14  3.64404250267e-14  6.55655206164e-14  9.45329098118e-14  4.84986431709e-14  1.01444541657e-13  9.73612547042e-14  1.53929261705e-13  1.61016794699e-13  1.61197862073e-13  1.98568449776e-13  2.40451915634e-13  3.02626129537e-13  3.69120510027e-13  5.03040863027e-13  6.46304327539e-13  1.00752270948e-12  1.34120035432e-12  1.93791587209e-12  2.92781185884e-12  4.55285744232e-12  8.24049285004e-12  1.95826933353e-11  7.70377610252e-11  1.96108713244e-11  8.23117148067e-12  4.52736036075e-12  2.85805525137e-12  1.87344334701e-12  1.31390778364e-12  9.5728696884e-13  6.12508488753e-13  4.99183369725e-13  3.72398617391e-13  2.27322095837e-13  2.68583481635e-13  1.95445740645e-13  1.31738136015e-13  1.42390177413e-13  1.1124154003e-13  1.04965103865e-13  1.02550412724e-13  3.79292727651e-14  1.10654890307e-13  3.6796517531e-14  4.48642743399e-14  2.24694921098e-14  3.67096676933e-14  5.69754883648e-14  9.28624568757e-14  6.90607037939e-14  4.22466776833e-14 -1.08063705656e-15  4.49340249822e-14 -3.19630742499e-14  2.55659604127e-15  4.78773673814e-14  8.34220353332e-14  2.19160782876e-14  6.83419589795e-14  1.15442271834e-14  5.36542998295e-14  5.03107160211e-14  2.29104853357e-14  2.24275457473e-14 -3.13029461109e-14  2.53847909998e-14  2.299535898e-14
 2.7658873627e-14  4.36137224269e-14  4.77039922907e-14  1.50853356841e-14  5.39554660663e-14  7.30806252728e-14  1.24341820242e-14  3.04239785851e-14  2.43433710227e-15  8.87264331522e-14  1.64914419234e-14 -2.75625160575e-15  1.85879911664e-14  6.73032287629e-15  5.94306206874e-14  2.25179443478e-14 -1.59818962822e-14  2.8073392703e-14  5.10262880228e-14  5.68156899477e-14  2.73967585221e-14  1.20613194711e-14  4.47267852808e-14  5.41701378905e-14  6.35036199994e-14  6.38574282655e-14  1.0251308442e-14 -5.87762551989e-14  3.68936888857e-14  6.55522536089e-14  8.85129744607e-14  1.08596103679e-13  1.21891570169e-13  1.38826892977e-13  7.2753760842e-14  8.49186126929e-14  1.1227958725e-13  9.21278292692e-14  6.87699109154e-14  1.22454396051e-13  2.72131368282e-13  2.28735785261e-13  3.73064859748e-13  4.17823738021e-13  6.81317210321e-13  9.65497332558e-13  1.31763619689e-12  1.92670550008e-12  2.89682167014e-12  4.59388403802e-12  8.17966007725e-12  1.96108713244e-11  7.68672288834e-11  1.95935314085e-11  8.21136195401e-12  4.54041623785e-12  2.8338140233e-12  1.89624485221e-12  1.31222145481e-12  9.41693039213e-13  6.64320682462e-13  5.43482415824e-13  3.88569499693e-13  3.65977528304e-13  1.72100323367e-13  1.34646606771e-13  9.61595344628e-14  1.25476942007e-13  8.41047978582e-14  1.25085483553e-13  1.14653182024e-13  1.46037063125e-13  5.62236077135e-14  8.4091056876e-15  5.27556212727e-14  5.94170617197e-14 -2.39313041665e-16  2.39018749709e-14  1.96722004654e-15 -2.89853103183e-14  1.24848167161e-14  4.97151760595e-14 -3.29983832865e-14 -1.36442605119e-14  1.28456692462e-14  5.29637163543e-14  8.52014556663e-15  4.39450473085e-15  1.94590763312e-14  3.83347108826e-14  5.81226146014e-14 -6.11823995779e-15  4.89597198977e-14 -2.87931911349e-14  5.22342075464e-14  4.23374962509e-14
-1.46879034031e-14 -1.29450408501e-14  3.97205279019e-15 -2.01493648655e-15  1.11083861273e-14  3.97936223169e-14  4.04156872288e-14  6.18468675486e-14  5.68027249825e-14  6.57438320436e-15  6.98104094546e-14  4.6686347344e-14  9.13620804997e-15  7.28490796406e-16  6.43693520345e-14  5.92206069512e-14 -7.28714982716e-15 -1.45549172043e-14 -1.78616608294e-14  9.10189289732e-14  1.6200728565e-15  3.71176101914e-14  1.67727527299e-14  7.58493311428e-15  4.15762122894e-14  2.25968233717e-14 -2.63494195554e-14  2.60493545408e-14  8.9423299968e-14  7.29173837165e-14  8.19396641911e-14  1.06400788528e-13  1.23949907221e-13  1.24323564284e-13  1.31673903233e-13  8.28554027758e-14  1.19953534714e-13  1.88528327714e-13  1.57677675992e-13  7.62050681491e-14  2.07084763407e-13  2.22217026133e-13  2.98192218116e-13  3.37350930241e-13  4.88677761888e-13  6.42870237914e-13  8.6272217415e-13  1.28510093752e-12  1.89008612086e-12  2.83583680585e-12  4.5444398018e-12  8.23117148067e-12  1.95935314085e-11  7.69530675999e-11  1.95745177162e-11  8.24606017028e-12  4.54286714671e-12  2.88917991996e-12  1.90568238579e-12  1.29361928914e-12  9.4918893901e-13  7.07175893795e-13  5.53597277217e-13  4.11233542901e-13  2.8990136835e-13  1.79956224065e-13  1.27347105341e-13  1.62631022111e-13  8.58485968056e-14  7.76399893882e-14  1.21674337883e-13  9.67592324541e-14  4.79499671976e-14  3.349457947e-14  5.9014979271e-14  2.27465146378e-14  5.24425542763e-14  5.07087171624e-14  1.75351869871e-14  4.0272206412e-14  4.89101422709e-14  8.81810911095e-14  3.37622396051e-15  1.81642056613e-14  2.07360536198e-14  6.08184368374e-14  1.25143459621e-14  4.29029742769e-14 -1.98840823635e-14 -6.35169551374e-15  5.21081532797e-14  3.3052624841e-14  4.11633379323e-14  2.81717687008e-14  6.9557095014e-14  6.81140439082e-14
 8.29874959048e-15  3.57050496855e-14  7.57582483003e-14  2.05919568746e-15 -2.75803980767e-15  3.72396636777e-14  4.98027371058e-14  6.91338378622e-14  2.23123931255e-14 -2.23243784808e-14  4.21811948353e-15  2.58212755245e-16  1.36520675609e-14  1.70196450387e-14  2.44719365152e-14  9.10233374103e-15  1.692611351e-14 -2.50919828568e-15  6.52338962228e-14 -1.90570655647e-15 -7.1149761265e-16  7.3340111256e-14 -1.6095656599e-14  8.51220882278e-14  1.18517210995e-14 -4.03773568017e-14  3.8332720964e-14  3.76970838061e-14  4.9467450485e-14  8.37409251887e-14  4.96972685974e-14  2.95055911384e-14  7.37060751068e-14  7.38536156152e-14  1.06310729956e-13  1.44074022507e-14  1.25205553113e-13  1.13297006566e-13  1.38063829688e-13  1.01077118193e-13  1.48831822917e-13  1.65816452849e-13  2.64040822152e-13  2.78801276124e-13  3.54909860081e-13  4.61515275249e-13  6.30123583968e-13  8.72892861391e-13  1.28098234347e-12  1.89746529275e-12  2.76720142748e-12  4.52736036075e-12  8.21136195401e-12  1.95745177162e-11  7.68013249092e-11  1.96448905972e-11  8.24027456727e-12  4.62723182161e-12  2.88849677519e-12  1.92869402609e-12  1.33612760709e-12  9.71058076191e-13  7.00374174193e-13  5.05689931535e-13  3.16741469155e-13  2.17358591471e-13  2.10066835264e-13  2.1492350963e-13  2.19467603725e-13  1.24261526086e-13  8.33565681451e-14  9.10018830329e-14  9.46937217625e-14 -1.25301574325e-14  6.41261705408e-14 -1.87426785208e-14  4.41143897293e-14  1.90064771807e-14  3.29566830844e-14  7.24145460288e-14  4.39699793082e-14  3.44935513058e-14  3.04011809146e-14  3.67401969781e-14  2.27489883861e-14  4.83401208232e-14 -2.90411798017e-14  1.79437168432e-14 -6.88204901684e-15 -2.26813134449e-15 -1.28509247048e-15  4.18913139133e-14  5.21102110967e-14 -2.08427063467e-15  1.43969888241e-14  4.95741271512e-14
-2.79747639029e-15  1.87455109478e-14  3.34201349344e-14 -1.11497712305e-14  3.02150778287e-14  5.52326641197e-14 -3.12842218385e-15 -1.11464570925e-14  1.96717124696e-14  2.16442511284e-14 -2.2707082691e-14 -7.63717815009e-14  2.64434054638e-14 -1.41517221338e-14  2.89388596584e-14 -5.90203887396e-15 -2.00804548432e-15  1.79022004238e-16  4.18704454759e-14  4.60396874299e-14  2.64313534052e-14  4.78593084423e-15 -5.27877370125e-14  2.09286150281e-14 -3.18567617439e-14 -3.10906416912e-14  3.63296699572e-14  3.72383268749e-14 -6.37104905207e-15  7.6604788901e-14  5.4302626855e-14  4.9245069283e-14  3.46459481235e-14  6.98394680382e-14  5.42722764521e-14 -5.22555901736e-14 -3.65147242996e-14  1.66814797243e-14  5.1666782328e-14  4.95152600816e-14  7.39629805859e-14  1.2228951833e-13  2.30591162876e-13  1.85735674339e-13  2.85019927937e-13  3.07986175099e-13  4.88404270567e-13  6.6142829011e-13  9.12956942965e-13  1.29534771262e-12  1.84949200306e-12  2.85805525137e-12  4.54041623785e-12  8.24606017028e-12  1.96448905972e-11  7.70094741348e-11  1.96247057664e-11  8.30746819301e-12  4.59900147414e-12  2.86767030346e-12  1.90512871064e-12  1.34815830441e-12  9.18616365651e-13  7.22782510017e-13  4.97865988644e-13  3.95132793846e-13  2.62755172504e-13  2.39592778236e-13  2.0236898294e-13  1.30946213537e-13  5.89602890851e-14  1.07477948822e-13  1.0868878961e-13  7.14155278743e-14  7.41999112344e-14  4.85868390517e-14  7.09519526203e-14  7.43866543381e-14  7.72874653388e-14 -2.20233082223e-14 -1.39197553198e-14  5.57168261195e-14 -1.73264509555e-14  3.858958736e-14  1.60917101646e-14 -1.33745255763e-14  1.18387198132e-14  1.81107491011e-15 -3.73649008222e-14 -4.23943711254e-14 -2.07906682315e-14 -1.55302129026e-14  4.96359093635e-14  2.22335629097e-14  7.58848876959e-14  7.42962368305e-14
 1.72471211105e-14  5.51143762732e-14 -3.73173252853e-14  7.73258216002e-15  1.78953898066e-15  1.68366438629e-14  1.46118000262e-14  4.73907596742e-14  1.98909187129e-14  1.21669020865e-14 -1.74415165978e-14  1.9434015446e-14  6.78420593873e-14  2.69463592096e-14  4.58331342028e-14  3.00798403535e-14 -2.13923442442e-14 -1.54162639353e-15  4.98034435238e-14  1.0532340121e-14  2.45297030629e-14  4.13860723352e-15 -5.31730390641e-15 -5.59234329721e-15 -7.63067009167e-14  2.73271776435e-15  4.86575820701e-14 -6.93447768928e-15  1.73378356422e-14  9.74485689334e-14  5.43689532839e-14  3.1772683418e-14  2.99633614748e-14  6.41053757127e-14  4.53110761299e-15  3.16673323623e-14  4.76907183605e-14  2.00234251089e-14  8.3525478941e-14  9.91096345859e-14  1.19486366136e-13  1.30143091557e-13  1.5975937285e-13  1.49596987923e-13  2.55477720247e-13  3.21116167001e-13  3.75151877369e-13  5.61574343685e-13  6.8723174525e-13  9.57294738396e-13  1.28109920604e-12  1.87344334701e-12  2.8338140233e-12  4.54286714671e-12  8.24027456727e-12  1.96247057664e-11  7.69951954604e-11  1.96398763869e-11  8.28080400946e-12  4.52537165543e-12  2.8424081529e-12  1.90444736383e-12  1.31627729462e-12  1.04120603525e-12  6.80736642101e-13  5.82773555951e-13  3.79156996987e-13  3.32609630196e-13  2.11490382572e-13  2.09898848262e-13  1.38701161401e-13  1.21385125031e-13  1.33132330024e-13  1.01581249719e-13  6.06018744992e-14  4.27327194206e-14 -2.52355737171e-14  3.68192421801e-14  6.75950925472e-14  4.43944306822e-14  5.95209467865e-14  9.10542896688e-14  6.28229091472e-14  1.54708672486e-14  8.11905953892e-14  4.02771837437e-14  8.32102540657e-14 -3.49680182401e-14 -1.54941910947e-14  5.31224937494e-14  3.14824343567e-14  3.80937218067e-14  4.96076236315e-14  3.44713630693e-15  2.61573997234e-14  3.61195261422e-14
 4.94732097747e-14  1.46167605597e-14  2.8702531276e-14  3.51956067545e-15  7.07611451391e-14  5.88738911958e-14 -1.12598230019e-14  8.71134105229e-15 -3.88055734629e-14 -5.10969068395e-15 -8.15444358421e-16  2.41473794049e-14  6.81723668306e-14  2.53168326682e-14 -1.09178334303e-14  4.07526093357e-14  1.01381383525e-14 -1.34800297198e-14  6.97805924868e-14  5.2896108779e-14  1.44789521672e-14  2.2130435171e-15 -2.58241822608e-15  4.67072593222e-14 -2.98302720203e-14 -3.87364373903e-14  6.76714942343e-15 -4.96810584715e-15 -4.73182816031e-14  3.20726200849e-14  3.99391803982e-14 -5.30672750686e-14  6.82384848707e-14  9.89054504771e-14  2.6937495527e-15  8.61622235313e-14  6.29840485579e-14  6.46746553571e-14  3.90034392434e-14  5.56446388831e-15  2.68141489396e-14  5.92781024899e-14  1.44442197782e-13  1.47750388081e-13  2.19812024512e-13  2.3726984315e-13  2.41160758034e-13  3.59874297194e-13  4.85169755601e-13  7.22182673317e-13  9.13534439062e-13  1.31390778364e-12  1.89624485221e-12  2.88917991996e-12  4.62723182161e-12  8.30746819301e-12  1.96398763869e-11  7.69182702055e-11  1.96076337328e-11  8.24013490665e-12  4.55966692405e-12  2.8432508288e-12  1.89760756051e-12  1.35421138209e-12  8.61052237295e-13  6.42275253146e-13  4.6800166442e-13  4.40320861742e-13  2.84678173614e-13  1.72445613797e-13  1.67192314332e-13  1.75155281661e-13  1.27992125959e-13  1.35089267628e-13  1.43487129814e-13  2.72446219759e-14  8.16327468964e-15  6.71099514411e-14  4.71846014657e-15  7.08421945977e-14  2.66767743154e-14  4.61715473887e-14 -3.1165361366e-14 -9.41580087316e-15  6.92945796998e-14  5.33561023349e-14  1.29089271005e-14 -7.74092928125e-15  3.89055472756e-15  4.71607364039e-14  1.89867228509e-14  6.89287089792e-14  6.16189565097e-14  1.07652211789e-13  1.17490945774e-13  1.09132865479e-13
 2.04854086087e-14 -6.46411133471e-15 -3.03805093036e-14 -1.48951554478e-14  6.36878125328e-15  1.78073824964e-14  3.85383471396e-14  3.30866437353e-14  3.08833166539e-14  3.89852203955e-14  1.04024747609e-14 -2.61570638909e-14  3.26148362947e-14  5.47640287619e-14  2.68131794933e-14 -1.08241420293e-14 -1.6539099594e-15 -2.30670645632e-14  6.90003382592e-14  6.62369981366e-14  4.24181317862e-14  4.76955664669e-14 -2.10310612391e-14 -8.03620145641e-15  4.58180536917e-14 -1.26389668071e-14 -2.63343669051e-14 -5.15785257419e-14 -5.47712955507e-16  1.44037239658e-14 -7.06233042062e-14 -5.71488679797e-14  7.87165653309e-15 -1.21667597877e-14  2.93999701485e-14  6.41542354791e-14  4.52357851524e-14  2.17487926596e-14  1.90107521729e-14  2.23455504933e-15 -9.38582237561e-15  2.66141935882e-14  1.30985481195e-13  8.30749760696e-14  7.90434560348e-14  1.357176388e-13  1.46816880501e-13  2.13162392992e-13  3.60990939691e-13  5.16490089345e-13  7.01777817533e-13  9.5728696884e-13  1.31222145481e-12  1.90568238579e-12  2.88849677519e-12  4.59900147414e-12  8.28080400946e-12  1.96076337328e-11  7.70023485179e-11  1.96359789153e-11  8.25262511323e-12  4.56637596381e-12  2.85518914139e-12  1.92719448578e-12  1.25732908247e-12  9.27689642653e-13  6.87589048785e-13  5.34726102085e-13  3.56094689011e-13  3.41227879481e-13  2.28107438248e-13  1.27660713066e-13  1.83418322573e-13  1.31200551315e-13  1.22956320919e-13  6.54534029628e-14  6.50319201218e-14  6.78912285829e-14  2.30798969993e-15  5.74247866092e-15  1.06080627703e-14  6.2074362331e-14  4.30562945621e-14  5.86645812214e-14  9.16291160412e-14  1.97698809441e-14  2.71391955448e-14  3.13663170681e-15  4.64584237691e-14  3.53943781558e-14  2.0379348036e-14  6.13857321897e-14  1.34110079817e-14  1.83691938423e-14  2.49760156945e-14  5.34658571815e-15
 2.62473185178e-14  1.72391667263e-14  1.93249343313e-14  9.8876697267e-14  7.25557556948e-14  6.58887199506e-14  8.84683863039e-14  8.44227502625e-14  1.66361211595e-14  2.42834749175e-14 -3.8602465349e-15 -3.48322572702e-14  1.60556105651e-14  6.69197080854e-14  8.61453999238e-14  1.606260755e-14  6.77773205436e-15 -3.57970812145e-15  4.74316514882e-14  5.38575347174e-14 -3.14348994258e-14  7.14038166468e-14  2.11681512935e-14  1.04582644213e-14  4.73740889721e-14 -5.81272889953e-16  1.37364181763e-14 -3.42078777968e-15 -3.24091969148e-14  6.42949847289e-16  4.32119354034e-14  2.43924354229e-15  2.6120545554e-14 -1.14164833672e-14  7.5170523222e-14  7.23906225521e-14  8.59232408098e-14  3.67722892892e-14  1.62561672006e-14  3.11206317122e-14  6.87964761506e-14  1.01693055691e-13  1.47942812777e-13  1.27763279831e-13  1.52467179884e-13  1.15296062738e-13  1.32272813288e-13  1.9973961656e-13  2.48980708892e-13  3.76622948785e-13  4.50686889678e-13  6.12508488753e-13  9.41693039213e-13  1.29361928914e-12  1.92869402609e-12  2.86767030346e-12  4.52537165543e-12  8.24013490665e-12  1.96359789153e-11  7.73088622927e-11  1.96180227303e-11  8.22084534046e-12  4.56440503475e-12  2.91611356194e-12  1.89984129102e-12  1.31951977148e-12  9.04674851146e-13  7.33576801264e-13  5.78593567096e-13  3.53305580517e-13  2.92354387867e-13  2.03827830658e-13  1.64159252722e-13  1.01203727627e-13  1.21682623e-13  9.24799965244e-14  9.2707247431e-14  3.88523611711e-15  1.83289305725e-14  3.65113378595e-14  1.67955733382e-14  1.12572706174e-13  2.50696549189e-14  2.66881330536e-14  2.35986549518e-14  7.91030973332e-14  7.12436483006e-14  6.95104663103e-14  3.0755864567e-14  4.0563444952e-14  1.7590722171e-14  4.99581050716e-14 -5.74143950609e-14 -5.6909062318e-14  1.9887586806e-14  3.71274335712e-14
 1.22634501862e-14  1.84263478936e-14 -1.96159267733e-14  7.12276720435e-14  2.05355157496e-14  9.21812963794e-15  3.77813304263e-14  6.97731332347e-14 -2.72528097081e-14 -6.95762588161e-14 -7.33556108654e-14 -4.14310655723e-14  9.63306585141e-16  1.50091463589e-14  4.30655667932e-14 -2.44375928325e-15  3.33308041076e-14 -2.01388869865e-14  1.00475762146e-14  3.78090668165e-14 -1.41533128747e-14  6.04419432676e-14 -1.11492684058e-14  7.11889965478e-15  5.45255813428e-14  4.76057435442e-14 -3.25110856047e-14 -2.13995896269e-14  3.59134291369e-14 -6.8105366871e-15  6.16978968418e-15  1.37244530345e-14  1.41242860188e-14 -1.86844339068e-15  2.08314723484e-14  2.7035008572e-14  1.16189951656e-13  2.95157937909e-14  3.30233727773e-14  8.93293427076e-14  4.88222511296e-14  7.73071000045e-14  8.71768322644e-14  8.23183974886e-14  1.38829326415e-13  9.76322339315e-14  1.32791920677e-13  1.75712770251e-13  2.32236796903e-13  2.74235273357e-13  3.8070271431e-13  4.99183369725e-13  6.64320682462e-13  9.4918893901e-13  1.33612760709e-12  1.90512871064e-12  2.8424081529e-12  4.55966692405e-12  8.25262511323e-12  1.96180227303e-11  7.69291224573e-11  1.95458522171e-11  8.26125456257e-12  4.55554963539e-12  2.87916582119e-12  1.92183739064e-12  1.33825331028e-12  9.72399603835e-13  7.65255431371e-13  5.32548120595e-13  3.66251635736e-13  3.0208093973e-13  1.81206939541e-13  1.51250608231e-13  1.30244286246e-13  1.18864696241e-13  6.30630081162e-14 -2.09895622877e-14  5.82658306649e-14 -8.1125970446e-15  5.17870734e-14  6.22862556143e-14  8.40752666391e-14 -1.56786470962e-14  6.70610006299e-14  7.64684344653e-15 -8.43961001379e-15 -1.96554918105e-14 -4.09507628661e-14  9.16739059051e-15  4.27866418265e-14 -2.90494294743e-14  5.01633158429e-15 -1.08843766091e-14  6.61196737844e-14  5.1959576622e-14
 1.99622731868e-14  3.55839708668e-14 -1.05158184895e-14  1.1632559569e-14  1.61219123136e-14  9.22595641092e-15  7.97850885488e-14  6.21415584536e-14  1.25791788959e-14  2.25797707471e-14  4.57328130494e-14  6.59109152273e-14  6.78408146847e-14  5.86766965876e-14  4.46367352036e-14  3.78341830783e-15  3.25276493046e-14 -4.02715910112e-14  2.38210250933e-14  5.97265302706e-14 -5.74717361745e-14  5.084707246e-14  1.86142560891e-14  6.94892524039e-14  1.03668353263e-14  3.31177087223e-14 -7.16852198921e-14  2.93454704763e-14  4.78877886066e-14  1.79823613539e-14 -2.13178117851e-16 -5.3344933743e-14 -2.24706320641e-14 -8.0043033416e-15  2.96878572217e-14  8.19170501277e-14  4.68139823079e-14  1.98684752682e-16  1.93719475681e-14  4.85553015682e-14  7.43806077348e-14  4.94115567217e-14  7.02231096798e-14  4.65480123439e-14  7.86041831528e-14  1.53089020748e-14  9.81470821136e-14  1.45763928534e-13  1.82869521206e-13  2.48910761434e-13  2.50998203626e-13  3.72398617391e-13  5.43482415824e-13  7.07175893795e-13  9.71058076191e-13  1.34815830441e-12  1.90444736383e-12  2.8432508288e-12  4.56637596381e-12  8.22084534046e-12  1.95458522171e-11  7.68904290468e-11  1.96432169316e-11  8.20684276015e-12  4.6147310822e-12  2.83818878909e-12  1.84614878487e-12  1.26435068705e-12  1.01098754438e-12  6.62921446787e-13  4.93221645695e-13  3.63835478452e-13  3.25010325858e-13  2.65050293868e-13  1.44801484148e-13  1.78714411118e-13  6.79679886564e-14  7.34441185999e-14  1.69341430536e-14 -6.06668301872e-16  2.97996653308e-14  6.09128488037e-14  3.77617454631e-14  1.12748759691e-15  6.05499925724e-14  5.39522126901e-14  1.04724999888e-14 -8.1342070024e-15 -1.76722536764e-14 -2.06025515316e-14  5.37467043425e-14  2.67878679269e-14 -1.26730737417e-14  5.70555632648e-14  3.02986644632e-14  2.8501652017e-14
-2.86851434465e-14 -1.44216696653e-14 -4.54425287146e-15  2.57528757809e-15 -2.88564958356e-14  1.10132561246e-14  5.69391213643e-14  1.20550195713e-13  8.36047275136e-14  6.42379319522e-14  3.64455757865e-14  6.36720132063e-14  5.99000601377e-14 -1.86476374721e-14 -2.19139109703e-14 -1.76246852912e-14  3.0217480268e-15  1.02246440047e-14  3.43038105253e-14  9.05423559698e-14  3.95083512311e-14  9.33417813992e-14  4.7513916548e-15  6.39277220463e-14  7.72924551582e-14  2.73585535055e-15 -5.98013882059e-14 -1.431929799e-14  3.92545226928e-14 -3.54703792532e-14 -7.0922792489e-15  4.02488502304e-14  4.85191865867e-14 -4.90157532353e-14  1.84876447102e-14  7.03941987355e-15  6.60230626876e-16 -3.85812552176e-14  2.05613436017e-14  3.3738021596e-14 -4.10246284745e-14  6.12199066633e-14  1.12398478468e-14  4.5912038468e-14  1.05114019585e-14  1.0276723675e-13  6.35943784354e-14  9.72554129415e-14  1.08328814786e-13  1.83733620021e-13  2.00383905268e-13  2.27322095837e-13  3.88569499693e-13  5.53597277217e-13  7.00374174193e-13  9.18616365651e-13  1.31627729462e-12  1.89760756051e-12  2.85518914139e-12  4.56440503475e-12  8.26125456257e-12  1.96432169316e-11  7.70112791565e-11  1.95381358867e-11  8.22874874773e-12  4.53480563242e-12  2.80961590218e-12  1.91587168947e-12  1.2998765008e-12  9.56775850822e-13  7.33075760534e-13  5.36635139401e-13  3.93042447481e-13  2.99111008834e-13  2.30132711194e-13  1.74835691424e-13  1.54851619411e-13  1.19889464489e-13  8.88026541522e-14  2.44889323089e-14  8.46603491226e-14  2.58883663128e-15  5.6723721871e-14  1.02958263919e-13  9.75906792867e-14  7.61853845615e-14  5.14625125253e-14  2.81336437177e-14  6.15549720645e-14  6.86640123923e-14  5.45468333249e-14  9.44506767047e-15 -7.13112483173e-16 -2.27397219245e-14  2.23379300488e-14  4.90989619207e-14
-1.56836762468e-14  1.72368907981e-14 -1.73358282977e-14  1.51213017075e-15 -6.03830878277e-15 -2.2287094185e-15  2.37122613423e-14  4.92695534377e-14  3.58169531558e-14 -6.13810903911e-15 -2.02124886162e-14  1.76739438871e-15  4.89886307478e-14  1.6409151306e-14 -2.51339743925e-14  1.02975806264e-14  1.18129787566e-14  1.0036292267e-13  6.83272494391e-14  9.20466611993e-14  6.9606094358e-14  6.16434045204e-14  5.88457381054e-15 -2.37685882103e-14 -2.07873913839e-14 -6.14681935126e-14 -5.27109968669e-14  6.3099354669e-15  9.87478763583e-15 -2.33154862319e-14 -2.20065661891e-14  5.70664730737e-14  2.43487405712e-14  3.40295473009e-14  3.91725035173e-14  8.74102881807e-14  3.73943619715e-14  6.27514227156e-14  1.88173896528e-14  4.23404388657e-14  5.78465324771e-14  8.17140790678e-14  4.24456635992e-14  2.29014063439e-14  3.60204332654e-14  3.11380021498e-14  5.0251811986e-14  7.93212173604e-14  1.31719596692e-13  1.13329563654e-13  1.79490831986e-13  2.68583481635e-13  3.65977528304e-13  4.11233542901e-13  5.05689931535e-13  7.22782510017e-13  1.04120603525e-12  1.35421138209e-12  1.92719448578e-12  2.91611356194e-12  4.55554963539e-12  8.20684276015e-12  1.95381358867e-11  7.68738233654e-11  1.96016632743e-11  8.21904914843e-12  4.48560828274e-12  2.85780718326e-12  1.87770418446e-12  1.29996806201e-12  9.59411471928e-13  7.08798783643e-13  5.50147275204e-13  3.87926530036e-13  3.55048165711e-13  2.64160619713e-13  1.73740712464e-13  6.72664681185e-14  1.15960037378e-13  1.3302678861e-13 -1.08860252056e-14  3.25422171237e-14  3.49499854721e-14  7.00460985673e-14  1.21290994491e-13  7.73952303499e-14  5.79512977564e-14  7.6047587533e-14  1.28033957017e-13  6.95454670792e-14  8.12553331518e-14  5.93086133439e-14  3.65734503716e-14  3.82625390626e-14  6.14942700295e-14  9.17074736281e-15
 6.14782631154e-14  4.15645227093e-14 -1.74355195128e-14  2.78745459347e-14  1.11082251816e-13  6.70741667912e-14  2.07596479352e-14  6.97504853756e-14  4.39177549579e-14  2.64808993829e-14 -3.0143603116e-14  3.9902631388e-14  7.54619549152e-14  4.40824056388e-14  5.24838098509e-14  2.85773910982e-14  4.86734344172e-14  4.96507579359e-14  5.93756130624e-14  7.13531235332e-14  1.59347265733e-14 -5.70742144815e-14  1.57759093949e-15  1.16500948119e-15  2.92215142202e-14  6.08859603311e-14 -1.02982297476e-14  1.61805081698e-14  3.37486620478e-14  2.98870835097e-14  3.31619016371e-14  8.4878285722e-14 -5.70589174206e-15 -1.07304308225e-14  8.83188858378e-15  5.27428950761e-14  1.00220009725e-13  1.90684782625e-14  2.32845411039e-14  6.6991912525e-14  3.50179941103e-14 -7.01988591691e-15  4.19661550513e-14  8.78989015171e-14  3.03632645712e-14  1.31757299835e-14  8.68647975085e-14  5.23936022908e-14  7.37253047629e-14  1.18087624309e-13  8.97638738672e-14  1.95445740645e-13  1.72100323367e-13  2.8990136835e-13  3.16741469155e-13  4.97865988644e-13  6.80736642101e-13  8.61052237295e-13  1.25732908247e-12  1.89984129102e-12  2.87916582119e-12  4.6147310822e-12  8.22874874773e-12  1.96016632743e-11  7.67306987372e-11  1.95984006313e-11  8.1808090466e-12  4.50572341848e-12  2.84551787128e-12  1.88892064389e-12  1.31046822468e-12  8.93002027522e-13  6.58483277976e-13  5.07622421633e-13  4.23331780893e-13  2.87704321537e-13  2.22820114216e-13  2.1712078641e-13  1.77451676352e-13  9.06180685802e-14  1.01179185257e-13  4.71398751261e-14  7.2794787775e-14  7.26768123185e-14  1.25405186458e-13  9.4393509455e-14  2.93760560351e-14  1.23021288401e-13  1.37035830514e-13  4.50045101261e-14  3.49889010842e-14  4.23241805109e-14 -3.06967333684e-15  5.00710592546e-14  4.03612969304e-14  1.61535698002e-14
 1.45951800893e-14 -1.39131977477e-14  3.5327123649e-14  5.96717331621e-14  8.58518725829e-14  2.88004730833e-14  2.11366073433e-14  5.19681685978e-14  5.71983995787e-14  2.71149392772e-15 -3.42384815292e-14  6.80521864034e-14  5.92068438169e-14  4.8114680987e-14  4.78239430242e-14  3.6857135907e-14 -1.61000101515e-15 -4.69921396917e-14  3.99699810995e-14  7.28247915101e-14  2.2094779009e-14  2.72970120934e-14 -3.0722758405e-14  1.17678515887e-14 -9.9282332005e-15  3.32040485902e-14  9.21113387535e-15  5.82374265654e-14 -1.71222808469e-14  4.70005943223e-14  7.09003121314e-14  9.15753206433e-14 -2.8841999151e-14  7.3188435479e-17  1.17529904074e-14  5.60315400675e-14  2.26756367456e-14  4.26683484216e-14 -3.45324813375e-16  2.96571146682e-14  8.0876163893e-16  5.74829696646e-14  2.14841606611e-14  3.3228802564e-14  5.79717622526e-14  6.95263727185e-14  6.08158847985e-14  3.45469238832e-14  4.18695258886e-14  1.09356521539e-13  1.0473635171e-13  1.31738136015e-13  1.34646606771e-13  1.79956224065e-13  2.17358591471e-13  3.95132793846e-13  5.82773555951e-13  6.42275253146e-13  9.27689642653e-13  1.31951977148e-12  1.92183739064e-12  2.83818878909e-12  4.53480563242e-12  8.21904914843e-12  1.95984006313e-11  7.70187998594e-11  1.95635841358e-11  8.21433630761e-12  4.52690851605e-12  2.87863602459e-12  1.8733519667e-12  1.28888427226e-12  9.21336758043e-13  6.74562991098e-13  5.29422948609e-13  3.44774378517e-13  2.62713440278e-13  2.20966470169e-13  1.26471032262e-13  1.24778114497e-13  1.21226901938e-13  8.64655807825e-14  9.92424194138e-14  4.34584343376e-14  3.98381458774e-14  5.51920892408e-14  6.14525160666e-14  1.04588639778e-13  8.14805815381e-14  2.66422078459e-14  2.47149537861e-14  1.14849026872e-13  7.37741747972e-14  5.13791026198e-14  3.73532414673e-14  2.93479168445e-14
 7.62332988982e-14  8.54580895142e-14  2.93178334254e-15 -1.17773766197e-14  5.89030136309e-14  3.15232938099e-14 -1.21223162341e-14 -8.48980179475e-15  2.574725193e-14  4.24197898864e-14 -2.6210602715e-15 -6.05068034456e-17  2.97848210801e-14  2.0586964377e-14  7.09008246452e-14  2.36071984579e-14 -1.37320455729e-14 -4.33999573652e-14  1.97798721821e-14 -2.52203690051e-14 -3.27419376514e-14 -1.05432553575e-14 -1.91248591198e-14 -3.24240582817e-14 -3.75191997094e-15 -9.22328796268e-16 -1.79825140403e-14  4.62916888772e-14  2.98572369824e-14  2.64716052298e-14  2.24605403613e-14  8.58974554843e-14  1.04504684481e-14  4.74031975964e-14  3.63655474988e-14 -1.75314323193e-15  1.0315333464e-14  1.52842504248e-14  1.49845900851e-14  2.69464958499e-14  5.50607418404e-14  7.34676146999e-14  1.83894954573e-14 -7.8356633054e-15  4.25457479686e-14  1.73727551188e-14  9.71422851141e-14  2.71996574883e-14  2.08286150116e-14  6.4696147274e-14  1.24397218077e-13  1.42390177413e-13  9.61595344628e-14  1.27347105341e-13  2.10066835264e-13  2.62755172504e-13  3.79156996987e-13  4.6800166442e-13  6.87589048785e-13  9.04674851146e-13  1.33825331028e-12  1.84614878487e-12  2.80961590218e-12  4.48560828274e-12  8.1808090466e-12  1.95635841358e-11  7.68459977498e-11  1.95549075099e-11  8.19151529945e-12  4.55999895147e-12  2.84904846412e-12  1.86825145008e-12  1.25394513732e-12  8.85868937807e-13  6.84053486235e-13  5.25308867393e-13  3.87545229489e-13  3.02228998245e-13  2.28048859469e-13  1.47638406549e-13  7.43280442415e-14  6.76497922167e-14  2.64412803539e-14 -6.07894213945e-15 -2.98868142147e-15  9.60201370391e-15  4.04069727189e-14  3.48927078025e-14  1.39110541316e-14  8.10227682534e-14  5.51254052084e-14  1.243221323e-13  4.80771717539e-14  5.22736102198e-14  6.16255347612e-14  4.86254975768e-14
 8.7387836106e-14  5.51316595238e-14  6.32531624418e-14  6.60100833258e-15  7.52347824859e-14  5.42597883013e-14  1.27535918922e-14  6.71760662856e-14  1.64204034608e-14  4.37457651022e-14  9.02281465861e-15  2.23610880481e-14  5.83977074275e-14  8.2142001464e-14  1.1659908775e-14  1.08748038321e-13  5.22132795696e-14  5.76592179159e-14  2.55596791641e-14  2.23140108592e-14  5.34588022187e-14 -1.43949534147e-14  4.98882987656e-14  1.48859237946e-14  2.87776969535e-14  1.38371709233e-14  2.17168792566e-14  2.71383649243e-14  2.9627096885e-14  6.7150485494e-14  7.36380322416e-14  6.99173756828e-14  2.3223991259e-14  8.32529190875e-14  2.65341035182e-14  2.3460418356e-14  3.1522408842e-14  1.24724569643e-14  4.38101305042e-14  1.11459148374e-13  6.50592723666e-14  4.08339621495e-14  6.9192851159e-14  5.49771505362e-14  7.71918049151e-14  4.5033321567e-14  7.07733170326e-15 -1.56891362557e-14  2.31246791794e-14  6.24658982238e-14  7.16893715544e-14  1.1124154003e-13  1.25476942007e-13  1.62631022111e-13  2.1492350963e-13  2.39592778236e-13  3.32609630196e-13  4.40320861742e-13  5.34726102085e-13  7.33576801264e-13  9.72399603835e-13  1.26435068705e-12  1.91587168947e-12  2.85780718326e-12  4.50572341848e-12  8.21433630761e-12  1.95549075099e-11  7.70742751327e-11  1.95190990732e-11  8.16079210835e-12  4.48567412131e-12  2.79937099033e-12  1.83363692243e-12  1.28677551294e-12  9.39390306795e-13  6.69183930221e-13  4.66378724585e-13  3.65929105679e-13  2.93404443144e-13  1.93408237747e-13  1.50024531755e-13  1.21416229824e-13  1.35283597245e-13  6.56875484744e-14  6.62928200004e-14  5.84553381621e-14  7.47747417235e-14  6.0564329663e-14  5.79354342358e-14  6.11818200673e-14  3.81129041697e-14  1.32281152524e-13  6.92591507103e-14  4.66066312539e-14  5.61734545821e-14  9.04835933438e-14
-1.59164955018e-14 -2.99659663196e-14 -4.31509743438e-14  5.8506696389e-15  4.17224637587e-14  8.63674622478e-14  2.93740186045e-15  3.86294247285e-14  4.66850696495e-14  7.15475166556e-14  5.53463715645e-14  8.75616725032e-14  9.70115587692e-14  3.11596422266e-14  1.97087529795e-14  7.1243142604e-14  2.90648423273e-14  6.0042373574e-14  9.97017487176e-14 -1.86524979137e-14  2.07665072179e-14 -2.9447371671e-14 -3.42647010778e-14 -2.78812057508e-14 -3.43184442943e-16  6.77208376123e-14  1.03805250219e-13  9.18605291745e-14  8.54836897828e-14  2.53446018883e-14  1.05026197745e-13  1.11028487475e-13  1.29639631416e-14  2.78377546871e-14  3.83402258187e-14  2.75499075551e-14  3.95576606809e-14 -1.41435147524e-14 -7.41871135729e-15  2.67469349216e-14  6.23358560026e-15  7.62698498022e-14  8.36053391848e-14  2.40678499754e-14  2.4836715074e-14  2.03862764269e-14  4.3593290093e-14  3.91227117628e-14  2.74736445183e-14  9.07612549609e-14  6.11940586751e-14  1.04965103865e-13  8.41047978582e-14  8.58485968056e-14  2.19467603725e-13  2.0236898294e-13  2.11490382572e-13  2.84678173614e-13  3.56094689011e-13  5.78593567096e-13  7.65255431371e-13  1.01098754438e-12  1.2998765008e-12  1.87770418446e-12  2.84551787128e-12  4.52690851605e-12  8.19151529945e-12  1.95190990732e-11  7.71340999931e-11  1.95663324243e-11  8.22387139222e-12  4.54784104078e-12  2.83839023366e-12  1.85622924758e-12  1.24545359623e-12  9.43423300517e-13  6.44044171447e-13  4.85489382783e-13  3.37533180826e-13  2.23088028654e-13  2.1113080196e-13  1.44249320565e-13  9.45564072901e-14  9.45599555627e-14  9.35557535834e-14  4.02134909412e-14  2.7123190244e-14  3.27824313907e-14  2.15956246964e-14  3.94294337604e-14  3.30828143056e-14  9.40704099354e-14  9.88342722148e-14  3.73870240239e-14  7.19541317671e-14  7.07122053298e-15
-8.937881374e-15 -5.05954064312e-14 -5.59225795843e-14 -2.13210896396e-14  8.61906229483e-15 -2.94047375336e-14 -8.24469553879e-14 -1.89054788595e-14  7.09235071019e-14  6.22437920141e-15  4.10678205154e-14 -1.40421066794e-14 -7.32406421237e-15  6.18511110213e-14 -3.17449224558e-14 -1.08949549552e-14  1.38182360842e-14  5.24623045711e-14  1.00673803536e-14 -1.54104784299e-14  7.53119021045e-14  1.48927105201e-14  2.66422153276e-14  7.35646480824e-14  4.0907905882e-14  4.75820193352e-14  1.00426453968e-13  6.77644528145e-14  3.06839219934e-14  3.78772283324e-14  5.42924038888e-14  6.34191297802e-14  5.67388573871e-14  2.83505582779e-14  6.4917888584e-14  7.59157957011e-14  2.25663633039e-14  9.11226398157e-14  2.90462773622e-14  3.386782329e-14  1.3280703765e-14 -1.89238418359e-14  2.84703075469e-14  2.19322067346e-14  8.5894962197e-15  3.89952880297e-14  3.93426116196e-14  3.19782343434e-14 -7.17370779589e-14  6.26944183295e-14  2.22404597972e-14  1.02550412724e-13  1.25085483553e-13  7.76399893882e-14  1.24261526086e-13  1.30946213537e-13  2.09898848262e-13  1.72445613797e-13  3.41227879481e-13  3.53305580517e-13  5.32548120595e-13  6.62921446787e-13  9.56775850822e-13  1.29996806201e-12  1.88892064389e-12  2.87863602459e-12  4.55999895147e-12  8.16079210835e-12  1.95663324243e-11  7.69085218572e-11  1.95776496791e-11  8.26244676377e-12  4.51402079089e-12  2.7817096049e-12  1.92147296696e-12  1.27790387627e-12  8.82285314358e-13  6.45505779043e-13  5.00433915313e-13  3.51250368697e-13  2.93722520833e-13  2.11617232848e-13  1.60748635762e-13  1.23189753948e-13  1.2621285591e-13  5.11282816167e-14  4.89888778563e-14  1.46260551394e-13  7.00999541969e-14 -5.23048569058e-15 -1.25135775027e-14  3.3101880705e-14  1.58477144539e-14  2.72378120024e-14  1.29264128205e-14  6.13272722409e-14
 3.9927387078e-14 -1.66324712352e-14  4.79890240642e-14  5.7338461978e-14 -3.11983804458e-14 -7.51700975319e-14 -3.53662541315e-14  9.86762639414e-15 -1.70138761351e-14 -3.45419316902e-14  3.31503700563e-15 -1.06775485931e-14 -1.8243273459e-14  1.13354324516e-15  2.10825727136e-14  6.13003707252e-14  5.9723718718e-14  4.6876557588e-14  9.15315302039e-14  5.2188137612e-14  6.11229421703e-15 -2.06035050331e-14 -1.6184655207e-14 -4.52793779485e-14  2.36923827646e-14  1.3144804193e-14 -3.76800048475e-15  7.11002103604e-14  4.82174037971e-14  1.42654644417e-14  1.50473595044e-14  5.09995509871e-14  4.47338667178e-14  6.20256511578e-14 -3.64084836801e-14 -5.98267186787e-15  5.89349379635e-14  1.16849860431e-14  2.76980448536e-15 -5.34092175425e-14 -1.74080410776e-14  5.84127968907e-14  4.74409259308e-14  1.70215584954e-14  8.94586739943e-15  5.46261794282e-14 -1.33456699366e-14 -7.60798410425e-15  3.56424034252e-14  6.33126301954e-14  6.0418970043e-14  3.79292727651e-14  1.14653182024e-13  1.21674337883e-13  8.33565681451e-14  5.89602890851e-14  1.38701161401e-13  1.67192314332e-13  2.28107438248e-13  2.92354387867e-13  3.66251635736e-13  4.93221645695e-13  7.33075760534e-13  9.59411471928e-13  1.31046822468e-12  1.8733519667e-12  2.84904846412e-12  4.48567412131e-12  8.22387139222e-12  1.95776496791e-11  7.7167112685e-11  1.96535877953e-11  8.20766857478e-12  4.51976387023e-12  2.87693857952e-12  1.87228912855e-12  1.36507533983e-12  9.94828232217e-13  7.62305185309e-13  5.3973321361e-13  4.03465491696e-13  2.90851205839e-13  1.64306914216e-13  1.36518562948e-13  1.19107851517e-13  9.24057324333e-14  5.01192824043e-14  6.02630352223e-14  1.29985982508e-13  1.14108559897e-13  4.66154013986e-14  1.76591107734e-14 -1.92759703812e-14  2.52493802493e-14  8.70063607466e-14  6.86279743211e-14
 1.03710566722e-14  3.69228042101e-15 -8.37886193054e-15  3.89987347292e-14  2.41905139716e-14 -8.95288151286e-15  1.19110204316e-14  2.68981670408e-14  5.55310355027e-14  1.26511258787e-14  5.00033572466e-16 -3.05656198993e-14 -2.80865410019e-14  1.35126392835e-14  5.31454726587e-14  3.24887683967e-14  7.96116403026e-14  6.04173232314e-15  1.08193917773e-13  5.27879915383e-14 -1.37424987915e-14  8.68116842222e-15 -2.4437667028e-15  8.55557997102e-14  2.54307598869e-14  8.05845146113e-15  1.58198901703e-14 -1.46362726639e-14  2.33577645774e-14  5.59809429858e-14  1.04729357526e-13  8.27474801622e-14  4.7733908284e-15  4.04846765508e-14  5.27245856451e-14  3.31083001353e-14  7.86195052696e-14  6.07584662769e-14  1.20050533347e-14 -1.8014738601e-14 -4.71152041855e-17  1.30798055824e-14 -1.21483392511e-14 -2.24753517686e-14 -2.61316610702e-14  5.65579525721e-14 -2.97216087146e-14 -2.93017197347e-14  2.42326664622e-14  1.78418222924e-14  7.89640630633e-14  1.10654890307e-13  1.46037063125e-13  9.67592324541e-14  9.10018830329e-14  1.07477948822e-13  1.21385125031e-13  1.75155281661e-13  1.27660713066e-13  2.03827830658e-13  3.0208093973e-13  3.63835478452e-13  5.36635139401e-13  7.08798783643e-13  8.93002027522e-13  1.28888427226e-12  1.86825145008e-12  2.79937099033e-12  4.54784104078e-12  8.26244676377e-12  1.96535877953e-11  7.71085491672e-11  1.9598906128e-11  8.23450987415e-12  4.55430415395e-12  2.8531279419e-12  1.96461529929e-12  1.34735827999e-12  9.15690961757e-13  6.83399140688e-13  5.17639496508e-13  4.17084894061e-13  2.53628182932e-13  1.45416413149e-13  1.88253062809e-13  1.33659972334e-13  1.09896765805e-13  1.15658258453e-13  8.22664483399e-14  4.41501765856e-14  1.1917070697e-13  4.99339384419e-14  6.67989764716e-14  4.89956859095e-15 -2.35336876119e-15 -5.77402222011e-15
 5.23406739411e-14  5.33782081058e-14  1.1168410983e-13  7.08305458183e-14  6.76286036005e-14  9.22765607547e-15  5.492519298e-14  7.01392552547e-14  1.84955960658e-14  2.92014284355e-14  3.03781307977e-14  4.95573873628e-14 -4.27137722992e-14  3.36890127583e-14  6.19814575599e-14  5.51003486968e-14  1.33873960037e-14 -1.31724692364e-14  2.97836182056e-14  1.47747137429e-14  3.4442692446e-14 -4.6098014625e-14  3.64755162797e-14  3.37529607098e-14  1.08297226235e-14  8.90324757594e-14  1.46464341308e-14  2.30147584567e-14 -1.07855690068e-15 -1.88908449102e-15 -8.7940480734e-16  2.30073088646e-14  2.3664400486e-14  7.76092358644e-14  2.18630647081e-14  5.44387377845e-14  4.70834137292e-14  5.13168258051e-14  3.91004497136e-16 -1.06714283906e-14  1.30757955907e-14 -1.17930603144e-14  2.37260269485e-14 -4.45057168141e-14 -3.68983233731e-14  2.52437895556e-14  3.67224074728e-14  5.11160657962e-14  1.97393233703e-14  2.71972803851e-14  1.46033923423e-14  3.6796517531e-14  5.62236077135e-14  4.79499671976e-14  9.46937217625e-14  1.0868878961e-13  1.33132330024e-13  1.27992125959e-13  1.83418322573e-13  1.64159252722e-13  1.81206939541e-13  3.25010325858e-13  3.93042447481e-13  5.50147275204e-13  6.58483277976e-13  9.21336758043e-13  1.25394513732e-12  1.83363692243e-12  2.83839023366e-12  4.51402079089e-12  8.20766857478e-12  1.9598906128e-11  7.67215122226e-11  1.95297346378e-11  8.19367091528e-12  4.49334894754e-12  2.77660669613e-12  1.90696330874e-12  1.32338944521e-12  9.88894994878e-13  6.93584826066e-13  4.92522288079e-13  3.31517548579e-13  2.62491582286e-13  2.44411528882e-13  1.75608245526e-13  1.60200169348e-13  1.07574138907e-13  1.56102398559e-13  4.62125197949e-14  6.40636972137e-14  7.41262712409e-14  8.73588545794e-14 -2.77835975149e-14  3.81253869073e-14  1.87845095107e-14
-3.09521916584e-14  8.1834290829e-14  1.02088731506e-13  5.31434606156e-14  5.40424326363e-14  5.44862827578e-14  8.7717865056e-14  3.72822741794e-14  9.90634269349e-15  4.37412173551e-14  3.26322190178e-14  1.23674897792e-14  7.78661432191e-15 -1.20091213789e-14  4.05092304554e-14  6.51841479891e-14  1.40815568206e-14 -2.46179207945e-15 -4.74398981499e-14 -3.04078802052e-14  3.31420647929e-14 -5.07313827682e-15 -1.28195224641e-14  5.36627136173e-14 -2.2142825506e-14  1.66276097023e-14 -4.43147190207e-14  9.21838592706e-14  6.6838167826e-14 -3.93982668104e-15  8.40370446793e-14  7.13999900936e-14  3.18005616109e-14  5.28909324145e-14  4.08539909461e-14  4.66717137587e-14  2.43539282568e-14  5.00457287047e-14  7.1446735186e-15  6.91922119283e-14  2.31290948476e-15 -6.70578340175e-14  4.41643177064e-14  3.69694710854e-15  4.61004456804e-15  2.32319479714e-14  1.98895734143e-14  7.15803476651e-14  3.33914882822e-14 -7.38120456914e-15  1.34312281535e-14  4.48642743399e-14  8.4091056876e-15  3.349457947e-14 -1.25301574325e-14  7.14155278743e-14  1.01581249719e-13  1.35089267628e-13  1.31200551315e-13  1.01203727627e-13  1.51250608231e-13  2.65050293868e-13  2.99111008834e-13  3.87926530036e-13  5.07622421633e-13  6.74562991098e-13  8.85868937807e-13  1.28677551294e-12  1.85622924758e-12  2.7817096049e-12  4.51976387023e-12  8.23450987415e-12  1.95297346378e-11  7.65704528934e-11  1.95346435457e-11  8.19939338338e-12  4.52645080369e-12  2.8910298001e-12  1.94255493051e-12  1.36440765565e-12  9.74140764519e-13  7.53020195543e-13  5.24574794151e-13  3.97320370785e-13  2.80234171166e-13  1.25012620682e-13  1.12226502268e-13  7.45364109491e-14  6.35693837685e-14  4.98908729924e-14  8.95496828764e-14  4.22818546221e-14  5.69708307158e-14  5.54277752045e-14  6.89759396023e-14  1.34105062369e-14
 2.95995976748e-14  6.22935319893e-14  8.99033363645e-15  1.59167790918e-14  7.0500142974e-14  5.4161998753e-14  4.10134541703e-14  3.77101805213e-14 -7.48271435806e-15  8.09265936798e-14  6.49238721235e-14  3.28888448378e-14 -1.09332343599e-14  4.88814629003e-14  1.21953317644e-13  1.001593325e-13  7.37635099914e-14 -3.47571431614e-15 -4.01307002064e-14 -3.69440150314e-15 -7.18736888228e-15  5.50724671871e-14  5.40407196981e-14  3.00035414484e-14 -4.62899588136e-14  7.97863779898e-14 -2.62690932041e-14  1.53099129664e-14  5.14845843817e-14  7.07689265243e-14  1.55252741219e-14  6.60699782967e-14  5.2051058399e-14  8.55412452967e-15 -7.18737225601e-15  3.90271835146e-14  8.74257769018e-15  1.99339355892e-14  9.90299767708e-15 -2.44039010154e-16  5.52400554075e-14  3.47143387484e-14  2.7418280698e-14  4.87604089078e-15  1.07362623781e-15  8.26824719179e-16 -6.86616322344e-15 -5.06522875157e-15  2.16010071464e-14  2.84932140843e-14  3.24090876236e-14  2.24694921098e-14  5.27556212727e-14  5.9014979271e-14  6.41261705408e-14  7.41999112344e-14  6.06018744992e-14  1.43487129814e-13  1.22956320919e-13  1.21682623e-13  1.30244286246e-13  1.44801484148e-13  2.30132711194e-13  3.55048165711e-13  4.23331780893e-13  5.29422948609e-13  6.84053486235e-13  9.39390306795e-13  1.24545359623e-12  1.92147296696e-12  2.87693857952e-12  4.55430415395e-12  8.19367091528e-12  1.95346435457e-11  7.68537431795e-11  1.96030806115e-11  8.17451712721e-12  4.64466639475e-12  2.89139677817e-12  1.95323553968e-12  1.29937949546e-12  9.11225196142e-13  6.67091851928e-13  5.03091931369e-13  3.99698308731e-13  2.8128777509e-13  2.57782613131e-13  1.44677383729e-13  1.65018295086e-13  9.08758099919e-14  1.00828585966e-13  8.48992575039e-14  7.8907539474e-14  5.37663978069e-14  9.36683713358e-14  4.21989833735e-14
 3.51226894125e-14  2.1148321355e-14  4.23270488222e-14 -1.29517663331e-14 -1.73604937949e-14 -1.00851532797e-14  2.08090620428e-15  3.56422992395e-14  1.69848582064e-15 -1.73188182337e-14  3.03841291439e-14  3.3292552215e-14  8.47332780055e-15  3.45964674714e-14  1.95986229541e-14  8.25446579734e-14  5.55152339323e-14 -2.14712244727e-14 -2.64861222471e-14  1.56742614896e-14  6.5817622656e-14  7.3686330396e-14  1.03351695801e-14  3.74886523957e-14 -3.92846508659e-14  4.85427857249e-14  2.89020925619e-14  1.42192519022e-14  1.6025846729e-14  1.25165845664e-14 -5.48775131389e-15  3.30524596609e-14  1.70504513903e-14  6.30843338726e-15 -4.14952185221e-14  2.13514673607e-14 -8.59859133117e-15 -1.25042523867e-14  4.11154389206e-14 -2.56200489658e-14  3.44597664902e-14  3.8295249175e-14  6.92498685562e-14  1.21739623915e-14  1.94745419677e-14  3.15747482235e-14  4.94141636122e-14  2.02733934895e-14  7.96700950492e-14  4.76673236657e-14  4.9121319001e-14  3.67096676933e-14  5.94170617197e-14  2.27465146378e-14 -1.87426785208e-14  4.85868390517e-14  4.27327194206e-14  2.72446219759e-14  6.54534029628e-14  9.24799965244e-14  1.18864696241e-13  1.78714411118e-13  1.74835691424e-13  2.64160619713e-13  2.87704321537e-13  3.44774378517e-13  5.25308867393e-13  6.69183930221e-13  9.43423300517e-13  1.27790387627e-12  1.87228912855e-12  2.8531279419e-12  4.49334894754e-12  8.19939338338e-12  1.96030806115e-11  7.69811804082e-11  1.95719326469e-11  8.28389504642e-12  4.58815999789e-12  2.87409790978e-12  1.89765155791e-12  1.25389336495e-12  9.24238275551e-13  7.08288839812e-13  5.08230752452e-13  3.02406585827e-13  3.14016941657e-13  1.66481182558e-13  2.12669772317e-13  1.09781066618e-13  1.52625455923e-13  1.11339491808e-13  1.7268018437e-14  3.66533708029e-14  8.1729181508e-14  1.06773527032e-13
 1.15475582449e-13  3.58792851678e-14  6.49920793621e-14 -4.63311486455e-14  2.61036032402e-14  1.17465094315e-14  3.75294940118e-15  4.84626254955e-14 -1.54447384087e-14  1.80148175685e-14  8.23303078197e-15  1.20940814921e-14  4.89292841334e-14 -1.50078089292e-14 -1.86135556249e-14  4.20393795923e-14  4.71734992067e-14 -1.88354356344e-14  4.480596645e-14  4.64808784058e-14  6.76600168784e-14 -3.62584732328e-15  1.62970169437e-14  1.22151693231e-14 -1.73945338769e-14  5.18490127513e-15 -5.94491401036e-18  2.19076956243e-14  2.40846108547e-14  8.52242325212e-14  4.30322110369e-14  1.98789924954e-14  5.82609847556e-14  7.64068469488e-14  1.36464379364e-14  5.55390957258e-14  8.99716689345e-14  3.87939507804e-14 -1.58283722104e-14  5.2376407253e-14  8.44853912768e-15 -2.93134065221e-16  3.34122533534e-14  2.65640624112e-14 -5.89205180618e-15 -4.50447738296e-15  2.00199494071e-14  5.36361116314e-14  2.68268139853e-14  6.23544730312e-14  5.11224493095e-14  5.69754883648e-14 -2.39313041665e-16  5.24425542763e-14  4.41143897293e-14  7.09519526203e-14 -2.52355737171e-14  8.16327468964e-15  6.50319201218e-14  9.2707247431e-14  6.30630081162e-14  6.79679886564e-14  1.54851619411e-13  1.73740712464e-13  2.22820114216e-13  2.62713440278e-13  3.87545229489e-13  4.66378724585e-13  6.44044171447e-13  8.82285314358e-13  1.36507533983e-12  1.96461529929e-12  2.77660669613e-12  4.52645080369e-12  8.17451712721e-12  1.95719326469e-11  7.68984675594e-11  1.95897181493e-11  8.20519500454e-12  4.56578849188e-12  2.80791116288e-12  1.85627853918e-12  1.25534183491e-12  9.68484024834e-13  6.70731104717e-13  5.24141119854e-13  3.61332458745e-13  2.56946144302e-13  2.26454617678e-13  1.43604773302e-13  9.62048448086e-14  9.20869605682e-14  1.07219402752e-13  5.35003714023e-14  7.28309819868e-14  8.91942379981e-14
 7.89856666595e-14  2.14965560366e-14  1.57994003765e-16  5.13686453047e-14  4.43485703622e-14  8.59296605415e-14  2.62158523616e-14  5.97609023076e-14  2.93388671089e-14  5.33283737988e-14  7.09845700499e-14  5.98718393262e-14  4.4458467357e-14  8.03576505742e-15  2.89090222909e-14  1.76879871727e-14  7.06206712219e-14  3.01920658152e-15  6.86513360746e-14  1.59278120361e-14  5.88834727817e-15 -4.27001129899e-15  4.60263063236e-14  6.07802229569e-14 -3.92794445213e-15  4.68643963869e-14  3.70793803031e-14  1.14259533146e-14  4.15959787184e-14  3.39841375238e-14 -1.72899768462e-14 -1.17522465991e-14  2.30053067302e-14  4.79039190545e-14  3.5051607994e-14  9.32625209202e-14  1.0592422113e-13  5.25558201938e-14  4.95756613753e-14  4.44446542016e-14  9.16397073127e-14 -3.09616263166e-15  2.15017340583e-14 -3.76176288568e-15  2.62447573206e-14 -1.26570485065e-14  4.51752493719e-14  5.50575123553e-14 -1.07343887324e-14 -1.02494149437e-14  9.49447420262e-14  9.28624568757e-14  2.39018749709e-14  5.07087171624e-14  1.90064771807e-14  7.43866543381e-14  3.68192421801e-14  6.71099514411e-14  6.78912285829e-14  3.88523611711e-15 -2.09895622877e-14  7.34441185999e-14  1.19889464489e-13  6.72664681185e-14  2.1712078641e-13  2.20966470169e-13  3.02228998245e-13  3.65929105679e-13  4.85489382783e-13  6.45505779043e-13  9.94828232217e-13  1.34735827999e-12  1.90696330874e-12  2.8910298001e-12  4.64466639475e-12  8.28389504642e-12  1.95897181493e-11  7.71177077119e-11  1.96115423866e-11  8.27825565668e-12  4.52087339818e-12  2.81516717988e-12  1.83555547662e-12  1.24795941592e-12  8.42054293255e-13  6.22462392643e-13  4.9818380105e-13  3.32166459352e-13  2.43661562714e-13  1.86503469616e-13  1.97659244101e-13  1.55175745007e-13  1.66128331289e-13  8.31177731464e-14  7.42634872088e-14  6.68052039542e-14
 8.34334130269e-14  2.52445177558e-14 -2.13550184982e-14  4.98826482137e-14  7.04375322943e-14  2.50162483776e-14  5.40060703289e-14  9.36719069836e-14  4.48647809239e-14  8.62628341258e-14  1.02747973255e-13  5.76467585359e-14  1.55635172047e-14  3.03584684433e-14  1.73274890494e-14 -3.50986365976e-14  5.4731195134e-14 -4.70033887799e-16  1.11766958381e-14  3.32024868532e-14  1.00518080424e-13  3.75551614458e-14  3.94939332337e-14  8.66673334343e-14 -1.35293054998e-15  5.63687402405e-14  3.27066790724e-14  3.17496981398e-14  4.18800832641e-14 -2.97174804238e-14 -3.45149168431e-14  4.44073427375e-14  3.65441518817e-14  6.3891880442e-14  4.62936303255e-14  6.44828966323e-14  1.94539393112e-14  1.78354402709e-14 -2.36156562573e-14  3.66620587353e-14  7.15296614929e-14  7.84040859657e-15  7.06298610998e-14  4.33550583978e-14  6.95486899239e-14  2.33483412012e-14  4.21040651303e-14  5.95034687567e-14  2.3843009475e-14 -1.65875675303e-15 -5.58669435053e-15  6.90607037939e-14  1.96722004654e-15  1.75351869871e-14  3.29566830844e-14  7.72874653388e-14  6.75950925472e-14  4.71846014657e-15  2.30798969993e-15  1.83289305725e-14  5.82658306649e-14  1.69341430536e-14  8.88026541522e-14  1.15960037378e-13  1.77451676352e-13  1.26471032262e-13  2.28048859469e-13  2.93404443144e-13  3.37533180826e-13  5.00433915313e-13  7.62305185309e-13  9.15690961757e-13  1.32338944521e-12  1.94255493051e-12  2.89139677817e-12  4.58815999789e-12  8.20519500454e-12  1.96115423866e-11  7.69368609098e-11  1.96160110474e-11  8.22008953763e-12  4.54758639954e-12  2.81474023317e-12  1.80517669909e-12  1.29027822643e-12  8.65641609248e-13  6.10771774514e-13  5.11237470541e-13  3.73710954115e-13  2.59290471925e-13  2.57049225312e-13  1.82943273338e-13  9.817024394e-14  8.72013644115e-14  3.96006973723e-14  5.08913975285e-14
 6.6626280271e-14  1.15722280901e-14  1.19891484713e-15  3.94625466727e-14  8.3233154078e-14  8.55910238794e-14  8.72166148193e-14  1.03241292927e-13  5.01816715292e-14  2.60147257974e-14 -3.88219594019e-14 -1.704440991e-14  1.4589050123e-14  7.35277081828e-14  1.44062144644e-14  3.42333890483e-14 -8.01863157659e-15  1.09022240565e-14  7.73003870509e-15  9.83450474579e-15  6.50787953566e-14  5.67600808446e-14  4.16865259721e-14  2.39583974619e-14  5.68076666743e-14  1.24596506636e-14  5.46584314293e-15  5.64227917073e-14  6.64251729918e-14  1.64179387176e-14 -4.71164417613e-16  5.04735912114e-14  6.93221851842e-14  4.02634361676e-14  3.59802446261e-14  4.16288276058e-14  4.67287820111e-14 -2.07310434864e-14  4.29931630427e-14  5.78331632991e-14  2.35893009078e-14  1.19444321891e-14  1.74104828135e-14  1.01988396623e-14  6.36504478301e-15  5.81758416068e-14  3.13855268542e-14  5.876844126e-14 -1.02783809923e-14 -1.40689771919e-14  4.23178730102e-14  4.22466776833e-14 -2.89853103183e-14  4.0272206412e-14  7.24145460288e-14 -2.20233082223e-14  4.43944306822e-14  7.08421945977e-14  5.74247866092e-15  3.65113378595e-14 -8.1125970446e-15 -6.06668301872e-16  2.44889323089e-14  1.3302678861e-13  9.06180685802e-14  1.24778114497e-13  1.47638406549e-13  1.93408237747e-13  2.23088028654e-13  3.51250368697e-13  5.3973321361e-13  6.83399140688e-13  9.88894994878e-13  1.36440765565e-12  1.95323553968e-12  2.87409790978e-12  4.56578849188e-12  8.27825565668e-12  1.96160110474e-11  7.68418745615e-11  1.95511167872e-11  8.21142816469e-12  4.5950422384e-12  2.85706473036e-12  1.90996706335e-12  1.31993884412e-12  9.45160348118e-13  6.80672883888e-13  5.07453400472e-13  3.54930571818e-13  1.89160801629e-13  1.41122377996e-13  1.31886646491e-13  7.03557611307e-14  6.94736617597e-14  1.55570462285e-13
 1.24074139853e-13  8.64694003313e-14  2.94438627291e-14  9.78435937634e-15  1.59399520086e-15  4.63448272925e-14  8.61871703293e-14  8.24040682123e-14 -3.28942632562e-14  2.18743314915e-14 -9.22172617838e-15  9.12749191307e-14  2.92120195455e-14  1.80562347286e-14  8.6753728108e-15  5.50391058189e-14  5.48280083253e-14  1.55231196357e-14  2.93180371793e-15  4.58582211498e-14  4.04380347294e-14  3.93945149619e-14  1.85559525068e-14  6.59049210606e-14  1.15609213737e-14  7.93510551294e-14  3.6190168547e-14  4.47808848362e-14 -2.36120000176e-15 -7.52689427453e-14 -4.85213657416e-14 -2.77251364435e-14 -2.21338078431e-14 -1.79698260142e-14  3.08074102707e-14 -1.23543207677e-14 -3.2093487672e-15 -1.11726564004e-14  2.8370393587e-14  6.41537396158e-14  4.19941657995e-14  4.33626621762e-14  3.99512567217e-14  7.24918181301e-14  1.54380097327e-14  2.66856689343e-14  3.25518119259e-14  1.86098048154e-14 -2.52730276523e-14 -4.68876267896e-15 -2.01030867513e-14 -1.08063705656e-15  1.24848167161e-14  4.89101422709e-14  4.39699793082e-14 -1.39197553198e-14  5.95209467865e-14  2.66767743154e-14  1.06080627703e-14  1.67955733382e-14  5.17870734e-14  2.97996653308e-14  8.46603491226e-14 -1.08860252056e-14  1.01179185257e-13  1.21226901938e-13  7.43280442415e-14  1.50024531755e-13  2.1113080196e-13  2.93722520833e-13  4.03465491696e-13  5.17639496508e-13  6.93584826066e-13  9.74140764519e-13  1.29937949546e-12  1.89765155791e-12  2.80791116288e-12  4.52087339818e-12  8.22008953763e-12  1.95511167872e-11  7.68821487568e-11  1.96198987328e-11  8.20651117748e-12  4.58611253695e-12  2.88937949763e-12  1.94915555496e-12  1.24303192995e-12  9.51494457496e-13  6.6458891514e-13  5.08363680723e-13  3.35118461271e-13  2.6013333447e-13  2.06163433842e-13  1.18339352429e-13  9.30295136448e-14  1.80209737529e-13
 1.22518260584e-13  6.04871358945e-14  8.14993014446e-14  1.00569541101e-13  1.00371335067e-13  5.14666732229e-14  4.02920424338e-14  8.96861863606e-14  5.0119362094e-14  4.68004306456e-14  9.33818500922e-15  2.78302594711e-14  8.47939101296e-15 -1.28735020605e-14 -4.02109031868e-15 -1.9603474896e-14  5.04745393886e-14  5.84802989279e-15  2.94610329352e-14  1.33824811311e-14  3.196251088e-14  2.17733136952e-14  7.05706816232e-14  2.43819645468e-14  2.17117512384e-14  6.2792777431e-14 -4.6786651749e-15  2.47171512801e-14  2.66353452303e-14  5.45968739773e-15 -9.69215178649e-15  1.44123218504e-14  2.91478799252e-14  2.74584588681e-14  1.0872718104e-14  7.66866536761e-16  4.07449806274e-14  7.49100396578e-14  1.01997839762e-14  2.73045319622e-14  4.41315907239e-14  1.47610111637e-14  4.54773500242e-15  2.88339419499e-14  4.98900930997e-14 -1.14296115713e-14  4.63635580542e-14  9.68771791814e-14  8.80907656449e-14 -7.37654393926e-15 -2.1326641162e-14  4.49340249822e-14  4.97151760595e-14  8.81810911095e-14  3.44935513058e-14  5.57168261195e-14  9.10542896688e-14  4.61715473887e-14  6.2074362331e-14  1.12572706174e-13  6.22862556143e-14  6.09128488037e-14  2.58883663128e-15  3.25422171237e-14  4.71398751261e-14  8.64655807825e-14  6.76497922167e-14  1.21416229824e-13  1.44249320565e-13  2.11617232848e-13  2.90851205839e-13  4.17084894061e-13  4.92522288079e-13  7.53020195543e-13  9.11225196142e-13  1.25389336495e-12  1.85627853918e-12  2.81516717988e-12  4.54758639954e-12  8.21142816469e-12  1.96198987328e-11  7.71419626035e-11  1.96470696972e-11  8.22565113457e-12  4.53548762316e-12  2.82293650505e-12  1.83745677882e-12  1.29721469663e-12  8.98446840694e-13  6.70969807043e-13  4.61800388229e-13  4.06188270588e-13  3.27448950106e-13  1.91681513446e-13  1.37804175436e-13  1.67163831368e-13
 9.51824015383e-14  1.4642365853e-13  7.80273259257e-14  5.00399989516e-14 -4.54849835308e-15  4.12429677039e-14  4.08451629923e-14  4.48359990405e-14  7.45502787239e-14  4.99926398919e-14  2.02191803174e-14  5.65751255657e-14 -8.19751630201e-16  2.30946547197e-14  2.4507918478e-15 -5.42577804087e-14  4.79773129774e-14  2.1041959851e-14  4.20472877158e-14  5.92889383636e-14  6.16239780071e-14 -3.18582739495e-14  4.12049228121e-14  2.43286201657e-14  6.31556019009e-14  1.87523714833e-15  5.48007750843e-14  3.30143926362e-14  4.3495255616e-15  2.20546473714e-14  6.06708537125e-14  2.5214734248e-14  3.64752551027e-14  4.86793040163e-14  7.5763007033e-14  1.46182579822e-14 -1.40302151336e-14 -6.34639136376e-15 -1.00675605659e-14  3.29220012908e-14  6.31274365122e-14  1.27408080018e-14  7.42592434497e-15  3.55582976375e-14 -1.0372157455e-14  2.72604682306e-14  3.98969843194e-14  2.77897989792e-15  6.67018787491e-15  8.39548058121e-15 -2.21828859724e-14 -3.19630742499e-14 -3.29983832865e-14  3.37622396051e-15  3.04011809146e-14 -1.73264509555e-14  6.28229091472e-14 -3.1165361366e-14  4.30562945621e-14  2.50696549189e-14  8.40752666391e-14  3.77617454631e-14  5.6723721871e-14  3.49499854721e-14  7.2794787775e-14  9.92424194138e-14  2.64412803539e-14  1.35283597245e-13  9.45564072901e-14  1.60748635762e-13  1.64306914216e-13  2.53628182932e-13  3.31517548579e-13  5.24574794151e-13  6.67091851928e-13  9.24238275551e-13  1.25534183491e-12  1.83555547662e-12  2.81474023317e-12  4.5950422384e-12  8.20651117748e-12  1.96470696972e-11  7.71101759473e-11  1.9595039859e-11  8.22970484036e-12  4.58899088579e-12  2.8609442532e-12  1.9375428957e-12  1.2751275894e-12  9.15520047252e-13  7.18214624075e-13  4.87770976088e-13  4.08357422447e-13  3.13403437256e-13  2.07833218783e-13  1.72065749472e-13
 1.8480103223e-13  1.9849862546e-13  1.66567394608e-13  9.46577621107e-14  9.08286841932e-14  4.64294084581e-14  4.67149920051e-14  3.11639834322e-14  3.90022028189e-15  6.73824082587e-14 -8.8709124111e-15 -6.01237888025e-15  2.15941990231e-15  6.21508178223e-14 -1.58321858301e-14 -2.83432071847e-14  5.096997144e-14 -3.65238260984e-14  4.19990942641e-14  4.69688381105e-15  3.32559262626e-15  3.19347796988e-15  5.19013220177e-14  1.84822838069e-14  1.93573446398e-14 -9.65404398063e-16  9.68707907716e-14  5.52724125099e-14  3.75079855094e-14  5.03317591458e-14  3.12329760292e-14  2.19706850563e-14  1.89150214181e-14  4.08381625331e-14  9.29795337401e-14  6.47990169377e-14  3.84136198187e-14  5.32282462567e-14  4.16512617567e-14  1.14087872053e-14  5.5122536448e-14  6.74587875547e-16  4.14121734835e-14  1.66827996787e-14  1.25219951791e-14  5.19232942775e-14  3.0143267319e-14  1.07676386304e-14 -3.67930242721e-14  2.18750929615e-14  6.20107117559e-15  2.55659604127e-15 -1.36442605119e-14  1.81642056613e-14  3.67401969781e-14  3.858958736e-14  1.54708672486e-14 -9.41580087316e-15  5.86645812214e-14  2.66881330536e-14 -1.56786470962e-14  1.12748759691e-15  1.02958263919e-13  7.00460985673e-14  7.26768123185e-14  4.34584343376e-14 -6.07894213945e-15  6.56875484744e-14  9.45599555627e-14  1.23189753948e-13  1.36518562948e-13  1.45416413149e-13  2.62491582286e-13  3.97320370785e-13  5.03091931369e-13  7.08288839812e-13  9.68484024834e-13  1.24795941592e-12  1.80517669909e-12  2.85706473036e-12  4.58611253695e-12  8.22565113457e-12  1.9595039859e-11  7.67838891741e-11  1.94773214791e-11  8.13301959685e-12  4.5384567842e-12  2.89405380091e-12  1.88263878305e-12  1.30153780549e-12  1.00843510504e-12  6.46700385494e-13  5.41082468051e-13  3.56662070488e-13  2.34794642469e-13  2.90589815929e-13
 2.28920494212e-13  2.33625882205e-13  1.93426683838e-13  1.4558372194e-13  1.34756688564e-13  1.09064414544e-13  6.7991314509e-14  5.03340727462e-14  4.38441848612e-14  8.7333731905e-14  2.45760843259e-14  1.63802403207e-14  5.94575003478e-14  7.2500145205e-14  3.87582185709e-14  7.92332769647e-15  2.90470275716e-14 -5.65944685022e-14  3.81597973852e-14 -9.40346729803e-15 -2.62321765832e-14  6.16670297396e-14  2.70604103996e-14 -2.38819531379e-14  3.25439598501e-15  4.27208812537e-14  3.44253978326e-14  3.3552731592e-14  1.47974118784e-14  5.54712319945e-14  2.83461541107e-14  2.03044464883e-14  4.94778850289e-14  7.66959249971e-14  7.17697998242e-14 -1.88282481146e-16  3.1409782487e-14  5.83105389623e-14  2.15649954233e-14  2.61638529061e-14  5.74306844803e-14  8.38041606715e-14  3.61504899881e-14  1.48294023034e-14  9.94251086782e-14  3.95871114045e-14  4.0097810909e-14  4.0686958306e-14  4.147768215e-14  1.30776490235e-13  6.09348802288e-14  4.78773673814e-14  1.28456692462e-14  2.07360536198e-14  2.27489883861e-14  1.60917101646e-14  8.11905953892e-14  6.92945796998e-14  9.16291160412e-14  2.35986549518e-14  6.70610006299e-14  6.05499925724e-14  9.75906792867e-14  1.21290994491e-13  1.25405186458e-13  3.98381458774e-14 -2.98868142147e-15  6.62928200004e-14  9.35557535834e-14  1.2621285591e-13  1.19107851517e-13  1.88253062809e-13  2.44411528882e-13  2.80234171166e-13  3.99698308731e-13  5.08230752452e-13  6.70731104717e-13  8.42054293255e-13  1.29027822643e-12  1.90996706335e-12  2.88937949763e-12  4.53548762316e-12  8.22970484036e-12  1.94773214791e-11  7.67721948038e-11  1.95685714249e-11  8.17291223421e-12  4.56437880308e-12  2.85172975985e-12  1.88868102642e-12  1.32438913848e-12  9.49645654444e-13  6.60953566796e-13  4.14134598586e-13  3.35006825057e-13  2.43931718805e-13
 2.6054898759e-13  2.49934320865e-13  1.57356943653e-13  1.46802008568e-13  1.54580159183e-13  5.17913940275e-14  1.4570566999e-14 -6.12739119273e-15  5.06626139106e-14  4.18306408746e-14  8.26407952557e-14 -3.42513118936e-14  3.11597134141e-15  4.58160954276e-14  2.57582305176e-14 -9.74101060313e-15  1.81604762483e-14  2.73701145363e-14  1.31580598703e-13  9.49516721153e-14  6.43378645221e-14  7.45475429994e-14  5.01692788701e-14  2.13578473605e-14  1.53901369379e-14  3.49836086605e-14  3.8295134812e-14  1.22899664532e-13 -1.18914289092e-15  5.86063223713e-14  2.60309638938e-14  1.15299007198e-14 -4.09999096246e-15 -5.43834207019e-14  5.53179979189e-15 -2.49373833416e-14  2.07368382093e-14  4.78602453199e-14  6.61763998224e-15  5.79864203946e-14  4.54249712195e-14  3.52017751837e-14 -1.31329380178e-15 -2.45627064111e-14  1.84355003339e-14  4.03603277481e-14  2.56013058346e-14 -7.52010278054e-15  5.40461576763e-14  4.07959336946e-14  3.46551833041e-14  8.34220353332e-14  5.29637163543e-14  6.08184368374e-14  4.83401208232e-14 -1.33745255763e-14  4.02771837437e-14  5.33561023349e-14  1.97698809441e-14  7.91030973332e-14  7.64684344653e-15  5.39522126901e-14  7.61853845615e-14  7.73952303499e-14  9.4393509455e-14  5.51920892408e-14  9.60201370391e-15  5.84553381621e-14  4.02134909412e-14  5.11282816167e-14  9.24057324333e-14  1.33659972334e-13  1.75608245526e-13  1.25012620682e-13  2.8128777509e-13  3.02406585827e-13  5.24141119854e-13  6.22462392643e-13  8.65641609248e-13  1.31993884412e-12  1.94915555496e-12  2.82293650505e-12  4.58899088579e-12  8.13301959685e-12  1.95685714249e-11  7.70257809059e-11  1.95816397731e-11  8.21154673071e-12  4.55509076362e-12  2.90970881657e-12  1.97602407693e-12  1.333758439e-12  9.92225480865e-13  6.46715164646e-13  5.14278681711e-13  3.73544029581e-13
 3.62362552007e-13  3.35895555469e-13  1.8091076266e-13  1.86762560873e-13  1.58630083699e-13  1.02213370211e-13  5.8725147735e-14  1.00272310575e-13  2.59578308597e-14  3.87988667554e-14  7.24891817472e-15  3.75327230858e-14 -2.19918954926e-14  2.93806756117e-14 -4.66851882951e-14  1.88760486775e-14 -1.77062578791e-15 -4.74067428667e-14  2.70803859118e-14  3.58267584922e-14  4.05686064813e-14  1.04168564089e-13  3.26134019907e-14  8.887887001e-15 -8.17869019045e-15 -4.50807575917e-15 -7.69823985266e-15  2.777244602e-14 -1.31866943667e-14  4.82222404991e-14  3.38154290123e-14 -3.96816166012e-14 -1.08047086101e-14 -3.93082565539e-14  9.45223653177e-15  3.04951098485e-15 -8.8662319428e-14  2.38600608039e-15  2.67268005421e-14  3.71854243284e-14  1.21480172266e-14 -5.03839540114e-14  4.15602656795e-16  3.41736798575e-14 -1.07027503908e-14  5.03754747951e-15  1.50723342338e-14  9.19682018831e-14  2.85355109666e-14 -3.35813656473e-15  4.18503955845e-14  2.19160782876e-14  8.52014556663e-15  1.25143459621e-14 -2.90411798017e-14  1.18387198132e-14  8.32102540657e-14  1.29089271005e-14  2.71391955448e-14  7.12436483006e-14 -8.43961001379e-15  1.04724999888e-14  5.14625125253e-14  5.79512977564e-14  2.93760560351e-14  6.14525160666e-14  4.04069727189e-14  7.47747417235e-14  2.7123190244e-14  4.89888778563e-14  5.01192824043e-14  1.09896765805e-13  1.60200169348e-13  1.12226502268e-13  2.57782613131e-13  3.14016941657e-13  3.61332458745e-13  4.9818380105e-13  6.10771774514e-13  9.45160348118e-13  1.24303192995e-12  1.83745677882e-12  2.8609442532e-12  4.5384567842e-12  8.17291223421e-12  1.95816397731e-11  7.70138854551e-11  1.96081707756e-11  8.25122008149e-12  4.56175645117e-12  2.88284289547e-12  1.91969375157e-12  1.36291190542e-12  8.91792076585e-13  6.49508245851e-13  4.7649989074e-13
 4.86721210473e-13  3.8553777858e-13  2.17612330364e-13  1.85082798179e-13  1.61233472197e-13  1.08258570568e-13  6.60727021325e-14 -1.10151949207e-15  3.17345194177e-14  9.25168624884e-14  1.29864329454e-13  9.8217060967e-14  8.37552332133e-14  1.24889024921e-13  5.91295693803e-14  8.21924052113e-15  9.69018671931e-15  1.64792889107e-14  2.09120584241e-14  2.73489754198e-14 -7.30546811844e-15  5.93004831632e-14  4.30324332901e-14 -2.72221529737e-15  4.24458727175e-14  1.09986084442e-14  1.28726677404e-13  7.35644115529e-14  4.5481121789e-14  5.07041923058e-14  7.78918209484e-14  5.15574962479e-14  3.83980207778e-14  3.87425280732e-14  4.62276006144e-14  5.46732821552e-14  9.40894846884e-14  6.88180261336e-14  1.45067503752e-14 -3.17048210657e-15  1.43736965741e-14 -1.65987038624e-14 -2.04301307503e-14  1.62586551385e-14  2.57732182947e-15 -2.60127990765e-14 -1.82456547762e-14  6.52948601338e-14  1.15190017611e-15  4.50744063416e-14  3.49896574977e-14  6.83419589795e-14  4.39450473085e-15  4.29029742769e-14  1.79437168432e-14  1.81107491011e-15 -3.49680182401e-14 -7.74092928125e-15  3.13663170681e-15  6.95104663103e-14 -1.96554918105e-14 -8.1342070024e-15  2.81336437177e-14  7.6047587533e-14  1.23021288401e-13  1.04588639778e-13  3.48927078025e-14  6.0564329663e-14  3.27824313907e-14  1.46260551394e-13  6.02630352223e-14  1.15658258453e-13  1.07574138907e-13  7.45364109491e-14  1.44677383729e-13  1.66481182558e-13  2.56946144302e-13  3.32166459352e-13  5.11237470541e-13  6.80672883888e-13  9.51494457496e-13  1.29721469663e-12  1.9375428957e-12  2.89405380091e-12  4.56437880308e-12  8.21154673071e-12  1.96081707756e-11  7.71851608624e-11  1.9633055674e-11  8.22432283761e-12  4.57906318834e-12  2.88015862272e-12  1.95499731219e-12  1.32314140224e-12  9.396654406e-13  6.20411937907e-13
 6.75636035968e-13  5.29279382785e-13  3.17432869731e-13  2.56370087527e-13  2.28419204462e-13  1.19773326332e-13  1.43458079941e-13  4.61764020722e-14  8.94747877626e-14  5.42154190123e-14  8.83201535645e-14  1.01155896034e-13  1.04250058424e-13  7.1474507519e-14  6.73302098633e-14  7.42741365928e-14 -3.04767631698e-14  5.70236684971e-14  4.6511680947e-14  2.87495479812e-14  1.37490299487e-14 -1.09841446808e-14  1.71416129449e-14 -5.78304296946e-14  3.14266171431e-15 -1.4139156922e-14  1.23551068587e-13  2.43856543531e-14  3.97762842537e-14  7.42625866666e-15  6.77415864321e-14  8.41763845688e-14  9.67389602063e-15  8.59465856959e-14  4.44761420885e-14  5.96945696411e-14  1.01067762699e-13  3.82525102594e-14  4.09858850764e-14  4.99340973182e-14  5.54125830908e-14  5.63344042765e-14 -2.6615235919e-14  1.05658343041e-14  2.05592249964e-14  8.88736054393e-14  6.9212190199e-14  3.56091493219e-14  4.40509215802e-14  2.09009611582e-14  7.3633395077e-14  1.15442271834e-14  1.94590763312e-14 -1.98840823635e-14 -6.88204901684e-15 -3.73649008222e-14 -1.54941910947e-14  3.89055472756e-15  4.64584237691e-14  3.0755864567e-14 -4.09507628661e-14 -1.76722536764e-14  6.15549720645e-14  1.28033957017e-13  1.37035830514e-13  8.14805815381e-14  1.39110541316e-14  5.79354342358e-14  2.15956246964e-14  7.00999541969e-14  1.29985982508e-13  8.22664483399e-14  1.56102398559e-13  6.35693837685e-14  1.65018295086e-13  2.12669772317e-13  2.26454617678e-13  2.43661562714e-13  3.73710954115e-13  5.07453400472e-13  6.6458891514e-13  8.98446840694e-13  1.2751275894e-12  1.88263878305e-12  2.85172975985e-12  4.55509076362e-12  8.25122008149e-12  1.9633055674e-11  7.68488312886e-11  1.95245269273e-11  8.19345566755e-12  4.51494624342e-12  2.85966399574e-12  1.84685956767e-12  1.26235889857e-12  8.95379767952e-13
 9.52607053025e-13  6.93464505593e-13  5.08069860514e-13  3.43414313158e-13  3.12361605799e-13  2.15637253846e-13  1.45481204846e-13  6.00595757923e-14  9.16063801815e-14  9.93991194541e-14  1.12360053796e-13  1.36799988356e-13  1.17114938221e-13  4.92112164626e-14  7.64854316357e-14  8.52840153524e-14  3.96267840215e-14  1.18343747241e-13  3.68751585929e-14 -3.1316962931e-15 -1.38244678909e-14  2.88829874179e-14  5.58034607476e-14  2.55664979426e-14  1.25851801532e-14 -2.11909032705e-14  6.85323035353e-14  7.84192755285e-14  4.03512950792e-14 -2.18843444895e-14  3.66089658869e-14  4.53310926821e-14  7.25931834804e-14  7.16760458841e-14 -4.51691835081e-15  7.94244982936e-14  9.47591799696e-14  6.30704067367e-14  1.61188831522e-14  3.70545325899e-14  9.36929155922e-14  9.54810772658e-14  7.07887467625e-14  6.43361775458e-14  2.46317732867e-14  4.33052567786e-14  8.04856435141e-14 -2.38030101613e-16  2.33617643018e-14  3.18593715102e-14  9.56774451053e-14  5.36542998295e-14  3.83347108826e-14 -6.35169551374e-15 -2.26813134449e-15 -4.23943711254e-14  5.31224937494e-14  4.71607364039e-14  3.53943781558e-14  4.0563444952e-14  9.16739059051e-15 -2.06025515316e-14  6.86640123923e-14  6.95454670792e-14  4.50045101261e-14  2.66422078459e-14  8.10227682534e-14  6.11818200673e-14  3.94294337604e-14 -5.23048569058e-15  1.14108559897e-13  4.41501765856e-14  4.62125197949e-14  4.98908729924e-14  9.08758099919e-14  1.09781066618e-13  1.43604773302e-13  1.86503469616e-13  2.59290471925e-13  3.54930571818e-13  5.08363680723e-13  6.70969807043e-13  9.15520047252e-13  1.30153780549e-12  1.88868102642e-12  2.90970881657e-12  4.56175645117e-12  8.22432283761e-12  1.95245269273e-11  7.68029888397e-11  1.96298246336e-11  8.22890583589e-12  4.58230632881e-12  2.88253394402e-12  1.96068554315e-12  1.30054752906e-12
 1.28566422229e-12  8.69854944754e-13  6.38188940191e-13  5.24865883308e-13  3.68701692602e-13  2.62414104694e-13  1.96752603858e-13  1.5845877274e-13  1.40569836255e-13  1.11000442068e-13  6.88760730442e-14  6.73055640511e-14  1.22451482914e-13  3.58753559567e-14 -3.34807284827e-15  3.15288630664e-14  6.19400786736e-14  1.24033604067e-13  9.27727752743e-14  7.52305789811e-14  6.70339164999e-14 -4.40662396321e-15 -1.61878227139e-14  1.45046435603e-14  1.08399941979e-13  4.64145222064e-14  1.8761225297e-14  6.59698846703e-14  7.48736968982e-14  2.70701707329e-14  5.75787646356e-14  1.86878279212e-14  5.33517408875e-14  6.8952735671e-14  3.88723939979e-14  7.15693403229e-14 -1.99609427674e-14  2.60479894925e-14  4.78321724246e-14  4.5632162943e-14  5.14943286207e-14  5.93796829691e-14  4.5192545695e-14  7.37657123055e-14  1.93096875028e-14 -6.99466484448e-15  7.37674318346e-14 -8.59155621093e-15  5.91959445615e-14  3.59046690066e-14  1.15989566582e-13  5.03107160211e-14  5.81226146014e-14  5.21081532797e-14 -1.28509247048e-15 -2.07906682315e-14  3.14824343567e-14  1.89867228509e-14  2.0379348036e-14  1.7590722171e-14  4.27866418265e-14  5.37467043425e-14  5.45468333249e-14  8.12553331518e-14  3.49889010842e-14  2.47149537861e-14  5.51254052084e-14  3.81129041697e-14  3.30828143056e-14 -1.25135775027e-14  4.66154013986e-14  1.1917070697e-13  6.40636972137e-14  8.95496828764e-14  1.00828585966e-13  1.52625455923e-13  9.62048448086e-14  1.97659244101e-13  2.57049225312e-13  1.89160801629e-13  3.35118461271e-13  4.61800388229e-13  7.18214624075e-13  1.00843510504e-12  1.32438913848e-12  1.97602407693e-12  2.88284289547e-12  4.57906318834e-12  8.19345566755e-12  1.96298246336e-11  7.70870659485e-11  1.96012065858e-11  8.23307071039e-12  4.61668567929e-12  2.8571473209e-12  1.9075526154e-12
 1.88786483503e-12  1.27109953249e-12  9.10568847014e-13  6.03111715606e-13  5.16832950877e-13  3.54912867105e-13  2.93568635212e-13  2.53386124984e-13  1.95111422936e-13  6.08651524967e-14  1.0018949284e-13  7.7470014869e-14  1.43256962821e-13  3.05797334091e-14  3.52351020391e-14  4.82086726984e-14  9.27187402251e-14  6.90373835195e-14  8.97773423407e-14  3.36899341114e-15  3.68682112211e-14  2.54145319157e-14 -1.5324744998e-14 -8.3092677153e-15  4.29878651836e-14 -2.1919250119e-14  2.50444001689e-14  5.67215840096e-14  4.68039407899e-14  4.55890955766e-14  2.11382331932e-14  4.74117479878e-14  3.77296736725e-15  1.46616448771e-14  1.24402612638e-14  3.30342617838e-14  3.51357097705e-14  7.67924024298e-14  6.50149823958e-14  4.42272419985e-14  5.47627081606e-14  8.23746263838e-14  2.69549265006e-14  2.38870147133e-14  8.57880935733e-14  2.08820248729e-15  2.54154778091e-14  4.17726297116e-14 -1.29714790462e-14 -4.16106410872e-14  1.76486447771e-14  2.29104853357e-14 -6.11823995779e-15  3.3052624841e-14  4.18913139133e-14 -1.55302129026e-14  3.80937218067e-14  6.89287089792e-14  6.13857321897e-14  4.99581050716e-14 -2.90494294743e-14  2.67878679269e-14  9.44506767047e-15  5.93086133439e-14  4.23241805109e-14  1.14849026872e-13  1.243221323e-13  1.32281152524e-13  9.40704099354e-14  3.3101880705e-14  1.76591107734e-14  4.99339384419e-14  7.41262712409e-14  4.22818546221e-14  8.48992575039e-14  1.11339491808e-13  9.20869605682e-14  1.55175745007e-13  1.82943273338e-13  1.41122377996e-13  2.6013333447e-13  4.06188270588e-13  4.87770976088e-13  6.46700385494e-13  9.49645654444e-13  1.333758439e-12  1.91969375157e-12  2.88015862272e-12  4.51494624342e-12  8.22890583589e-12  1.96012065858e-11  7.6862248191e-11  1.96514573568e-11  8.28195317765e-12  4.60155394598e-12  2.84690756248e-12
 2.88122023333e-12  1.96887676069e-12  1.29638762634e-12  9.9880069354e-13  7.03502552644e-13  4.70840417435e-13  3.43053727393e-13  2.77276518319e-13  2.24226932832e-13  1.45580717406e-13  7.29978838859e-14  4.98270407717e-14  6.34864120203e-14  8.00325358244e-14  9.05878877138e-14  9.80601660163e-14  5.22333867198e-14  5.79173939643e-14  4.94899201897e-14  4.2590893537e-14  6.16519053173e-15  7.03507210551e-15 -3.53651693954e-14  7.28876730493e-14  5.85148764159e-14  2.28737506708e-14  4.67197449441e-14  4.87907257953e-14  5.35801570972e-14  6.5989997549e-15  6.75486835455e-14  1.51138171386e-14  2.29412167264e-14  4.85931523292e-14  3.19578355025e-14  1.63721631742e-14  4.15620208368e-14  6.54733154933e-14  1.37560541602e-13  5.80263178133e-14  8.09163463137e-15  5.9947077846e-14 -4.0687024644e-14 -1.47100349001e-14  1.25708920575e-14 -9.99473808182e-15 -5.26910544808e-14  1.5354315188e-14 -1.44261227168e-14 -5.02462995595e-14  3.73216426371e-14  2.24275457473e-14  4.89597198977e-14  4.11633379323e-14  5.21102110967e-14  4.96359093635e-14  4.96076236315e-14  6.16189565097e-14  1.34110079817e-14 -5.74143950609e-14  5.01633158429e-15 -1.26730737417e-14 -7.13112483173e-16  3.65734503716e-14 -3.06967333684e-15  7.37741747972e-14  4.80771717539e-14  6.92591507103e-14  9.88342722148e-14  1.58477144539e-14 -1.92759703812e-14  6.67989764716e-14  8.73588545794e-14  5.69708307158e-14  7.8907539474e-14  1.7268018437e-14  1.07219402752e-13  1.66128331289e-13  9.817024394e-14  1.31886646491e-13  2.06163433842e-13  3.27448950106e-13  4.08357422447e-13  5.41082468051e-13  6.60953566796e-13  9.92225480865e-13  1.36291190542e-12  1.95499731219e-12  2.85966399574e-12  4.58230632881e-12  8.23307071039e-12  1.96514573568e-11  7.72039446455e-11  1.96974318456e-11  8.28800172777e-12  4.58456007677e-12
 4.5696211092e-12  2.93366686236e-12  1.91092049272e-12  1.31044175264e-12  9.2640579081e-13  5.97057716288e-13  4.68097379895e-13  3.69513908194e-13  2.86593745832e-13  2.17214075034e-13  1.42092664904e-13  7.52210067946e-14  6.80409543016e-14  1.46248743645e-13  1.28733938446e-13  1.06681706198e-13  9.50183742417e-14  6.71020173578e-15  3.9781058375e-14  1.8086817373e-14  2.38173250911e-14  3.48437412549e-14  7.35385753174e-14  2.49376395504e-14  5.43868841438e-14  2.91662175627e-14  4.86432126386e-14  3.00772112119e-15 -3.97442969008e-16 -1.24071948789e-14  1.5462478941e-14  2.09823750722e-14  8.16484727741e-14  3.4493489669e-14  8.38304610231e-14 -6.96933081619e-15  4.16078313763e-14 -1.2718018309e-14  7.68044341156e-14  2.89812789341e-14  4.50005757366e-14  6.14899952646e-14  1.89734756026e-14  1.69343173598e-14  4.76299504388e-14 -1.77252218233e-14 -4.79714760414e-15 -3.41824809304e-14 -4.87240124877e-14 -4.41415638399e-14  3.70847208493e-14 -3.13029461109e-14 -2.87931911349e-14  2.81717687008e-14 -2.08427063467e-15  2.22335629097e-14  3.44713630693e-15  1.07652211789e-13  1.83691938423e-14 -5.6909062318e-14 -1.08843766091e-14  5.70555632648e-14 -2.27397219245e-14  3.82625390626e-14  5.00710592546e-14  5.13791026198e-14  5.22736102198e-14  4.66066312539e-14  3.73870240239e-14  2.72378120024e-14  2.52493802493e-14  4.89956859095e-15 -2.77835975149e-14  5.54277752045e-14  5.37663978069e-14  3.66533708029e-14  5.35003714023e-14  8.31177731464e-14  8.72013644115e-14  7.03557611307e-14  1.18339352429e-13  1.91681513446e-13  3.13403437256e-13  3.56662070488e-13  4.14134598586e-13  6.46715164646e-13  8.91792076585e-13  1.32314140224e-12  1.84685956767e-12  2.88253394402e-12  4.61668567929e-12  8.28195317765e-12  1.96974318456e-11  7.69589650343e-11  1.95508000455e-11  8.19091777002e-12
 8.25263597998e-12  4.63374511833e-12  2.8791473603e-12  1.88930434109e-12  1.36705904622e-12  8.68829030419e-13  6.57414203308e-13  5.12097041521e-13  4.00472327703e-13  3.15217024088e-13  1.98664972646e-13  2.17860312288e-13  1.30799074899e-13  1.04683625401e-13  7.11898859305e-14 -3.64371579221e-14  7.69075685796e-14  9.43335982875e-14  1.29139454695e-14 -7.81010410999e-15 -1.85933054138e-14  4.49468305673e-14  3.26106232867e-14 -2.66967552477e-15 -3.42918795166e-14 -3.10739494231e-14  1.1261593093e-13  4.34830506828e-14  4.91578426132e-14  3.72154149896e-14 -7.26075280221e-15  1.62467713969e-14  4.0513666604e-14  2.46651715115e-14  7.62709281094e-14  1.35980026378e-14  4.71401449164e-14 -1.55523722159e-15 -1.7479353342e-14 -1.35261066951e-14  3.0301588139e-14  3.63087780743e-15 -8.92660865203e-15 -2.15323696723e-14 -5.6358724128e-16  1.55258348979e-14 -1.88424395002e-14  2.15297118556e-14 -8.5687268715e-15 -7.53597950999e-15  6.57248798163e-14  2.53847909998e-14  5.22342075464e-14  6.9557095014e-14  1.43969888241e-14  7.58848876959e-14  2.61573997234e-14  1.17490945774e-13  2.49760156945e-14  1.9887586806e-14  6.61196737844e-14  3.02986644632e-14  2.23379300488e-14  6.14942700295e-14  4.03612969304e-14  3.73532414673e-14  6.16255347612e-14  5.61734545821e-14  7.19541317671e-14  1.29264128205e-14  8.70063607466e-14 -2.35336876119e-15  3.81253869073e-14  6.89759396023e-14  9.36683713358e-14  8.1729181508e-14  7.28309819868e-14  7.42634872088e-14  3.96006973723e-14  6.94736617597e-14  9.30295136448e-14  1.37804175436e-13  2.07833218783e-13  2.34794642469e-13  3.35006825057e-13  5.14278681711e-13  6.49508245851e-13  9.396654406e-13  1.26235889857e-12  1.96068554315e-12  2.8571473209e-12  4.60155394598e-12  8.28800172777e-12  1.95508000455e-11  7.66803797711e-11  1.95917231528e-11
 1.95990866801e-11  8.27538648917e-12  4.56839414696e-12  2.85674371121e-12  1.86777082438e-12  1.33618159661e-12  8.95137609459e-13  6.7028869066e-13  5.15535287333e-13  3.30263008641e-13  3.0027945045e-13  2.62837107645e-13  1.35462485352e-13  1.68617402835e-13  1.19654627778e-13  1.2443773094e-13  8.76755566704e-14  1.1902353116e-13  1.63614953146e-14  4.36055203144e-14  2.03886817308e-14  1.20979204443e-14  5.9109945181e-14  2.91559558823e-14 -5.8635336637e-15  1.15925374676e-13  7.70778883069e-14 -3.10736927578e-14 -2.42216665987e-14  3.35846903295e-14  6.94110404714e-14 -6.01804068947e-14 -9.53006670743e-15  4.42249915627e-14  3.16154417203e-14  5.3768319912e-14  5.80760242677e-14  1.98520069026e-14  2.46891473304e-14  1.7797243883e-14  1.063821165e-14 -2.67903522791e-14  4.42584848932e-14  3.01263573338e-14  7.73311029907e-14  3.68194474349e-14 -1.0840281772e-14 -2.86214943927e-14 -4.25005859237e-15  2.16399928252e-14  5.32869901796e-14  2.299535898e-14  4.23374962509e-14  6.81140439082e-14  4.95741271512e-14  7.42962368305e-14  3.61195261422e-14  1.09132865479e-13  5.34658571815e-15  3.71274335712e-14  5.1959576622e-14  2.8501652017e-14  4.90989619207e-14  9.17074736281e-15  1.61535698002e-14  2.93479168445e-14  4.86254975768e-14  9.04835933438e-14  7.07122053298e-15  6.13272722409e-14  6.86279743211e-14 -5.77402222011e-15  1.87845095107e-14  1.34105062369e-14  4.21989833735e-14  1.06773527032e-13  8.91942379981e-14  6.68052039542e-14  5.08913975285e-14  1.55570462285e-13  1.80209737529e-13  1.67163831368e-13  1.72065749472e-13  2.90589815929e-13  2.43931718805e-13  3.73544029581e-13  4.7649989074e-13  6.20411937907e-13  8.95379767952e-13  1.30054752906e-12  1.9075526154e-12  2.84690756248e-12  4.58456007677e-12  8.19091777002e-12  1.95917231528e-11  7.69125625721e-11


==> anc/correlator_b11_Nt14_dist07.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59
 0.000342585162365  0.000288912325591  0.000189920833511  0.000105008081956  6.49330866928e-05  3.47713137496e-05  2.3696360384e-05  1.53823278993e-05  1.3849623921e-05 -1.01656649702e-06  6.66650321017e-07 -2.14811808116e-06  1.89618076126e-06  2.82987229013e-06 -6.10717023655e-06  1.87228396032e-06  3.74026218919e-06  1.54586569991e-06 -3.64813438607e-07  3.07044596065e-06  3.68312720923e-06  7.62388668641e-07  6.31473852161e-07  5.11966869693e-06 -2.076952505e-06 -9.1587590565e-07  2.39604057383e-06 -7.57176080494e-06  4.36137135967e-07 -1.41793875983e-06 -8.14521942725e-06  1.02655588485e-07  1.13452444813e-07  8.72848856767e-06 -4.79463428483e-06  8.70425546284e-07 -7.81717536447e-06 -6.79279370015e-07  3.25784897152e-06 -1.32080197041e-06 -7.0336073507e-07  8.86513353522e-06 -1.94544826772e-06 -5.35205941125e-08 -9.48192228853e-06  2.03870611506e-06  2.18419972161e-06  6.69335814296e-06  4.29197654824e-06 -5.17927680843e-06  1.9750280439e-06  5.30388721508e-06  9.06632735366e-06  1.0161846939e-05  1.88886644404e-05  3.58192750757e-05  6.92522755361e-05  0.000116101193641  0.000192781040101  0.000287229356813
 0.504414433664  0.50402975357  0.502954984639  0.502947522387  0.503863333647  0.503463663224  0.503016572124  0.502553682851  0.503545046851  0.502407470223  0.503172339238  0.503418071527  0.502215677995  0.502542028816  0.503012801237  0.502825666623  0.502156244838  0.503735474685  0.501807466504  0.50349261732  0.503366735198  0.502628382756  0.503563210582  0.503355253826  0.502572184256  0.503773841468  0.502181477505  0.503017144786  0.50266188776  0.50428792719  0.503915289115  0.503529634527  0.502546705108  0.503050116369  0.504629385505  0.503517646468  0.502962119647  0.502638528429  0.502485044926  0.503187393245  0.503483144711  0.503806207102  0.502877828612  0.502637015771  0.503166197891  0.502991321044  0.503457718711  0.502685461513  0.503007273198  0.503325389613  0.503267755979  0.503189471247  0.502769866604  0.503484183581  0.502481555632  0.502808301841  0.502245925608  0.502653068816  0.503025065346  0.50348916525
 2.01856456024e-11  3.05771414116e-12  8.38713753736e-13  3.55405794573e-13  1.6012407608e-13  1.05133361795e-13  6.79571943146e-14  2.20351904793e-14  1.44441385214e-14  1.84579601187e-14  1.19711806915e-14  2.71981725543e-14  1.17666424263e-14  6.57463164577e-15  1.10986018514e-14  1.09252303171e-14 -4.31788930856e-16  5.21154043778e-15 -3.18710114167e-15  1.77855304505e-15  7.88610486819e-15  2.01266838499e-14  1.02827635272e-14  5.78237289316e-15  2.17017397011e-14  2.71940332526e-14  2.00860171069e-14  1.99504960299e-14  1.89635723193e-14  5.63910180455e-15  1.77906306553e-14  1.7763304862e-14  1.6763184483e-14  1.66802681682e-15  7.19576802353e-15  1.26014621701e-14  4.28545778276e-15  8.96677860095e-15  2.57693675347e-14 -5.6004329399e-15 -1.27421513449e-14 -2.80403323135e-15  4.29606564955e-17  1.98707025861e-14  7.65286619794e-15  9.69783917756e-15  2.39466829561e-14  1.58915684544e-14  2.5328542123e-14  8.41128463455e-15  1.98009141791e-14  1.60849930747e-14  4.39914712377e-14  2.33229980902e-14  4.89755364863e-14  7.74012453227e-14  1.79143857878e-13  3.43939680727e-13  8.42118804013e-13  3.05106747576e-12
 3.05771414116e-12  2.01195893477e-11  3.04765393882e-12  8.30592328209e-13  3.50749712282e-13  1.76269000385e-13  1.1585866793e-13  6.00259833193e-14  1.39470252954e-14  1.76224195571e-14  3.54831582404e-14  6.23449899508e-15  1.1798912111e-14  1.24966700998e-14  1.67872124796e-14  5.88797087229e-15 -2.79701514736e-15  1.74733261126e-14  2.24236234918e-14  1.94263970084e-14  7.19080408003e-15  1.81847327636e-14 -1.78356089882e-15  2.67473125418e-14  1.16967110111e-14  3.45853106075e-14  1.3145107357e-14  9.31015363888e-15  1.85859653198e-14  9.56115272238e-15  1.97889179322e-14  2.29945333067e-14  1.57557131109e-14  1.67453839398e-15  1.5475724053e-14  2.15625173776e-14  2.35782860373e-14  2.67052447925e-14  1.7897764501e-14  9.67304119792e-15  5.56274576487e-15  1.797095911e-14  1.96183388147e-14  2.47060059076e-14  9.25878670153e-15  9.09602767953e-15  2.95277869492e-14  2.39583318491e-14  3.43942878205e-14  7.81317583066e-15  3.33179406518e-14 -3.07090897327e-15  3.49681734588e-14  3.65933170323e-14  2.70239427359e-14  5.44783676271e-14  9.37166216776e-14  1.486387662e-13  3.21877161253e-13  8.38486568198e-13
 8.38713753736e-13  3.04765393882e-12  2.00861826055e-11  3.02869543647e-12  8.28484966624e-13  3.30211583105e-13  1.60278293015e-13  1.01503914187e-13  5.74892231958e-14  4.00316888698e-14  1.69320256031e-14  1.90723361706e-14  2.19829838079e-14  2.88929494561e-14  1.46188060525e-14 -5.6243610344e-15  1.19053920546e-14  7.74798308147e-15  1.18874538651e-14  2.51593532099e-14  1.00046110974e-14  1.07209310051e-14  1.79709412301e-14  1.5587746476e-14 -4.31709216588e-15 -2.88319030502e-15  1.24848974545e-14  8.37687495263e-15  3.18631775584e-14  1.74585398886e-14  1.88559768301e-14  2.83088329308e-14  2.2493827642e-15  8.64430254946e-15  1.69096894731e-14  1.69676047558e-14  1.61805622292e-14  2.82976756957e-14  9.771937935e-15  4.75493765607e-15 -1.05981477581e-14  1.01995307872e-14  9.00332845602e-15  2.61326021786e-14  9.90856056523e-15  6.85143227995e-15  1.22312765238e-14  9.00895796534e-15  1.83429912577e-14  2.9281594883e-14  2.05209768345e-14  2.35733046751e-14  3.52096211547e-14  1.65997315743e-14  2.45444362934e-14  4.52017006706e-14  6.19875280337e-14  9.41972683339e-14  1.81496005133e-13  3.52672050375e-13
 3.55405794573e-13  8.30592328209e-13  3.02869543647e-12  2.0112674262e-11  3.03357096256e-12  8.41140856242e-13  3.61073683717e-13  1.68666500172e-13  9.84556689517e-14  5.73287109046e-14  6.09381695004e-14  4.56807932178e-14  4.75244097488e-14  2.40309029305e-14  9.97058234271e-16  1.00994793004e-14  6.20307161671e-15 -2.47161110331e-15  1.05432736739e-14  1.28382939775e-14  1.83648094789e-14  5.11110723016e-15  3.87918525607e-15  1.66757251214e-14  6.76586248885e-15  2.0818701636e-14  1.2479784969e-14  6.5056124952e-15  1.00029789401e-14  1.65691851203e-14 -1.18669728593e-15  1.49580340178e-14  2.07056929018e-14  1.6324869924e-14  2.16974076395e-14  5.45565789885e-15 -5.20206118121e-15  7.73313400449e-15  6.26777192981e-15  5.1461477259e-15  3.23291193126e-15  2.00224028062e-14  2.03147256002e-14  1.84677739844e-14  6.29114010628e-15  1.0832795811e-14  1.48900921597e-14  1.1907807382e-14  2.70920159996e-14  1.52154973245e-14  1.84835274927e-14  3.08536536324e-14  2.56041654807e-14  5.67188595411e-15  2.47420259162e-14  1.82631287341e-14  2.93426179557e-14  5.33238094686e-14  8.83135980009e-14  1.70268347994e-13
 1.6012407608e-13  3.50749712282e-13  8.28484966624e-13  3.03357096256e-12  2.01340315417e-11  3.0291719992e-12  8.33455197676e-13  3.34128431646e-13  1.54575025382e-13  9.73036471152e-14  6.70692021623e-14  4.49127590634e-14  2.82832299502e-14  1.70236387908e-14  1.62109096231e-14  2.25275350092e-14  1.25272366241e-14  1.83374238594e-14  2.23958280011e-14  2.13722314465e-14 -8.52307133424e-16  9.22246888396e-15  4.80024136828e-15  2.29421781823e-14  2.46709541479e-14  1.81303599781e-14  6.74696039553e-15 -9.9277138958e-15  3.6602282228e-14  9.05677994009e-15  1.7832272381e-14  1.19352071483e-15  9.86580514057e-15  1.53247705131e-14  1.53952851082e-14 -6.44398257227e-15  8.09680459395e-15  4.60475171057e-15  1.71534904177e-14  3.13239010964e-14  8.83501573632e-15  1.84412618481e-14  8.02738634183e-15  8.24672887638e-15  1.95730406555e-14  2.73946753447e-14  3.33931560108e-14  2.44808945793e-14  2.77178903883e-14  1.74009996098e-14  1.54991649023e-14  1.11642477843e-14  2.24921164786e-14  3.27394054748e-14  6.66451709815e-15  2.12576756938e-14  2.95975716507e-14  6.67948226751e-14  6.806404132e-14  9.17712067662e-14
 1.05133361795e-13  1.76269000385e-13  3.30211583105e-13  8.41140856242e-13  3.0291719992e-12  2.01173877296e-11  3.05751093852e-12  8.22791515294e-13  3.54370212818e-13  1.62181238711e-13  8.75584903757e-14  5.94407376899e-14  2.8644225735e-14  1.99242472417e-14  1.94717442366e-14  2.65670111206e-14  1.54525716188e-14  1.86098962395e-14  1.21391997944e-14  1.7477783615e-14  1.68472551256e-14  5.33791791402e-15  1.25423330703e-14  2.69986521392e-14  3.51778334939e-15  4.90166964026e-15  3.54863863432e-14  1.10764458494e-14  1.64431576073e-14  7.08453136163e-15 -1.86099172149e-14  1.48908732192e-14  2.21833025664e-14  1.92802931819e-14  1.17455268213e-14  2.21649911157e-14  1.14247232887e-14  2.50248030651e-14  8.0206683714e-15  8.86156203512e-15  2.06957079123e-14  6.18514974762e-15  2.39025360603e-14 -5.15500955167e-15  3.55406101984e-15  1.40818977065e-14  1.02725580003e-14  4.76033501426e-15  1.3429396439e-14  2.65989775664e-14  1.24961536944e-14  1.36360054086e-14  9.35516257535e-15  1.6394041729e-14  1.0952629691e-14  5.54918245056e-15  1.45854334226e-14  1.761536925e-14  4.074576964e-14  6.83035838715e-14
 6.79571943146e-14  1.1585866793e-13  1.60278293015e-13  3.61073683717e-13  8.33455197676e-13  3.05751093852e-12  2.01053780218e-11  3.03110665152e-12  8.40940354642e-13  3.37127848012e-13  1.75961582511e-13  9.98073449149e-14  5.66748861847e-14  2.32693263626e-14  6.77493721178e-15  1.14787212481e-14  3.53410638247e-14  2.82991249773e-14  9.06731919823e-15  3.04524483043e-15  3.22478948846e-14  1.40151411214e-14  7.43829017174e-15  1.50946667201e-14  5.69593978628e-15  7.24259609309e-15  9.89844404527e-15  1.06766744263e-14  1.39152450319e-14  1.74688046314e-14  7.91182982185e-15  1.41429282706e-14  1.02256667146e-14  2.8360468268e-14  1.48895893413e-14  1.56129945372e-14  1.2379276555e-14  2.59809807839e-14  1.78460012695e-14  1.81791934994e-14 -6.74271930869e-15  1.45697276361e-14  4.51135881896e-14  1.52954296034e-14  1.96288407912e-14  1.84935699268e-14  6.96729641999e-15  2.60207534106e-14 -8.84629285445e-16  6.35043022708e-15  2.07186667787e-14  1.40247749937e-14  1.5391695163e-14  1.38433993303e-14  8.23496789083e-15  1.36370568921e-15  1.71408956478e-14  4.12316511597e-14  3.01220787278e-14  5.5250768145e-14
 2.20351904793e-14  6.00259833193e-14  1.01503914187e-13  1.68666500172e-13  3.34128431646e-13  8.22791515294e-13  3.03110665152e-12  2.00915270413e-11  3.04806501441e-12  8.39558413768e-13  3.52086550145e-13  1.71983373857e-13  8.36403456427e-14  5.959979529e-14  4.68755713174e-14  2.72785972774e-14  3.35892894993e-14  2.02661264975e-14  2.09077052197e-14  1.51403699216e-14  4.57027792922e-15  5.15053784455e-15  9.35548392586e-15  6.358211098e-15  8.43515474463e-15  1.54538250621e-14  8.80992605863e-15  2.07238602287e-14 -2.37081034612e-15  2.03003928812e-14  2.47286924097e-15 -6.98675402605e-15  7.7923772562e-15  1.62548947933e-14  1.58210778541e-14  1.20294967731e-14  1.91045141638e-14  3.37698068434e-14  1.89522702466e-14  4.53784160626e-15  4.97163783307e-16 -1.6118397623e-15  1.01844413637e-14  2.01648008434e-14  7.04661466299e-15  1.88119095113e-14  8.28174382499e-15  2.34586019861e-14  9.5900125594e-15 -2.37193641323e-16  7.05240126148e-15  9.91282471745e-15  2.75697096678e-14  2.97042238059e-14  1.03705960685e-15  5.79481631953e-15  2.95788040897e-14  3.35482185629e-14  1.01904014743e-14  3.37990825382e-14
 1.44441385214e-14  1.39470252954e-14  5.74892231958e-14  9.84556689517e-14  1.54575025382e-13  3.54370212818e-13  8.40940354642e-13  3.04806501441e-12  2.01201611742e-11  3.03373635856e-12  8.3398597909e-13  3.43400240966e-13  1.64455158054e-13  9.08939176621e-14  6.13032266606e-14  4.16169654506e-14  3.53350833285e-14  3.3986018536e-14  1.23988927113e-14  3.04464503489e-14  2.44682783128e-14  1.60979115e-14  2.03873952123e-14  1.60819010704e-14  2.13285668784e-14  3.37612203024e-15  8.18806818699e-15  3.39714716813e-14  2.22908728864e-15  1.32196874606e-14  2.79293669213e-14  5.06542151744e-15  2.08196594639e-14  7.7004325215e-15 -1.82310113904e-14  1.54885608942e-14  1.98575367387e-14  3.85443369831e-15  1.10241974394e-15  6.58923165826e-15  1.90027921502e-14  2.07620721167e-15 -1.05201859055e-14  1.94207687069e-14  2.04937081541e-14  9.10176812957e-15  1.19461394587e-14  7.75165577935e-15 -3.63652541334e-15  3.28397438553e-15 -2.6188145362e-16  1.71251166961e-14  1.19626438272e-14  1.26277281404e-14  9.76138038982e-15  1.10756103586e-14  2.02058094016e-14  2.83399673029e-14  3.29024582778e-14  9.5664329387e-15
 1.84579601187e-14  1.76224195571e-14  4.00316888698e-14  5.73287109046e-14  9.73036471152e-14  1.62181238711e-13  3.37127848012e-13  8.39558413768e-13  3.03373635856e-12  2.00390255607e-11  3.01655574095e-12  8.3493537135e-13  3.25560214471e-13  1.70114050687e-13  8.72500580667e-14  5.56565956169e-14  3.19297493102e-14  4.43655073981e-14  2.31647286306e-14  2.8842753578e-14  1.64468218402e-14  1.51073549627e-14  1.05733949407e-14  3.1166839345e-14  1.22740278633e-14  1.14039264569e-14 -9.33359141641e-15  2.68150291862e-15  1.52304430549e-14  3.02265318545e-14  1.79867927811e-14  5.95927373992e-15  5.59379017454e-15  9.08345907452e-15  2.45511501738e-14  2.26115564976e-14  1.60175996534e-14  1.53315117799e-14  1.22686285365e-14  1.23708687579e-14  1.74004069238e-14 -3.54105710777e-15 -4.30912418791e-15  7.07231308711e-15 -9.17135786854e-15  1.42376267855e-15  2.9049283403e-14  2.12527026819e-14 -1.75902415447e-16  1.00533690135e-14  1.36727686123e-14  7.53101113904e-15  1.50291243132e-15  1.2997343436e-14  2.15787632097e-14  1.09884233314e-14  3.13371749277e-14  1.34458869293e-14  1.05526490595e-14  1.91751561595e-14
 1.19711806915e-14  3.54831582404e-14  1.69320256031e-14  6.09381695004e-14  6.70692021623e-14  8.75584903757e-14  1.75961582511e-13  3.52086550145e-13  8.3398597909e-13  3.01655574095e-12  2.00763235107e-11  3.02868132047e-12  8.26712239166e-13  3.35627010259e-13  1.77138856306e-13  8.62747806079e-14  3.70985260622e-14  3.98238624367e-14  2.24887669455e-14  4.58187711473e-15  1.34985734002e-14  1.66304038939e-14  9.23522956928e-15  2.95779018359e-14  1.53676862547e-15 -3.79418676088e-16  1.25777954689e-15  1.56565854864e-14  1.5842501118e-14  1.95861296056e-14  6.41231630255e-15  6.1130276606e-15 -2.28760944821e-15 -5.40191241537e-15 -3.06677622809e-15  1.00310706753e-14  1.29238825536e-14  1.60723243429e-14  2.45153334303e-14  1.04798132821e-14  1.46222515368e-14  1.5535945174e-14  2.07724622021e-14  9.95889998418e-15  1.29771421707e-14  1.52518939859e-14  2.28038991201e-14  2.21182649864e-14 -3.43206216773e-15  1.30575328306e-14  8.77223762171e-15  1.72081391173e-14  2.0288102539e-14  1.26643846803e-14  4.34661768646e-15  2.47350806571e-14  1.91436699933e-14  8.29944409122e-15  2.47011504255e-14  7.90616458777e-15
 2.71981725543e-14  6.23449899508e-15  1.90723361706e-14  4.56807932178e-14  4.49127590634e-14  5.94407376899e-14  9.98073449149e-14  1.71983373857e-13  3.43400240966e-13  8.3493537135e-13  3.02868132047e-12  2.0110604064e-11  3.05362303821e-12  8.39609565261e-13  3.62695946606e-13  1.76894093698e-13  1.01688650751e-13  6.80373213933e-14  3.10225941192e-14  3.1180428269e-14 -2.81457143078e-15  1.67373798345e-14  1.15900829269e-14  1.06047408592e-14  8.62335116474e-15  6.98435746365e-15  2.48426026784e-14 -6.04940664468e-16  1.01341288595e-14  9.58489050139e-15  2.69020168068e-14  2.27180972333e-14  3.17767262142e-14  6.6121050463e-15  5.14809509157e-15  1.91486884552e-15  1.70798998948e-14  1.2966591354e-14  6.63980842404e-15  7.904521367e-15  1.00061925297e-14  9.54999820627e-15 -2.25262569821e-15 -3.08954486403e-15  2.13296865752e-14  8.12302065656e-15  2.07678649582e-14  1.36754679314e-14  6.92419470758e-15  1.2931593926e-14  1.26722072599e-14  6.31917062747e-15  1.77865589762e-14  1.63026215465e-14  8.85636373519e-16  1.76331184912e-14  1.39733978346e-14 -7.29147208219e-15  6.8215697861e-15  5.81933004128e-15
 1.17666424263e-14  1.1798912111e-14  2.19829838079e-14  4.75244097488e-14  2.82832299502e-14  2.8644225735e-14  5.66748861847e-14  8.36403456427e-14  1.64455158054e-13  3.25560214471e-13  8.26712239166e-13  3.05362303821e-12  2.0065202733e-11  3.02370358059e-12  8.49312231093e-13  3.48639847673e-13  1.74316783571e-13  1.03652161382e-13  4.78639024199e-14  2.44773815108e-14  1.30054564589e-14  1.59390254368e-14  1.77825449875e-14  2.18757150028e-14  1.60863112469e-14  4.85777011658e-15  2.30000390186e-14  5.79516075968e-16  2.04467905726e-14  2.32905120987e-14  2.89285289973e-14  1.1757712255e-14  1.26345463228e-14  1.61175615997e-14 -2.20095859583e-15  1.78381462851e-14  3.1203748533e-14  1.81825333537e-14  1.69889360048e-14  1.7497218838e-14 -1.39745799083e-15  5.91210769622e-15  3.83101126577e-15  6.59951735391e-15  2.6797657212e-14  2.62839632847e-14  2.00130585072e-14  1.40419673078e-14  1.50112193091e-14  3.10416013792e-15  4.3166501785e-15 -2.82216373114e-15  2.10976279013e-14  2.81254636182e-14  1.16550916692e-14  2.15343000041e-14  8.12094779507e-15  4.83914594938e-15  7.11543559918e-15 -1.37801613855e-14
 6.57463164577e-15  1.24966700998e-14  2.88929494561e-14  2.40309029305e-14  1.70236387908e-14  1.99242472417e-14  2.32693263626e-14  5.959979529e-14  9.08939176621e-14  1.70114050687e-13  3.35627010259e-13  8.39609565261e-13  3.02370358059e-12  2.00650276769e-11  3.03176558646e-12  8.48837252743e-13  3.45613540758e-13  1.9351952614e-13  1.05477730585e-13  5.18502667988e-14  3.17200928685e-14  2.16656745638e-14  2.31414574806e-14  2.73833856244e-14  1.28248021255e-14  1.69977430989e-15  7.40646629698e-15  8.74597609414e-15  7.7963582324e-15  2.05949229356e-14  2.91657165683e-14  1.52244976181e-14  2.81643719419e-15  2.4266211453e-14  1.99718037704e-14  1.59511048171e-14  1.61184410117e-14  7.64137682678e-15  2.91759896068e-15  1.55480490212e-14  1.14228512754e-14 -7.12664351148e-15 -2.73843131157e-15 -1.82473854554e-15 -6.93583444247e-16  1.32484078565e-14  1.78125661233e-14 -9.19451065921e-15  1.873076481e-14  7.12802815528e-15  1.60296259837e-14  9.45451618343e-15 -1.01452831059e-15  6.10175605117e-15  1.71659661525e-14  1.62791871795e-14  1.2508700846e-14  1.50376357872e-14  1.59545105195e-14  1.07776430419e-14
 1.10986018514e-14  1.67872124796e-14  1.46188060525e-14  9.97058234271e-16  1.62109096231e-14  1.94717442366e-14  6.77493721178e-15  4.68755713174e-14  6.13032266606e-14  8.72500580667e-14  1.77138856306e-13  3.62695946606e-13  8.49312231093e-13  3.03176558646e-12  2.00866855567e-11  3.03058181314e-12  8.19928861318e-13  3.3687917595e-13  1.5269574737e-13  1.0097122553e-13  3.99867082504e-14  3.29086343284e-14  3.34983228794e-14  2.37880559984e-14  1.58937273408e-14  1.37755193103e-15  1.2643845973e-14  1.68225511894e-14  2.39910331017e-14  1.91547118791e-14  1.13484288977e-14  1.33612351661e-14  1.86467537874e-14  3.45124875876e-14  1.92060141102e-14  2.03605914018e-14  7.91756581881e-15  2.20818542852e-14  1.24038747073e-14 -3.94204935587e-15  1.96829774258e-14  2.08721365088e-14  2.08703732489e-15  5.82088959471e-15 -4.98740387418e-16  5.23751249849e-15  2.76820541939e-15 -3.70565242082e-15  3.29388126539e-15  2.4308532528e-14  1.33459907256e-14  5.96979530423e-15  4.66998884997e-15  6.07992892379e-15  4.78683313533e-15  9.38794998939e-15  2.51811189701e-14  1.83589347843e-14  1.43351690019e-14 -2.13491100561e-15
 1.09252303171e-14  5.88797087229e-15 -5.6243610344e-15  1.00994793004e-14  2.25275350092e-14  2.65670111206e-14  1.14787212481e-14  2.72785972774e-14  4.16169654506e-14  5.56565956169e-14  8.62747806079e-14  1.76894093698e-13  3.48639847673e-13  8.48837252743e-13  3.03058181314e-12  2.00848445446e-11  3.02553234165e-12  8.36079479975e-13  3.56501979085e-13  1.85509768706e-13  1.10224399203e-13  6.44579463017e-14  2.96703302377e-14  3.14581561753e-14  2.21400574978e-14  2.16541622936e-14  1.47380009468e-14  2.04705333551e-14  3.8129889229e-15  1.05272766131e-15  4.61834137888e-15  1.25367904224e-14  2.08270216285e-14  2.74605661374e-14  6.88939169837e-15  1.42250679945e-14  1.43251351063e-14  1.440639173e-14  4.44028281739e-15  7.70046235833e-15  2.61662853096e-14  1.228456871e-14  1.10980893524e-14  6.39301422628e-15  1.3468349242e-14  1.73460490987e-14  1.03449985405e-14  1.57194247356e-14 -1.17211429661e-15  1.13551010732e-14  2.3950770403e-14  2.14935974322e-14  1.21222144544e-14  1.65550400979e-14  1.8990688495e-14  1.18069381689e-14  9.89644455049e-15  2.17222537539e-14  1.32266667633e-14  1.24254874838e-14
-4.31788930856e-16 -2.79701514736e-15  1.19053920546e-14  6.20307161671e-15  1.25272366241e-14  1.54525716188e-14  3.53410638247e-14  3.35892894993e-14  3.53350833285e-14  3.19297493102e-14  3.70985260622e-14  1.01688650751e-13  1.74316783571e-13  3.45613540758e-13  8.19928861318e-13  3.02553234165e-12  2.00568172465e-11  3.02413039271e-12  8.44845411917e-13  3.44071223887e-13  1.69150392744e-13  1.01003846872e-13  5.19325849366e-14  3.37762833334e-14  4.01857710432e-14  1.62751996749e-14  2.43724700512e-14  7.2730531381e-15  1.14315293337e-14  8.81814158039e-15  1.43807420131e-14  8.63979118381e-15  1.35868456402e-14  1.13046193941e-14  1.4192782094e-14  1.49561267098e-14  1.56674959832e-14  2.32740819193e-14 -6.72236898387e-15 -1.19167905002e-15  6.69410499586e-15  1.39017357375e-14 -7.12680016405e-15  1.8609666865e-14  1.84769918701e-14  3.35456552432e-15  8.08962228828e-15  1.87717543366e-14  3.18446957227e-14  7.82820519104e-15 -4.51066099346e-15  1.24183275276e-14  1.08652601059e-14  2.63826025605e-14  1.99459700797e-14  9.98072287164e-15  1.78096790805e-17  1.32712361681e-14 -8.99977179646e-16  7.05056082636e-15
 5.21154043778e-15  1.74733261126e-14  7.74798308147e-15 -2.47161110331e-15  1.83374238594e-14  1.86098962395e-14  2.82991249773e-14  2.02661264975e-14  3.3986018536e-14  4.43655073981e-14  3.98238624367e-14  6.80373213933e-14  1.03652161382e-13  1.9351952614e-13  3.3687917595e-13  8.36079479975e-13  3.02413039271e-12  2.01185094666e-11  3.03776074213e-12  8.47729462039e-13  3.36646012262e-13  1.93416234775e-13  9.95308452161e-14  5.17113756193e-14  2.40490218191e-14  2.790524477e-14  1.41323997229e-14  3.5548483936e-15  1.02673280863e-15  3.33365851216e-14  2.32830583892e-14  7.97171252311e-15  1.08159768472e-14  1.25401928855e-14  2.91739244562e-14  1.13186177594e-14  6.42380666579e-15  5.19582695886e-15  1.84518987512e-15  5.95701549702e-15  6.25046458742e-15  1.63701177365e-14  6.90812015381e-15  1.958751589e-14  2.63800656816e-14  2.4464289761e-14  3.40450597355e-14  7.34031858195e-15  1.58983846753e-14  7.05667226505e-15  1.98736457723e-15  1.79386157305e-14  8.20606920101e-15  1.9904063333e-14  6.89257270667e-15  9.05956576307e-15  2.8546272938e-15  1.20191171951e-14 -3.18452029495e-15 -1.24581797809e-14
-3.18710114167e-15  2.24236234918e-14  1.18874538651e-14  1.05432736739e-14  2.23958280011e-14  1.21391997944e-14  9.06731919823e-15  2.09077052197e-14  1.23988927113e-14  2.31647286306e-14  2.24887669455e-14  3.10225941192e-14  4.78639024199e-14  1.05477730585e-13  1.5269574737e-13  3.56501979085e-13  8.44845411917e-13  3.03776074213e-12  2.00175228408e-11  3.03114659451e-12  8.10187205453e-13  3.47608736195e-13  1.79400305445e-13  8.72554132079e-14  4.73408359568e-14  2.76485030976e-14  2.97964577493e-14  1.90240825473e-14  1.96014755494e-14  4.58911748472e-15  2.04311995501e-14  2.65520815326e-14  8.87670950336e-15  6.88536011805e-15  1.79565808217e-14  1.03680510668e-14  1.90580635534e-14  1.66779366246e-14  7.07706999137e-16  4.21216161366e-15  1.69151677075e-14  1.56058656906e-14  4.30713758116e-15  1.42718141978e-14  3.42236884433e-14  1.30740474128e-14 -3.59564867898e-15  9.98637144688e-15  1.82660129264e-14  1.73955789141e-14  2.23007709392e-14  1.46644412548e-14  8.55311238573e-15  2.48352495631e-14  2.03265103649e-14  1.30772042268e-14  1.9568478762e-14  1.83478214242e-15  8.32542575387e-15  1.39983389344e-14
 1.77855304505e-15  1.94263970084e-14  2.51593532099e-14  1.28382939775e-14  2.13722314465e-14  1.7477783615e-14  3.04524483043e-15  1.51403699216e-14  3.04464503489e-14  2.8842753578e-14  4.58187711473e-15  3.1180428269e-14  2.44773815108e-14  5.18502667988e-14  1.0097122553e-13  1.85509768706e-13  3.44071223887e-13  8.47729462039e-13  3.03114659451e-12  2.01275545973e-11  3.03565256975e-12  8.49528717993e-13  3.57300954494e-13  1.62430334988e-13  8.79389056683e-14  3.79237170345e-14  2.13347716274e-14  2.5861765971e-14  1.07654122705e-14  1.53480511332e-14  2.02152202722e-14 -1.10997449801e-14  2.08490942683e-14  9.28892456885e-15  1.5182849701e-14  4.29095366094e-15  1.46646850774e-14  2.25327166315e-14  1.87042145893e-14  3.62026185959e-15  1.61333754064e-14  1.88787522584e-14  1.25646749657e-15  6.12807805221e-15  1.7336825496e-14  2.08979680191e-15  7.77913406131e-15  1.01191789876e-14  1.12249601922e-14  5.57953453887e-15  2.465720862e-14  2.42220525451e-14  1.25071704166e-14  2.50854221015e-14  1.58792063514e-14 -5.25613578625e-15  1.32834603086e-14  1.04888845351e-14  2.55425887694e-15  8.62743201254e-15
 7.88610486819e-15  7.19080408003e-15  1.00046110974e-14  1.83648094789e-14 -8.52307133424e-16  1.68472551256e-14  3.22478948846e-14  4.57027792922e-15  2.44682783128e-14  1.64468218402e-14  1.34985734002e-14 -2.81457143078e-15  1.30054564589e-14  3.17200928685e-14  3.99867082504e-14  1.10224399203e-13  1.69150392744e-13  3.36646012262e-13  8.10187205453e-13  3.03565256975e-12  2.00996434934e-11  3.03598637032e-12  8.35737704666e-13  3.37723754526e-13  1.73703748459e-13  7.94539091652e-14  5.7456097502e-14  3.93288938563e-14  2.60139968044e-14  2.17669101991e-14  5.96995602191e-15  9.10544163966e-15  2.77713029949e-14  1.08987516705e-14  1.0779559054e-14  5.0472548542e-15 -8.03740357777e-17  6.5850440782e-15  1.54273124427e-15  1.81661928782e-14  3.67065584663e-14  1.56004617002e-14  2.02461537302e-14  7.62464086998e-15  2.09197192249e-14  6.2390709826e-15  1.0016207903e-14  5.45024601783e-15  1.25920326257e-14  1.49246515391e-14  1.55394448923e-14  2.83935673226e-14  2.4369457887e-14  1.56503425769e-14  1.43518113429e-14  7.35976086107e-15  5.03609110512e-15  2.58407356632e-14 -8.68279325747e-15  1.04034317289e-14
 2.01266838499e-14  1.81847327636e-14  1.07209310051e-14  5.11110723016e-15  9.22246888396e-15  5.33791791402e-15  1.40151411214e-14  5.15053784455e-15  1.60979115e-14  1.51073549627e-14  1.66304038939e-14  1.67373798345e-14  1.59390254368e-14  2.16656745638e-14  3.29086343284e-14  6.44579463017e-14  1.01003846872e-13  1.93416234775e-13  3.47608736195e-13  8.49528717993e-13  3.03598637032e-12  2.00596565542e-11  3.02319979279e-12  8.27238914468e-13  3.18273500625e-13  1.61682512295e-13  1.0462160685e-13  5.62278001513e-14  4.5837691019e-14  3.56109275738e-14  1.39722352356e-14  1.28066531013e-14 -1.24116306936e-15  1.1691118242e-14  1.20956141072e-15  9.55478605135e-15  1.45908024035e-14  2.16161456468e-14  1.1031570449e-14  2.34567150148e-14  6.58576110554e-15  3.06621126157e-14  1.97338366828e-14 -1.12815124121e-14  1.44606697999e-14  2.93732847242e-14  2.08528512401e-14  1.73859232116e-14  7.11767239202e-15  6.03508082762e-16  2.06997402605e-14  2.06960237352e-14  1.50150417284e-14  8.30350142778e-15 -4.31884546264e-15  4.13751039704e-15  2.07374931923e-14  1.48286738394e-14  1.16574811563e-14  1.16170345203e-14
 1.02827635272e-14 -1.78356089882e-15  1.79709412301e-14  3.87918525607e-15  4.80024136828e-15  1.25423330703e-14  7.43829017174e-15  9.35548392586e-15  2.03873952123e-14  1.05733949407e-14  9.23522956928e-15  1.15900829269e-14  1.77825449875e-14  2.31414574806e-14  3.34983228794e-14  2.96703302377e-14  5.19325849366e-14  9.95308452161e-14  1.79400305445e-13  3.57300954494e-13  8.35737704666e-13  3.02319979279e-12  2.01139320554e-11  3.03872814251e-12  8.4287709675e-13  3.46174877153e-13  1.72590871637e-13  9.0836314701e-14  6.80561645193e-14  3.61116209295e-14  2.38951231733e-14  1.31664152468e-14  1.44748572752e-14  2.46328624212e-14  1.4565751537e-14 -3.945878048e-15  5.96876455831e-15  2.33430184577e-14  1.5196152587e-14  2.66093316631e-14  1.88846987552e-14  1.32639165845e-14  2.68776001061e-14  7.22748747611e-15  1.86918035837e-14  6.16962361725e-15  2.96539438843e-14  1.26268540939e-14  1.75066177642e-14  2.98560902638e-14  1.88896460757e-14  6.4063755265e-15  5.15215509846e-15  1.5987500741e-14  2.38460560055e-14  7.10265882536e-15  2.05711771779e-14  1.27845960631e-14 -2.16915606991e-15  2.79868207409e-14
 5.78237289316e-15  2.67473125418e-14  1.5587746476e-14  1.66757251214e-14  2.29421781823e-14  2.69986521392e-14  1.50946667201e-14  6.358211098e-15  1.60819010704e-14  3.1166839345e-14  2.95779018359e-14  1.06047408592e-14  2.18757150028e-14  2.73833856244e-14  2.37880559984e-14  3.14581561753e-14  3.37762833334e-14  5.17113756193e-14  8.72554132079e-14  1.62430334988e-13  3.37723754526e-13  8.27238914468e-13  3.03872814251e-12  2.01287013074e-11  3.03480826217e-12  8.38021880695e-13  3.2886182993e-13  1.72123027089e-13  9.55242059157e-14  6.05988784692e-14  4.0022497754e-14  2.90107708279e-14  2.0585911511e-14  1.2627929428e-14  1.52578371872e-14  1.38386706169e-14  1.10829883004e-14  9.40418095804e-15  2.80580312785e-14  4.43567304757e-15 -1.63025718609e-14  1.58580211856e-15  1.63661887617e-14 -3.580383083e-15  1.83122282096e-14  1.04263752813e-14  2.60800859656e-14  1.32850682436e-14  1.20767117124e-14  2.37992810021e-14  2.04948907072e-14  7.03656954892e-15  1.61707270066e-14  1.50361541342e-14  2.52728757859e-14  1.33049298701e-14  1.08128751112e-14  3.01524547565e-15  6.12616616492e-15 -6.00671981946e-15
 2.17017397011e-14  1.16967110111e-14 -4.31709216588e-15  6.76586248885e-15  2.46709541479e-14  3.51778334939e-15  5.69593978628e-15  8.43515474463e-15  2.13285668784e-14  1.22740278633e-14  1.53676862547e-15  8.62335116474e-15  1.60863112469e-14  1.28248021255e-14  1.58937273408e-14  2.21400574978e-14  4.01857710432e-14  2.40490218191e-14  4.73408359568e-14  8.79389056683e-14  1.73703748459e-13  3.18273500625e-13  8.4287709675e-13  3.03480826217e-12  2.00959145004e-11  3.04233298544e-12  8.25422321967e-13  3.32455697951e-13  1.63353319927e-13  1.0485794013e-13  5.68838133719e-14  2.20863128291e-14  2.33446010893e-14  3.65803633332e-14  3.21912152775e-14  1.87229981433e-14  1.67223642475e-15  1.14166993133e-14  8.94475274801e-15  9.73303500307e-15  1.42857452434e-15 -4.28065596244e-15  4.0801306393e-15  1.22560168347e-14  1.3786996938e-15  1.50087556567e-14  2.65378497065e-14  2.15173324116e-14  2.60909841852e-15  5.67998398916e-15  1.54664281366e-14 -6.32593343554e-15  1.31223601309e-14  3.56753165857e-15  5.33427219611e-15  8.43259182143e-15  2.4425826927e-15  8.50147353932e-15  9.09162336868e-15  1.05113451223e-14
 2.71940332526e-14  3.45853106075e-14 -2.88319030502e-15  2.0818701636e-14  1.81303599781e-14  4.90166964026e-15  7.24259609309e-15  1.54538250621e-14  3.37612203024e-15  1.14039264569e-14 -3.79418676088e-16  6.98435746365e-15  4.85777011658e-15  1.69977430989e-15  1.37755193103e-15  2.16541622936e-14  1.62751996749e-14  2.790524477e-14  2.76485030976e-14  3.79237170345e-14  7.94539091652e-14  1.61682512295e-13  3.46174877153e-13  8.38021880695e-13  3.04233298544e-12  2.01316675062e-11  3.03240755313e-12  8.18841086468e-13  3.40764989017e-13  1.74726727809e-13  8.95470032324e-14  4.29125970205e-14  4.86630147788e-14  3.59570726325e-14  3.97751079296e-14  3.52063887189e-14  3.91616007046e-14  1.92738711879e-14  1.09705583605e-14  4.62614080417e-15  4.58921933377e-15  5.99778723349e-15  1.29659441958e-14  6.77354257552e-15  2.30511276438e-15 -3.49519438461e-15  2.41670551135e-14  2.35826680827e-14  4.31437288863e-15  1.9440151844e-14  9.03148675173e-16 -5.74191254014e-15 -2.66813700404e-15  1.60862609533e-15  1.43864644002e-14  8.76539634843e-15  1.71669412204e-15  6.35828244262e-15  2.81733088666e-14  1.95046609995e-14
 2.00860171069e-14  1.3145107357e-14  1.24848974545e-14  1.2479784969e-14  6.74696039553e-15  3.54863863432e-14  9.89844404527e-15  8.80992605863e-15  8.18806818699e-15 -9.33359141641e-15  1.25777954689e-15  2.48426026784e-14  2.30000390186e-14  7.40646629698e-15  1.2643845973e-14  1.47380009468e-14  2.43724700512e-14  1.41323997229e-14  2.97964577493e-14  2.13347716274e-14  5.7456097502e-14  1.0462160685e-13  1.72590871637e-13  3.2886182993e-13  8.25422321967e-13  3.03240755313e-12  2.0071960261e-11  3.03790986396e-12  8.34574398497e-13  3.42568268992e-13  1.67405782299e-13  7.98858017981e-14  4.61594814995e-14  3.27559447341e-14  2.33613533451e-14  9.93410812092e-15  2.95932773482e-14  2.03333650643e-14  1.52491151651e-14  1.11833833135e-14  2.17799920401e-14  1.7394226305e-14  1.93392526963e-14  2.39976122813e-14 -6.44560791135e-16  3.0830150722e-15  1.95455774175e-14  1.66013448851e-14  2.70357105617e-14  1.20697559678e-14  1.82033403609e-14  3.80029346243e-15 -1.42853062934e-14  3.77502904955e-15  1.6981940065e-14  3.99841388793e-15  1.7003695446e-15  9.36535181297e-15  1.4388977838e-14  8.92966642809e-15
 1.99504960299e-14  9.31015363888e-15  8.37687495263e-15  6.5056124952e-15 -9.9277138958e-15  1.10764458494e-14  1.06766744263e-14  2.07238602287e-14  3.39714716813e-14  2.68150291862e-15  1.56565854864e-14 -6.04940664468e-16  5.79516075968e-16  8.74597609414e-15  1.68225511894e-14  2.04705333551e-14  7.2730531381e-15  3.5548483936e-15  1.90240825473e-14  2.5861765971e-14  3.93288938563e-14  5.62278001513e-14  9.0836314701e-14  1.72123027089e-13  3.32455697951e-13  8.18841086468e-13  3.03790986396e-12  2.00834543447e-11  3.02782966415e-12  8.43235688312e-13  3.45851867517e-13  1.61439506149e-13  9.71243043236e-14  6.79445826663e-14  2.47808766669e-14  2.63033446737e-14  1.54757614765e-14  9.74051638403e-15  1.52990878809e-14  6.0834452085e-15  2.11296655102e-14  1.07095437415e-14  5.55043162211e-15  8.94598458946e-15  9.79225263959e-15  2.02870487971e-14  9.90288611168e-15  1.08279772758e-14  1.83558050793e-14  2.57973718179e-15 -9.46510370052e-16  3.83442474263e-15  2.40559672297e-14  5.19893693294e-15  6.51196411835e-15  2.01414213002e-14  1.02382318214e-14  4.61949726031e-15  1.21223695253e-14 -1.34754855158e-15
 1.89635723193e-14  1.85859653198e-14  3.18631775584e-14  1.00029789401e-14  3.6602282228e-14  1.64431576073e-14  1.39152450319e-14 -2.37081034612e-15  2.22908728864e-15  1.52304430549e-14  1.5842501118e-14  1.01341288595e-14  2.04467905726e-14  7.7963582324e-15  2.39910331017e-14  3.8129889229e-15  1.14315293337e-14  1.02673280863e-15  1.96014755494e-14  1.07654122705e-14  2.60139968044e-14  4.5837691019e-14  6.80561645193e-14  9.55242059157e-14  1.63353319927e-13  3.40764989017e-13  8.34574398497e-13  3.02782966415e-12  2.00909715162e-11  3.03593026999e-12  8.29668297744e-13  3.32687315258e-13  1.67105359878e-13  1.0679475913e-13  5.62180185079e-14  3.29249586106e-14  4.57843158125e-14  1.65161425917e-14  2.28691392135e-14  2.13678180796e-14  7.66248565946e-15  7.48303423247e-15  1.34831810597e-14  7.88411161807e-15  1.99516864052e-14  1.09623630579e-14  1.67994113442e-14  9.46398121916e-15  1.13493044645e-14  2.08822035343e-14  1.17465035726e-14 -3.06421574758e-15  7.12506498024e-15  9.35610996074e-15  1.72185511519e-14  1.03354451521e-15  1.04483063958e-14  2.02417324491e-14  5.0089680546e-15  2.33007070121e-16
 5.63910180455e-15  9.56115272238e-15  1.74585398886e-14  1.65691851203e-14  9.05677994009e-15  7.08453136163e-15  1.74688046314e-14  2.03003928812e-14  1.32196874606e-14  3.02265318545e-14  1.95861296056e-14  9.58489050139e-15  2.32905120987e-14  2.05949229356e-14  1.91547118791e-14  1.05272766131e-15  8.81814158039e-15  3.33365851216e-14  4.58911748472e-15  1.53480511332e-14  2.17669101991e-14  3.56109275738e-14  3.61116209295e-14  6.05988784692e-14  1.0485794013e-13  1.74726727809e-13  3.42568268992e-13  8.43235688312e-13  3.03593026999e-12  2.01342440242e-11  3.02843774547e-12  8.11440431624e-13  3.52255112506e-13  1.72874043699e-13  1.0190373121e-13  5.37126594087e-14  4.52557376752e-14  2.82680279946e-14  2.33438972235e-14  1.9269826582e-14  3.29223525998e-15  4.25681836787e-15  1.62284329229e-14  1.50710031371e-14  8.43222993198e-15  2.5084929172e-14  1.96656344758e-14  1.09365760176e-14  1.83352651191e-14  2.46133113862e-14  1.5848461336e-14  1.08133048929e-14 -9.01345803464e-15  4.34052240165e-15  3.38261715382e-14  1.25043050108e-14  7.03464903264e-16  8.44388121952e-15  1.04093844995e-14 -6.24325293175e-15
 1.77906306553e-14  1.97889179322e-14  1.88559768301e-14 -1.18669728593e-15  1.7832272381e-14 -1.86099172149e-14  7.91182982185e-15  2.47286924097e-15  2.79293669213e-14  1.79867927811e-14  6.41231630255e-15  2.69020168068e-14  2.89285289973e-14  2.91657165683e-14  1.13484288977e-14  4.61834137888e-15  1.43807420131e-14  2.32830583892e-14  2.04311995501e-14  2.02152202722e-14  5.96995602191e-15  1.39722352356e-14  2.38951231733e-14  4.0022497754e-14  5.68838133719e-14  8.95470032324e-14  1.67405782299e-13  3.45851867517e-13  8.29668297744e-13  3.02843774547e-12  2.01256160271e-11  3.0209933928e-12  8.09208448858e-13  3.45888528388e-13  1.88953033699e-13  9.7937622575e-14  5.40628694407e-14  5.15465063996e-14  2.53040761312e-14  1.75002415265e-14  1.86293782604e-14  2.03429280374e-14  3.16449890705e-14  2.97272741552e-14  1.5829658473e-14  1.38749221117e-14  1.6863587483e-14  1.87644728803e-14  5.40703057281e-15  1.31301205634e-14  1.53183864294e-14  2.30781986841e-14  1.50020500594e-14  2.03462224729e-15  1.44280485532e-14  2.49913622792e-14  1.33352293753e-14  9.77452796699e-15  1.1522436886e-14  1.62792448598e-14
 1.7763304862e-14  2.29945333067e-14  2.83088329308e-14  1.49580340178e-14  1.19352071483e-15  1.48908732192e-14  1.41429282706e-14 -6.98675402605e-15  5.06542151744e-15  5.95927373992e-15  6.1130276606e-15  2.27180972333e-14  1.1757712255e-14  1.52244976181e-14  1.33612351661e-14  1.25367904224e-14  8.63979118381e-15  7.97171252311e-15  2.65520815326e-14 -1.10997449801e-14  9.10544163966e-15  1.28066531013e-14  1.31664152468e-14  2.90107708279e-14  2.20863128291e-14  4.29125970205e-14  7.98858017981e-14  1.61439506149e-13  3.32687315258e-13  8.11440431624e-13  3.0209933928e-12  2.00985517721e-11  3.02317974982e-12  8.32017171089e-13  3.40987062693e-13  1.81802708125e-13  9.89347282632e-14  5.55946665027e-14  4.94039026411e-14  4.62277367411e-14  2.76472748135e-14  6.63834120757e-15  1.73952641391e-14  1.40665920648e-14  4.86384707395e-15  1.64801154685e-14  1.16449647363e-14  5.34261875695e-15  1.66515689087e-14  1.04746503896e-14  1.9102288669e-14  7.07969108689e-16  1.77241571726e-14  6.68896908693e-16  2.74111266419e-15  8.46825826993e-15  1.91372007184e-14 -1.61146809987e-16  1.291526473e-14  6.58391755223e-15
 1.6763184483e-14  1.57557131109e-14  2.2493827642e-15  2.07056929018e-14  9.86580514057e-15  2.21833025664e-14  1.02256667146e-14  7.7923772562e-15  2.08196594639e-14  5.59379017454e-15 -2.28760944821e-15  3.17767262142e-14  1.26345463228e-14  2.81643719419e-15  1.86467537874e-14  2.08270216285e-14  1.35868456402e-14  1.08159768472e-14  8.87670950336e-15  2.08490942683e-14  2.77713029949e-14 -1.24116306936e-15  1.44748572752e-14  2.0585911511e-14  2.33446010893e-14  4.86630147788e-14  4.61594814995e-14  9.71243043236e-14  1.67105359878e-13  3.52255112506e-13  8.09208448858e-13  3.02317974982e-12  2.00576995892e-11  3.03224427413e-12  8.35125599598e-13  3.58294023571e-13  1.80501923724e-13  9.32135900997e-14  7.59110348903e-14  4.68940256616e-14  2.61690860336e-14  2.07802032301e-14  2.81631974048e-14  9.0820150875e-15 -8.32819457831e-15  7.31570052955e-15  1.56629226396e-14  8.31107303746e-15  4.17743347378e-15  9.08271866506e-15  1.08541310131e-14  1.27835946069e-14  1.93450691197e-14  1.18403402348e-14  1.44617355921e-14  1.55911180902e-14  8.33199732819e-15  8.91937400945e-15  4.76392564415e-15  3.01131684472e-16
 1.66802681682e-15  1.67453839398e-15  8.64430254946e-15  1.6324869924e-14  1.53247705131e-14  1.92802931819e-14  2.8360468268e-14  1.62548947933e-14  7.7004325215e-15  9.08345907452e-15 -5.40191241537e-15  6.6121050463e-15  1.61175615997e-14  2.4266211453e-14  3.45124875876e-14  2.74605661374e-14  1.13046193941e-14  1.25401928855e-14  6.88536011805e-15  9.28892456885e-15  1.08987516705e-14  1.1691118242e-14  2.46328624212e-14  1.2627929428e-14  3.65803633332e-14  3.59570726325e-14  3.27559447341e-14  6.79445826663e-14  1.0679475913e-13  1.72874043699e-13  3.45888528388e-13  8.32017171089e-13  3.03224427413e-12  2.00948478323e-11  3.03759321937e-12  8.2778216076e-13  3.30219769925e-13  1.66910278399e-13  8.69678491572e-14  3.85658149208e-14  3.0001119943e-14  2.48456121977e-14  2.65731189473e-14  2.83321532075e-14  1.65016518609e-14  8.24696257336e-15  2.11278407759e-14 -2.97334265873e-15  2.42489430805e-14  6.36037567286e-15  1.42806918472e-14  1.83851634416e-14 -1.11848299843e-14  2.1600187327e-14  5.96688312233e-17  4.72896448795e-15 -2.76544887326e-16  2.16338511927e-15  1.76867981087e-15  1.8063180332e-14
 7.19576802353e-15  1.5475724053e-14  1.69096894731e-14  2.16974076395e-14  1.53952851082e-14  1.17455268213e-14  1.48895893413e-14  1.58210778541e-14 -1.82310113904e-14  2.45511501738e-14 -3.06677622809e-15  5.14809509157e-15 -2.20095859583e-15  1.99718037704e-14  1.92060141102e-14  6.88939169837e-15  1.4192782094e-14  2.91739244562e-14  1.79565808217e-14  1.5182849701e-14  1.0779559054e-14  1.20956141072e-15  1.4565751537e-14  1.52578371872e-14  3.21912152775e-14  3.97751079296e-14  2.33613533451e-14  2.47808766669e-14  5.62180185079e-14  1.0190373121e-13  1.88953033699e-13  3.40987062693e-13  8.35125599598e-13  3.03759321937e-12  2.01503659772e-11  3.02436828735e-12  8.25452915768e-13  3.51372676446e-13  1.6193763677e-13  8.24683444276e-14  7.07551965541e-14  3.42888837926e-14  3.53618612855e-14  2.35871773715e-14  2.65074767437e-14  9.41440109546e-15  4.13905147241e-15  1.98923890912e-14  3.26460751295e-15  1.77873146293e-14  4.78847696123e-15  7.59692921714e-15  1.47985947958e-14  1.05570354415e-14  1.30947399834e-14  3.58794926276e-15  7.8903015906e-15  9.90137893331e-15  1.35952340964e-14  1.26004429897e-14
 1.26014621701e-14  2.15625173776e-14  1.69676047558e-14  5.45565789885e-15 -6.44398257227e-15  2.21649911157e-14  1.56129945372e-14  1.20294967731e-14  1.54885608942e-14  2.26115564976e-14  1.00310706753e-14  1.91486884552e-15  1.78381462851e-14  1.59511048171e-14  2.03605914018e-14  1.42250679945e-14  1.49561267098e-14  1.13186177594e-14  1.03680510668e-14  4.29095366094e-15  5.0472548542e-15  9.55478605135e-15 -3.945878048e-15  1.38386706169e-14  1.87229981433e-14  3.52063887189e-14  9.93410812092e-15  2.63033446737e-14  3.29249586106e-14  5.37126594087e-14  9.7937622575e-14  1.81802708125e-13  3.58294023571e-13  8.2778216076e-13  3.02436828735e-12  2.01180637901e-11  3.03289222447e-12  8.29601630881e-13  3.56163627756e-13  1.64432826128e-13  8.70282190848e-14  5.94877723174e-14  3.83592516018e-14  3.61576282109e-14  2.50142158269e-14  2.16185777597e-14  2.51193301511e-14  1.25463787768e-14  1.16551377052e-15  1.00144696557e-14  1.10100767019e-14  1.51482135304e-14  4.92016562466e-15  1.20803518761e-14  1.42371810811e-14  1.82143393268e-14  4.09844530733e-15  2.37517680485e-14  3.17321107441e-14  3.22029648381e-14
 4.28545778276e-15  2.35782860373e-14  1.61805622292e-14 -5.20206118121e-15  8.09680459395e-15  1.14247232887e-14  1.2379276555e-14  1.91045141638e-14  1.98575367387e-14  1.60175996534e-14  1.29238825536e-14  1.70798998948e-14  3.1203748533e-14  1.61184410117e-14  7.91756581881e-15  1.43251351063e-14  1.56674959832e-14  6.42380666579e-15  1.90580635534e-14  1.46646850774e-14 -8.03740357777e-17  1.45908024035e-14  5.96876455831e-15  1.10829883004e-14  1.67223642475e-15  3.91616007046e-14  2.95932773482e-14  1.54757614765e-14  4.57843158125e-14  4.52557376752e-14  5.40628694407e-14  9.89347282632e-14  1.80501923724e-13  3.30219769925e-13  8.25452915768e-13  3.03289222447e-12  2.00830617114e-11  3.03875793486e-12  8.36270120428e-13  3.30026335439e-13  1.74441847479e-13  9.83195677987e-14  3.81319914809e-14  2.96594278565e-14  1.08310326984e-14  5.04655573084e-15  8.29501201926e-15  5.57370970169e-15  5.84269412192e-15  7.24049024978e-15  5.15779410104e-15 -5.79656698125e-15 -9.56540898397e-15  2.0243165044e-14  1.69619751212e-14  4.61037876861e-15  1.33173213371e-14  3.43448056136e-16  3.03059588382e-15  9.59461789653e-15
 8.96677860095e-15  2.67052447925e-14  2.82976756957e-14  7.73313400449e-15  4.60475171057e-15  2.50248030651e-14  2.59809807839e-14  3.37698068434e-14  3.85443369831e-15  1.53315117799e-14  1.60723243429e-14  1.2966591354e-14  1.81825333537e-14  7.64137682678e-15  2.20818542852e-14  1.440639173e-14  2.32740819193e-14  5.19582695886e-15  1.66779366246e-14  2.25327166315e-14  6.5850440782e-15  2.16161456468e-14  2.33430184577e-14  9.40418095804e-15  1.14166993133e-14  1.92738711879e-14  2.03333650643e-14  9.74051638403e-15  1.65161425917e-14  2.82680279946e-14  5.15465063996e-14  5.55946665027e-14  9.32135900997e-14  1.66910278399e-13  3.51372676446e-13  8.29601630881e-13  3.03875793486e-12  2.00839944281e-11  3.04315872576e-12  8.18588790142e-13  3.54595611722e-13  1.82324114585e-13  8.56504631211e-14  6.07327013193e-14  5.48764009628e-14  8.73653470416e-15  3.01222169985e-14  3.63157109645e-14  1.29052842869e-14  2.03046530487e-14  8.48773886596e-15  3.05306057489e-15  2.70185514155e-14 -3.55626621384e-15  1.46900711806e-14  1.57803044045e-14  2.36351898381e-16  2.33965727414e-14  1.14743995513e-14  1.40001235633e-14
 2.57693675347e-14  1.7897764501e-14  9.771937935e-15  6.26777192981e-15  1.71534904177e-14  8.0206683714e-15  1.78460012695e-14  1.89522702466e-14  1.10241974394e-15  1.22686285365e-14  2.45153334303e-14  6.63980842404e-15  1.69889360048e-14  2.91759896068e-15  1.24038747073e-14  4.44028281739e-15 -6.72236898387e-15  1.84518987512e-15  7.07706999137e-16  1.87042145893e-14  1.54273124427e-15  1.1031570449e-14  1.5196152587e-14  2.80580312785e-14  8.94475274801e-15  1.09705583605e-14  1.52491151651e-14  1.52990878809e-14  2.28691392135e-14  2.33438972235e-14  2.53040761312e-14  4.94039026411e-14  7.59110348903e-14  8.69678491572e-14  1.6193763677e-13  3.56163627756e-13  8.36270120428e-13  3.04315872576e-12  2.00876551305e-11  3.03473582514e-12  8.26615612585e-13  3.39693664254e-13  1.74916502968e-13  1.01275131071e-13  6.30954012833e-14  5.25123842632e-14  1.82812830831e-14  2.15822968804e-14  1.28171995275e-14  9.71859777851e-15  2.28039600519e-14  6.58785897437e-15  7.91907484689e-15 -1.74633329303e-14  4.88470872375e-15  1.07264811947e-15  2.53007198052e-14  1.69485540058e-14  2.40121085533e-14  1.70976390628e-14
-5.6004329399e-15  9.67304119792e-15  4.75493765607e-15  5.1461477259e-15  3.13239010964e-14  8.86156203512e-15  1.81791934994e-14  4.53784160626e-15  6.58923165826e-15  1.23708687579e-14  1.04798132821e-14  7.904521367e-15  1.7497218838e-14  1.55480490212e-14 -3.94204935587e-15  7.70046235833e-15 -1.19167905002e-15  5.95701549702e-15  4.21216161366e-15  3.62026185959e-15  1.81661928782e-14  2.34567150148e-14  2.66093316631e-14  4.43567304757e-15  9.73303500307e-15  4.62614080417e-15  1.11833833135e-14  6.0834452085e-15  2.13678180796e-14  1.9269826582e-14  1.75002415265e-14  4.62277367411e-14  4.68940256616e-14  3.85658149208e-14  8.24683444276e-14  1.64432826128e-13  3.30026335439e-13  8.18588790142e-13  3.03473582514e-12  2.01020026396e-11  3.04387157019e-12  8.40336852352e-13  3.3347846885e-13  1.80129244645e-13  8.65034385194e-14  6.26455459157e-14  3.71301048984e-14  2.49743455091e-14  5.18533637108e-15 -6.54153238982e-16  2.21644955728e-14  2.60651941068e-14  8.70022411871e-15  7.86428666142e-15  1.14002872437e-14  3.42299048001e-14 -1.71126406308e-15  2.35866111965e-14  1.5103445366e-14  1.26954142715e-14
-1.27421513449e-14  5.56274576487e-15 -1.05981477581e-14  3.23291193126e-15  8.83501573632e-15  2.06957079123e-14 -6.74271930869e-15  4.97163783307e-16  1.90027921502e-14  1.74004069238e-14  1.46222515368e-14  1.00061925297e-14 -1.39745799083e-15  1.14228512754e-14  1.96829774258e-14  2.61662853096e-14  6.69410499586e-15  6.25046458742e-15  1.69151677075e-14  1.61333754064e-14  3.67065584663e-14  6.58576110554e-15  1.88846987552e-14 -1.63025718609e-14  1.42857452434e-15  4.58921933377e-15  2.17799920401e-14  2.11296655102e-14  7.66248565946e-15  3.29223525998e-15  1.86293782604e-14  2.76472748135e-14  2.61690860336e-14  3.0001119943e-14  7.07551965541e-14  8.70282190848e-14  1.74441847479e-13  3.54595611722e-13  8.26615612585e-13  3.04387157019e-12  2.01299901219e-11  3.04622737084e-12  8.14410820022e-13  3.29753480803e-13  1.64920094144e-13  8.86580285568e-14  4.6918385629e-14  5.11212669403e-14  2.69571915086e-14  5.97951375629e-15 -4.02500805561e-15  3.4684367412e-14  2.81306893636e-14  2.01358337212e-14 -6.55910951449e-16  3.85153274042e-14  5.71682385645e-15  1.29664801236e-14  2.79903902633e-14  1.22387760019e-14
-2.80403323135e-15  1.797095911e-14  1.01995307872e-14  2.00224028062e-14  1.84412618481e-14  6.18514974762e-15  1.45697276361e-14 -1.6118397623e-15  2.07620721167e-15 -3.54105710777e-15  1.5535945174e-14  9.54999820627e-15  5.91210769622e-15 -7.12664351148e-15  2.08721365088e-14  1.228456871e-14  1.39017357375e-14  1.63701177365e-14  1.56058656906e-14  1.88787522584e-14  1.56004617002e-14  3.06621126157e-14  1.32639165845e-14  1.58580211856e-15 -4.28065596244e-15  5.99778723349e-15  1.7394226305e-14  1.07095437415e-14  7.48303423247e-15  4.25681836787e-15  2.03429280374e-14  6.63834120757e-15  2.07802032301e-14  2.48456121977e-14  3.42888837926e-14  5.94877723174e-14  9.83195677987e-14  1.82324114585e-13  3.39693664254e-13  8.40336852352e-13  3.04622737084e-12  2.01283108467e-11  3.04991942273e-12  8.14379516913e-13  3.4850692286e-13  1.85267438642e-13  8.33666359264e-14  6.58161313981e-14  3.28449681623e-14  1.68984477533e-14  2.18750012736e-14  2.75005824884e-14  1.5839652573e-14  9.24133218346e-15  1.94185971237e-14  5.04004950673e-15  1.36303116216e-14  9.78867587257e-15  1.93467423266e-14  1.91878257361e-14
 4.29606564955e-17  1.96183388147e-14  9.00332845602e-15  2.03147256002e-14  8.02738634183e-15  2.39025360603e-14  4.51135881896e-14  1.01844413637e-14 -1.05201859055e-14 -4.30912418791e-15  2.07724622021e-14 -2.25262569821e-15  3.83101126577e-15 -2.73843131157e-15  2.08703732489e-15  1.10980893524e-14 -7.12680016405e-15  6.90812015381e-15  4.30713758116e-15  1.25646749657e-15  2.02461537302e-14  1.97338366828e-14  2.68776001061e-14  1.63661887617e-14  4.0801306393e-15  1.29659441958e-14  1.93392526963e-14  5.55043162211e-15  1.34831810597e-14  1.62284329229e-14  3.16449890705e-14  1.73952641391e-14  2.81631974048e-14  2.65731189473e-14  3.53618612855e-14  3.83592516018e-14  3.81319914809e-14  8.56504631211e-14  1.74916502968e-13  3.3347846885e-13  8.14410820022e-13  3.04991942273e-12  2.00889840486e-11  3.03589645697e-12  8.41389064601e-13  3.35195246706e-13  1.50107218635e-13  9.47783438266e-14  5.30903569167e-14  5.39472813908e-14  3.12403284915e-14  3.82904538333e-14  2.241663186e-14  5.49375418016e-15  2.57448891819e-14  5.50828643924e-15  2.60941512439e-15  4.02129933559e-15  2.73776510242e-14  1.55895391291e-15
 1.98707025861e-14  2.47060059076e-14  2.61326021786e-14  1.84677739844e-14  8.24672887638e-15 -5.15500955167e-15  1.52954296034e-14  2.01648008434e-14  1.94207687069e-14  7.07231308711e-15  9.95889998418e-15 -3.08954486403e-15  6.59951735391e-15 -1.82473854554e-15  5.82088959471e-15  6.39301422628e-15  1.8609666865e-14  1.958751589e-14  1.42718141978e-14  6.12807805221e-15  7.62464086998e-15 -1.12815124121e-14  7.22748747611e-15 -3.580383083e-15  1.22560168347e-14  6.77354257552e-15  2.39976122813e-14  8.94598458946e-15  7.88411161807e-15  1.50710031371e-14  2.97272741552e-14  1.40665920648e-14  9.0820150875e-15  2.83321532075e-14  2.35871773715e-14  3.61576282109e-14  2.96594278565e-14  6.07327013193e-14  1.01275131071e-13  1.80129244645e-13  3.29753480803e-13  8.14379516913e-13  3.03589645697e-12  2.00646667435e-11  3.03031795558e-12  8.4418602244e-13  3.23826851419e-13  1.60550825872e-13  8.01336992954e-14  6.7984270492e-14  2.30783978082e-14  2.40668331122e-14  3.2657796604e-14  8.98610324338e-15  8.75663475767e-15  1.51621079392e-14  2.0639999524e-14  1.15189746498e-14  1.56618484684e-14  1.82109622333e-15
 7.65286619794e-15  9.25878670153e-15  9.90856056523e-15  6.29114010628e-15  1.95730406555e-14  3.55406101984e-15  1.96288407912e-14  7.04661466299e-15  2.04937081541e-14 -9.17135786854e-15  1.29771421707e-14  2.13296865752e-14  2.6797657212e-14 -6.93583444247e-16 -4.98740387418e-16  1.3468349242e-14  1.84769918701e-14  2.63800656816e-14  3.42236884433e-14  1.7336825496e-14  2.09197192249e-14  1.44606697999e-14  1.86918035837e-14  1.83122282096e-14  1.3786996938e-15  2.30511276438e-15 -6.44560791135e-16  9.79225263959e-15  1.99516864052e-14  8.43222993198e-15  1.5829658473e-14  4.86384707395e-15 -8.32819457831e-15  1.65016518609e-14  2.65074767437e-14  2.50142158269e-14  1.08310326984e-14  5.48764009628e-14  6.30954012833e-14  8.65034385194e-14  1.64920094144e-13  3.4850692286e-13  8.41389064601e-13  3.03031795558e-12  2.01069643914e-11  3.04584130576e-12  8.22567493129e-13  3.49343215566e-13  1.79941277551e-13  9.93266175225e-14  5.91165625819e-14  3.49573465414e-14  3.27949569856e-14  1.04431103142e-14  1.01497505159e-14  6.2625637575e-15  1.10972026844e-14  1.59711232856e-14  1.49389879139e-14  8.74611762877e-15
 9.69783917756e-15  9.09602767953e-15  6.85143227995e-15  1.0832795811e-14  2.73946753447e-14  1.40818977065e-14  1.84935699268e-14  1.88119095113e-14  9.10176812957e-15  1.42376267855e-15  1.52518939859e-14  8.12302065656e-15  2.62839632847e-14  1.32484078565e-14  5.23751249849e-15  1.73460490987e-14  3.35456552432e-15  2.4464289761e-14  1.30740474128e-14  2.08979680191e-15  6.2390709826e-15  2.93732847242e-14  6.16962361725e-15  1.04263752813e-14  1.50087556567e-14 -3.49519438461e-15  3.0830150722e-15  2.02870487971e-14  1.09623630579e-14  2.5084929172e-14  1.38749221117e-14  1.64801154685e-14  7.31570052955e-15  8.24696257336e-15  9.41440109546e-15  2.16185777597e-14  5.04655573084e-15  8.73653470416e-15  5.25123842632e-14  6.26455459157e-14  8.86580285568e-14  1.85267438642e-13  3.35195246706e-13  8.4418602244e-13  3.04584130576e-12  2.00992429507e-11  3.0381573647e-12  8.31093074476e-13  3.2664935557e-13  1.78447865642e-13  9.15157608666e-14  7.11130640507e-14  6.31873523815e-14  2.53543557099e-14  2.51849341575e-14  1.6580642374e-14  2.57644493721e-14  2.4996977854e-14  1.59416918328e-14  1.42344699203e-14
 2.39466829561e-14  2.95277869492e-14  1.22312765238e-14  1.48900921597e-14  3.33931560108e-14  1.02725580003e-14  6.96729641999e-15  8.28174382499e-15  1.19461394587e-14  2.9049283403e-14  2.28038991201e-14  2.07678649582e-14  2.00130585072e-14  1.78125661233e-14  2.76820541939e-15  1.03449985405e-14  8.08962228828e-15  3.40450597355e-14 -3.59564867898e-15  7.77913406131e-15  1.0016207903e-14  2.08528512401e-14  2.96539438843e-14  2.60800859656e-14  2.65378497065e-14  2.41670551135e-14  1.95455774175e-14  9.90288611168e-15  1.67994113442e-14  1.96656344758e-14  1.6863587483e-14  1.16449647363e-14  1.56629226396e-14  2.11278407759e-14  4.13905147241e-15  2.51193301511e-14  8.29501201926e-15  3.01222169985e-14  1.82812830831e-14  3.71301048984e-14  4.6918385629e-14  8.33666359264e-14  1.50107218635e-13  3.23826851419e-13  8.22567493129e-13  3.0381573647e-12  2.01199264736e-11  3.03409936618e-12  8.38700669293e-13  3.39985176982e-13  1.67594217732e-13  8.95701048606e-14  5.51603725569e-14  3.1312117461e-14  2.64827131692e-14  2.74453764114e-14  2.02310721838e-14  2.24132242729e-14  2.19066336832e-14  1.7708733767e-14
 1.58915684544e-14  2.39583318491e-14  9.00895796534e-15  1.1907807382e-14  2.44808945793e-14  4.76033501426e-15  2.60207534106e-14  2.34586019861e-14  7.75165577935e-15  2.12527026819e-14  2.21182649864e-14  1.36754679314e-14  1.40419673078e-14 -9.19451065921e-15 -3.70565242082e-15  1.57194247356e-14  1.87717543366e-14  7.34031858195e-15  9.98637144688e-15  1.01191789876e-14  5.45024601783e-15  1.73859232116e-14  1.26268540939e-14  1.32850682436e-14  2.15173324116e-14  2.35826680827e-14  1.66013448851e-14  1.08279772758e-14  9.46398121916e-15  1.09365760176e-14  1.87644728803e-14  5.34261875695e-15  8.31107303746e-15 -2.97334265873e-15  1.98923890912e-14  1.25463787768e-14  5.57370970169e-15  3.63157109645e-14  2.15822968804e-14  2.49743455091e-14  5.11212669403e-14  6.58161313981e-14  9.47783438266e-14  1.60550825872e-13  3.49343215566e-13  8.31093074476e-13  3.03409936618e-12  2.00773715443e-11  3.02380630687e-12  8.17448280639e-13  3.44832053538e-13  1.63546957281e-13  9.1911907406e-14  5.67583842685e-14  3.00790587892e-14  1.87854416219e-14  1.18288805193e-14  6.48820862254e-15  1.28956051596e-14  3.31812498195e-15
 2.5328542123e-14  3.43942878205e-14  1.83429912577e-14  2.70920159996e-14  2.77178903883e-14  1.3429396439e-14 -8.84629285445e-16  9.5900125594e-15 -3.63652541334e-15 -1.75902415447e-16 -3.43206216773e-15  6.92419470758e-15  1.50112193091e-14  1.873076481e-14  3.29388126539e-15 -1.17211429661e-15  3.18446957227e-14  1.58983846753e-14  1.82660129264e-14  1.12249601922e-14  1.25920326257e-14  7.11767239202e-15  1.75066177642e-14  1.20767117124e-14  2.60909841852e-15  4.31437288863e-15  2.70357105617e-14  1.83558050793e-14  1.13493044645e-14  1.83352651191e-14  5.40703057281e-15  1.66515689087e-14  4.17743347378e-15  2.42489430805e-14  3.26460751295e-15  1.16551377052e-15  5.84269412192e-15  1.29052842869e-14  1.28171995275e-14  5.18533637108e-15  2.69571915086e-14  3.28449681623e-14  5.30903569167e-14  8.01336992954e-14  1.79941277551e-13  3.2664935557e-13  8.38700669293e-13  3.02380630687e-12  2.00798762089e-11  3.0279378615e-12  8.40692389302e-13  3.43499315042e-13  1.68533491191e-13  8.87283340656e-14  5.33398254412e-14  2.03093954652e-14  1.66596697736e-14  2.08215330834e-15  1.66504244939e-14  2.8626186068e-14
 8.41128463455e-15  7.81317583066e-15  2.9281594883e-14  1.52154973245e-14  1.74009996098e-14  2.65989775664e-14  6.35043022708e-15 -2.37193641323e-16  3.28397438553e-15  1.00533690135e-14  1.30575328306e-14  1.2931593926e-14  3.10416013792e-15  7.12802815528e-15  2.4308532528e-14  1.13551010732e-14  7.82820519104e-15  7.05667226505e-15  1.73955789141e-14  5.57953453887e-15  1.49246515391e-14  6.03508082762e-16  2.98560902638e-14  2.37992810021e-14  5.67998398916e-15  1.9440151844e-14  1.20697559678e-14  2.57973718179e-15  2.08822035343e-14  2.46133113862e-14  1.31301205634e-14  1.04746503896e-14  9.08271866506e-15  6.36037567286e-15  1.77873146293e-14  1.00144696557e-14  7.24049024978e-15  2.03046530487e-14  9.71859777851e-15 -6.54153238982e-16  5.97951375629e-15  1.68984477533e-14  5.39472813908e-14  6.7984270492e-14  9.93266175225e-14  1.78447865642e-13  3.39985176982e-13  8.17448280639e-13  3.0279378615e-12  2.00900848276e-11  3.02076207193e-12  8.19225545104e-13  3.45946191401e-13  1.63815406301e-13  9.6030803857e-14  4.57489805398e-14  3.48506821419e-14  1.89659560856e-14  1.87514643508e-14  2.12338289893e-14
 1.98009141791e-14  3.33179406518e-14  2.05209768345e-14  1.84835274927e-14  1.54991649023e-14  1.24961536944e-14  2.07186667787e-14  7.05240126148e-15 -2.6188145362e-16  1.36727686123e-14  8.77223762171e-15  1.26722072599e-14  4.3166501785e-15  1.60296259837e-14  1.33459907256e-14  2.3950770403e-14 -4.51066099346e-15  1.98736457723e-15  2.23007709392e-14  2.465720862e-14  1.55394448923e-14  2.06997402605e-14  1.88896460757e-14  2.04948907072e-14  1.54664281366e-14  9.03148675173e-16  1.82033403609e-14 -9.46510370052e-16  1.17465035726e-14  1.5848461336e-14  1.53183864294e-14  1.9102288669e-14  1.08541310131e-14  1.42806918472e-14  4.78847696123e-15  1.10100767019e-14  5.15779410104e-15  8.48773886596e-15  2.28039600519e-14  2.21644955728e-14 -4.02500805561e-15  2.18750012736e-14  3.12403284915e-14  2.30783978082e-14  5.91165625819e-14  9.15157608666e-14  1.67594217732e-13  3.44832053538e-13  8.40692389302e-13  3.02076207193e-12  2.01163628831e-11  3.0243333951e-12  8.2122228108e-13  3.36396178066e-13  1.75055945991e-13  8.83805508567e-14  5.5630337036e-14  4.49710859226e-14  2.45457737597e-14  3.40802258851e-14
 1.60849930747e-14 -3.07090897327e-15  2.35733046751e-14  3.08536536324e-14  1.11642477843e-14  1.36360054086e-14  1.40247749937e-14  9.91282471745e-15  1.71251166961e-14  7.53101113904e-15  1.72081391173e-14  6.31917062747e-15 -2.82216373114e-15  9.45451618343e-15  5.96979530423e-15  2.14935974322e-14  1.24183275276e-14  1.79386157305e-14  1.46644412548e-14  2.42220525451e-14  2.83935673226e-14  2.06960237352e-14  6.4063755265e-15  7.03656954892e-15 -6.32593343554e-15 -5.74191254014e-15  3.80029346243e-15  3.83442474263e-15 -3.06421574758e-15  1.08133048929e-14  2.30781986841e-14  7.07969108689e-16  1.27835946069e-14  1.83851634416e-14  7.59692921714e-15  1.51482135304e-14 -5.79656698125e-15  3.05306057489e-15  6.58785897437e-15  2.60651941068e-14  3.4684367412e-14  2.75005824884e-14  3.82904538333e-14  2.40668331122e-14  3.49573465414e-14  7.11130640507e-14  8.95701048606e-14  1.63546957281e-13  3.43499315042e-13  8.19225545104e-13  3.0243333951e-12  2.0085162962e-11  3.01846283198e-12  8.1950547581e-13  3.41717793961e-13  1.65893594099e-13  1.10692807023e-13  5.27772992597e-14  3.92565446514e-14  2.1807673057e-14
 4.39914712377e-14  3.49681734588e-14  3.52096211547e-14  2.56041654807e-14  2.24921164786e-14  9.35516257535e-15  1.5391695163e-14  2.75697096678e-14  1.19626438272e-14  1.50291243132e-15  2.0288102539e-14  1.77865589762e-14  2.10976279013e-14 -1.01452831059e-15  4.66998884997e-15  1.21222144544e-14  1.08652601059e-14  8.20606920101e-15  8.55311238573e-15  1.25071704166e-14  2.4369457887e-14  1.50150417284e-14  5.15215509846e-15  1.61707270066e-14  1.31223601309e-14 -2.66813700404e-15 -1.42853062934e-14  2.40559672297e-14  7.12506498024e-15 -9.01345803464e-15  1.50020500594e-14  1.77241571726e-14  1.93450691197e-14 -1.11848299843e-14  1.47985947958e-14  4.92016562466e-15 -9.56540898397e-15  2.70185514155e-14  7.91907484689e-15  8.70022411871e-15  2.81306893636e-14  1.5839652573e-14  2.241663186e-14  3.2657796604e-14  3.27949569856e-14  6.31873523815e-14  5.51603725569e-14  9.1911907406e-14  1.68533491191e-13  3.45946191401e-13  8.2122228108e-13  3.01846283198e-12  2.00629621725e-11  3.04694898325e-12  8.34471507191e-13  3.35214747281e-13  1.66381372061e-13  1.05116052138e-13  5.12721804972e-14  3.48566162733e-14
 2.33229980902e-14  3.65933170323e-14  1.65997315743e-14  5.67188595411e-15  3.27394054748e-14  1.6394041729e-14  1.38433993303e-14  2.97042238059e-14  1.26277281404e-14  1.2997343436e-14  1.26643846803e-14  1.63026215465e-14  2.81254636182e-14  6.10175605117e-15  6.07992892379e-15  1.65550400979e-14  2.63826025605e-14  1.9904063333e-14  2.48352495631e-14  2.50854221015e-14  1.56503425769e-14  8.30350142778e-15  1.5987500741e-14  1.50361541342e-14  3.56753165857e-15  1.60862609533e-15  3.77502904955e-15  5.19893693294e-15  9.35610996074e-15  4.34052240165e-15  2.03462224729e-15  6.68896908693e-16  1.18403402348e-14  2.1600187327e-14  1.05570354415e-14  1.20803518761e-14  2.0243165044e-14 -3.55626621384e-15 -1.74633329303e-14  7.86428666142e-15  2.01358337212e-14  9.24133218346e-15  5.49375418016e-15  8.98610324338e-15  1.04431103142e-14  2.53543557099e-14  3.1312117461e-14  5.67583842685e-14  8.87283340656e-14  1.63815406301e-13  3.36396178066e-13  8.1950547581e-13  3.04694898325e-12  2.01208370127e-11  3.05078672071e-12  8.34481826872e-13  3.40738911989e-13  1.75465216445e-13  9.82441137112e-14  5.0317075825e-14
 4.89755364863e-14  2.70239427359e-14  2.45444362934e-14  2.47420259162e-14  6.66451709815e-15  1.0952629691e-14  8.23496789083e-15  1.03705960685e-15  9.76138038982e-15  2.15787632097e-14  4.34661768646e-15  8.85636373519e-16  1.16550916692e-14  1.71659661525e-14  4.78683313533e-15  1.8990688495e-14  1.99459700797e-14  6.89257270667e-15  2.03265103649e-14  1.58792063514e-14  1.43518113429e-14 -4.31884546264e-15  2.38460560055e-14  2.52728757859e-14  5.33427219611e-15  1.43864644002e-14  1.6981940065e-14  6.51196411835e-15  1.72185511519e-14  3.38261715382e-14  1.44280485532e-14  2.74111266419e-15  1.44617355921e-14  5.96688312233e-17  1.30947399834e-14  1.42371810811e-14  1.69619751212e-14  1.46900711806e-14  4.88470872375e-15  1.14002872437e-14 -6.55910951449e-16  1.94185971237e-14  2.57448891819e-14  8.75663475767e-15  1.01497505159e-14  2.51849341575e-14  2.64827131692e-14  3.00790587892e-14  5.33398254412e-14  9.6030803857e-14  1.75055945991e-13  3.41717793961e-13  8.34471507191e-13  3.05078672071e-12  2.00759651647e-11  3.03392760835e-12  8.2315230086e-13  3.41202644849e-13  1.65223567126e-13  9.54020642595e-14
 7.74012453227e-14  5.44783676271e-14  4.52017006706e-14  1.82631287341e-14  2.12576756938e-14  5.54918245056e-15  1.36370568921e-15  5.79481631953e-15  1.10756103586e-14  1.09884233314e-14  2.47350806571e-14  1.76331184912e-14  2.15343000041e-14  1.62791871795e-14  9.38794998939e-15  1.18069381689e-14  9.98072287164e-15  9.05956576307e-15  1.30772042268e-14 -5.25613578625e-15  7.35976086107e-15  4.13751039704e-15  7.10265882536e-15  1.33049298701e-14  8.43259182143e-15  8.76539634843e-15  3.99841388793e-15  2.01414213002e-14  1.03354451521e-15  1.25043050108e-14  2.49913622792e-14  8.46825826993e-15  1.55911180902e-14  4.72896448795e-15  3.58794926276e-15  1.82143393268e-14  4.61037876861e-15  1.57803044045e-14  1.07264811947e-15  3.42299048001e-14  3.85153274042e-14  5.04004950673e-15  5.50828643924e-15  1.51621079392e-14  6.2625637575e-15  1.6580642374e-14  2.74453764114e-14  1.87854416219e-14  2.03093954652e-14  4.57489805398e-14  8.83805508567e-14  1.65893594099e-13  3.35214747281e-13  8.34481826872e-13  3.03392760835e-12  2.01031979417e-11  3.03180369627e-12  8.28779083563e-13  3.45688448953e-13  1.67186502662e-13
 1.79143857878e-13  9.37166216776e-14  6.19875280337e-14  2.93426179557e-14  2.95975716507e-14  1.45854334226e-14  1.71408956478e-14  2.95788040897e-14  2.02058094016e-14  3.13371749277e-14  1.91436699933e-14  1.39733978346e-14  8.12094779507e-15  1.2508700846e-14  2.51811189701e-14  9.89644455049e-15  1.78096790805e-17  2.8546272938e-15  1.9568478762e-14  1.32834603086e-14  5.03609110512e-15  2.07374931923e-14  2.05711771779e-14  1.08128751112e-14  2.4425826927e-15  1.71669412204e-15  1.7003695446e-15  1.02382318214e-14  1.04483063958e-14  7.03464903264e-16  1.33352293753e-14  1.91372007184e-14  8.33199732819e-15 -2.76544887326e-16  7.8903015906e-15  4.09844530733e-15  1.33173213371e-14  2.36351898381e-16  2.53007198052e-14 -1.71126406308e-15  5.71682385645e-15  1.36303116216e-14  2.60941512439e-15  2.0639999524e-14  1.10972026844e-14  2.57644493721e-14  2.02310721838e-14  1.18288805193e-14  1.66596697736e-14  3.48506821419e-14  5.5630337036e-14  1.10692807023e-13  1.66381372061e-13  3.40738911989e-13  8.2315230086e-13  3.03180369627e-12  2.00422843429e-11  3.01571193159e-12  8.36633109893e-13  3.45299436493e-13
 3.43939680727e-13  1.486387662e-13  9.41972683339e-14  5.33238094686e-14  6.67948226751e-14  1.761536925e-14  4.12316511597e-14  3.35482185629e-14  2.83399673029e-14  1.34458869293e-14  8.29944409122e-15 -7.29147208219e-15  4.83914594938e-15  1.50376357872e-14  1.83589347843e-14  2.17222537539e-14  1.32712361681e-14  1.20191171951e-14  1.83478214242e-15  1.04888845351e-14  2.58407356632e-14  1.48286738394e-14  1.27845960631e-14  3.01524547565e-15  8.50147353932e-15  6.35828244262e-15  9.36535181297e-15  4.61949726031e-15  2.02417324491e-14  8.44388121952e-15  9.77452796699e-15 -1.61146809987e-16  8.91937400945e-15  2.16338511927e-15  9.90137893331e-15  2.37517680485e-14  3.43448056136e-16  2.33965727414e-14  1.69485540058e-14  2.35866111965e-14  1.29664801236e-14  9.78867587257e-15  4.02129933559e-15  1.15189746498e-14  1.59711232856e-14  2.4996977854e-14  2.24132242729e-14  6.48820862254e-15  2.08215330834e-15  1.89659560856e-14  4.49710859226e-14  5.27772992597e-14  1.05116052138e-13  1.75465216445e-13  3.41202644849e-13  8.28779083563e-13  3.01571193159e-12  2.00529962911e-11  3.03278001083e-12  8.31476293374e-13
 8.42118804013e-13  3.21877161253e-13  1.81496005133e-13  8.83135980009e-14  6.806404132e-14  4.074576964e-14  3.01220787278e-14  1.01904014743e-14  3.29024582778e-14  1.05526490595e-14  2.47011504255e-14  6.8215697861e-15  7.11543559918e-15  1.59545105195e-14  1.43351690019e-14  1.32266667633e-14 -8.99977179646e-16 -3.18452029495e-15  8.32542575387e-15  2.55425887694e-15 -8.68279325747e-15  1.16574811563e-14 -2.16915606991e-15  6.12616616492e-15  9.09162336868e-15  2.81733088666e-14  1.4388977838e-14  1.21223695253e-14  5.0089680546e-15  1.04093844995e-14  1.1522436886e-14  1.291526473e-14  4.76392564415e-15  1.76867981087e-15  1.35952340964e-14  3.17321107441e-14  3.03059588382e-15  1.14743995513e-14  2.40121085533e-14  1.5103445366e-14  2.79903902633e-14  1.93467423266e-14  2.73776510242e-14  1.56618484684e-14  1.49389879139e-14  1.59416918328e-14  2.19066336832e-14  1.28956051596e-14  1.66504244939e-14  1.87514643508e-14  2.45457737597e-14  3.92565446514e-14  5.12721804972e-14  9.82441137112e-14  1.65223567126e-13  3.45688448953e-13  8.36633109893e-13  3.03278001083e-12  2.00670407553e-11  3.03409514067e-12
 3.05106747576e-12  8.38486568198e-13  3.52672050375e-13  1.70268347994e-13  9.17712067662e-14  6.83035838715e-14  5.5250768145e-14  3.37990825382e-14  9.5664329387e-15  1.91751561595e-14  7.90616458777e-15  5.81933004128e-15 -1.37801613855e-14  1.07776430419e-14 -2.13491100561e-15  1.24254874838e-14  7.05056082636e-15 -1.24581797809e-14  1.39983389344e-14  8.62743201254e-15  1.04034317289e-14  1.16170345203e-14  2.79868207409e-14 -6.00671981946e-15  1.05113451223e-14  1.95046609995e-14  8.92966642809e-15 -1.34754855158e-15  2.33007070121e-16 -6.24325293175e-15  1.62792448598e-14  6.58391755223e-15  3.01131684472e-16  1.8063180332e-14  1.26004429897e-14  3.22029648381e-14  9.59461789653e-15  1.40001235633e-14  1.70976390628e-14  1.26954142715e-14  1.22387760019e-14  1.91878257361e-14  1.55895391291e-15  1.82109622333e-15  8.74611762877e-15  1.42344699203e-14  1.7708733767e-14  3.31812498195e-15  2.8626186068e-14  2.12338289893e-14  3.40802258851e-14  2.1807673057e-14  3.48566162733e-14  5.0317075825e-14  9.54020642595e-14  1.67186502662e-13  3.45299436493e-13  8.31476293374e-13  3.03409514067e-12  2.01335191171e-11


==> anc/correlator_b11_Nt14_dist09.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59
 0.000276643033507  0.000238326820117  0.000179182592948  0.000126325478939  8.63571901821e-05  5.21504575895e-05  2.32499334032e-05  1.78726004413e-05  1.22348355493e-06  7.36852342242e-06  1.08815639364e-05  1.18849185917e-05  5.57305031044e-06  8.34288223317e-06  6.2265835814e-06 -4.24199881229e-07 -2.18849623779e-06  1.28764134929e-05 -6.75294090345e-06  1.10021976969e-05  3.30085556593e-06 -2.95848439709e-06 -1.40936012845e-05 -6.77070951203e-06 -1.82779401523e-06  5.25131345206e-06 -1.67411882736e-05 -3.98154721212e-06 -7.60369771304e-06 -4.04936006641e-06  7.75935631277e-06  1.1848602324e-05  1.46158787796e-05  3.95981511444e-06 -1.79302792879e-07  1.03624429489e-05  7.65918381034e-06  1.01012735203e-06 -2.55138983433e-06  1.16882452325e-05  6.57491824196e-06  5.58556163414e-07  4.94152079768e-08  2.27123444389e-06  7.8347401071e-06 -1.32797916114e-05  6.03363326132e-06 -1.15616552427e-06  3.8612442917e-06  2.8675124282e-07  4.23076656773e-06  5.11746784823e-06 -7.6692193178e-06  1.35885616472e-05  2.90306167462e-05  5.67618791276e-05  8.56239964691e-05  0.000142438549073  0.000191686273633  0.000239143887387
 0.502654939818  0.503793596593  0.502854345769  0.502994541111  0.503015252824  0.503966545077  0.503187878603  0.503938280013  0.504504039363  0.501942022409  0.502155396516  0.502880542104  0.50321149339  0.502935776351  0.503181297475  0.504383018047  0.504546574911  0.502902362499  0.502842304388  0.503240937186  0.502143014345  0.503370911979  0.50303172333  0.503091872341  0.502237668951  0.503774721178  0.504117316048  0.503525163376  0.503222884241  0.503214490835  0.50313531033  0.502824975937  0.502793714939  0.503024851692  0.502248447625  0.50379636653  0.503802466247  0.503530544113  0.502775758947  0.503183702092  0.502992092713  0.503534461958  0.503168585075  0.502936969482  0.50323265038  0.502574228213  0.503893319216  0.503611997647  0.503399437855  0.502738550967  0.503011446486  0.504431347757  0.503645562976  0.503177614686  0.50339537669  0.502732124935  0.502645210858  0.503388399627  0.503240967763  0.504038575123
 5.64791963137e-11  8.60064675012e-12  2.38235765381e-12  9.92136594152e-13  4.8373090365e-13  2.78100511241e-13  1.65348913194e-13  9.46640004999e-14  5.19259402099e-14  4.39145816026e-14 -4.67671798753e-15  3.29970866673e-14  3.46652683456e-14  5.47889050951e-14  1.47003469135e-14  1.23431503816e-14  2.87499722429e-14  1.12876304312e-14  3.30407114099e-14  3.11080559829e-14  8.30862904062e-16  2.48108925598e-14  1.04973235775e-14 -2.11154919675e-14  4.13752780333e-14  3.7684629483e-14  1.76886705373e-14 -1.23912465707e-14  3.13284465721e-14  3.0376569327e-14  9.69469733915e-15 -3.88598698627e-14  1.36910848137e-14  5.24285526783e-14  7.92196268781e-15 -1.22148536029e-14  6.04115489701e-14  8.13223919155e-15 -7.41866151728e-15 -3.2775247352e-14  6.58127912409e-15  8.22967525044e-15  3.35561259574e-14 -1.26789791782e-14 -2.89772563855e-14 -4.02363558897e-14  1.09611525405e-14  2.40328795857e-14  5.27726790043e-14  2.10961298592e-14  5.06329571118e-14  4.16490104664e-14  8.49242826044e-14  8.97963110169e-14  1.29212957385e-13  2.79114656775e-13  5.07458486778e-13  9.62822729321e-13  2.36839926076e-12  8.55746607809e-12
 8.60064675012e-12  5.66579016328e-11  8.56496224686e-12  2.33575831997e-12  9.54883766831e-13  4.35053635212e-13  2.45673987343e-13  1.18618853152e-13  8.0147454712e-14  6.44829810498e-14  7.86469768116e-14  4.3652524769e-14  1.93064715433e-14  6.83691234774e-14  6.25757818579e-14 -2.32713493913e-14 -2.63071125489e-15 -1.45622579388e-17  1.2523962063e-14  3.78630738952e-14 -4.57884633502e-14  9.71882877035e-15 -7.65124844581e-15  5.15558463157e-14  6.11628131492e-14  3.08213350985e-14  3.06921631769e-14  5.05695124103e-14  2.93483901999e-14  3.04859531946e-14  1.77165073091e-14 -9.22946400234e-15  3.74471942351e-14  2.57032915344e-14 -2.37971361826e-14 -6.29761831467e-15  1.42062696473e-14 -6.24613616357e-15  2.78352279446e-14  2.01047687104e-14  2.69572905763e-14 -2.95157168595e-15  8.7147746308e-15  2.73062612923e-15  1.70879862244e-14 -2.95444005421e-15 -2.12433160095e-15  5.0713457741e-14  3.03571450276e-14  1.41730689714e-14  2.92247116656e-14  4.33810444611e-15 -1.4312956308e-14  8.95782447306e-14  1.10003208226e-13  1.42659332212e-13  2.77528622096e-13  5.36809099243e-13  9.83882783363e-13  2.39884716482e-12
 2.38235765381e-12  8.56496224686e-12  5.65408983943e-11  8.58031555192e-12  2.3432252828e-12  9.36282020577e-13  4.8566971681e-13  2.21511635821e-13  1.4553033558e-13  6.14815713489e-14  3.92452292874e-14  3.99156161484e-14  4.40250056007e-14  4.4940978259e-14  2.4719831442e-14 -2.11114943542e-14  7.56679808763e-15  1.03539624424e-14  2.58628034895e-14  1.94857828485e-14  1.54733165273e-14  3.73675392549e-14 -1.4637734998e-14 -4.64464830755e-15  4.16008190777e-14  1.58380914146e-14  2.16530943107e-14  2.0456101231e-14 -1.51507943407e-14  4.78534303696e-14  2.02803909626e-14 -3.57300987942e-14  2.68633065257e-15  3.01210880004e-14 -4.49684607351e-15 -1.3486495982e-14  6.6473434585e-14  2.0237142481e-14 -4.33959147178e-14  5.75160310594e-15  2.76125333193e-15  2.63212896388e-14  2.35657306909e-14  8.24312873827e-15 -2.18306068042e-15  1.65922216819e-14 -2.34954214496e-14  4.38537262265e-14 -2.42799365608e-14  2.89946623474e-14  3.91884071295e-14  8.22636650472e-14  3.49466200342e-14  5.5982790045e-14  2.74804395919e-14  9.87800372976e-14  1.99446686826e-13  2.71962153378e-13  4.8921875821e-13  9.47716169345e-13
 9.92136594152e-13  2.33575831997e-12  8.58031555192e-12  5.65927734806e-11  8.51789182854e-12  2.3647766429e-12  9.94880331242e-13  4.47685877037e-13  2.19604952281e-13  1.82277024397e-13  2.11869425e-14  2.65845278488e-14  1.40388427429e-14  7.1111456499e-14 -1.62651527009e-14  2.39153951886e-14  4.31981879208e-14 -4.4642429376e-14 -2.05263364918e-14 -1.66952165755e-14  1.54943467227e-14  2.80909991329e-14 -3.73724881666e-14  5.11856501331e-15  4.19237428188e-15 -5.41180425455e-16 -3.63049256473e-14  3.19643799321e-14  2.22533626644e-14  2.73194689007e-14 -2.64415632302e-15 -1.15674828483e-14 -2.57657793653e-15  3.54425915834e-14 -4.45315787789e-15  4.44847996687e-14  9.31202084308e-16  1.1780292396e-15  3.52958976434e-15 -9.96212028433e-16  5.00259217943e-14 -5.67076733495e-15  1.29081985006e-14 -1.22863630888e-14  9.3750505821e-15  1.34522852155e-14 -2.89355714219e-14  9.24531464421e-15  1.94028786401e-14  5.73701237859e-14  4.46930177362e-14  7.83138838559e-14  4.94988546555e-14  2.03611201049e-14  2.14394263856e-14  2.9583656982e-14  6.95775170522e-14  1.10250188627e-13  2.81216240156e-13  4.78733566212e-13
 4.8373090365e-13  9.54883766831e-13  2.3432252828e-12  8.51789182854e-12  5.64918952237e-11  8.57714143928e-12  2.36646248052e-12  9.94144311074e-13  4.70017016634e-13  2.83855610515e-13  1.63822055648e-13  7.91440601142e-14  1.00178548076e-13  7.1421119122e-14  5.44164576585e-14  5.42828132124e-15  3.56796696459e-14 -3.24437465549e-14 -2.44207191297e-14  2.60375942555e-14 -8.09820901653e-15  3.39024525881e-14  2.89390391987e-14  2.3141705433e-17 -3.1495867305e-14 -8.31419625037e-15 -1.71273890662e-14  1.12358816878e-14 -2.70494863652e-14 -1.1237370815e-14 -1.77993204962e-14 -2.20520752065e-14 -2.89751053084e-14  2.4303680021e-14 -1.01025698772e-14 -5.39909821479e-15 -7.00831139072e-15  3.57329492535e-14  3.87001266294e-14  1.55999972144e-14  6.3347644622e-14  2.38976330895e-14  3.11009945227e-14  8.71346263057e-15 -6.4141518171e-16  2.60778581254e-15  1.25772169793e-15  1.35298564221e-14  1.30945291223e-14 -2.18809262699e-14  3.75455470293e-15  2.02569543902e-14  7.60208213526e-15  6.21488762745e-14  1.82936689117e-14  2.91314398672e-14  4.49262592166e-14  1.28657988185e-13  1.34931182565e-13  2.63327434668e-13
 2.78100511241e-13  4.35053635212e-13  9.36282020577e-13  2.3647766429e-12  8.57714143928e-12  5.65995047594e-11  8.53460080444e-12  2.35616916e-12  9.50693396832e-13  5.44779655935e-13  2.39702241155e-13  1.61501238758e-13  8.60084854869e-14  7.81315659895e-14  4.94040743608e-14  2.02608742054e-14  2.82821457542e-14  2.54007388987e-15  1.17287167649e-14  5.40920458652e-14  3.86943009001e-14  2.37589800118e-15 -4.34011479068e-15  6.39484211643e-14 -1.36573439208e-15  6.20161713423e-14 -3.52780315572e-14  3.73468516836e-14  2.91193776792e-14  3.26592296815e-15  5.51838375878e-15  1.87935165552e-14  3.70827002966e-14  4.07028211588e-14  2.2845615839e-14  1.38616097317e-14 -1.22346582133e-14  8.23904537204e-14  3.64416676713e-14  6.60668217003e-14  3.07676614927e-14  3.47776025477e-15  5.4991156773e-14  8.23226059872e-15 -4.46229241243e-15 -7.48528305967e-15 -2.85414897468e-15 -3.34938235382e-14 -1.50983246523e-14 -7.53666484036e-15 -5.00038082458e-14 -1.33947847268e-14  2.86979599292e-14 -1.52889654456e-15  3.65260557592e-15  2.82443071552e-14  3.97200123675e-14  7.194342103e-14  9.3435651424e-14  1.2377436634e-13
 1.65348913194e-13  2.45673987343e-13  4.8566971681e-13  9.94880331242e-13  2.36646248052e-12  8.53460080444e-12  5.66094000303e-11  8.58223932571e-12  2.26861760167e-12  9.1103710486e-13  4.41928574378e-13  3.04561952859e-13  1.69342817572e-13  9.4578374325e-14  4.72314482031e-14  6.85720549261e-14  1.4033880927e-14  4.8488639997e-14  2.36830079553e-15  3.1723688449e-14  4.92917144297e-14  4.58583045329e-14 -2.37667329302e-14  3.2429744361e-15 -6.43564784009e-15  2.32246062764e-14 -7.601075469e-15  3.50387121288e-14  1.62418841572e-14 -2.89591849218e-14 -2.36357159187e-14  2.29763648446e-14  4.14338014626e-14  1.02956951358e-14 -1.72172576263e-14  6.65220844612e-15 -4.40534745337e-14  2.74063285291e-15  6.18626263574e-15 -7.89827027542e-15 -2.68757531882e-14  4.17212071534e-14  5.06025866674e-14  1.68134755757e-14 -2.7431839069e-14 -4.45478780626e-15  1.57970651533e-14  1.03292349989e-14  3.04462786476e-14 -3.61145532986e-14 -1.66992269715e-14  1.95837647856e-14  2.06549792663e-14  4.39292369631e-14  2.1701006436e-14  5.67270918746e-14  4.96738195291e-14  9.29865762763e-14  5.61112195215e-14  4.86204611706e-14
 9.46640004999e-14  1.18618853152e-13  2.21511635821e-13  4.47685877037e-13  9.94144311074e-13  2.35616916e-12  8.58223932571e-12  5.66977897151e-11  8.55686771968e-12  2.37989312531e-12  9.24884694195e-13  4.41508689342e-13  2.63193611002e-13  1.23511959624e-13  8.17974710039e-14  1.300743386e-14  8.9248973619e-15  3.06319793236e-14  2.22934812172e-14  2.34487069527e-14  2.13341893263e-14  2.84017316049e-14 -3.2790854681e-14  5.0615378008e-15 -4.16083727621e-15 -1.98287433734e-15  4.79392240105e-14  5.78763609351e-14  4.99482471806e-14 -2.83800836689e-15  4.35052978703e-14  2.10198532712e-14  5.58936305091e-14  3.62445892093e-14  1.88011538326e-14  2.08002839834e-14 -5.61452468898e-14 -1.00502793943e-14  1.661600514e-14  2.25746986902e-14  5.79228961836e-14  5.48730981698e-14  4.70074575357e-14  3.35202245199e-14  4.20226167389e-14 -2.905237299e-14  2.99159535492e-14  1.26123298785e-14  8.40666424091e-15  5.04712957095e-14  5.40664495011e-14 -1.23252151238e-14  2.5711371745e-14  5.17955802449e-14 -1.44098164792e-14  4.10336608131e-14  1.306241263e-14  6.69243251124e-14  1.22890952229e-14  5.08407779375e-14
 5.19259402099e-14  8.0147454712e-14  1.4553033558e-13  2.19604952281e-13  4.70017016634e-13  9.50693396832e-13  2.26861760167e-12  8.55686771968e-12  5.67217287666e-11  8.56035545098e-12  2.37497039499e-12  9.49987687734e-13  4.60599425664e-13  2.14510471809e-13  1.42878836575e-13  5.6956424599e-14  7.29521282925e-14  4.44347115802e-14  6.91094884734e-14  4.7886759814e-14  6.43509873955e-14  1.47239457491e-14  2.75531504155e-14 -1.80759679383e-15  6.78948496162e-14  2.88892638908e-14  3.69255978716e-14  5.4039110814e-16 -3.34685997638e-15 -5.74893250506e-14  1.03595354945e-14  8.62610606697e-15  9.78228534562e-15  9.2111491673e-15  2.2780929842e-14 -1.60563197437e-15  1.15560528286e-14  2.83732247433e-14 -1.42519843338e-14 -1.40692895924e-15  1.43466240162e-15  1.19733527432e-15  4.75880314873e-14  5.44131890636e-15 -1.58879176575e-14  1.31955703523e-14  1.83659862355e-15  1.57466005123e-14 -8.37716450505e-15  6.87226587779e-14  8.93761401047e-14  2.9392156551e-14  4.66929591518e-14  2.92727478132e-14 -6.62281519966e-15  3.61503169669e-14  8.59468838956e-14  7.27138483843e-14  5.05299875686e-14  2.77033372625e-14
 4.39145816026e-14  6.44829810498e-14  6.14815713489e-14  1.82277024397e-13  2.83855610515e-13  5.44779655935e-13  9.1103710486e-13  2.37989312531e-12  8.56035545098e-12  5.64578075641e-11  8.54633032394e-12  2.30496591936e-12  9.16607392188e-13  4.51032875802e-13  2.5680279855e-13  1.17496596669e-13  1.05585735861e-13  7.90207363799e-14  4.47040486799e-14  2.92279794429e-14  2.07938903433e-14  7.1445997241e-15  2.06166720308e-14  5.3353955462e-14  4.2286493199e-15 -2.44329380032e-14  3.09338459975e-14  1.99075094537e-14  5.52405584865e-14  1.95083157551e-15  5.13189071e-14 -2.10063344344e-14 -4.24595816534e-14 -1.8709663792e-14  1.27791488333e-14  1.78063601365e-14 -2.24132559829e-14  4.46912787173e-14  3.64728642534e-14 -2.04823656094e-14  1.2094119802e-14  6.97447001557e-15  2.89288424993e-14 -7.41533727358e-14 -3.50013358718e-14  2.53966234339e-14  2.83529845432e-14 -2.24504201997e-14  3.47140653614e-14  3.36423079506e-14  3.67439519126e-14 -2.62881963302e-14  1.96204615073e-14 -7.11967344844e-15 -4.60118205031e-16  5.39054206588e-14  6.54247122906e-14 -2.89037276574e-14  3.76550471994e-14  2.34295190336e-14
-4.67671798753e-15  7.86469768116e-14  3.92452292874e-14  2.11869425e-14  1.63822055648e-13  2.39702241155e-13  4.41928574378e-13  9.24884694195e-13  2.37497039499e-12  8.54633032394e-12  5.64477963583e-11  8.5229472074e-12  2.36658877597e-12  9.48180573881e-13  4.25790024753e-13  2.68950671632e-13  1.43813251312e-13  1.16947033855e-13  5.27522465232e-14  1.15117386957e-14 -1.86210846762e-14  2.55273026334e-14  1.41631001912e-14  4.45753707204e-14  1.49387469645e-14 -5.20646485372e-14 -2.02335088097e-15  4.47395080274e-14  1.52790893388e-14  1.6157642925e-14  3.48399629494e-14 -9.27482944382e-15  2.36285823044e-14  3.16496902217e-14  4.76315003568e-15  6.59059454319e-15  3.45332788685e-14  3.46560352955e-14 -9.75086942653e-15  1.11908072136e-14  4.40283715741e-14  2.94314903593e-14 -1.012095139e-14  3.30627048257e-14  1.18151000076e-14  1.14526018757e-14  3.49787243718e-14  1.59916969411e-14  5.53686431795e-14  3.07078189045e-14  2.21389762843e-14  6.65790479534e-14  1.2079187743e-14 -1.3583414006e-14  1.69519629299e-14  3.07541536632e-14  4.27604111541e-14  2.70232690267e-14  4.06002169003e-14  2.06974329325e-14
 3.29970866673e-14  4.3652524769e-14  3.99156161484e-14  2.65845278488e-14  7.91440601142e-14  1.61501238758e-13  3.04561952859e-13  4.41508689342e-13  9.49987687734e-13  2.30496591936e-12  8.5229472074e-12  5.65485428049e-11  8.57771521776e-12  2.35122226342e-12  9.30234294744e-13  4.64313863419e-13  2.53559800535e-13  6.72854684895e-14  5.79720858123e-14  3.45006465734e-14  4.94120197376e-14  1.86302933885e-14  1.57896301004e-14  1.25924880624e-14  5.36865768044e-15  3.16638784669e-14  2.2442495796e-14 -2.9644188527e-14  3.34305945137e-14 -1.110184463e-14  4.61893181895e-15 -4.94800013008e-15  1.49743165976e-14  3.54722629199e-14  6.08227662263e-14  2.67461129369e-15 -1.82735067357e-14  2.79205635094e-14  2.05357430862e-14 -9.8313942444e-15 -4.18463981969e-14  2.29661530004e-14 -1.87436588158e-14  1.78948744123e-14  3.05909637653e-14  5.04074721994e-14  2.57199272255e-14  1.94926043541e-14 -1.24878180445e-14  2.5139244495e-14  1.70652274668e-14 -3.18003568285e-14  1.34018870377e-14  2.93244892777e-14 -2.56154474317e-14  8.55650403526e-15  1.77779063961e-14 -2.05371959467e-14 -3.03387209711e-14  2.01083778849e-14
 3.46652683456e-14  1.93064715433e-14  4.40250056007e-14  1.40388427429e-14  1.00178548076e-13  8.60084854869e-14  1.69342817572e-13  2.63193611002e-13  4.60599425664e-13  9.16607392188e-13  2.36658877597e-12  8.57771521776e-12  5.65914632069e-11  8.55538254119e-12  2.35168211533e-12  9.60011823793e-13  5.14569304069e-13  2.35686365103e-13  9.38952193344e-14  1.06111794656e-13  7.64135387758e-14  2.94198943516e-14 -2.77827441814e-16  2.64756823962e-14 -5.59151166733e-14  3.49030297398e-14  1.53876087056e-14  2.20383923651e-14  3.50780905495e-14  5.25357079861e-14  3.06498370487e-14  8.99265345945e-15  3.96693462403e-15  8.98772213315e-15  2.70375367814e-14  2.3605561152e-14  4.90760703052e-15  4.14003362397e-14 -2.50105666355e-14 -2.9947224233e-14 -6.33516270179e-15 -2.17535878432e-14  4.89029998218e-15 -5.90907635637e-15  1.92071801602e-15  1.41712655542e-14  3.58807846086e-14  2.22343172542e-14  1.87984757699e-14  3.87025860111e-15 -1.57254098043e-14 -1.84704482375e-15 -1.83529086517e-14  2.64859963608e-14  2.13284652332e-14  1.02043636415e-14  8.40806885327e-15 -8.75663300553e-15 -8.72241048604e-16  4.77940296166e-14
 5.47889050951e-14  6.83691234774e-14  4.4940978259e-14  7.1111456499e-14  7.1421119122e-14  7.81315659895e-14  9.4578374325e-14  1.23511959624e-13  2.14510471809e-13  4.51032875802e-13  9.48180573881e-13  2.35122226342e-12  8.55538254119e-12  5.65143808771e-11  8.54977797852e-12  2.4153904096e-12  9.67781866115e-13  4.83407983803e-13  2.56836335833e-13  1.72846067823e-13  6.08492362864e-14  7.18142959524e-14  3.0571881849e-14 -2.17060450152e-15  1.07725403985e-14  4.62994693572e-14  2.71852740771e-14 -2.36163896475e-14  5.36752932158e-14  4.99950337307e-14  2.77612855997e-14 -3.83403745058e-15  3.84043740113e-14  6.01704663035e-15  2.73659423181e-14  8.44683778669e-15  3.39022525283e-14  1.90330270648e-14  1.05775512164e-14 -7.06116722694e-15  3.40402969936e-14  1.95748635903e-15  4.08281954505e-14  5.18522537771e-15 -2.41538809495e-15  3.20332449325e-14  5.34127679128e-14  1.53499211451e-14  8.87649756857e-15  2.25712147781e-14  2.46555023056e-14 -1.32079634697e-14 -1.01547570684e-15  1.51371005326e-14  3.82811096766e-14  1.75467151319e-14  4.82141792955e-15  4.80381121936e-14 -1.94854809856e-15  3.66255106004e-14
 1.47003469135e-14  6.25757818579e-14  2.4719831442e-14 -1.62651527009e-14  5.44164576585e-14  4.94040743608e-14  4.72314482031e-14  8.17974710039e-14  1.42878836575e-13  2.5680279855e-13  4.25790024753e-13  9.30234294744e-13  2.35168211533e-12  8.54977797852e-12  5.64630291418e-11  8.55535970696e-12  2.38352238609e-12  9.65478272007e-13  4.66565636384e-13  2.49626674106e-13  1.39923056502e-13  8.49991380676e-14  2.86704495679e-14  1.34735288692e-14  2.81074618289e-14 -1.54102059912e-14  1.03415538103e-14  2.73949565524e-16  2.15957485667e-15 -2.23159652498e-14 -2.18397662302e-14 -6.2994786716e-15  3.66574238135e-14  8.81291300567e-14  5.14803943959e-14 -3.46451562058e-14  2.87544963861e-14  3.79193836226e-14  4.76797680673e-15  6.03729507818e-14  1.93035655735e-14 -3.36940227561e-14  3.86002019549e-14 -1.21098207714e-14 -9.49386060932e-15  3.98696188335e-14 -3.20596571811e-14 -1.84296645729e-14  4.60670243356e-14  4.62766674619e-14  4.4328359626e-14 -2.76504573738e-14  1.57791669118e-14  3.33833722716e-15  7.00779195722e-14  2.96761496823e-14  1.15684602355e-14  3.13655135383e-14  2.92187261381e-14 -2.91564278968e-14
 1.23431503816e-14 -2.32713493913e-14 -2.11114943542e-14  2.39153951886e-14  5.42828132124e-15  2.02608742054e-14  6.85720549261e-14  1.300743386e-14  5.6956424599e-14  1.17496596669e-13  2.68950671632e-13  4.64313863419e-13  9.60011823793e-13  2.4153904096e-12  8.55535970696e-12  5.66226028665e-11  8.63091791483e-12  2.37584423005e-12  9.75934118436e-13  5.1299672806e-13  2.51127755346e-13  1.7436449189e-13  8.14832701824e-14  3.79407019837e-14  2.18558293324e-14  7.97883293017e-14  4.86355089465e-14  4.11025898784e-14  2.34811374177e-14 -8.40564053758e-15  3.61289594064e-14 -1.67227861447e-14  4.08526745964e-14  4.09016297687e-15 -1.94769667887e-14  2.51812655613e-14  1.25035357198e-14  1.59190301397e-14  3.23001084474e-14  1.16783569777e-15 -8.30202976389e-14 -5.89067232185e-15  2.49229162712e-14  2.3754557364e-14  3.38347831325e-14  4.61513243954e-14 -3.27065093607e-14  2.53519377178e-14  5.30831732254e-15  1.05638299093e-14 -3.16184204792e-15 -2.3394263964e-14 -2.0458188023e-14  4.47386794062e-14  1.35986428794e-14  3.6603553452e-14  7.16318057571e-16  8.73394591736e-15  5.59002823943e-15  1.20948379751e-14
 2.87499722429e-14 -2.63071125489e-15  7.56679808763e-15  4.31981879208e-14  3.56796696459e-14  2.82821457542e-14  1.4033880927e-14  8.9248973619e-15  7.29521282925e-14  1.05585735861e-13  1.43813251312e-13  2.53559800535e-13  5.14569304069e-13  9.67781866115e-13  2.38352238609e-12  8.63091791483e-12  5.66949690858e-11  8.60743085165e-12  2.35170403593e-12  9.9298369269e-13  5.16594450074e-13  2.63880253989e-13  1.55425608217e-13  8.27786453374e-14  4.80842664778e-15  7.0063484381e-14  3.95016442861e-14  2.69828093848e-14  5.9140943867e-14  2.08235251608e-14 -1.39023629332e-14  6.98811027076e-14  2.67942782356e-14 -9.67508790372e-15  4.17378764095e-14  2.79131648784e-14  6.25172050025e-14  4.52498821827e-14  1.6582747263e-14  4.95338321457e-14  3.75089724168e-15 -2.29893742133e-15 -2.4141240632e-14  4.34380346159e-14  3.28405640025e-14  3.76539549505e-14  5.56299254733e-14  3.26008364233e-14  3.4506323524e-14  4.12850192952e-14  2.14142261783e-14  2.09875599413e-14  4.77599719547e-14  6.57018892293e-14  4.14455334344e-14 -1.8786693257e-14  2.21690391366e-14  1.2965279161e-14  6.72728353112e-15  1.81797472891e-14
 1.12876304312e-14 -1.45622579388e-17  1.03539624424e-14 -4.4642429376e-14 -3.24437465549e-14  2.54007388987e-15  4.8488639997e-14  3.06319793236e-14  4.44347115802e-14  7.90207363799e-14  1.16947033855e-13  6.72854684895e-14  2.35686365103e-13  4.83407983803e-13  9.65478272007e-13  2.37584423005e-12  8.60743085165e-12  5.65160170668e-11  8.5143288995e-12  2.36480238357e-12  9.79014320585e-13  5.1428225403e-13  2.69614153864e-13  1.15449751292e-13  3.04810887223e-14  5.36092351001e-14 -1.02915702606e-14  1.56772860952e-14  4.50788658168e-14  5.14022205155e-14  5.63431250038e-14  2.67731805426e-15  3.43075845479e-15 -2.39504175916e-14  6.71545584377e-15 -1.75363595564e-14  2.09660580065e-14  8.21235847987e-15  2.52854557721e-14  1.52199132291e-14 -3.83691684184e-14 -3.1597553068e-14  8.56686664152e-15  2.78719843825e-14  5.56878878065e-14  2.04087910808e-14  4.24982682848e-14  4.88012161818e-14  1.48851199896e-15  5.74919055915e-14  4.32365605906e-14  6.35202722567e-14  7.0931600611e-14  2.0099574461e-14  4.99663825471e-14  8.95138792612e-15  4.17317045044e-14 -9.10192031936e-15  3.41847930022e-14  2.81875016259e-14
 3.30407114099e-14  1.2523962063e-14  2.58628034895e-14 -2.05263364918e-14 -2.44207191297e-14  1.17287167649e-14  2.36830079553e-15  2.22934812172e-14  6.91094884734e-14  4.47040486799e-14  5.27522465232e-14  5.79720858123e-14  9.38952193344e-14  2.56836335833e-13  4.66565636384e-13  9.75934118436e-13  2.35170403593e-12  8.5143288995e-12  5.64736771822e-11  8.57452288022e-12  2.39847108156e-12  9.65363270951e-13  5.2859798135e-13  2.56490547112e-13  1.56088747823e-13  9.18497660718e-14  2.87555274853e-14  2.86992253133e-14 -5.09136575021e-15  3.52604616745e-14  1.95612470055e-14  6.85110962383e-14  5.52893708358e-14  5.08587046363e-14  3.08683041892e-14  3.01011368281e-14  1.01442694057e-14  1.29409946475e-15  3.04657367287e-14  1.9774429435e-14 -4.26633888458e-14 -2.80747207661e-15 -1.20358948059e-14  2.56881136519e-14  3.04656278373e-14  1.76064297446e-14  1.9781466823e-14  4.75360470119e-15  1.94007343973e-15  2.20418567689e-14  1.70318374327e-14  1.10331072479e-14 -2.16879727376e-15 -1.15117906768e-14 -6.57135033332e-15 -2.59757383279e-14 -2.59647306588e-14  1.8001661137e-14 -9.4103342254e-15  2.6324113482e-14
 3.11080559829e-14  3.78630738952e-14  1.94857828485e-14 -1.66952165755e-14  2.60375942555e-14  5.40920458652e-14  3.1723688449e-14  2.34487069527e-14  4.7886759814e-14  2.92279794429e-14  1.15117386957e-14  3.45006465734e-14  1.06111794656e-13  1.72846067823e-13  2.49626674106e-13  5.1299672806e-13  9.9298369269e-13  2.36480238357e-12  8.57452288022e-12  5.65018082043e-11  8.52848839581e-12  2.35382368371e-12  9.47641439732e-13  4.65624641109e-13  2.28665309044e-13  1.64605751841e-13  9.15442505311e-14  5.8914766405e-14  5.22821202268e-14  2.55185311052e-14  1.94164180753e-14  5.1732917343e-14  1.49715696158e-14  1.00249497518e-14  3.92384145657e-15  2.99316461256e-14  1.14491935737e-14  6.98479693263e-15  2.66685806205e-14  2.42462565852e-14  1.30442383268e-14 -4.75831934613e-15  2.58882092835e-14  8.1495510826e-15  2.55780101263e-14 -1.13523574054e-14 -2.58080066842e-14 -7.11366721015e-15  4.90437124246e-15  7.80684631708e-15  4.88528736384e-15  1.12085465774e-14 -4.3884747809e-14 -1.35594317971e-14 -2.19211032954e-14  3.77032293745e-14  5.4534583568e-14 -1.0521891267e-14  3.37039812111e-14  6.46839300204e-14
 8.30862904062e-16 -4.57884633502e-14  1.54733165273e-14  1.54943467227e-14 -8.09820901653e-15  3.86943009001e-14  4.92917144297e-14  2.13341893263e-14  6.43509873955e-14  2.07938903433e-14 -1.86210846762e-14  4.94120197376e-14  7.64135387758e-14  6.08492362864e-14  1.39923056502e-13  2.51127755346e-13  5.16594450074e-13  9.79014320585e-13  2.39847108156e-12  8.52848839581e-12  5.64751387432e-11  8.58015527398e-12  2.37094516914e-12  9.5175684101e-13  4.56521190049e-13  2.50924582893e-13  1.5912761943e-13  9.7243430554e-14  1.01153756391e-13  2.09897242625e-14 -8.8826532682e-15  6.20474545903e-14  1.29851088399e-14  3.11296763534e-14 -3.76154752461e-14  3.03774177246e-14  7.60309884629e-14  2.00777912193e-14  4.91680909729e-14  3.45247788181e-14  4.70637016689e-15 -2.17931290045e-14  5.43952853216e-14  9.89877608229e-15  4.33768811621e-14  2.5005702772e-14 -2.0275339898e-14 -4.76046382846e-15  2.17938609701e-14  9.09684249701e-15 -7.70944316484e-15 -1.96875574123e-14 -2.19778788599e-14  1.73202306536e-14  2.24027406122e-14  8.84363174931e-15  1.13067386363e-14  7.92519551748e-15  3.69532903955e-14  2.73588597737e-14
 2.48108925598e-14  9.71882877035e-15  3.73675392549e-14  2.80909991329e-14  3.39024525881e-14  2.37589800118e-15  4.58583045329e-14  2.84017316049e-14  1.47239457491e-14  7.1445997241e-15  2.55273026334e-14  1.86302933885e-14  2.94198943516e-14  7.18142959524e-14  8.49991380676e-14  1.7436449189e-13  2.63880253989e-13  5.1428225403e-13  9.65363270951e-13  2.35382368371e-12  8.58015527398e-12  5.65342416312e-11  8.51865069542e-12  2.34708811648e-12  9.08421896395e-13  4.72294906125e-13  3.2656521175e-13  1.34479642352e-13  1.18612711467e-13  6.62813886904e-14  6.68964169386e-15  4.17211958833e-14  5.85225227021e-14 -2.79017387427e-14  3.07175345836e-14  7.48656268647e-15  3.80096719842e-14  1.35010676255e-14  1.88967427298e-14  2.00075952854e-14  5.45786628165e-16  3.72309083077e-14 -1.91602575333e-14 -2.47281409899e-14 -6.50110259302e-15  2.71469177842e-14 -4.2302104755e-14 -3.62190566352e-14  2.82287909415e-14  5.33506925087e-14  3.03945761812e-14  1.03002613798e-14 -1.48846704687e-14  1.28382695834e-14  2.80339009322e-14  7.80552450185e-14  4.85349981355e-14  3.60182985387e-14  1.20602181078e-14 -7.4449576897e-15
 1.04973235775e-14 -7.65124844581e-15 -1.4637734998e-14 -3.73724881666e-14  2.89390391987e-14 -4.34011479068e-15 -2.37667329302e-14 -3.2790854681e-14  2.75531504155e-14  2.06166720308e-14  1.41631001912e-14  1.57896301004e-14 -2.77827441814e-16  3.0571881849e-14  2.86704495679e-14  8.14832701824e-14  1.55425608217e-13  2.69614153864e-13  5.2859798135e-13  9.47641439732e-13  2.37094516914e-12  8.51865069542e-12  5.65536195609e-11  8.58616854717e-12  2.35565520321e-12  9.82558127059e-13  4.73067117962e-13  2.11305956589e-13  9.2724111669e-14  1.2106331669e-13  4.72167271391e-14  3.07637926633e-14  3.92246958081e-14  5.71581634831e-14  2.40400088176e-14  5.1290023333e-14  6.60084426636e-14  3.71640228603e-14 -1.10890879747e-15 -2.85582146115e-14  1.82391861744e-14 -1.82162335274e-16  8.10999190788e-15  1.62895871023e-14  7.38135111713e-16  3.96175958541e-14  8.63676493852e-16 -1.87497688622e-14  1.05246180553e-14  7.54963772237e-14  8.00894684825e-14  5.44324617835e-14  9.59486688462e-15  2.0072723627e-14 -2.57792895718e-14 -2.62854100502e-14 -4.19681950213e-14 -1.33441983068e-14 -1.24634507785e-14  4.8934819627e-14
-2.11154919675e-14  5.15558463157e-14 -4.64464830755e-15  5.11856501331e-15  2.3141705433e-17  6.39484211643e-14  3.2429744361e-15  5.0615378008e-15 -1.80759679383e-15  5.3353955462e-14  4.45753707204e-14  1.25924880624e-14  2.64756823962e-14 -2.17060450152e-15  1.34735288692e-14  3.79407019837e-14  8.27786453374e-14  1.15449751292e-13  2.56490547112e-13  4.65624641109e-13  9.5175684101e-13  2.34708811648e-12  8.58616854717e-12  5.65090016859e-11  8.57708192531e-12  2.34277930473e-12  9.12464001839e-13  4.64491324353e-13  2.71275182004e-13  1.10396452362e-13  6.42991764358e-14  4.94607236387e-14  5.74553682513e-14  3.46578602592e-14 -9.91082899792e-15  4.60439003488e-14  6.2685592248e-14  4.19821429313e-14  6.40904617197e-15  6.39640183814e-15  1.95064176159e-14 -2.24312109214e-14  9.22940876749e-15  2.32258006355e-14 -9.71276789615e-15  1.04184795775e-15  3.2132573359e-14  8.1777692289e-15 -3.22205077277e-14  1.88237831639e-14  6.92044987975e-14  4.72715879957e-14 -4.93492435523e-15  2.0174323472e-14 -2.06333660349e-14  3.6815941042e-15  2.07011552835e-15  2.77876676325e-14  9.39198653075e-15  2.39811172244e-14
 4.13752780333e-14  6.11628131492e-14  4.16008190777e-14  4.19237428188e-15 -3.1495867305e-14 -1.36573439208e-15 -6.43564784009e-15 -4.16083727621e-15  6.78948496162e-14  4.2286493199e-15  1.49387469645e-14  5.36865768044e-15 -5.59151166733e-14  1.07725403985e-14  2.81074618289e-14  2.18558293324e-14  4.80842664778e-15  3.04810887223e-14  1.56088747823e-13  2.28665309044e-13  4.56521190049e-13  9.08421896395e-13  2.35565520321e-12  8.57708192531e-12  5.64066935539e-11  8.55236166085e-12  2.35207999704e-12  9.78323264363e-13  4.5932956432e-13  2.27603029197e-13  1.43953410747e-13  9.454990653e-14  2.85015215127e-14  7.83962870904e-15  8.61724414412e-14  4.30731799038e-14  4.99592435938e-14 -2.42023070305e-14 -4.96421850644e-15  2.60487621285e-14  7.64404172051e-15  2.77708659273e-14  7.6462021873e-15 -2.01927727951e-14 -1.80726143752e-14 -4.40983962218e-14 -1.04908053626e-14  3.0589211375e-14  6.71265119759e-14  4.43692972748e-14  7.03214153892e-14  7.87330891719e-14 -5.31591259827e-15  2.8379476671e-14 -1.51590607083e-14  4.1444193558e-15  2.19799024698e-14  4.97323638078e-14  2.7638052586e-14  2.40518936508e-14
 3.7684629483e-14  3.08213350985e-14  1.58380914146e-14 -5.41180425455e-16 -8.31419625037e-15  6.20161713423e-14  2.32246062764e-14 -1.98287433734e-15  2.88892638908e-14 -2.44329380032e-14 -5.20646485372e-14  3.16638784669e-14  3.49030297398e-14  4.62994693572e-14 -1.54102059912e-14  7.97883293017e-14  7.0063484381e-14  5.36092351001e-14  9.18497660718e-14  1.64605751841e-13  2.50924582893e-13  4.72294906125e-13  9.82558127059e-13  2.34277930473e-12  8.55236166085e-12  5.66364108428e-11  8.57931774366e-12  2.34831861817e-12  9.17026856693e-13  4.65184477192e-13  2.26299204375e-13  1.28932327136e-13  5.05952686912e-14  2.84296996384e-14  4.88234915783e-14  1.23057390095e-14  7.71273856784e-14  6.09889510428e-14 -2.44514826359e-14  1.62415634887e-14  1.62814953836e-14  3.62299305304e-14 -2.27495501448e-14  9.28735442597e-15 -2.31613863746e-14 -4.51588788816e-14 -2.14064296615e-14  4.07946391062e-14  9.39723964306e-16  3.95054186179e-14  3.4676453079e-14  3.84214900159e-14  3.16651696018e-14  3.63735578597e-14 -2.23607712896e-14  2.98814114089e-14  2.44237633545e-14  1.03821682209e-15 -7.94302209738e-15 -4.88193499795e-15
 1.76886705373e-14  3.06921631769e-14  2.16530943107e-14 -3.63049256473e-14 -1.71273890662e-14 -3.52780315572e-14 -7.601075469e-15  4.79392240105e-14  3.69255978716e-14  3.09338459975e-14 -2.02335088097e-15  2.2442495796e-14  1.53876087056e-14  2.71852740771e-14  1.03415538103e-14  4.86355089465e-14  3.95016442861e-14 -1.02915702606e-14  2.87555274853e-14  9.15442505311e-14  1.5912761943e-13  3.2656521175e-13  4.73067117962e-13  9.12464001839e-13  2.35207999704e-12  8.57931774366e-12  5.66853880423e-11  8.51251258976e-12  2.3319701238e-12  9.62488905887e-13  4.71766260153e-13  2.43614981027e-13  1.78487053113e-13  1.0633881069e-13  5.95305125171e-14  3.85274610584e-14  1.40078742786e-14  4.38883191547e-14  4.11080881594e-14 -1.37003173466e-14  1.1966249671e-14  3.29154697613e-14  8.08925186584e-15  4.98236096014e-16  3.40374000348e-15 -3.41142409198e-15 -4.89528139761e-14  1.56399458931e-14 -1.34228440861e-14  5.50385573486e-14  2.08443043843e-14 -2.24689747764e-14  6.05203310207e-14  5.00081857992e-14  2.99979479953e-14 -9.6104762738e-16 -1.93175208861e-14 -4.64142026348e-14 -3.94709123636e-14  1.82121840135e-14
-1.23912465707e-14  5.05695124103e-14  2.0456101231e-14  3.19643799321e-14  1.12358816878e-14  3.73468516836e-14  3.50387121288e-14  5.78763609351e-14  5.4039110814e-16  1.99075094537e-14  4.47395080274e-14 -2.9644188527e-14  2.20383923651e-14 -2.36163896475e-14  2.73949565524e-16  4.11025898784e-14  2.69828093848e-14  1.56772860952e-14  2.86992253133e-14  5.8914766405e-14  9.7243430554e-14  1.34479642352e-13  2.11305956589e-13  4.64491324353e-13  9.78323264363e-13  2.34831861817e-12  8.51251258976e-12  5.65166931089e-11  8.53044977464e-12  2.35096040201e-12  9.65181897308e-13  4.69531194849e-13  2.46377412128e-13  1.75369299574e-13  5.21785204531e-14  6.96497589321e-14  7.8497274537e-14  6.27937340595e-14  6.50753624445e-14  3.21831364195e-14 -1.08860736274e-14  1.82916328621e-14  4.87245038645e-14  1.03113218014e-14  2.90197930076e-14  4.36612369402e-14  9.42190548415e-15  1.00240606427e-15  1.38828117714e-14  2.65143982326e-14  2.40191462364e-14  2.871064379e-14  8.18558573038e-15  7.05466033541e-15 -3.58194705388e-14  1.9415516771e-14 -2.78342293806e-14  1.07899262412e-14 -1.31646532491e-14 -1.85661885759e-14
 3.13284465721e-14  2.93483901999e-14 -1.51507943407e-14  2.22533626644e-14 -2.70494863652e-14  2.91193776792e-14  1.62418841572e-14  4.99482471806e-14 -3.34685997638e-15  5.52405584865e-14  1.52790893388e-14  3.34305945137e-14  3.50780905495e-14  5.36752932158e-14  2.15957485667e-15  2.34811374177e-14  5.9140943867e-14  4.50788658168e-14 -5.09136575021e-15  5.22821202268e-14  1.01153756391e-13  1.18612711467e-13  9.2724111669e-14  2.71275182004e-13  4.5932956432e-13  9.17026856693e-13  2.3319701238e-12  8.53044977464e-12  5.65713607196e-11  8.52106424738e-12  2.29901908407e-12  9.25764727257e-13  4.46021323426e-13  2.46464699391e-13  1.2946317541e-13  8.23836279996e-14  3.6250390114e-14  3.25288905309e-14 -1.39540558963e-15  3.66057164431e-14  3.47189071671e-14  2.49742151763e-14  2.39073015375e-14  4.81544529551e-14  7.85150343451e-15 -8.0288897845e-15  8.90292689222e-15  8.18827451895e-15 -1.48636097413e-14 -6.83280543291e-15 -2.36936195418e-14  1.04442685606e-14  1.51928276631e-14  3.97557864807e-14  4.18509019253e-14  4.46165761481e-14  3.28160271804e-14  2.9425257037e-15  4.77573230757e-14 -8.0962470968e-16
 3.0376569327e-14  3.04859531946e-14  4.78534303696e-14  2.73194689007e-14 -1.1237370815e-14  3.26592296815e-15 -2.89591849218e-14 -2.83800836689e-15 -5.74893250506e-14  1.95083157551e-15  1.6157642925e-14 -1.110184463e-14  5.25357079861e-14  4.99950337307e-14 -2.23159652498e-14 -8.40564053758e-15  2.08235251608e-14  5.14022205155e-14  3.52604616745e-14  2.55185311052e-14  2.09897242625e-14  6.62813886904e-14  1.2106331669e-13  1.10396452362e-13  2.27603029197e-13  4.65184477192e-13  9.62488905887e-13  2.35096040201e-12  8.52106424738e-12  5.65633101204e-11  8.53253508103e-12  2.34938264332e-12  9.46799531649e-13  4.9495206063e-13  2.32514186692e-13  1.72672432621e-13  7.01712795505e-14  4.61869497957e-14  2.21124661999e-14  5.09194818172e-14  6.33912603168e-14  2.4640538563e-14  7.6164922478e-14  1.88529963834e-14  3.6555218153e-14  6.73793644739e-14 -6.58102808165e-15  2.23404781606e-14  1.7802428893e-14  8.85346159109e-15  1.69080940151e-14 -5.44331170028e-15  1.59472350113e-14  2.65419169246e-14  2.77723402677e-14  1.94705008158e-14  1.14030269959e-14  3.80235729803e-14 -4.69898719298e-14  3.38916275237e-14
 9.69469733915e-15  1.77165073091e-14  2.02803909626e-14 -2.64415632302e-15 -1.77993204962e-14  5.51838375878e-15 -2.36357159187e-14  4.35052978703e-14  1.03595354945e-14  5.13189071e-14  3.48399629494e-14  4.61893181895e-15  3.06498370487e-14  2.77612855997e-14 -2.18397662302e-14  3.61289594064e-14 -1.39023629332e-14  5.63431250038e-14  1.95612470055e-14  1.94164180753e-14 -8.8826532682e-15  6.68964169386e-15  4.72167271391e-14  6.42991764358e-14  1.43953410747e-13  2.26299204375e-13  4.71766260153e-13  9.65181897308e-13  2.29901908407e-12  8.53253508103e-12  5.65175413807e-11  8.54478323297e-12  2.32391288721e-12  9.58168950043e-13  4.96795800134e-13  2.63486492704e-13  1.65638908581e-13  1.08694375972e-13  5.24469785101e-14  3.77989633067e-14  2.70261326703e-14 -1.94159590377e-14  4.43135294079e-15  1.46307835811e-14  5.0759372904e-14  3.68099051266e-14 -2.6139257132e-14  5.53291005378e-14  2.04619126655e-15 -6.80328143726e-15  1.30190731384e-14 -2.08263702632e-14  4.66299560993e-14  1.24398676224e-14  1.75240563077e-14  2.81147330969e-14  1.68358011649e-14  2.50345437373e-14 -2.85034472224e-15  1.42675533946e-14
-3.88598698627e-14 -9.22946400234e-15 -3.57300987942e-14 -1.15674828483e-14 -2.20520752065e-14  1.87935165552e-14  2.29763648446e-14  2.10198532712e-14  8.62610606697e-15 -2.10063344344e-14 -9.27482944382e-15 -4.94800013008e-15  8.99265345945e-15 -3.83403745058e-15 -6.2994786716e-15 -1.67227861447e-14  6.98811027076e-14  2.67731805426e-15  6.85110962383e-14  5.1732917343e-14  6.20474545903e-14  4.17211958833e-14  3.07637926633e-14  4.94607236387e-14  9.454990653e-14  1.28932327136e-13  2.43614981027e-13  4.69531194849e-13  9.25764727257e-13  2.34938264332e-12  8.54478323297e-12  5.64830943247e-11  8.52680672113e-12  2.33132334685e-12  9.53850683949e-13  4.90879095978e-13  2.51827639517e-13  1.44056400984e-13  1.08360085238e-13  4.33443366191e-14  2.8690129499e-14 -1.04919129643e-14 -6.16510448165e-15 -1.92746264881e-14 -2.11686246493e-14  1.56126330151e-15  9.18535895678e-15 -8.09202111983e-15 -2.59935762994e-14 -2.15247750448e-14 -2.47296250434e-14  1.75202632165e-14  1.70683905174e-14  4.07431394121e-14  3.80958555588e-14  1.0177613813e-14  4.47118306596e-14 -8.06151601749e-15 -1.03894442448e-14  3.41248670772e-15
 1.36910848137e-14  3.74471942351e-14  2.68633065257e-15 -2.57657793653e-15 -2.89751053084e-14  3.70827002966e-14  4.14338014626e-14  5.58936305091e-14  9.78228534562e-15 -4.24595816534e-14  2.36285823044e-14  1.49743165976e-14  3.96693462403e-15  3.84043740113e-14  3.66574238135e-14  4.08526745964e-14  2.67942782356e-14  3.43075845479e-15  5.52893708358e-14  1.49715696158e-14  1.29851088399e-14  5.85225227021e-14  3.92246958081e-14  5.74553682513e-14  2.85015215127e-14  5.05952686912e-14  1.78487053113e-13  2.46377412128e-13  4.46021323426e-13  9.46799531649e-13  2.32391288721e-12  8.52680672113e-12  5.64860227529e-11  8.56569550865e-12  2.37623996678e-12  9.81202730637e-13  4.78639547608e-13  2.84226365813e-13  1.49439136528e-13  1.1141963755e-13  9.27154283978e-14  7.37045149021e-14  4.41310108956e-14  8.61645747622e-14 -3.42074148446e-14  5.41143494424e-15 -3.30525338041e-15 -1.72502344087e-15  5.20395825651e-15 -1.32689067758e-14 -5.21772867172e-15 -3.24068452446e-15  1.67365116361e-14  2.45861138615e-14  6.89024528837e-14  2.16157629584e-14  2.92635984448e-14 -1.49039999428e-14  2.03846743518e-15  1.08810014614e-14
 5.24285526783e-14  2.57032915344e-14  3.01210880004e-14  3.54425915834e-14  2.4303680021e-14  4.07028211588e-14  1.02956951358e-14  3.62445892093e-14  9.2111491673e-15 -1.8709663792e-14  3.16496902217e-14  3.54722629199e-14  8.98772213315e-15  6.01704663035e-15  8.81291300567e-14  4.09016297687e-15 -9.67508790372e-15 -2.39504175916e-14  5.08587046363e-14  1.00249497518e-14  3.11296763534e-14 -2.79017387427e-14  5.71581634831e-14  3.46578602592e-14  7.83962870904e-15  2.84296996384e-14  1.0633881069e-13  1.75369299574e-13  2.46464699391e-13  4.9495206063e-13  9.58168950043e-13  2.33132334685e-12  8.56569550865e-12  5.646348778e-11  8.51329867309e-12  2.34804104631e-12  9.87485147327e-13  4.67375395223e-13  2.40108174586e-13  1.17022465749e-13  9.05210723487e-14  1.17837629008e-13  4.28083296529e-14  7.56669313957e-14  3.09647443781e-14  4.91719668154e-14 -7.02057423225e-15  2.48428461479e-14  6.0084107116e-14  1.78346705186e-14  3.56832313709e-14  5.61963771304e-14  5.34177068112e-14 -1.7485514092e-15  4.32927770502e-14  1.66932945258e-14  5.28411619391e-14  2.0992031924e-14  6.95254382724e-14  4.82558304698e-15
 7.92196268781e-15 -2.37971361826e-14 -4.49684607351e-15 -4.45315787789e-15 -1.01025698772e-14  2.2845615839e-14 -1.72172576263e-14  1.88011538326e-14  2.2780929842e-14  1.27791488333e-14  4.76315003568e-15  6.08227662263e-14  2.70375367814e-14  2.73659423181e-14  5.14803943959e-14 -1.94769667887e-14  4.17378764095e-14  6.71545584377e-15  3.08683041892e-14  3.92384145657e-15 -3.76154752461e-14  3.07175345836e-14  2.40400088176e-14 -9.91082899792e-15  8.61724414412e-14  4.88234915783e-14  5.95305125171e-14  5.21785204531e-14  1.2946317541e-13  2.32514186692e-13  4.96795800134e-13  9.53850683949e-13  2.37623996678e-12  8.51329867309e-12  5.64284619368e-11  8.53934145593e-12  2.36236740485e-12  9.61742391666e-13  4.31823144638e-13  2.40596366644e-13  1.64301838951e-13  8.54637426848e-14  2.75068747793e-14  1.05620015773e-14 -2.35688841145e-15 -4.18695235886e-15 -2.30390151881e-14  3.36072277401e-14  4.21967600739e-14 -1.22059834418e-14  6.44360637363e-14  8.11636722954e-15  4.5638473979e-14 -7.69112438544e-15  5.61382881401e-15  3.89866423178e-14  2.68684839905e-14  4.07150137254e-15  3.81541232392e-14 -1.50700679572e-14
-1.22148536029e-14 -6.29761831467e-15 -1.3486495982e-14  4.44847996687e-14 -5.39909821479e-15  1.38616097317e-14  6.65220844612e-15  2.08002839834e-14 -1.60563197437e-15  1.78063601365e-14  6.59059454319e-15  2.67461129369e-15  2.3605561152e-14  8.44683778669e-15 -3.46451562058e-14  2.51812655613e-14  2.79131648784e-14 -1.75363595564e-14  3.01011368281e-14  2.99316461256e-14  3.03774177246e-14  7.48656268647e-15  5.1290023333e-14  4.60439003488e-14  4.30731799038e-14  1.23057390095e-14  3.85274610584e-14  6.96497589321e-14  8.23836279996e-14  1.72672432621e-13  2.63486492704e-13  4.90879095978e-13  9.81202730637e-13  2.34804104631e-12  8.53934145593e-12  5.667848098e-11  8.58068897635e-12  2.38035667609e-12  9.63688159768e-13  5.12443160416e-13  2.50093283057e-13  1.61448083136e-13  6.90008561432e-14  1.73116416344e-14  3.94463257934e-14  9.66450419178e-14  3.22918893605e-14  3.1913843327e-14  2.56276272579e-14  1.44648896439e-14  1.57193872184e-14 -2.73575148585e-14  3.18793300427e-14  5.41110448738e-15  2.39037219228e-14  2.28016450347e-14  5.19607974415e-14  4.37769289922e-14  5.06639367064e-14 -9.07819780728e-15
 6.04115489701e-14  1.42062696473e-14  6.6473434585e-14  9.31202084308e-16 -7.00831139072e-15 -1.22346582133e-14 -4.40534745337e-14 -5.61452468898e-14  1.15560528286e-14 -2.24132559829e-14  3.45332788685e-14 -1.82735067357e-14  4.90760703052e-15  3.39022525283e-14  2.87544963861e-14  1.25035357198e-14  6.25172050025e-14  2.09660580065e-14  1.01442694057e-14  1.14491935737e-14  7.60309884629e-14  3.80096719842e-14  6.60084426636e-14  6.2685592248e-14  4.99592435938e-14  7.71273856784e-14  1.40078742786e-14  7.8497274537e-14  3.6250390114e-14  7.01712795505e-14  1.65638908581e-13  2.51827639517e-13  4.78639547608e-13  9.87485147327e-13  2.36236740485e-12  8.58068897635e-12  5.65822360624e-11  8.56050310617e-12  2.39565360083e-12  9.72986807295e-13  4.68568992711e-13  2.6785191194e-13  1.74780854039e-13  6.28230501894e-14 -2.37795345337e-14  6.63666772207e-14  4.28697898826e-14  7.13349174567e-14 -2.62773293985e-14 -2.14370668601e-14 -1.28816005236e-14 -7.25324755026e-15  2.15823534792e-14  2.85309423771e-14 -2.45544005343e-15  3.20031099072e-14 -1.75629793077e-14  1.09980654384e-14  1.13071451162e-14  1.75018947957e-14
 8.13223919155e-15 -6.24613616357e-15  2.0237142481e-14  1.1780292396e-15  3.57329492535e-14  8.23904537204e-14  2.74063285291e-15 -1.00502793943e-14  2.83732247433e-14  4.46912787173e-14  3.46560352955e-14  2.79205635094e-14  4.14003362397e-14  1.90330270648e-14  3.79193836226e-14  1.59190301397e-14  4.52498821827e-14  8.21235847987e-15  1.29409946475e-15  6.98479693263e-15  2.00777912193e-14  1.35010676255e-14  3.71640228603e-14  4.19821429313e-14 -2.42023070305e-14  6.09889510428e-14  4.38883191547e-14  6.27937340595e-14  3.25288905309e-14  4.61869497957e-14  1.08694375972e-13  1.44056400984e-13  2.84226365813e-13  4.67375395223e-13  9.61742391666e-13  2.38035667609e-12  8.56050310617e-12  5.66036240034e-11  8.61207714336e-12  2.38820804696e-12  9.84141712902e-13  4.84696754769e-13  2.26350949397e-13  1.62321214234e-13  1.56861208709e-14  3.90700233271e-14  3.40527923431e-14  8.75205024409e-14  6.00171584615e-14  4.78503714448e-14  3.11544515423e-14  1.93152261857e-14  7.34524303988e-15  6.82612090677e-15 -1.96290613137e-14 -4.79744672885e-14 -2.49015468349e-15  8.24386968279e-15  3.37289410125e-14  2.35144319017e-14
-7.41866151728e-15  2.78352279446e-14 -4.33959147178e-14  3.52958976434e-15  3.87001266294e-14  3.64416676713e-14  6.18626263574e-15  1.661600514e-14 -1.42519843338e-14  3.64728642534e-14 -9.75086942653e-15  2.05357430862e-14 -2.50105666355e-14  1.05775512164e-14  4.76797680673e-15  3.23001084474e-14  1.6582747263e-14  2.52854557721e-14  3.04657367287e-14  2.66685806205e-14  4.91680909729e-14  1.88967427298e-14 -1.10890879747e-15  6.40904617197e-15 -4.96421850644e-15 -2.44514826359e-14  4.11080881594e-14  6.50753624445e-14 -1.39540558963e-15  2.21124661999e-14  5.24469785101e-14  1.08360085238e-13  1.49439136528e-13  2.40108174586e-13  4.31823144638e-13  9.63688159768e-13  2.39565360083e-12  8.61207714336e-12  5.65883762187e-11  8.57787054531e-12  2.37395379013e-12  9.62736865328e-13  4.91637695535e-13  2.24706301747e-13  1.34447780006e-13  6.17600348938e-14  2.59589894329e-14  3.77482956972e-14  2.16650130128e-14  5.83620161358e-14  2.86298804626e-14 -2.50338921884e-14 -1.41262538388e-14 -7.19342277082e-16 -6.20305378757e-15  5.70633636592e-14  4.50658988823e-14 -2.23828778995e-15  2.75864201416e-14  2.35536289892e-14
-3.2775247352e-14  2.01047687104e-14  5.75160310594e-15 -9.96212028433e-16  1.55999972144e-14  6.60668217003e-14 -7.89827027542e-15  2.25746986902e-14 -1.40692895924e-15 -2.04823656094e-14  1.11908072136e-14 -9.8313942444e-15 -2.9947224233e-14 -7.06116722694e-15  6.03729507818e-14  1.16783569777e-15  4.95338321457e-14  1.52199132291e-14  1.9774429435e-14  2.42462565852e-14  3.45247788181e-14  2.00075952854e-14 -2.85582146115e-14  6.39640183814e-15  2.60487621285e-14  1.62415634887e-14 -1.37003173466e-14  3.21831364195e-14  3.66057164431e-14  5.09194818172e-14  3.77989633067e-14  4.33443366191e-14  1.1141963755e-13  1.17022465749e-13  2.40596366644e-13  5.12443160416e-13  9.72986807295e-13  2.38820804696e-12  8.57787054531e-12  5.65769334719e-11  8.57927128177e-12  2.38439635987e-12  9.82650457506e-13  4.7154664045e-13  2.79389313211e-13  1.31846411895e-13  4.61064711159e-14  5.88354508169e-14  5.67399239689e-14  2.58655688085e-14 -6.68985855385e-15 -3.50613918819e-14 -8.09129225128e-15  4.18647822132e-14  3.33892516759e-14  4.61621052993e-14  2.36314859417e-14  1.48541936336e-14  2.50519150927e-14 -8.33222744696e-15
 6.58127912409e-15  2.69572905763e-14  2.76125333193e-15  5.00259217943e-14  6.3347644622e-14  3.07676614927e-14 -2.68757531882e-14  5.79228961836e-14  1.43466240162e-15  1.2094119802e-14  4.40283715741e-14 -4.18463981969e-14 -6.33516270179e-15  3.40402969936e-14  1.93035655735e-14 -8.30202976389e-14  3.75089724168e-15 -3.83691684184e-14 -4.26633888458e-14  1.30442383268e-14  4.70637016689e-15  5.45786628165e-16  1.82391861744e-14  1.95064176159e-14  7.64404172051e-15  1.62814953836e-14  1.1966249671e-14 -1.08860736274e-14  3.47189071671e-14  6.33912603168e-14  2.70261326703e-14  2.8690129499e-14  9.27154283978e-14  9.05210723487e-14  1.64301838951e-13  2.50093283057e-13  4.68568992711e-13  9.84141712902e-13  2.37395379013e-12  8.57927128177e-12  5.65843003889e-11  8.51877367047e-12  2.35601780847e-12  1.00605717613e-12  4.80572441483e-13  2.888676325e-13  1.42957169858e-13  9.74579225723e-14  7.4848321686e-14  3.98166186507e-14  4.89320757247e-14  3.84054557902e-14  1.72676076054e-14  3.05640766215e-14  9.25473945116e-15 -2.63912439344e-14  4.98988879535e-14  4.74729893976e-14 -1.25807767395e-14 -8.16070822388e-17
 8.22967525044e-15 -2.95157168595e-15  2.63212896388e-14 -5.67076733495e-15  2.38976330895e-14  3.47776025477e-15  4.17212071534e-14  5.48730981698e-14  1.19733527432e-15  6.97447001557e-15  2.94314903593e-14  2.29661530004e-14 -2.17535878432e-14  1.95748635903e-15 -3.36940227561e-14 -5.89067232185e-15 -2.29893742133e-15 -3.1597553068e-14 -2.80747207661e-15 -4.75831934613e-15 -2.17931290045e-14  3.72309083077e-14 -1.82162335274e-16 -2.24312109214e-14  2.77708659273e-14  3.62299305304e-14  3.29154697613e-14  1.82916328621e-14  2.49742151763e-14  2.4640538563e-14 -1.94159590377e-14 -1.04919129643e-14  7.37045149021e-14  1.17837629008e-13  8.54637426848e-14  1.61448083136e-13  2.6785191194e-13  4.84696754769e-13  9.62736865328e-13  2.38439635987e-12  8.51877367047e-12  5.65440190309e-11  8.5848294605e-12  2.35167030738e-12  9.68438463198e-13  5.1279319648e-13  2.61547068907e-13  1.4024020019e-13  4.69881204897e-14  7.47513129904e-14  3.73602986381e-14  7.82475958628e-15  1.41771910881e-14  3.41189802655e-14  3.12890482971e-14  4.09018945483e-14  3.12287636099e-14  5.6214506055e-14  2.42490011613e-14 -5.06262970408e-15
 3.35561259574e-14  8.7147746308e-15  2.35657306909e-14  1.29081985006e-14  3.11009945227e-14  5.4991156773e-14  5.06025866674e-14  4.70074575357e-14  4.75880314873e-14  2.89288424993e-14 -1.012095139e-14 -1.87436588158e-14  4.89029998218e-15  4.08281954505e-14  3.86002019549e-14  2.49229162712e-14 -2.4141240632e-14  8.56686664152e-15 -1.20358948059e-14  2.58882092835e-14  5.43952853216e-14 -1.91602575333e-14  8.10999190788e-15  9.22940876749e-15  7.6462021873e-15 -2.27495501448e-14  8.08925186584e-15  4.87245038645e-14  2.39073015375e-14  7.6164922478e-14  4.43135294079e-15 -6.16510448165e-15  4.41310108956e-14  4.28083296529e-14  2.75068747793e-14  6.90008561432e-14  1.74780854039e-13  2.26350949397e-13  4.91637695535e-13  9.82650457506e-13  2.35601780847e-12  8.5848294605e-12  5.65132799609e-11  8.51872843227e-12  2.32816939115e-12  9.67469532448e-13  4.81949121063e-13  2.99612736186e-13  1.72994615303e-13  8.2033570861e-14  1.15665106418e-13  5.68459790958e-14 -3.2665721123e-15  1.93275865515e-14  2.17385734364e-14  3.84254892297e-14  2.77011724654e-14  2.65124826517e-15  1.21829240488e-15  2.81312507356e-14
-1.26789791782e-14  2.73062612923e-15  8.24312873827e-15 -1.22863630888e-14  8.71346263057e-15  8.23226059872e-15  1.68134755757e-14  3.35202245199e-14  5.44131890636e-15 -7.41533727358e-14  3.30627048257e-14  1.78948744123e-14 -5.90907635637e-15  5.18522537771e-15 -1.21098207714e-14  2.3754557364e-14  4.34380346159e-14  2.78719843825e-14  2.56881136519e-14  8.1495510826e-15  9.89877608229e-15 -2.47281409899e-14  1.62895871023e-14  2.32258006355e-14 -2.01927727951e-14  9.28735442597e-15  4.98236096014e-16  1.03113218014e-14  4.81544529551e-14  1.88529963834e-14  1.46307835811e-14 -1.92746264881e-14  8.61645747622e-14  7.56669313957e-14  1.05620015773e-14  1.73116416344e-14  6.28230501894e-14  1.62321214234e-13  2.24706301747e-13  4.7154664045e-13  1.00605717613e-12  2.35167030738e-12  8.51872843227e-12  5.64292086442e-11  8.53708050265e-12  2.32240523978e-12  9.58756072025e-13  4.75858800142e-13  3.15277295869e-13  1.29575072557e-13  7.0368876588e-14  6.01870957403e-14  6.28052689232e-14 -4.36547135979e-15  6.1244511622e-14  4.41940501145e-15  5.81496064371e-14 -1.33123733741e-14 -3.35165386474e-14  1.03253391138e-14
-2.89772563855e-14  1.70879862244e-14 -2.18306068042e-15  9.3750505821e-15 -6.4141518171e-16 -4.46229241243e-15 -2.7431839069e-14  4.20226167389e-14 -1.58879176575e-14 -3.50013358718e-14  1.18151000076e-14  3.05909637653e-14  1.92071801602e-15 -2.41538809495e-15 -9.49386060932e-15  3.38347831325e-14  3.28405640025e-14  5.56878878065e-14  3.04656278373e-14  2.55780101263e-14  4.33768811621e-14 -6.50110259302e-15  7.38135111713e-16 -9.71276789615e-15 -1.80726143752e-14 -2.31613863746e-14  3.40374000348e-15  2.90197930076e-14  7.85150343451e-15  3.6555218153e-14  5.0759372904e-14 -2.11686246493e-14 -3.42074148446e-14  3.09647443781e-14 -2.35688841145e-15  3.94463257934e-14 -2.37795345337e-14  1.56861208709e-14  1.34447780006e-13  2.79389313211e-13  4.80572441483e-13  9.68438463198e-13  2.32816939115e-12  8.53708050265e-12  5.66278619025e-11  8.57236420721e-12  2.35734259185e-12  1.02992961224e-12  4.95113181167e-13  2.85309533972e-13  1.46747150465e-13  1.24971935311e-13  8.32386661914e-14 -1.6929064719e-14  1.78094892097e-14  3.00723719023e-14  3.58597555545e-15  1.86646742472e-14  4.79010547777e-15  2.04001794969e-14
-4.02363558897e-14 -2.95444005421e-15  1.65922216819e-14  1.34522852155e-14  2.60778581254e-15 -7.48528305967e-15 -4.45478780626e-15 -2.905237299e-14  1.31955703523e-14  2.53966234339e-14  1.14526018757e-14  5.04074721994e-14  1.41712655542e-14  3.20332449325e-14  3.98696188335e-14  4.61513243954e-14  3.76539549505e-14  2.04087910808e-14  1.76064297446e-14 -1.13523574054e-14  2.5005702772e-14  2.71469177842e-14  3.96175958541e-14  1.04184795775e-15 -4.40983962218e-14 -4.51588788816e-14 -3.41142409198e-15  4.36612369402e-14 -8.0288897845e-15  6.73793644739e-14  3.68099051266e-14  1.56126330151e-15  5.41143494424e-15  4.91719668154e-14 -4.18695235886e-15  9.66450419178e-14  6.63666772207e-14  3.90700233271e-14  6.17600348938e-14  1.31846411895e-13  2.888676325e-13  5.1279319648e-13  9.67469532448e-13  2.32240523978e-12  8.57236420721e-12  5.64253680686e-11  8.49374358039e-12  2.39962598177e-12  9.4706073435e-13  4.35699489301e-13  2.46297526363e-13  1.05268161263e-13  8.29343029675e-14  2.63356042463e-14  1.00624769488e-13  2.24456840607e-14  3.28869536551e-15  2.3501090584e-14  1.88961753759e-15 -1.04318550169e-14
 1.09611525405e-14 -2.12433160095e-15 -2.34954214496e-14 -2.89355714219e-14  1.25772169793e-15 -2.85414897468e-15  1.57970651533e-14  2.99159535492e-14  1.83659862355e-15  2.83529845432e-14  3.49787243718e-14  2.57199272255e-14  3.58807846086e-14  5.34127679128e-14 -3.20596571811e-14 -3.27065093607e-14  5.56299254733e-14  4.24982682848e-14  1.9781466823e-14 -2.58080066842e-14 -2.0275339898e-14 -4.2302104755e-14  8.63676493852e-16  3.2132573359e-14 -1.04908053626e-14 -2.14064296615e-14 -4.89528139761e-14  9.42190548415e-15  8.90292689222e-15 -6.58102808165e-15 -2.6139257132e-14  9.18535895678e-15 -3.30525338041e-15 -7.02057423225e-15 -2.30390151881e-14  3.22918893605e-14  4.28697898826e-14  3.40527923431e-14  2.59589894329e-14  4.61064711159e-14  1.42957169858e-13  2.61547068907e-13  4.81949121063e-13  9.58756072025e-13  2.35734259185e-12  8.49374358039e-12  5.66726310626e-11  8.51356178819e-12  2.33086956676e-12  9.37195882116e-13  4.28324590453e-13  2.48791731511e-13  1.43861241503e-13  7.47342392842e-14  6.69658192109e-14  1.70575074371e-14  2.79720523309e-14 -4.26698867974e-15  6.93746464589e-15  4.54676538888e-15
 2.40328795857e-14  5.0713457741e-14  4.38537262265e-14  9.24531464421e-15  1.35298564221e-14 -3.34938235382e-14  1.03292349989e-14  1.26123298785e-14  1.57466005123e-14 -2.24504201997e-14  1.59916969411e-14  1.94926043541e-14  2.22343172542e-14  1.53499211451e-14 -1.84296645729e-14  2.53519377178e-14  3.26008364233e-14  4.88012161818e-14  4.75360470119e-15 -7.11366721015e-15 -4.76046382846e-15 -3.62190566352e-14 -1.87497688622e-14  8.1777692289e-15  3.0589211375e-14  4.07946391062e-14  1.56399458931e-14  1.00240606427e-15  8.18827451895e-15  2.23404781606e-14  5.53291005378e-14 -8.09202111983e-15 -1.72502344087e-15  2.48428461479e-14  3.36072277401e-14  3.1913843327e-14  7.13349174567e-14  8.75205024409e-14  3.77482956972e-14  5.88354508169e-14  9.74579225723e-14  1.4024020019e-13  2.99612736186e-13  4.75858800142e-13  1.02992961224e-12  2.39962598177e-12  8.51356178819e-12  5.65500283571e-11  8.54811291349e-12  2.3741619291e-12  9.7698031597e-13  4.84093665308e-13  2.90196093834e-13  1.81032777477e-13  1.07213072653e-13  9.9768742373e-14  2.38511278833e-14  5.35674129722e-15  4.76613875403e-14  9.04298820621e-15
 5.27726790043e-14  3.03571450276e-14 -2.42799365608e-14  1.94028786401e-14  1.30945291223e-14 -1.50983246523e-14  3.04462786476e-14  8.40666424091e-15 -8.37716450505e-15  3.47140653614e-14  5.53686431795e-14 -1.24878180445e-14  1.87984757699e-14  8.87649756857e-15  4.60670243356e-14  5.30831732254e-15  3.4506323524e-14  1.48851199896e-15  1.94007343973e-15  4.90437124246e-15  2.17938609701e-14  2.82287909415e-14  1.05246180553e-14 -3.22205077277e-14  6.71265119759e-14  9.39723964306e-16 -1.34228440861e-14  1.38828117714e-14 -1.48636097413e-14  1.7802428893e-14  2.04619126655e-15 -2.59935762994e-14  5.20395825651e-15  6.0084107116e-14  4.21967600739e-14  2.56276272579e-14 -2.62773293985e-14  6.00171584615e-14  2.16650130128e-14  5.67399239689e-14  7.4848321686e-14  4.69881204897e-14  1.72994615303e-13  3.15277295869e-13  4.95113181167e-13  9.4706073435e-13  2.33086956676e-12  8.54811291349e-12  5.6514690511e-11  8.56995420854e-12  2.35222939616e-12  9.56210615163e-13  4.59601952705e-13  2.56783019542e-13  1.13484313959e-13  1.15761792536e-13  8.54493469053e-14  1.00654848884e-14  3.36072825697e-14  5.4108893138e-16
 2.10961298592e-14  1.41730689714e-14  2.89946623474e-14  5.73701237859e-14 -2.18809262699e-14 -7.53666484036e-15 -3.61145532986e-14  5.04712957095e-14  6.87226587779e-14  3.36423079506e-14  3.07078189045e-14  2.5139244495e-14  3.87025860111e-15  2.25712147781e-14  4.62766674619e-14  1.05638299093e-14  4.12850192952e-14  5.74919055915e-14  2.20418567689e-14  7.80684631708e-15  9.09684249701e-15  5.33506925087e-14  7.54963772237e-14  1.88237831639e-14  4.43692972748e-14  3.95054186179e-14  5.50385573486e-14  2.65143982326e-14 -6.83280543291e-15  8.85346159109e-15 -6.80328143726e-15 -2.15247750448e-14 -1.32689067758e-14  1.78346705186e-14 -1.22059834418e-14  1.44648896439e-14 -2.14370668601e-14  4.78503714448e-14  5.83620161358e-14  2.58655688085e-14  3.98166186507e-14  7.47513129904e-14  8.2033570861e-14  1.29575072557e-13  2.85309533972e-13  4.35699489301e-13  9.37195882116e-13  2.3741619291e-12  8.56995420854e-12  5.65311600239e-11  8.52661005286e-12  2.35532454231e-12  9.8645660292e-13  4.43261125255e-13  2.51223443649e-13  1.66947087084e-13  1.23443660174e-13  9.53575575813e-14  5.10232069687e-14  3.7880966462e-14
 5.06329571118e-14  2.92247116656e-14  3.91884071295e-14  4.46930177362e-14  3.75455470293e-15 -5.00038082458e-14 -1.66992269715e-14  5.40664495011e-14  8.93761401047e-14  3.67439519126e-14  2.21389762843e-14  1.70652274668e-14 -1.57254098043e-14  2.46555023056e-14  4.4328359626e-14 -3.16184204792e-15  2.14142261783e-14  4.32365605906e-14  1.70318374327e-14  4.88528736384e-15 -7.70944316484e-15  3.03945761812e-14  8.00894684825e-14  6.92044987975e-14  7.03214153892e-14  3.4676453079e-14  2.08443043843e-14  2.40191462364e-14 -2.36936195418e-14  1.69080940151e-14  1.30190731384e-14 -2.47296250434e-14 -5.21772867172e-15  3.56832313709e-14  6.44360637363e-14  1.57193872184e-14 -1.28816005236e-14  3.11544515423e-14  2.86298804626e-14 -6.68985855385e-15  4.89320757247e-14  3.73602986381e-14  1.15665106418e-13  7.0368876588e-14  1.46747150465e-13  2.46297526363e-13  4.28324590453e-13  9.7698031597e-13  2.35222939616e-12  8.52661005286e-12  5.6528638989e-11  8.59258966921e-12  2.33377656027e-12  9.55618762894e-13  4.88230253097e-13  2.74558840074e-13  1.83738819052e-13  7.82403746241e-14  1.01712327714e-13  3.72886612806e-14
 4.16490104664e-14  4.33810444611e-15  8.22636650472e-14  7.83138838559e-14  2.02569543902e-14 -1.33947847268e-14  1.95837647856e-14 -1.23252151238e-14  2.9392156551e-14 -2.62881963302e-14  6.65790479534e-14 -3.18003568285e-14 -1.84704482375e-15 -1.32079634697e-14 -2.76504573738e-14 -2.3394263964e-14  2.09875599413e-14  6.35202722567e-14  1.10331072479e-14  1.12085465774e-14 -1.96875574123e-14  1.03002613798e-14  5.44324617835e-14  4.72715879957e-14  7.87330891719e-14  3.84214900159e-14 -2.24689747764e-14  2.871064379e-14  1.04442685606e-14 -5.44331170028e-15 -2.08263702632e-14  1.75202632165e-14 -3.24068452446e-15  5.61963771304e-14  8.11636722954e-15 -2.73575148585e-14 -7.25324755026e-15  1.93152261857e-14 -2.50338921884e-14 -3.50613918819e-14  3.84054557902e-14  7.82475958628e-15  5.68459790958e-14  6.01870957403e-14  1.24971935311e-13  1.05268161263e-13  2.48791731511e-13  4.84093665308e-13  9.56210615163e-13  2.35532454231e-12  8.59258966921e-12  5.66278950712e-11  8.63284809573e-12  2.3437991585e-12  9.71040103196e-13  4.27182187671e-13  2.4480742992e-13  1.42523020696e-13  8.17304200482e-14  8.80725042443e-14
 8.49242826044e-14 -1.4312956308e-14  3.49466200342e-14  4.94988546555e-14  7.60208213526e-15  2.86979599292e-14  2.06549792663e-14  2.5711371745e-14  4.66929591518e-14  1.96204615073e-14  1.2079187743e-14  1.34018870377e-14 -1.83529086517e-14 -1.01547570684e-15  1.57791669118e-14 -2.0458188023e-14  4.77599719547e-14  7.0931600611e-14 -2.16879727376e-15 -4.3884747809e-14 -2.19778788599e-14 -1.48846704687e-14  9.59486688462e-15 -4.93492435523e-15 -5.31591259827e-15  3.16651696018e-14  6.05203310207e-14  8.18558573038e-15  1.51928276631e-14  1.59472350113e-14  4.66299560993e-14  1.70683905174e-14  1.67365116361e-14  5.34177068112e-14  4.5638473979e-14  3.18793300427e-14  2.15823534792e-14  7.34524303988e-15 -1.41262538388e-14 -8.09129225128e-15  1.72676076054e-14  1.41771910881e-14 -3.2665721123e-15  6.28052689232e-14  8.32386661914e-14  8.29343029675e-14  1.43861241503e-13  2.90196093834e-13  4.59601952705e-13  9.8645660292e-13  2.33377656027e-12  8.63284809573e-12  5.66471963887e-11  8.58021482307e-12  2.36036755653e-12  9.18721740582e-13  4.65771792163e-13  2.31529909212e-13  1.49285718743e-13  1.13733907777e-13
 8.97963110169e-14  8.95782447306e-14  5.5982790045e-14  2.03611201049e-14  6.21488762745e-14 -1.52889654456e-15  4.39292369631e-14  5.17955802449e-14  2.92727478132e-14 -7.11967344844e-15 -1.3583414006e-14  2.93244892777e-14  2.64859963608e-14  1.51371005326e-14  3.33833722716e-15  4.47386794062e-14  6.57018892293e-14  2.0099574461e-14 -1.15117906768e-14 -1.35594317971e-14  1.73202306536e-14  1.28382695834e-14  2.0072723627e-14  2.0174323472e-14  2.8379476671e-14  3.63735578597e-14  5.00081857992e-14  7.05466033541e-15  3.97557864807e-14  2.65419169246e-14  1.24398676224e-14  4.07431394121e-14  2.45861138615e-14 -1.7485514092e-15 -7.69112438544e-15  5.41110448738e-15  2.85309423771e-14  6.82612090677e-15 -7.19342277082e-16  4.18647822132e-14  3.05640766215e-14  3.41189802655e-14  1.93275865515e-14 -4.36547135979e-15 -1.6929064719e-14  2.63356042463e-14  7.47342392842e-14  1.81032777477e-13  2.56783019542e-13  4.43261125255e-13  9.55618762894e-13  2.3437991585e-12  8.58021482307e-12  5.65797799123e-11  8.56077196793e-12  2.34981503757e-12  9.39516778698e-13  4.50559407431e-13  2.59062837549e-13  1.6517133722e-13
 1.29212957385e-13  1.10003208226e-13  2.74804395919e-14  2.14394263856e-14  1.82936689117e-14  3.65260557592e-15  2.1701006436e-14 -1.44098164792e-14 -6.62281519966e-15 -4.60118205031e-16  1.69519629299e-14 -2.56154474317e-14  2.13284652332e-14  3.82811096766e-14  7.00779195722e-14  1.35986428794e-14  4.14455334344e-14  4.99663825471e-14 -6.57135033332e-15 -2.19211032954e-14  2.24027406122e-14  2.80339009322e-14 -2.57792895718e-14 -2.06333660349e-14 -1.51590607083e-14 -2.23607712896e-14  2.99979479953e-14 -3.58194705388e-14  4.18509019253e-14  2.77723402677e-14  1.75240563077e-14  3.80958555588e-14  6.89024528837e-14  4.32927770502e-14  5.61382881401e-15  2.39037219228e-14 -2.45544005343e-15 -1.96290613137e-14 -6.20305378757e-15  3.33892516759e-14  9.25473945116e-15  3.12890482971e-14  2.17385734364e-14  6.1244511622e-14  1.78094892097e-14  1.00624769488e-13  6.69658192109e-14  1.07213072653e-13  1.13484313959e-13  2.51223443649e-13  4.88230253097e-13  9.71040103196e-13  2.36036755653e-12  8.56077196793e-12  5.65937110845e-11  8.54766872317e-12  2.35738520458e-12  9.23013209602e-13  4.44041779439e-13  2.48941501044e-13
 2.79114656775e-13  1.42659332212e-13  9.87800372976e-14  2.9583656982e-14  2.91314398672e-14  2.82443071552e-14  5.67270918746e-14  4.10336608131e-14  3.61503169669e-14  5.39054206588e-14  3.07541536632e-14  8.55650403526e-15  1.02043636415e-14  1.75467151319e-14  2.96761496823e-14  3.6603553452e-14 -1.8786693257e-14  8.95138792612e-15 -2.59757383279e-14  3.77032293745e-14  8.84363174931e-15  7.80552450185e-14 -2.62854100502e-14  3.6815941042e-15  4.1444193558e-15  2.98814114089e-14 -9.6104762738e-16  1.9415516771e-14  4.46165761481e-14  1.94705008158e-14  2.81147330969e-14  1.0177613813e-14  2.16157629584e-14  1.66932945258e-14  3.89866423178e-14  2.28016450347e-14  3.20031099072e-14 -4.79744672885e-14  5.70633636592e-14  4.61621052993e-14 -2.63912439344e-14  4.09018945483e-14  3.84254892297e-14  4.41940501145e-15  3.00723719023e-14  2.24456840607e-14  1.70575074371e-14  9.9768742373e-14  1.15761792536e-13  1.66947087084e-13  2.74558840074e-13  4.27182187671e-13  9.18721740582e-13  2.34981503757e-12  8.54766872317e-12  5.64880903997e-11  8.51662943136e-12  2.34195914413e-12  9.57044877735e-13  4.20667848196e-13
 5.07458486778e-13  2.77528622096e-13  1.99446686826e-13  6.95775170522e-14  4.49262592166e-14  3.97200123675e-14  4.96738195291e-14  1.306241263e-14  8.59468838956e-14  6.54247122906e-14  4.27604111541e-14  1.77779063961e-14  8.40806885327e-15  4.82141792955e-15  1.15684602355e-14  7.16318057571e-16  2.21690391366e-14  4.17317045044e-14 -2.59647306588e-14  5.4534583568e-14  1.13067386363e-14  4.85349981355e-14 -4.19681950213e-14  2.07011552835e-15  2.19799024698e-14  2.44237633545e-14 -1.93175208861e-14 -2.78342293806e-14  3.28160271804e-14  1.14030269959e-14  1.68358011649e-14  4.47118306596e-14  2.92635984448e-14  5.28411619391e-14  2.68684839905e-14  5.19607974415e-14 -1.75629793077e-14 -2.49015468349e-15  4.50658988823e-14  2.36314859417e-14  4.98988879535e-14  3.12287636099e-14  2.77011724654e-14  5.81496064371e-14  3.58597555545e-15  3.28869536551e-15  2.79720523309e-14  2.38511278833e-14  8.54493469053e-14  1.23443660174e-13  1.83738819052e-13  2.4480742992e-13  4.65771792163e-13  9.39516778698e-13  2.35738520458e-12  8.51662943136e-12  5.65015527894e-11  8.56824609933e-12  2.34313887208e-12  9.23959114081e-13
 9.62822729321e-13  5.36809099243e-13  2.71962153378e-13  1.10250188627e-13  1.28657988185e-13  7.194342103e-14  9.29865762763e-14  6.69243251124e-14  7.27138483843e-14 -2.89037276574e-14  2.70232690267e-14 -2.05371959467e-14 -8.75663300553e-15  4.80381121936e-14  3.13655135383e-14  8.73394591736e-15  1.2965279161e-14 -9.10192031936e-15  1.8001661137e-14 -1.0521891267e-14  7.92519551748e-15  3.60182985387e-14 -1.33441983068e-14  2.77876676325e-14  4.97323638078e-14  1.03821682209e-15 -4.64142026348e-14  1.07899262412e-14  2.9425257037e-15  3.80235729803e-14  2.50345437373e-14 -8.06151601749e-15 -1.49039999428e-14  2.0992031924e-14  4.07150137254e-15  4.37769289922e-14  1.09980654384e-14  8.24386968279e-15 -2.23828778995e-15  1.48541936336e-14  4.74729893976e-14  5.6214506055e-14  2.65124826517e-15 -1.33123733741e-14  1.86646742472e-14  2.3501090584e-14 -4.26698867974e-15  5.35674129722e-15  1.00654848884e-14  9.53575575813e-14  7.82403746241e-14  1.42523020696e-13  2.31529909212e-13  4.50559407431e-13  9.23013209602e-13  2.34195914413e-12  8.56824609933e-12  5.65782398146e-11  8.56173685939e-12  2.34560085673e-12
 2.36839926076e-12  9.83882783363e-13  4.8921875821e-13  2.81216240156e-13  1.34931182565e-13  9.3435651424e-14  5.61112195215e-14  1.22890952229e-14  5.05299875686e-14  3.76550471994e-14  4.06002169003e-14 -3.03387209711e-14 -8.72241048604e-16 -1.94854809856e-15  2.92187261381e-14  5.59002823943e-15  6.72728353112e-15  3.41847930022e-14 -9.4103342254e-15  3.37039812111e-14  3.69532903955e-14  1.20602181078e-14 -1.24634507785e-14  9.39198653075e-15  2.7638052586e-14 -7.94302209738e-15 -3.94709123636e-14 -1.31646532491e-14  4.77573230757e-14 -4.69898719298e-14 -2.85034472224e-15 -1.03894442448e-14  2.03846743518e-15  6.95254382724e-14  3.81541232392e-14  5.06639367064e-14  1.13071451162e-14  3.37289410125e-14  2.75864201416e-14  2.50519150927e-14 -1.25807767395e-14  2.42490011613e-14  1.21829240488e-15 -3.35165386474e-14  4.79010547777e-15  1.88961753759e-15  6.93746464589e-15  4.76613875403e-14  3.36072825697e-14  5.10232069687e-14  1.01712327714e-13  8.17304200482e-14  1.49285718743e-13  2.59062837549e-13  4.44041779439e-13  9.57044877735e-13  2.34313887208e-12  8.56173685939e-12  5.65637966969e-11  8.59868194784e-12
 8.55746607809e-12  2.39884716482e-12  9.47716169345e-13  4.78733566212e-13  2.63327434668e-13  1.2377436634e-13  4.86204611706e-14  5.08407779375e-14  2.77033372625e-14  2.34295190336e-14  2.06974329325e-14  2.01083778849e-14  4.77940296166e-14  3.66255106004e-14 -2.91564278968e-14  1.20948379751e-14  1.81797472891e-14  2.81875016259e-14  2.6324113482e-14  6.46839300204e-14  2.73588597737e-14 -7.4449576897e-15  4.8934819627e-14  2.39811172244e-14  2.40518936508e-14 -4.88193499795e-15  1.82121840135e-14 -1.85661885759e-14 -8.0962470968e-16  3.38916275237e-14  1.42675533946e-14  3.41248670772e-15  1.08810014614e-14  4.82558304698e-15 -1.50700679572e-14 -9.07819780728e-15  1.75018947957e-14  2.35144319017e-14  2.35536289892e-14 -8.33222744696e-15 -8.16070822388e-17 -5.06262970408e-15  2.81312507356e-14  1.03253391138e-14  2.04001794969e-14 -1.04318550169e-14  4.54676538888e-15  9.04298820621e-15  5.4108893138e-16  3.7880966462e-14  3.72886612806e-14  8.80725042443e-14  1.13733907777e-13  1.6517133722e-13  2.48941501044e-13  4.20667848196e-13  9.23959114081e-13  2.34560085673e-12  8.59868194784e-12  5.66638651286e-11


==> anc/correlator_b11_Nt14_dist11.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59
 0.000212599643626  0.00021902986284  0.000177883123007  0.000136310662604  8.53870644474e-05  4.35525515059e-05  4.55007206998e-05  1.23162714506e-06  1.44888959366e-05  1.59982876277e-05  1.00927338455e-05 -2.34956651972e-06  1.41273009843e-05 -2.41359471031e-06 -1.91851012383e-06  1.12470526332e-05 -2.2592822616e-05 -1.51803964304e-07  7.89224904643e-06  1.25128775446e-05 -1.58928348235e-06  1.23448920808e-05  6.48291084778e-06 -1.61612934164e-06  1.75350259454e-06 -8.6380607289e-07 -4.48766386822e-06  1.87974407734e-06  1.1386982478e-05 -1.04319071199e-05  1.92113011328e-05 -1.03599265825e-06  9.79778574882e-06 -6.76208428274e-06 -2.11150836961e-05  1.73821732628e-05  3.01737354783e-06 -4.64827711267e-07 -2.43956587958e-06 -1.1265001322e-06  9.91346203089e-06 -2.2576746487e-06  2.85747897566e-06  1.82069157586e-05  2.06790924915e-06 -4.99059876968e-06 -1.74576308933e-05 -9.72066026896e-06  7.95599275249e-06  1.23892371211e-05  2.34186091067e-05  1.19939774865e-05  1.05442971514e-05  1.9827876838e-05  4.03369534991e-05  7.05012143691e-05  8.89119516413e-05  0.000122873205995  0.000178364860182  0.000215076107592
 0.504639091155  0.503810555345  0.502715376136  0.502490740044  0.503181557805  0.503818105818  0.503458869432  0.503710332311  0.503271616041  0.50415850864  0.503602775084  0.503530808174  0.504294297179  0.502541016155  0.504435237503  0.502341538151  0.503028893016  0.503412277956  0.503285564218  0.502529013768  0.503928347045  0.503965493662  0.501720353521  0.504104046938  0.504551669043  0.503483806285  0.504518385638  0.503147144813  0.503314460883  0.502574115278  0.503672539934  0.503337836057  0.502392445178  0.503314339492  0.502535347053  0.504124387545  0.50328335913  0.503693248573  0.502286904369  0.503376627502  0.503215347724  0.503311004549  0.502605939562  0.502747431477  0.502949731044  0.503808939267  0.503772406282  0.502510889804  0.504105181657  0.504330320766  0.503506053052  0.503742029891  0.503562553116  0.504085053679  0.50265842367  0.50451238851  0.502150073208  0.50337903636  0.502889441981  0.503740166444
 1.52313610324e-10  2.30732590267e-11  6.30828432694e-12  2.52126972198e-12  1.32010926395e-12  7.8453031229e-13  4.29542682631e-13  3.34436810146e-13  2.39099632004e-13  3.00454280989e-14  3.60972200682e-14  1.35979057618e-14  1.04179755612e-14  1.82496639779e-13  1.26222154501e-13 -7.92111210989e-15  1.22226397321e-13  1.32661820685e-13  3.61870342526e-15 -6.03239579088e-14 -8.53522965671e-15 -5.97336704154e-14  1.00847301936e-13 -3.62380432346e-14  1.28299889731e-14  6.08870522897e-14  1.03156976404e-13  4.6783068339e-14  4.63319244747e-14 -3.92675436512e-14  8.86105726295e-14  1.86496838298e-13  2.47738943848e-13  1.51479823539e-13 -3.80884924477e-14  6.76723504964e-14 -3.12977602662e-14  1.53141086437e-13 -3.5026744683e-14 -1.76535683994e-14 -6.09622752423e-15 -9.88483159825e-14 -1.14885446627e-13  7.10470121507e-14  1.6232056315e-13 -8.20848850618e-14  4.2478712461e-15 -1.26557910148e-13  8.12069688053e-14 -3.69597316277e-15  9.70557704525e-14 -3.18786139673e-14  7.68251054572e-14  2.4414271652e-13  3.74079247101e-13  7.61360372666e-13  1.28928610598e-12  2.73446019241e-12  6.40466236848e-12  2.32651967402e-11
 2.30732590267e-11  1.52041160606e-10  2.29168908378e-11  6.24101228658e-12  2.68149879299e-12  1.29722095914e-12  7.44725572344e-13  4.9057582338e-13  2.22874361241e-13  5.86591968249e-14  6.59096090353e-14 -4.3614078818e-14  2.10174889015e-14  3.70282662996e-14 -1.60711348861e-14 -1.09005269288e-13  1.44515481295e-14 -2.3183075939e-14 -7.36393506758e-14  7.00481016281e-15 -6.93356695234e-15  7.08431654685e-14  1.55538272864e-13 -1.57837975472e-14 -1.43628886651e-14  5.22344143851e-14 -5.96634407153e-14  1.0316699356e-13 -2.56977800931e-14 -1.26904867318e-14  1.7535177612e-13 -8.38130356676e-14 -3.12195368379e-14 -6.23295444741e-14 -6.9059555044e-14  1.93875518997e-13 -4.33537957445e-15  1.94853122382e-13 -3.06065054418e-14  9.68338087579e-14  1.0485156916e-13  6.99471698971e-14 -2.20114939195e-14  5.53914693932e-14  1.22208124128e-13 -2.74526702756e-14  5.16089614357e-14  1.53150329454e-14 -1.92949456282e-14 -2.05293082753e-14  1.56814517826e-13  8.00558003156e-14 -7.67532366575e-15  8.39944605754e-14  1.52241125318e-13  3.86142293523e-13  6.21882217116e-13  1.4415518348e-12  2.69747043034e-12  6.36364828331e-12
 6.30828432694e-12  2.29168908378e-11  1.51604599355e-10  2.29038715445e-11  6.3580891072e-12  2.56813674585e-12  1.36829795897e-12  7.43393007204e-13  3.0264591747e-13  1.84972042466e-13  1.60937134393e-13  1.18011942718e-13 -1.26962561081e-14  1.59378355247e-13 -4.51726577006e-14 -6.14313262236e-14 -6.88790245614e-14  4.26640199888e-14  5.19073948072e-14  1.40013598739e-15 -1.47054782429e-15  1.19416902223e-14  3.49950353601e-14  6.36007491504e-14 -5.67808932177e-14 -9.42138167161e-14 -4.47310519673e-14  8.34284996021e-14 -7.07600349489e-15  3.82384860799e-14  1.62086588793e-14 -5.43090857628e-14  9.47820130866e-15 -2.68222975259e-14 -3.12952831881e-14  1.47277258019e-13 -5.70663214284e-14  5.86964256094e-14  2.35243113425e-14  1.2836163823e-14 -2.7071773518e-14 -9.86766715059e-15  1.41727991907e-14  7.8858200645e-14  1.66143353806e-13  1.6722712258e-13  8.04934077527e-14 -1.43370271847e-15  1.01134603548e-13  1.12235736317e-13  6.0377374004e-14  1.18227619619e-13  6.41426197118e-14  1.29153099985e-13  4.60708269809e-14  3.55883962322e-13  3.97526124554e-13  7.35471094864e-13  1.26838134821e-12  2.70705883745e-12
 2.52126972198e-12  6.24101228658e-12  2.29038715445e-11  1.51547206462e-10  2.30442549916e-11  6.31801068211e-12  2.73270554846e-12  1.30868854841e-12  5.79792881657e-13  3.73865429082e-13  2.92735491724e-13  1.90816434239e-13  1.01785354417e-14 -2.16635381981e-14 -2.40038386149e-15 -3.21412260259e-14  1.65966410654e-13 -6.12456856673e-14  1.06040525801e-14  8.95768665378e-14  6.30140973688e-14  1.98717420951e-14 -7.14812853587e-14 -2.43886356104e-14  3.82825245151e-14  2.96280954289e-14 -3.55094685154e-15  1.42898697615e-13  2.89056572979e-14 -1.43297076919e-14  9.15638087508e-14  7.26660221753e-14  6.58284817118e-14  4.8255814428e-14 -3.17388149761e-14  5.47743024285e-14 -3.60412761218e-14  4.83213901667e-15  1.09637296069e-14 -6.29595834533e-14  6.16266989825e-14 -1.08037966787e-13 -1.35068049047e-13  2.7943945059e-14  1.11783267312e-13  7.34718695711e-14  1.32117130016e-13  2.76261830275e-14 -3.17271544866e-15 -5.87359530025e-15 -1.05421884969e-13 -2.05639194934e-14  7.11402334429e-14  1.1629662174e-13  1.07641509921e-13  2.44846028313e-13  2.89875782834e-13  4.0399127523e-13  6.22111530041e-13  1.35827479664e-12
 1.32010926395e-12  2.68149879299e-12  6.3580891072e-12  2.30442549916e-11  1.51989737003e-10  2.30202731637e-11  6.3241417131e-12  2.67602609723e-12  1.20705908943e-12  6.74381259679e-13  3.19735909341e-13  2.28526733204e-13  2.3390373273e-13  1.11704819455e-13  7.43404414313e-15  1.0031911624e-13  1.07740270604e-13 -5.6531304021e-14 -5.79061798492e-14  2.69112019981e-14  1.69257242435e-14  9.61096223059e-14  4.75229347884e-15 -3.15526469914e-14  4.55190388705e-14 -1.94165093731e-14 -1.11521987088e-13  2.2461240868e-13  4.32277938216e-14  5.17312136885e-14 -1.00098902311e-14  1.46104263066e-13 -3.29903515244e-14 -1.9209097243e-13 -2.95206195091e-14 -9.22871869733e-15 -1.25434669793e-13  2.26263886393e-14 -2.02387050381e-15 -4.73565426688e-14  9.4080073684e-14  8.40201710086e-14  3.4457140135e-14 -6.89499278929e-14  3.2797752203e-14 -3.79303897961e-14  8.24932891466e-14  8.5528065291e-14  2.89761059258e-14  2.85088897366e-14  1.28615615286e-13  2.61970155837e-14  2.26628326202e-14  4.41255495155e-14  7.64756428814e-14  1.32882032516e-13  7.31191820882e-14  2.4188366783e-13  3.86199716869e-13  7.87517029417e-13
 7.8453031229e-13  1.29722095914e-12  2.56813674585e-12  6.31801068211e-12  2.30202731637e-11  1.52116528606e-10  2.30390387943e-11  6.45390655054e-12  2.69985456683e-12  1.30077972097e-12  6.01370127918e-13  4.0871007862e-13  2.51651411725e-13  2.31223170534e-13  6.68947273806e-14  7.90662599501e-14  7.79652611792e-14 -1.12714347038e-13 -1.33865213923e-13 -2.88395587442e-14  8.01796891742e-15 -7.11951410941e-14  1.53786977033e-13  3.64826601843e-14  7.56253831849e-14  5.6728476378e-14  1.29295805289e-13  8.22109379012e-14  6.51766314172e-14 -8.95007163409e-14 -2.14970759661e-14 -3.19134179806e-14 -1.53256225707e-15 -1.09529440264e-13 -1.07982212758e-14  7.30421847002e-14  1.58077330686e-13  1.40490306495e-14  1.05549610415e-13  1.38750050746e-13  9.20933061338e-15  5.11880971965e-14  1.45674671372e-13  4.32967276046e-14 -6.11336507433e-14  1.39041755126e-14  6.30015533767e-14  1.57752593207e-13  2.35875475048e-14  3.78002092599e-14 -1.10471026489e-14  2.51668091938e-15  3.58678554969e-14  7.89161722834e-15  2.91895055088e-13  1.69477377856e-15  5.20298197883e-14  1.86843629562e-13  2.4277245595e-13  4.84550558904e-13
 4.29542682631e-13  7.44725572344e-13  1.36829795897e-12  2.73270554846e-12  6.3241417131e-12  2.30390387943e-11  1.51828625884e-10  2.29600912253e-11  6.43905592753e-12  2.49319558439e-12  1.20540059954e-12  7.70703241693e-13  3.13549356679e-13  2.34749092114e-13  1.5114698645e-13  1.62414653824e-13  2.66756952093e-14  1.19256180597e-13  1.08947979006e-13  7.8025517852e-14 -3.64267041663e-14 -2.43385634835e-14  7.92673125012e-14  1.54175528117e-14  1.443885103e-15  3.95928509498e-14  7.55294000684e-14 -1.05285846813e-13  1.20046923264e-13  6.3530485122e-14  3.97007486147e-14  7.24951640256e-15 -1.33523958233e-14 -9.36756360293e-14  9.66482370718e-14  5.40958583775e-14 -2.76524343016e-14 -1.2598262193e-13  3.77907781815e-14  7.88603281741e-15 -7.63404995807e-14  1.03824944527e-13  8.13304253675e-14 -3.48367090912e-14  1.70220870025e-13 -2.08107712751e-14  3.7320859407e-14  1.03490110528e-13  2.63232421385e-15  3.77905768146e-14  2.32278662841e-14 -9.96533366713e-15 -1.6592033052e-13 -1.88685572297e-15  7.63805613249e-14  2.53401544898e-14  1.11099260728e-13  2.79223187072e-13  9.04415965532e-14  3.22847207239e-13
 3.34436810146e-13  4.9057582338e-13  7.43393007204e-13  1.30868854841e-12  2.67602609723e-12  6.45390655054e-12  2.29600912253e-11  1.52035097424e-10  2.30107314431e-11  6.29545626746e-12  2.57808175829e-12  1.31187958759e-12  6.10990610645e-13  2.62706693166e-13  2.05147757826e-13  1.92624020068e-13  1.06001462312e-13  1.32930066357e-13  1.08607469094e-13  5.67549151232e-14  7.10767520344e-14  1.03490750856e-13  7.57822669819e-14  9.31585280297e-14 -1.57307753106e-14  1.23830563061e-13 -7.00149714179e-14 -5.25864511399e-14 -8.96951328179e-15 -1.00176324071e-13 -3.73263269266e-14  1.40046956432e-13  9.5065276162e-15  1.06628148493e-15 -4.72772812049e-14  8.71586543687e-14 -5.01593738512e-14  2.93400375261e-14 -8.52143576455e-14  6.49319554143e-14 -7.46825211558e-15  1.21657102588e-13  6.19573696119e-14  4.19931550217e-14 -8.37860714494e-14  9.25169475573e-15  5.84198829265e-14 -1.23554039496e-13 -1.07809061818e-13  5.87018012011e-14  5.693807669e-14  5.966959682e-14  1.50018826692e-14  3.78044320443e-14 -8.30917243158e-15  7.91996783094e-14  1.68412642046e-13  1.71933912049e-13  1.24308311738e-13  2.15877584237e-13
 2.39099632004e-13  2.22874361241e-13  3.0264591747e-13  5.79792881657e-13  1.20705908943e-12  2.69985456683e-12  6.43905592753e-12  2.30107314431e-11  1.51860327679e-10  2.29621593668e-11  6.37274040503e-12  2.57157275148e-12  1.10094107403e-12  6.35281438389e-13  3.45069863761e-13  1.07874493378e-13  2.6962883359e-13  1.39490912112e-13  5.53165112365e-14  7.84192107898e-14  1.46669974665e-13  1.40634640284e-13  6.35040060208e-16  1.22690939016e-13 -8.29083885454e-14 -3.96196395379e-14  9.47563411188e-14 -7.34213657447e-14  1.04978581157e-13  3.50403768393e-14 -2.84952539685e-14  1.0283303742e-13  8.78740924906e-14  8.05921408799e-14  8.26591439722e-14  3.98183783518e-14  8.61952847075e-14  8.75423554286e-14  1.17171317565e-14  5.64533620693e-14  5.21427422651e-14 -1.32959157666e-13  5.97798951079e-14  1.31220705307e-14 -3.14778435506e-14  8.21782973767e-14 -4.62039076679e-14 -4.34298704979e-14 -1.37638924799e-14 -7.83192511805e-14  4.91767890481e-14 -4.32064011564e-14 -1.20151027454e-13  4.66122899784e-14  1.83534205618e-14 -3.22465803254e-14  4.38714629306e-14  1.37369404155e-13  1.72414395474e-13  1.10095531551e-13
 3.00454280989e-14  5.86591968249e-14  1.84972042466e-13  3.73865429082e-13  6.74381259679e-13  1.30077972097e-12  2.49319558439e-12  6.29545626746e-12  2.29621593668e-11  1.51919131404e-10  2.30277642194e-11  6.31339314989e-12  2.65762475209e-12  1.17681344406e-12  6.73694643884e-13  3.76347715158e-13  2.55717649056e-13  1.23129363707e-13  1.68690064884e-14  1.03229344533e-13  7.2725468022e-14  1.24711134865e-13 -3.16240356277e-14  2.43061893061e-14  4.0798508216e-14 -1.47456310065e-14 -6.3628539768e-14  1.6009084605e-14  1.13758370679e-13  9.2247147386e-14  9.95017027157e-14 -2.86738534731e-15  6.11706900434e-14  8.73659757813e-14  4.86699964672e-14  9.4009324606e-14 -2.18560336463e-14 -6.29882662076e-14 -1.12064900106e-13  1.42161708208e-14  1.87672560014e-13 -9.97313509809e-14 -4.17004322872e-14 -1.09314651204e-13 -2.22615264194e-14  1.19835863628e-13 -2.91121881485e-14 -3.23635102301e-14  8.26478576519e-14 -6.08084924979e-14 -5.43076019326e-14  8.57988544814e-14  5.77538873513e-14  8.87402698747e-14 -2.38464055099e-14  1.0725877101e-14  1.09429398345e-13  3.04770433678e-14 -5.33097155098e-14  1.10384579537e-13
 3.60972200682e-14  6.59096090353e-14  1.60937134393e-13  2.92735491724e-13  3.19735909341e-13  6.01370127918e-13  1.20540059954e-12  2.57808175829e-12  6.37274040503e-12  2.30277642194e-11  1.51837250085e-10  2.29582205063e-11  6.27949395942e-12  2.6185516794e-12  1.27744622209e-12  7.41691545328e-13  2.92685452341e-13  2.02740537345e-13  8.73663226784e-14  4.98312770101e-14  8.62575734932e-14  9.50858258631e-14  9.2777714713e-14  1.15383162239e-13  1.03688901952e-14  5.09620921907e-14  2.07668287147e-14 -2.14907112231e-14 -5.998105123e-14  1.08805879691e-13  2.03220726773e-14 -1.2654567253e-13  3.05631448061e-14  2.9193323948e-14  1.45557349995e-13 -2.18581447829e-14  4.10326586302e-14 -4.34803634454e-14 -3.34275240106e-14  9.4103008299e-14  7.29482528619e-14 -2.4448099367e-14 -1.38914195792e-13  1.20214762243e-14  1.33501968227e-14  5.44700066265e-14  1.33138249091e-13  1.9807951475e-14  6.95484090877e-14  8.39000858719e-15  7.79528052296e-14  7.14682415056e-14 -4.20900563914e-15 -3.33474686574e-14 -2.05451900246e-14 -9.60641131237e-14 -1.61376831047e-14 -1.71544589439e-14  1.55716980522e-13  5.83071341886e-14
 1.35979057618e-14 -4.3614078818e-14  1.18011942718e-13  1.90816434239e-13  2.28526733204e-13  4.0871007862e-13  7.70703241693e-13  1.31187958759e-12  2.57157275148e-12  6.31339314989e-12  2.29582205063e-11  1.52042427341e-10  2.29992533694e-11  6.35907883142e-12  2.67511147077e-12  1.35935566872e-12  7.82737986584e-13  4.7052957148e-13  1.92278490399e-13  1.95962613404e-13  1.11411933665e-13  7.28714220008e-14  9.0320022246e-14  2.50353403718e-13  2.06371464612e-15  7.5821326522e-14  1.17947897072e-13 -5.94773897478e-15  3.93380624426e-14  7.29578928865e-14  1.87292521572e-14  5.72625733148e-14  6.42813647128e-14 -2.20450574453e-14 -3.53558301829e-14 -9.92028461216e-14 -4.26396772956e-14  9.86776613856e-14  5.93183079128e-14 -2.53851580041e-14 -2.70914305969e-14 -3.30837334067e-14 -6.87678269575e-14  3.90990312329e-14 -4.12410896656e-14 -5.22048303201e-14 -6.31631475896e-14  2.61292207423e-14  2.00446985206e-13 -5.19352266837e-14 -5.91759992112e-14  6.58150373896e-14  3.74774461116e-14 -3.82641696171e-14 -2.7914830277e-14  8.62160795118e-15 -1.68534868649e-14  5.16824842467e-14  6.89002554493e-14 -4.58154706713e-15
 1.04179755612e-14  2.10174889015e-14 -1.26962561081e-14  1.01785354417e-14  2.3390373273e-13  2.51651411725e-13  3.13549356679e-13  6.10990610645e-13  1.10094107403e-12  2.65762475209e-12  6.27949395942e-12  2.29992533694e-11  1.52192034773e-10  2.30715630554e-11  6.39587993799e-12  2.62623605783e-12  1.3568364037e-12  6.28296612553e-13  3.47816057998e-13  1.60094612105e-13  1.05687867897e-13  8.85387127306e-14  7.56523683074e-14  1.70326938552e-14  2.8611711906e-14  8.35636267293e-14  4.48367643392e-14 -4.94896534558e-14 -2.2120804144e-14 -1.66694407546e-14 -9.77818778353e-14  7.54219172917e-14  1.2354652109e-13 -8.97982584933e-14  3.80628694129e-14 -3.28236807293e-14  4.11297927282e-14  1.04302023409e-13  1.18140440274e-13  3.02493382034e-14 -1.16042933787e-14 -2.13952797109e-13 -5.86865636534e-14 -9.2273149509e-15  8.20950377507e-14 -1.62176865405e-14 -2.09525145483e-14 -1.41857115057e-14  1.17705377605e-14 -3.43920582454e-14 -5.20681102521e-14  2.86544492347e-14  1.00008021788e-13 -1.50534350439e-13 -1.3347211837e-14 -4.79183755148e-14  7.10492078052e-14  7.31619234309e-14  8.71437650498e-15  4.66600512714e-15
 1.82496639779e-13  3.70282662996e-14  1.59378355247e-13 -2.16635381981e-14  1.11704819455e-13  2.31223170534e-13  2.34749092114e-13  2.62706693166e-13  6.35281438389e-13  1.17681344406e-12  2.6185516794e-12  6.35907883142e-12  2.30715630554e-11  1.51695368089e-10  2.30606814258e-11  6.32528320778e-12  2.68301105543e-12  1.30762381036e-12  6.47563049437e-13  2.94017663451e-13  1.69914871967e-13  1.44010193429e-13  5.4970606433e-14  7.50539851513e-14  3.36175863437e-14  7.22728827078e-15 -1.56455651264e-14 -2.57553500149e-14 -1.09269049953e-14  1.5784605071e-14 -7.83633299974e-14 -1.19698977265e-14 -1.75558057827e-14 -1.36124697733e-13 -3.33750504864e-14 -1.22020014316e-14 -2.71499808917e-14 -6.67029655576e-14  6.09164968349e-14 -2.37092565791e-14 -6.29183852245e-14  5.32866455247e-14  6.41686796727e-14  1.087623508e-13  3.29329356845e-14 -2.97816086926e-14  4.18831549381e-14 -9.64131577665e-14  2.91147594897e-14 -6.46459368563e-14 -5.85120655769e-14 -4.0307779373e-14 -1.12187280723e-13 -4.60249041929e-14  1.02275934858e-13  6.25608995129e-15 -2.76534005958e-14  7.83719831789e-14  3.12827692822e-14  9.19902550691e-14
 1.26222154501e-13 -1.60711348861e-14 -4.51726577006e-14 -2.40038386149e-15  7.43404414313e-15  6.68947273806e-14  1.5114698645e-13  2.05147757826e-13  3.45069863761e-13  6.73694643884e-13  1.27744622209e-12  2.67511147077e-12  6.39587993799e-12  2.30606814258e-11  1.52301334942e-10  2.29253246414e-11  6.2037192913e-12  2.55732203766e-12  1.15180443082e-12  5.73367093158e-13  4.15227807451e-13  1.81996220158e-13  2.15146151028e-13  9.85965800633e-14  4.17044568215e-14 -5.74722546783e-14  6.36951958395e-14  1.48323139107e-14  1.44706887679e-13  3.62131029373e-15  2.72271085067e-14  1.45447010662e-13  5.20405298779e-14 -4.98332579e-16 -8.56866186394e-15 -9.64729704309e-16 -4.00912005033e-14 -2.6397297521e-14  1.80206873698e-14  1.66730263504e-14 -3.25789406474e-14 -1.34199958438e-14  4.81784933759e-14  7.62937640415e-14 -7.07983958347e-14 -6.28233246368e-14  7.31868728251e-14  1.70580632384e-13 -3.54218373498e-15  2.967962175e-14  4.97191372299e-14 -7.55768392331e-14  1.13216324702e-14  4.1539184329e-14  7.0789683676e-14 -2.08490371775e-14  4.37401935131e-14 -3.30091475333e-14 -7.40916690612e-14  7.43397450343e-14
-7.92111210989e-15 -1.09005269288e-13 -6.14313262236e-14 -3.21412260259e-14  1.0031911624e-13  7.90662599501e-14  1.62414653824e-13  1.92624020068e-13  1.07874493378e-13  3.76347715158e-13  7.41691545328e-13  1.35935566872e-12  2.62623605783e-12  6.32528320778e-12  2.29253246414e-11  1.51579745769e-10  2.2940439892e-11  6.31521998599e-12  2.57868467082e-12  1.15057877099e-12  6.95129409806e-13  3.11363408761e-13  1.4123811737e-13  3.73742271094e-14 -6.5911627879e-15 -5.97015756528e-14  7.91821463936e-14 -7.20811898997e-14  4.09618838491e-14  2.26896502565e-14 -6.60119409657e-14 -5.99668853641e-14 -4.36238754398e-14 -4.72397777905e-14 -1.33752376118e-14  9.39156417107e-14 -8.15534881899e-14 -1.83493721186e-14  1.73182778041e-13 -3.35921243931e-14 -1.0689173709e-15  7.56495828078e-14 -9.7972998518e-14 -1.27791108033e-14 -7.1550401156e-14 -1.04205036288e-13  3.19981199669e-14 -1.53673709178e-14 -9.29193720465e-14 -3.53423164201e-14  7.96653965095e-14  1.12877865274e-13  2.24274068839e-15  1.20226424038e-13 -4.74792993391e-14  1.28365337561e-14  2.98602063758e-14  2.25271776013e-14  3.48367064816e-14  6.99291743235e-15
 1.22226397321e-13  1.44515481295e-14 -6.88790245614e-14  1.65966410654e-13  1.07740270604e-13  7.79652611792e-14  2.66756952093e-14  1.06001462312e-13  2.6962883359e-13  2.55717649056e-13  2.92685452341e-13  7.82737986584e-13  1.3568364037e-12  2.68301105543e-12  6.2037192913e-12  2.2940439892e-11  1.51646941443e-10  2.28787202356e-11  6.24623109345e-12  2.50054589127e-12  1.22635190203e-12  6.80737489583e-13  3.91852987324e-13  3.65110771076e-13  1.35327903116e-13  1.65802887832e-13  1.12392562744e-13 -8.99153964621e-14  3.2870862546e-14  5.49440086921e-15  2.39493762867e-14  1.00406275634e-13  1.03941965803e-13 -4.5181217384e-14 -1.52087300382e-14 -1.20933893482e-13 -1.3562932845e-14 -6.02161552595e-14 -9.91067207743e-15 -5.77983251421e-14  3.3822215182e-15  4.00118536255e-14  4.80596810325e-14 -2.75634950698e-14 -4.2805865266e-14  6.42393244794e-14  7.18761742485e-14 -8.06448214636e-15 -2.653002086e-14  2.17902537721e-13  1.26086931458e-13  1.14784318739e-13  6.20607646652e-15  8.8995945388e-14 -4.76335364725e-14 -1.09213509278e-14  8.98674561036e-16 -1.27928154268e-13 -2.01293479199e-13 -1.81513353695e-14
 1.32661820685e-13 -2.3183075939e-14  4.26640199888e-14 -6.12456856673e-14 -5.6531304021e-14 -1.12714347038e-13  1.19256180597e-13  1.32930066357e-13  1.39490912112e-13  1.23129363707e-13  2.02740537345e-13  4.7052957148e-13  6.28296612553e-13  1.30762381036e-12  2.55732203766e-12  6.31521998599e-12  2.28787202356e-11  1.51871347323e-10  2.29444706508e-11  6.23781999736e-12  2.46458503326e-12  1.24212649356e-12  5.94265463281e-13  4.4070757272e-13  2.96538778614e-13  1.69682830929e-13  1.91764650252e-13  5.20039176665e-14 -4.21754795227e-14  6.79810262948e-14  1.19388222802e-13  8.24128994146e-14  2.83839761171e-14  1.40646730733e-14 -6.02144029767e-14 -3.12633267492e-15 -1.03729483327e-16  8.50607929531e-14  1.07014934034e-14 -8.18836584565e-14 -4.59416252764e-14 -1.89947498947e-13  1.36519604704e-14  1.58816558498e-13  1.16916463795e-13 -1.26085040118e-13  3.85335663034e-15  5.39452488489e-14  1.38162729992e-14  8.21363144828e-14  5.86281611651e-14  2.19340431868e-15 -4.3272222266e-14  2.7716808376e-14  9.71276247987e-14  9.40904817714e-15 -5.12016892328e-14 -1.48584388163e-14 -1.38368000194e-13 -2.94552594559e-14
 3.61870342526e-15 -7.36393506758e-14  5.19073948072e-14  1.06040525801e-14 -5.79061798492e-14 -1.33865213923e-13  1.08947979006e-13  1.08607469094e-13  5.53165112365e-14  1.68690064884e-14  8.73663226784e-14  1.92278490399e-13  3.47816057998e-13  6.47563049437e-13  1.15180443082e-12  2.57868467082e-12  6.24623109345e-12  2.29444706508e-11  1.51736318567e-10  2.30140363903e-11  6.39957722105e-12  2.75331504424e-12  1.42311453353e-12  7.84907354931e-13  4.70785645445e-13  2.19554527813e-13  2.24248328439e-13  9.54054995462e-14 -2.69859598751e-14  1.744722432e-15  3.78600696046e-14  2.00337684805e-13  7.06906618747e-15 -1.20926825641e-13 -1.28825446496e-14 -3.73182134381e-14 -1.71636066001e-13  8.25776823425e-14 -2.01197079563e-14 -2.58709770268e-14 -4.15552186755e-14 -3.74509976594e-14  1.66853670315e-13 -1.02391275195e-13 -4.25813813355e-14  3.41500141528e-14 -4.65536852026e-15 -9.2454846947e-14 -9.36800742605e-14  3.69242141785e-14  3.16764483587e-14  8.48225308856e-14  1.07963888285e-13 -2.61533822914e-14 -1.10998418682e-14 -7.69014152897e-14 -2.44824720702e-14 -3.6865619891e-14 -5.96460580252e-14  7.95864301177e-16
-6.03239579088e-14  7.00481016281e-15  1.40013598739e-15  8.95768665378e-14  2.69112019981e-14 -2.88395587442e-14  7.8025517852e-14  5.67549151232e-14  7.84192107898e-14  1.03229344533e-13  4.98312770101e-14  1.95962613404e-13  1.60094612105e-13  2.94017663451e-13  5.73367093158e-13  1.15057877099e-12  2.50054589127e-12  6.23781999736e-12  2.30140363903e-11  1.51666376242e-10  2.3002320179e-11  6.31923110982e-12  2.62935260902e-12  1.43122019956e-12  7.70924014257e-13  4.06676996184e-13  1.66022309421e-13  5.77925745581e-14  3.11212999037e-14  3.7413819912e-14  8.17103521078e-16 -4.12199870272e-14  3.73929725009e-14  5.93336702971e-14 -7.89871325788e-14 -6.30233323127e-14 -1.4328643704e-13  7.94327213023e-14 -8.19379515373e-15 -2.67216236714e-14  1.47455798282e-13 -3.29264941112e-14  1.34501170229e-13 -1.53047837757e-14  3.32312133093e-15 -1.04003828365e-13 -9.73172746102e-14 -2.32625791089e-14 -2.78479216084e-14 -3.46559343701e-14  7.08981472855e-14 -6.92920893805e-14  3.14713133655e-14  2.22181620806e-14  7.61105312699e-15  2.13706394466e-14  6.90044813107e-14 -1.32082767896e-14 -6.4954017375e-15  7.2156845823e-14
-8.53522965671e-15 -6.93356695234e-15 -1.47054782429e-15  6.30140973688e-14  1.69257242435e-14  8.01796891742e-15 -3.64267041663e-14  7.10767520344e-14  1.46669974665e-13  7.2725468022e-14  8.62575734932e-14  1.11411933665e-13  1.05687867897e-13  1.69914871967e-13  4.15227807451e-13  6.95129409806e-13  1.22635190203e-12  2.46458503326e-12  6.39957722105e-12  2.3002320179e-11  1.51942975542e-10  2.29782686951e-11  6.31095111609e-12  2.64892856515e-12  1.29973325792e-12  6.68180491672e-13  3.03347373502e-13  1.1444743969e-13  1.8553103161e-13  1.66463635281e-13  4.03847549451e-14 -7.831423458e-14  1.07173063349e-13 -2.12159224864e-14 -1.04932991882e-13  1.05874857405e-13  5.09841187497e-14  2.19352328365e-13 -4.31193913489e-15  3.30299132646e-14 -5.37487376766e-14 -3.0953175845e-14  6.91442357059e-14 -1.36373878371e-14 -9.39491346937e-14  1.34864783086e-13  7.82165783112e-14 -1.13964714427e-13 -3.47703304781e-14  1.5977162644e-13  1.55418757889e-13  9.84920851296e-15  9.73450225225e-14  2.68906913593e-14  6.98496968207e-14  4.71936440412e-14  6.3788292207e-15 -5.28509805207e-15  5.24995887377e-14 -5.36566379771e-14
-5.97336704154e-14  7.08431654685e-14  1.19416902223e-14  1.98717420951e-14  9.61096223059e-14 -7.11951410941e-14 -2.43385634835e-14  1.03490750856e-13  1.40634640284e-13  1.24711134865e-13  9.50858258631e-14  7.28714220008e-14  8.85387127306e-14  1.44010193429e-13  1.81996220158e-13  3.11363408761e-13  6.80737489583e-13  1.24212649356e-12  2.75331504424e-12  6.31923110982e-12  2.29782686951e-11  1.52056090703e-10  2.30605217474e-11  6.46632961441e-12  2.6078646497e-12  1.33257737829e-12  7.85063501605e-13  3.93205406672e-13  2.09364739859e-13  9.75356535431e-14  1.40170035442e-14  1.23646868615e-13  2.89141860607e-14 -6.60796824159e-14 -4.29483215571e-14 -1.9996611276e-14  1.51654872894e-13  1.15691287547e-13  4.37021377548e-14  1.38575088055e-14 -3.74180680494e-15  6.93017143846e-14  2.24831133336e-14  6.94148891153e-14  1.1029895086e-14  5.14785625619e-14  4.09125292416e-15 -1.26091065299e-14 -5.31931423755e-14  1.41449731311e-14  3.8124487586e-14 -5.81514110558e-14  1.04226602872e-14 -2.64151651074e-15  1.62242519386e-14  2.74846515062e-14  5.35630836171e-14  4.88855802776e-14 -4.47735307111e-14  6.5807717426e-14
 1.00847301936e-13  1.55538272864e-13  3.49950353601e-14 -7.14812853587e-14  4.75229347884e-15  1.53786977033e-13  7.92673125012e-14  7.57822669819e-14  6.35040060209e-16 -3.16240356277e-14  9.2777714713e-14  9.0320022246e-14  7.56523683074e-14  5.4970606433e-14  2.15146151028e-13  1.4123811737e-13  3.91852987324e-13  5.94265463281e-13  1.42311453353e-12  2.62935260902e-12  6.31095111609e-12  2.30605217474e-11  1.51391075081e-10  2.3073645741e-11  6.28638860667e-12  2.65110487902e-12  1.20588889462e-12  6.68584440313e-13  3.56143992076e-13  2.42395313811e-13  1.94355832075e-14  1.66451279998e-13  5.0438435436e-14  1.01901337253e-13  2.10247817934e-14 -7.8430115339e-14 -1.16142024435e-14  9.20958895941e-14  4.47401384436e-14 -4.72096513964e-14  3.16187921551e-14  1.19771794531e-14  1.21059086607e-13 -1.9406097129e-14 -3.41822333036e-14 -7.44184942165e-14  5.04391035067e-14  9.06783238999e-14  3.56461058627e-14  1.0907136196e-13  1.49976303454e-14 -4.43496190325e-14  7.85812749292e-16 -1.20369683752e-14  7.04904903968e-14 -6.65899127698e-14  3.32083193262e-14  6.31622711727e-14  1.87829250589e-14 -2.83676868645e-14
-3.62380432346e-14 -1.57837975472e-14  6.36007491504e-14 -2.43886356104e-14 -3.15526469914e-14  3.64826601843e-14  1.54175528117e-14  9.31585280297e-14  1.22690939016e-13  2.43061893061e-14  1.15383162239e-13  2.50353403718e-13  1.70326938552e-14  7.50539851513e-14  9.85965800633e-14  3.73742271094e-14  3.65110771076e-13  4.4070757272e-13  7.84907354931e-13  1.43122019956e-12  2.64892856515e-12  6.46632961441e-12  2.3073645741e-11  1.52093891784e-10  2.30791110427e-11  6.28971101178e-12  2.53709787893e-12  1.3259497235e-12  7.08660119271e-13  4.13736306281e-13  3.06317300852e-13  1.4294509238e-13  4.51260765698e-14  4.80477760923e-15 -8.67177397914e-15 -8.85149334434e-14  9.70286902916e-14  1.42899931982e-14  7.10510626604e-14  1.07689587119e-13 -8.90971243621e-15  2.0083467465e-14  4.3845746662e-14 -4.41979017736e-14  2.06545900397e-14 -7.3159317057e-15 -3.29423535478e-14 -2.00729221967e-14  1.3507927594e-13  1.38106623815e-13  4.79655779406e-14 -1.28529445883e-13 -1.28519038821e-13 -8.48979140388e-14  4.54254459515e-14  7.68821577676e-14  3.69366899061e-14 -5.38349282574e-14  1.00161217363e-13 -8.55030786077e-14
 1.28299889731e-14 -1.43628886651e-14 -5.67808932177e-14  3.82825245151e-14  4.55190388705e-14  7.56253831849e-14  1.443885103e-15 -1.57307753106e-14 -8.29083885454e-14  4.0798508216e-14  1.03688901952e-14  2.06371464612e-15  2.8611711906e-14  3.36175863437e-14  4.17044568215e-14 -6.5911627879e-15  1.35327903116e-13  2.96538778614e-13  4.70785645445e-13  7.70924014257e-13  1.29973325792e-12  2.6078646497e-12  6.28638860667e-12  2.30791110427e-11  1.52358499641e-10  2.31476353671e-11  6.20211528545e-12  2.58360990269e-12  1.29720452494e-12  6.98050401933e-13  3.4786768821e-13  2.14393334129e-13  1.00506788008e-13  1.21944144422e-13  1.36500194479e-13 -3.98906638366e-14  1.39859453268e-14 -2.75821833309e-15  4.43358803912e-14  1.41014797882e-13  9.97277000455e-14  5.85876791676e-14 -4.11430684915e-15  7.48243436939e-14  1.57040445378e-15  3.36990442454e-14  9.72427437963e-14  1.4714892855e-13  1.19749204522e-13  5.80506029179e-14 -3.92840042879e-15 -9.06140961819e-14  7.20534598302e-15  9.57080416668e-14  6.99966983933e-14  1.13845017674e-13  9.84273170769e-14  4.34050134615e-14  1.35691230832e-13  2.78123269395e-15
 6.08870522897e-14  5.22344143851e-14 -9.42138167161e-14  2.96280954289e-14 -1.94165093731e-14  5.6728476378e-14  3.95928509498e-14  1.23830563061e-13 -3.96196395379e-14 -1.47456310065e-14  5.09620921907e-14  7.5821326522e-14  8.35636267293e-14  7.22728827078e-15 -5.74722546783e-14 -5.97015756528e-14  1.65802887832e-13  1.69682830929e-13  2.19554527813e-13  4.06676996184e-13  6.68180491672e-13  1.33257737829e-12  2.65110487902e-12  6.28971101178e-12  2.31476353671e-11  1.52090841742e-10  2.30467085105e-11  6.42414840791e-12  2.62989760262e-12  1.2125048301e-12  7.52760964871e-13  3.27699059072e-13  2.42263021753e-13  1.16323388535e-13  2.02247741166e-13  1.37862412561e-13  4.87899517608e-14 -1.6390649412e-15  1.743304041e-13 -4.02898408207e-15  1.35058505576e-13  6.1581607271e-14 -3.51895335561e-14  5.66478611737e-15  1.36892509951e-13  5.07665103449e-14 -1.38922351771e-13 -3.24616432349e-14 -2.35813416427e-14 -3.20781515425e-14  3.10501728286e-14 -1.44335491759e-14  8.31297373298e-14  6.5609588396e-14 -1.02897631621e-13  6.58066755505e-14  1.4328020854e-14  9.85570368521e-14  2.05776793489e-13  1.00084267451e-13
 1.03156976404e-13 -5.96634407153e-14 -4.47310519673e-14 -3.55094685154e-15 -1.11521987088e-13  1.29295805289e-13  7.55294000684e-14 -7.00149714179e-14  9.47563411188e-14 -6.3628539768e-14  2.07668287147e-14  1.17947897072e-13  4.48367643392e-14 -1.56455651264e-14  6.36951958395e-14  7.91821463936e-14  1.12392562744e-13  1.91764650252e-13  2.24248328439e-13  1.66022309421e-13  3.03347373502e-13  7.85063501605e-13  1.20588889462e-12  2.53709787893e-12  6.20211528545e-12  2.30467085105e-11  1.52038576462e-10  2.30634856012e-11  6.51198051401e-12  2.65104354802e-12  1.36901764803e-12  6.76608448986e-13  4.69329446675e-13  2.50730662126e-13  2.35941078444e-13  2.16040789655e-13 -9.18411953861e-14 -5.7933072705e-14  6.60440744207e-14  5.41486078422e-14 -4.09464429128e-14  8.08258225161e-14 -1.1100980524e-15  1.69657353098e-13 -2.31032533064e-14  3.85485079965e-14  7.88267816131e-15 -4.77894881892e-14 -5.59721610465e-14  3.77926350153e-14  1.84570948991e-14 -6.81865555286e-14  7.31875451779e-14  5.37417737161e-14 -9.34112596818e-14  5.49799944965e-14  5.0008492263e-14  4.20168511981e-14  1.36692434268e-13  4.21894157591e-14
 4.6783068339e-14  1.0316699356e-13  8.34284996021e-14  1.42898697615e-13  2.2461240868e-13  8.22109379012e-14 -1.05285846813e-13 -5.25864511399e-14 -7.34213657447e-14  1.6009084605e-14 -2.14907112231e-14 -5.94773897478e-15 -4.94896534558e-14 -2.57553500149e-14  1.48323139107e-14 -7.20811898997e-14 -8.99153964621e-14  5.20039176665e-14  9.54054995462e-14  5.77925745581e-14  1.1444743969e-13  3.93205406672e-13  6.68584440313e-13  1.3259497235e-12  2.58360990269e-12  6.42414840791e-12  2.30634856012e-11  1.51917136081e-10  2.29773716543e-11  6.1924563714e-12  2.59259264652e-12  1.22644602944e-12  7.74830973976e-13  4.13552967371e-13  3.17188657334e-13  2.47151005547e-13  7.18758176789e-14  7.8964562234e-14  3.86716513922e-14  2.23311153435e-14  1.78945703233e-13  9.30513367701e-14  1.28121366218e-13  1.21191426021e-14  2.75814583181e-14  1.26578255197e-13 -4.48725568479e-14 -1.39928601514e-14  1.80463004096e-13  3.95844371591e-14 -8.21398863286e-15  1.13943278099e-13  5.06557505072e-14 -4.30009781045e-14 -1.50614510986e-13  8.6349673713e-14  2.37160256104e-14  1.47733751979e-13  8.17521761738e-14  3.70319007421e-14
 4.63319244747e-14 -2.56977800931e-14 -7.07600349489e-15  2.89056572979e-14  4.32277938216e-14  6.51766314172e-14  1.20046923264e-13 -8.96951328179e-15  1.04978581157e-13  1.13758370679e-13 -5.998105123e-14  3.93380624426e-14 -2.2120804144e-14 -1.09269049953e-14  1.44706887679e-13  4.09618838491e-14  3.2870862546e-14 -4.21754795227e-14 -2.69859598751e-14  3.11212999037e-14  1.8553103161e-13  2.09364739859e-13  3.56143992076e-13  7.08660119271e-13  1.29720452494e-12  2.62989760262e-12  6.51198051401e-12  2.29773716543e-11  1.51750795437e-10  2.27916829308e-11  6.24519770021e-12  2.63435781449e-12  1.23191221588e-12  6.78199084464e-13  3.8337488415e-13  2.45241133225e-13  6.42727787822e-14  5.60179336193e-14  5.55706626569e-14  1.45585344987e-13  1.23203100113e-14 -7.59296206544e-14  5.49621179323e-15  1.07561352016e-13  1.62315662913e-13  5.45254789394e-15 -5.43907551699e-15 -7.69869161158e-14  2.44837335917e-14 -5.61984289872e-14  4.33780883459e-14  1.00546958366e-13  3.27865795336e-14  8.590118973e-14 -2.05951064982e-14 -1.222471279e-13  1.72931989656e-14  2.58034605813e-14  1.16742047273e-14  1.14797329951e-13
-3.92675436512e-14 -1.26904867318e-14  3.82384860799e-14 -1.43297076919e-14  5.17312136885e-14 -8.95007163409e-14  6.3530485122e-14 -1.00176324071e-13  3.50403768393e-14  9.2247147386e-14  1.08805879691e-13  7.29578928865e-14 -1.66694407546e-14  1.5784605071e-14  3.62131029373e-15  2.26896502565e-14  5.49440086921e-15  6.79810262948e-14  1.744722432e-15  3.7413819912e-14  1.66463635281e-13  9.75356535431e-14  2.42395313811e-13  4.13736306281e-13  6.98050401933e-13  1.2125048301e-12  2.65104354802e-12  6.1924563714e-12  2.27916829308e-11  1.51554499244e-10  2.30038586713e-11  6.34139802191e-12  2.55934757943e-12  1.28847133957e-12  6.20731599229e-13  3.31823548876e-13  1.64639778763e-13  5.32135375639e-14 -6.15330955793e-15  1.0682733975e-13  2.0299366496e-14  1.22874038888e-14  5.27208044439e-14  4.12717305322e-14  7.90112851799e-14  2.00685393396e-14  3.20205994005e-14  7.12052805238e-14  2.05313051717e-14 -7.79874778195e-14 -1.02208727441e-13  2.18654425829e-14  3.34514492953e-14  4.81469411136e-14 -2.17322363619e-14  3.33391447557e-15 -5.15830292864e-14 -5.01490414456e-14 -2.23571941795e-14 -5.32633453479e-14
 8.86105726295e-14  1.7535177612e-13  1.62086588793e-14  9.15638087508e-14 -1.00098902311e-14 -2.14970759661e-14  3.97007486147e-14 -3.73263269266e-14 -2.84952539685e-14  9.95017027157e-14  2.03220726773e-14  1.87292521572e-14 -9.77818778353e-14 -7.83633299974e-14  2.72271085067e-14 -6.60119409657e-14  2.39493762867e-14  1.19388222802e-13  3.78600696046e-14  8.17103521078e-16  4.03847549451e-14  1.40170035442e-14  1.94355832075e-14  3.06317300852e-13  3.4786768821e-13  7.52760964871e-13  1.36901764803e-12  2.59259264652e-12  6.24519770021e-12  2.30038586713e-11  1.51864125703e-10  2.29776139009e-11  6.32438787374e-12  2.65442214142e-12  1.25863648372e-12  7.41232110695e-13  4.02241987483e-13  2.65995062912e-13  6.42072176577e-14  8.77330727139e-14  5.83770815187e-14  1.08761602612e-13  1.01082154352e-13  2.44320392576e-14 -2.4850736851e-14  4.18138693945e-14  2.20357925155e-13 -2.57966082176e-14  1.93871760846e-14 -2.23452591931e-14  7.54039380707e-14 -2.38801780975e-15  5.48014619432e-14  1.12359978166e-14  1.00101464503e-13  8.79078148475e-16  2.69880363753e-14 -1.10374990101e-14  1.39086842363e-13  9.93577298905e-14
 1.86496838298e-13 -8.38130356676e-14 -5.43090857628e-14  7.26660221753e-14  1.46104263066e-13 -3.19134179806e-14  7.24951640256e-15  1.40046956432e-13  1.0283303742e-13 -2.86738534731e-15 -1.2654567253e-13  5.72625733148e-14  7.54219172917e-14 -1.19698977265e-14  1.45447010662e-13 -5.99668853641e-14  1.00406275634e-13  8.24128994146e-14  2.00337684805e-13 -4.12199870272e-14 -7.831423458e-14  1.23646868615e-13  1.66451279998e-13  1.4294509238e-13  2.14393334129e-13  3.27699059072e-13  6.76608448986e-13  1.22644602944e-12  2.63435781449e-12  6.34139802191e-12  2.29776139009e-11  1.51888007973e-10  2.30400856739e-11  6.4017422959e-12  2.5763707869e-12  1.3374115197e-12  6.82683180578e-13  3.33038296866e-13  1.83732771588e-13  1.39250326727e-13  8.58417750019e-14 -3.16772037736e-14  1.6457047588e-14 -1.57487741174e-13  4.53366843104e-14  7.39781168912e-14  8.44931266907e-14 -2.9248441058e-15  2.8759255035e-14  2.40568825747e-14  1.52204786606e-14  3.54322395229e-14 -8.93298765089e-14 -8.83049271118e-14  4.0884946955e-14  8.67066163404e-14 -1.20502339594e-14 -2.51498729033e-14 -5.87118233639e-14 -6.61081238116e-14
 2.47738943848e-13 -3.12195368379e-14  9.47820130866e-15  6.58284817118e-14 -3.29903515244e-14 -1.53256225707e-15 -1.33523958233e-14  9.5065276162e-15  8.78740924906e-14  6.11706900434e-14  3.05631448061e-14  6.42813647128e-14  1.2354652109e-13 -1.75558057827e-14  5.20405298779e-14 -4.36238754398e-14  1.03941965803e-13  2.83839761171e-14  7.06906618747e-15  3.73929725009e-14  1.07173063349e-13  2.89141860607e-14  5.0438435436e-14  4.51260765698e-14  1.00506788008e-13  2.42263021753e-13  4.69329446675e-13  7.74830973976e-13  1.23191221588e-12  2.55934757943e-12  6.32438787374e-12  2.30400856739e-11  1.51707438878e-10  2.29888464491e-11  6.30656297094e-12  2.58036616255e-12  1.25542203785e-12  6.80528999737e-13  4.47104905982e-13  2.84032518382e-13  1.03859841778e-13  2.11601101061e-13  1.5610778675e-13  9.5727354331e-14  8.95376682756e-14  2.68498845306e-14  4.63869229206e-14  6.9025683565e-14  2.31934868728e-14 -3.51408118937e-14  1.36518416098e-13  3.45152943587e-14 -5.27221014274e-14 -5.63001075946e-14  3.59865549538e-15 -3.51577572183e-14  8.87878903141e-15 -3.47024951693e-14 -2.44160290688e-14  1.30550051383e-14
 1.51479823539e-13 -6.23295444741e-14 -2.68222975259e-14  4.8255814428e-14 -1.9209097243e-13 -1.09529440264e-13 -9.36756360293e-14  1.06628148493e-15  8.05921408799e-14  8.73659757813e-14  2.9193323948e-14 -2.20450574453e-14 -8.97982584933e-14 -1.36124697733e-13 -4.98332579e-16 -4.72397777905e-14 -4.5181217384e-14  1.40646730733e-14 -1.20926825641e-13  5.93336702971e-14 -2.12159224864e-14 -6.60796824159e-14  1.01901337253e-13  4.80477760923e-15  1.21944144422e-13  1.16323388535e-13  2.50730662126e-13  4.13552967371e-13  6.78199084464e-13  1.28847133957e-12  2.65442214142e-12  6.4017422959e-12  2.29888464491e-11  1.5186346319e-10  2.29737089141e-11  6.31342527861e-12  2.53502414668e-12  1.20895455785e-12  7.60262033439e-13  3.65208898575e-13  1.89554165047e-13  2.15333835301e-13  1.62214709933e-13  1.25299374204e-13  1.33198900298e-13  2.63281616147e-14  9.35012443932e-14  1.29376671208e-14 -5.87168962418e-15  4.90574521659e-14  1.34809159166e-14  1.02684822889e-13 -6.67503608877e-15 -7.0543881824e-14  7.04475316783e-14  2.59357582484e-14  9.38553341846e-14 -9.63610785046e-14  7.17374059693e-14  4.88878950636e-14
-3.80884924477e-14 -6.9059555044e-14 -3.12952831881e-14 -3.17388149761e-14 -2.95206195091e-14 -1.07982212758e-14  9.66482370718e-14 -4.72772812049e-14  8.26591439722e-14  4.86699964672e-14  1.45557349995e-13 -3.53558301829e-14  3.80628694129e-14 -3.33750504864e-14 -8.56866186394e-15 -1.33752376118e-14 -1.52087300382e-14 -6.02144029767e-14 -1.28825446496e-14 -7.89871325788e-14 -1.04932991882e-13 -4.29483215571e-14  2.10247817934e-14 -8.67177397914e-15  1.36500194479e-13  2.02247741166e-13  2.35941078444e-13  3.17188657334e-13  3.8337488415e-13  6.20731599229e-13  1.25863648372e-12  2.5763707869e-12  6.30656297094e-12  2.29737089141e-11  1.51712201135e-10  2.29463214949e-11  6.32480498925e-12  2.49652904324e-12  1.35470110178e-12  6.65920399126e-13  3.850516588e-13  2.89464142697e-13  2.11022659371e-13  8.95565732696e-14  3.17751497778e-14  4.18109718663e-14 -1.40125939477e-13  3.083319146e-14  7.24976027339e-14  1.49304941304e-13  1.56652318851e-13 -8.70027266718e-15  1.26098768968e-13  1.36918811046e-14 -2.14962737786e-14 -6.01661460462e-14  9.67098402049e-14  1.11141506559e-13  9.19851284831e-14  3.42464617765e-14
 6.76723504964e-14  1.93875518997e-13  1.47277258019e-13  5.47743024285e-14 -9.22871869733e-15  7.30421847002e-14  5.40958583775e-14  8.71586543687e-14  3.98183783518e-14  9.4009324606e-14 -2.18581447829e-14 -9.92028461216e-14 -3.28236807293e-14 -1.22020014316e-14 -9.64729704309e-16  9.39156417107e-14 -1.20933893482e-13 -3.12633267492e-15 -3.73182134381e-14 -6.30233323127e-14  1.05874857405e-13 -1.9996611276e-14 -7.8430115339e-14 -8.85149334434e-14 -3.98906638366e-14  1.37862412561e-13  2.16040789655e-13  2.47151005547e-13  2.45241133225e-13  3.31823548876e-13  7.41232110695e-13  1.3374115197e-12  2.58036616255e-12  6.31342527861e-12  2.29463214949e-11  1.5209136373e-10  2.30215617363e-11  6.2972366666e-12  2.47328702535e-12  1.34271751286e-12  7.76600189899e-13  3.35650351988e-13  1.35925706445e-13  1.56861386141e-13  4.83151085517e-14  4.3049016643e-14  6.53371928212e-14 -9.83806251549e-15  4.00598053133e-14 -3.12587833397e-14  9.85670092952e-14 -3.03851844404e-14  1.37087116835e-13  7.22490332135e-14  3.47899706286e-14  1.18919550037e-14 -2.79061204913e-14  4.80873958706e-15 -1.11947995989e-13 -9.10096050898e-15
-3.12977602662e-14 -4.33537957445e-15 -5.70663214284e-14 -3.60412761218e-14 -1.25434669793e-13  1.58077330686e-13 -2.76524343016e-14 -5.01593738512e-14  8.61952847075e-14 -2.18560336463e-14  4.10326586302e-14 -4.26396772956e-14  4.11297927282e-14 -2.71499808917e-14 -4.00912005033e-14 -8.15534881899e-14 -1.3562932845e-14 -1.03729483327e-16 -1.71636066001e-13 -1.4328643704e-13  5.09841187497e-14  1.51654872894e-13 -1.16142024435e-14  9.70286902916e-14  1.39859453268e-14  4.87899517608e-14 -9.18411953861e-14  7.18758176789e-14  6.42727787822e-14  1.64639778763e-13  4.02241987483e-13  6.82683180578e-13  1.25542203785e-12  2.53502414668e-12  6.32480498925e-12  2.30215617363e-11  1.5195251829e-10  2.28686775887e-11  6.25843642056e-12  2.54543000225e-12  1.3338104468e-12  7.84790578312e-13  3.04372578399e-13  3.53193213754e-13  8.48000194162e-14  8.33399603477e-15  3.43381026669e-14 -5.84318804419e-14  4.57585651167e-14  1.05377860644e-13  1.06366062052e-13  6.18640624257e-14  1.96560072849e-14  3.14148573919e-14  1.35769618853e-13  2.62825393352e-14 -2.4424632244e-15 -1.78265571108e-15 -4.1434264931e-14 -9.21072659491e-14
 1.53141086437e-13  1.94853122382e-13  5.86964256094e-14  4.83213901667e-15  2.26263886393e-14  1.40490306495e-14 -1.2598262193e-13  2.93400375261e-14  8.75423554286e-14 -6.29882662076e-14 -4.34803634454e-14  9.86776613856e-14  1.04302023409e-13 -6.67029655576e-14 -2.6397297521e-14 -1.83493721186e-14 -6.02161552595e-14  8.50607929531e-14  8.25776823425e-14  7.94327213023e-14  2.19352328365e-13  1.15691287547e-13  9.20958895941e-14  1.42899931982e-14 -2.75821833309e-15 -1.6390649412e-15 -5.7933072705e-14  7.8964562234e-14  5.60179336193e-14  5.32135375639e-14  2.65995062912e-13  3.33038296866e-13  6.80528999737e-13  1.20895455785e-12  2.49652904324e-12  6.2972366666e-12  2.28686775887e-11  1.51955862494e-10  2.29469792815e-11  6.2426026079e-12  2.53056455438e-12  1.20315059416e-12  5.45110974532e-13  3.73839174596e-13  2.39331219765e-13  2.28202097846e-13  5.7964243005e-14  1.2164648461e-13  3.35941992361e-14 -7.45160707176e-14  7.37875855581e-14 -1.22665763041e-13  1.90592789891e-14 -2.86057205808e-14  3.85769584528e-14  5.0126021276e-14  1.40434809342e-14 -4.49296543067e-14 -6.57692103304e-15  1.96111284329e-13
-3.5026744683e-14 -3.06065054418e-14  2.35243113425e-14  1.09637296069e-14 -2.02387050381e-15  1.05549610415e-13  3.77907781815e-14 -8.52143576455e-14  1.17171317565e-14 -1.12064900106e-13 -3.34275240106e-14  5.93183079128e-14  1.18140440274e-13  6.09164968349e-14  1.80206873698e-14  1.73182778041e-13 -9.91067207743e-15  1.07014934034e-14 -2.01197079563e-14 -8.19379515373e-15 -4.31193913489e-15  4.37021377548e-14  4.47401384436e-14  7.10510626604e-14  4.43358803912e-14  1.743304041e-13  6.60440744207e-14  3.86716513922e-14  5.55706626569e-14 -6.15330955793e-15  6.42072176577e-14  1.83732771588e-13  4.47104905982e-13  7.60262033439e-13  1.35470110178e-12  2.47328702535e-12  6.25843642056e-12  2.29469792815e-11  1.51454037117e-10  2.29901441906e-11  6.40200916358e-12  2.43961357276e-12  1.09247153571e-12  5.85668844236e-13  4.81916870026e-13  1.91907327978e-13  6.78812540916e-14  6.25804879725e-14  2.60152050242e-14  2.1322896551e-15  6.13426515758e-14 -5.93109450651e-14  3.76471464416e-15  7.92665071138e-14  2.74130309343e-14  8.38069531035e-14 -2.45910003144e-14  5.17357967444e-14 -2.6116735513e-14 -2.31573092589e-14
-1.76535683994e-14  9.68338087579e-14  1.2836163823e-14 -6.29595834533e-14 -4.73565426688e-14  1.38750050746e-13  7.88603281741e-15  6.49319554143e-14  5.64533620693e-14  1.42161708208e-14  9.4103008299e-14 -2.53851580041e-14  3.02493382034e-14 -2.37092565791e-14  1.66730263504e-14 -3.35921243931e-14 -5.77983251421e-14 -8.18836584565e-14 -2.58709770268e-14 -2.67216236714e-14  3.30299132646e-14  1.38575088055e-14 -4.72096513964e-14  1.07689587119e-13  1.41014797882e-13 -4.02898408207e-15  5.41486078422e-14  2.23311153435e-14  1.45585344987e-13  1.0682733975e-13  8.77330727139e-14  1.39250326727e-13  2.84032518382e-13  3.65208898575e-13  6.65920399126e-13  1.34271751286e-12  2.54543000225e-12  6.2426026079e-12  2.29901441906e-11  1.51989329499e-10  2.27978659247e-11  6.2334946644e-12  2.52531788529e-12  1.14723331331e-12  5.37790268628e-13  3.16167093526e-13  1.80958737654e-13  1.32036174098e-13  7.60375114745e-14  2.51044719534e-14  5.12303290836e-14  2.90588274626e-14 -5.37739160315e-15  9.35948504003e-14  1.17139547139e-13 -3.68781981968e-14  7.72647724877e-14  2.31143418379e-14 -2.74118563095e-14 -6.40069767217e-14
-6.09622752423e-15  1.0485156916e-13 -2.7071773518e-14  6.16266989825e-14  9.4080073684e-14  9.20933061338e-15 -7.63404995807e-14 -7.46825211558e-15  5.21427422651e-14  1.87672560014e-13  7.29482528619e-14 -2.70914305969e-14 -1.16042933787e-14 -6.29183852245e-14 -3.25789406474e-14 -1.0689173709e-15  3.3822215182e-15 -4.59416252764e-14 -4.15552186755e-14  1.47455798282e-13 -5.37487376766e-14 -3.74180680494e-15  3.16187921551e-14 -8.90971243621e-15  9.97277000455e-14  1.35058505576e-13 -4.09464429128e-14  1.78945703233e-13  1.23203100113e-14  2.0299366496e-14  5.83770815187e-14  8.58417750019e-14  1.03859841778e-13  1.89554165047e-13  3.850516588e-13  7.76600189899e-13  1.3338104468e-12  2.53056455438e-12  6.40200916358e-12  2.27978659247e-11  1.51886943933e-10  2.29849636164e-11  6.29837632651e-12  2.48366407385e-12  1.27115955347e-12  6.87684904455e-13  3.39710984997e-13  1.92446015693e-13  1.53629724236e-13  5.88317421825e-14  5.49498152226e-14 -1.19518942699e-14  5.45360401691e-14  2.11680109012e-13 -4.06254471718e-14 -1.22938799259e-13 -3.01931362805e-14 -2.65012100102e-14 -3.21509065971e-14 -2.53776564941e-14
-9.88483159825e-14  6.99471698971e-14 -9.86766715059e-15 -1.08037966787e-13  8.40201710086e-14  5.11880971965e-14  1.03824944527e-13  1.21657102588e-13 -1.32959157666e-13 -9.97313509809e-14 -2.4448099367e-14 -3.30837334067e-14 -2.13952797109e-13  5.32866455247e-14 -1.34199958438e-14  7.56495828078e-14  4.00118536255e-14 -1.89947498947e-13 -3.74509976594e-14 -3.29264941112e-14 -3.0953175845e-14  6.93017143846e-14  1.19771794531e-14  2.0083467465e-14  5.85876791676e-14  6.1581607271e-14  8.08258225161e-14  9.30513367701e-14 -7.59296206544e-14  1.22874038888e-14  1.08761602612e-13 -3.16772037736e-14  2.11601101061e-13  2.15333835301e-13  2.89464142697e-13  3.35650351988e-13  7.84790578312e-13  1.20315059416e-12  2.43961357276e-12  6.2334946644e-12  2.29849636164e-11  1.51886041859e-10  2.28923951233e-11  6.27434518884e-12  2.64281737684e-12  1.32391862076e-12  7.59879282702e-13  4.38569662751e-13  2.21884963681e-13  1.95698489541e-13  2.55163975942e-14  6.58789005102e-14  4.31829666655e-14  1.74959777957e-14 -6.86387142794e-14 -9.86349979001e-15 -8.25389196274e-14 -1.62270797724e-13 -4.83778990311e-14  7.70810027935e-14
-1.14885446627e-13 -2.20114939195e-14  1.41727991907e-14 -1.35068049047e-13  3.4457140135e-14  1.45674671372e-13  8.13304253675e-14  6.19573696119e-14  5.97798951079e-14 -4.17004322872e-14 -1.38914195792e-13 -6.87678269575e-14 -5.86865636534e-14  6.41686796727e-14  4.81784933759e-14 -9.7972998518e-14  4.80596810325e-14  1.36519604704e-14  1.66853670315e-13  1.34501170229e-13  6.91442357059e-14  2.24831133336e-14  1.21059086607e-13  4.3845746662e-14 -4.11430684915e-15 -3.51895335561e-14 -1.1100980524e-15  1.28121366218e-13  5.49621179323e-15  5.27208044439e-14  1.01082154352e-13  1.6457047588e-14  1.5610778675e-13  1.62214709933e-13  2.11022659371e-13  1.35925706445e-13  3.04372578399e-13  5.45110974532e-13  1.09247153571e-12  2.52531788529e-12  6.29837632651e-12  2.28923951233e-11  1.51582199006e-10  2.29613494968e-11  6.18232705703e-12  2.56418137811e-12  1.26414611829e-12  9.13842123181e-13  3.2947175208e-13  2.13558466333e-13  1.59094372789e-13  4.47118965258e-14  1.6455297054e-13  1.46839618301e-13  3.67515009894e-14  3.73215829177e-14 -7.16782779697e-14  8.30950098802e-15 -5.44154194555e-14 -4.11905998515e-14
 7.10470121507e-14  5.53914693932e-14  7.8858200645e-14  2.7943945059e-14 -6.89499278929e-14  4.32967276046e-14 -3.48367090912e-14  4.19931550217e-14  1.31220705307e-14 -1.09314651204e-13  1.20214762243e-14  3.90990312329e-14 -9.2273149509e-15  1.087623508e-13  7.62937640415e-14 -1.27791108033e-14 -2.75634950698e-14  1.58816558498e-13 -1.02391275195e-13 -1.53047837757e-14 -1.36373878371e-14  6.94148891153e-14 -1.9406097129e-14 -4.41979017736e-14  7.48243436939e-14  5.66478611737e-15  1.69657353098e-13  1.21191426021e-14  1.07561352016e-13  4.12717305322e-14  2.44320392576e-14 -1.57487741174e-13  9.5727354331e-14  1.25299374204e-13  8.95565732696e-14  1.56861386141e-13  3.53193213754e-13  3.73839174596e-13  5.85668844236e-13  1.14723331331e-12  2.48366407385e-12  6.27434518884e-12  2.29613494968e-11  1.51688357731e-10  2.28977171905e-11  6.38129531744e-12  2.58894917359e-12  1.30967294291e-12  6.56038154788e-13  4.1806023919e-13  1.7461622483e-13  1.38506257271e-13  6.26430334339e-14  4.09724747176e-14  1.53243043573e-13  4.4372930957e-14 -1.98888333475e-14  7.79269539228e-14 -2.53770904629e-16 -3.37059407253e-14
 1.6232056315e-13  1.22208124128e-13  1.66143353806e-13  1.11783267312e-13  3.2797752203e-14 -6.11336507433e-14  1.70220870025e-13 -8.37860714494e-14 -3.14778435506e-14 -2.22615264194e-14  1.33501968227e-14 -4.12410896656e-14  8.20950377507e-14  3.29329356845e-14 -7.07983958347e-14 -7.1550401156e-14 -4.2805865266e-14  1.16916463795e-13 -4.25813813355e-14  3.32312133093e-15 -9.39491346937e-14  1.1029895086e-14 -3.41822333036e-14  2.06545900397e-14  1.57040445378e-15  1.36892509951e-13 -2.31032533064e-14  2.75814583181e-14  1.62315662913e-13  7.90112851799e-14 -2.4850736851e-14  4.53366843104e-14  8.95376682756e-14  1.33198900298e-13  3.17751497778e-14  4.83151085517e-14  8.48000194162e-14  2.39331219765e-13  4.81916870026e-13  5.37790268628e-13  1.27115955347e-12  2.64281737684e-12  6.18232705703e-12  2.28977171905e-11  1.51699993406e-10  2.30214452313e-11  6.4026495339e-12  2.54280178223e-12  1.24498795369e-12  7.1763485659e-13  3.05723991765e-13  5.52570922507e-14  1.19184558992e-13  7.21231890098e-14 -5.81953782567e-15  2.56751045034e-14 -7.42794909239e-14  1.75427153222e-14 -5.85086534244e-14  6.47243125666e-14
-8.20848850618e-14 -2.74526702756e-14  1.6722712258e-13  7.34718695711e-14 -3.79303897961e-14  1.39041755126e-14 -2.08107712751e-14  9.25169475573e-15  8.21782973767e-14  1.19835863628e-13  5.44700066265e-14 -5.22048303201e-14 -1.62176865405e-14 -2.97816086926e-14 -6.28233246368e-14 -1.04205036288e-13  6.42393244794e-14 -1.26085040118e-13  3.41500141528e-14 -1.04003828365e-13  1.34864783086e-13  5.14785625619e-14 -7.44184942165e-14 -7.3159317057e-15  3.36990442454e-14  5.07665103449e-14  3.85485079965e-14  1.26578255197e-13  5.45254789394e-15  2.00685393396e-14  4.18138693945e-14  7.39781168912e-14  2.68498845306e-14  2.63281616147e-14  4.18109718663e-14  4.3049016643e-14  8.33399603477e-15  2.28202097846e-13  1.91907327978e-13  3.16167093526e-13  6.87684904455e-13  1.32391862076e-12  2.56418137811e-12  6.38129531744e-12  2.30214452313e-11  1.51954475822e-10  2.30193706388e-11  6.31236549484e-12  2.59433217703e-12  1.30214280796e-12  6.97926831645e-13  4.02368926112e-13  1.33321820512e-13  4.1154525421e-14  5.04707530926e-14  5.94701480479e-15 -4.57071224716e-14  7.26309298456e-14 -3.49261809525e-14  8.80076157815e-14
 4.2478712461e-15  5.16089614357e-14  8.04934077527e-14  1.32117130016e-13  8.24932891466e-14  6.30015533767e-14  3.7320859407e-14  5.84198829265e-14 -4.62039076679e-14 -2.91121881485e-14  1.33138249091e-13 -6.31631475896e-14 -2.09525145483e-14  4.18831549381e-14  7.31868728251e-14  3.19981199669e-14  7.18761742485e-14  3.85335663034e-15 -4.65536852026e-15 -9.73172746102e-14  7.82165783112e-14  4.09125292416e-15  5.04391035067e-14 -3.29423535478e-14  9.72427437963e-14 -1.38922351771e-13  7.88267816131e-15 -4.48725568479e-14 -5.43907551699e-15  3.20205994005e-14  2.20357925155e-13  8.44931266907e-14  4.63869229206e-14  9.35012443932e-14 -1.40125939477e-13  6.53371928212e-14  3.43381026669e-14  5.7964243005e-14  6.78812540916e-14  1.80958737654e-13  3.39710984997e-13  7.59879282702e-13  1.26414611829e-12  2.58894917359e-12  6.4026495339e-12  2.30193706388e-11  1.52170375257e-10  2.29701588426e-11  6.38037259286e-12  2.63521253309e-12  1.32761386574e-12  5.99811527163e-13  5.37220589994e-13  3.07140300413e-13  8.89984648034e-14  5.9613993297e-14 -2.73999797808e-14  2.54384089633e-14  8.0821355291e-14 -8.6857970252e-14
-1.26557910148e-13  1.53150329454e-14 -1.43370271847e-15  2.76261830275e-14  8.5528065291e-14  1.57752593207e-13  1.03490110528e-13 -1.23554039496e-13 -4.34298704979e-14 -3.23635102301e-14  1.9807951475e-14  2.61292207423e-14 -1.41857115057e-14 -9.64131577665e-14  1.70580632384e-13 -1.53673709178e-14 -8.06448214636e-15  5.39452488489e-14 -9.2454846947e-14 -2.32625791089e-14 -1.13964714427e-13 -1.26091065299e-14  9.06783238999e-14 -2.00729221967e-14  1.4714892855e-13 -3.24616432349e-14 -4.77894881892e-14 -1.39928601514e-14 -7.69869161158e-14  7.12052805238e-14 -2.57966082176e-14 -2.9248441058e-15  6.9025683565e-14  1.29376671208e-14  3.083319146e-14 -9.83806251549e-15 -5.84318804419e-14  1.2164648461e-13  6.25804879725e-14  1.32036174098e-13  1.92446015693e-13  4.38569662751e-13  9.13842123181e-13  1.30967294291e-12  2.54280178223e-12  6.31236549484e-12  2.29701588426e-11  1.51574202142e-10  2.28267261319e-11  6.15952978394e-12  2.38552478194e-12  1.38933900817e-12  6.79430121477e-13  2.25577559796e-13  1.28297932785e-13  7.21815291971e-14  1.51885266546e-13  4.41511981544e-14  9.18732495203e-15  7.8656216701e-16
 8.12069688053e-14 -1.92949456282e-14  1.01134603548e-13 -3.17271544866e-15  2.89761059258e-14  2.35875475048e-14  2.63232421385e-15 -1.07809061818e-13 -1.37638924799e-14  8.26478576519e-14  6.95484090877e-14  2.00446985206e-13  1.17705377605e-14  2.91147594897e-14 -3.54218373498e-15 -9.29193720465e-14 -2.653002086e-14  1.38162729992e-14 -9.36800742605e-14 -2.78479216084e-14 -3.47703304781e-14 -5.31931423755e-14  3.56461058627e-14  1.3507927594e-13  1.19749204522e-13 -2.35813416427e-14 -5.59721610465e-14  1.80463004096e-13  2.44837335917e-14  2.05313051717e-14  1.93871760846e-14  2.8759255035e-14  2.31934868728e-14 -5.87168962418e-15  7.24976027339e-14  4.00598053133e-14  4.57585651167e-14  3.35941992361e-14  2.60152050242e-14  7.60375114745e-14  1.53629724236e-13  2.21884963681e-13  3.2947175208e-13  6.56038154788e-13  1.24498795369e-12  2.59433217703e-12  6.38037259286e-12  2.28267261319e-11  1.51995591765e-10  2.29489660669e-11  6.24377694548e-12  2.67473409043e-12  1.22673135149e-12  5.1814672364e-13  2.77141646076e-13  8.80133024017e-14  1.48826263506e-13  1.43834422006e-13  4.54693350335e-14 -2.77846568759e-14
-3.69597316277e-15 -2.05293082753e-14  1.12235736317e-13 -5.87359530025e-15  2.85088897366e-14  3.78002092599e-14  3.77905768146e-14  5.87018012011e-14 -7.83192511805e-14 -6.08084924979e-14  8.39000858719e-15 -5.19352266837e-14 -3.43920582454e-14 -6.46459368563e-14  2.967962175e-14 -3.53423164201e-14  2.17902537721e-13  8.21363144828e-14  3.69242141785e-14 -3.46559343701e-14  1.5977162644e-13  1.41449731311e-14  1.0907136196e-13  1.38106623815e-13  5.80506029179e-14 -3.20781515425e-14  3.77926350153e-14  3.95844371591e-14 -5.61984289872e-14 -7.79874778195e-14 -2.23452591931e-14  2.40568825747e-14 -3.51408118937e-14  4.90574521659e-14  1.49304941304e-13 -3.12587833397e-14  1.05377860644e-13 -7.45160707176e-14  2.1322896551e-15  2.51044719534e-14  5.88317421825e-14  1.95698489541e-13  2.13558466333e-13  4.1806023919e-13  7.1763485659e-13  1.30214280796e-12  2.63521253309e-12  6.15952978394e-12  2.29489660669e-11  1.51993428694e-10  2.29480492682e-11  6.44288302549e-12  2.49878509053e-12  1.16629234435e-12  6.14503105813e-13  2.50624114459e-13  2.22087210459e-13  1.81098911761e-13  1.7273001493e-13  1.30868142096e-13
 9.70557704525e-14  1.56814517826e-13  6.0377374004e-14 -1.05421884969e-13  1.28615615286e-13 -1.10471026489e-14  2.32278662841e-14  5.693807669e-14  4.91767890481e-14 -5.43076019326e-14  7.79528052296e-14 -5.91759992112e-14 -5.20681102521e-14 -5.85120655769e-14  4.97191372299e-14  7.96653965095e-14  1.26086931458e-13  5.86281611651e-14  3.16764483587e-14  7.08981472855e-14  1.55418757889e-13  3.8124487586e-14  1.49976303454e-14  4.79655779406e-14 -3.92840042879e-15  3.10501728286e-14  1.84570948991e-14 -8.21398863286e-15  4.33780883459e-14 -1.02208727441e-13  7.54039380707e-14  1.52204786606e-14  1.36518416098e-13  1.34809159166e-14  1.56652318851e-13  9.85670092952e-14  1.06366062052e-13  7.37875855581e-14  6.13426515758e-14  5.12303290836e-14  5.49498152226e-14  2.55163975942e-14  1.59094372789e-13  1.7461622483e-13  3.05723991765e-13  6.97926831645e-13  1.32761386574e-12  2.38552478194e-12  6.24377694548e-12  2.29480492682e-11  1.51850827304e-10  2.29615224996e-11  6.21386161457e-12  2.54606855251e-12  1.09359093225e-12  6.06711932727e-13  4.06531983482e-13  2.08426789315e-13  1.46546445506e-13  4.44580371054e-14
-3.18786139673e-14  8.00558003156e-14  1.18227619619e-13 -2.05639194934e-14  2.61970155837e-14  2.51668091938e-15 -9.96533366713e-15  5.966959682e-14 -4.32064011564e-14  8.57988544814e-14  7.14682415056e-14  6.58150373896e-14  2.86544492347e-14 -4.0307779373e-14 -7.55768392331e-14  1.12877865274e-13  1.14784318739e-13  2.19340431868e-15  8.48225308856e-14 -6.92920893805e-14  9.84920851296e-15 -5.81514110558e-14 -4.43496190325e-14 -1.28529445883e-13 -9.06140961819e-14 -1.44335491759e-14 -6.81865555286e-14  1.13943278099e-13  1.00546958366e-13  2.18654425829e-14 -2.38801780975e-15  3.54322395229e-14  3.45152943587e-14  1.02684822889e-13 -8.70027266718e-15 -3.03851844404e-14  6.18640624257e-14 -1.22665763041e-13 -5.93109450651e-14  2.90588274626e-14 -1.19518942699e-14  6.58789005102e-14  4.47118965258e-14  1.38506257271e-13  5.52570922507e-14  4.02368926112e-13  5.99811527163e-13  1.38933900817e-12  2.67473409043e-12  6.44288302549e-12  2.29615224996e-11  1.52011234058e-10  2.29593012392e-11  6.30964933224e-12  2.61712680328e-12  1.38008967448e-12  5.95963626438e-13  3.86057483239e-13  1.60869215622e-13  9.28631616145e-14
 7.68251054572e-14 -7.67532366575e-15  6.41426197118e-14  7.11402334429e-14  2.26628326202e-14  3.58678554969e-14 -1.6592033052e-13  1.50018826692e-14 -1.20151027454e-13  5.77538873513e-14 -4.20900563914e-15  3.74774461116e-14  1.00008021788e-13 -1.12187280723e-13  1.13216324702e-14  2.24274068839e-15  6.20607646652e-15 -4.3272222266e-14  1.07963888285e-13  3.14713133655e-14  9.73450225225e-14  1.04226602872e-14  7.85812749292e-16 -1.28519038821e-13  7.20534598302e-15  8.31297373298e-14  7.31875451779e-14  5.06557505072e-14  3.27865795336e-14  3.34514492953e-14  5.48014619432e-14 -8.93298765089e-14 -5.27221014274e-14 -6.67503608877e-15  1.26098768968e-13  1.37087116835e-13  1.96560072849e-14  1.90592789891e-14  3.76471464415e-15 -5.37739160315e-15  5.45360401691e-14  4.31829666655e-14  1.6455297054e-13  6.26430334339e-14  1.19184558992e-13  1.33321820512e-13  5.37220589994e-13  6.79430121477e-13  1.22673135149e-12  2.49878509053e-12  6.21386161457e-12  2.29593012392e-11  1.52096769131e-10  2.30042448436e-11  6.33192557162e-12  2.51320434226e-12  1.12580150933e-12  6.22423181871e-13  4.23667233613e-13  2.04438167128e-13
 2.4414271652e-13  8.39944605754e-14  1.29153099985e-13  1.1629662174e-13  4.41255495155e-14  7.89161722834e-15 -1.88685572297e-15  3.78044320443e-14  4.66122899784e-14  8.87402698747e-14 -3.33474686574e-14 -3.82641696171e-14 -1.50534350439e-13 -4.60249041929e-14  4.1539184329e-14  1.20226424038e-13  8.8995945388e-14  2.7716808376e-14 -2.61533822914e-14  2.22181620806e-14  2.68906913593e-14 -2.64151651074e-15 -1.20369683752e-14 -8.48979140388e-14  9.57080416668e-14  6.5609588396e-14  5.37417737161e-14 -4.30009781045e-14  8.590118973e-14  4.81469411136e-14  1.12359978166e-14 -8.83049271118e-14 -5.63001075946e-14 -7.0543881824e-14  1.36918811046e-14  7.22490332135e-14  3.14148573919e-14 -2.86057205808e-14  7.92665071138e-14  9.35948504003e-14  2.11680109012e-13  1.74959777957e-14  1.46839618301e-13  4.09724747176e-14  7.21231890098e-14  4.1154525421e-14  3.07140300413e-13  2.25577559796e-13  5.1814672364e-13  1.16629234435e-12  2.54606855251e-12  6.30964933224e-12  2.30042448436e-11  1.52085185478e-10  2.29300509498e-11  6.43895895438e-12  2.56376047379e-12  1.14025841604e-12  7.08460478139e-13  3.46580948818e-13
 3.74079247101e-13  1.52241125318e-13  4.60708269809e-14  1.07641509921e-13  7.64756428814e-14  2.91895055088e-13  7.63805613249e-14 -8.30917243158e-15  1.83534205618e-14 -2.38464055099e-14 -2.05451900246e-14 -2.7914830277e-14 -1.3347211837e-14  1.02275934858e-13  7.0789683676e-14 -4.74792993391e-14 -4.76335364725e-14  9.71276247987e-14 -1.10998418682e-14  7.61105312699e-15  6.98496968207e-14  1.62242519386e-14  7.04904903968e-14  4.54254459515e-14  6.99966983933e-14 -1.02897631621e-13 -9.34112596818e-14 -1.50614510986e-13 -2.05951064982e-14 -2.17322363619e-14  1.00101464503e-13  4.0884946955e-14  3.59865549538e-15  7.04475316783e-14 -2.14962737786e-14  3.47899706286e-14  1.35769618853e-13  3.85769584528e-14  2.74130309343e-14  1.17139547139e-13 -4.06254471718e-14 -6.86387142794e-14  3.67515009894e-14  1.53243043573e-13 -5.81953782567e-15  5.04707530926e-14  8.89984648034e-14  1.28297932785e-13  2.77141646076e-13  6.14503105813e-13  1.09359093225e-12  2.61712680328e-12  6.33192557162e-12  2.29300509498e-11  1.51690859295e-10  2.30621970147e-11  6.34754384154e-12  2.52687958177e-12  1.28691746789e-12  7.52634405216e-13
 7.61360372666e-13  3.86142293523e-13  3.55883962322e-13  2.44846028313e-13  1.32882032516e-13  1.69477377856e-15  2.53401544898e-14  7.91996783094e-14 -3.22465803254e-14  1.0725877101e-14 -9.60641131237e-14  8.62160795118e-15 -4.79183755148e-14  6.25608995129e-15 -2.08490371775e-14  1.28365337561e-14 -1.09213509278e-14  9.40904817714e-15 -7.69014152897e-14  2.13706394466e-14  4.71936440412e-14  2.74846515062e-14 -6.65899127698e-14  7.68821577676e-14  1.13845017674e-13  6.58066755505e-14  5.49799944965e-14  8.6349673713e-14 -1.222471279e-13  3.33391447557e-15  8.79078148475e-16  8.67066163404e-14 -3.51577572183e-14  2.59357582484e-14 -6.01661460462e-14  1.18919550037e-14  2.62825393352e-14  5.0126021276e-14  8.38069531035e-14 -3.68781981968e-14 -1.22938799259e-13 -9.86349979001e-15  3.73215829177e-14  4.4372930957e-14  2.56751045034e-14  5.94701480479e-15  5.9613993297e-14  7.21815291971e-14  8.80133024017e-14  2.50624114459e-13  6.06711932727e-13  1.38008967448e-12  2.51320434226e-12  6.43895895438e-12  2.30621970147e-11  1.52208887707e-10  2.30405717177e-11  6.32332334862e-12  2.59824486017e-12  1.29571926573e-12
 1.28928610598e-12  6.21882217116e-13  3.97526124554e-13  2.89875782834e-13  7.31191820882e-14  5.20298197883e-14  1.11099260728e-13  1.68412642046e-13  4.38714629306e-14  1.09429398345e-13 -1.61376831047e-14 -1.68534868649e-14  7.10492078052e-14 -2.76534005958e-14  4.37401935131e-14  2.98602063758e-14  8.98674561036e-16 -5.12016892328e-14 -2.44824720702e-14  6.90044813107e-14  6.3788292207e-15  5.35630836171e-14  3.32083193262e-14  3.69366899061e-14  9.84273170769e-14  1.4328020854e-14  5.0008492263e-14  2.37160256104e-14  1.72931989656e-14 -5.15830292864e-14  2.69880363753e-14 -1.20502339594e-14  8.87878903141e-15  9.38553341846e-14  9.67098402049e-14 -2.79061204913e-14 -2.4424632244e-15  1.40434809342e-14 -2.45910003144e-14  7.72647724877e-14 -3.01931362805e-14 -8.25389196274e-14 -7.16782779697e-14 -1.98888333475e-14 -7.42794909239e-14 -4.57071224716e-14 -2.73999797808e-14  1.51885266546e-13  1.48826263506e-13  2.22087210459e-13  4.06531983482e-13  5.95963626438e-13  1.12580150933e-12  2.56376047379e-12  6.34754384154e-12  2.30405717177e-11  1.5153820163e-10  2.2980530117e-11  6.28323248969e-12  2.65077331973e-12
 2.73446019241e-12  1.4415518348e-12  7.35471094864e-13  4.0399127523e-13  2.4188366783e-13  1.86843629562e-13  2.79223187072e-13  1.71933912049e-13  1.37369404155e-13  3.04770433678e-14 -1.71544589439e-14  5.16824842467e-14  7.31619234309e-14  7.83719831789e-14 -3.30091475333e-14  2.25271776013e-14 -1.27928154268e-13 -1.48584388163e-14 -3.6865619891e-14 -1.32082767896e-14 -5.28509805207e-15  4.88855802776e-14  6.31622711727e-14 -5.38349282574e-14  4.34050134615e-14  9.85570368521e-14  4.20168511981e-14  1.47733751979e-13  2.58034605813e-14 -5.01490414456e-14 -1.10374990101e-14 -2.51498729033e-14 -3.47024951693e-14 -9.63610785046e-14  1.11141506559e-13  4.80873958706e-15 -1.78265571108e-15 -4.49296543067e-14  5.17357967444e-14  2.31143418379e-14 -2.65012100102e-14 -1.62270797724e-13  8.30950098802e-15  7.79269539228e-14  1.75427153222e-14  7.26309298456e-14  2.54384089633e-14  4.41511981544e-14  1.43834422006e-13  1.81098911761e-13  2.08426789315e-13  3.86057483239e-13  6.22423181871e-13  1.14025841604e-12  2.52687958177e-12  6.32332334862e-12  2.2980530117e-11  1.51661969822e-10  2.28799657219e-11  6.28670511289e-12
 6.40466236848e-12  2.69747043034e-12  1.26838134821e-12  6.22111530041e-13  3.86199716869e-13  2.4277245595e-13  9.04415965532e-14  1.24308311738e-13  1.72414395474e-13 -5.33097155098e-14  1.55716980522e-13  6.89002554493e-14  8.71437650498e-15  3.12827692822e-14 -7.40916690612e-14  3.48367064816e-14 -2.01293479199e-13 -1.38368000194e-13 -5.96460580252e-14 -6.4954017375e-15  5.24995887377e-14 -4.47735307111e-14  1.87829250589e-14  1.00161217363e-13  1.35691230832e-13  2.05776793489e-13  1.36692434268e-13  8.17521761738e-14  1.16742047273e-14 -2.23571941795e-14  1.39086842363e-13 -5.87118233639e-14 -2.44160290688e-14  7.17374059693e-14  9.19851284831e-14 -1.11947995989e-13 -4.1434264931e-14 -6.57692103304e-15 -2.6116735513e-14 -2.74118563095e-14 -3.21509065971e-14 -4.83778990311e-14 -5.44154194555e-14 -2.53770904629e-16 -5.85086534244e-14 -3.49261809525e-14  8.0821355291e-14  9.18732495203e-15  4.54693350335e-14  1.7273001493e-13  1.46546445506e-13  1.60869215622e-13  4.23667233613e-13  7.08460478139e-13  1.28691746789e-12  2.59824486017e-12  6.28323248969e-12  2.28799657219e-11  1.51630435148e-10  2.29868845991e-11
 2.32651967402e-11  6.36364828331e-12  2.70705883745e-12  1.35827479664e-12  7.87517029417e-13  4.84550558904e-13  3.22847207239e-13  2.15877584237e-13  1.10095531551e-13  1.10384579537e-13  5.83071341886e-14 -4.58154706713e-15  4.66600512714e-15  9.19902550691e-14  7.43397450343e-14  6.99291743235e-15 -1.81513353695e-14 -2.94552594559e-14  7.95864301177e-16  7.2156845823e-14 -5.36566379771e-14  6.5807717426e-14 -2.83676868645e-14 -8.55030786077e-14  2.78123269395e-15  1.00084267451e-13  4.21894157591e-14  3.70319007421e-14  1.14797329951e-13 -5.32633453479e-14  9.93577298905e-14 -6.61081238116e-14  1.30550051383e-14  4.88878950636e-14  3.42464617765e-14 -9.10096050898e-15 -9.21072659491e-14  1.96111284329e-13 -2.31573092589e-14 -6.40069767217e-14 -2.53776564941e-14  7.70810027935e-14 -4.11905998515e-14 -3.37059407253e-14  6.47243125666e-14  8.80076157815e-14 -8.6857970252e-14  7.8656216701e-16 -2.77846568759e-14  1.30868142096e-13  4.44580371054e-14  9.28631616145e-14  2.04438167128e-13  3.46580948818e-13  7.52634405216e-13  1.29571926573e-12  2.65077331973e-12  6.28670511289e-12  2.29868845991e-11  1.52015693298e-10


==> anc/correlator_b11_Nt14_dist13.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59
 0.000172172991797  0.000171657854066  0.00013337131722  0.000131846099628  0.000103189170891  3.49833555763e-05  2.48005035632e-05 -1.19743870488e-05 -2.20034408411e-06  2.69023413467e-05  2.31760401011e-05  3.04306100358e-05 -5.57838258108e-06 -5.28569073207e-06  3.45015147143e-05  1.23045677447e-05  2.56358007404e-05  3.48141774228e-06 -1.44202789305e-05 -1.35657315335e-06  3.07293588877e-08 -1.00784801981e-05  2.98508757998e-05 -2.01151831767e-05 -6.23056850999e-06 -3.22318543749e-05 -2.16905586156e-05  5.17211606522e-06  2.72873543516e-05 -1.25096397189e-05  5.85405687862e-05 -2.12099377482e-05 -4.23301007266e-05  9.52667172022e-06 -4.44156334685e-06  1.13537615624e-05  3.18870240906e-06  5.57757497519e-06  1.64331877565e-05  3.44935984832e-05  2.11060459168e-05  3.51293696562e-06  7.3491439872e-07 -1.41334133337e-05  1.83551582363e-05  2.52576789925e-05 -1.2751755757e-05  9.71754562352e-07 -1.52726333716e-05  1.39207249338e-05 -1.70203257129e-06 -2.67606672942e-07 -3.64913216481e-06  1.93338178691e-05  3.46399179697e-05  0.000111620566251  0.000108798106442  0.000163960176129  0.000155456670634  0.000188909557895
 0.503505010371  0.503688234301  0.504589035559  0.502586056506  0.502700474709  0.50379775987  0.503046250167  0.5037534794  0.502913763431  0.504211219137  0.504436253583  0.503337637522  0.503941055584  0.503663539015  0.502006843364  0.503642145999  0.503392751954  0.503980949644  0.503412065906  0.502876935937  0.502928793114  0.50319761275  0.502733558251  0.502899864447  0.503499342477  0.503948573868  0.50387440509  0.503164495049  0.503464230957  0.503118951102  0.502787000177  0.503290532235  0.503016312951  0.504620984117  0.502567919449  0.502676200735  0.502961737034  0.502509289655  0.503983536296  0.503913140302  0.50273528439  0.503365084417  0.502611692871  0.503613648929  0.504024039107  0.50368839476  0.504044964197  0.504131976464  0.504030325415  0.503262202533  0.503641825052  0.503449887335  0.503533893451  0.503735358359  0.50303078758  0.503341460681  0.502784574482  0.50455318504  0.504458578396  0.502756257074
 3.95330418032e-10  6.00081306911e-11  1.69537374525e-11  7.00204923049e-12  3.26338133069e-12  1.67867571622e-12  9.27415444982e-13  5.7627050026e-13  2.43098480662e-13  7.88338122852e-14  8.30593825325e-14 -1.42603006391e-14  2.2112983137e-13 -2.72379361538e-14 -1.28120831842e-13 -6.38473886606e-14  3.56375940045e-13 -1.31412254e-13  1.87312848488e-14 -2.95211839588e-13  5.15813076799e-13  5.66983589668e-14  1.97107662756e-13 -9.29388881235e-14 -7.12486167647e-14 -8.85411055387e-14 -4.38157334356e-14  2.12351792394e-13  3.76272135839e-15  5.5670846248e-14  1.30600874951e-13  8.62740239338e-14 -6.35048672995e-14  3.10608463958e-13  1.497142548e-13  9.94021141984e-15  1.10926224975e-13 -9.58774242643e-14 -1.72894863098e-13 -5.0166015663e-14 -1.51060792775e-13  2.32156520464e-14 -3.6664713323e-13 -2.6366005543e-13  1.51769010144e-13 -1.61069880614e-13  5.93564240855e-14  1.01677682667e-14  2.70371073575e-13  2.14822134098e-13  2.84917717161e-13  4.12941410498e-13  3.3671866275e-13  5.6389476038e-13  1.1383342938e-12  2.03978701389e-12  3.06974979042e-12  6.67442857811e-12  1.66436759895e-11  5.98309104083e-11
 6.00081306911e-11  3.95524418897e-10  5.99164993948e-11  1.69392123823e-11  6.6201218538e-12  3.3023125688e-12  1.6989904334e-12  9.76975383086e-13  6.72811339288e-13  3.57642959091e-13  4.99225996073e-13  3.90687009199e-13  8.81216346268e-14  2.65686764487e-13  2.16323890922e-13  2.92565055562e-13 -1.89147950855e-13 -2.79989286145e-13  5.76428197738e-14  5.34933217641e-14  9.28864086188e-14 -3.10267712813e-15  6.3951218487e-14 -1.40611366293e-13  1.70406352285e-14  2.12015800479e-13  6.01812001915e-14  8.24548854434e-14 -8.62681197578e-14 -2.15712886611e-13  5.14225885076e-14 -1.81665538049e-13  6.09789389714e-14 -5.19098004917e-14  8.62462794823e-15  8.2515351715e-14 -9.22729981111e-14 -2.3059850113e-14  6.05817815218e-14 -2.02030416715e-13 -1.4173228717e-13  1.89342777236e-13  4.88551492758e-13  4.76745449085e-14  2.9048458991e-14 -2.65703271074e-13  9.32654815394e-14  3.86624092441e-13 -1.11529333708e-13 -1.34059406095e-14 -6.04580750675e-14  5.33775595498e-13  1.41570799665e-13  5.29030181009e-13  6.45808384788e-13  1.05924009015e-12  1.4884752301e-12  3.57528955044e-12  6.86824716626e-12  1.65205983301e-11
 1.69537374525e-11  5.99164993948e-11  3.95977532022e-10  6.00068748415e-11  1.64556340571e-11  6.75519894975e-12  3.042746766e-12  1.87572612002e-12  9.76723834724e-13  6.4945113399e-13  1.94541843825e-13  3.2097970257e-13  1.95879661922e-13  2.29219044257e-13 -6.78452131619e-14 -2.26408807279e-14 -3.41368071764e-14 -5.41362478918e-14 -3.10200599092e-13  1.71939208135e-13  2.48597595242e-13  3.11796288576e-13  1.16517422179e-13  3.1735613456e-13  1.58193464431e-13  1.29210023948e-14 -1.89140478165e-13 -1.65473954434e-15 -2.67998896176e-15 -3.89235599352e-14  1.36323858106e-13  2.63376862711e-14  3.67659897142e-13  2.84619425153e-13  1.47249171799e-14 -3.47157082794e-13 -4.75295350121e-13 -3.50143614383e-13 -7.67888079319e-14 -3.31469970435e-13  6.53175118744e-14  1.60679575365e-13  1.20441122842e-14 -5.99443940659e-14  5.19726839625e-14  8.45476359018e-14  2.42023960933e-13 -9.87194867337e-16  7.75636019695e-14  1.839416088e-13  3.1957344832e-14  3.47519538273e-13  3.00589939203e-13  3.30665060247e-13  6.82815320753e-13  5.67069681075e-13  1.02407997211e-12  2.20818831519e-12  3.5362322148e-12  6.7448042226e-12
 7.00204923049e-12  1.69392123823e-11  6.00068748415e-11  3.94612677003e-10  5.964557413e-11  1.63593539359e-11  6.8438727589e-12  3.3740724776e-12  1.53631348642e-12  1.25882909678e-12  2.45448864586e-13  2.91730407459e-13 -1.837596371e-13  3.38190277227e-14  1.94688270273e-13  1.07558369904e-13  2.89310861067e-13 -7.18084594023e-14  1.60377898953e-14 -3.57187577917e-14  1.51531952139e-13  2.11681005311e-13  1.87875876966e-13  2.98742229022e-13  5.26844916092e-13 -1.10151069006e-13 -8.5486079375e-14 -1.7655386241e-13 -3.1732753867e-14 -1.26350679907e-13  1.25876802401e-13 -2.16090294347e-13  1.3220461995e-13  1.38218983284e-13 -3.07510148348e-14 -3.66477136894e-14  5.35137808725e-14  6.06149308282e-14  1.19549619997e-13  1.33866442486e-13 -1.8648488063e-13 -3.91139643846e-13 -8.07764813671e-14 -2.67729615772e-13  1.21656019917e-13  2.03708384893e-14  1.39499922075e-13 -1.37965458168e-14 -9.74032524424e-14 -3.81455698114e-13 -3.02168502217e-13  1.89575169418e-14  2.7064914689e-13  2.62053020253e-13  1.77777831383e-13  1.32471218323e-13  5.25036748331e-13  9.76585951803e-13  1.64247199764e-12  3.60562763404e-12
 3.26338133069e-12  6.6201218538e-12  1.64556340571e-11  5.964557413e-11  3.94222635704e-10  5.92435334681e-11  1.63928634919e-11  6.6137513036e-12  3.42322342661e-12  1.79138185843e-12  7.19575147337e-13  8.25789584935e-13  5.15861029133e-13  5.57542330792e-14 -6.69725057052e-14  1.22189643126e-13  1.43749118871e-14  6.05244840956e-14  1.67243554657e-13  1.91269610933e-13 -1.10707827603e-13  1.5093773867e-13 -3.22254741121e-14 -2.66132029381e-13 -2.62192799497e-14 -7.30559081213e-14 -2.10356302125e-13  1.01009823967e-13 -3.86456162759e-16 -1.10416531551e-13  5.42755723966e-14 -1.55431618209e-13 -1.25225463354e-13  2.3332697431e-13  1.44925770095e-13  2.37508118849e-13  4.2738924661e-13 -6.60963570172e-14  2.22453805196e-13  6.35625562973e-13 -2.56322863048e-14 -2.91900409173e-13 -1.15050193908e-13  1.36587772881e-13 -9.95669420513e-14 -1.09401468972e-13  1.17037579695e-13 -8.45953698855e-15 -8.80982096122e-14 -1.69925344889e-13 -5.2024341542e-13 -8.53311684729e-14  1.78548521345e-13  1.23655103032e-13  4.41919457589e-13  2.51758143204e-13  3.33669836997e-13  6.22199350186e-13  9.08987477072e-13  1.70452437051e-12
 1.67867571622e-12  3.3023125688e-12  6.75519894975e-12  1.63593539359e-11  5.92435334681e-11  3.95094190018e-10  5.93800607295e-11  1.64045337439e-11  7.1033968948e-12  3.02399900147e-12  2.11777865998e-12  1.54166187823e-12  6.63844536671e-13  1.76746342388e-13  1.24571045693e-13  2.91064299626e-13  1.26518507362e-13 -4.81684853095e-14 -1.95515603789e-14  1.91868900588e-13 -1.7525037943e-13  1.26318358267e-13 -3.59237492903e-14 -2.28132292294e-13  1.69481747634e-13  1.26405142226e-13  9.62482075793e-14  4.60756191682e-13 -1.43594837081e-13  1.12204653298e-14  2.62361951882e-13  2.56914679708e-13  1.32862635741e-13 -5.99092359504e-15  1.10295630081e-13  4.01264103712e-14  1.86924941017e-13  2.38344712254e-14  4.44903360834e-15 -1.42818245377e-13  1.11398399671e-13  7.33857698546e-14  2.79213673417e-13  7.07459996894e-14  7.57094579436e-14  9.0523225771e-14  3.14092861538e-13 -1.77144695258e-13  2.74223980384e-13 -2.91679307233e-13 -1.56869662202e-13 -4.60367853778e-14 -5.81692970371e-14  1.93302812614e-13  2.37660332397e-13  4.05789838296e-13  7.68302488446e-14  1.233031987e-13  7.12126112005e-13  1.24556213256e-12
 9.27415444982e-13  1.6989904334e-12  3.042746766e-12  6.8438727589e-12  1.63928634919e-11  5.93800607295e-11  3.9458098997e-10  5.96745203238e-11  1.63402758194e-11  6.60640187821e-12  3.2401426943e-12  1.88678807531e-12  8.78221002977e-13  7.12195938763e-13  3.19931401514e-13  4.0439781284e-13  1.73540811742e-14  2.00187778752e-13 -1.85288601481e-13  4.05907316592e-14  1.61297015982e-13  3.81526629394e-14  4.39447944982e-14  4.06694377298e-13 -7.19560343892e-14 -2.22155093584e-14 -1.48264137228e-14  3.03401705585e-13  1.88277609417e-13 -4.1158102439e-14  1.16192255174e-13  1.05927166815e-13 -6.72383132193e-14  1.10195439606e-13  3.6971914818e-13 -1.90390459185e-13  3.81017278421e-13  1.81480765007e-13 -1.08070807068e-13 -5.40978582473e-14 -1.81121821641e-13 -2.25794257435e-14 -6.07025671572e-14  1.72564206782e-13  2.79700091851e-13  3.93581081557e-13 -4.54170197974e-14 -2.45987304166e-14  4.58363921396e-13 -4.79567014487e-14  1.64006677057e-13  5.79380752644e-14 -2.59989712925e-14  8.59496239132e-14  3.15112645832e-13 -3.10361017237e-13  2.01487997616e-15  1.19391717787e-13  5.03291195182e-13  4.2013744013e-13
 5.7627050026e-13  9.76975383086e-13  1.87572612002e-12  3.3740724776e-12  6.6137513036e-12  1.64045337439e-11  5.96745203238e-11  3.95139781895e-10  5.97726853086e-11  1.62664116677e-11  6.66415217173e-12  3.22806562046e-12  1.96211412801e-12  1.14871356698e-12  4.9705286823e-13  1.18211877694e-14  2.48436107098e-13  4.54403060202e-13  2.09706173785e-13 -2.7866105455e-14  1.51253967749e-13 -6.84757672031e-15 -1.5763930558e-13  1.0787331777e-14  2.91731088777e-14 -2.09039369249e-16  2.50491055437e-13 -5.41569086284e-14 -2.36537250352e-13 -1.17148103241e-13  5.8314234802e-14  1.56217173198e-13  1.01245453013e-13  3.37047124523e-14 -1.73489617946e-14  6.65382446129e-14  4.66587982829e-14  2.27893462287e-13 -2.25289057562e-13  6.93641065322e-15 -1.82457216168e-14  8.84546153124e-14  1.8685740528e-13  4.09852819505e-14  3.08941332955e-13 -7.90259076523e-14 -1.39317325961e-13 -1.16622557748e-13  2.68205270985e-13 -8.66462480306e-15  8.38264494079e-14  1.39206644291e-13  2.4487405993e-13  3.84869136936e-15  1.88829700223e-13  2.18341655448e-13  3.30601025861e-13  2.24236257561e-13 -1.2274837109e-13  3.33631488243e-13
 2.43098480662e-13  6.72811339288e-13  9.76723834724e-13  1.53631348642e-12  3.42322342661e-12  7.1033968948e-12  1.63402758194e-11  5.97726853086e-11  3.94415143723e-10  5.97043870744e-11  1.626930487e-11  6.77808576197e-12  3.23753486477e-12  1.62083045687e-12  1.19928672724e-12  8.07386991172e-13  5.02695586906e-13  4.2517666173e-13  3.1701167208e-13 -1.18479810057e-13  2.14779416385e-13  9.22094473094e-14  4.50221438466e-15  1.18908557019e-13 -3.50921462453e-13  2.84600902427e-13  1.40538983746e-13  1.12254175244e-14  1.87310355329e-13  7.29202576592e-14 -1.9010888581e-13  2.70223542974e-14  5.37815361516e-14 -1.44733231313e-13  1.18571661934e-14 -1.12416983282e-13  5.38604576388e-14  8.99439500797e-14  9.9436029695e-14 -8.35478601156e-14  1.42001434421e-14  3.80701429198e-13  2.63278621465e-13  1.48909631256e-13  5.88917528142e-14  6.65226425724e-14 -1.85795075881e-13  7.4907169142e-14 -1.72188660911e-14  1.83460083269e-13 -5.52624170237e-14  1.78364104059e-13  3.132079917e-13  3.64815058305e-14  2.00368950433e-13  3.53314289626e-13 -7.62836147051e-14 -1.12236784009e-14  3.13587557154e-13  5.72849733942e-13
 7.88338122852e-14  3.57642959091e-13  6.4945113399e-13  1.25882909678e-12  1.79138185843e-12  3.02399900147e-12  6.60640187821e-12  1.62664116677e-11  5.97043870744e-11  3.95258276962e-10  5.96700462835e-11  1.66457299568e-11  6.43987394438e-12  3.00181095224e-12  1.92238820767e-12  1.43138528193e-12  9.31027704198e-13  3.52807472285e-13  2.74363255202e-13  2.07474124994e-13 -3.02035102675e-14  3.37772403741e-13  2.78619501855e-13 -2.91343577637e-14 -1.78320801258e-13  2.5055178302e-13 -4.09468485068e-13  1.32109236356e-13  3.2575051486e-13  1.06295594099e-13  6.29314552827e-14 -1.0674139827e-14 -8.7158233435e-14  6.3021054647e-14 -2.87626818315e-14  2.64070887144e-13 -4.11515284457e-13 -1.39229838571e-13  2.55681544882e-13  1.0380092378e-13  4.10083149621e-14 -3.05074670455e-14 -1.52648867957e-13  4.86717784769e-14  6.46724171471e-14 -7.43166222105e-14  9.99296044422e-14  3.8024290551e-13  1.47610208792e-13 -4.88277905631e-14  2.92310307693e-13  8.53537810883e-14  4.09009586439e-14  1.2503027685e-13 -5.17469190411e-14  9.2826638335e-14  1.93244863472e-13 -1.54456254124e-13  3.72047725332e-13  2.24992529872e-13
 8.30593825325e-14  4.99225996073e-13  1.94541843825e-13  2.45448864586e-13  7.19575147337e-13  2.11777865998e-12  3.2401426943e-12  6.66415217173e-12  1.626930487e-11  5.96700462835e-11  3.95454795848e-10  6.00415396557e-11  1.66710197277e-11  6.88005508337e-12  3.2823692415e-12  1.85438985766e-12  1.38621318536e-12  4.16337087464e-13  6.67715227196e-13  5.24514356729e-13  8.37170556716e-14  1.25546156129e-13  2.54515290074e-13  1.42210215661e-13  4.30035413456e-13  7.48393880242e-14 -2.93679418567e-13  9.79788566071e-15  1.28324730032e-13  2.04697898269e-13  3.3596939709e-13  9.06399723047e-14 -2.45934171144e-13  3.17378378498e-13  2.33871498914e-13  1.95600612664e-14  2.53426104661e-14  4.02037666089e-14  1.90598101856e-13  8.93851038254e-14 -1.07601326873e-13  7.06833579579e-14 -7.07807528299e-14 -2.67873268573e-14 -2.46174070827e-13 -1.52166430199e-13 -1.35854934656e-13 -9.87970429427e-14 -2.07994237902e-13 -1.61575685084e-13 -1.66161210754e-13 -6.14082959078e-14  1.58174144307e-13  1.32248131388e-13 -5.23833116627e-14  2.87076615718e-13  5.36041192635e-13  1.20856052006e-14  5.03707954323e-13 -2.42361864134e-14
-1.42603006391e-14  3.90687009199e-13  3.2097970257e-13  2.91730407459e-13  8.25789584935e-13  1.54166187823e-12  1.88678807531e-12  3.22806562046e-12  6.77808576197e-12  1.66457299568e-11  6.00415396557e-11  3.9562774268e-10  6.02135778788e-11  1.66039145938e-11  7.18520847927e-12  3.43793619352e-12  1.85034308735e-12  1.01442203657e-12  6.00872418558e-13  5.18334227303e-13  3.65921849211e-13  4.00561798626e-13  8.80836376261e-15 -3.62178617601e-14  9.94584643577e-14 -3.22504850748e-14  1.03024771024e-13 -1.23307366896e-13  1.20709640001e-13  5.11292892352e-14  3.06750341566e-13  4.16410022929e-14 -5.52966648357e-13  2.32714600046e-14  2.61920767422e-13 -5.60274150975e-13 -4.87801136159e-14 -3.41014622875e-13 -3.03664448768e-13  8.31521010039e-14 -4.41526198289e-13 -4.514975204e-13  9.11868180782e-14  8.41780648896e-14  1.40553404755e-14 -1.22274195873e-13 -4.26783944575e-14  9.01147261034e-14 -6.63403012893e-14 -7.93131789893e-14 -2.31465401664e-13 -4.24413864345e-14 -3.76047727626e-13 -1.80334766694e-13 -2.96160234901e-13 -3.71769982076e-15 -1.90419302628e-13  7.33551792013e-14  2.34190358286e-13 -2.30367653429e-13
 2.2112983137e-13  8.81216346268e-14  1.95879661922e-13 -1.837596371e-13  5.15861029133e-13  6.63844536671e-13  8.78221002977e-13  1.96211412801e-12  3.23753486477e-12  6.43987394438e-12  1.66710197277e-11  6.02135778788e-11  3.95494969569e-10  5.97417864933e-11  1.65910895004e-11  6.7809765014e-12  3.51477781447e-12  1.98175206788e-12  1.38894763981e-12  5.55658085616e-13  2.32709080298e-13  1.97008299731e-13  1.44205756341e-13  3.47995736438e-14  2.83925108098e-13 -7.1243839148e-14 -2.22303609638e-14  2.63050060155e-13 -1.19882215756e-13 -2.53917349253e-14 -1.17632409178e-13 -3.6785400609e-13 -1.35001913504e-13 -1.1763067997e-13 -3.93907046275e-14 -2.30876234482e-13 -4.55420336442e-16  8.5831699373e-14 -2.59383494073e-13  1.54863498574e-13 -2.45949704376e-13 -5.65665597394e-14  1.92722490814e-13  2.04992772228e-13 -1.21019950343e-13 -2.11911488435e-13  9.81079006828e-14 -1.1876919378e-13 -3.97983012735e-13  1.84189203713e-14  5.45516314999e-14 -8.72029582904e-14  4.32484696498e-13 -2.52769577734e-14  2.79959688449e-14 -8.26420725436e-14  1.72493347684e-14 -7.88097184508e-14 -2.38228696312e-13  5.80953864697e-14
-2.72379361538e-14  2.65686764487e-13  2.29219044257e-13  3.38190277227e-14  5.57542330792e-14  1.76746342388e-13  7.12195938763e-13  1.14871356698e-12  1.62083045687e-12  3.00181095224e-12  6.88005508337e-12  1.66039145938e-11  5.97417864933e-11  3.95122625159e-10  5.99341464683e-11  1.6300924427e-11  6.49342398442e-12  3.59407307892e-12  1.65628394552e-12  1.08653282936e-12  7.24946595229e-13  2.90521896647e-13  1.0242883021e-13  1.46299743467e-13 -9.46907412626e-14  3.74938887647e-14  7.89699752756e-14 -3.97634674682e-14 -7.74062431141e-14 -7.41256505482e-14 -1.29050598934e-13  2.2663093209e-14 -1.54841646664e-13 -1.20622398752e-13 -1.91811977555e-13 -1.55592116322e-13  1.87695819493e-13  3.25793459785e-13  6.00821634507e-14  2.24704973407e-13  1.02169976494e-13 -7.08728546796e-14  7.73634163937e-14  4.1160872544e-13 -4.88115792096e-14 -1.30411100781e-13 -6.99225219684e-14  4.59133242125e-14 -8.74889698925e-14 -9.87865055995e-14 -3.00471783914e-13  1.19458034437e-13 -4.88126184983e-15  1.28768629859e-15  1.11308201858e-13  1.37914201251e-14 -3.56201146975e-15 -1.43106192618e-15 -1.63890079943e-13  1.85016720321e-13
-1.28120831842e-13  2.16323890922e-13 -6.78452131619e-14  1.94688270273e-13 -6.69725057052e-14  1.24571045693e-13  3.19931401514e-13  4.9705286823e-13  1.19928672724e-12  1.92238820767e-12  3.2823692415e-12  7.18520847927e-12  1.65910895004e-11  5.99341464683e-11  3.94236361538e-10  5.96982506612e-11  1.66009455141e-11  6.93016363544e-12  3.34008990309e-12  1.47310124529e-12  7.90327175431e-13  6.73896871056e-13  2.71105947872e-13  4.08200703611e-13  4.01337876302e-13 -9.76848510922e-14 -7.47948009938e-15  1.64811471756e-13  1.01693774844e-13  2.38854518405e-13  1.92349278114e-13 -1.15918700357e-13  3.29065345833e-13 -4.37653989646e-14 -3.35881394009e-13 -1.83842174218e-13 -2.21739158999e-13 -4.86629604166e-14  1.47420972181e-14  3.21181163054e-15 -2.18031419791e-13 -2.53732642132e-13 -1.87095243382e-13  1.71146502406e-13  2.78337419446e-14 -1.77819594779e-13  8.9202741733e-14  5.11272081511e-14 -1.80061450966e-13 -3.51254284434e-13  9.17126097307e-14  2.4199039331e-13  1.12538362255e-13 -1.94563168177e-13  7.13903125974e-14 -1.90072524003e-14 -7.13239303971e-14  5.50603149788e-13  3.82085293169e-13  2.18833890668e-14
-6.38473886606e-14  2.92565055562e-13 -2.26408807279e-14  1.07558369904e-13  1.22189643126e-13  2.91064299626e-13  4.0439781284e-13  1.18211877694e-14  8.07386991172e-13  1.43138528193e-12  1.85438985766e-12  3.43793619352e-12  6.7809765014e-12  1.6300924427e-11  5.96982506612e-11  3.95382085091e-10  6.01058292052e-11  1.65656284932e-11  6.80953814104e-12  3.43181848846e-12  1.68852506305e-12  9.02384144021e-13  7.3983406433e-13  4.06075966963e-13  2.8535904928e-13  6.4110198088e-14  3.32139025087e-14 -1.23200896824e-13 -9.60565590648e-14  1.03113023235e-13  5.33015750614e-15 -1.22400084932e-13  3.73987826741e-13  1.01224655338e-13 -1.9905506667e-13  5.2062938837e-14  7.61514535343e-14 -6.82353782623e-14  3.07006149248e-13 -3.27568962791e-13 -7.8559544269e-14  4.15916909189e-13  1.26355478301e-14  4.51334037431e-14 -6.40788976026e-14 -2.55939230267e-13  1.63573554355e-13  2.24292202601e-13  1.85871760607e-13  1.89478844252e-13  1.81856527227e-14 -1.61124478999e-13 -1.71922734586e-13 -5.07187445297e-14 -1.48075211343e-13  5.90926981149e-14 -2.80421923864e-13  1.54718199003e-14  3.03236052096e-14 -5.46055163786e-14
 3.56375940045e-13 -1.89147950855e-13 -3.41368071764e-14  2.89310861067e-13  1.43749118871e-14  1.26518507362e-13  1.73540811742e-14  2.48436107098e-13  5.02695586906e-13  9.31027704198e-13  1.38621318536e-12  1.85034308735e-12  3.51477781447e-12  6.49342398442e-12  1.66009455141e-11  6.01058292052e-11  3.94741232291e-10  5.96673010436e-11  1.66201753174e-11  6.6734935259e-12  3.17305768296e-12  1.67222287622e-12  1.40437842651e-12  5.6333965948e-13  2.99184283461e-13  1.65025707884e-13  6.54562865479e-15  1.72856363718e-13 -1.07133342004e-13 -2.42024768262e-14 -1.00806253782e-13  1.50627741187e-13  1.13198118981e-13 -5.22934495282e-14  1.3794575562e-13  1.11887076277e-13  6.5763674666e-14 -3.45363531725e-14  1.20161853653e-13 -1.90662576525e-13  5.47039031793e-14 -9.76782783695e-14  7.35340206151e-14  2.69855454308e-13  2.01007938865e-13 -1.62954438626e-13  1.63613871407e-13  6.94167659798e-14 -6.51672884526e-15  1.28988235072e-13  3.38908952676e-13  1.62671758846e-13 -2.44780749841e-14  5.45099142393e-15 -3.11988359404e-14 -7.189640645e-14 -1.0893381667e-13  2.23581262582e-13  7.10725479623e-14  7.07308017784e-15
-1.31412254e-13 -2.79989286145e-13 -5.41362478918e-14 -7.18084594023e-14  6.05244840956e-14 -4.81684853095e-14  2.00187778752e-13  4.54403060202e-13  4.2517666173e-13  3.52807472285e-13  4.16337087464e-13  1.01442203657e-12  1.98175206788e-12  3.59407307892e-12  6.93016363544e-12  1.65656284932e-11  5.96673010436e-11  3.95453634848e-10  5.98115795959e-11  1.66967968228e-11  6.8882726536e-12  3.20394829185e-12  2.03979292183e-12  1.17654968773e-12  6.57896583279e-13  5.55888142414e-13  2.11417747812e-13  1.03406643449e-13  2.70839943429e-14 -1.23328345928e-13 -3.47717964029e-13 -1.29021054968e-14  1.73731852152e-14 -1.37017786196e-13 -2.11085783672e-13  2.41979651325e-13 -1.72646177657e-13 -9.3527250013e-14  1.4096652497e-14 -2.79551656743e-13 -2.37342232915e-13 -1.23055927142e-13  6.18199084749e-14 -1.5799112977e-13 -2.13221020954e-14  7.70445613743e-14  1.12539423697e-13 -1.82044349679e-14 -4.52319893578e-14  2.33268948528e-13 -5.42632083856e-14 -1.17667976426e-13  1.7457448364e-13 -2.61271234018e-13 -1.13419858899e-13  1.18706437668e-13  2.16992117156e-14  3.19349995835e-13 -6.12620152755e-14 -1.83625008178e-13
 1.87312848488e-14  5.76428197738e-14 -3.10200599092e-13  1.60377898953e-14  1.67243554657e-13 -1.95515603789e-14 -1.85288601481e-13  2.09706173785e-13  3.1701167208e-13  2.74363255202e-13  6.67715227196e-13  6.00872418558e-13  1.38894763981e-12  1.65628394552e-12  3.34008990309e-12  6.80953814104e-12  1.66201753174e-11  5.98115795959e-11  3.95056780417e-10  5.97851711435e-11  1.65538354302e-11  6.49931982888e-12  3.56009167581e-12  1.74169661545e-12  1.30759110173e-12  6.07764171765e-13  3.5379841161e-13 -5.59248435215e-14  3.82402460505e-15  3.15439684895e-14  1.31184440364e-14  5.89990971727e-14 -4.48103846107e-14 -3.6027041434e-13 -2.38299687149e-13  1.10790630681e-13 -6.3769147138e-15  1.91322496422e-13  1.43244946445e-13  2.33591447089e-13  2.50383197331e-13 -1.98891155928e-13  2.36828368522e-13  2.23767595623e-13  1.53971618562e-14 -1.30845045166e-13 -7.11898731416e-14  1.15100824262e-13  1.59457314838e-13 -1.37899230204e-13 -1.55827158075e-13 -1.79058705836e-14 -1.03752334132e-13 -8.96958093816e-14 -2.71062679812e-15 -2.92982223286e-14  2.70889520512e-13  2.50970092045e-13  2.71332957918e-13  2.28560434595e-13
-2.95211839588e-13  5.34933217641e-14  1.71939208135e-13 -3.57187577917e-14  1.91269610933e-13  1.91868900588e-13  4.05907316592e-14 -2.7866105455e-14 -1.18479810057e-13  2.07474124994e-13  5.24514356729e-13  5.18334227303e-13  5.55658085616e-13  1.08653282936e-12  1.47310124529e-12  3.43181848846e-12  6.6734935259e-12  1.66967968228e-11  5.97851711435e-11  3.94167790855e-10  5.96686205036e-11  1.65461994014e-11  6.86415553835e-12  3.48238068356e-12  1.59594178404e-12  7.13533123087e-13  3.37139842623e-13 -2.51892191692e-14  3.92075511362e-13  1.1305790175e-13 -2.74947809112e-13 -1.51402090711e-13  2.14944656846e-13 -5.39062992033e-14  2.11147435924e-13 -6.24922826168e-14 -4.60132173995e-14  2.25512004458e-13  1.17400610781e-13  1.85176897902e-14  1.35038043552e-13  2.05603807184e-14  2.53778056155e-13  1.08440854256e-13  1.43699029777e-13 -2.04498229707e-13 -2.54386065118e-13 -5.02532138375e-14 -6.6716234078e-13 -3.4752647207e-13 -2.68937485337e-14 -5.83624842842e-14  1.713612934e-13  1.23371401891e-15  9.39781782835e-14 -1.89885099142e-13 -1.96550258391e-14  9.96386073042e-14 -1.33777308344e-13  1.50320328769e-13
 5.15813076799e-13  9.28864086188e-14  2.48597595242e-13  1.51531952139e-13 -1.10707827603e-13 -1.7525037943e-13  1.61297015982e-13  1.51253967749e-13  2.14779416385e-13 -3.02035102675e-14  8.37170556716e-14  3.65921849211e-13  2.32709080298e-13  7.24946595229e-13  7.90327175431e-13  1.68852506305e-12  3.17305768296e-12  6.8882726536e-12  1.65538354302e-11  5.96686205036e-11  3.9472205556e-10  5.97561832266e-11  1.65226490957e-11  6.67467756465e-12  3.05942449226e-12  1.33305685396e-12  1.02912828678e-12  5.38738980385e-13  5.92228573489e-13  2.03650691322e-13  1.80141582668e-13 -8.80410731406e-15  2.33258354822e-13  5.62289471721e-14  2.93959925116e-13  7.94655324447e-15  1.33687034942e-13  2.00559908369e-13  2.69518709351e-13  1.65993190338e-13  1.3160233749e-13 -6.04199531236e-14  7.45327061763e-15  6.61688353225e-14 -2.28631403716e-13 -1.01135576354e-13  4.08753987219e-13  2.28784578573e-13 -1.15766427911e-13  2.31914600409e-13  1.81369828261e-13  1.54931125261e-13  1.85610193799e-13 -1.13523669738e-13  1.78056471247e-14 -4.14943843644e-13  2.04899635453e-13  4.24668789279e-14 -1.04823351188e-13  5.13604946851e-14
 5.66983589668e-14 -3.10267712813e-15  3.11796288576e-13  2.11681005311e-13  1.5093773867e-13  1.26318358267e-13  3.81526629394e-14 -6.84757672031e-15  9.22094473094e-14  3.37772403741e-13  1.25546156129e-13  4.00561798626e-13  1.97008299731e-13  2.90521896647e-13  6.73896871056e-13  9.02384144021e-13  1.67222287622e-12  3.20394829185e-12  6.49931982888e-12  1.65461994014e-11  5.97561832266e-11  3.95580751287e-10  5.9877016351e-11  1.64466795241e-11  6.74926417445e-12  3.40972841711e-12  1.99414783094e-12  9.10903036392e-13  8.00355737906e-13  2.79095399532e-13  3.09824153089e-13 -2.74669196478e-13 -1.44990723869e-14  1.24039425484e-13 -6.37696489095e-14  8.94961087797e-15 -2.64684261413e-14  5.0983514311e-13  4.04035812307e-13  1.21646889042e-13  1.95194206377e-13  5.24734349754e-14 -4.96720439857e-14  9.72994816213e-14  1.35893765946e-13  2.82888894159e-13  5.09700881388e-14 -1.29208871661e-13 -3.8385997935e-14 -1.59784149433e-14  2.09938742489e-15  2.47132577978e-13  4.26925829607e-15 -7.60318033314e-14  1.20629088888e-13 -1.49910014349e-13 -1.17864983419e-14  3.01677781773e-13 -1.43689252551e-13  4.00985146351e-14
 1.97107662756e-13  6.3951218487e-14  1.16517422179e-13  1.87875876966e-13 -3.22254741121e-14 -3.59237492903e-14  4.39447944982e-14 -1.5763930558e-13  4.50221438466e-15  2.78619501855e-13  2.54515290074e-13  8.80836376261e-15  1.44205756341e-13  1.0242883021e-13  2.71105947872e-13  7.3983406433e-13  1.40437842651e-12  2.03979292183e-12  3.56009167581e-12  6.86415553835e-12  1.65226490957e-11  5.9877016351e-11  3.94764542993e-10  5.97992721543e-11  1.63421560033e-11  6.7668236103e-12  3.49386488176e-12  1.71179140258e-12  1.03659264781e-12  6.08253221938e-13  6.54729683473e-13  1.93781061047e-13  2.78190525684e-13  1.63252815143e-13 -1.40127961293e-13  1.85215660729e-13 -1.31065370835e-13  3.81773918947e-13 -1.17739120322e-13 -1.03372656156e-13  1.40233159853e-13 -1.12080631136e-13 -7.1600494196e-14 -2.00422206657e-13  1.11813262133e-13 -2.03778154083e-13 -2.12443222062e-13  3.68004937102e-14  4.13337973342e-13 -7.85054548917e-14 -1.35559966215e-13 -5.02312246409e-14 -1.50555459305e-13  1.89462354478e-13  4.91028271332e-14  2.56065951565e-13  4.05313294172e-13  1.25341984682e-13  5.09849524363e-14  2.67173070384e-13
-9.29388881235e-14 -1.40611366293e-13  3.1735613456e-13  2.98742229022e-13 -2.66132029381e-13 -2.28132292294e-13  4.06694377298e-13  1.0787331777e-14  1.18908557019e-13 -2.91343577637e-14  1.42210215661e-13 -3.62178617601e-14  3.47995736438e-14  1.46299743467e-13  4.08200703611e-13  4.06075966963e-13  5.6333965948e-13  1.17654968773e-12  1.74169661545e-12  3.48238068356e-12  6.67467756465e-12  1.64466795241e-11  5.97992721543e-11  3.94560702668e-10  5.99217755894e-11  1.64642811072e-11  6.83248310705e-12  3.27360927774e-12  1.80687705596e-12  8.89851864057e-13  8.23524247632e-13  4.86290324662e-13  7.55886167885e-14 -4.64323637086e-14 -8.74463551103e-14  1.96562140351e-13  1.49448657881e-13  4.65632476519e-14  6.01237825577e-14 -3.87253020593e-14  1.18594415263e-13  1.99148032691e-13 -1.71306381106e-13 -2.20063802178e-13 -1.0199947004e-13  1.12889477639e-14  1.0932100092e-13 -3.11730376258e-14  1.45431419086e-13  3.16143003282e-13  2.21587065205e-13  9.49416247754e-14  8.83929785105e-14  2.11150342118e-13 -1.67789785901e-13  8.63540256324e-14  1.52632328034e-13 -2.50192947689e-13  2.29164240473e-13  7.06575666288e-14
-7.12486167647e-14  1.70406352285e-14  1.58193464431e-13  5.26844916092e-13 -2.62192799497e-14  1.69481747634e-13 -7.19560343892e-14  2.91731088777e-14 -3.50921462453e-13 -1.78320801258e-13  4.30035413456e-13  9.94584643577e-14  2.83925108098e-13 -9.46907412626e-14  4.01337876302e-13  2.8535904928e-13  2.99184283461e-13  6.57896583279e-13  1.30759110173e-12  1.59594178404e-12  3.05942449226e-12  6.74926417445e-12  1.63421560033e-11  5.99217755894e-11  3.94873915545e-10  5.96713606334e-11  1.64704288941e-11  7.13917788838e-12  3.60998458852e-12  1.81622530896e-12  9.32933020186e-13  6.77508524587e-13  2.71033754406e-13  1.73674910516e-13 -4.3400782502e-14  1.41598904177e-13  2.0180467767e-13  4.66061314202e-13 -1.13815761996e-13 -1.30126346757e-13  1.52427673887e-13  2.10607924859e-13 -4.07028700177e-13 -1.04327613053e-13  1.86770440118e-13 -1.60684703409e-14  2.08798029478e-13  7.29180407463e-14  5.95450384354e-14  3.52509271722e-14 -1.44950347783e-13 -6.98420435873e-14  9.83384525724e-14 -3.59098917959e-13 -3.56274527291e-13 -7.01822678009e-14  2.78323319203e-13 -5.58931261153e-14 -3.06399047726e-14 -2.32596933181e-13
-8.85411055387e-14  2.12015800479e-13  1.29210023948e-14 -1.10151069006e-13 -7.30559081213e-14  1.26405142226e-13 -2.22155093584e-14 -2.09039369249e-16  2.84600902427e-13  2.5055178302e-13  7.48393880242e-14 -3.22504850748e-14 -7.1243839148e-14  3.74938887647e-14 -9.76848510922e-14  6.4110198088e-14  1.65025707884e-13  5.55888142414e-13  6.07764171765e-13  7.13533123087e-13  1.33305685396e-12  3.40972841711e-12  6.7668236103e-12  1.64642811072e-11  5.96713606334e-11  3.95025799023e-10  5.99139344017e-11  1.68095566751e-11  6.92316291878e-12  3.17691435912e-12  1.92061088131e-12  9.1693097924e-13  4.75558330147e-13  3.2846428302e-13  2.42393216934e-13  2.46032251311e-13  2.02367143088e-14  1.55281745127e-13  1.96342015368e-13  1.10267050846e-13  9.65982429584e-14  1.93608604457e-13 -4.38352662471e-14 -1.79905739706e-13  1.33896797673e-13  3.02006812218e-14  1.89833125819e-13 -5.26909050622e-14  2.81417463622e-13  2.54271758719e-13  1.59058995783e-13 -2.21397931711e-13 -2.69132527642e-13  5.45933500412e-14  1.40204588502e-13  6.55815398276e-14  1.6761667892e-13  1.53246832817e-14  2.50017132453e-13  3.21315778712e-14
-4.38157334356e-14  6.01812001915e-14 -1.89140478165e-13 -8.5486079375e-14 -2.10356302125e-13  9.62482075793e-14 -1.48264137228e-14  2.50491055437e-13  1.40538983746e-13 -4.09468485068e-13 -2.93679418567e-13  1.03024771024e-13 -2.22303609638e-14  7.89699752756e-14 -7.47948009938e-15  3.32139025087e-14  6.54562865479e-15  2.11417747812e-13  3.5379841161e-13  3.37139842623e-13  1.02912828678e-12  1.99414783094e-12  3.49386488176e-12  6.83248310705e-12  1.64704288941e-11  5.99139344017e-11  3.95632335533e-10  5.98980493285e-11  1.68041510663e-11  6.57806693808e-12  3.46227796712e-12  1.80104460266e-12  9.05571545884e-13  6.37591842801e-13  5.61608467308e-13  2.30665614355e-13 -8.79183230481e-14  2.43281174209e-13  8.39750826679e-14  1.48501848517e-13  4.08197740499e-13  1.09300809602e-13  3.15940646481e-13  1.95889030283e-14  3.68562294398e-13 -1.8910501291e-13 -1.79322865416e-13  4.80478010907e-13  1.11786127226e-13  5.17653722738e-14 -7.04066106334e-15 -1.00956026642e-13  3.53825111873e-14  2.38566137966e-13 -1.15175836725e-13 -2.22862381012e-14 -1.4250833498e-13 -3.88845199108e-14  1.22519788604e-13 -8.44752881268e-14
 2.12351792394e-13  8.24548854434e-14 -1.65473954434e-15 -1.7655386241e-13  1.01009823967e-13  4.60756191682e-13  3.03401705585e-13 -5.41569086284e-14  1.12254175244e-14  1.32109236356e-13  9.79788566071e-15 -1.23307366896e-13  2.63050060155e-13 -3.97634674682e-14  1.64811471756e-13 -1.23200896824e-13  1.72856363718e-13  1.03406643449e-13 -5.59248435215e-14 -2.51892191692e-14  5.38738980385e-13  9.10903036392e-13  1.71179140258e-12  3.27360927774e-12  7.13917788838e-12  1.68095566751e-11  5.98980493285e-11  3.95075132214e-10  5.99874181162e-11  1.62241904906e-11  6.6200739858e-12  3.30293985975e-12  1.53252967849e-12  1.10000836984e-12  7.62558202247e-13  2.99975161191e-13  8.29844179862e-14 -1.06055353272e-13  1.57207020193e-13 -7.90900435147e-15  9.42234329769e-14 -8.4908470063e-14 -3.77752889796e-14  2.86342506321e-13  2.98926792032e-13 -2.9093695506e-13  3.27361840056e-14  6.9783490677e-14  1.90252101758e-13  1.33294065535e-13 -3.7351557258e-13  1.055621366e-13 -1.44901041448e-13  4.84312775956e-15  1.44972138629e-13 -1.15585961365e-13  9.25962869736e-14 -5.84872194591e-14  7.23500366218e-14 -2.15408776982e-13
 3.76272135839e-15 -8.62681197578e-14 -2.67998896176e-15 -3.1732753867e-14 -3.86456162759e-16 -1.43594837081e-13  1.88277609417e-13 -2.36537250352e-13  1.87310355329e-13  3.2575051486e-13  1.28324730032e-13  1.20709640001e-13 -1.19882215756e-13 -7.74062431141e-14  1.01693774844e-13 -9.60565590648e-14 -1.07133342004e-13  2.70839943429e-14  3.82402460505e-15  3.92075511362e-13  5.92228573489e-13  8.00355737906e-13  1.03659264781e-12  1.80687705596e-12  3.60998458852e-12  6.92316291878e-12  1.68041510663e-11  5.99874181162e-11  3.94774294189e-10  5.93737908633e-11  1.6237733066e-11  6.69486446393e-12  3.17615837519e-12  1.7605268744e-12  1.02911936671e-12  5.81359432822e-13  1.50847332272e-13  1.03315533921e-13 -4.7906504489e-15  1.07643256168e-13 -6.96941433235e-14  2.68685724042e-13  1.95880091586e-13 -2.05291548493e-13  9.3274033864e-14  9.21446485547e-14  1.5889707136e-13 -2.11372620224e-13  1.57266029381e-13  3.2683916901e-13 -1.81423413473e-13 -2.5570868036e-13  2.18491494888e-13  1.68998734418e-13  1.34555790219e-13 -5.33483201179e-14 -1.3639756991e-13  3.33955162342e-13  2.08706857592e-13 -1.11050722674e-13
 5.5670846248e-14 -2.15712886611e-13 -3.89235599352e-14 -1.26350679907e-13 -1.10416531551e-13  1.12204653298e-14 -4.1158102439e-14 -1.17148103241e-13  7.29202576592e-14  1.06295594099e-13  2.04697898269e-13  5.11292892352e-14 -2.53917349253e-14 -7.41256505482e-14  2.38854518405e-13  1.03113023235e-13 -2.42024768262e-14 -1.23328345928e-13  3.15439684895e-14  1.1305790175e-13  2.03650691322e-13  2.79095399532e-13  6.08253221938e-13  8.89851864057e-13  1.81622530896e-12  3.17691435912e-12  6.57806693808e-12  1.62241904906e-11  5.93737908633e-11  3.9473643592e-10  5.98981451152e-11  1.64511362458e-11  6.55000118938e-12  3.47403170019e-12  1.75317518522e-12  1.14573833117e-12  6.36771725842e-13  5.45736780893e-13  2.65777358558e-13 -1.73751942125e-13 -2.92764212951e-13  1.7492121733e-14  2.19965194874e-14  4.62081696613e-13  1.63723520607e-13  1.74282633781e-13  1.01117146228e-13 -1.62657613922e-13 -2.45199252644e-13 -6.23601569337e-14  6.577593512e-14  5.40150584241e-14  2.5241983039e-13  2.28153706039e-13  1.61218299372e-13 -2.38437102559e-13 -4.21834938984e-14  3.18912530366e-13  1.53664368846e-13  4.39240900424e-14
 1.30600874951e-13  5.14225885076e-14  1.36323858106e-13  1.25876802401e-13  5.42755723966e-14  2.62361951882e-13  1.16192255174e-13  5.8314234802e-14 -1.9010888581e-13  6.29314552827e-14  3.3596939709e-13  3.06750341566e-13 -1.17632409178e-13 -1.29050598934e-13  1.92349278114e-13  5.33015750614e-15 -1.00806253782e-13 -3.47717964029e-13  1.31184440364e-14 -2.74947809112e-13  1.80141582668e-13  3.09824153089e-13  6.54729683473e-13  8.23524247632e-13  9.32933020186e-13  1.92061088131e-12  3.46227796712e-12  6.6200739858e-12  1.6237733066e-11  5.98981451152e-11  3.94992902886e-10  5.97626485665e-11  1.65182162168e-11  6.87701064875e-12  3.54478106872e-12  1.92366888568e-12  1.11711775701e-12  6.01332727811e-13  5.16382593281e-13  5.51426835365e-13  3.95694355903e-14  4.70993695223e-14  2.69709856042e-13 -1.01158412813e-13 -6.01727165543e-14  3.88909000401e-13  1.77711320233e-13  2.79903148162e-13  1.47448454289e-13  1.4805998746e-13  2.95943230322e-14  3.47174620629e-13  2.56413941011e-13  4.34637211667e-14 -2.83430368265e-13  1.09115637402e-13  2.98661591628e-14  1.09990795713e-13 -2.77693715193e-14 -3.14905642906e-14
 8.62740239338e-14 -1.81665538049e-13  2.63376862711e-14 -2.16090294347e-13 -1.55431618209e-13  2.56914679708e-13  1.05927166815e-13  1.56217173198e-13  2.70223542974e-14 -1.0674139827e-14  9.06399723047e-14  4.16410022929e-14 -3.6785400609e-13  2.2663093209e-14 -1.15918700357e-13 -1.22400084932e-13  1.50627741187e-13 -1.29021054968e-14  5.89990971727e-14 -1.51402090711e-13 -8.80410731406e-15 -2.74669196478e-13  1.93781061047e-13  4.86290324662e-13  6.77508524587e-13  9.1693097924e-13  1.80104460266e-12  3.30293985975e-12  6.69486446393e-12  1.64511362458e-11  5.97626485665e-11  3.9450895721e-10  5.96916178786e-11  1.63846560449e-11  6.80789710371e-12  3.14179467804e-12  1.6418842911e-12  1.14598069232e-12  6.72308166431e-13  3.87195075093e-13  5.68851706813e-13 -1.46580758491e-14 -2.08945139393e-13  9.05333280947e-14  6.43328235824e-14  3.2502098887e-13 -2.4300798147e-14 -6.3995330619e-14  3.0409029619e-13  2.99639790782e-13  2.41208168779e-13 -8.07809128925e-14 -2.1366550904e-13  9.51562455286e-14  3.32368157844e-13  4.77507240411e-14  8.56661875061e-15 -7.88328972473e-14 -1.44102013012e-13 -2.6797296316e-13
-6.35048672995e-14  6.09789389714e-14  3.67659897142e-13  1.3220461995e-13 -1.25225463354e-13  1.32862635741e-13 -6.72383132193e-14  1.01245453013e-13  5.37815361516e-14 -8.7158233435e-14 -2.45934171144e-13 -5.52966648357e-13 -1.35001913504e-13 -1.54841646664e-13  3.29065345833e-13  3.73987826741e-13  1.13198118981e-13  1.73731852152e-14 -4.48103846107e-14  2.14944656846e-13  2.33258354822e-13 -1.44990723869e-14  2.78190525684e-13  7.55886167885e-14  2.71033754406e-13  4.75558330147e-13  9.05571545884e-13  1.53252967849e-12  3.17615837519e-12  6.55000118938e-12  1.65182162168e-11  5.96916178786e-11  3.9474395311e-10  5.98285315809e-11  1.65885103425e-11  6.6667304976e-12  3.518054372e-12  1.58405550018e-12  1.04136432082e-12  7.78565832954e-13  5.77082915493e-13  1.09975330158e-13 -9.58127148274e-14 -3.97019003162e-14 -7.20848086935e-14  1.29698998821e-13  1.51204130727e-13 -7.2856168414e-14 -5.21034615889e-15  2.95041869859e-14  2.03972915498e-13  9.96006803862e-14 -2.67306527235e-13 -4.52268191075e-14 -1.41843779374e-13 -6.33205940058e-14 -1.95767048505e-13 -1.68321261207e-13  1.73537197986e-13  6.80675310843e-14
 3.10608463958e-13 -5.19098004917e-14  2.84619425153e-13  1.38218983284e-13  2.3332697431e-13 -5.99092359504e-15  1.10195439606e-13  3.37047124523e-14 -1.44733231313e-13  6.3021054647e-14  3.17378378498e-13  2.32714600046e-14 -1.1763067997e-13 -1.20622398752e-13 -4.37653989646e-14  1.01224655338e-13 -5.22934495282e-14 -1.37017786196e-13 -3.6027041434e-13 -5.39062992033e-14  5.62289471721e-14  1.24039425484e-13  1.63252815143e-13 -4.64323637086e-14  1.73674910516e-13  3.2846428302e-13  6.37591842801e-13  1.10000836984e-12  1.7605268744e-12  3.47403170019e-12  6.87701064875e-12  1.63846560449e-11  5.98285315809e-11  3.96212912754e-10  6.01836040049e-11  1.64578562973e-11  6.74406959384e-12  3.56557453523e-12  1.55928401585e-12  8.71760841611e-13  5.04269488491e-13  1.12588670523e-13  1.79572506435e-14 -5.89548884639e-14  2.4179987114e-14  8.29962149315e-14  2.88678894447e-13  1.06621085078e-13 -6.89912603751e-14  2.6167888704e-13 -2.68799151135e-14  4.03695099109e-13 -1.05418116929e-13  1.48401494821e-13 -1.52424218932e-13 -1.43320912102e-13  8.69765380754e-14 -2.71543409448e-13  5.2309194522e-14 -4.66514564984e-14
 1.497142548e-13  8.62462794823e-15  1.47249171799e-14 -3.07510148348e-14  1.44925770095e-13  1.10295630081e-13  3.6971914818e-13 -1.73489617946e-14  1.18571661934e-14 -2.87626818315e-14  2.33871498914e-13  2.61920767422e-13 -3.93907046275e-14 -1.91811977555e-13 -3.35881394009e-13 -1.9905506667e-13  1.3794575562e-13 -2.11085783672e-13 -2.38299687149e-13  2.11147435924e-13  2.93959925116e-13 -6.37696489095e-14 -1.40127961293e-13 -8.74463551103e-14 -4.3400782502e-14  2.42393216934e-13  5.61608467308e-13  7.62558202247e-13  1.02911936671e-12  1.75317518522e-12  3.54478106872e-12  6.80789710371e-12  1.65885103425e-11  6.01836040049e-11  3.94610927346e-10  5.96203971433e-11  1.66099363027e-11  6.86986518033e-12  3.31713675192e-12  1.97630814719e-12  1.0630118115e-12  5.11315532239e-13  3.7806538552e-13  2.69522315434e-14  1.19760498045e-13  5.8365576738e-14  1.71080571452e-13  2.04265747746e-13 -2.97934442833e-13 -1.33211470617e-13  2.13942027527e-13  2.94726624734e-13 -5.50554817764e-14  4.46950247291e-13 -1.77458800881e-13 -7.89537999116e-14  2.39496136991e-13  1.30510088774e-13 -4.46285138405e-14 -5.24009513642e-14
 9.94021141984e-15  8.2515351715e-14 -3.47157082794e-13 -3.66477136894e-14  2.37508118849e-13  4.01264103712e-14 -1.90390459185e-13  6.65382446129e-14 -1.12416983282e-13  2.64070887144e-13  1.95600612664e-14 -5.60274150975e-13 -2.30876234482e-13 -1.55592116322e-13 -1.83842174218e-13  5.2062938837e-14  1.11887076277e-13  2.41979651325e-13  1.10790630681e-13 -6.24922826168e-14  7.94655324447e-15  8.94961087797e-15  1.85215660729e-13  1.96562140351e-13  1.41598904177e-13  2.46032251311e-13  2.30665614355e-13  2.99975161191e-13  5.81359432822e-13  1.14573833117e-12  1.92366888568e-12  3.14179467804e-12  6.6667304976e-12  1.64578562973e-11  5.96203971433e-11  3.94555593167e-10  5.95313926176e-11  1.62902124901e-11  6.57436832205e-12  3.48732847003e-12  1.5140291153e-12  9.86817995229e-13  2.94832119958e-13  4.0944706029e-13  1.07762281804e-13  2.28604783647e-13  2.72886104476e-13  5.05800146449e-14  1.66361862893e-13  3.01120705819e-13  1.19021355785e-13  1.2862168198e-14 -3.6341554335e-14  2.5324762206e-13  9.39622956337e-14 -2.60331815783e-13  1.30132199701e-13  5.56307661447e-14 -2.11486851121e-13  4.37632290654e-13
 1.10926224975e-13 -9.22729981111e-14 -4.75295350121e-13  5.35137808725e-14  4.2738924661e-13  1.86924941017e-13  3.81017278421e-13  4.66587982829e-14  5.38604576388e-14 -4.11515284457e-13  2.53426104661e-14 -4.87801136159e-14 -4.55420336442e-16  1.87695819493e-13 -2.21739158999e-13  7.61514535343e-14  6.5763674666e-14 -1.72646177657e-13 -6.3769147138e-15 -4.60132173995e-14  1.33687034942e-13 -2.64684261413e-14 -1.31065370835e-13  1.49448657881e-13  2.0180467767e-13  2.02367143088e-14 -8.79183230481e-14  8.29844179862e-14  1.50847332272e-13  6.36771725842e-13  1.11711775701e-12  1.6418842911e-12  3.518054372e-12  6.74406959384e-12  1.66099363027e-11  5.95313926176e-11  3.94686995192e-10  5.96270360261e-11  1.64642263549e-11  6.5016948547e-12  3.14507385232e-12  1.71857288066e-12  8.88864852579e-13  3.43834823563e-13  2.51509123667e-13 -7.5591161095e-15  7.18813700314e-14  6.19803799113e-13  3.64864394267e-13  4.1101449401e-13  7.517981793e-14  6.42645329874e-14  3.13101816695e-13 -8.01680978623e-15 -5.50074739049e-14 -6.50157979792e-14 -1.82666951471e-14  3.03603534475e-13  6.5005259184e-14  2.69701126935e-14
-9.58774242643e-14 -2.3059850113e-14 -3.50143614383e-13  6.06149308282e-14 -6.60963570172e-14  2.38344712254e-14  1.81480765007e-13  2.27893462287e-13  8.99439500797e-14 -1.39229838571e-13  4.02037666089e-14 -3.41014622875e-13  8.5831699373e-14  3.25793459785e-13 -4.86629604166e-14 -6.82353782623e-14 -3.45363531725e-14 -9.3527250013e-14  1.91322496422e-13  2.25512004458e-13  2.00559908369e-13  5.0983514311e-13  3.81773918947e-13  4.65632476519e-14  4.66061314202e-13  1.55281745127e-13  2.43281174209e-13 -1.06055353272e-13  1.03315533921e-13  5.45736780893e-13  6.01332727811e-13  1.14598069232e-12  1.58405550018e-12  3.56557453523e-12  6.86986518033e-12  1.62902124901e-11  5.96270360261e-11  3.94088455493e-10  5.96425797591e-11  1.63163295588e-11  6.86397938553e-12  3.10418647415e-12  1.86854493767e-12  9.48148922075e-13  1.8064713623e-13  1.6072694576e-14  2.51409452025e-13  2.87782554675e-13 -9.95481544416e-14  2.29060754893e-13  2.34982614739e-13 -1.60991929707e-13  1.25764908541e-15 -1.1302981953e-13  1.90580749386e-13  8.12118078342e-14  2.72741063776e-14  3.64657245861e-13  1.83265669451e-13 -1.80420141912e-13
-1.72894863098e-13  6.05817815218e-14 -7.67888079319e-14  1.19549619997e-13  2.22453805196e-13  4.44903360834e-15 -1.08070807068e-13 -2.25289057562e-13  9.9436029695e-14  2.55681544882e-13  1.90598101856e-13 -3.03664448768e-13 -2.59383494073e-13  6.00821634507e-14  1.47420972181e-14  3.07006149248e-13  1.20161853653e-13  1.4096652497e-14  1.43244946445e-13  1.17400610781e-13  2.69518709351e-13  4.04035812307e-13 -1.17739120322e-13  6.01237825577e-14 -1.13815761996e-13  1.96342015368e-13  8.39750826679e-14  1.57207020193e-13 -4.7906504489e-15  2.65777358558e-13  5.16382593281e-13  6.72308166431e-13  1.04136432082e-12  1.55928401585e-12  3.31713675192e-12  6.57436832205e-12  1.64642263549e-11  5.96425797591e-11  3.95794751994e-10  5.97709591646e-11  1.62484106385e-11  6.85260278301e-12  3.33061642681e-12  1.77677304489e-12  1.03507510209e-12  5.52198525551e-13  7.69179820433e-15  3.93090954779e-13  3.62692593849e-13  2.8423730311e-14  2.27459411329e-13 -4.87385658415e-14  6.0520127864e-14 -7.03768675574e-15  5.20169701359e-14 -7.74136542428e-14 -4.43680044192e-13  2.79124887678e-13  2.0564362651e-13 -6.34957478987e-14
-5.0166015663e-14 -2.02030416715e-13 -3.31469970435e-13  1.33866442486e-13  6.35625562973e-13 -1.42818245377e-13 -5.40978582473e-14  6.93641065322e-15 -8.35478601156e-14  1.0380092378e-13  8.93851038254e-14  8.31521010039e-14  1.54863498574e-13  2.24704973407e-13  3.21181163054e-15 -3.27568962791e-13 -1.90662576525e-13 -2.79551656743e-13  2.33591447089e-13  1.85176897902e-14  1.65993190338e-13  1.21646889042e-13 -1.03372656156e-13 -3.87253020593e-14 -1.30126346757e-13  1.10267050846e-13  1.48501848517e-13 -7.90900435147e-15  1.07643256168e-13 -1.73751942125e-13  5.51426835365e-13  3.87195075093e-13  7.78565832954e-13  8.71760841611e-13  1.97630814719e-12  3.48732847003e-12  6.5016948547e-12  1.63163295588e-11  5.97709591646e-11  3.95474858987e-10  5.98620354506e-11  1.64695850171e-11  6.95374224262e-12  3.69213654543e-12  2.06838471184e-12  1.09137819427e-12  9.34629760307e-13  5.16521759798e-13  1.34557946075e-13 -2.01498089371e-13  9.95696329785e-14 -1.84777608573e-13 -1.37778077569e-13 -2.84486284604e-13 -7.34706598102e-14  3.80803421991e-14  2.46013858375e-14  2.36494389781e-14  3.27944607172e-13 -1.93690507881e-14
-1.51060792775e-13 -1.4173228717e-13  6.53175118744e-14 -1.8648488063e-13 -2.56322863048e-14  1.11398399671e-13 -1.81121821641e-13 -1.82457216168e-14  1.42001434421e-14  4.10083149621e-14 -1.07601326873e-13 -4.41526198289e-13 -2.45949704376e-13  1.02169976494e-13 -2.18031419791e-13 -7.8559544269e-14  5.47039031793e-14 -2.37342232915e-13  2.50383197331e-13  1.35038043552e-13  1.3160233749e-13  1.95194206377e-13  1.40233159853e-13  1.18594415263e-13  1.52427673887e-13  9.65982429584e-14  4.08197740499e-13  9.42234329769e-14 -6.96941433235e-14 -2.92764212951e-13  3.95694355903e-14  5.68851706813e-13  5.77082915493e-13  5.04269488491e-13  1.0630118115e-12  1.5140291153e-12  3.14507385232e-12  6.86397938553e-12  1.62484106385e-11  5.98620354506e-11  3.94473664668e-10  5.9631914682e-11  1.66782448567e-11  6.85611670403e-12  3.21312200651e-12  1.60088511934e-12  9.95839183557e-13  4.93749439389e-13 -3.21081300574e-14  1.86582193109e-13  3.27335068244e-13  3.54266787136e-14  2.59273113441e-13  1.00842335323e-13 -3.60768427046e-13 -1.97947295455e-14 -4.58947994472e-15  1.1314941376e-13  2.48895000688e-13 -2.19563467274e-13
 2.32156520464e-14  1.89342777236e-13  1.60679575365e-13 -3.91139643846e-13 -2.91900409173e-13  7.33857698546e-14 -2.25794257435e-14  8.84546153124e-14  3.80701429198e-13 -3.05074670455e-14  7.06833579579e-14 -4.514975204e-13 -5.65665597394e-14 -7.08728546796e-14 -2.53732642132e-13  4.15916909189e-13 -9.76782783695e-14 -1.23055927142e-13 -1.98891155928e-13  2.05603807184e-14 -6.04199531236e-14  5.24734349754e-14 -1.12080631136e-13  1.99148032691e-13  2.10607924859e-13  1.93608604457e-13  1.09300809602e-13 -8.4908470063e-14  2.68685724042e-13  1.7492121733e-14  4.70993695223e-14 -1.46580758491e-14  1.09975330158e-13  1.12588670523e-13  5.11315532239e-13  9.86817995229e-13  1.71857288066e-12  3.10418647415e-12  6.85260278301e-12  1.64695850171e-11  5.9631914682e-11  3.9524039453e-10  5.94842269232e-11  1.6577739412e-11  6.74667458174e-12  3.38251779359e-12  1.72014045736e-12  8.25696337284e-13  3.55481232105e-13  4.04710812916e-13 -1.62681479715e-14  1.94063581315e-13  1.32126033295e-13  3.462781666e-13 -1.954707422e-13  1.58022776652e-14  1.7582348276e-13 -5.08566634251e-14 -2.59486070583e-13  8.85467004733e-14
-3.6664713323e-13  4.88551492758e-13  1.20441122842e-14 -8.07764813671e-14 -1.15050193908e-13  2.79213673417e-13 -6.07025671572e-14  1.8685740528e-13  2.63278621465e-13 -1.52648867957e-13 -7.07807528299e-14  9.11868180782e-14  1.92722490814e-13  7.73634163937e-14 -1.87095243382e-13  1.26355478301e-14  7.35340206151e-14  6.18199084749e-14  2.36828368522e-13  2.53778056155e-13  7.45327061763e-15 -4.96720439857e-14 -7.1600494196e-14 -1.71306381106e-13 -4.07028700177e-13 -4.38352662471e-14  3.15940646481e-13 -3.77752889796e-14  1.95880091586e-13  2.19965194874e-14  2.69709856042e-13 -2.08945139393e-13 -9.58127148274e-14  1.79572506435e-14  3.7806538552e-13  2.94832119958e-13  8.88864852579e-13  1.86854493767e-12  3.33061642681e-12  6.95374224262e-12  1.66782448567e-11  5.94842269232e-11  3.94397219603e-10  5.9602759392e-11  1.6561722698e-11  6.82011417277e-12  3.66821767445e-12  1.87299317762e-12  9.92540185298e-13  6.65493657489e-13  4.77202717006e-13  3.30014997372e-13  9.04696379557e-14  2.19917686097e-13  2.8301793305e-13 -1.03083038281e-14  3.59130517339e-13 -3.43117261045e-13 -2.53599781637e-13 -1.21081594505e-13
-2.6366005543e-13  4.76745449085e-14 -5.99443940659e-14 -2.67729615772e-13  1.36587772881e-13  7.07459996894e-14  1.72564206782e-13  4.09852819505e-14  1.48909631256e-13  4.86717784769e-14 -2.67873268573e-14  8.41780648896e-14  2.04992772228e-13  4.1160872544e-13  1.71146502406e-13  4.51334037431e-14  2.69855454308e-13 -1.5799112977e-13  2.23767595623e-13  1.08440854256e-13  6.61688353225e-14  9.72994816213e-14 -2.00422206657e-13 -2.20063802178e-13 -1.04327613053e-13 -1.79905739706e-13  1.95889030283e-14  2.86342506321e-13 -2.05291548493e-13  4.62081696613e-13 -1.01158412813e-13  9.05333280947e-14 -3.97019003162e-14 -5.89548884639e-14  2.69522315434e-14  4.0944706029e-13  3.43834823563e-13  9.48148922075e-13  1.77677304489e-12  3.69213654543e-12  6.85611670403e-12  1.6577739412e-11  5.9602759392e-11  3.95268710618e-10  6.01020859986e-11  1.66693748531e-11  6.84205674848e-12  3.21160884578e-12  1.78066225502e-12  7.09210268647e-13  6.91532209239e-13  5.46138264672e-13 -6.19219332254e-15  1.51339620903e-13  3.14663912819e-13  1.15398013473e-13 -2.75046125069e-14  1.13315207093e-13  1.45146096982e-13  6.73276774319e-14
 1.51769010144e-13  2.9048458991e-14  5.19726839625e-14  1.21656019917e-13 -9.95669420513e-14  7.57094579436e-14  2.79700091851e-13  3.08941332955e-13  5.88917528142e-14  6.46724171471e-14 -2.46174070827e-13  1.40553404755e-14 -1.21019950343e-13 -4.88115792096e-14  2.78337419446e-14 -6.40788976026e-14  2.01007938865e-13 -2.13221020954e-14  1.53971618562e-14  1.43699029777e-13 -2.28631403716e-13  1.35893765946e-13  1.11813262133e-13 -1.0199947004e-13  1.86770440118e-13  1.33896797673e-13  3.68562294398e-13  2.98926792032e-13  9.3274033864e-14  1.63723520607e-13 -6.01727165543e-14  6.43328235824e-14 -7.20848086935e-14  2.4179987114e-14  1.19760498045e-13  1.07762281804e-13  2.51509123667e-13  1.8064713623e-13  1.03507510209e-12  2.06838471184e-12  3.21312200651e-12  6.74667458174e-12  1.6561722698e-11  6.01020859986e-11  3.95566017892e-10  6.00995809893e-11  1.65845570232e-11  6.7560042794e-12  3.32095588663e-12  1.84185773377e-12  9.13770969931e-13  4.81409412167e-13  1.35487203752e-13  1.27281085075e-13  6.42899463703e-15  2.95652599665e-13  1.7897684983e-13  2.34691091808e-13 -2.7080565127e-14 -1.06006167802e-13
-1.61069880614e-13 -2.65703271074e-13  8.45476359018e-14  2.03708384893e-14 -1.09401468972e-13  9.0523225771e-14  3.93581081557e-13 -7.90259076523e-14  6.65226425724e-14 -7.43166222105e-14 -1.52166430199e-13 -1.22274195873e-13 -2.11911488435e-13 -1.30411100781e-13 -1.77819594779e-13 -2.55939230267e-13 -1.62954438626e-13  7.70445613743e-14 -1.30845045166e-13 -2.04498229707e-13 -1.01135576354e-13  2.82888894159e-13 -2.03778154083e-13  1.12889477639e-14 -1.60684703409e-14  3.02006812218e-14 -1.8910501291e-13 -2.9093695506e-13  9.21446485547e-14  1.74282633781e-13  3.88909000401e-13  3.2502098887e-13  1.29698998821e-13  8.29962149315e-14  5.8365576738e-14  2.28604783647e-13 -7.5591161095e-15  1.6072694576e-14  5.52198525551e-13  1.09137819427e-12  1.60088511934e-12  3.38251779359e-12  6.82011417277e-12  1.66693748531e-11  6.00995809893e-11  3.95055091279e-10  5.98384216088e-11  1.66258587458e-11  6.69881642331e-12  3.10688637895e-12  1.66281517079e-12  1.01699392591e-12  5.54801636863e-13  4.66336239338e-13  5.9321391766e-13  3.01359420493e-13  5.16569594528e-13  4.25963614854e-13  2.23107736339e-13  5.02068231122e-14
 5.93564240855e-14  9.32654815394e-14  2.42023960933e-13  1.39499922075e-13  1.17037579695e-13  3.14092861538e-13 -4.54170197974e-14 -1.39317325961e-13 -1.85795075881e-13  9.99296044422e-14 -1.35854934656e-13 -4.26783944575e-14  9.81079006828e-14 -6.99225219684e-14  8.9202741733e-14  1.63573554355e-13  1.63613871407e-13  1.12539423697e-13 -7.11898731416e-14 -2.54386065118e-13  4.08753987219e-13  5.09700881388e-14 -2.12443222062e-13  1.0932100092e-13  2.08798029478e-13  1.89833125819e-13 -1.79322865416e-13  3.27361840056e-14  1.5889707136e-13  1.01117146228e-13  1.77711320233e-13 -2.4300798147e-14  1.51204130727e-13  2.88678894447e-13  1.71080571452e-13  2.72886104476e-13  7.18813700314e-14  2.51409452025e-13  7.69179820433e-15  9.34629760307e-13  9.95839183557e-13  1.72014045736e-12  3.66821767445e-12  6.84205674848e-12  1.65845570232e-11  5.98384216088e-11  3.95593218308e-10  5.96780704875e-11  1.63946133374e-11  6.84622165681e-12  3.26703101136e-12  1.79105694501e-12  1.08785685751e-12  5.70577529641e-13  1.78322064888e-13  3.7335944385e-13  3.0771119098e-13  1.18812512509e-13  3.27292232174e-13  5.14641610851e-14
 1.01677682667e-14  3.86624092441e-13 -9.87194867337e-16 -1.37965458168e-14 -8.45953698855e-15 -1.77144695258e-13 -2.45987304166e-14 -1.16622557748e-13  7.4907169142e-14  3.8024290551e-13 -9.87970429427e-14  9.01147261034e-14 -1.1876919378e-13  4.59133242125e-14  5.11272081511e-14  2.24292202601e-13  6.94167659798e-14 -1.82044349679e-14  1.15100824262e-13 -5.02532138375e-14  2.28784578573e-13 -1.29208871661e-13  3.68004937102e-14 -3.11730376258e-14  7.29180407463e-14 -5.26909050622e-14  4.80478010907e-13  6.9783490677e-14 -2.11372620224e-13 -1.62657613922e-13  2.79903148162e-13 -6.3995330619e-14 -7.2856168414e-14  1.06621085078e-13  2.04265747746e-13  5.05800146449e-14  6.19803799113e-13  2.87782554675e-13  3.93090954779e-13  5.16521759798e-13  4.93749439389e-13  8.25696337284e-13  1.87299317762e-12  3.21160884578e-12  6.7560042794e-12  1.66258587458e-11  5.96780704875e-11  3.95729618973e-10  6.00159698586e-11  1.68662412048e-11  6.81838080456e-12  3.49639419536e-12  2.21334052035e-12  1.32498634099e-12  4.55448768042e-13  2.61063315341e-13  2.28257157733e-13 -2.19790799787e-14  8.72689021064e-14  2.38289944651e-13
 2.70371073575e-13 -1.11529333708e-13  7.75636019695e-14 -9.74032524424e-14 -8.80982096122e-14  2.74223980384e-13  4.58363921396e-13  2.68205270985e-13 -1.72188660911e-14  1.47610208792e-13 -2.07994237902e-13 -6.63403012893e-14 -3.97983012735e-13 -8.74889698925e-14 -1.80061450966e-13  1.85871760607e-13 -6.51672884526e-15 -4.52319893578e-14  1.59457314838e-13 -6.6716234078e-13 -1.15766427911e-13 -3.8385997935e-14  4.13337973342e-13  1.45431419086e-13  5.95450384354e-14  2.81417463622e-13  1.11786127226e-13  1.90252101758e-13  1.57266029381e-13 -2.45199252644e-13  1.47448454289e-13  3.0409029619e-13 -5.21034615889e-15 -6.89912603751e-14 -2.97934442833e-13  1.66361862893e-13  3.64864394267e-13 -9.95481544416e-14  3.62692593849e-13  1.34557946075e-13 -3.21081300574e-14  3.55481232105e-13  9.92540185298e-13  1.78066225502e-12  3.32095588663e-12  6.69881642331e-12  1.63946133374e-11  6.00159698586e-11  3.95586185821e-10  5.96508165108e-11  1.61327146934e-11  6.96992097536e-12  3.50649289846e-12  1.87414795946e-12  7.83308012891e-13  4.04717538378e-13  4.95403265487e-13  1.45381655887e-13  8.57814525789e-14  2.09460881426e-13
 2.14822134098e-13 -1.34059406095e-14  1.839416088e-13 -3.81455698114e-13 -1.69925344889e-13 -2.91679307233e-13 -4.79567014487e-14 -8.66462480306e-15  1.83460083269e-13 -4.88277905631e-14 -1.61575685084e-13 -7.93131789893e-14  1.84189203713e-14 -9.87865055995e-14 -3.51254284434e-13  1.89478844252e-13  1.28988235072e-13  2.33268948528e-13 -1.37899230204e-13 -3.4752647207e-13  2.31914600409e-13 -1.59784149433e-14 -7.85054548917e-14  3.16143003282e-13  3.52509271722e-14  2.54271758719e-13  5.17653722738e-14  1.33294065535e-13  3.2683916901e-13 -6.23601569337e-14  1.4805998746e-13  2.99639790782e-13  2.95041869859e-14  2.6167888704e-13 -1.33211470617e-13  3.01120705819e-13  4.1101449401e-13  2.29060754893e-13  2.8423730311e-14 -2.01498089371e-13  1.86582193109e-13  4.04710812916e-13  6.65493657489e-13  7.09210268647e-13  1.84185773377e-12  3.10688637895e-12  6.84622165681e-12  1.68662412048e-11  5.96508165108e-11  3.95264050888e-10  5.96746664515e-11  1.61273546516e-11  6.91382887074e-12  3.36419919737e-12  2.08896191282e-12  1.14454544601e-12  5.98465963443e-13  3.32890701351e-13  1.41013362599e-13  1.37343225741e-13
 2.84917717161e-13 -6.04580750675e-14  3.1957344832e-14 -3.02168502217e-13 -5.2024341542e-13 -1.56869662202e-13  1.64006677057e-13  8.38264494079e-14 -5.52624170237e-14  2.92310307693e-13 -1.66161210754e-13 -2.31465401664e-13  5.45516314999e-14 -3.00471783914e-13  9.17126097307e-14  1.81856527227e-14  3.38908952676e-13 -5.42632083856e-14 -1.55827158075e-13 -2.68937485337e-14  1.81369828261e-13  2.09938742489e-15 -1.35559966215e-13  2.21587065205e-13 -1.44950347783e-13  1.59058995783e-13 -7.04066106334e-15 -3.7351557258e-13 -1.81423413473e-13  6.577593512e-14  2.95943230322e-14  2.41208168779e-13  2.03972915498e-13 -2.68799151135e-14  2.13942027527e-13  1.19021355785e-13  7.517981793e-14  2.34982614739e-13  2.27459411329e-13  9.95696329785e-14  3.27335068244e-13 -1.62681479715e-14  4.77202717006e-13  6.91532209239e-13  9.13770969931e-13  1.66281517079e-12  3.26703101136e-12  6.81838080456e-12  1.61327146934e-11  5.96746664515e-11  3.94898642485e-10  5.95304480529e-11  1.65623994404e-11  6.78506413387e-12  3.4717717545e-12  1.88717790341e-12  1.07602440846e-12  5.14733692701e-13  4.34936105465e-13  4.4579611113e-13
 4.12941410498e-13  5.33775595498e-13  3.47519538273e-13  1.89575169418e-14 -8.53311684729e-14 -4.60367853778e-14  5.79380752644e-14  1.39206644291e-13  1.78364104059e-13  8.53537810883e-14 -6.14082959078e-14 -4.24413864345e-14 -8.72029582904e-14  1.19458034437e-13  2.4199039331e-13 -1.61124478999e-13  1.62671758846e-13 -1.17667976426e-13 -1.79058705836e-14 -5.83624842842e-14  1.54931125261e-13  2.47132577978e-13 -5.02312246409e-14  9.49416247754e-14 -6.98420435873e-14 -2.21397931711e-13 -1.00956026642e-13  1.055621366e-13 -2.5570868036e-13  5.40150584241e-14  3.47174620629e-13 -8.07809128925e-14  9.96006803862e-14  4.03695099109e-13  2.94726624734e-13  1.2862168198e-14  6.42645329874e-14 -1.60991929707e-13 -4.87385658415e-14 -1.84777608573e-13  3.54266787136e-14  1.94063581315e-13  3.30014997372e-13  5.46138264672e-13  4.81409412167e-13  1.01699392591e-12  1.79105694501e-12  3.49639419536e-12  6.96992097536e-12  1.61273546516e-11  5.95304480529e-11  3.95217806071e-10  5.95103363437e-11  1.66267342746e-11  6.77679806813e-12  3.28587852085e-12  2.06869216251e-12  9.42119689742e-13  3.93553960169e-13  1.90532988568e-13
 3.3671866275e-13  1.41570799665e-13  3.00589939203e-13  2.7064914689e-13  1.78548521345e-13 -5.81692970371e-14 -2.59989712925e-14  2.4487405993e-13  3.132079917e-13  4.09009586439e-14  1.58174144307e-13 -3.76047727626e-13  4.32484696498e-13 -4.88126184983e-15  1.12538362255e-13 -1.71922734586e-13 -2.44780749841e-14  1.7457448364e-13 -1.03752334132e-13  1.713612934e-13  1.85610193799e-13  4.26925829607e-15 -1.50555459305e-13  8.83929785105e-14  9.83384525724e-14 -2.69132527642e-13  3.53825111873e-14 -1.44901041448e-13  2.18491494888e-13  2.5241983039e-13  2.56413941011e-13 -2.1366550904e-13 -2.67306527235e-13 -1.05418116929e-13 -5.50554817764e-14 -3.6341554335e-14  3.13101816695e-13  1.25764908541e-15  6.0520127864e-14 -1.37778077569e-13  2.59273113441e-13  1.32126033295e-13  9.04696379557e-14 -6.19219332254e-15  1.35487203752e-13  5.54801636863e-13  1.08785685751e-12  2.21334052035e-12  3.50649289846e-12  6.91382887074e-12  1.65623994404e-11  5.95103363437e-11  3.95181439912e-10  5.97998428395e-11  1.62397671878e-11  6.73604247081e-12  3.24219480212e-12  1.68350484459e-12  1.01599546629e-12  3.21268297425e-13
 5.6389476038e-13  5.29030181009e-13  3.30665060247e-13  2.62053020253e-13  1.23655103032e-13  1.93302812614e-13  8.59496239132e-14  3.84869136936e-15  3.64815058305e-14  1.2503027685e-13  1.32248131388e-13 -1.80334766694e-13 -2.52769577734e-14  1.28768629859e-15 -1.94563168177e-13 -5.07187445297e-14  5.45099142393e-15 -2.61271234018e-13 -8.96958093816e-14  1.23371401891e-15 -1.13523669738e-13 -7.60318033314e-14  1.89462354478e-13  2.11150342118e-13 -3.59098917959e-13  5.45933500412e-14  2.38566137966e-13  4.84312775956e-15  1.68998734418e-13  2.28153706039e-13  4.34637211667e-14  9.51562455286e-14 -4.52268191075e-14  1.48401494821e-13  4.46950247291e-13  2.5324762206e-13 -8.01680978623e-15 -1.1302981953e-13 -7.03768675574e-15 -2.84486284604e-13  1.00842335323e-13  3.462781666e-13  2.19917686097e-13  1.51339620903e-13  1.27281085075e-13  4.66336239338e-13  5.70577529641e-13  1.32498634099e-12  1.87414795946e-12  3.36419919737e-12  6.78506413387e-12  1.66267342746e-11  5.97998428395e-11  3.95620683656e-10  6.00004988394e-11  1.64381430358e-11  7.05657837062e-12  3.31227209283e-12  2.06266116583e-12  8.01474358685e-13
 1.1383342938e-12  6.45808384788e-13  6.82815320753e-13  1.77777831383e-13  4.41919457589e-13  2.37660332397e-13  3.15112645832e-13  1.88829700223e-13  2.00368950433e-13 -5.17469190411e-14 -5.23833116627e-14 -2.96160234901e-13  2.79959688449e-14  1.11308201858e-13  7.13903125974e-14 -1.48075211343e-13 -3.11988359404e-14 -1.13419858899e-13 -2.71062679812e-15  9.39781782835e-14  1.78056471247e-14  1.20629088888e-13  4.91028271332e-14 -1.67789785901e-13 -3.56274527291e-13  1.40204588502e-13 -1.15175836725e-13  1.44972138629e-13  1.34555790219e-13  1.61218299372e-13 -2.83430368265e-13  3.32368157844e-13 -1.41843779374e-13 -1.52424218932e-13 -1.77458800881e-13  9.39622956337e-14 -5.50074739049e-14  1.90580749386e-13  5.20169701359e-14 -7.34706598102e-14 -3.60768427046e-13 -1.954707422e-13  2.8301793305e-13  3.14663912819e-13  6.42899463703e-15  5.9321391766e-13  1.78322064888e-13  4.55448768042e-13  7.83308012891e-13  2.08896191282e-12  3.4717717545e-12  6.77679806813e-12  1.62397671878e-11  6.00004988394e-11  3.94711692898e-10  6.00626654734e-11  1.63265707399e-11  6.67276270428e-12  3.5908145012e-12  1.88358325263e-12
 2.03978701389e-12  1.05924009015e-12  5.67069681075e-13  1.32471218323e-13  2.51758143204e-13  4.05789838296e-13 -3.10361017237e-13  2.18341655448e-13  3.53314289626e-13  9.2826638335e-14  2.87076615718e-13 -3.71769982076e-15 -8.26420725436e-14  1.37914201251e-14 -1.90072524003e-14  5.90926981149e-14 -7.189640645e-14  1.18706437668e-13 -2.92982223286e-14 -1.89885099142e-13 -4.14943843644e-13 -1.49910014349e-13  2.56065951565e-13  8.63540256324e-14 -7.01822678009e-14  6.55815398276e-14 -2.22862381012e-14 -1.15585961365e-13 -5.33483201179e-14 -2.38437102559e-13  1.09115637402e-13  4.77507240411e-14 -6.33205940058e-14 -1.43320912102e-13 -7.89537999116e-14 -2.60331815783e-13 -6.50157979792e-14  8.12118078342e-14 -7.74136542428e-14  3.80803421991e-14 -1.97947295455e-14  1.58022776652e-14 -1.03083038281e-14  1.15398013473e-13  2.95652599665e-13  3.01359420493e-13  3.7335944385e-13  2.61063315341e-13  4.04717538378e-13  1.14454544601e-12  1.88717790341e-12  3.28587852085e-12  6.73604247081e-12  1.64381430358e-11  6.00626654734e-11  3.94980078487e-10  5.97975049974e-11  1.65985273484e-11  6.85397150616e-12  3.41067416324e-12
 3.06974979042e-12  1.4884752301e-12  1.02407997211e-12  5.25036748331e-13  3.33669836997e-13  7.68302488446e-14  2.01487997616e-15  3.30601025861e-13 -7.62836147051e-14  1.93244863472e-13  5.36041192635e-13 -1.90419302628e-13  1.72493347684e-14 -3.56201146975e-15 -7.13239303971e-14 -2.80421923864e-13 -1.0893381667e-13  2.16992117156e-14  2.70889520512e-13 -1.96550258391e-14  2.04899635453e-13 -1.17864983419e-14  4.05313294172e-13  1.52632328034e-13  2.78323319203e-13  1.6761667892e-13 -1.4250833498e-13  9.25962869736e-14 -1.3639756991e-13 -4.21834938984e-14  2.98661591628e-14  8.56661875061e-15 -1.95767048505e-13  8.69765380754e-14  2.39496136991e-13  1.30132199701e-13 -1.82666951471e-14  2.72741063776e-14 -4.43680044192e-13  2.46013858375e-14 -4.58947994472e-15  1.7582348276e-13  3.59130517339e-13 -2.75046125069e-14  1.7897684983e-13  5.16569594528e-13  3.0771119098e-13  2.28257157733e-13  4.95403265487e-13  5.98465963443e-13  1.07602440846e-12  2.06869216251e-12  3.24219480212e-12  7.05657837062e-12  1.63265707399e-11  5.97975049974e-11  3.94734600437e-10  5.95693977062e-11  1.67851597309e-11  6.96255505116e-12
 6.67442857811e-12  3.57528955044e-12  2.20818831519e-12  9.76585951803e-13  6.22199350186e-13  1.233031987e-13  1.19391717787e-13  2.24236257561e-13 -1.12236784009e-14 -1.54456254124e-13  1.20856052006e-14  7.33551792013e-14 -7.88097184508e-14 -1.43106192618e-15  5.50603149788e-13  1.54718199003e-14  2.23581262582e-13  3.19349995835e-13  2.50970092045e-13  9.96386073042e-14  4.24668789279e-14  3.01677781773e-13  1.25341984682e-13 -2.50192947689e-13 -5.58931261153e-14  1.53246832817e-14 -3.88845199108e-14 -5.84872194591e-14  3.33955162342e-13  3.18912530366e-13  1.09990795713e-13 -7.88328972473e-14 -1.68321261207e-13 -2.71543409448e-13  1.30510088774e-13  5.56307661447e-14  3.03603534475e-13  3.64657245861e-13  2.79124887678e-13  2.36494389781e-14  1.1314941376e-13 -5.08566634251e-14 -3.43117261045e-13  1.13315207093e-13  2.34691091808e-13  4.25963614854e-13  1.18812512509e-13 -2.19790799787e-14  1.45381655887e-13  3.32890701351e-13  5.14733692701e-13  9.42119689742e-13  1.68350484459e-12  3.31227209283e-12  6.67276270428e-12  1.65985273484e-11  5.95693977062e-11  3.95987673693e-10  6.01011208541e-11  1.64276905216e-11
 1.66436759895e-11  6.86824716626e-12  3.5362322148e-12  1.64247199764e-12  9.08987477072e-13  7.12126112005e-13  5.03291195182e-13 -1.2274837109e-13  3.13587557154e-13  3.72047725332e-13  5.03707954323e-13  2.34190358286e-13 -2.38228696312e-13 -1.63890079943e-13  3.82085293169e-13  3.03236052096e-14  7.10725479623e-14 -6.12620152755e-14  2.71332957918e-13 -1.33777308344e-13 -1.04823351188e-13 -1.43689252551e-13  5.09849524363e-14  2.29164240473e-13 -3.06399047726e-14  2.50017132453e-13  1.22519788604e-13  7.23500366218e-14  2.08706857592e-13  1.53664368846e-13 -2.77693715193e-14 -1.44102013012e-13  1.73537197986e-13  5.2309194522e-14 -4.46285138405e-14 -2.11486851121e-13  6.5005259184e-14  1.83265669451e-13  2.0564362651e-13  3.27944607172e-13  2.48895000688e-13 -2.59486070583e-13 -2.53599781637e-13  1.45146096982e-13 -2.7080565127e-14  2.23107736339e-13  3.27292232174e-13  8.72689021064e-14  8.57814525789e-14  1.41013362599e-13  4.34936105465e-13  3.93553960169e-13  1.01599546629e-12  2.06266116583e-12  3.5908145012e-12  6.85397150616e-12  1.67851597309e-11  6.01011208541e-11  3.9595098295e-10  5.97949464528e-11
 5.98309104083e-11  1.65205983301e-11  6.7448042226e-12  3.60562763404e-12  1.70452437051e-12  1.24556213256e-12  4.2013744013e-13  3.33631488243e-13  5.72849733942e-13  2.24992529872e-13 -2.42361864134e-14 -2.30367653429e-13  5.80953864697e-14  1.85016720321e-13  2.18833890668e-14 -5.46055163786e-14  7.07308017784e-15 -1.83625008178e-13  2.28560434595e-13  1.50320328769e-13  5.13604946851e-14  4.00985146351e-14  2.67173070384e-13  7.06575666288e-14 -2.32596933181e-13  3.21315778712e-14 -8.44752881268e-14 -2.15408776982e-13 -1.11050722674e-13  4.39240900424e-14 -3.14905642906e-14 -2.6797296316e-13  6.80675310843e-14 -4.66514564984e-14 -5.24009513642e-14  4.37632290654e-13  2.69701126935e-14 -1.80420141912e-13 -6.34957478987e-14 -1.93690507881e-14 -2.19563467274e-13  8.85467004733e-14 -1.21081594505e-13  6.73276774319e-14 -1.06006167802e-13  5.02068231122e-14  5.14641610851e-14  2.38289944651e-13  2.09460881426e-13  1.37343225741e-13  4.4579611113e-13  1.90532988568e-13  3.21268297425e-13  8.01474358685e-13  1.88358325263e-12  3.41067416324e-12  6.96255505116e-12  1.64276905216e-11  5.97949464528e-11  3.94647644105e-10


==> anc/correlator_b11_Nt14_dist15.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59
 0.000160337275247  0.000163421039983  0.000120916165822  0.000135296424109  0.00010181055914  7.9327870743e-05  3.256410802e-05  4.80762458444e-05  1.61638835591e-05  3.31124978328e-05  1.08397189307e-05  4.77783312318e-06  6.09328251018e-07  4.98149373832e-05 -1.32414109753e-06 -3.11889316823e-05  2.27676257609e-05  3.78490414883e-05  2.83185131137e-05 -3.92792825889e-05 -1.39892203452e-05 -5.56553358134e-05  8.16488837331e-06  3.43678126237e-05  3.90466943608e-06 -1.14245785952e-05 -8.6950734071e-06  1.29260247061e-05  3.53256260723e-06 -2.85019148917e-05 -7.88120435455e-05  2.48185097114e-05 -3.73743034404e-05 -1.54215041677e-05 -4.52537106249e-05  2.71029625986e-05  2.11257669948e-05 -3.55420912663e-05  2.66556156343e-05  1.43157765181e-05  5.31754904589e-05 -2.38317637828e-05  2.94991647869e-05 -7.00181813125e-06  3.32667031681e-05  1.22219141196e-05  1.35903226345e-05  3.96104473097e-05 -2.00693543031e-05 -4.87857458658e-06 -2.3590083102e-05  1.52594347607e-05 -4.41754194121e-05  2.4067124912e-05  4.00291590892e-05  0.000144074961206  0.000110646904309  0.000135791695658  0.000140005986326  0.00015106981745
 0.503705513072  0.502922308543  0.503484471128  0.503854736603  0.50292618732  0.503518863595  0.503758194147  0.503505498116  0.503526090519  0.503403281599  0.503304154289  0.503703842002  0.503133151327  0.504579907498  0.502234003798  0.503170927438  0.504621039241  0.502341294161  0.503306584352  0.503937864054  0.503455027117  0.503087588437  0.503201610608  0.503481197982  0.503842736959  0.503495258838  0.503301956813  0.501960800644  0.503904949567  0.503533117961  0.502232721212  0.503082051885  0.502271780727  0.503983016411  0.503569282511  0.503339517721  0.504079540752  0.50267547948  0.503232627319  0.503601451467  0.502663095872  0.503051850158  0.502159387129  0.503053255966  0.503192718635  0.503997430189  0.50388897516  0.503812412862  0.503988552771  0.503665941191  0.504292171457  0.503665444702  0.503967578687  0.503255125616  0.503650551918  0.502911373918  0.501967115061  0.503111303087  0.503954456933  0.503727340283
 1.00030317184e-09  1.51712887509e-10  4.24782867361e-11  1.77447976559e-11  9.01251940057e-12  4.31886217247e-12  1.99976685714e-12  1.35562841717e-12  4.85031173862e-14 -2.80284261101e-13  2.52736225705e-13  3.08677055272e-13 -6.7176074773e-13 -1.45119244717e-12  5.57895054473e-13 -6.1350700828e-14 -6.30702344241e-13  4.39329815497e-13  9.04356682005e-13 -1.20445544648e-12 -1.11519030365e-13 -1.7610735586e-13  8.05153064545e-14  4.15799810915e-13 -2.44858672429e-13 -5.10888120453e-13 -2.41058646089e-13 -7.26725212592e-13  3.7310576466e-14 -3.42220441791e-13  5.57442326048e-13 -5.96110579304e-13  1.56043304667e-13  6.34853873215e-15 -2.23521734728e-13  2.16961174328e-13  7.37747653198e-13  1.27181887133e-13 -1.72477896312e-13  1.7501462206e-14  3.10503561777e-13  5.25639966574e-13 -1.91217554941e-13 -8.33221794447e-13  2.76559544399e-13  1.97268282713e-13 -4.97414682904e-13  9.0223066126e-13 -4.72608366831e-13  2.36617214815e-13  2.1280062817e-13  5.79573780983e-13  7.84069910295e-13  1.37703106312e-12  2.37018447208e-12  3.61964019334e-12  8.82212556778e-12  1.71315247258e-11  4.13961478925e-11  1.51409926732e-10
 1.51712887509e-10  9.9955415134e-10  1.52419580321e-10  4.23886179171e-11  1.68889196067e-11  8.18004313552e-12  4.60208814303e-12  2.11179322718e-12  1.28219304459e-12  1.37915442391e-13  2.35642368791e-13  8.65608937384e-13 -1.93854636775e-13  5.9950854364e-13  6.32867945714e-14 -7.98697153513e-13 -3.6205994473e-13 -1.5068604792e-12  3.40026063737e-13 -1.30855469687e-12  3.70086367512e-13  5.24138157873e-13  7.55413281457e-13  6.020669997e-13  6.99594591676e-13  6.22238284512e-13 -4.44441758135e-13  9.71836159872e-13  9.92382506261e-14 -5.40578958895e-13 -4.51310618745e-13 -2.16267043975e-13  3.13620349976e-13 -9.50409610057e-14 -8.08477395705e-13  8.94784691822e-13  2.40019588218e-13 -2.15308560577e-13 -5.28454853361e-14  2.11699506617e-13  2.02718009454e-13  5.10290368932e-14 -2.63337897088e-13  1.68339786381e-13 -4.03792454296e-14  2.44332982293e-13 -5.32653708505e-13 -4.71254872164e-13 -1.04831590268e-12  5.27388886645e-13 -5.9257192794e-14  7.86186966156e-13  8.75720872028e-13  1.0556344596e-12  1.67825031856e-12  2.67540936108e-12  3.78084121161e-12  7.55567861613e-12  1.68799324473e-11  4.17858366521e-11
 4.24782867361e-11  1.52419580321e-10  9.99578839721e-10  1.51429798544e-10  4.08865941104e-11  1.69198603987e-11  8.69925975755e-12  3.87402531569e-12  2.07435781424e-12  8.84962160893e-13  6.11809123803e-13  6.57770944673e-13 -4.57529852256e-13  8.55785993755e-14  7.28812965233e-13 -1.93068052967e-13  1.55858438371e-13 -3.06824390149e-13  6.34134132347e-13 -5.78213389655e-14  9.36151172306e-14  4.83579558936e-13  4.0201836999e-14 -1.80576694948e-13  8.16042734021e-13  2.43882369762e-13 -1.09344476819e-13  8.91694255733e-13 -1.44907842949e-13  1.84159891395e-13 -5.02233266563e-15 -2.30548451586e-13  7.28526688501e-13 -4.70969501369e-13  6.09296649438e-13  5.84418469036e-13  7.5718774871e-13  3.65802255656e-13 -2.88883400277e-13  4.59536126675e-13  4.51714882408e-13 -7.22829002043e-13  1.40447831106e-13  3.18108703205e-13 -3.11795249593e-14  4.23302139393e-13 -7.25092757436e-13 -6.23827742232e-14 -4.7690439555e-14  5.74764640707e-13  1.25831658305e-13 -3.74882597622e-13  4.18805468915e-14  4.78148353739e-13  7.53468359007e-13  1.2657584951e-12  2.77330668105e-12  3.99448265645e-12  8.3974390081e-12  1.69726783125e-11
 1.77447976559e-11  4.23886179171e-11  1.51429798544e-10  1.00016120448e-09  1.50527609352e-10  4.17360691539e-11  1.69411533468e-11  8.22931534349e-12  4.3790782667e-12  2.70169087713e-12  1.1187028852e-12  3.40652235189e-13  7.41530898493e-13 -4.62457386902e-13  2.49939180533e-13 -3.97119929601e-15 -6.05939248564e-13 -2.7334278783e-13  2.60870173632e-13  1.45361893991e-13  4.18798834494e-14  1.18539874795e-12 -6.41317674157e-13 -3.25439284077e-13  8.96672604895e-14  7.05982171685e-13 -3.22245957115e-13 -6.23266847232e-13  2.99392267813e-13  4.52444819236e-13 -5.08155893449e-14  6.10299297877e-13 -4.29777095414e-13 -1.97030666035e-13  1.61605535783e-13  5.27851407683e-13  4.47126664447e-14  4.61264271972e-13 -1.91066895491e-13 -1.45396178303e-13  4.09528679028e-13  1.51045868355e-14  3.64986642898e-13 -3.57142618858e-13  7.53790509867e-14 -6.38419846088e-13  1.8107313114e-13  1.00850763585e-13  3.07914919472e-13  1.07543447396e-13  1.03973408793e-13  8.86744335877e-14  3.18952973778e-13  6.41796581231e-13  8.03391192924e-13  3.53525482475e-13  1.3571201435e-12  2.09757915526e-12  3.40754094827e-12  8.32822168382e-12
 9.01251940057e-12  1.68889196067e-11  4.08865941104e-11  1.50527609352e-10  9.98232458876e-10  1.50685289246e-10  4.0922533686e-11  1.70153559677e-11  8.86276111066e-12  5.13374936436e-12  3.09351028032e-12  1.99336159348e-12  2.83294018025e-13  1.47336321805e-13 -3.10794814544e-13 -5.21681760907e-13  2.44747289948e-13 -3.15668847117e-13  6.66053908456e-13  5.5029445626e-13  1.2008975018e-13  2.58866231515e-13  2.69444274327e-13  2.09066096731e-14 -1.08590379518e-12 -3.6519213398e-13 -1.02238958382e-14 -2.70034852637e-13 -4.42906932868e-13  5.299657965e-13  1.20536401937e-12  1.17841907054e-12  2.43615362181e-13  6.04258235176e-13 -5.88502529325e-13  1.16743491372e-12  7.52237671418e-13  3.41738043437e-14  9.59995970643e-13  6.48574451738e-13  1.13915463117e-13  9.98969065825e-13  4.74255740675e-13 -4.05244651553e-13 -9.10051089388e-13 -2.33427482758e-13 -4.68950804228e-13 -6.64112592265e-13 -3.01772893693e-13 -1.26954293164e-13  3.09329305347e-13 -3.56229231561e-13 -3.14189923114e-13  5.87493641925e-14  1.19399940397e-12 -3.3356633108e-13  1.04711593741e-12  1.74109207024e-12  3.01124491179e-12  4.75043054731e-12
 4.31886217247e-12  8.18004313552e-12  1.69198603987e-11  4.17360691539e-11  1.50685289246e-10  9.99608383487e-10  1.50852563752e-10  4.21125093871e-11  1.69878424404e-11  7.94818993537e-12  4.58593906282e-12  2.54124736999e-12  1.22902550423e-12  1.42777142896e-12 -3.22842302687e-14  3.99378843918e-13 -3.93508692038e-13 -2.33060285522e-13  2.98056798064e-13  3.30799082148e-13  9.16333018522e-14 -5.11992796699e-14  4.04692851444e-13 -1.08971085031e-13 -1.26667255788e-13 -4.40348900636e-13  1.09263314237e-14  5.38479410321e-13  5.23668073608e-14  1.46281831847e-13  9.00275969091e-13  1.77360674373e-13 -2.30999608382e-13  1.07593583205e-13 -6.36058512523e-13  5.86652861753e-13 -1.81829647609e-13  6.35566611709e-13 -1.0975430693e-12 -4.18804466483e-13 -6.31317402903e-14  9.47979763247e-13  4.048250662e-13 -3.552106276e-13  3.31418399812e-13 -5.27375556259e-13 -5.88506723229e-13 -2.2708523214e-13  2.33068652054e-14  3.04598011921e-13 -1.23637636116e-12 -7.58943539264e-13  4.77246432065e-13  4.72620740734e-13  1.87168469177e-14  2.2262937307e-13  6.51656692443e-13  1.56639715367e-12  7.9089574615e-13  2.65967230774e-12
 1.99976685714e-12  4.60208814303e-12  8.69925975755e-12  1.69411533468e-11  4.0922533686e-11  1.50852563752e-10  9.99395611145e-10  1.50658255589e-10  4.1982735337e-11  1.65534157297e-11  9.19106876157e-12  4.67175400293e-12  1.87785095889e-12  1.12906087676e-12  9.82694434312e-13  4.43341426699e-13 -1.4046259238e-13  3.23683540707e-13  3.78376743242e-14  4.41922206221e-13  2.14010678165e-13  4.73650104166e-13  3.62888980999e-13  1.36463010442e-13  5.3969860722e-13 -3.88656204046e-14 -5.3196888406e-13  8.31978591341e-14  7.44554711618e-15 -6.65828048556e-13 -2.06024652508e-13  9.76551419139e-13  4.38541581573e-13  1.15584475171e-13 -4.92532463994e-13  4.69885787733e-13 -1.16891495913e-12 -2.82419754767e-13 -4.11454879203e-13  2.84631344524e-14  2.24644512998e-13  5.65716142005e-13  3.03777986289e-13 -6.09573315924e-14  2.09704781818e-13  3.6702547863e-13 -8.54943410608e-13  1.52078089412e-13 -3.48565959408e-13  2.8621695495e-13 -4.02883837332e-14 -2.17358796497e-13 -2.52871077748e-13  1.28942312167e-13  8.43436652355e-13  5.85670476502e-13  1.2840622085e-12  4.03561886588e-13  5.16366352295e-13  2.23854443658e-12
 1.35562841717e-12  2.11179322718e-12  3.87402531569e-12  8.22931534349e-12  1.70153559677e-11  4.21125093871e-11  1.50658255589e-10  9.99134127596e-10  1.5069551041e-10  4.03209059659e-11  1.64354665864e-11  8.68974949189e-12  4.6492096365e-12  2.2877992899e-12  1.64110642568e-12  1.39364756229e-12  1.23778626098e-12  6.80595567001e-13  8.06682347421e-13  7.15910153429e-13  9.64931834852e-13  1.24936790463e-12 -2.80916193703e-13  3.0187752122e-13  1.43591048836e-13 -2.47250741913e-13 -3.17668117146e-13 -4.55988128341e-13 -6.16406107245e-15 -8.37313602146e-13 -4.73748917588e-15  9.90190469805e-14  5.694040556e-14  7.22997078568e-13 -9.95042333353e-13 -2.8563152619e-13 -8.24825237018e-14  7.24108057442e-13 -8.14386201168e-13  4.111576944e-14  7.11939357559e-13 -1.82784274984e-13  2.8267977298e-13 -2.5104318287e-13  7.51230255072e-13  9.39703796975e-14 -4.03700380859e-13 -8.99864971198e-13 -1.21003532552e-13  1.6416621491e-13 -1.28590002346e-13 -4.1396126867e-13 -1.59905748731e-13  5.20196000156e-13  7.76001166195e-13  5.81918016539e-13 -7.78777038059e-13 -4.50029309776e-13  5.95246879802e-13  7.08677046754e-13
 4.85031173862e-14  1.28219304459e-12  2.07435781424e-12  4.3790782667e-12  8.86276111066e-12  1.69878424404e-11  4.1982735337e-11  1.5069551041e-10  1.00047204496e-09  1.51416004339e-10  4.17284421336e-11  1.70699621108e-11  8.42908650401e-12  4.30583889508e-12  3.54308031832e-12  1.6822104262e-12  8.64146751755e-13  1.05028696342e-12  3.28337070614e-13  4.23979995473e-13  2.55540081686e-13  1.5822344574e-13  1.22154972111e-12  1.60393095108e-13  2.52641361417e-13  1.08336430074e-14  8.40279498051e-13 -5.49156254863e-13 -3.11462577142e-13  9.33972639889e-13 -6.10370854231e-13 -5.50145076255e-13 -3.35366500533e-13 -3.42876544358e-13 -6.84684501492e-13  1.20200541553e-13 -7.43505219349e-14 -3.29305101366e-14  3.20746715274e-13 -3.06209223541e-13  2.81092133628e-13 -1.39152392532e-13  1.48692664878e-13 -1.17409768715e-13 -9.10650389079e-13 -7.2138728207e-13 -8.40023766986e-14  9.28494745664e-14  1.24993517679e-12 -5.23435294371e-13  1.86633339194e-13  3.14225132776e-13  3.07829841067e-13  3.83256799106e-13  2.6832794419e-13  9.48875859499e-14  4.74965906547e-13  1.1704081745e-12  4.90852531812e-13  8.43552264492e-13
-2.80284261101e-13  1.37915442391e-13  8.84962160893e-13  2.70169087713e-12  5.13374936436e-12  7.94818993537e-12  1.65534157297e-11  4.03209059659e-11  1.51416004339e-10  9.99845292045e-10  1.50650336434e-10  4.23290186382e-11  1.66235231322e-11  8.196729223e-12  4.1038142246e-12  1.92914133355e-12  9.02379862796e-13  7.42542131953e-13  8.80602987494e-13 -6.17432964404e-14 -2.74490238254e-13  4.47108443024e-13  3.35905911714e-13  3.00676214813e-13  6.34787621586e-14  3.4490110659e-13 -7.83961142965e-13  8.95957726753e-14 -9.96718448851e-14  5.31984195981e-13 -8.63005608517e-13  1.12405798556e-13 -5.51728774952e-13  1.21021322645e-13 -8.61633979232e-13 -3.17791184838e-14  2.52413150655e-13 -1.76139833311e-13  2.79802503484e-13 -2.97661701847e-14 -5.46721244882e-13  5.20975658827e-13  2.21777273132e-14  5.47127960725e-16 -9.03581313069e-13  2.89471363195e-14  2.93268333811e-13  3.93160401331e-13  3.65595593426e-13  2.9872179161e-13  2.78857852862e-13 -5.66513987561e-13 -1.94014061708e-13  1.2544390618e-13 -1.34291838361e-13 -6.37468405413e-13 -2.54635842442e-13 -8.13886929825e-13  2.43951317512e-13  6.04599661107e-14
 2.52736225705e-13  2.35642368791e-13  6.11809123803e-13  1.1187028852e-12  3.09351028033e-12  4.58593906282e-12  9.19106876157e-12  1.64354665864e-11  4.17284421336e-11  1.50650336434e-10  1.00024632236e-09  1.51042009942e-10  4.12488764345e-11  1.67318285939e-11  9.05917386646e-12  4.60998936584e-12  3.50106515962e-12  2.35373419972e-12  1.83090730366e-12  6.53927480354e-13  5.36758157348e-13 -8.29460296733e-13 -7.57098939543e-13 -7.67715494012e-13  3.7078044529e-13 -1.39666020478e-13  5.18964902044e-13 -1.1711483208e-13 -3.82037960017e-14  6.33410664462e-13  1.17851319612e-12  5.90716752132e-13  3.44837863519e-13  9.16872439202e-14  8.61051587123e-13  1.13712468194e-12 -1.52609756404e-13  1.46839702433e-13 -6.66043997184e-13 -1.35499106682e-12  2.35337100055e-13  1.38686689545e-13  5.18833595539e-13  2.93770330546e-13  3.94580186963e-14 -2.25894602277e-14 -6.76711050195e-14 -1.92481954676e-13  1.13466727827e-13  4.27259077095e-13 -5.30138433276e-13  1.48004413218e-13 -1.16861177864e-12 -1.99727859255e-13  2.11677899514e-13 -2.82686657002e-13 -2.35809373903e-13 -1.46463652042e-13  1.53222686976e-13  3.84675960405e-13
 3.08677055272e-13  8.65608937384e-13  6.57770944673e-13  3.40652235189e-13  1.99336159348e-12  2.54124736999e-12  4.67175400293e-12  8.68974949189e-12  1.70699621108e-11  4.23290186382e-11  1.51042009942e-10  9.99907979173e-10  1.51071959215e-10  4.12706111145e-11  1.74863148537e-11  8.72753297097e-12  5.03789664655e-12  2.93206073578e-12  1.1781078609e-12  4.87499863837e-13  8.32375891542e-13 -2.50275192013e-13 -1.6977043276e-13 -2.43701903074e-13  1.52992024361e-14  2.74810164063e-13 -6.47489427952e-13  1.36719669853e-13  5.87221647967e-13  4.13267056073e-13 -1.43289368437e-13 -8.27583447128e-13  4.6911953147e-13  1.63996056301e-13  1.30437461174e-12  1.11315002091e-12 -4.50448969617e-13  6.31815962076e-13  3.04706913596e-14 -2.0104516222e-14 -8.07497507111e-13 -5.95073168085e-13 -1.3668533745e-13  1.91236689005e-13 -3.14976193463e-13  1.75294656554e-13  1.69604478846e-13 -3.10223857069e-14  1.05794926824e-14 -2.34145965955e-13 -7.4084465914e-13  4.06501569364e-13 -7.89512515109e-13 -4.0133941039e-13  3.8076612806e-13 -1.92357089449e-13  1.84306557064e-13 -5.91365981877e-13 -4.11865695068e-13  7.26112301162e-13
-6.7176074773e-13 -1.93854636775e-13 -4.57529852256e-13  7.41530898493e-13  2.83294018025e-13  1.22902550423e-12  1.87785095889e-12  4.6492096365e-12  8.42908650401e-12  1.66235231322e-11  4.12488764345e-11  1.51071959215e-10  9.98886639979e-10  1.51425761592e-10  4.14032661682e-11  1.62213495272e-11  8.23757915468e-12  4.73850588465e-12  2.94467069375e-12  1.10169251612e-12  1.61732385362e-12  4.64177621657e-13  1.92362307204e-13  5.14878811354e-13  9.27711060415e-14  5.42312583689e-13 -2.82019836973e-13 -2.11949801645e-13 -1.87906949796e-13 -6.06550073934e-13  2.13128977846e-13 -3.76958326976e-14 -1.09358714929e-12  3.01148730958e-13  9.08076387244e-13  5.06558153273e-13  1.30420572551e-13 -5.21486600387e-13  5.80958344627e-13 -7.95502535119e-14 -2.12903369672e-13  6.91702121538e-13  4.10129609269e-13  2.95720323671e-13 -1.25796914651e-13  1.3754754387e-14  1.28172404784e-12  2.53590643125e-13  4.51438841437e-13  2.94975134111e-14  3.4944462322e-14  1.64818103943e-13 -3.93360890153e-13 -1.15918749242e-12 -1.13157363017e-12 -5.31057708228e-13 -3.1291062392e-13 -3.30035113603e-13 -2.60523230001e-13 -4.65660462175e-13
-1.45119244717e-12  5.9950854364e-13  8.55785993755e-14 -4.62457386902e-13  1.47336321805e-13  1.42777142896e-12  1.12906087676e-12  2.2877992899e-12  4.30583889508e-12  8.196729223e-12  1.67318285939e-11  4.12706111145e-11  1.51425761592e-10  1.00213487419e-09  1.51154878631e-10  4.17738895809e-11  1.7405418659e-11  8.67870878329e-12  4.20404026927e-12  2.73025433829e-12  1.08889235576e-12  6.09721674654e-13  9.43626885352e-13  3.71847565211e-13 -3.22555680637e-13 -7.61011536925e-13  5.34593648891e-13  5.408080733e-13 -7.8637345523e-14 -4.35393648962e-13  5.03831394715e-13  1.26541399841e-12  2.21938585836e-13  5.90852665057e-13 -1.29754269126e-13  5.48140733758e-13  6.24529957373e-13  3.98157395507e-13  5.35254344204e-13  3.05270505284e-13 -1.31110668343e-14 -1.70323145746e-13 -3.93862104878e-13  3.27045420402e-13  5.42401050216e-13 -8.21978480857e-14 -3.30658401638e-13 -2.79749899812e-13 -1.09867531531e-13  1.3452463669e-13 -4.03685705925e-13 -6.75228496795e-13 -2.4031278027e-13 -3.03091416029e-13  4.09583979345e-13  6.51391569738e-13  3.99392239469e-13 -3.17226041669e-13 -1.25856183142e-13  1.73865878355e-13
 5.57895054473e-13  6.32867945714e-14  7.28812965233e-13  2.49939180533e-13 -3.10794814544e-13 -3.22842302687e-14  9.82694434312e-13  1.64110642568e-12  3.54308031832e-12  4.1038142246e-12  9.05917386646e-12  1.74863148537e-11  4.14032661682e-11  1.51154878631e-10  9.97894045654e-10  1.50722733589e-10  4.18560027298e-11  1.81520727622e-11  8.93534655368e-12  4.4466902879e-12  2.6379944208e-12  1.02411966365e-12  5.59395437747e-13  2.14512482729e-14  2.4805665787e-13 -2.21613744575e-13 -1.1069407966e-13  8.0120319095e-13  4.66367793162e-13 -8.79141492899e-13  6.20636160527e-13  6.42634043702e-13  1.69649345503e-13 -4.15732769648e-13  7.9582598994e-13  2.25229994874e-13  1.16884099878e-12  6.25875719483e-13 -2.73277171943e-13  4.62629890356e-13 -4.11072655858e-13 -1.77656414218e-13 -7.02926574712e-14 -2.52784897117e-13 -1.04319624024e-14 -4.65528885869e-13 -9.4927532698e-13 -5.0988219606e-13 -8.15851133243e-13 -6.80628328752e-13  7.43997098506e-13 -2.19508584947e-13 -2.05348578593e-14  4.13871693364e-13  3.9144764237e-13  2.15399887594e-13 -2.20382310667e-13 -3.9397207176e-13  1.31561249567e-12  2.4178547028e-14
-6.1350700828e-14 -7.98697153513e-13 -1.93068052967e-13 -3.97119929601e-15 -5.21681760907e-13  3.99378843918e-13  4.43341426699e-13  1.39364756229e-12  1.6822104262e-12  1.92914133355e-12  4.60998936584e-12  8.72753297097e-12  1.62213495272e-11  4.17738895809e-11  1.50722733589e-10  9.99516065614e-10  1.51349910865e-10  4.16912112108e-11  1.75334383875e-11  9.02789233341e-12  4.54035013823e-12  1.76926394716e-12  8.60902283782e-13  1.12366292443e-12  5.76708931452e-13 -4.81344392345e-13 -6.40357907264e-13 -1.05411886342e-13 -8.23898418005e-13 -2.10785718425e-13 -2.83414031181e-13  1.02243375251e-13 -1.72712724889e-13 -2.3328774858e-13 -5.80544709705e-13 -4.02119277357e-13  1.11738124584e-13  2.69148888591e-13 -1.91719215671e-13  1.82323734235e-13 -4.58344370829e-14 -7.02115339499e-13 -3.5912190378e-13  4.74122630316e-13 -2.84213977231e-13 -2.81995730114e-13  5.06457987642e-13  2.07947191805e-13 -8.05436695813e-13  5.8114188682e-14  1.31493953169e-12  4.54224928752e-13  3.59331716217e-14 -4.57736125917e-13  3.21165878491e-13  4.08596929076e-13  8.65228680234e-13 -4.85776102125e-13  1.64633702067e-13 -2.49288020384e-13
-6.30702344241e-13 -3.6205994473e-13  1.55858438371e-13 -6.05939248564e-13  2.44747289948e-13 -3.93508692038e-13 -1.4046259238e-13  1.23778626098e-12  8.64146751755e-13  9.02379862796e-13  3.50106515962e-12  5.03789664655e-12  8.23757915468e-12  1.7405418659e-11  4.18560027298e-11  1.51349910865e-10  1.00261406418e-09  1.50271873637e-10  4.17543886277e-11  1.74095290791e-11  8.24611225672e-12  3.22232385014e-12  2.42339074842e-12  1.41187920856e-12  1.00720753721e-12  9.00394348731e-13  3.05119103313e-13  7.65255475971e-13  5.29665351114e-13  7.55577719235e-13 -4.47321978168e-13  1.32640564581e-13 -9.36572377737e-14  8.29098249717e-14  6.87163812164e-13 -4.60148077473e-14 -1.37696918422e-13  5.93670223843e-13 -2.31459221627e-13  1.1156672108e-14  2.31878936402e-13 -1.99858449698e-13  2.26452144623e-13  6.29747386287e-13 -4.05722343896e-14  7.36239649778e-13 -7.55719933153e-13 -3.94976245412e-13  3.58217335918e-14 -8.97805583041e-14  8.96706063849e-14  5.86771477401e-13 -6.65621559063e-13 -1.1662440595e-12 -6.28398981728e-13  5.57552919058e-13  4.80895119631e-13 -3.79201407324e-13  2.42943947594e-13  3.39547290222e-14
 4.39329815497e-13 -1.5068604792e-12 -3.06824390149e-13 -2.7334278783e-13 -3.15668847117e-13 -2.33060285522e-13  3.23683540707e-13  6.80595567001e-13  1.05028696342e-12  7.42542131953e-13  2.35373419972e-12  2.93206073578e-12  4.73850588465e-12  8.67870878329e-12  1.81520727622e-11  4.16912112108e-11  1.50271873637e-10  9.97643176104e-10  1.51714632012e-10  4.15090864501e-11  1.74381008228e-11  8.58276810158e-12  4.59206936329e-12  2.52117825089e-12  7.62068989065e-13  8.9356883384e-13  1.62372356221e-13  7.66423811031e-13 -1.83801217366e-13  2.58166068767e-14  8.07324802588e-14  1.41565625067e-13  6.44602757979e-14 -3.05936164154e-13  2.69638976117e-13  8.37110730991e-14  1.41244725197e-12  1.68068524398e-13  1.51601475997e-13  1.59699889907e-13 -3.88224203795e-13  2.13062008271e-13  8.93529399481e-14 -2.57078170097e-13 -2.60206907023e-14 -1.70174389764e-13  8.18670626935e-14 -3.11736856281e-13 -4.10624962826e-13 -3.15237197935e-13  1.99741192412e-13  2.53220569674e-13 -1.33547246514e-12 -4.26167847417e-13 -1.1265381899e-12 -1.74194428691e-13  2.047893341e-13  2.17383899794e-13  7.70916901156e-14  7.97960541118e-13
 9.04356682005e-13  3.40026063737e-13  6.34134132347e-13  2.60870173632e-13  6.66053908456e-13  2.98056798064e-13  3.78376743242e-14  8.06682347421e-13  3.28337070614e-13  8.80602987494e-13  1.83090730366e-12  1.1781078609e-12  2.94467069375e-12  4.20404026927e-12  8.93534655368e-12  1.75334383875e-11  4.17543886277e-11  1.51714632012e-10  9.9903299652e-10  1.5074358233e-10  4.19860298517e-11  1.72505488908e-11  7.69393605273e-12  4.06999757357e-12  2.94218573157e-12  1.12712166206e-12  8.15413064099e-13  7.51729788203e-13 -1.52430780698e-13 -1.76060199514e-13 -7.36076705025e-13 -6.65801189119e-14 -4.25915912092e-13 -9.25044660577e-14  1.19166028425e-14  4.24643152234e-13  3.32922414362e-13  7.43953091758e-13 -1.3146163083e-13 -5.47964024602e-13  4.65438292257e-13  3.76290480004e-13 -2.63945800288e-13 -6.91138247742e-13  6.3195647487e-14 -2.98172373496e-13  1.47050091256e-13  4.42490690357e-13  9.84653121341e-13  1.28677966446e-13  3.90749388778e-13 -7.44928764786e-13 -1.2509688347e-12  3.68867413758e-13 -9.88994958502e-14  2.50118454752e-13  1.25461099866e-12  3.88760586794e-14  1.20370885859e-13  3.07064037487e-13
-1.20445544648e-12 -1.30855469687e-12 -5.78213389655e-14  1.45361893991e-13  5.5029445626e-13  3.30799082148e-13  4.41922206221e-13  7.15910153429e-13  4.23979995473e-13 -6.17432964404e-14  6.53927480354e-13  4.87499863837e-13  1.10169251612e-12  2.73025433829e-12  4.4466902879e-12  9.02789233341e-12  1.74095290791e-11  4.15090864501e-11  1.5074358233e-10  1.00106308879e-09  1.51457168603e-10  4.15112213759e-11  1.68330724489e-11  8.48489984228e-12  5.18336170075e-12  3.22064466195e-12  1.79959068668e-12  5.81842085963e-13  3.65504195177e-13  9.89850943846e-13  5.03433212233e-14  3.30038836055e-13  1.46022369482e-13  2.94143876402e-13 -4.17425474013e-13 -2.83526047327e-13 -8.21889903984e-14  2.75646916773e-13 -8.45887096792e-13 -3.22483054877e-13 -6.59211996218e-13 -3.96950059074e-13 -3.97952093804e-13 -1.38511857314e-13 -2.46611400708e-13  4.31569651888e-13 -3.37293916754e-13 -4.85408147462e-13 -3.13779430246e-14  2.43456526222e-13  6.40499055398e-13  1.19679760118e-13  5.44683071869e-13 -7.21742468867e-13  1.36030493299e-13 -4.90558770516e-13  1.07655408303e-12  5.91605280724e-13  3.08889774289e-14  5.99639825045e-13
-1.11519030365e-13  3.70086367512e-13  9.36151172306e-14  4.18798834494e-14  1.2008975018e-13  9.16333018522e-14  2.14010678165e-13  9.64931834852e-13  2.55540081686e-13 -2.74490238254e-13  5.36758157348e-13  8.32375891542e-13  1.61732385362e-12  1.08889235576e-12  2.6379944208e-12  4.54035013823e-12  8.24611225672e-12  1.74381008228e-11  4.19860298517e-11  1.51457168603e-10  9.99386197312e-10  1.50595346548e-10  4.11925555064e-11  1.72392432585e-11  8.20198189437e-12  4.54360144443e-12  1.78213392507e-12  1.05061252807e-12  1.42731378389e-12  7.97574770474e-14  2.18762956765e-13 -4.44944787233e-13  1.00982420687e-13  2.51559469507e-13  6.13498299511e-13 -3.97988549624e-13  2.45015571436e-13 -6.61127702213e-13  2.4092385848e-14  3.06527629785e-14  3.70043795852e-13  1.41601023698e-13  4.96330182443e-13  1.81255402762e-13  2.40293595771e-13  4.36073760846e-13 -1.15025900251e-13  2.00684303608e-13  5.4164377827e-13  6.77624696688e-13  5.73314868076e-13 -8.01118769782e-13 -6.37804970001e-13 -4.60652945526e-13 -2.88945068475e-13  3.68925160092e-14 -2.48562280846e-13  3.91115186069e-13  7.93132622484e-13  1.88726704485e-13
-1.7610735586e-13  5.24138157873e-13  4.83579558936e-13  1.18539874795e-12  2.58866231515e-13 -5.11992796699e-14  4.73650104166e-13  1.24936790463e-12  1.5822344574e-13  4.47108443024e-13 -8.29460296733e-13 -2.50275192013e-13  4.64177621657e-13  6.09721674654e-13  1.02411966365e-12  1.76926394716e-12  3.22232385014e-12  8.58276810158e-12  1.72505488908e-11  4.15112213759e-11  1.50595346548e-10  9.99637825169e-10  1.51695037767e-10  4.19206774764e-11  1.67745754504e-11  8.87632650578e-12  4.83895306603e-12  2.73261025831e-12  1.49659023681e-12  8.24230298255e-13  5.82291051658e-13  5.7119288476e-13  1.63637693061e-13 -1.80264274602e-16 -2.03122835783e-13 -2.05450514362e-13  1.39113984595e-13  1.01934153388e-13  2.40522792112e-13  5.38018893243e-13  4.7575821098e-14  2.82558178392e-13 -6.19396176605e-13 -1.80340153133e-13 -2.83757786809e-13  2.5387939582e-14 -4.49009690649e-13  7.19065706357e-14 -1.97314641294e-13  5.59915070715e-13  3.90698352606e-14  4.33216834626e-13  2.87823504548e-14 -5.43423866135e-13 -4.19267199811e-13 -8.25173386433e-13 -6.78578493028e-13  7.48601003417e-13 -1.19681379544e-13  2.07193315963e-13
 8.05153064545e-14  7.55413281457e-13  4.0201836999e-14 -6.41317674157e-13  2.69444274327e-13  4.04692851444e-13  3.62888980999e-13 -2.80916193703e-13  1.22154972111e-12  3.35905911714e-13 -7.57098939543e-13 -1.6977043276e-13  1.92362307204e-13  9.43626885352e-13  5.59395437747e-13  8.60902283782e-13  2.42339074842e-12  4.59206936329e-12  7.69393605273e-12  1.68330724489e-11  4.11925555064e-11  1.51695037767e-10  1.00018014366e-09  1.51400681514e-10  4.12123620213e-11  1.79991728715e-11  8.22797393257e-12  4.3819611426e-12  1.30819287304e-12  8.20419457483e-13  3.18731417921e-13  2.17270926896e-13  1.39786100402e-14 -4.2363061791e-13 -4.19705152682e-13 -3.4469633078e-13 -4.8742590539e-13  5.92959809185e-13 -5.02600862483e-14  6.00287335467e-13 -1.15151158009e-13 -3.21320056048e-13 -1.29310451615e-12  9.579718673e-13 -5.82079047345e-13  3.35684974338e-13 -1.25504932909e-14 -4.61426783317e-14 -1.22391408521e-13  5.33023284092e-13 -2.40613688554e-13  3.72835701945e-13  5.31733786135e-13  1.7665799034e-14 -3.27790781775e-13 -4.94126664147e-13 -3.45124528851e-13 -4.07025860435e-14 -5.94345920529e-13  2.10603657355e-13
 4.15799810915e-13  6.020669997e-13 -1.80576694948e-13 -3.25439284077e-13  2.09066096731e-14 -1.08971085031e-13  1.36463010442e-13  3.0187752122e-13  1.60393095108e-13  3.00676214813e-13 -7.67715494012e-13 -2.43701903074e-13  5.14878811354e-13  3.71847565211e-13  2.14512482729e-14  1.12366292443e-12  1.41187920856e-12  2.52117825089e-12  4.06999757357e-12  8.48489984228e-12  1.72392432585e-11  4.19206774764e-11  1.51400681514e-10  1.00005634203e-09  1.52175646123e-10  4.26262809202e-11  1.69570778078e-11  8.69786845123e-12  3.93791512596e-12  1.77086868016e-12  1.94292447738e-12  1.78945038061e-12  9.80847027209e-13  4.44408050248e-13  5.0727043563e-13  1.7455704205e-13  1.00461406704e-13  7.56298437528e-13 -6.61465725164e-13 -8.85602342957e-14 -6.27395940784e-14  1.4467687377e-12 -3.32663287978e-13 -6.68113877112e-13 -7.2006357977e-13 -4.95890716243e-13 -2.39832704855e-13  1.74547449032e-13 -4.336376945e-14  1.20609939033e-13 -6.66916103756e-13 -5.31960945214e-13  2.88706794482e-13 -4.13758515556e-13  1.47198336945e-14  3.34269130853e-14 -3.80208708275e-13  5.40168853556e-14 -1.95651260908e-14  9.6410155303e-13
-2.44858672429e-13  6.99594591676e-13  8.16042734021e-13  8.96672604895e-14 -1.08590379518e-12 -1.26667255788e-13  5.3969860722e-13  1.43591048836e-13  2.52641361417e-13  6.34787621586e-14  3.7078044529e-13  1.52992024361e-14  9.27711060415e-14 -3.22555680637e-13  2.4805665787e-13  5.76708931452e-13  1.00720753721e-12  7.62068989065e-13  2.94218573157e-12  5.18336170075e-12  8.20198189437e-12  1.67745754504e-11  4.12123620213e-11  1.52175646123e-10  1.00098647384e-09  1.51070036361e-10  4.20574748394e-11  1.67082263167e-11  7.47242481958e-12  4.3855178357e-12  2.73990330138e-12  1.08029169487e-12  3.09341874958e-14  7.09278170876e-13  2.35110338645e-14  5.53546595535e-13  2.22696399359e-13  1.465366846e-13 -3.89528552389e-15 -2.18773013033e-13  3.1692298443e-13  7.75517581418e-13 -6.07449164145e-14  6.26898403313e-14  5.03934926624e-13  5.72962516993e-13  1.53123391375e-13 -2.73353123175e-13  1.1118122647e-13 -4.01827294706e-13 -6.52795036193e-13 -2.41598233055e-14  1.52446255375e-13 -3.76821430948e-13  2.33241212703e-13 -2.98788521756e-13  7.05913140017e-13  9.93232579135e-13  2.59805008645e-13  5.39389351168e-13
-5.10888120453e-13  6.22238284512e-13  2.43882369762e-13  7.05982171685e-13 -3.6519213398e-13 -4.40348900636e-13 -3.88656204046e-14 -2.47250741913e-13  1.08336430074e-14  3.4490110659e-13 -1.39666020478e-13  2.74810164063e-13  5.42312583689e-13 -7.61011536925e-13 -2.21613744575e-13 -4.81344392345e-13  9.00394348731e-13  8.9356883384e-13  1.12712166206e-12  3.22064466195e-12  4.54360144443e-12  8.87632650578e-12  1.79991728715e-11  4.26262809202e-11  1.51070036361e-10  9.99144849914e-10  1.51339321891e-10  4.17480823307e-11  1.79026360609e-11  8.03232378757e-12  4.09314497009e-12  1.99900305977e-12 -1.05704475042e-13  6.05145059198e-13  2.22482692453e-13  2.14450005614e-13 -7.40230744604e-14 -3.49441667634e-13  1.53838123657e-13 -4.24697802456e-13  4.31997214588e-13  9.34508992585e-13  7.85049256295e-13 -4.22847997304e-13  3.71267808999e-13  9.96439109884e-15 -6.73656250501e-13  4.88647408066e-13  2.741228222e-13 -6.06955359984e-13  4.19609247603e-13 -3.88504509262e-13  3.88288821557e-13  2.52594046558e-13 -1.60481054107e-13  5.25577372253e-13  6.64831465782e-13  3.98052667304e-13 -3.84688754566e-13 -3.23081281206e-13
-2.41058646089e-13 -4.44441758135e-13 -1.09344476819e-13 -3.22245957115e-13 -1.02238958382e-14  1.09263314237e-14 -5.3196888406e-13 -3.17668117146e-13  8.40279498051e-13 -7.83961142965e-13  5.18964902044e-13 -6.47489427952e-13 -2.82019836973e-13  5.34593648891e-13 -1.1069407966e-13 -6.40357907264e-13  3.05119103313e-13  1.62372356221e-13  8.15413064099e-13  1.79959068668e-12  1.78213392507e-12  4.83895306603e-12  8.22797393257e-12  1.69570778078e-11  4.20574748394e-11  1.51339321891e-10  1.000322073e-09  1.51974097238e-10  4.14344813062e-11  1.6438761773e-11  8.88233386399e-12  3.80615018221e-12  2.28485516956e-12  1.30072774147e-12  5.27401733669e-13  5.35900374109e-14  3.6992023935e-13  3.29696823019e-13 -8.73305501884e-13 -4.00621263948e-13 -7.90146994302e-13  9.55734371591e-14 -5.89363047633e-13 -7.98114385598e-13  2.58819617593e-13 -1.59388875186e-13 -1.12912461653e-12  5.24457569796e-14 -2.76490429748e-13  4.18614510478e-13  5.2367226382e-13  5.93904877527e-14  3.55343517869e-13  7.08972555432e-13  1.19131856912e-13  8.40491028416e-13  3.58605035328e-13 -3.72124841043e-13 -1.16621578631e-13  4.58487603699e-13
-7.26725212592e-13  9.71836159872e-13  8.91694255733e-13 -6.23266847232e-13 -2.70034852637e-13  5.38479410321e-13  8.31978591341e-14 -4.55988128341e-13 -5.49156254863e-13  8.95957726753e-14 -1.1711483208e-13  1.36719669853e-13 -2.11949801645e-13  5.408080733e-13  8.0120319095e-13 -1.05411886342e-13  7.65255475971e-13  7.66423811031e-13  7.51729788203e-13  5.81842085963e-13  1.05061252807e-12  2.73261025831e-12  4.3819611426e-12  8.69786845123e-12  1.67082263167e-11  4.17480823307e-11  1.51974097238e-10  9.97284507151e-10  1.50792007597e-10  4.19542282357e-11  1.60517438001e-11  7.83297489443e-12  4.43303353654e-12  2.74293506139e-12  9.22072419289e-13  1.35607899087e-12  1.0433595329e-12  6.83122707891e-13  1.06558812937e-12  5.89229994915e-13 -4.03129505336e-13  9.1965670847e-14  2.63463520196e-13 -2.66827376157e-13  4.79450933258e-13 -1.98723838402e-13  4.87784114437e-13  1.70651920748e-13  7.71149987671e-14  1.34688221493e-13 -1.04114065897e-13  6.54583447947e-14 -9.4837993886e-13  8.54693707102e-13  2.40750912515e-13  1.53255115066e-13  8.44268607144e-13  3.50624593397e-13  2.05641115819e-13 -2.41139148217e-13
 3.7310576466e-14  9.92382506261e-14 -1.44907842949e-13  2.99392267813e-13 -4.42906932868e-13  5.23668073608e-14  7.44554711618e-15 -6.16406107245e-15 -3.11462577142e-13 -9.96718448851e-14 -3.82037960017e-14  5.87221647967e-13 -1.87906949796e-13 -7.8637345523e-14  4.66367793162e-13 -8.23898418005e-13  5.29665351114e-13 -1.83801217366e-13 -1.52430780698e-13  3.65504195177e-13  1.42731378389e-12  1.49659023681e-12  1.30819287304e-12  3.93791512596e-12  7.47242481958e-12  1.79026360609e-11  4.14344813062e-11  1.50792007597e-10  1.00097626903e-09  1.51889160801e-10  4.14442844983e-11  1.64321847879e-11  8.1583653551e-12  4.97407211494e-12  2.69544579861e-12  1.30218623773e-12  1.09132259164e-12 -1.04644950314e-14  3.37634273113e-13 -7.2587087333e-15 -4.85737429915e-13 -2.05716961093e-13  2.96263449553e-13 -2.42258691842e-13  1.29674142485e-13  1.58643860474e-13  2.48389508994e-13  7.43560100979e-14 -2.81711264702e-13  5.17726380958e-13 -9.22385463186e-13 -1.91699450731e-13  2.2033096908e-13 -1.83051841914e-14  2.3021234573e-13  1.58001683e-13 -9.22560728664e-14  3.10679850095e-13 -9.76402998642e-14  1.30617064365e-14
-3.42220441791e-13 -5.40578958895e-13  1.84159891395e-13  4.52444819236e-13  5.299657965e-13  1.46281831847e-13 -6.65828048556e-13 -8.37313602146e-13  9.33972639889e-13  5.31984195981e-13  6.33410664462e-13  4.13267056073e-13 -6.06550073934e-13 -4.35393648962e-13 -8.79141492899e-13 -2.10785718425e-13  7.55577719235e-13  2.58166068767e-14 -1.76060199514e-13  9.89850943846e-13  7.97574770474e-14  8.24230298255e-13  8.20419457483e-13  1.77086868016e-12  4.3855178357e-12  8.03232378757e-12  1.6438761773e-11  4.19542282357e-11  1.51889160801e-10  9.99695141039e-10  1.50963081029e-10  4.15137578038e-11  1.67691665701e-11  8.24858797597e-12  5.01890738643e-12  2.74290454384e-12  2.2967674585e-12  1.13486075139e-12  1.23199076137e-12  8.0577607703e-13  6.62443730863e-13 -1.62295232327e-14 -9.55043660347e-13  2.50423817461e-13  1.94934575313e-13 -1.69709104693e-13  2.53062773844e-13  2.14211730509e-14  4.60560188355e-13  1.028257915e-14  4.08830644766e-13  5.39379963104e-14 -5.49660980221e-13 -3.81416301112e-14  8.28780509552e-13  2.66092300755e-13  3.11152950269e-13 -3.11124390203e-13  5.84083135093e-14 -4.41159621107e-13
 5.57442326048e-13 -4.51310618745e-13 -5.02233266563e-15 -5.08155893449e-14  1.20536401937e-12  9.00275969091e-13 -2.06024652508e-13 -4.73748917588e-15 -6.10370854231e-13 -8.63005608517e-13  1.17851319612e-12 -1.43289368437e-13  2.13128977846e-13  5.03831394715e-13  6.20636160527e-13 -2.83414031181e-13 -4.47321978168e-13  8.07324802588e-14 -7.36076705025e-13  5.03433212233e-14  2.18762956765e-13  5.82291051658e-13  3.18731417921e-13  1.94292447738e-12  2.73990330138e-12  4.09314497009e-12  8.88233386399e-12  1.60517438001e-11  4.14442844983e-11  1.50963081029e-10  9.97072256346e-10  1.50889889837e-10  4.13801125059e-11  1.73402629687e-11  8.31751915113e-12  5.08443781006e-12  2.79970627081e-12  1.57573178856e-12  1.73484248839e-12  1.46444500406e-13  1.7121996061e-13  3.48672785853e-13 -2.88537114542e-14  4.27738941399e-13  4.60784731065e-13  2.79265678191e-14 -7.92678009853e-14  1.89918044666e-13  7.85507704479e-13  1.16476847639e-13 -1.58009414403e-13 -1.48239140281e-13  1.82927698682e-13 -2.67108872292e-13  7.09621317837e-13  7.82656400256e-14  4.30738298185e-13 -1.002856397e-13 -8.84355961662e-14 -2.77540341001e-13
-5.96110579304e-13 -2.16267043975e-13 -2.30548451586e-13  6.10299297877e-13  1.17841907054e-12  1.77360674373e-13  9.76551419139e-13  9.90190469805e-14 -5.50145076255e-13  1.12405798556e-13  5.90716752132e-13 -8.27583447128e-13 -3.76958326976e-14  1.26541399841e-12  6.42634043702e-13  1.02243375251e-13  1.32640564581e-13  1.41565625067e-13 -6.65801189119e-14  3.30038836055e-13 -4.44944787233e-13  5.7119288476e-13  2.17270926896e-13  1.78945038061e-12  1.08029169487e-12  1.99900305977e-12  3.80615018221e-12  7.83297489443e-12  1.64321847879e-11  4.15137578038e-11  1.50889889837e-10  9.99055210803e-10  1.51033289222e-10  4.20216408507e-11  1.67742119194e-11  8.26386524842e-12  3.86064820212e-12  2.77263323554e-12  1.76140702346e-12  9.14036819654e-13  4.83866334526e-13  6.81567974623e-13  2.05271320334e-13  8.12240181914e-13  6.17147946018e-14  2.11710426897e-13  6.06330207613e-13  4.29749993599e-13  2.59774235923e-13 -3.02200371153e-13 -1.97975352802e-13  2.99866272882e-14 -5.86551967008e-13 -1.81544698812e-13 -3.1425673892e-13 -2.02873086246e-13 -3.4055057431e-13 -3.31461526691e-13 -3.67725406497e-13  1.24757446024e-13
 1.56043304667e-13  3.13620349976e-13  7.28526688501e-13 -4.29777095414e-13  2.43615362181e-13 -2.30999608382e-13  4.38541581573e-13  5.694040556e-14 -3.35366500533e-13 -5.51728774952e-13  3.44837863519e-13  4.6911953147e-13 -1.09358714929e-12  2.21938585836e-13  1.69649345503e-13 -1.72712724889e-13 -9.36572377737e-14  6.44602757979e-14 -4.25915912092e-13  1.46022369482e-13  1.00982420687e-13  1.63637693061e-13  1.39786100402e-14  9.80847027209e-13  3.09341874958e-14 -1.05704475042e-13  2.28485516956e-12  4.43303353654e-12  8.1583653551e-12  1.67691665701e-11  4.13801125059e-11  1.51033289222e-10  9.9741314991e-10  1.50750877691e-10  4.18283376274e-11  1.76370336263e-11  7.89139923878e-12  3.7665630232e-12  2.54094846585e-12  1.85747506898e-12  1.73834705836e-12  4.92757320908e-14 -4.26076041029e-13 -3.07913606582e-13 -3.40705807192e-13  6.15689347417e-13  3.18902471578e-13 -8.92294090311e-14  3.7549992303e-13  4.43147306226e-13  7.8842616306e-13  2.74975699239e-13 -6.99655511921e-14 -3.09849566462e-13 -4.2610229069e-13  6.82172684682e-14 -7.80174822677e-13 -1.13497781981e-12 -2.47792477004e-14 -5.03375621418e-13
 6.34853873215e-15 -9.50409610057e-14 -4.70969501369e-13 -1.97030666035e-13  6.04258235176e-13  1.07593583205e-13  1.15584475171e-13  7.22997078568e-13 -3.42876544358e-13  1.21021322645e-13  9.16872439202e-14  1.63996056301e-13  3.01148730958e-13  5.90852665057e-13 -4.15732769648e-13 -2.3328774858e-13  8.29098249717e-14 -3.05936164154e-13 -9.25044660577e-14  2.94143876402e-13  2.51559469507e-13 -1.80264274602e-16 -4.2363061791e-13  4.44408050248e-13  7.09278170876e-13  6.05145059198e-13  1.30072774147e-12  2.74293506139e-12  4.97407211494e-12  8.24858797597e-12  1.73402629687e-11  4.20216408507e-11  1.50750877691e-10  9.99280156059e-10  1.51008109279e-10  4.24922559527e-11  1.80505348057e-11  8.41100011242e-12  4.39922604088e-12  1.76622424018e-12  1.42318740232e-12  4.38582601478e-13 -5.74084157507e-14  4.45813144444e-13 -8.22454746196e-13  9.83187011006e-13  2.33435862417e-13 -1.89958082818e-13  2.17048463883e-14 -4.86578280669e-13 -5.78995269122e-13 -5.10454199541e-13  3.57014946013e-13 -6.25986560613e-14 -1.35768967707e-13  4.04916560962e-13 -2.23828729173e-13  4.19887662555e-13 -2.05007989502e-13 -1.90119919703e-13
-2.23521734728e-13 -8.08477395705e-13  6.09296649438e-13  1.61605535783e-13 -5.88502529325e-13 -6.36058512523e-13 -4.92532463994e-13 -9.95042333353e-13 -6.84684501492e-13 -8.61633979232e-13  8.61051587123e-13  1.30437461174e-12  9.08076387244e-13 -1.29754269126e-13  7.9582598994e-13 -5.80544709705e-13  6.87163812164e-13  2.69638976117e-13  1.19166028425e-14 -4.17425474013e-13  6.13498299511e-13 -2.03122835783e-13 -4.19705152682e-13  5.0727043563e-13  2.35110338645e-14  2.22482692453e-13  5.27401733669e-13  9.22072419289e-13  2.69544579861e-12  5.01890738643e-12  8.31751915113e-12  1.67742119194e-11  4.18283376274e-11  1.51008109279e-10  9.99955088331e-10  1.51873251944e-10  4.14674715813e-11  1.72558762004e-11  8.11641509586e-12  4.20563233687e-12  1.69648834634e-12  1.3629443972e-12  4.06084136831e-13  5.44734354727e-13  2.91232137158e-13 -3.39999393056e-13 -1.9259241414e-13 -1.554650344e-13 -3.02419587373e-13 -8.74638320693e-13  4.48601587687e-14  6.18322702479e-13  3.9952690939e-13 -7.92222374205e-13  1.2749710162e-13  1.03372605903e-13  7.6764792771e-13  8.15686282316e-13  1.23770411239e-13 -2.39929969954e-13
 2.16961174328e-13  8.94784691822e-13  5.84418469036e-13  5.27851407683e-13  1.16743491372e-12  5.86652861753e-13  4.69885787733e-13 -2.8563152619e-13  1.20200541553e-13 -3.17791184838e-14  1.13712468194e-12  1.11315002091e-12  5.06558153273e-13  5.48140733758e-13  2.25229994874e-13 -4.02119277357e-13 -4.60148077473e-14  8.37110730991e-14  4.24643152234e-13 -2.83526047327e-13 -3.97988549624e-13 -2.05450514362e-13 -3.4469633078e-13  1.7455704205e-13  5.53546595535e-13  2.14450005614e-13  5.35900374109e-14  1.35607899087e-12  1.30218623773e-12  2.74290454384e-12  5.08443781006e-12  8.26386524842e-12  1.76370336263e-11  4.24922559527e-11  1.51873251944e-10  9.99072872893e-10  1.50941204724e-10  4.18011996976e-11  1.65996818626e-11  8.48433462132e-12  4.1248581026e-12  3.0011840347e-12  1.93381201348e-12  7.31358803948e-13 -3.06686696139e-13  8.52257499108e-13  6.402589874e-13  7.62435294082e-13 -5.59233429184e-13  1.22579933352e-12  6.67831348675e-13  8.60402697045e-13  3.13366012689e-13  4.28779742845e-13  1.68432185363e-13  7.17209638301e-13  8.43408229872e-13  9.48233287936e-13 -2.85420802374e-13  3.92890508337e-13
 7.37747653198e-13  2.40019588218e-13  7.5718774871e-13  4.47126664447e-14  7.52237671418e-13 -1.81829647609e-13 -1.16891495913e-12 -8.24825237018e-14 -7.43505219349e-14  2.52413150655e-13 -1.52609756404e-13 -4.50448969617e-13  1.30420572551e-13  6.24529957373e-13  1.16884099878e-12  1.11738124584e-13 -1.37696918422e-13  1.41244725197e-12  3.32922414362e-13 -8.21889903984e-14  2.45015571436e-13  1.39113984595e-13 -4.8742590539e-13  1.00461406704e-13  2.22696399359e-13 -7.40230744604e-14  3.6992023935e-13  1.0433595329e-12  1.09132259164e-12  2.2967674585e-12  2.79970627081e-12  3.86064820212e-12  7.89139923878e-12  1.80505348057e-11  4.14674715813e-11  1.50941204724e-10  1.00143246943e-09  1.5071458227e-10  4.20933234007e-11  1.71382183595e-11  8.17054313623e-12  4.57158150298e-12  3.40161154672e-12  1.49640930894e-12  1.21405816532e-12  4.19843762637e-13  4.39159965046e-13  6.11014482187e-13 -1.18483394231e-13  3.47400561798e-13 -2.03883983955e-13 -2.14166614891e-13  6.29806101666e-13  5.28979916202e-13 -2.01154964321e-13 -1.90581486768e-13 -4.13219867669e-14 -3.09267942126e-13 -5.95216001311e-13 -5.69845532601e-13
 1.27181887133e-13 -2.15308560577e-13  3.65802255656e-13  4.61264271972e-13  3.41738043437e-14  6.35566611709e-13 -2.82419754767e-13  7.24108057442e-13 -3.29305101366e-14 -1.76139833311e-13  1.46839702433e-13  6.31815962076e-13 -5.21486600387e-13  3.98157395507e-13  6.25875719483e-13  2.69148888591e-13  5.93670223843e-13  1.68068524398e-13  7.43953091758e-13  2.75646916773e-13 -6.61127702213e-13  1.01934153388e-13  5.92959809185e-13  7.56298437528e-13  1.465366846e-13 -3.49441667634e-13  3.29696823019e-13  6.83122707891e-13 -1.04644950314e-14  1.13486075139e-12  1.57573178856e-12  2.77263323554e-12  3.7665630232e-12  8.41100011242e-12  1.72558762004e-11  4.18011996976e-11  1.5071458227e-10  9.98099929136e-10  1.51256059938e-10  4.19631140063e-11  1.82093467291e-11  7.87124250758e-12  5.52832039095e-12  2.85932755391e-12  1.2164357905e-12  6.85557853432e-13  1.78155414609e-13  1.85201420933e-14  5.87986879906e-13 -3.27593886564e-13 -6.48949192597e-13  4.58990758665e-13  4.62888222936e-13  2.28880543628e-13  1.89383425217e-13 -9.39809833243e-13  3.01020942942e-14 -5.14814498141e-13  6.89860869623e-14 -4.19872536144e-13
-1.72477896312e-13 -5.28454853361e-14 -2.88883400277e-13 -1.91066895491e-13  9.59995970643e-13 -1.0975430693e-12 -4.11454879203e-13 -8.14386201168e-13  3.20746715274e-13  2.79802503484e-13 -6.66043997184e-13  3.04706913596e-14  5.80958344627e-13  5.35254344204e-13 -2.73277171943e-13 -1.91719215671e-13 -2.31459221627e-13  1.51601475997e-13 -1.3146163083e-13 -8.45887096792e-13  2.4092385848e-14  2.40522792112e-13 -5.02600862483e-14 -6.61465725164e-13 -3.89528552389e-15  1.53838123657e-13 -8.73305501884e-13  1.06558812937e-12  3.37634273113e-13  1.23199076137e-12  1.73484248839e-12  1.76140702346e-12  2.54094846585e-12  4.39922604088e-12  8.11641509586e-12  1.65996818626e-11  4.20933234007e-11  1.51256059938e-10  9.99658280448e-10  1.50966409013e-10  4.21314445603e-11  1.62292772772e-11  8.25556308677e-12  4.70270226635e-12  2.02903477371e-12  1.6857740374e-12  1.66062158904e-12  1.465653176e-12  9.71264911769e-13  1.32528974855e-13  1.88410112188e-13 -8.08904995511e-13 -5.64450308932e-13 -1.04599742334e-13 -3.39105704242e-13 -5.90076756487e-13 -7.93903451829e-13 -4.68501305459e-13 -5.26191977432e-13  3.91716412023e-13
 1.7501462206e-14  2.11699506617e-13  4.59536126675e-13 -1.45396178303e-13  6.48574451738e-13 -4.18804466483e-13  2.84631344524e-14  4.111576944e-14 -3.06209223541e-13 -2.97661701847e-14 -1.35499106682e-12 -2.0104516222e-14 -7.95502535119e-14  3.05270505284e-13  4.62629890356e-13  1.82323734235e-13  1.1156672108e-14  1.59699889907e-13 -5.47964024602e-13 -3.22483054877e-13  3.06527629785e-14  5.38018893243e-13  6.00287335467e-13 -8.85602342957e-14 -2.18773013033e-13 -4.24697802456e-13 -4.00621263948e-13  5.89229994915e-13 -7.2587087333e-15  8.0577607703e-13  1.46444500406e-13  9.14036819654e-13  1.85747506898e-12  1.76622424018e-12  4.20563233687e-12  8.48433462132e-12  1.71382183595e-11  4.19631140063e-11  1.50966409013e-10  9.99742005622e-10  1.50707044428e-10  4.21548212265e-11  1.7362406057e-11  8.3370740847e-12  4.63741058478e-12  2.60139562332e-12  1.9853102768e-12  9.44398239982e-13  9.65567435847e-13  8.7723653405e-13 -3.46192945787e-14  2.76061669187e-13 -5.37360302254e-13 -1.38745410196e-13 -8.59895347539e-13  1.95818524487e-13  8.01905591315e-13  2.50314124893e-13 -4.36578271697e-14  1.91025759564e-13
 3.10503561777e-13  2.02718009454e-13  4.51714882408e-13  4.09528679028e-13  1.13915463117e-13 -6.31317402903e-14  2.24644512998e-13  7.11939357559e-13  2.81092133628e-13 -5.46721244882e-13  2.35337100055e-13 -8.07497507111e-13 -2.12903369672e-13 -1.31110668343e-14 -4.11072655858e-13 -4.58344370829e-14  2.31878936402e-13 -3.88224203795e-13  4.65438292257e-13 -6.59211996218e-13  3.70043795852e-13  4.7575821098e-14 -1.15151158009e-13 -6.27395940784e-14  3.1692298443e-13  4.31997214588e-13 -7.90146994302e-13 -4.03129505336e-13 -4.85737429915e-13  6.62443730863e-13  1.7121996061e-13  4.83866334526e-13  1.73834705836e-12  1.42318740232e-12  1.69648834634e-12  4.1248581026e-12  8.17054313623e-12  1.82093467291e-11  4.21314445603e-11  1.50707044428e-10  9.98279253755e-10  1.51933620176e-10  4.1463323651e-11  1.74151192274e-11  8.22218167599e-12  3.8294399404e-12  2.39454191395e-12  2.02252833773e-12  1.06571780635e-12  1.2883797776e-12  1.31069256954e-12  7.67880049869e-13  4.99144486725e-13 -5.92072659572e-14  1.76822700962e-13  5.32616119749e-13  8.52299038273e-14  8.6903878037e-14  6.10592269291e-13 -1.19321005733e-13
 5.25639966574e-13  5.10290368932e-14 -7.22829002043e-13  1.51045868355e-14  9.98969065825e-13  9.47979763247e-13  5.65716142005e-13 -1.82784274984e-13 -1.39152392532e-13  5.20975658827e-13  1.38686689545e-13 -5.95073168085e-13  6.91702121538e-13 -1.70323145746e-13 -1.77656414218e-13 -7.02115339499e-13 -1.99858449698e-13  2.13062008271e-13  3.76290480004e-13 -3.96950059074e-13  1.41601023698e-13  2.82558178392e-13 -3.21320056048e-13  1.4467687377e-12  7.75517581418e-13  9.34508992585e-13  9.55734371591e-14  9.1965670847e-14 -2.05716961093e-13 -1.62295232327e-14  3.48672785853e-13  6.81567974623e-13  4.92757320908e-14  4.38582601478e-13  1.3629443972e-12  3.0011840347e-12  4.57158150298e-12  7.87124250758e-12  1.62292772772e-11  4.21548212265e-11  1.51933620176e-10  9.98946874263e-10  1.50823195829e-10  4.1877286023e-11  1.72123919489e-11  7.9460094971e-12  4.54411950116e-12  2.63633388304e-12  1.08120853161e-12  6.74239575624e-13  5.54959874455e-13  6.50341442162e-13 -3.05206894831e-15  2.66436491797e-13 -6.31862202847e-13 -3.85312035416e-13 -1.27806860258e-13  1.07479193041e-13  4.8782784841e-14 -4.03237604142e-13
-1.91217554941e-13 -2.63337897088e-13  1.40447831106e-13  3.64986642898e-13  4.74255740675e-13  4.048250662e-13  3.03777986289e-13  2.8267977298e-13  1.48692664878e-13  2.21777273132e-14  5.18833595539e-13 -1.3668533745e-13  4.10129609269e-13 -3.93862104878e-13 -7.02926574712e-14 -3.5912190378e-13  2.26452144623e-13  8.93529399481e-14 -2.63945800288e-13 -3.97952093804e-13  4.96330182443e-13 -6.19396176605e-13 -1.29310451615e-12 -3.32663287978e-13 -6.07449164145e-14  7.85049256295e-13 -5.89363047633e-13  2.63463520196e-13  2.96263449553e-13 -9.55043660347e-13 -2.88537114542e-14  2.05271320334e-13 -4.26076041029e-13 -5.74084157507e-14  4.06084136831e-13  1.93381201348e-12  3.40161154672e-12  5.52832039095e-12  8.25556308677e-12  1.7362406057e-11  4.1463323651e-11  1.50823195829e-10  9.96634779981e-10  1.50689468294e-10  4.19715957104e-11  1.68685296089e-11  8.25559774656e-12  3.40630441533e-12  2.53907807033e-12  2.29563426645e-12  1.21769219659e-12  7.36213702573e-13  4.45886465614e-13 -1.36610997913e-13  4.15121769824e-14 -1.76972564225e-13  2.85024717298e-13  7.91460774267e-14  2.30032350631e-13 -1.55074189351e-13
-8.33221794447e-13  1.68339786381e-13  3.18108703205e-13 -3.57142618858e-13 -4.05244651553e-13 -3.552106276e-13 -6.09573315924e-14 -2.5104318287e-13 -1.17409768715e-13  5.47127960725e-16  2.93770330546e-13  1.91236689005e-13  2.95720323671e-13  3.27045420402e-13 -2.52784897117e-13  4.74122630316e-13  6.29747386287e-13 -2.57078170097e-13 -6.91138247742e-13 -1.38511857314e-13  1.81255402762e-13 -1.80340153133e-13  9.579718673e-13 -6.68113877112e-13  6.26898403313e-14 -4.22847997304e-13 -7.98114385598e-13 -2.66827376157e-13 -2.42258691842e-13  2.50423817461e-13  4.27738941399e-13  8.12240181914e-13 -3.07913606582e-13  4.45813144444e-13  5.44734354727e-13  7.31358803948e-13  1.49640930894e-12  2.85932755391e-12  4.70270226635e-12  8.3370740847e-12  1.74151192274e-11  4.1877286023e-11  1.50689468294e-10  9.99705134105e-10  1.51273243821e-10  4.20377553772e-11  1.70128106253e-11  7.72234388328e-12  4.71662816513e-12  2.49592305118e-12  1.81528650313e-12  4.55732319437e-13  1.21046659486e-13  7.15478354507e-13  3.09388084996e-13 -6.28245241668e-13  2.85955127365e-13  9.88176164246e-13  6.52255349204e-13 -1.57260527177e-14
 2.76559544399e-13 -4.03792454296e-14 -3.11795249593e-14  7.53790509867e-14 -9.10051089388e-13  3.31418399812e-13  2.09704781818e-13  7.51230255072e-13 -9.10650389079e-13 -9.03581313069e-13  3.94580186963e-14 -3.14976193463e-13 -1.25796914651e-13  5.42401050216e-13 -1.04319624024e-14 -2.84213977231e-13 -4.05722343896e-14 -2.60206907023e-14  6.3195647487e-14 -2.46611400708e-13  2.40293595771e-13 -2.83757786809e-13 -5.82079047345e-13 -7.2006357977e-13  5.03934926624e-13  3.71267808999e-13  2.58819617593e-13  4.79450933258e-13  1.29674142485e-13  1.94934575313e-13  4.60784731065e-13  6.17147946018e-14 -3.40705807192e-13 -8.22454746196e-13  2.91232137158e-13 -3.06686696139e-13  1.21405816532e-12  1.2164357905e-12  2.02903477371e-12  4.63741058478e-12  8.22218167599e-12  1.72123919489e-11  4.19715957104e-11  1.51273243821e-10  1.00007512716e-09  1.50821952698e-10  4.12691704659e-11  1.69032887457e-11  8.5221179206e-12  3.99312912357e-12  1.18847512191e-12  1.3991654326e-12  1.20710140959e-12  1.00315311797e-12 -5.50599713596e-14 -1.64899089871e-15  6.5494116633e-13  6.67986708527e-13  6.72998911637e-13 -1.63189535673e-13
 1.97268282713e-13  2.44332982293e-13  4.23302139393e-13 -6.38419846088e-13 -2.33427482758e-13 -5.27375556259e-13  3.6702547863e-13  9.39703796975e-14 -7.2138728207e-13  2.89471363195e-14 -2.25894602277e-14  1.75294656554e-13  1.3754754387e-14 -8.21978480857e-14 -4.65528885869e-13 -2.81995730114e-13  7.36239649778e-13 -1.70174389764e-13 -2.98172373496e-13  4.31569651888e-13  4.36073760846e-13  2.5387939582e-14  3.35684974338e-13 -4.95890716243e-13  5.72962516993e-13  9.96439109884e-15 -1.59388875186e-13 -1.98723838402e-13  1.58643860474e-13 -1.69709104693e-13  2.79265678191e-14  2.11710426897e-13  6.15689347417e-13  9.83187011006e-13 -3.39999393056e-13  8.52257499108e-13  4.19843762637e-13  6.85557853432e-13  1.6857740374e-12  2.60139562332e-12  3.8294399404e-12  7.9460094971e-12  1.68685296089e-11  4.20377553772e-11  1.50821952698e-10  9.99876507201e-10  1.51568213898e-10  4.21232737159e-11  1.72275949229e-11  8.30298287065e-12  4.52639992902e-12  2.88059772512e-12  1.65819989667e-12  1.09065937071e-12  4.53536403514e-13 -6.49123337286e-14  8.43925415567e-13 -2.02569499103e-13  4.23695794776e-13  2.42409369209e-13
-4.97414682904e-13 -5.32653708505e-13 -7.25092757436e-13  1.8107313114e-13 -4.68950804228e-13 -5.88506723229e-13 -8.54943410608e-13 -4.03700380859e-13 -8.40023766986e-14  2.93268333811e-13 -6.76711050195e-14  1.69604478846e-13  1.28172404784e-12 -3.30658401638e-13 -9.4927532698e-13  5.06457987642e-13 -7.55719933153e-13  8.18670626935e-14  1.47050091256e-13 -3.37293916754e-13 -1.15025900251e-13 -4.49009690649e-13 -1.25504932909e-14 -2.39832704855e-13  1.53123391375e-13 -6.73656250501e-13 -1.12912461653e-12  4.87784114437e-13  2.48389508994e-13  2.53062773844e-13 -7.92678009853e-14  6.06330207613e-13  3.18902471578e-13  2.33435862417e-13 -1.9259241414e-13  6.402589874e-13  4.39159965046e-13  1.78155414609e-13  1.66062158904e-12  1.9853102768e-12  2.39454191395e-12  4.54411950116e-12  8.25559774656e-12  1.70128106253e-11  4.12691704659e-11  1.51568213898e-10  1.00132192913e-09  1.51731071139e-10  4.1412854313e-11  1.68038468961e-11  9.12350133665e-12  5.25997755684e-12  3.31210424958e-12  1.46247677549e-12  8.64626792742e-13  3.52124074278e-13  1.66336195276e-13  9.47809193109e-13 -6.70029490227e-14  8.97467633972e-14
 9.0223066126e-13 -4.71254872164e-13 -6.23827742232e-14  1.00850763585e-13 -6.64112592265e-13 -2.2708523214e-13  1.52078089412e-13 -8.99864971198e-13  9.28494745664e-14  3.93160401331e-13 -1.92481954676e-13 -3.10223857069e-14  2.53590643125e-13 -2.79749899812e-13 -5.0988219606e-13  2.07947191805e-13 -3.94976245412e-13 -3.11736856281e-13  4.42490690357e-13 -4.85408147462e-13  2.00684303608e-13  7.19065706357e-14 -4.61426783317e-14  1.74547449032e-13 -2.73353123175e-13  4.88647408066e-13  5.24457569796e-14  1.70651920748e-13  7.43560100979e-14  2.14211730509e-14  1.89918044666e-13  4.29749993599e-13 -8.92294090311e-14 -1.89958082818e-13 -1.554650344e-13  7.62435294082e-13  6.11014482187e-13  1.85201420933e-14  1.465653176e-12  9.44398239982e-13  2.02252833773e-12  2.63633388304e-12  3.40630441533e-12  7.72234388328e-12  1.69032887457e-11  4.21232737159e-11  1.51731071139e-10  1.0004328824e-09  1.51235540342e-10  4.19310352266e-11  1.74248903941e-11  7.5606624307e-12  5.01445723071e-12  2.14669922803e-12  9.75665114347e-13  9.94522344741e-13  5.90169715695e-13  2.03906582771e-13 -5.97794238107e-13 -2.4757319078e-13
-4.72608366831e-13 -1.04831590268e-12 -4.7690439555e-14  3.07914919472e-13 -3.01772893693e-13  2.33068652054e-14 -3.48565959408e-13 -1.21003532552e-13  1.24993517679e-12  3.65595593426e-13  1.13466727827e-13  1.05794926824e-14  4.51438841437e-13 -1.09867531531e-13 -8.15851133243e-13 -8.05436695813e-13  3.58217335918e-14 -4.10624962826e-13  9.84653121341e-13 -3.13779430246e-14  5.4164377827e-13 -1.97314641294e-13 -1.22391408521e-13 -4.336376945e-14  1.1118122647e-13  2.741228222e-13 -2.76490429748e-13  7.71149987671e-14 -2.81711264702e-13  4.60560188355e-13  7.85507704479e-13  2.59774235923e-13  3.7549992303e-13  2.17048463883e-14 -3.02419587373e-13 -5.59233429184e-13 -1.18483394231e-13  5.87986879906e-13  9.71264911769e-13  9.65567435847e-13  1.06571780635e-12  1.08120853161e-12  2.53907807033e-12  4.71662816513e-12  8.5221179206e-12  1.72275949229e-11  4.1412854313e-11  1.51235540342e-10  1.00053182046e-09  1.51487367048e-10  4.23883185234e-11  1.72673763766e-11  8.60436379876e-12  4.28545283128e-12  3.1592163832e-12  1.46369226803e-12  6.92077749209e-13  5.15736487222e-13  3.30531858446e-13  1.68565301725e-13
 2.36617214815e-13  5.27388886645e-13  5.74764640707e-13  1.07543447396e-13 -1.26954293164e-13  3.04598011921e-13  2.8621695495e-13  1.6416621491e-13 -5.23435294371e-13  2.9872179161e-13  4.27259077095e-13 -2.34145965955e-13  2.94975134111e-14  1.3452463669e-13 -6.80628328752e-13  5.8114188682e-14 -8.97805583041e-14 -3.15237197935e-13  1.28677966446e-13  2.43456526222e-13  6.77624696688e-13  5.59915070715e-13  5.33023284092e-13  1.20609939033e-13 -4.01827294706e-13 -6.06955359984e-13  4.18614510478e-13  1.34688221493e-13  5.17726380958e-13  1.028257915e-14  1.16476847639e-13 -3.02200371153e-13  4.43147306226e-13 -4.86578280669e-13 -8.74638320693e-13  1.22579933352e-12  3.47400561798e-13 -3.27593886564e-13  1.32528974855e-13  8.7723653405e-13  1.2883797776e-12  6.74239575624e-13  2.29563426645e-12  2.49592305118e-12  3.99312912357e-12  8.30298287065e-12  1.68038468961e-11  4.19310352266e-11  1.51487367048e-10  1.00076447162e-09  1.51489839151e-10  4.10307224502e-11  1.71031026768e-11  8.2167081273e-12  5.41293551311e-12  3.63124353419e-12  1.63403998474e-12  7.16746480467e-13  1.03996035126e-12 -2.2328277792e-13
 2.1280062817e-13 -5.9257192794e-14  1.25831658305e-13  1.03973408793e-13  3.09329305347e-13 -1.23637636116e-12 -4.02883837332e-14 -1.28590002346e-13  1.86633339194e-13  2.78857852862e-13 -5.30138433276e-13 -7.4084465914e-13  3.4944462322e-14 -4.03685705925e-13  7.43997098506e-13  1.31493953169e-12  8.96706063849e-14  1.99741192412e-13  3.90749388778e-13  6.40499055398e-13  5.73314868076e-13  3.90698352606e-14 -2.40613688554e-13 -6.66916103756e-13 -6.52795036193e-13  4.19609247603e-13  5.2367226382e-13 -1.04114065897e-13 -9.22385463186e-13  4.08830644766e-13 -1.58009414403e-13 -1.97975352802e-13  7.8842616306e-13 -5.78995269122e-13  4.48601587687e-14  6.67831348675e-13 -2.03883983955e-13 -6.48949192597e-13  1.88410112188e-13 -3.46192945787e-14  1.31069256954e-12  5.54959874455e-13  1.21769219659e-12  1.81528650313e-12  1.18847512191e-12  4.52639992902e-12  9.12350133665e-12  1.74248903941e-11  4.23883185234e-11  1.51489839151e-10  1.00223409889e-09  1.51452137412e-10  4.2192719771e-11  1.71408919839e-11  8.63834239628e-12  4.8933585497e-12  2.73079935939e-12  2.00755409011e-12  1.50293233695e-12  1.56869953374e-12
 5.79573780983e-13  7.86186966156e-13 -3.74882597622e-13  8.86744335877e-14 -3.56229231561e-13 -7.58943539264e-13 -2.17358796497e-13 -4.1396126867e-13  3.14225132776e-13 -5.66513987561e-13  1.48004413218e-13  4.06501569364e-13  1.64818103943e-13 -6.75228496795e-13 -2.19508584947e-13  4.54224928752e-13  5.86771477401e-13  2.53220569674e-13 -7.44928764786e-13  1.19679760118e-13 -8.01118769782e-13  4.33216834626e-13  3.72835701945e-13 -5.31960945214e-13 -2.41598233055e-14 -3.88504509262e-13  5.93904877527e-14  6.54583447947e-14 -1.91699450731e-13  5.39379963104e-14 -1.48239140281e-13  2.99866272882e-14  2.74975699239e-13 -5.10454199541e-13  6.18322702479e-13  8.60402697045e-13 -2.14166614891e-13  4.58990758665e-13 -8.08904995511e-13  2.76061669187e-13  7.67880049869e-13  6.50341442162e-13  7.36213702573e-13  4.55732319437e-13  1.3991654326e-12  2.88059772512e-12  5.25997755684e-12  7.5606624307e-12  1.72673763766e-11  4.10307224502e-11  1.51452137412e-10  1.00027638704e-09  1.51471582259e-10  4.04503464127e-11  1.73086939593e-11  8.36532014711e-12  4.15987821642e-12  3.04140716739e-12  7.25705492754e-13  1.0156050518e-12
 7.84069910295e-13  8.75720872028e-13  4.18805468915e-14  3.18952973778e-13 -3.14189923114e-13  4.77246432065e-13 -2.52871077748e-13 -1.59905748731e-13  3.07829841067e-13 -1.94014061708e-13 -1.16861177864e-12 -7.89512515109e-13 -3.93360890153e-13 -2.4031278027e-13 -2.05348578593e-14  3.59331716217e-14 -6.65621559063e-13 -1.33547246514e-12 -1.2509688347e-12  5.44683071869e-13 -6.37804970001e-13  2.87823504548e-14  5.31733786135e-13  2.88706794482e-13  1.52446255375e-13  3.88288821557e-13  3.55343517869e-13 -9.4837993886e-13  2.2033096908e-13 -5.49660980221e-13  1.82927698682e-13 -5.86551967008e-13 -6.99655511921e-14  3.57014946013e-13  3.9952690939e-13  3.13366012689e-13  6.29806101666e-13  4.62888222936e-13 -5.64450308932e-13 -5.37360302254e-13  4.99144486725e-13 -3.05206894831e-15  4.45886465614e-13  1.21046659486e-13  1.20710140959e-12  1.65819989667e-12  3.31210424958e-12  5.01445723071e-12  8.60436379876e-12  1.71031026768e-11  4.2192719771e-11  1.51471582259e-10  1.00095471578e-09  1.51483254892e-10  4.16074132281e-11  1.75425927109e-11  8.99621398126e-12  4.67608323468e-12  3.62845712435e-12  1.39297230674e-12
 1.37703106312e-12  1.0556344596e-12  4.78148353739e-13  6.41796581231e-13  5.87493641925e-14  4.72620740734e-13  1.28942312167e-13  5.20196000156e-13  3.83256799106e-13  1.2544390618e-13 -1.99727859255e-13 -4.0133941039e-13 -1.15918749242e-12 -3.03091416029e-13  4.13871693364e-13 -4.57736125917e-13 -1.1662440595e-12 -4.26167847417e-13  3.68867413758e-13 -7.21742468867e-13 -4.60652945526e-13 -5.43423866135e-13  1.7665799034e-14 -4.13758515556e-13 -3.76821430948e-13  2.52594046558e-13  7.08972555432e-13  8.54693707102e-13 -1.83051841914e-14 -3.81416301112e-14 -2.67108872292e-13 -1.81544698812e-13 -3.09849566462e-13 -6.25986560613e-14 -7.92222374205e-13  4.28779742845e-13  5.28979916202e-13  2.28880543628e-13 -1.04599742334e-13 -1.38745410196e-13 -5.92072659572e-14  2.66436491797e-13 -1.36610997913e-13  7.15478354507e-13  1.00315311797e-12  1.09065937071e-12  1.46247677549e-12  2.14669922803e-12  4.28545283128e-12  8.2167081273e-12  1.71408919839e-11  4.04503464127e-11  1.51483254892e-10  9.99451084404e-10  1.5198184854e-10  4.13883480039e-11  1.71606333049e-11  8.60159948579e-12  5.93742462006e-12  2.7860985043e-12
 2.37018447208e-12  1.67825031856e-12  7.53468359007e-13  8.03391192924e-13  1.19399940397e-12  1.87168469178e-14  8.43436652355e-13  7.76001166195e-13  2.6832794419e-13 -1.34291838361e-13  2.11677899514e-13  3.8076612806e-13 -1.13157363017e-12  4.09583979345e-13  3.9144764237e-13  3.21165878491e-13 -6.28398981728e-13 -1.1265381899e-12 -9.88994958502e-14  1.36030493299e-13 -2.88945068475e-13 -4.19267199811e-13 -3.27790781775e-13  1.47198336945e-14  2.33241212703e-13 -1.60481054107e-13  1.19131856912e-13  2.40750912515e-13  2.3021234573e-13  8.28780509552e-13  7.09621317837e-13 -3.1425673892e-13 -4.2610229069e-13 -1.35768967707e-13  1.2749710162e-13  1.68432185363e-13 -2.01154964321e-13  1.89383425217e-13 -3.39105704242e-13 -8.59895347539e-13  1.76822700962e-13 -6.31862202847e-13  4.15121769824e-14  3.09388084996e-13 -5.50599713596e-14  4.53536403514e-13  8.64626792742e-13  9.75665114347e-13  3.1592163832e-12  5.41293551311e-12  8.63834239628e-12  1.73086939593e-11  4.16074132281e-11  1.5198184854e-10  9.99729240377e-10  1.51134235741e-10  4.13850871483e-11  1.70820779192e-11  8.37357488736e-12  4.77410795616e-12
 3.61964019334e-12  2.67540936108e-12  1.2657584951e-12  3.53525482475e-13 -3.3356633108e-13  2.2262937307e-13  5.85670476502e-13  5.81918016539e-13  9.48875859499e-14 -6.37468405413e-13 -2.82686657002e-13 -1.92357089449e-13 -5.31057708228e-13  6.51391569738e-13  2.15399887594e-13  4.08596929076e-13  5.57552919058e-13 -1.74194428691e-13  2.50118454752e-13 -4.90558770516e-13  3.68925160092e-14 -8.25173386433e-13 -4.94126664147e-13  3.34269130853e-14 -2.98788521756e-13  5.25577372253e-13  8.40491028416e-13  1.53255115066e-13  1.58001683e-13  2.66092300755e-13  7.82656400256e-14 -2.02873086246e-13  6.82172684682e-14  4.04916560962e-13  1.03372605903e-13  7.17209638301e-13 -1.90581486768e-13 -9.39809833243e-13 -5.90076756487e-13  1.95818524487e-13  5.32616119749e-13 -3.85312035416e-13 -1.76972564225e-13 -6.28245241668e-13 -1.64899089871e-15 -6.49123337286e-14  3.52124074278e-13  9.94522344741e-13  1.46369226803e-12  3.63124353419e-12  4.8933585497e-12  8.36532014711e-12  1.75425927109e-11  4.13883480039e-11  1.51134235741e-10  9.99896156161e-10  1.51352635953e-10  4.17160130428e-11  1.76992080914e-11  8.80398560892e-12
 8.82212556778e-12  3.78084121161e-12  2.77330668105e-12  1.3571201435e-12  1.04711593741e-12  6.51656692443e-13  1.2840622085e-12 -7.78777038059e-13  4.74965906547e-13 -2.54635842442e-13 -2.35809373903e-13  1.84306557064e-13 -3.1291062392e-13  3.99392239469e-13 -2.20382310667e-13  8.65228680234e-13  4.80895119631e-13  2.047893341e-13  1.25461099866e-12  1.07655408303e-12 -2.48562280846e-13 -6.78578493028e-13 -3.45124528851e-13 -3.80208708275e-13  7.05913140017e-13  6.64831465782e-13  3.58605035328e-13  8.44268607144e-13 -9.22560728664e-14  3.11152950269e-13  4.30738298185e-13 -3.4055057431e-13 -7.80174822677e-13 -2.23828729173e-13  7.6764792771e-13  8.43408229872e-13 -4.13219867669e-14  3.01020942942e-14 -7.93903451829e-13  8.01905591315e-13  8.52299038273e-14 -1.27806860258e-13  2.85024717298e-13  2.85955127365e-13  6.5494116633e-13  8.43925415567e-13  1.66336195276e-13  5.90169715695e-13  6.92077749209e-13  1.63403998474e-12  2.73079935939e-12  4.15987821642e-12  8.99621398126e-12  1.71606333049e-11  4.13850871483e-11  1.51352635953e-10  9.9723331275e-10  1.51329222997e-10  4.18788466478e-11  1.73634519327e-11
 1.71315247258e-11  7.55567861613e-12  3.99448265645e-12  2.09757915526e-12  1.74109207024e-12  1.56639715367e-12  4.03561886588e-13 -4.50029309776e-13  1.1704081745e-12 -8.13886929825e-13 -1.46463652042e-13 -5.91365981877e-13 -3.30035113603e-13 -3.17226041669e-13 -3.9397207176e-13 -4.85776102125e-13 -3.79201407324e-13  2.17383899794e-13  3.88760586794e-14  5.91605280724e-13  3.91115186069e-13  7.48601003417e-13 -4.07025860435e-14  5.40168853556e-14  9.93232579135e-13  3.98052667304e-13 -3.72124841043e-13  3.50624593397e-13  3.10679850095e-13 -3.11124390203e-13 -1.002856397e-13 -3.31461526691e-13 -1.13497781981e-12  4.19887662555e-13  8.15686282316e-13  9.48233287936e-13 -3.09267942126e-13 -5.14814498141e-13 -4.68501305459e-13  2.50314124893e-13  8.6903878037e-14  1.07479193041e-13  7.91460774267e-14  9.88176164246e-13  6.67986708527e-13 -2.02569499103e-13  9.47809193109e-13  2.03906582771e-13  5.15736487222e-13  7.16746480467e-13  2.00755409011e-12  3.04140716739e-12  4.67608323468e-12  8.60159948579e-12  1.70820779192e-11  4.17160130428e-11  1.51329222997e-10  9.98881917761e-10  1.51388981781e-10  4.16202787386e-11
 4.13961478925e-11  1.68799324473e-11  8.3974390081e-12  3.40754094827e-12  3.01124491179e-12  7.9089574615e-13  5.16366352295e-13  5.95246879802e-13  4.90852531812e-13  2.43951317512e-13  1.53222686976e-13 -4.11865695068e-13 -2.60523230001e-13 -1.25856183142e-13  1.31561249567e-12  1.64633702067e-13  2.42943947594e-13  7.70916901156e-14  1.20370885859e-13  3.08889774289e-14  7.93132622484e-13 -1.19681379544e-13 -5.94345920529e-13 -1.95651260908e-14  2.59805008645e-13 -3.84688754566e-13 -1.16621578631e-13  2.05641115819e-13 -9.76402998642e-14  5.84083135093e-14 -8.84355961662e-14 -3.67725406497e-13 -2.47792477004e-14 -2.05007989502e-13  1.23770411239e-13 -2.85420802374e-13 -5.95216001311e-13  6.89860869623e-14 -5.26191977432e-13 -4.36578271697e-14  6.10592269291e-13  4.8782784841e-14  2.30032350631e-13  6.52255349204e-13  6.72998911637e-13  4.23695794776e-13 -6.70029490227e-14 -5.97794238107e-13  3.30531858446e-13  1.03996035126e-12  1.50293233695e-12  7.25705492754e-13  3.62845712435e-12  5.93742462006e-12  8.37357488736e-12  1.76992080914e-11  4.18788466478e-11  1.51388981781e-10  1.0009241187e-09  1.51381356814e-10
 1.51409926732e-10  4.17858366521e-11  1.69726783125e-11  8.32822168382e-12  4.75043054731e-12  2.65967230774e-12  2.23854443658e-12  7.08677046754e-13  8.43552264492e-13  6.04599661107e-14  3.84675960405e-13  7.26112301162e-13 -4.65660462175e-13  1.73865878355e-13  2.4178547028e-14 -2.49288020384e-13  3.39547290222e-14  7.97960541118e-13  3.07064037487e-13  5.99639825045e-13  1.88726704485e-13  2.07193315963e-13  2.10603657355e-13  9.6410155303e-13  5.39389351168e-13 -3.23081281206e-13  4.58487603699e-13 -2.41139148217e-13  1.30617064365e-14 -4.41159621107e-13 -2.77540341001e-13  1.24757446024e-13 -5.03375621418e-13 -1.90119919703e-13 -2.39929969954e-13  3.92890508337e-13 -5.69845532601e-13 -4.19872536144e-13  3.91716412023e-13  1.91025759564e-13 -1.19321005733e-13 -4.03237604142e-13 -1.55074189351e-13 -1.57260527177e-14 -1.63189535673e-13  2.42409369209e-13  8.97467633972e-14 -2.4757319078e-13  1.68565301725e-13 -2.2328277792e-13  1.56869953374e-12  1.0156050518e-12  1.39297230674e-12  2.7860985043e-12  4.77410795616e-12  8.80398560892e-12  1.73634519327e-11  4.16202787386e-11  1.51381356814e-10  1.00070673833e-09


==> anc/correlator_b11_Nt14_dist17.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59
 0.000174442860259  0.000154716368822  0.000100726724801  0.000128775303459  0.000133067173628  0.000103431168985 -8.3238305286e-06  8.40960993487e-05 -3.54396352562e-05 -4.34549919138e-06 -1.29621554263e-05  4.00584731931e-05 -2.38504135575e-05 -5.77884669525e-05  6.7373686542e-05 -4.48265503976e-05 -1.39171194243e-05  4.13391515751e-05 -6.38373179246e-08 -9.01190482243e-05 -6.10281146901e-05 -2.66832907096e-05  3.55596308064e-05 -1.22059371714e-05  3.64664840013e-06 -3.62088596973e-05  3.6620809664e-05 -2.78676983083e-05 -5.26624693425e-05  3.4066366664e-05  0.000108473558568 -2.95279633115e-05 -3.95007099077e-05 -9.59379375032e-06 -7.98382319084e-06  2.64703191216e-05  2.08110953883e-05 -2.74936441914e-05  3.00772817329e-05  8.77770973323e-05  4.55513388262e-05  2.77842229473e-06 -7.03769808125e-05 -1.15718311336e-05 -5.77475383249e-06 -3.69691140329e-05 -2.7905389892e-05  8.00399596709e-05 -4.09583454786e-05 -6.98802392188e-06  5.02039519408e-05  4.4462485247e-05 -5.26107693197e-05  3.59654560272e-05  5.38642962592e-05  1.87583803889e-05  1.25110298101e-06  0.000138171045138  7.33376082666e-05  0.000163405722473
 0.504210653679  0.504097506414  0.505005275764  0.50400505392  0.504317388273  0.504202359611  0.502231712805  0.504482035104  0.505156389458  0.504806971536  0.503746234518  0.505078746429  0.505203768098  0.505165136811  0.50401043191  0.504133688797  0.50425582076  0.504033911896  0.504034955869  0.504194865301  0.503018833961  0.505053558763  0.504484267364  0.503438703482  0.503842551849  0.504946237984  0.502704961562  0.504120693498  0.504568035852  0.503531114609  0.504886697958  0.50449262909  0.503436066833  0.504751407277  0.504706940445  0.504207490431  0.504197732625  0.504991727443  0.504080992342  0.504998639991  0.50404643694  0.504990387928  0.503427859792  0.504544736309  0.50306224018  0.505493816287  0.504992820037  0.504091035518  0.504033151745  0.50461149015  0.505303668654  0.502646366378  0.504918014441  0.503289993683  0.50507397602  0.505616512871  0.504270198014  0.50477580278  0.504097390395  0.504627974541
 2.46791537396e-09  3.74605919524e-10  1.02138959606e-10  3.92134724102e-11  1.98303528592e-11  9.39287778411e-12  4.83187687595e-12  2.78327735813e-12  2.25769687925e-12  1.48435909977e-12  9.59145652663e-13  1.72670324711e-12  2.46739465693e-13 -4.61758575179e-13  3.1256265811e-12 -2.42957173329e-12 -2.11579825584e-13 -7.12798125964e-13  1.49351642152e-12 -3.41712737848e-13 -1.13615177294e-13  4.90844499858e-13  1.58429895337e-12  2.65781707739e-12  2.55340550491e-12  1.56700666026e-12 -3.36075127065e-13 -1.05699424311e-12 -3.27427800177e-13  5.18408001225e-13  1.1101028006e-12 -1.82729101391e-12 -9.55471625668e-13  1.06407577305e-12 -6.07085203943e-13 -9.46363217317e-14 -9.06703026657e-14 -1.27189887311e-13 -5.54066768632e-13  5.97955030315e-13 -3.44483684501e-13  1.65607272753e-12 -1.10442053208e-12 -2.8933830453e-12 -2.11310151531e-12  4.75290264233e-13  4.82106570723e-13 -1.23110747907e-12 -5.66562478651e-13  1.29059649444e-12  1.75394164645e-12  1.1271491944e-12  7.5800576986e-13  3.39552324598e-12  3.86990640793e-12  1.09946248106e-11  2.18788908662e-11  4.27611625217e-11  1.03123375493e-10  3.73643455984e-10
 3.74605919524e-10  2.46839737116e-09  3.74426514578e-10  1.04141625263e-10  4.24568874671e-11  1.93660993368e-11  1.21133993106e-11  7.4021092125e-12  3.53288407264e-12  3.32328098969e-13  1.51446972263e-12  2.55085036218e-12  1.70073159844e-12  1.17930009722e-12 -3.13573284623e-13 -1.06067418767e-12 -1.41454368742e-12 -1.67670105665e-12  1.09070075592e-13  7.64915280987e-14 -1.30675498175e-12 -9.55057871892e-13 -7.58077399198e-13  1.03682898909e-12 -1.48747884899e-12  1.65813764734e-12 -8.4526619306e-13  1.00171083437e-12  1.6227557323e-12  1.56430686454e-12  1.22875919526e-13  1.20433484745e-12 -1.32423311804e-12 -4.10576394266e-13  1.00044302357e-12  2.07678565259e-13 -9.48006076436e-13 -2.66098981429e-12 -1.05347314804e-13  4.54201674758e-13 -1.61775741354e-13 -6.41791249773e-14 -1.35667537072e-13 -2.84680825805e-13 -3.93139072807e-13  1.51972153007e-12  5.19633870322e-13  4.05755420132e-13  2.08656036959e-12  1.06863998087e-12  2.60087978479e-12  1.24099304199e-12  7.32068928998e-13  2.05836516329e-13  3.01983965421e-12  3.69425906696e-12  1.26678083915e-11  2.24296245237e-11  4.26548242024e-11  1.02173926935e-10
 1.02138959606e-10  3.74426514578e-10  2.474362417e-09  3.7431658523e-10  1.03011130527e-10  4.24048726478e-11  1.87719715386e-11  1.12070575715e-11  5.27181354209e-12  2.23522618712e-12  1.43363220658e-12  2.11893231258e-12  4.27795069495e-12  2.17863072242e-13  6.82056159047e-13  4.25295201832e-13 -1.07056232383e-12 -1.0464049698e-12  1.96072182794e-13 -1.53266883058e-13 -2.52004609778e-12 -6.04687620149e-13 -1.3755426211e-12 -1.77232014152e-13 -1.07232323321e-12  1.07974273886e-12 -1.62718059855e-12 -2.26003411237e-12 -6.42550003528e-13 -2.3363656641e-13  1.91341072703e-13  4.49384555265e-13 -3.54111994329e-13 -9.15554663112e-13  2.18873874378e-12  2.09766278492e-14 -2.01965478044e-12 -1.47181834087e-12 -6.75848945527e-14  3.93733172977e-13  2.64706233184e-14 -1.28266418606e-12  8.86432546115e-13 -4.75508025777e-13 -3.69381191658e-13  2.40879195175e-12 -4.72707407241e-13 -1.6474176536e-12  4.60382328443e-13  1.57053302899e-12  1.97393991598e-12  1.03068837378e-12  2.14077267307e-12  1.27165642133e-12  1.93006423207e-12  1.24762311063e-12  5.01417112114e-12  9.78695859518e-12  2.06156463191e-11  4.14099695718e-11
 3.92134724102e-11  1.04141625263e-10  3.7431658523e-10  2.46816371086e-09  3.74202432687e-10  1.03543072227e-10  4.25488130045e-11  2.00183577222e-11  1.13715391072e-11  5.81813960779e-12  2.87781473571e-12  2.64101377095e-12  2.59878549941e-12  2.39691386889e-12  1.87676993692e-12  1.85394691117e-13  3.96673091488e-13 -7.63682544722e-13 -1.57383711998e-12 -7.89601209943e-13 -2.82384377315e-14  2.85276042329e-12  1.1324762705e-12 -6.43389687078e-13  1.20615035622e-12 -1.20882208898e-13  7.22525025323e-14 -3.06341121979e-13 -4.82048040615e-13  2.15290506416e-12 -1.65333574579e-13  3.76590282372e-14  3.79327217383e-13 -2.50171548084e-13  6.16665836774e-13 -4.72050799902e-13 -1.9117687808e-12  4.85333745105e-13  1.67161781835e-13  2.39575480515e-12  7.98474504077e-13  4.06837293022e-13  5.84440491053e-13 -9.30385692869e-13 -1.48277908647e-13 -1.8863192085e-12 -6.23814535196e-13 -2.09087952592e-14  1.87840611187e-12  6.51627798121e-13 -1.74338439116e-12 -7.88517448405e-14  1.41751667113e-12  1.92722625263e-12 -6.85551834375e-13  1.05556534497e-12  4.86034495833e-12  6.80754684273e-12  1.16130661997e-11  2.19722708834e-11
 1.98303528592e-11  4.24568874671e-11  1.03011130527e-10  3.74202432687e-10  2.46891930158e-09  3.71936686416e-10  1.03501586582e-10  4.42646403977e-11  2.01700592642e-11  1.10157209683e-11  3.6114790022e-12  3.60308566061e-12  5.72614538121e-14 -1.15917029718e-13 -7.7270781497e-14  8.2025811938e-13  2.45998182122e-12  5.12302677849e-13  2.48515476264e-12  1.97725075562e-12  3.08537742619e-13 -1.76149460909e-12 -8.64730993719e-13 -1.16318747506e-12 -1.58797274621e-12 -1.25640235645e-12 -1.78524153525e-12 -7.83852895016e-13 -1.33168118191e-12  2.99797084278e-13  1.5769200905e-12  3.76218343797e-13 -9.14524109772e-14 -3.35042774792e-13  2.60302416927e-12  1.8352918809e-12  5.70221950533e-13  4.7390576226e-13  1.21076878461e-12  4.82763468427e-13 -1.67787557079e-12 -7.68484662676e-13  1.77232177518e-12 -2.40471261012e-12  2.03319515219e-13 -7.88905037106e-13  1.9843730464e-12  3.16476632191e-13 -1.33747223452e-12 -1.85807535544e-12 -1.10976782721e-12 -5.23948622063e-13  6.31964277335e-13  1.07240562575e-12 -2.1116964248e-12  1.58601626217e-12  1.46032940671e-12  2.80260238944e-12  6.63233297097e-12  9.57425879169e-12
 9.39287778411e-12  1.93660993368e-11  4.24048726478e-11  1.03543072227e-10  3.71936686416e-10  2.46866841115e-09  3.75615254872e-10  1.01833032424e-10  4.22280071308e-11  1.98533514934e-11  1.17214866673e-11  4.49482591863e-12  3.90866017966e-12  1.5603555737e-12  3.51663366716e-13  1.26857538476e-12  1.73082056003e-12  4.78490410204e-13  2.48205927204e-13 -7.53910185577e-13 -5.57216892352e-13  9.18391208266e-13 -2.82385135941e-13  6.28553634683e-13  1.05537395556e-12 -5.94073688522e-13  4.97444333949e-15 -1.95478741972e-12  7.87379127218e-14  3.90503746822e-13  2.65775361058e-13  1.59190337836e-12 -5.99048774514e-13 -1.85030469996e-12 -4.33485589593e-14 -1.15533585379e-12 -1.48520673612e-13  2.47872654992e-12  1.15180065386e-12  2.58511645545e-12  2.02066052079e-13  1.01989975827e-12  2.03611698261e-12  1.84928983897e-12  1.19881060741e-12 -8.56690424899e-14 -1.21661185366e-12 -2.96874774308e-14  1.41153182963e-12 -2.17758755412e-13 -1.32270924028e-13 -6.44489047734e-13  4.11285332081e-13 -1.22856791571e-12 -7.15690294103e-13 -3.63185903465e-13  2.24143200022e-12  2.30087782656e-12  4.16581321728e-12  5.55905160369e-12
 4.83187687595e-12  1.21133993106e-11  1.87719715386e-11  4.25488130045e-11  1.03501586582e-10  3.75615254872e-10  2.45740853923e-09  3.7311418397e-10  1.04118759855e-10  4.17834922151e-11  2.04377298167e-11  1.01985011487e-11  6.99897647814e-12  5.06644291404e-12  4.40377722396e-12  3.05207264364e-12  1.90951587236e-12  5.39730488394e-13  2.40474558803e-13  1.23937844054e-12 -8.06234388634e-13  5.35800656078e-13  2.7287057429e-12  4.77581589681e-14 -6.96382950829e-13 -2.40468547457e-13  1.39653185296e-13 -1.61026305863e-12  6.0434719337e-13  3.00127956895e-13 -5.94604134958e-13 -1.89315385385e-12  2.36109580554e-12 -4.06592166155e-13  1.10352967916e-12  4.65557271624e-13  2.12562249367e-13  2.09288115484e-12 -1.91351878662e-12 -2.14577664202e-14  6.00086830328e-13 -1.87179767463e-13  7.40670442126e-13  6.87239818181e-13  2.12437128504e-12 -9.48601179427e-13 -9.72552301377e-13  1.31269430649e-13  1.65503784975e-12  1.84967111452e-12  9.30119139649e-13  2.90823852146e-13 -5.29114045068e-13 -2.78492546522e-13 -3.57608450746e-13  2.55812985733e-13  2.39362221603e-13  8.76903831439e-13  3.11506593086e-12  3.46043727287e-12
 2.78327735813e-12  7.4021092125e-12  1.12070575715e-11  2.00183577222e-11  4.42646403977e-11  1.01833032424e-10  3.7311418397e-10  2.4723658798e-09  3.72224997088e-10  1.04440830439e-10  4.29363894469e-11  2.14560946651e-11  1.04657633534e-11  7.5028919194e-12  2.83187783922e-12  3.72362369156e-12  3.96525029112e-12  1.87566475786e-12  1.00799451768e-12 -1.14687843999e-13  5.85439516608e-13  8.04321840504e-13  1.06074861633e-12  2.13967797082e-12  2.77992375666e-12 -8.04167527826e-13 -1.84139787067e-13 -7.10794338024e-13  2.18419906156e-14  1.48332131849e-12 -2.6937072458e-13 -3.5948563515e-12 -1.10496475934e-12 -3.82753111206e-13 -2.37669927065e-12 -7.27513599448e-13 -1.75783644648e-12 -9.28152520247e-13  1.03730769658e-12  2.62594662181e-12  1.26324440408e-12 -2.16915146648e-12 -5.73120176591e-13  7.98597732001e-13  2.67319873064e-13 -1.1823814379e-12 -2.39230380001e-12 -2.65712838761e-12 -9.34797628273e-13 -9.60030605288e-13  8.26224425665e-13  1.57449419362e-12 -1.6300618746e-12 -6.09723783724e-13 -1.05703974747e-12  2.62809926687e-13 -3.24449844906e-13 -3.56438614139e-13  4.11961481896e-13  2.53167318136e-12
 2.25769687925e-12  3.53288407264e-12  5.27181354209e-12  1.13715391072e-11  2.01700592642e-11  4.22280071308e-11  1.04118759855e-10  3.72224997088e-10  2.47130680401e-09  3.719396912e-10  1.02599700063e-10  4.03285800059e-11  2.17191572119e-11  9.69357916067e-12  5.65676802944e-12  3.65333840462e-12  3.44013090363e-12  4.57796910173e-14  6.56474080924e-13 -3.05797452746e-13 -4.22540987755e-13 -3.68178325863e-13 -1.07707651691e-12  3.12720298174e-13 -7.85921180174e-13  1.23317027931e-12  1.9384479022e-12  9.3183712793e-13  2.97164844379e-12  3.45669709761e-12 -1.64176077847e-12  6.18089011102e-13 -1.85301346506e-13 -1.51483532362e-12 -4.99642150449e-13 -6.46004087809e-13  2.17468517096e-13  7.55231605861e-13  9.02143553049e-13 -2.31265673224e-12 -5.81236805814e-13 -2.99318183977e-13 -6.7865112232e-13 -3.47099435649e-12 -1.54909414339e-12  1.31752463212e-13 -9.20460027223e-14 -1.6457069845e-12  2.19681700986e-12 -1.63866115173e-13  1.42952087663e-12 -1.10519662047e-12 -2.04182065013e-13  1.40862642845e-12  1.91113601528e-12  1.24164245913e-13 -7.42350120119e-13  1.26970671472e-12  2.34566215407e-12  2.03468924122e-12
 1.48435909977e-12  3.32328098969e-13  2.23522618712e-12  5.81813960779e-12  1.10157209683e-11  1.98533514934e-11  4.17834922151e-11  1.04440830439e-10  3.719396912e-10  2.47054306952e-09  3.74883420045e-10  1.03402922438e-10  4.13592990144e-11  1.95699335967e-11  9.37932181637e-12  4.49913832522e-12  2.44534476995e-12  5.22319649948e-13  1.44356527921e-12  7.26731404867e-13  1.33826800484e-12 -1.92005440926e-12  1.10153502465e-12 -1.61930822151e-12  9.9880901447e-15 -2.92580187293e-13  7.89411470601e-13  8.6675375186e-13 -6.85640619136e-14 -2.25071368804e-12 -5.57096349159e-13 -1.76698540776e-13  1.00011499869e-12 -3.29663757883e-12 -1.80809123451e-12  3.14461331686e-13  1.17488637455e-12  4.21461335658e-13 -1.76717578605e-12  3.04579828171e-13 -2.01311939414e-12 -2.25190673711e-12 -7.62030312239e-13 -1.3530109049e-12  1.8506985774e-12  1.76137962642e-12 -2.18150373363e-14  9.89940805663e-13 -1.73336907208e-12 -2.51293278915e-13  2.91511292684e-13 -1.04933671522e-12  1.50739561446e-12  2.01325900503e-12  4.25749000789e-13  2.65115967743e-13  4.67828752587e-13 -5.72148611779e-13  1.27784314435e-12  2.84622726891e-13
 9.59145652663e-13  1.51446972263e-12  1.43363220658e-12  2.87781473571e-12  3.6114790022e-12  1.17214866673e-11  2.04377298167e-11  4.29363894469e-11  1.02599700063e-10  3.74883420045e-10  2.46803046085e-09  3.72399374619e-10  1.00752072337e-10  4.1466588474e-11  2.20246910358e-11  1.20165808693e-11  6.1335166859e-12  6.49287102459e-12  1.63981251949e-12 -5.26356381833e-13  1.72742072969e-12  1.47397047383e-12  7.68343859973e-13 -7.60745085711e-13  1.34819616056e-12  2.60802496143e-12  1.94634649546e-12  1.54254408572e-12 -1.26333064612e-12  1.51310696921e-13  1.13905006148e-12 -1.83210013146e-12 -1.47117529555e-12 -2.76393364514e-12 -1.73572876413e-12 -4.45670024391e-13 -2.85636596743e-13  1.86939158419e-12 -1.33545087439e-12  1.18136633039e-13 -6.94471357868e-13 -1.22446917812e-12 -1.66766638143e-12 -1.0868986738e-12 -9.44151370343e-13  6.02323981501e-13  1.37914014045e-12  1.59384807106e-12  1.52183108133e-14 -1.01157271782e-12  4.84324685185e-13  8.03783951794e-14  8.71515035571e-13  1.13032941219e-12 -3.65921771753e-14 -1.74724112363e-13 -8.80564152123e-13  4.94571523407e-13  1.81634679006e-12  1.7309268809e-12
 1.72670324711e-12  2.55085036218e-12  2.11893231258e-12  2.64101377095e-12  3.60308566061e-12  4.49482591863e-12  1.01985011487e-11  2.14560946651e-11  4.03285800059e-11  1.03402922438e-10  3.72399374619e-10  2.47246848283e-09  3.73719633015e-10  1.02605158658e-10  4.15832227903e-11  2.02666314831e-11  9.84736844441e-12  7.62496804181e-12  2.69407743433e-12  4.2345869193e-13  6.38769147093e-13 -6.32125294493e-14  1.77790235103e-12  5.34896740617e-13  6.56725074365e-14 -1.2295979655e-13  1.94779850347e-12  2.02773372556e-12  2.41981524669e-12  1.37235821264e-12 -1.91753035524e-13 -5.2127807591e-14  2.00431215239e-12  1.70915628111e-12  4.59311816885e-13  1.63777824553e-12 -8.31143709501e-13 -1.398899003e-12  1.93409382805e-13  3.78542838035e-13  8.35684081947e-13 -9.20015473691e-13 -3.82918627201e-15 -3.7891063741e-13 -4.90236587243e-13  6.32277162754e-13  2.5813040962e-12 -1.02551450715e-12  2.69593825309e-13 -1.54479811586e-13  1.11221422253e-12  4.97233990289e-13  1.32179425679e-12 -1.63927035564e-12  1.96998046441e-12 -5.4000283061e-13 -4.41389005572e-13  1.01226792505e-12  2.05500537028e-12  4.08459754656e-12
 2.46739465693e-13  1.70073159844e-12  4.27795069495e-12  2.59878549941e-12  5.72614538121e-14  3.90866017966e-12  6.99897647814e-12  1.04657633534e-11  2.17191572119e-11  4.13592990144e-11  1.00752072337e-10  3.73719633015e-10  2.47448754568e-09  3.72253543088e-10  1.02255901449e-10  4.16906095113e-11  2.06773250553e-11  1.08075068031e-11  6.3305066178e-12  1.22215884923e-12  8.304320468e-13  2.01845348414e-12  1.38484854161e-13  2.31269715511e-12  1.76101175827e-12  1.68784297664e-12 -6.86122379347e-13  1.12087942146e-12 -1.4626098386e-12 -8.8675166996e-14 -6.98778535875e-13  1.62459215723e-12 -1.23200398214e-12 -3.60286123144e-13  1.59173944622e-12  9.11185682299e-13  1.51089482711e-12 -1.09151724489e-12 -1.79295048765e-13  4.35466834412e-14  6.22349227037e-13 -3.27016359086e-13 -3.43063649745e-14  1.22472426726e-13  1.15010716129e-12  1.06253132841e-12  2.37093507915e-12 -3.39580030873e-13 -1.88304945223e-12 -1.28045581043e-12 -9.28488105026e-14 -6.7905218739e-13 -8.00436888395e-13  1.62152805175e-13 -1.90643654367e-13  2.33411113963e-13  5.91367780603e-13  2.65741438758e-12  9.05852781342e-13 -1.49680789068e-12
-4.61758575179e-13  1.17930009722e-12  2.17863072242e-13  2.39691386889e-12 -1.15917029718e-13  1.5603555737e-12  5.06644291404e-12  7.5028919194e-12  9.69357916067e-12  1.95699335967e-11  4.1466588474e-11  1.02605158658e-10  3.72253543088e-10  2.47228495249e-09  3.71273253284e-10  1.02416291282e-10  4.36668086235e-11  1.93585183984e-11  1.03258708027e-11  8.93486044543e-12  7.23674307682e-12  3.05847827579e-12  1.49144816652e-12  1.67762073486e-12  3.21416161607e-13 -1.79666467073e-12 -2.91805014393e-13  2.82600046355e-14 -1.41252747276e-12  2.55692398082e-13  1.01064213335e-12  2.09081595119e-12 -2.09514208262e-12 -2.91732185578e-13 -8.81145335923e-13 -5.43231223985e-14  1.28391901749e-12 -7.38340605652e-13 -6.97793951793e-13  5.4449069587e-13 -6.43631399198e-13 -1.82352449932e-12 -2.18185672512e-13 -1.25246714094e-12  1.18257123035e-13  1.95270073247e-13 -1.01936715037e-13 -1.73258064312e-13 -9.57036596862e-13 -1.6514533025e-12  2.06919329353e-13 -1.25238859675e-12 -7.33563540449e-13 -1.22417991201e-13 -3.0948743338e-13 -4.18249000587e-13 -1.25827260587e-12 -8.28276386122e-13  2.02670541449e-12  9.13250107524e-14
 3.1256265811e-12 -3.13573284623e-13  6.82056159047e-13  1.87676993692e-12 -7.7270781497e-14  3.51663366716e-13  4.40377722396e-12  2.83187783922e-12  5.65676802944e-12  9.37932181637e-12  2.20246910358e-11  4.15832227903e-11  1.02255901449e-10  3.71273253284e-10  2.47026870474e-09  3.73077529106e-10  1.02309007454e-10  4.22699371874e-11  1.97478104007e-11  1.00172766707e-11  9.14549855545e-12  3.11698805955e-12  6.6905621296e-13  2.84766344211e-12 -1.55326733238e-13 -1.18028269461e-14 -3.24539256382e-13  2.51680782383e-12 -1.04991255795e-12 -7.21809115489e-13 -9.9562830086e-13  2.21493335371e-12 -7.85050165525e-13 -2.64623286732e-12 -1.0593336565e-12  8.99190945478e-13  5.30665718372e-13  7.064432937e-13  8.4670203155e-13  1.64198424807e-12  5.89727982293e-13  1.05418342805e-12 -1.10949373627e-12 -2.40523811724e-12 -5.21667219355e-13 -2.43124839554e-12 -1.69256988948e-12  6.46334136609e-13  2.77686684897e-13  1.06504024859e-12 -1.05984552619e-12 -7.35196841994e-13 -8.45641010778e-13  1.45104753794e-12  2.13014527691e-12  1.61782914253e-12 -1.57659674824e-12 -7.21680279431e-14 -7.48968245198e-13  1.70094489292e-12
-2.42957173329e-12 -1.06067418767e-12  4.25295201832e-13  1.85394691117e-13  8.2025811938e-13  1.26857538476e-12  3.05207264364e-12  3.72362369156e-12  3.65333840462e-12  4.49913832522e-12  1.20165808693e-11  2.02666314831e-11  4.16906095113e-11  1.02416291282e-10  3.73077529106e-10  2.46748236013e-09  3.72618123981e-10  1.03358922549e-10  3.96082484442e-11  2.08147891243e-11  1.09726720861e-11  6.5136673798e-12  6.71869258537e-13  1.40142869164e-14  6.03800540779e-13 -1.01915373406e-13  2.73309004015e-13  1.45168905612e-13 -1.4258346334e-13 -4.87725428572e-13  5.06849608224e-13  6.81483711527e-13 -1.34214804468e-12  2.03980731811e-13  1.21769555715e-12  1.59988062521e-13  1.19124767675e-12  2.47741807082e-12  5.34676156431e-13  3.61085946494e-13  1.61480445634e-12  7.71888150447e-13  9.40326663256e-15 -1.10020856133e-12 -5.23518426312e-14 -4.02466286962e-12  5.38986569209e-13 -3.11788639046e-13 -1.93601805311e-12  1.26192228184e-12  5.54645591684e-13 -7.90174459453e-14  1.99122153473e-12  1.46711745149e-12  9.53870157162e-13  2.3966762817e-12 -9.73279977457e-13 -4.19145472097e-14  8.74051903522e-13  9.1199847939e-13
-2.11579825584e-13 -1.41454368742e-12 -1.07056232383e-12  3.96673091488e-13  2.45998182122e-12  1.73082056003e-12  1.90951587236e-12  3.96525029112e-12  3.44013090363e-12  2.44534476995e-12  6.1335166859e-12  9.84736844441e-12  2.06773250553e-11  4.36668086235e-11  1.02309007454e-10  3.72618123981e-10  2.47054606209e-09  3.739312138e-10  1.01101047878e-10  4.24714463845e-11  2.54421675498e-11  1.20834238371e-11  3.18776593023e-12  1.06801423232e-12  9.55299845779e-13 -3.46930213214e-14 -5.19282636973e-13  1.13730620458e-12  9.309196173e-13 -2.89189357396e-13 -7.34952170079e-13 -1.92832627707e-12 -1.87093038252e-12 -1.42317959763e-12  6.34884920566e-14 -1.39788738533e-12 -1.58502661569e-12 -7.6034305512e-13  5.74998742138e-13  4.63763866914e-13 -9.35501985717e-13  4.51712233545e-14 -3.02316431961e-12 -3.65869333925e-13 -1.70679643368e-12 -3.51243220745e-13 -1.54907269858e-12 -2.37985763498e-12 -2.289379416e-12  1.11464699623e-12 -9.66331532299e-13 -4.98040604315e-14  5.32140910132e-13  2.28265542325e-12  1.52807922905e-12  4.37783823509e-13 -1.97040385302e-12 -8.45852017401e-13 -1.10628883498e-12 -6.13556411403e-13
-7.12798125964e-13 -1.67670105665e-12 -1.0464049698e-12 -7.63682544722e-13  5.12302677849e-13  4.78490410204e-13  5.39730488394e-13  1.87566475786e-12  4.57796910173e-14  5.22319649948e-13  6.49287102459e-12  7.62496804181e-12  1.08075068031e-11  1.93585183984e-11  4.22699371874e-11  1.03358922549e-10  3.739312138e-10  2.46410466824e-09  3.70654667696e-10  1.01867265401e-10  4.25243194475e-11  2.0582093722e-11  1.00981277675e-11  5.83613059757e-12  6.98583614042e-13  1.96725992302e-12  1.58303122699e-12  2.23331347653e-12 -9.83029382673e-13  1.64892424084e-13 -7.30360434316e-13 -1.68635647111e-12  1.06545361348e-12 -1.50298752403e-12  1.28722883228e-13  4.27379932143e-13  2.50544495871e-12  5.41761262189e-13 -5.22462580683e-13  7.40443096818e-13  1.39487753935e-12  3.97425223708e-13 -9.24436017187e-13 -1.61852333152e-12  2.02381684374e-12 -7.50743521315e-13 -9.21399085922e-13  2.48331770922e-13 -1.08896165068e-12 -2.02354358618e-13 -1.98552219638e-12  2.93693174244e-12 -1.91300871504e-13 -2.5309104107e-13 -3.57723348478e-13 -1.41274931413e-12 -5.331124984e-13 -1.86367312216e-12  3.61667274244e-13  8.13274624626e-14
 1.49351642152e-12  1.09070075592e-13  1.96072182794e-13 -1.57383711998e-12  2.48515476264e-12  2.48205927204e-13  2.40474558803e-13  1.00799451768e-12  6.56474080924e-13  1.44356527921e-12  1.63981251949e-12  2.69407743433e-12  6.3305066178e-12  1.03258708027e-11  1.97478104007e-11  3.96082484442e-11  1.01101047878e-10  3.70654667696e-10  2.46832064365e-09  3.72127999304e-10  1.0179814176e-10  4.47110461637e-11  1.94895370505e-11  1.20366354127e-11  5.27587408699e-12  7.07953408895e-12  1.81350178143e-12  1.58724948336e-12 -1.37134648476e-13  3.07165685463e-13 -9.65701862619e-14 -5.93142608407e-13 -1.15412659338e-12  1.34871330987e-12 -3.55169018676e-13  2.17845826213e-13  1.46607393158e-12  7.22712536495e-13  3.70995089923e-13  8.53187517337e-13  1.30536426058e-12 -6.75191604418e-13 -1.14402501486e-12 -5.70734010637e-13  1.52967979728e-12 -5.93804292713e-13  1.94833520533e-12 -5.50320702258e-13 -8.2678830036e-13 -1.15873723935e-12 -2.05269239532e-12  1.6492327216e-13 -1.82269093052e-13 -3.26224469891e-12 -6.59123814818e-13 -1.04780026988e-13  1.42901536193e-12  1.36462790294e-12 -6.78467933383e-14  4.63554064854e-13
-3.41712737848e-13  7.64915280987e-14 -1.53266883058e-13 -7.89601209943e-13  1.97725075562e-12 -7.53910185577e-13  1.23937844054e-12 -1.14687843999e-13 -3.05797452746e-13  7.26731404867e-13 -5.26356381833e-13  4.2345869193e-13  1.22215884923e-12  8.93486044543e-12  1.00172766707e-11  2.08147891243e-11  4.24714463845e-11  1.01867265401e-10  3.72127999304e-10  2.46860183206e-09  3.72364508381e-10  1.02448595218e-10  4.37127895488e-11  1.83389944369e-11  1.12247388998e-11  4.47581140481e-12  3.48218614983e-12  1.1013513262e-12  6.824102751e-13  3.88867740423e-13 -2.58285280362e-12 -1.89405452781e-12 -9.09687205319e-13  1.87012287559e-12 -4.25425801673e-13  4.82809649579e-13  5.60495064677e-13  1.25457704515e-12  1.05292607475e-12 -6.59465995075e-14 -1.00325082282e-13  1.24067214198e-12  7.40838287999e-13  1.67557617134e-12  3.98044597899e-13 -4.50751695412e-14  2.2408299019e-14  2.65232204398e-13  5.12413507106e-13 -2.79551969173e-12 -1.35928305628e-12 -4.67915710707e-13 -3.4796319713e-13 -2.02987009965e-12 -6.58867417252e-14 -1.87918984096e-12  4.4423009762e-13 -2.39899656781e-13  1.23763992184e-13  1.2239862946e-12
-1.13615177294e-13 -1.30675498175e-12 -2.52004609778e-12 -2.82384377315e-14  3.08537742619e-13 -5.57216892352e-13 -8.06234388634e-13  5.85439516608e-13 -4.22540987755e-13  1.33826800484e-12  1.72742072969e-12  6.38769147093e-13  8.304320468e-13  7.23674307682e-12  9.14549855545e-12  1.09726720861e-11  2.54421675498e-11  4.25243194475e-11  1.0179814176e-10  3.72364508381e-10  2.46179174948e-09  3.72721344095e-10  1.04229245864e-10  4.17580443604e-11  2.03646698115e-11  1.10277826338e-11  5.35069615755e-12  2.56264765244e-12  3.02402280443e-12 -2.31510081444e-13 -4.48768923623e-13  1.79668340722e-12  3.75781943376e-13 -1.48400691959e-12 -6.05489487673e-14  7.86721993472e-14  3.06551197274e-13  7.47516057641e-13  2.29525202921e-14 -4.36489715682e-14 -3.01056351011e-13  6.05517475561e-13 -1.54105052142e-12  2.14386459454e-12  5.73084438748e-13  2.50458609849e-13 -3.02661432862e-13  1.1653036291e-12 -4.14219899829e-13 -1.38611113295e-12  8.11743277738e-13  1.26363515282e-12  7.17488805205e-13  1.17263073217e-12  1.0425724683e-12 -1.57782596854e-13  3.33915289614e-13  2.33869586595e-12  1.26367106928e-12  1.22560844034e-12
 4.90844499858e-13 -9.55057871892e-13 -6.04687620149e-13  2.85276042329e-12 -1.76149460909e-12  9.18391208266e-13  5.35800656078e-13  8.04321840504e-13 -3.68178325863e-13 -1.92005440926e-12  1.47397047383e-12 -6.32125294493e-14  2.01845348414e-12  3.05847827579e-12  3.11698805955e-12  6.5136673798e-12  1.20834238371e-11  2.0582093722e-11  4.47110461637e-11  1.02448595218e-10  3.72721344095e-10  2.4719458369e-09  3.73516229081e-10  1.02195454111e-10  4.18041685111e-11  1.97061555154e-11  7.83944461741e-12  7.0450893548e-12  1.52183208024e-12  2.27860167462e-12  1.16551963243e-12  1.51204000514e-12  2.76661680776e-12 -7.28318029851e-13  4.50539176626e-13  5.78506651223e-13  1.0510398082e-12 -1.40794920915e-12  2.50337609654e-13 -6.31698939482e-13 -1.44864938255e-12 -1.3842771027e-12 -1.63060689351e-12  1.39525998634e-14  1.87080287114e-13 -8.50399696185e-13 -2.61387884373e-12 -1.38725296509e-12 -5.61892419966e-13 -2.39692137377e-13 -5.27696462017e-14  2.33148304647e-13  1.80537864483e-12  9.05209235481e-13 -2.16586176655e-13  7.18403661318e-13  8.73651794545e-13 -4.18354076522e-13  3.993888559e-14  5.85183889149e-13
 1.58429895337e-12 -7.58077399198e-13 -1.3755426211e-12  1.1324762705e-12 -8.64730993719e-13 -2.82385135941e-13  2.7287057429e-12  1.06074861633e-12 -1.07707651691e-12  1.10153502465e-12  7.68343859973e-13  1.77790235103e-12  1.38484854161e-13  1.49144816652e-12  6.6905621296e-13  6.71869258537e-13  3.18776593023e-12  1.00981277675e-11  1.94895370505e-11  4.37127895488e-11  1.04229245864e-10  3.73516229081e-10  2.47094507569e-09  3.73025914706e-10  1.01930517257e-10  4.37876198874e-11  1.94632061094e-11  1.24881351343e-11  5.07207556135e-12  2.58973663773e-12  7.29091643118e-13  1.1186315358e-12  6.09535547617e-13  1.06339658613e-12  1.10635397516e-12  7.92294416707e-14  9.60780574647e-13  1.25618655704e-12  2.56259146394e-13  2.16322872013e-13 -1.27222629395e-12 -1.26161061637e-12  5.04005210386e-13  6.91249017209e-13 -5.95136954015e-13 -1.24113790343e-12 -7.1460919184e-13 -1.9576469082e-12  3.03297832089e-13 -3.69569136829e-13  9.60729158795e-13 -1.04904117686e-12 -5.16058149218e-13 -5.60076051928e-13  7.09159939209e-13 -6.15510800261e-13  7.92610882576e-13  5.36658264748e-13 -1.06632174471e-13  1.72161136142e-12
 2.65781707739e-12  1.03682898909e-12 -1.77232014152e-13 -6.43389687078e-13 -1.16318747506e-12  6.28553634683e-13  4.77581589681e-14  2.13967797082e-12  3.12720298174e-13 -1.61930822151e-12 -7.60745085711e-13  5.34896740617e-13  2.31269715511e-12  1.67762073486e-12  2.84766344211e-12  1.40142869164e-14  1.06801423232e-12  5.83613059757e-12  1.20366354127e-11  1.83389944369e-11  4.17580443604e-11  1.02195454111e-10  3.73025914706e-10  2.46468426644e-09  3.73746081698e-10  1.02865695928e-10  4.11522136742e-11  1.93861384746e-11  9.78289376116e-12  5.06089096409e-12  5.08971837383e-12  1.73753585207e-12  2.22254412579e-12  1.24242482011e-13 -1.17974546739e-12 -1.72000508788e-15 -1.56339136284e-13 -1.16680232103e-12  1.40609364842e-12  3.76591196281e-13 -1.31538706265e-12 -1.16808987748e-12  4.47063385341e-14 -2.97379377214e-14 -1.99191454616e-12 -4.32842781922e-13  6.79380007238e-14 -7.22789461648e-13 -2.25219355336e-12 -1.50093557146e-12  8.09182272378e-13 -5.67427615759e-13  2.28460738833e-13  6.72681858305e-13  2.23740319678e-12  8.3644297522e-14  6.07999887902e-13 -5.32315631846e-14 -4.57303756299e-13  3.68450192704e-13
 2.55340550491e-12 -1.48747884899e-12 -1.07232323321e-12  1.20615035622e-12 -1.58797274621e-12  1.05537395556e-12 -6.96382950829e-13  2.77992375666e-12 -7.85921180174e-13  9.9880901447e-15  1.34819616056e-12  6.56725074365e-14  1.76101175827e-12  3.21416161607e-13 -1.55326733238e-13  6.03800540779e-13  9.55299845779e-13  6.98583614042e-13  5.27587408699e-12  1.12247388998e-11  2.03646698115e-11  4.18041685111e-11  1.01930517257e-10  3.73746081698e-10  2.46756567056e-09  3.73864976035e-10  1.05534875705e-10  4.32720935982e-11  1.80653661151e-11  8.18040377808e-12  5.16334923582e-12  2.70213478851e-12  3.2181957755e-13 -1.05024108718e-12 -6.01934752818e-13  7.16939217107e-13  1.74871618777e-13  1.75046511452e-12 -8.7562350438e-13 -1.16352557008e-12  6.83036594755e-13  8.74272798e-13  2.10332576416e-14  3.1464658461e-12 -7.08202327697e-13  2.03398450814e-12 -1.33868231474e-12 -1.32045295669e-12  2.98343861475e-13 -1.86456614079e-15 -1.42374214424e-13 -2.15397143682e-13  1.98818188549e-12  1.20983834287e-12  4.53307349774e-13  2.23036814637e-13  1.5514163682e-12  1.3885613781e-13  4.75317677561e-13  1.39881470843e-13
 1.56700666026e-12  1.65813764734e-12  1.07974273886e-12 -1.20882208898e-13 -1.25640235645e-12 -5.94073688522e-13 -2.40468547457e-13 -8.04167527826e-13  1.23317027931e-12 -2.92580187293e-13  2.60802496143e-12 -1.2295979655e-13  1.68784297664e-12 -1.79666467073e-12 -1.18028269461e-14 -1.01915373406e-13 -3.46930213214e-14  1.96725992302e-12  7.07953408895e-12  4.47581140481e-12  1.10277826338e-11  1.97061555154e-11  4.37876198874e-11  1.02865695928e-10  3.73864976035e-10  2.47372659081e-09  3.74933266849e-10  1.02451056472e-10  4.00001014848e-11  2.17876594553e-11  1.37587419653e-11  7.56112981877e-12  4.33179225554e-12  2.09036368145e-12  3.05027938479e-12 -7.35795117748e-13  1.12568113919e-12 -5.02948113348e-14  5.97544795762e-13 -1.85401392618e-12  9.36630106873e-14 -2.33434910431e-13  1.66367518925e-12  2.36571087511e-12 -4.23764632425e-13  1.49994405808e-13  2.44332212664e-12 -8.64046855937e-13  1.98650403095e-12  5.45582683583e-13 -1.46854509764e-12 -1.97639848629e-13  8.39447027149e-13 -1.26046387524e-12 -1.33197038454e-12  2.55023882064e-14  9.43654815064e-13 -4.45890757962e-13 -1.44817713291e-12 -8.19791817541e-13
-3.36075127065e-13 -8.4526619306e-13 -1.62718059855e-12  7.22525025323e-14 -1.78524153525e-12  4.97444333949e-15  1.39653185296e-13 -1.84139787067e-13  1.9384479022e-12  7.89411470601e-13  1.94634649546e-12  1.94779850347e-12 -6.86122379347e-13 -2.91805014393e-13 -3.24539256382e-13  2.73309004015e-13 -5.19282636973e-13  1.58303122699e-12  1.81350178143e-12  3.48218614983e-12  5.35069615755e-12  7.83944461741e-12  1.94632061094e-11  4.11522136742e-11  1.05534875705e-10  3.74933266849e-10  2.46323386797e-09  3.75726546955e-10  1.03288139535e-10  4.14657750411e-11  2.10774717951e-11  9.41422328155e-12  6.16679154264e-12  3.96859747568e-12  1.87969742881e-12 -1.39643641151e-12  7.42530853164e-13  5.7280585753e-13  1.83241237639e-12 -1.96684135553e-12  1.47112409993e-12  1.83781306715e-12  1.67222768829e-12  2.34558362941e-13 -1.40483065512e-12 -9.07129783106e-14 -5.08143798254e-13  9.77453744688e-13 -1.21977211631e-13  8.71826249928e-13 -1.15928672687e-12  4.6720282903e-13  1.21847943339e-13  6.69616204098e-13  4.28513268949e-13  9.79371451494e-13  1.30757792045e-12  1.26492231114e-12  1.93829441674e-12  9.8451397013e-13
-1.05699424311e-12  1.00171083437e-12 -2.26003411237e-12 -3.06341121979e-13 -7.83852895016e-13 -1.95478741972e-12 -1.61026305863e-12 -7.10794338024e-13  9.3183712793e-13  8.6675375186e-13  1.54254408572e-12  2.02773372556e-12  1.12087942146e-12  2.82600046355e-14  2.51680782383e-12  1.45168905612e-13  1.13730620458e-12  2.23331347653e-12  1.58724948336e-12  1.1013513262e-12  2.56264765244e-12  7.0450893548e-12  1.24881351343e-11  1.93861384746e-11  4.32720935982e-11  1.02451056472e-10  3.75726546955e-10  2.46973481276e-09  3.72652947295e-10  1.02881659093e-10  4.04773270416e-11  1.79469535424e-11  1.02236492208e-11  6.58581830614e-12  3.83539345353e-12  2.30124538507e-12  1.27728755208e-12  2.45487748037e-12  2.53006587818e-12  1.9751299588e-13  1.66169747481e-12  1.49533609849e-12  1.10464297313e-12  1.37679190034e-12  8.66845162193e-13 -5.23895956254e-14  9.17915672259e-13  5.41823519228e-13 -9.5862258745e-13  5.85797411029e-14 -1.50392573475e-12  4.37745324602e-13  1.81677807044e-12  3.9053910124e-13 -2.10279130301e-12 -3.40264789053e-13 -4.58077119889e-13  1.11194148299e-12  6.88882074112e-13  1.36610780496e-12
-3.27427800177e-13  1.6227557323e-12 -6.42550003528e-13 -4.82048040615e-13 -1.33168118191e-12  7.87379127218e-14  6.0434719337e-13  2.18419906156e-14  2.97164844379e-12 -6.85640619136e-14 -1.26333064612e-12  2.41981524669e-12 -1.4626098386e-12 -1.41252747276e-12 -1.04991255795e-12 -1.4258346334e-13  9.309196173e-13 -9.83029382673e-13 -1.37134648476e-13  6.824102751e-13  3.02402280443e-12  1.52183208024e-12  5.07207556135e-12  9.78289376116e-12  1.80653661151e-11  4.00001014848e-11  1.03288139535e-10  3.72652947295e-10  2.47174603827e-09  3.73909862272e-10  1.04743650576e-10  4.026354595e-11  2.06008584439e-11  1.18497067872e-11  7.88136398995e-12  3.15499528242e-12  1.94712963224e-12  5.26803912223e-12  5.99147953165e-13  7.77357710617e-13 -1.12129698335e-12 -1.4626473862e-12 -7.89860348263e-13 -2.20411572821e-12 -1.74882867176e-12 -1.12929687683e-12 -1.07418043488e-12  1.43724227951e-12 -5.22438865021e-13 -7.73402591262e-13 -6.35530649375e-13  1.72738643897e-13  1.31869518774e-12  1.53003820486e-13 -4.58052789688e-13  1.79710425819e-12  2.11535190497e-13  1.38324034372e-12  1.16825168852e-12 -5.36031713496e-13
 5.18408001225e-13  1.56430686454e-12 -2.3363656641e-13  2.15290506416e-12  2.99797084278e-13  3.90503746822e-13  3.00127956895e-13  1.48332131849e-12  3.45669709761e-12 -2.25071368804e-12  1.51310696921e-13  1.37235821264e-12 -8.8675166996e-14  2.55692398082e-13 -7.21809115489e-13 -4.87725428572e-13 -2.89189357396e-13  1.64892424084e-13  3.07165685463e-13  3.88867740423e-13 -2.31510081444e-13  2.27860167462e-12  2.58973663773e-12  5.06089096409e-12  8.18040377808e-12  2.17876594553e-11  4.14657750411e-11  1.02881659093e-10  3.73909862272e-10  2.46536024583e-09  3.73339182872e-10  1.01100516956e-10  4.23409300518e-11  2.21791968084e-11  1.02671454318e-11  6.36816780266e-12  2.78081609248e-12  3.84322866472e-12  2.39049940353e-12  1.08655802925e-12  1.96731769539e-12  6.31450257743e-14  2.43042673575e-12 -6.7563960769e-13  2.40650729827e-12  1.83826419187e-12  4.54492700398e-13  1.04867645796e-12  7.95132572494e-13 -6.41464815417e-13 -1.79132190681e-12  7.33543341648e-13  9.53292429222e-13 -1.15029148421e-13  3.47367755443e-13  1.32636796278e-12  7.58290163201e-13 -5.26301488318e-13  2.63843402269e-13 -5.17140601096e-14
 1.1101028006e-12  1.22875919526e-13  1.91341072703e-13 -1.65333574579e-13  1.5769200905e-12  2.65775361058e-13 -5.94604134958e-13 -2.6937072458e-13 -1.64176077847e-12 -5.57096349159e-13  1.13905006148e-12 -1.91753035524e-13 -6.98778535875e-13  1.01064213335e-12 -9.9562830086e-13  5.06849608224e-13 -7.34952170079e-13 -7.30360434316e-13 -9.65701862619e-14 -2.58285280362e-12 -4.48768923623e-13  1.16551963243e-12  7.29091643118e-13  5.08971837383e-12  5.16334923582e-12  1.37587419653e-11  2.10774717951e-11  4.04773270416e-11  1.04743650576e-10  3.73339182872e-10  2.47212868229e-09  3.74351629405e-10  1.02308546858e-10  4.41367264091e-11  1.84303776881e-11  1.08991635742e-11  6.42327132572e-12  3.18370721105e-12  2.84462847578e-12  2.76125041822e-12  1.9283451333e-12 -5.45773734897e-13  2.94842901426e-13 -1.54199817948e-13  1.51683134182e-12 -3.31062948068e-13  1.62889596665e-12 -2.29002236818e-14  1.32785203294e-12  8.74371050466e-13  1.56645113496e-12 -5.97277901723e-14 -2.19844614014e-13 -1.85287689101e-12 -2.99374675471e-13  2.94951916892e-13  1.10916803721e-12  2.43015313199e-12 -1.44250851372e-12  2.23173425091e-12
-1.82729101391e-12  1.20433484745e-12  4.49384555265e-13  3.76590282372e-14  3.76218343797e-13  1.59190337836e-12 -1.89315385385e-12 -3.5948563515e-12  6.18089011102e-13 -1.76698540776e-13 -1.83210013146e-12 -5.2127807591e-14  1.62459215723e-12  2.09081595119e-12  2.21493335371e-12  6.81483711527e-13 -1.92832627707e-12 -1.68635647111e-12 -5.93142608407e-13 -1.89405452781e-12  1.79668340722e-12  1.51204000514e-12  1.1186315358e-12  1.73753585207e-12  2.70213478851e-12  7.56112981877e-12  9.41422328155e-12  1.79469535424e-11  4.026354595e-11  1.01100516956e-10  3.74351629405e-10  2.46879987116e-09  3.73596436923e-10  1.04558049759e-10  4.18171920723e-11  2.09675293977e-11  1.21365990422e-11  5.51164846512e-12  2.67907277746e-12  2.41922146984e-12  2.04148916321e-12  2.82030882595e-12 -3.50171224453e-13 -4.99732755726e-13  1.77227190326e-12 -5.86488394299e-13  1.13469873324e-12 -5.51338481495e-15 -1.5383312817e-12 -8.52727610969e-13 -1.48393752142e-12 -1.68899659231e-12 -4.46265032945e-13  1.90935221608e-12 -1.34431467646e-12 -1.82307676438e-12 -4.78596829059e-13 -2.07899301701e-13 -6.28053510593e-13 -1.13733061467e-14
-9.55471625668e-13 -1.32423311804e-12 -3.54111994329e-13  3.79327217383e-13 -9.14524109772e-14 -5.99048774514e-13  2.36109580554e-12 -1.10496475934e-12 -1.85301346506e-13  1.00011499869e-12 -1.47117529555e-12  2.00431215239e-12 -1.23200398214e-12 -2.09514208262e-12 -7.85050165525e-13 -1.34214804468e-12 -1.87093038252e-12  1.06545361348e-12 -1.15412659338e-12 -9.09687205319e-13  3.75781943376e-13  2.76661680776e-12  6.09535547617e-13  2.22254412579e-12  3.2181957755e-13  4.33179225554e-12  6.16679154264e-12  1.02236492208e-11  2.06008584439e-11  4.23409300518e-11  1.02308546858e-10  3.73596436923e-10  2.46293292446e-09  3.71594728807e-10  1.017837297e-10  4.07913466442e-11  2.23492893751e-11  1.16063347171e-11  6.3754287279e-12  2.99365183225e-12  2.03193641365e-12  2.58350611781e-12  3.79365529197e-13 -2.19895723866e-14  2.61810837871e-12  1.76870123054e-13  6.5729795369e-13 -1.64038403308e-12  1.17535843582e-12 -1.33111700415e-12 -1.17293252806e-13 -8.77385179808e-13 -5.13296290185e-13  1.00745389133e-13 -1.57236330374e-12  2.92774654523e-13  6.32390751616e-13  4.84724363646e-14  6.59518516494e-13  8.95198464665e-13
 1.06407577305e-12 -4.10576394266e-13 -9.15554663112e-13 -2.50171548084e-13 -3.35042774792e-13 -1.85030469996e-12 -4.06592166155e-13 -3.82753111206e-13 -1.51483532362e-12 -3.29663757883e-12 -2.76393364514e-12  1.70915628111e-12 -3.60286123144e-13 -2.91732185578e-13 -2.64623286732e-12  2.03980731811e-13 -1.42317959763e-12 -1.50298752403e-12  1.34871330987e-12  1.87012287559e-12 -1.48400691959e-12 -7.28318029851e-13  1.06339658613e-12  1.24242482011e-13 -1.05024108718e-12  2.09036368145e-12  3.96859747568e-12  6.58581830614e-12  1.18497067872e-11  2.21791968084e-11  4.41367264091e-11  1.04558049759e-10  3.71594728807e-10  2.47237743001e-09  3.75499124568e-10  1.02195149496e-10  4.42215876233e-11  2.25613441583e-11  1.27309128627e-11  6.48891208769e-12  2.32489183453e-12  2.46864352464e-12  1.32901500081e-12  1.33801453202e-12  1.39189421546e-12 -2.48372448031e-13  9.23996798217e-13  4.43842335985e-13  1.29771685517e-12 -8.4052176378e-13  2.94682201542e-12 -5.46377322581e-13  1.49453401568e-12  2.42777637516e-13  3.43945656108e-13  1.77101627263e-13  4.94988389734e-13 -3.73049376484e-14 -1.77937086627e-13 -4.47449544894e-13
-6.07085203943e-13  1.00044302357e-12  2.18873874378e-12  6.16665836774e-13  2.60302416927e-12 -4.33485589593e-14  1.10352967916e-12 -2.37669927065e-12 -4.99642150449e-13 -1.80809123451e-12 -1.73572876413e-12  4.59311816885e-13  1.59173944622e-12 -8.81145335923e-13 -1.0593336565e-12  1.21769555715e-12  6.34884920566e-14  1.28722883228e-13 -3.55169018676e-13 -4.25425801673e-13 -6.05489487673e-14  4.50539176626e-13  1.10635397516e-12 -1.17974546739e-12 -6.01934752818e-13  3.05027938479e-12  1.87969742881e-12  3.83539345353e-12  7.88136398995e-12  1.02671454318e-11  1.84303776881e-11  4.18171920723e-11  1.017837297e-10  3.75499124568e-10  2.47204840419e-09  3.73984365398e-10  1.04281037867e-10  4.37138010085e-11  2.21022500134e-11  1.17235719237e-11  5.97861821435e-12  3.56705461638e-12  1.12831796219e-12  1.43216481168e-12 -1.22544875225e-12  5.86728084618e-14  3.63709749102e-13  1.69018921037e-13  5.29700750286e-13  1.16654450414e-12  5.89984881682e-13 -1.17082330055e-12  1.40683730473e-12 -1.67278846655e-12  3.31148532272e-13 -4.89221084311e-13 -9.1953747288e-15  2.96586304386e-13 -1.79813246298e-12 -1.47738814974e-12
-9.46363217317e-14  2.07678565259e-13  2.09766278492e-14 -4.72050799902e-13  1.8352918809e-12 -1.15533585379e-12  4.65557271624e-13 -7.27513599448e-13 -6.46004087809e-13  3.14461331686e-13 -4.45670024391e-13  1.63777824553e-12  9.11185682299e-13 -5.43231223985e-14  8.99190945478e-13  1.59988062521e-13 -1.39788738533e-12  4.27379932143e-13  2.17845826213e-13  4.82809649579e-13  7.86721993472e-14  5.78506651223e-13  7.92294416707e-14 -1.72000508788e-15  7.16939217107e-13 -7.35795117748e-13 -1.39643641151e-12  2.30124538507e-12  3.15499528242e-12  6.36816780266e-12  1.08991635742e-11  2.09675293977e-11  4.07913466442e-11  1.02195149496e-10  3.73984365398e-10  2.46744342188e-09  3.74433647047e-10  1.05152356608e-10  4.41961687396e-11  2.10155771282e-11  1.19399229821e-11  8.14653580706e-12  3.75774166162e-12  3.41075678407e-12 -3.21467387584e-13  7.16487031932e-13  4.17900403366e-13 -2.91652686207e-14  1.36365750426e-13 -2.26505054187e-13  1.22580934637e-12  5.07774167305e-13 -1.06591503167e-13 -2.09687486728e-13 -2.18706041623e-12  2.44669991743e-13 -5.37137800415e-13 -1.17506824779e-12 -5.91191938839e-13 -1.44574895111e-12
-9.06703026657e-14 -9.48006076436e-13 -2.01965478044e-12 -1.9117687808e-12  5.70221950533e-13 -1.48520673612e-13  2.12562249367e-13 -1.75783644648e-12  2.17468517096e-13  1.17488637455e-12 -2.85636596743e-13 -8.31143709501e-13  1.51089482711e-12  1.28391901749e-12  5.30665718372e-13  1.19124767675e-12 -1.58502661569e-12  2.50544495871e-12  1.46607393158e-12  5.60495064677e-13  3.06551197274e-13  1.0510398082e-12  9.60780574647e-13 -1.56339136284e-13  1.74871618777e-13  1.12568113919e-12  7.42530853164e-13  1.27728755208e-12  1.94712963224e-12  2.78081609248e-12  6.42327132572e-12  1.21365990422e-11  2.23492893751e-11  4.42215876233e-11  1.04281037867e-10  3.74433647047e-10  2.46897060866e-09  3.768087083e-10  1.02149934041e-10  4.35540498402e-11  2.03680801914e-11  1.14109740663e-11  7.42679020241e-12  4.31379365104e-12  3.1981031122e-12  1.60269860754e-12 -1.56233460408e-13  7.00733304613e-13  8.19914896908e-13  5.68188703423e-13  3.83264539082e-13  1.27277658559e-12  1.69806006754e-12  6.57460916896e-13 -1.45400981895e-12 -1.21108393168e-12  1.98590053101e-13  3.96591914723e-13 -7.49847754078e-13 -5.90422568006e-13
-1.27189887311e-13 -2.66098981429e-12 -1.47181834087e-12  4.85333745105e-13  4.7390576226e-13  2.47872654992e-12  2.09288115484e-12 -9.28152520247e-13  7.55231605861e-13  4.21461335658e-13  1.86939158419e-12 -1.398899003e-12 -1.09151724489e-12 -7.38340605652e-13  7.064432937e-13  2.47741807082e-12 -7.6034305512e-13  5.41761262189e-13  7.22712536495e-13  1.25457704515e-12  7.47516057641e-13 -1.40794920915e-12  1.25618655704e-12 -1.16680232103e-12  1.75046511452e-12 -5.02948113348e-14  5.7280585753e-13  2.45487748037e-12  5.26803912223e-12  3.84322866472e-12  3.18370721105e-12  5.51164846512e-12  1.16063347171e-11  2.25613441583e-11  4.37138010085e-11  1.05152356608e-10  3.768087083e-10  2.47468492794e-09  3.74065008996e-10  1.03402076734e-10  4.28612027026e-11  2.0523274218e-11  1.15163689639e-11  6.17907338856e-12  5.33162463651e-12  2.38631273092e-12  6.57611655803e-13  5.34812551631e-13 -1.64687207018e-13  1.10991853368e-12 -1.07223636201e-12 -4.34086413301e-13 -1.317746307e-12 -2.86843170071e-13  3.08045071628e-13 -5.0893288712e-12  2.26498190975e-13  9.74898097024e-13 -3.61488598449e-12 -1.45898373891e-12
-5.54066768632e-13 -1.05347314804e-13 -6.75848945527e-14  1.67161781835e-13  1.21076878461e-12  1.15180065386e-12 -1.91351878662e-12  1.03730769658e-12  9.02143553049e-13 -1.76717578605e-12 -1.33545087439e-12  1.93409382805e-13 -1.79295048765e-13 -6.97793951793e-13  8.4670203155e-13  5.34676156431e-13  5.74998742138e-13 -5.22462580683e-13  3.70995089923e-13  1.05292607475e-12  2.29525202921e-14  2.50337609654e-13  2.56259146394e-13  1.40609364842e-12 -8.7562350438e-13  5.97544795762e-13  1.83241237639e-12  2.53006587818e-12  5.99147953165e-13  2.39049940353e-12  2.84462847578e-12  2.67907277746e-12  6.3754287279e-12  1.27309128627e-11  2.21022500134e-11  4.41961687396e-11  1.02149934041e-10  3.74065008996e-10  2.46852304708e-09  3.7562694974e-10  1.01380579167e-10  4.36128362546e-11  2.26527776111e-11  1.12133029852e-11  6.01868774827e-12  4.20690806561e-12  2.0166194802e-12 -1.10878189771e-12  2.01314031363e-12  1.57338173474e-12  7.62246452813e-13  8.32791425311e-13  7.27762145069e-13  1.46290373965e-13  2.51824506183e-12  1.35774301967e-12  2.48162929655e-14  3.37353342455e-13  1.07624583604e-12  4.38980197008e-13
 5.97955030315e-13  4.54201674758e-13  3.93733172977e-13  2.39575480515e-12  4.82763468427e-13  2.58511645545e-12 -2.14577664202e-14  2.62594662181e-12 -2.31265673224e-12  3.04579828171e-13  1.18136633039e-13  3.78542838035e-13  4.35466834412e-14  5.4449069587e-13  1.64198424807e-12  3.61085946494e-13  4.63763866914e-13  7.40443096818e-13  8.53187517337e-13 -6.59465995075e-14 -4.36489715682e-14 -6.31698939482e-13  2.16322872013e-13  3.76591196281e-13 -1.16352557008e-12 -1.85401392618e-12 -1.96684135553e-12  1.9751299588e-13  7.77357710617e-13  1.08655802925e-12  2.76125041822e-12  2.41922146984e-12  2.99365183225e-12  6.48891208769e-12  1.17235719237e-11  2.10155771282e-11  4.35540498402e-11  1.03402076734e-10  3.7562694974e-10  2.47274155169e-09  3.73588023481e-10  1.04367501782e-10  4.17609748898e-11  1.96500405343e-11  1.17643475516e-11  5.05256548299e-12  2.87685557388e-12 -1.38429079646e-13  2.24823995605e-12  3.40637929771e-12  1.07991230515e-13  1.99294802696e-12 -2.18088304078e-13  1.80106301744e-14 -1.18650642646e-12 -4.51999588482e-13  2.77390924153e-13  2.12590178576e-13  5.78351649394e-13  5.82270888188e-13
-3.44483684501e-13 -1.61775741354e-13  2.64706233184e-14  7.98474504077e-13 -1.67787557079e-12  2.02066052079e-13  6.00086830328e-13  1.26324440408e-12 -5.81236805814e-13 -2.01311939414e-12 -6.94471357868e-13  8.35684081947e-13  6.22349227037e-13 -6.43631399198e-13  5.89727982293e-13  1.61480445634e-12 -9.35501985717e-13  1.39487753935e-12  1.30536426058e-12 -1.00325082282e-13 -3.01056351011e-13 -1.44864938255e-12 -1.27222629395e-12 -1.31538706265e-12  6.83036594755e-13  9.36630106873e-14  1.47112409993e-12  1.66169747481e-12 -1.12129698335e-12  1.96731769539e-12  1.9283451333e-12  2.04148916321e-12  2.03193641365e-12  2.32489183453e-12  5.97861821435e-12  1.19399229821e-11  2.03680801914e-11  4.28612027026e-11  1.01380579167e-10  3.73588023481e-10  2.47013568201e-09  3.75136565504e-10  1.02769457111e-10  4.29343143701e-11  2.28131882984e-11  1.06182190418e-11  4.3688069762e-12  3.46693718601e-12  2.0749229183e-12  4.18059817698e-12  8.2352720244e-13 -1.56000043352e-12  2.43977943342e-13  1.22675967493e-12  4.60638967081e-13  1.78880341722e-12  8.32123778545e-13 -8.65587774464e-13  3.50957081703e-13  4.653207879e-13
 1.65607272753e-12 -6.41791249773e-14 -1.28266418606e-12  4.06837293022e-13 -7.68484662676e-13  1.01989975827e-12 -1.87179767463e-13 -2.16915146648e-12 -2.99318183977e-13 -2.25190673711e-12 -1.22446917812e-12 -9.20015473691e-13 -3.27016359086e-13 -1.82352449932e-12  1.05418342805e-12  7.71888150447e-13  4.51712233545e-14  3.97425223708e-13 -6.75191604418e-13  1.24067214198e-12  6.05517475561e-13 -1.3842771027e-12 -1.26161061637e-12 -1.16808987748e-12  8.74272798e-13 -2.33434910431e-13  1.83781306715e-12  1.49533609849e-12 -1.4626473862e-12  6.31450257743e-14 -5.45773734897e-13  2.82030882595e-12  2.58350611781e-12  2.46864352464e-12  3.56705461638e-12  8.14653580706e-12  1.14109740663e-11  2.0523274218e-11  4.36128362546e-11  1.04367501782e-10  3.75136565504e-10  2.47644231571e-09  3.73262264617e-10  1.04118258844e-10  4.29741302863e-11  2.22836931112e-11  1.07005642716e-11  5.33975785365e-12  1.5449412742e-12  4.02391489147e-12  1.2034207644e-12  7.01908018802e-13  2.24715602009e-12  1.14735736795e-12 -1.84925663867e-12  3.46860955734e-14 -3.99142331739e-13 -8.46555794854e-13  6.81302287206e-13  1.4689746415e-12
-1.10442053208e-12 -1.35667537072e-13  8.86432546115e-13  5.84440491053e-13  1.77232177518e-12  2.03611698261e-12  7.40670442126e-13 -5.73120176591e-13 -6.7865112232e-13 -7.62030312239e-13 -1.66766638143e-12 -3.82918627201e-15 -3.43063649745e-14 -2.18185672512e-13 -1.10949373627e-12  9.40326663256e-15 -3.02316431961e-12 -9.24436017187e-13 -1.14402501486e-12  7.40838287999e-13 -1.54105052142e-12 -1.63060689351e-12  5.04005210386e-13  4.47063385341e-14  2.10332576416e-14  1.66367518925e-12  1.67222768829e-12  1.10464297313e-12 -7.89860348263e-13  2.43042673575e-12  2.94842901426e-13 -3.50171224453e-13  3.79365529197e-13  1.32901500081e-12  1.12831796219e-12  3.75774166162e-12  7.42679020241e-12  1.15163689639e-11  2.26527776111e-11  4.17609748898e-11  1.02769457111e-10  3.73262264617e-10  2.46505809333e-09  3.7331612575e-10  1.03695134564e-10  4.2737686195e-11  1.99070300057e-11  8.84933441458e-12  2.86234153663e-12  2.8216117117e-12  5.40592799568e-12  1.6686554836e-12  2.8014077002e-12  9.99890887598e-13  2.1334148038e-13 -2.00808340536e-12 -1.14079616816e-13 -9.90080501849e-13 -5.76484326085e-13 -1.05981198037e-12
-2.8933830453e-12 -2.84680825805e-13 -4.75508025777e-13 -9.30385692869e-13 -2.40471261012e-12  1.84928983897e-12  6.87239818181e-13  7.98597732001e-13 -3.47099435649e-12 -1.3530109049e-12 -1.0868986738e-12 -3.7891063741e-13  1.22472426726e-13 -1.25246714094e-12 -2.40523811724e-12 -1.10020856133e-12 -3.65869333925e-13 -1.61852333152e-12 -5.70734010637e-13  1.67557617134e-12  2.14386459454e-12  1.39525998634e-14  6.91249017209e-13 -2.97379377214e-14  3.1464658461e-12  2.36571087511e-12  2.34558362941e-13  1.37679190034e-12 -2.20411572821e-12 -6.7563960769e-13 -1.54199817948e-13 -4.99732755726e-13 -2.19895723866e-14  1.33801453202e-12  1.43216481168e-12  3.41075678407e-12  4.31379365104e-12  6.17907338856e-12  1.12133029852e-11  1.96500405343e-11  4.29343143701e-11  1.04118258844e-10  3.7331612575e-10  2.46973231354e-09  3.70020804111e-10  1.02408171447e-10  4.27187017127e-11  1.98263742213e-11  1.20220174297e-11  7.15307569792e-12  4.05784592401e-12 -8.05377074747e-13  8.01350020369e-13  1.83774106014e-12  1.33869559137e-12 -1.22954517425e-12 -1.03380556253e-12 -2.31125001671e-12  1.00315002193e-12  9.98488931663e-13
-2.11310151531e-12 -3.93139072807e-13 -3.69381191658e-13 -1.48277908647e-13  2.03319515219e-13  1.19881060741e-12  2.12437128504e-12  2.67319873064e-13 -1.54909414339e-12  1.8506985774e-12 -9.44151370343e-13 -4.90236587243e-13  1.15010716129e-12  1.18257123035e-13 -5.21667219355e-13 -5.23518426312e-14 -1.70679643368e-12  2.02381684374e-12  1.52967979728e-12  3.98044597899e-13  5.73084438748e-13  1.87080287114e-13 -5.95136954015e-13 -1.99191454616e-12 -7.08202327697e-13 -4.23764632425e-13 -1.40483065512e-12  8.66845162193e-13 -1.74882867176e-12  2.40650729827e-12  1.51683134182e-12  1.77227190326e-12  2.61810837871e-12  1.39189421546e-12 -1.22544875225e-12 -3.21467387584e-13  3.1981031122e-12  5.33162463651e-12  6.01868774827e-12  1.17643475516e-11  2.28131882984e-11  4.29741302863e-11  1.03695134564e-10  3.70020804111e-10  2.45965569753e-09  3.7313342286e-10  1.02573927665e-10  4.47583417072e-11  2.18836392658e-11  1.10389340461e-11  4.52275124757e-12  3.56512178606e-12  2.21638075109e-12  1.48856936866e-12  1.69694883378e-13  2.27153326703e-13 -1.88244428208e-13  2.68641106893e-12  5.78792442644e-13  1.78447153721e-12
 4.75290264233e-13  1.51972153007e-12  2.40879195175e-12 -1.8863192085e-12 -7.88905037106e-13 -8.56690424899e-14 -9.48601179427e-13 -1.1823814379e-12  1.31752463212e-13  1.76137962642e-12  6.02323981501e-13  6.32277162754e-13  1.06253132841e-12  1.95270073247e-13 -2.43124839554e-12 -4.02466286962e-12 -3.51243220745e-13 -7.50743521315e-13 -5.93804292713e-13 -4.50751695412e-14  2.50458609849e-13 -8.50399696185e-13 -1.24113790343e-12 -4.32842781922e-13  2.03398450814e-12  1.49994405808e-13 -9.07129783106e-14 -5.23895956254e-14 -1.12929687683e-12  1.83826419187e-12 -3.31062948068e-13 -5.86488394299e-13  1.76870123054e-13 -2.48372448031e-13  5.86728084618e-14  7.16487031932e-13  1.60269860754e-12  2.38631273092e-12  4.20690806561e-12  5.05256548299e-12  1.06182190418e-11  2.22836931112e-11  4.2737686195e-11  1.02408171447e-10  3.7313342286e-10  2.47637311125e-09  3.75926032176e-10  1.03842914292e-10  4.16032012054e-11  1.9948930537e-11  9.49471648295e-12  8.27542526168e-12  3.44668227478e-12  2.10676553942e-12 -4.33688466011e-13  2.66792068049e-14  6.61929845533e-13  1.515137505e-12  1.85733461531e-12  4.78928873149e-12
 4.82106570723e-13  5.19633870322e-13 -4.72707407241e-13 -6.23814535196e-13  1.9843730464e-12 -1.21661185366e-12 -9.72552301377e-13 -2.39230380001e-12 -9.20460027223e-14 -2.18150373363e-14  1.37914014045e-12  2.5813040962e-12  2.37093507915e-12 -1.01936715037e-13 -1.69256988948e-12  5.38986569209e-13 -1.54907269858e-12 -9.21399085922e-13  1.94833520533e-12  2.2408299019e-14 -3.02661432862e-13 -2.61387884373e-12 -7.1460919184e-13  6.79380007238e-14 -1.33868231474e-12  2.44332212664e-12 -5.08143798254e-13  9.17915672259e-13 -1.07418043488e-12  4.54492700398e-13  1.62889596665e-12  1.13469873324e-12  6.5729795369e-13  9.23996798217e-13  3.63709749102e-13  4.17900403366e-13 -1.56233460408e-13  6.57611655803e-13  2.0166194802e-12  2.87685557388e-12  4.3688069762e-12  1.07005642716e-11  1.99070300057e-11  4.27187017127e-11  1.02573927665e-10  3.75926032176e-10  2.47227410047e-09  3.72647863649e-10  1.0117638984e-10  4.06969205322e-11  2.19568244282e-11  1.18056095205e-11  4.50064136967e-12  5.13819855077e-12  2.75118563461e-12  6.0551384213e-13  8.32383702205e-13  1.34879526642e-12 -1.1068412627e-13  2.26637737479e-13
-1.23110747907e-12  4.05755420132e-13 -1.6474176536e-12 -2.09087952592e-14  3.16476632191e-13 -2.96874774308e-14  1.31269430649e-13 -2.65712838761e-12 -1.6457069845e-12  9.89940805663e-13  1.59384807106e-12 -1.02551450715e-12 -3.39580030873e-13 -1.73258064312e-13  6.46334136609e-13 -3.11788639046e-13 -2.37985763498e-12  2.48331770922e-13 -5.50320702258e-13  2.65232204398e-13  1.1653036291e-12 -1.38725296509e-12 -1.9576469082e-12 -7.22789461648e-13 -1.32045295669e-12 -8.64046855937e-13  9.77453744688e-13  5.41823519228e-13  1.43724227951e-12  1.04867645796e-12 -2.29002236818e-14 -5.51338481495e-15 -1.64038403308e-12  4.43842335985e-13  1.69018921037e-13 -2.91652686207e-14  7.00733304613e-13  5.34812551631e-13 -1.10878189771e-12 -1.38429079646e-13  3.46693718601e-12  5.33975785365e-12  8.84933441458e-12  1.98263742213e-11  4.47583417072e-11  1.03842914292e-10  3.72647863649e-10  2.46670827089e-09  3.73709077266e-10  1.03258561093e-10  4.17263685712e-11  1.99301456373e-11  1.25561078804e-11  6.71070832756e-12  2.78427132076e-12  4.64268262916e-13  2.37436189109e-13 -2.42209977852e-12  2.60571373237e-12 -3.66529371123e-13
-5.66562478651e-13  2.08656036959e-12  4.60382328443e-13  1.87840611187e-12 -1.33747223452e-12  1.41153182963e-12  1.65503784975e-12 -9.34797628273e-13  2.19681700986e-12 -1.73336907208e-12  1.52183108133e-14  2.69593825309e-13 -1.88304945223e-12 -9.57036596862e-13  2.77686684897e-13 -1.93601805311e-12 -2.289379416e-12 -1.08896165068e-12 -8.2678830036e-13  5.12413507106e-13 -4.14219899829e-13 -5.61892419966e-13  3.03297832089e-13 -2.25219355336e-12  2.98343861475e-13  1.98650403095e-12 -1.21977211631e-13 -9.5862258745e-13 -5.22438865021e-13  7.95132572494e-13  1.32785203294e-12 -1.5383312817e-12  1.17535843582e-12  1.29771685517e-12  5.29700750286e-13  1.36365750426e-13  8.19914896908e-13 -1.64687207018e-13  2.01314031363e-12  2.24823995605e-12  2.0749229183e-12  1.5449412742e-12  2.86234153663e-12  1.20220174297e-11  2.18836392658e-11  4.16032012054e-11  1.0117638984e-10  3.73709077266e-10  2.46720696379e-09  3.73279807818e-10  1.04271190345e-10  4.23920510232e-11  2.15971995424e-11  1.1177416103e-11  5.69508570247e-12  4.33611462e-12  2.22820104876e-13 -6.75179730993e-13  1.53428474212e-12  2.18223963887e-12
 1.29059649444e-12  1.06863998087e-12  1.57053302899e-12  6.51627798121e-13 -1.85807535544e-12 -2.17758755412e-13  1.84967111452e-12 -9.60030605288e-13 -1.63866115173e-13 -2.51293278915e-13 -1.01157271782e-12 -1.54479811586e-13 -1.28045581043e-12 -1.6514533025e-12  1.06504024859e-12  1.26192228184e-12  1.11464699623e-12 -2.02354358618e-13 -1.15873723935e-12 -2.79551969173e-12 -1.38611113295e-12 -2.39692137377e-13 -3.69569136829e-13 -1.50093557146e-12 -1.86456614079e-15  5.45582683583e-13  8.71826249928e-13  5.85797411029e-14 -7.73402591262e-13 -6.41464815417e-13  8.74371050466e-13 -8.52727610969e-13 -1.33111700415e-12 -8.4052176378e-13  1.16654450414e-12 -2.26505054187e-13  5.68188703423e-13  1.10991853368e-12  1.57338173474e-12  3.40637929771e-12  4.18059817698e-12  4.02391489147e-12  2.8216117117e-12  7.15307569792e-12  1.10389340461e-11  1.9948930537e-11  4.06969205322e-11  1.03258561093e-10  3.73279807818e-10  2.47105043078e-09  3.75625386742e-10  1.02879189537e-10  4.36325172441e-11  2.21913918294e-11  1.033973131e-11  7.02602284445e-12  5.672642528e-12 -5.63316122135e-13 -9.61197750148e-13  2.77032017869e-13
 1.75394164645e-12  2.60087978479e-12  1.97393991598e-12 -1.74338439116e-12 -1.10976782721e-12 -1.32270924028e-13  9.30119139649e-13  8.26224425665e-13  1.42952087663e-12  2.91511292684e-13  4.84324685185e-13  1.11221422253e-12 -9.28488105026e-14  2.06919329353e-13 -1.05984552619e-12  5.54645591684e-13 -9.66331532299e-13 -1.98552219638e-12 -2.05269239532e-12 -1.35928305628e-12  8.11743277738e-13 -5.27696462017e-14  9.60729158795e-13  8.09182272378e-13 -1.42374214424e-13 -1.46854509764e-12 -1.15928672687e-12 -1.50392573475e-12 -6.35530649375e-13 -1.79132190681e-12  1.56645113496e-12 -1.48393752142e-12 -1.17293252806e-13  2.94682201542e-12  5.89984881682e-13  1.22580934637e-12  3.83264539082e-13 -1.07223636201e-12  7.62246452813e-13  1.07991230515e-13  8.2352720244e-13  1.2034207644e-12  5.40592799568e-12  4.05784592401e-12  4.52275124757e-12  9.49471648295e-12  2.19568244282e-11  4.17263685712e-11  1.04271190345e-10  3.75625386742e-10  2.47668931121e-09  3.73816515906e-10  1.05218470735e-10  4.39866182935e-11  1.89644247736e-11  1.06166614362e-11  5.82508585217e-12  2.21199237312e-12  3.84458267654e-12  1.81227318766e-12
 1.1271491944e-12  1.24099304199e-12  1.03068837378e-12 -7.88517448405e-14 -5.23948622063e-13 -6.44489047734e-13  2.90823852146e-13  1.57449419362e-12 -1.10519662047e-12 -1.04933671522e-12  8.03783951794e-14  4.97233990289e-13 -6.7905218739e-13 -1.25238859675e-12 -7.35196841994e-13 -7.90174459453e-14 -4.98040604315e-14  2.93693174244e-12  1.6492327216e-13 -4.67915710707e-13  1.26363515282e-12  2.33148304647e-13 -1.04904117686e-12 -5.67427615759e-13 -2.15397143682e-13 -1.97639848629e-13  4.6720282903e-13  4.37745324602e-13  1.72738643897e-13  7.33543341648e-13 -5.97277901723e-14 -1.68899659231e-12 -8.77385179808e-13 -5.46377322581e-13 -1.17082330055e-12  5.07774167305e-13  1.27277658559e-12 -4.34086413301e-13  8.32791425311e-13  1.99294802696e-12 -1.56000043352e-12  7.01908018802e-13  1.6686554836e-12 -8.05377074747e-13  3.56512178606e-12  8.27542526168e-12  1.18056095205e-11  1.99301456373e-11  4.23920510232e-11  1.02879189537e-10  3.73816515906e-10  2.46161775183e-09  3.73476112924e-10  1.01800905562e-10  4.34681718856e-11  1.87504888153e-11  8.21910299449e-12  6.7109233433e-12  4.45180809279e-12  1.31975584537e-12
 7.5800576986e-13  7.32068928998e-13  2.14077267307e-12  1.41751667113e-12  6.31964277335e-13  4.11285332081e-13 -5.29114045068e-13 -1.6300618746e-12 -2.04182065013e-13  1.50739561446e-12  8.71515035571e-13  1.32179425679e-12 -8.00436888395e-13 -7.33563540449e-13 -8.45641010778e-13  1.99122153473e-12  5.32140910132e-13 -1.91300871504e-13 -1.82269093052e-13 -3.4796319713e-13  7.17488805205e-13  1.80537864483e-12 -5.16058149218e-13  2.28460738833e-13  1.98818188549e-12  8.39447027149e-13  1.21847943339e-13  1.81677807044e-12  1.31869518774e-12  9.53292429222e-13 -2.19844614014e-13 -4.46265032945e-13 -5.13296290185e-13  1.49453401568e-12  1.40683730473e-12 -1.06591503167e-13  1.69806006754e-12 -1.317746307e-12  7.27762145069e-13 -2.18088304078e-13  2.43977943342e-13  2.24715602009e-12  2.8014077002e-12  8.01350020369e-13  2.21638075109e-12  3.44668227478e-12  4.50064136967e-12  1.25561078804e-11  2.15971995424e-11  4.36325172441e-11  1.05218470735e-10  3.73476112924e-10  2.47463575977e-09  3.7167371972e-10  1.02550464466e-10  4.21020270953e-11  1.7903689778e-11  1.05762634948e-11  7.37308920941e-12  2.66271057898e-12
 3.39552324598e-12  2.05836516329e-13  1.27165642133e-12  1.92722625263e-12  1.07240562575e-12 -1.22856791571e-12 -2.78492546522e-13 -6.09723783724e-13  1.40862642845e-12  2.01325900503e-12  1.13032941219e-12 -1.63927035564e-12  1.62152805175e-13 -1.22417991201e-13  1.45104753794e-12  1.46711745149e-12  2.28265542325e-12 -2.5309104107e-13 -3.26224469891e-12 -2.02987009965e-12  1.17263073217e-12  9.05209235481e-13 -5.60076051928e-13  6.72681858305e-13  1.20983834287e-12 -1.26046387524e-12  6.69616204098e-13  3.9053910124e-13  1.53003820486e-13 -1.15029148421e-13 -1.85287689101e-12  1.90935221608e-12  1.00745389133e-13  2.42777637516e-13 -1.67278846655e-12 -2.09687486728e-13  6.57460916896e-13 -2.86843170071e-13  1.46290373965e-13  1.80106301744e-14  1.22675967493e-12  1.14735736795e-12  9.99890887598e-13  1.83774106014e-12  1.48856936866e-12  2.10676553942e-12  5.13819855077e-12  6.71070832756e-12  1.1177416103e-11  2.21913918294e-11  4.39866182935e-11  1.01800905562e-10  3.7167371972e-10  2.46317395555e-09  3.72471593563e-10  1.0324482601e-10  4.1742527901e-11  1.90086983106e-11  9.89072073842e-12  5.26867509276e-12
 3.86990640793e-12  3.01983965421e-12  1.93006423207e-12 -6.85551834375e-13 -2.1116964248e-12 -7.15690294103e-13 -3.57608450746e-13 -1.05703974747e-12  1.91113601528e-12  4.25749000789e-13 -3.65921771753e-14  1.96998046441e-12 -1.90643654367e-13 -3.0948743338e-13  2.13014527691e-12  9.53870157162e-13  1.52807922905e-12 -3.57723348478e-13 -6.59123814818e-13 -6.58867417252e-14  1.0425724683e-12 -2.16586176655e-13  7.09159939209e-13  2.23740319678e-12  4.53307349774e-13 -1.33197038454e-12  4.28513268949e-13 -2.10279130301e-12 -4.58052789688e-13  3.47367755443e-13 -2.99374675471e-13 -1.34431467646e-12 -1.57236330374e-12  3.43945656108e-13  3.31148532272e-13 -2.18706041623e-12 -1.45400981895e-12  3.08045071628e-13  2.51824506183e-12 -1.18650642646e-12  4.60638967081e-13 -1.84925663867e-12  2.1334148038e-13  1.33869559137e-12  1.69694883378e-13 -4.33688466011e-13  2.75118563461e-12  2.78427132076e-12  5.69508570247e-12  1.033973131e-11  1.89644247736e-11  4.34681718856e-11  1.02550464466e-10  3.72471593563e-10  2.47007404029e-09  3.72329844388e-10  1.0301904707e-10  4.12763424234e-11  2.01686191492e-11  9.32339081409e-12
 1.09946248106e-11  3.69425906696e-12  1.24762311063e-12  1.05556534497e-12  1.58601626217e-12 -3.63185903465e-13  2.55812985733e-13  2.62809926687e-13  1.24164245913e-13  2.65115967743e-13 -1.74724112363e-13 -5.4000283061e-13  2.33411113963e-13 -4.18249000587e-13  1.61782914253e-12  2.3966762817e-12  4.37783823509e-13 -1.41274931413e-12 -1.04780026988e-13 -1.87918984096e-12 -1.57782596854e-13  7.18403661318e-13 -6.15510800261e-13  8.3644297522e-14  2.23036814637e-13  2.55023882064e-14  9.79371451494e-13 -3.40264789053e-13  1.79710425819e-12  1.32636796278e-12  2.94951916892e-13 -1.82307676438e-12  2.92774654523e-13  1.77101627263e-13 -4.89221084311e-13  2.44669991743e-13 -1.21108393168e-12 -5.0893288712e-12  1.35774301967e-12 -4.51999588482e-13  1.78880341722e-12  3.46860955734e-14 -2.00808340536e-12 -1.22954517425e-12  2.27153326703e-13  2.66792068049e-14  6.0551384213e-13  4.64268262916e-13  4.33611462e-12  7.02602284445e-12  1.06166614362e-11  1.87504888153e-11  4.21020270953e-11  1.0324482601e-10  3.72329844388e-10  2.47655009616e-09  3.7430477586e-10  1.0325732362e-10  4.1036594424e-11  1.89624242628e-11
 2.18788908662e-11  1.26678083915e-11  5.01417112114e-12  4.86034495833e-12  1.46032940671e-12  2.24143200022e-12  2.39362221603e-13 -3.24449844906e-13 -7.42350120119e-13  4.67828752587e-13 -8.80564152123e-13 -4.41389005572e-13  5.91367780603e-13 -1.25827260587e-12 -1.57659674824e-12 -9.73279977457e-13 -1.97040385302e-12 -5.331124984e-13  1.42901536193e-12  4.4423009762e-13  3.33915289614e-13  8.73651794545e-13  7.92610882576e-13  6.07999887902e-13  1.5514163682e-12  9.43654815064e-13  1.30757792045e-12 -4.58077119889e-13  2.11535190497e-13  7.58290163201e-13  1.10916803721e-12 -4.78596829059e-13  6.32390751616e-13  4.94988389734e-13 -9.1953747288e-15 -5.37137800415e-13  1.98590053101e-13  2.26498190975e-13  2.48162929655e-14  2.77390924153e-13  8.32123778545e-13 -3.99142331739e-13 -1.14079616816e-13 -1.03380556253e-12 -1.88244428208e-13  6.61929845533e-13  8.32383702205e-13  2.37436189109e-13  2.22820104876e-13  5.672642528e-12  5.82508585217e-12  8.21910299449e-12  1.7903689778e-11  4.1742527901e-11  1.0301904707e-10  3.7430477586e-10  2.46901778628e-09  3.71938815998e-10  1.02254678972e-10  4.11778168968e-11
 4.27611625217e-11  2.24296245237e-11  9.78695859518e-12  6.80754684273e-12  2.80260238944e-12  2.30087782656e-12  8.76903831439e-13 -3.56438614139e-13  1.26970671472e-12 -5.72148611779e-13  4.94571523407e-13  1.01226792505e-12  2.65741438758e-12 -8.28276386122e-13 -7.21680279431e-14 -4.19145472097e-14 -8.45852017401e-13 -1.86367312216e-12  1.36462790294e-12 -2.39899656781e-13  2.33869586595e-12 -4.18354076522e-13  5.36658264748e-13 -5.32315631846e-14  1.3885613781e-13 -4.45890757962e-13  1.26492231114e-12  1.11194148299e-12  1.38324034372e-12 -5.26301488318e-13  2.43015313199e-12 -2.07899301701e-13  4.84724363646e-14 -3.73049376484e-14  2.96586304386e-13 -1.17506824779e-12  3.96591914723e-13  9.74898097024e-13  3.37353342455e-13  2.12590178576e-13 -8.65587774464e-13 -8.46555794854e-13 -9.90080501849e-13 -2.31125001671e-12  2.68641106893e-12  1.515137505e-12  1.34879526642e-12 -2.42209977852e-12 -6.75179730993e-13 -5.63316122135e-13  2.21199237312e-12  6.7109233433e-12  1.05762634948e-11  1.90086983106e-11  4.12763424234e-11  1.0325732362e-10  3.71938815998e-10  2.47232738843e-09  3.72397622361e-10  1.04499246487e-10
 1.03123375493e-10  4.26548242024e-11  2.06156463191e-11  1.16130661997e-11  6.63233297097e-12  4.16581321728e-12  3.11506593086e-12  4.11961481896e-13  2.34566215407e-12  1.27784314435e-12  1.81634679006e-12  2.05500537028e-12  9.05852781342e-13  2.02670541449e-12 -7.48968245198e-13  8.74051903522e-13 -1.10628883498e-12  3.61667274244e-13 -6.78467933383e-14  1.23763992184e-13  1.26367106928e-12  3.993888559e-14 -1.06632174471e-13 -4.57303756299e-13  4.75317677561e-13 -1.44817713291e-12  1.93829441674e-12  6.88882074112e-13  1.16825168852e-12  2.63843402269e-13 -1.44250851372e-12 -6.28053510593e-13  6.59518516494e-13 -1.77937086627e-13 -1.79813246298e-12 -5.91191938839e-13 -7.49847754078e-13 -3.61488598449e-12  1.07624583604e-12  5.78351649394e-13  3.50957081703e-13  6.81302287206e-13 -5.76484326085e-13  1.00315002193e-12  5.78792442644e-13  1.85733461531e-12 -1.1068412627e-13  2.60571373237e-12  1.53428474212e-12 -9.61197750148e-13  3.84458267654e-12  4.45180809279e-12  7.37308920941e-12  9.89072073842e-12  2.01686191492e-11  4.1036594424e-11  1.02254678972e-10  3.72397622361e-10  2.46937188428e-09  3.75027073452e-10
 3.73643455984e-10  1.02173926935e-10  4.14099695718e-11  2.19722708834e-11  9.57425879169e-12  5.55905160369e-12  3.46043727287e-12  2.53167318136e-12  2.03468924122e-12  2.84622726891e-13  1.7309268809e-12  4.08459754656e-12 -1.49680789068e-12  9.13250107524e-14  1.70094489292e-12  9.1199847939e-13 -6.13556411403e-13  8.13274624626e-14  4.63554064854e-13  1.2239862946e-12  1.22560844034e-12  5.85183889149e-13  1.72161136142e-12  3.68450192704e-13  1.39881470843e-13 -8.19791817541e-13  9.8451397013e-13  1.36610780496e-12 -5.36031713496e-13 -5.17140601096e-14  2.23173425091e-12 -1.13733061467e-14  8.95198464665e-13 -4.47449544894e-13 -1.47738814974e-12 -1.44574895111e-12 -5.90422568006e-13 -1.45898373891e-12  4.38980197008e-13  5.82270888188e-13  4.653207879e-13  1.4689746415e-12 -1.05981198037e-12  9.98488931663e-13  1.78447153721e-12  4.78928873149e-12  2.26637737479e-13 -3.66529371123e-13  2.18223963887e-12  2.77032017869e-13  1.81227318766e-12  1.31975584537e-12  2.66271057898e-12  5.26867509276e-12  9.32339081409e-12  1.89624242628e-11  4.11778168968e-11  1.04499246487e-10  3.75027073452e-10  2.47410635025e-09


==> anc/correlator_b11_Nt14_dist19.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59
 0.000137560625994  0.000114072699421  9.71619867998e-06  4.94319709591e-05  0.000149837803685  9.53749535246e-05  2.19811585841e-05  0.000134521693254 -5.25412436788e-05 -2.57212389314e-05 -6.61186664029e-05  7.90684263473e-05 -1.33928230276e-06  3.0078475139e-05 -1.31481413735e-05 -3.22427239894e-05  0.000113258242386  2.79998963216e-05  3.71508732915e-06  2.14146264154e-05 -2.07695006019e-05 -5.63240310819e-06  0.000102601938194 -1.23249980343e-05 -1.71619750299e-05 -8.85749000422e-05 -0.000131530543677  4.47616111641e-05 -5.08500117379e-05  0.000106881602681 -1.98725977833e-05  7.40288160474e-05 -5.4050723421e-06  2.80694858177e-06 -4.56662228529e-05 -3.58936358288e-05  2.15674602906e-05 -0.000116191462015 -0.000102203033896  3.58085479443e-05 -1.11442174977e-05 -2.30739421385e-06 -0.000105982733528 -9.82052725328e-06 -0.000129734627482  1.77644523418e-05  4.3561462683e-05 -1.9236881002e-05  2.57234976207e-05 -6.63300461127e-05 -8.23417210795e-06  2.52840726315e-05  0.000119895612688  9.75684509084e-05  1.42045128121e-05  6.99671700586e-05  3.64898837236e-05  4.38167024106e-05  6.25190985034e-05  6.20945646804e-05
 0.506267250411  0.50693604593  0.507613468317  0.505944789022  0.505833434109  0.50747515162  0.50523762076  0.506507413293  0.505469044204  0.506801845419  0.506389017845  0.505817149728  0.506010029078  0.505300083655  0.506026924584  0.505843178903  0.504742175053  0.504986087694  0.506089441041  0.506770984081  0.50384550874  0.507471990142  0.505269687043  0.504952663863  0.505587598573  0.504907447038  0.507130477571  0.505098692011  0.507402172019  0.505693859288  0.508947587739  0.506967685714  0.506080873571  0.506712250618  0.505165986352  0.505253158074  0.504141394376  0.507097542552  0.506339272552  0.504041435254  0.504816099387  0.504036557427  0.504644634523  0.505579205934  0.508472247276  0.504682894577  0.50632178467  0.5050270315  0.505452238128  0.505295988961  0.506206388255  0.506268875214  0.506231505906  0.506527182179  0.507027228636  0.506179167586  0.506581746761  0.504987722714  0.504607733082  0.505776469806
 5.96542159086e-09  9.02109447717e-10  2.50345924048e-10  1.03023223532e-10  4.76814663092e-11  2.69350050399e-11  1.55089163566e-11  4.11129120582e-12  3.26104347975e-12  6.18833859823e-12  1.01875914978e-12  1.1637728416e-12  2.20646557289e-12  1.94942014527e-12 -3.09732027892e-12 -3.13921449841e-12  2.89447987916e-12  1.63328118941e-12  1.95504422775e-12  2.22636007107e-12 -5.71057980576e-13 -2.4127426009e-12  3.64162674885e-12 -4.28905583657e-12 -5.76301734807e-13 -3.9572884583e-13 -3.44019564643e-12  3.19763752348e-13 -1.71743382482e-12 -3.34598605294e-12  4.01974400462e-13  1.11572310037e-12  2.91214587381e-12  1.00057538879e-12  4.3627217616e-12 -1.1865101566e-12 -1.41104661432e-12 -9.07370882417e-13  4.41123467851e-12  5.54509202562e-12  2.74876720249e-13 -8.58047322951e-13 -1.26183212169e-12 -4.7889553117e-12 -3.13098288064e-12  1.02650226651e-12  5.21749503158e-12 -1.55413770689e-12 -2.08583837367e-12  2.48017884883e-12  1.77849759434e-12  2.57683499128e-12  4.71997626054e-12  9.36004580848e-12  1.35160819127e-11  2.97687911439e-11  5.42027099612e-11  1.02263087322e-10  2.47729511148e-10  8.96961554112e-10
 9.02109447717e-10  5.97015389565e-09  8.97443589688e-10  2.45359825774e-10  1.02636312834e-10  4.15843179392e-11  2.98196478974e-11  1.64761891659e-11  6.48527727386e-12  5.77285830198e-12  6.76673027407e-12  5.31679245198e-12  4.1397297952e-12  3.34554595535e-12  2.51275363719e-14 -2.15791162569e-13  7.14763880663e-12 -5.00774902201e-12  6.79992445119e-12 -5.18255145522e-12 -7.95162842236e-12 -2.22351936524e-12  1.22396532519e-12  2.21891954935e-13 -4.02561035075e-12  6.18743119926e-12  3.5787005251e-12  2.39732757157e-12  6.11412329646e-12  6.18307356079e-12  3.59861647672e-14  5.01575906344e-12  3.73958844959e-12  2.94975449836e-12  5.09284009734e-12  6.45301273894e-12  4.74910818676e-13  1.35020187206e-12 -1.03002298392e-13 -1.15384090285e-12  6.49167548841e-13  1.76768243894e-12 -4.6921142327e-12 -1.1266559916e-12  3.54942370879e-12 -2.80713762258e-12 -1.3766773941e-12 -6.90387321167e-12  2.11258794317e-13  6.90343757655e-12 -8.81425338375e-13  4.64046555823e-12  3.69237982071e-12  9.28640512538e-13  7.70470886963e-12  1.937433989e-11  2.5659949733e-11  5.45997706285e-11  1.07657890627e-10  2.52883350553e-10
 2.50345924048e-10  8.97443589688e-10  5.9796302666e-09  9.06731931865e-10  2.55683774746e-10  1.03337082359e-10  5.00922854522e-11  2.43034282345e-11  1.21340782402e-11  7.14629182645e-12  9.06955616866e-12  7.97542241888e-12  4.52829496062e-12  3.44890819188e-12  1.7180476578e-12  5.60936795583e-12 -2.92669956306e-12  1.95748441445e-12  2.91945518878e-12  6.56961543737e-12 -6.39444276038e-13 -8.41675548637e-12 -5.70717714016e-12 -1.22522286655e-11 -2.91678199251e-12 -2.36901848083e-12 -3.23027542683e-12  1.38751602669e-12  2.19044159666e-12  2.4216324817e-12  4.58043927111e-12  1.873306885e-12  7.36754472117e-12  7.05764135422e-13  7.28969571883e-13 -2.43468167899e-13  6.84796650476e-14  4.84387566802e-12 -2.01978310414e-12 -4.08328234737e-12  1.63955202712e-12  3.46610167685e-12 -6.05959852968e-12  4.72379115615e-12 -4.86026223138e-13  1.83166384611e-12  4.35380972943e-12 -3.43489886676e-12  6.99219367564e-13  7.66185328694e-12  4.46500335589e-12  4.67313147906e-12  2.21577822352e-12 -4.40833010282e-12  1.73364909515e-12  7.48856799929e-12  1.53933327333e-11  3.0076675043e-11  5.08870330429e-11  1.04702838718e-10
 1.03023223532e-10  2.45359825774e-10  9.06731931865e-10  5.96197788327e-09  8.96713624019e-10  2.44987679682e-10  1.00947678995e-10  4.83679654113e-11  2.76910018483e-11  1.7191421218e-11  1.27188694569e-11  7.34988069723e-12  7.71092574489e-12  5.40103765974e-12 -3.72062176621e-12  3.24997309699e-12  7.62387316463e-12 -1.47572134211e-12  3.02890854153e-12  1.86860293553e-12  1.20472990943e-12  6.01118446211e-12  6.50925267929e-13  7.40528410833e-14  7.39854476423e-13  9.67468602501e-13 -2.43354272302e-13  1.90929541801e-12  3.52854031693e-12 -4.26049407582e-13  2.32469666996e-12  1.23806975434e-12 -5.50225491329e-13  1.0092359623e-12 -4.09546657857e-14  1.46875523603e-12  2.1626176114e-12  4.03780349701e-12 -5.68097363056e-12 -4.40479985127e-12 -4.1908730914e-13 -3.13917175539e-12 -5.3507435289e-12  2.8481785924e-12 -3.80772180152e-12  3.02071303106e-12  5.13322919899e-12 -7.30426120574e-12 -1.61046725916e-12 -1.74648802842e-12  5.06712049059e-12  3.69121265033e-12  4.74555768354e-12  5.11052039985e-12  6.26283695934e-12  2.00780749636e-12  8.43536426313e-12  1.30996337075e-11  2.50676300782e-11  4.69342173759e-11
 4.76814663092e-11  1.02636312834e-10  2.55683774746e-10  8.96713624019e-10  5.95642992526e-09  9.01912252308e-10  2.50365663885e-10  9.9031475049e-11  5.27439316746e-11  3.02464405153e-11  1.56156576768e-11  1.03819389902e-11  6.66543532413e-12  8.18983153917e-12 -1.51190031095e-13  3.07418403294e-12 -8.29311116916e-13 -1.61622995381e-12  3.83978071906e-12  3.35749139583e-12  5.35587430292e-13 -3.67243059947e-12  1.89256645141e-12  3.93457438183e-12  9.2343511035e-13  1.02727865215e-12 -3.00356120274e-13  2.71903732985e-12 -5.59079736476e-13  3.65689300848e-12 -4.04547026209e-13  4.48512537737e-12  6.07869091883e-12 -5.45083647938e-12 -3.96878308347e-12  2.64350679972e-12  2.62266783923e-12 -3.11985231354e-12 -5.10824424596e-12  6.69060908565e-13  1.90328120087e-12  3.32777164713e-12 -5.09666258265e-12 -2.03289840225e-12  3.27600452802e-12  2.2839412444e-12  5.72120418341e-12 -1.25763875124e-11  6.56022248657e-13 -4.18180935055e-12  2.7719183695e-12  1.22537198556e-12  6.4611256384e-12  2.69934990862e-12  2.32383844141e-12  3.74356995672e-12  6.05843877098e-12  7.69581387974e-12  1.44547280409e-11  2.58871935328e-11
 2.69350050399e-11  4.15843179392e-11  1.03337082359e-10  2.44987679682e-10  9.01912252308e-10  5.9753415371e-09  8.99410486336e-10  2.44272789126e-10  1.01826508113e-10  4.67335647589e-11  2.89698075542e-11  8.98158524098e-12  5.76688273288e-12  4.5107768372e-12  1.76695059594e-12  4.15484489218e-12  8.99185725341e-12  3.21131432882e-12  2.29543495117e-12 -1.43527220136e-12 -3.38865561516e-12 -2.95910691109e-13 -1.10591843986e-12  5.07035093066e-12  6.53559997242e-12  1.07741767582e-12  2.16293344404e-12  2.57360956316e-12 -2.47437174222e-12  6.24170755263e-13  8.43591634883e-13  4.88685528359e-12 -4.66909812177e-12 -1.24658029298e-12  7.67809849751e-12 -3.70097107734e-12 -2.86247348151e-12 -3.46822359627e-12 -3.72830423776e-12  7.71659712666e-13  4.78621925255e-12  6.28300676546e-13  2.02276326234e-13 -5.76019817124e-12  4.77260430997e-12 -9.50248098174e-13  1.72735607283e-12 -4.57679024678e-12  1.77611616039e-12  1.99444713167e-12  1.89412682997e-12  5.11887447989e-12  1.88204694425e-12  4.65688289576e-12  1.23261981628e-13 -3.2911533243e-12  5.37896251751e-12  5.84089793257e-12  1.16507053326e-11  1.22262414272e-11
 1.55089163566e-11  2.98196478974e-11  5.00922854522e-11  1.00947678995e-10  2.50365663885e-10  8.99410486336e-10  5.94655229723e-09  9.00029425965e-10  2.48470445827e-10  1.01730131064e-10  5.23013156678e-11  2.68562522596e-11  1.71202817571e-11  9.32572963715e-12  1.34354034361e-12  1.5200198086e-12  1.88904585003e-12  3.87438358893e-12  2.0637277642e-12 -1.56781687069e-12 -1.28550258562e-12 -3.25788367652e-12  2.55045308157e-12  1.82958152287e-13  1.51670406116e-12  3.9071809171e-12  4.75575645997e-12 -6.58408863632e-13 -7.92680915212e-14  2.66544168337e-12  4.12384554335e-12  8.49728011632e-13 -3.46395603745e-12  3.74467217295e-12  1.56767005017e-12 -5.07869664823e-12 -1.51719598844e-12 -7.44525379485e-12 -4.49750638586e-12 -3.5776661641e-12 -3.2694903632e-13  3.47155380374e-12 -1.28798660923e-14  3.95189922967e-12  4.29350909936e-12  2.30905566754e-12  2.89434415617e-12  5.18596960911e-12 -3.26602194399e-12  7.14950926284e-12  3.25845144986e-12 -4.5590311343e-12 -4.26790361964e-12  6.46608914005e-13  2.70915133412e-12  7.23117183552e-13  1.56250029882e-12  4.04220023398e-12  2.55155303409e-12  7.93535488486e-12
 4.11129120582e-12  1.64761891659e-11  2.43034282345e-11  4.83679654113e-11  9.9031475049e-11  2.44272789126e-10  9.00029425965e-10  5.96583971945e-09  8.96620191975e-10  2.49603216392e-10  9.92992480713e-11  5.20617637677e-11  3.00428441365e-11  1.63420883365e-11  6.32587509883e-13  4.35738841637e-12 -1.25987387739e-12  7.15642327012e-13 -1.37018732381e-12 -7.30581151244e-13  3.48949239091e-12  2.95288887712e-12  5.41584301907e-12  6.7497498041e-12  3.77604329394e-12  2.24244887082e-12 -1.53672180967e-12 -2.07939428789e-12  6.82748513912e-12  3.0957170552e-13  2.05540786169e-12  5.40672857326e-12 -2.76710585667e-13  1.06274755759e-12 -4.98904110556e-12 -4.12539176531e-12 -4.04617641216e-12  1.94348173988e-12  1.29933507782e-12  2.23543033332e-12 -1.06841117285e-12  5.90073810379e-12 -3.36673236371e-12  5.08349086262e-12 -3.03630123768e-13  3.01130388635e-13 -5.56957087533e-13 -1.57567683062e-12 -8.71053960739e-13  4.42740106926e-12  1.5427306858e-12 -2.40811046363e-12 -1.67169684264e-12  5.45251543314e-12  3.97321626344e-12  1.02526541256e-12  5.12300583793e-12  3.57794764829e-12  6.40591589232e-12  3.95574569371e-12
 3.26104347975e-12  6.48527727386e-12  1.21340782402e-11  2.76910018483e-11  5.27439316746e-11  1.01826508113e-10  2.48470445827e-10  8.96620191975e-10  5.94949183122e-09  9.01865995079e-10  2.45919209147e-10  1.06622859422e-10  5.18282502992e-11  2.564231465e-11  1.55615829261e-11  7.59266738142e-12  4.11925343698e-12  2.33001856653e-12  5.01924788359e-12  1.78815554642e-12  1.3996800082e-12  1.33857348808e-12 -2.66683175531e-13  9.22020611741e-13 -2.07117876495e-12  4.55398249219e-12 -4.6994621689e-12 -3.46917564974e-12 -7.08682499784e-13  1.72997448198e-13  7.18123473878e-12  1.31022832446e-12  1.40939389542e-12  8.47384309355e-12  1.12933303521e-12 -7.23639672332e-12 -8.27400358501e-13 -5.23319582504e-12  1.17526375979e-12 -7.23889386534e-14  3.3415255429e-12 -2.68786875893e-12  2.15477439462e-12  4.84126931116e-13  5.31433900047e-12  1.19335977593e-12  3.22312847641e-12  5.09866938906e-12 -3.07802841336e-13  2.0525792664e-12 -1.91363360832e-12  2.62781420218e-12 -2.06212111638e-12 -1.28213609245e-12 -3.43996049523e-12 -3.60365170065e-13  6.281604587e-13  7.21827457469e-12  1.82912653772e-12 -5.07774894494e-13
 6.18833859823e-12  5.77285830198e-12  7.14629182645e-12  1.7191421218e-11  3.02464405153e-11  4.67335647589e-11  1.01730131064e-10  2.49603216392e-10  9.01865995079e-10  5.98174075573e-09  9.0379534253e-10  2.54072742385e-10  1.04809662987e-10  4.88397368467e-11  2.53316078646e-11  2.09279887569e-11  5.15957469621e-12  6.7623829737e-12  1.55470790142e-12  2.24400899157e-12  6.91100050195e-13  4.50094510822e-13  1.21865646673e-12  4.81297861307e-12  3.88379968716e-12  2.11127072068e-12  2.42171790394e-12  1.55322485672e-13  1.74903298291e-12 -4.64371076096e-13  5.5683031559e-12  6.80762377132e-13  2.21013921236e-12 -9.6307855404e-14 -3.1696631479e-12 -6.60672619469e-12  3.63844543687e-12 -7.9216213065e-14  1.53351407792e-12 -8.16654639347e-12 -1.4242458977e-12 -1.05021524086e-12 -2.70330005873e-12  3.65025941427e-13  2.17912005367e-12 -1.72163191919e-12 -9.75060295759e-12 -2.16800454633e-12  3.61544477314e-12  6.80784155024e-13  2.27916161131e-12  2.99770630161e-12 -5.98330123957e-12  4.85221146293e-12  4.04085637645e-12 -3.61792191924e-12 -1.41573070211e-12  3.42713461762e-12  2.77957968879e-12  3.0752229646e-12
 1.01875914978e-12  6.76673027407e-12  9.06955616866e-12  1.27188694569e-11  1.56156576768e-11  2.89698075542e-11  5.23013156678e-11  9.92992480713e-11  2.45919209147e-10  9.0379534253e-10  5.96200763133e-09  9.01752258306e-10  2.50808865872e-10  1.01416797941e-10  4.5722862076e-11  2.6548107274e-11  2.14420516768e-11  7.70530887307e-12  3.91615689551e-12  1.38774014023e-12  7.41398412059e-12 -5.1735198497e-14 -5.87985536892e-12 -1.19476117049e-12  1.66694473711e-12  4.3473845427e-13 -1.8668911897e-12 -8.89390176414e-14 -1.29166170867e-12  1.02075209918e-13 -5.86254771063e-12 -4.81232600239e-13  4.1698278636e-14  1.63109034354e-12 -4.20518667455e-12 -7.97498611273e-13  1.06259762178e-12  2.63129352113e-12  3.19853784039e-12 -9.61444650838e-12 -3.59370225597e-12 -1.44509207169e-12 -1.73646088489e-13 -3.97346439414e-12  5.61483610875e-12 -4.52953817946e-12 -4.11493474762e-12 -1.29165552674e-12  3.89473587099e-12  3.71193697717e-12 -3.71137502041e-12 -3.32235940127e-12 -7.67921493531e-13  4.00834932196e-12 -6.87623852937e-13 -5.31890941493e-12  1.57239170293e-12  1.76540003006e-13 -4.68365544711e-12  3.26774340293e-12
 1.1637728416e-12  5.31679245198e-12  7.97542241888e-12  7.34988069723e-12  1.03819389902e-11  8.98158524098e-12  2.68562522596e-11  5.20617637677e-11  1.06622859422e-10  2.54072742385e-10  9.01752258306e-10  5.95616043799e-09  8.97009282931e-10  2.49882738188e-10  1.05459062243e-10  5.71713232682e-11  3.06229307241e-11  1.44189121632e-11  6.93064580843e-12 -1.16205276198e-13  3.40611997497e-12  2.58903759421e-13 -2.95266647887e-12 -2.71200812566e-12 -3.47143206946e-12  2.80630153093e-12 -5.08711184989e-12 -1.30709458067e-12  2.71730455992e-12 -2.54647140268e-12 -4.56177880838e-12 -4.83257424827e-13  4.38874867106e-12  5.51526853048e-12 -6.44175016543e-12  7.12854560503e-14  5.19936889402e-13  1.06129926205e-12 -3.27930227421e-12 -1.27880649819e-12  4.0812240294e-13 -3.62744832755e-12  1.04781879798e-12  3.6023113853e-12 -3.43414047416e-12 -1.12805466213e-12  5.22646010865e-13  1.03925361799e-12 -5.37277087731e-13 -1.91444529979e-12  6.58484315541e-13 -4.64879684894e-12  3.09533239305e-12  2.8224020712e-12 -3.49536350294e-12 -1.46862167471e-12 -2.0525772263e-12  7.689672837e-13 -3.71176974886e-12  2.83826420841e-12
 2.20646557289e-12  4.1397297952e-12  4.52829496062e-12  7.71092574489e-12  6.66543532413e-12  5.76688273288e-12  1.71202817571e-11  3.00428441365e-11  5.18282502992e-11  1.04809662987e-10  2.50808865872e-10  8.97009282931e-10  5.96731170034e-09  9.02098830964e-10  2.48936186848e-10  9.98752017537e-11  5.05462073734e-11  2.89160348571e-11  1.67969812755e-11  9.45140153533e-12  5.37897024047e-13 -3.61800779951e-13  3.57555207197e-12 -1.12037722624e-12  2.97377141563e-12  6.89555939064e-13 -5.56974423394e-12 -1.18489334018e-12  2.81395473855e-12  8.3405350341e-13  4.44541227265e-12  3.55783938901e-12 -2.22749647259e-12 -3.45029441468e-13 -3.16472086356e-12 -6.88295594208e-13 -4.83352771577e-12  2.2678521547e-12  2.11163326391e-12 -7.13763745572e-13  1.54140772964e-12 -1.1759818315e-12 -3.91748961028e-12  6.43550303046e-13 -3.21367310303e-12 -3.16700024297e-13  2.96087357272e-13 -2.69814853254e-13  1.16677381723e-12  6.18944676962e-12 -2.02539148838e-12  7.35148919786e-12 -3.07405311426e-12  4.47904163219e-12 -8.2763486819e-15  6.31309443898e-13  6.42906791791e-12 -2.43360433841e-13  4.02106027522e-12  2.76937389596e-12
 1.94942014527e-12  3.34554595535e-12  3.44890819188e-12  5.40103765974e-12  8.18983153917e-12  4.5107768372e-12  9.32572963715e-12  1.63420883365e-11  2.564231465e-11  4.88397368467e-11  1.01416797941e-10  2.49882738188e-10  9.02098830964e-10  5.94871709926e-09  9.02590690933e-10  2.45840345616e-10  1.02563522143e-10  5.06363624328e-11  2.89807502757e-11  1.80696153938e-11  7.67557093945e-12  7.11008794383e-12  5.36632364349e-12  3.07503877952e-12 -7.3436566205e-13  1.21666609125e-12 -4.13453541985e-14 -2.09259169154e-12  3.09089761896e-12  5.94838744954e-13 -2.94558729887e-13  4.64002939606e-12 -1.08094751805e-12  9.29244037667e-13 -3.01239967883e-12  4.79325956263e-13  3.30043670843e-14 -2.66958098069e-12 -2.09986329352e-12 -2.88270690005e-12 -3.60743490199e-12  1.20169824679e-13 -6.24866080546e-13 -3.95998846451e-12  1.23222457642e-12 -6.75741346878e-12 -3.7049340983e-12  3.39173972589e-12  1.55694844565e-12 -2.42915089845e-12  2.52960183492e-13  6.6300961899e-12 -2.50182811575e-13  2.46563791018e-12 -1.98710954344e-12 -2.01137257587e-12  2.04230487225e-12 -1.67120933435e-12 -3.11518440314e-12 -4.77494076302e-12
-3.09732027892e-12  2.51275363719e-14  1.7180476578e-12 -3.72062176621e-12 -1.51190031095e-13  1.76695059594e-12  1.34354034361e-12  6.32587509883e-13  1.55615829261e-11  2.53316078646e-11  4.5722862076e-11  1.05459062243e-10  2.48936186848e-10  9.02590690933e-10  5.95409072248e-09  9.0066470654e-10  2.48264658504e-10  1.06531265206e-10  5.22890415014e-11  2.90318773763e-11  1.60982767579e-11  6.85841170555e-12  5.05568733504e-12  6.36647144953e-12  2.51661453392e-12  1.01175235856e-12  2.50422700343e-13 -1.58162330226e-12  1.18078636635e-12 -4.37705787819e-12  2.54239449294e-12 -7.5769234877e-13  6.94988492953e-13 -4.81743073227e-13 -4.24872428646e-12 -2.1559516919e-12 -9.82850104102e-12 -7.37838994389e-12  1.69692627563e-12  3.62253469642e-12  1.59330027453e-12  2.05957757792e-12 -9.13538668175e-13  1.5617236157e-12  2.37221907742e-12  3.33508332946e-12  3.3275093087e-12  2.50035547951e-12  1.33513150053e-12  3.49398736508e-12  1.57424215949e-12 -5.5447976056e-13  2.71086814338e-13  7.2310634946e-12  3.23154997595e-12  5.09910692867e-13  1.0537452316e-12 -9.53958889305e-13  1.82132684541e-12 -1.22348319384e-12
-3.13921449841e-12 -2.15791162569e-13  5.60936795583e-12  3.24997309699e-12  3.07418403294e-12  4.15484489218e-12  1.5200198086e-12  4.35738841637e-12  7.59266738142e-12  2.09279887569e-11  2.6548107274e-11  5.71713232682e-11  9.98752017537e-11  2.45840345616e-10  9.0066470654e-10  5.95244397019e-09  9.0387542347e-10  2.50594395705e-10  1.03171003307e-10  4.92345798766e-11  2.43508481372e-11  1.55759069557e-11  1.10114788654e-11  2.9242238041e-12  4.31264410549e-12  9.75711833561e-12  4.58974708763e-12  9.10779141886e-13 -1.06086638614e-12  4.26996600575e-12 -2.68795176318e-12 -3.23176983759e-12  6.26060816114e-13 -6.93362377661e-13 -1.82486801113e-12  4.03795338077e-12  4.2992929803e-12 -1.17372260996e-12  1.83801811286e-12  9.43558867375e-13 -1.06899026286e-12 -7.09893292772e-13 -1.78202644481e-13 -2.32503247157e-12  4.14188378195e-12 -1.90951324439e-12 -5.94095267337e-12 -5.18494699017e-12 -3.05611857724e-12  5.75197564055e-12  3.33753927052e-13  2.92999110996e-12  4.60403034021e-12  4.71563006667e-12  2.66263703734e-12  4.91977175217e-12 -2.40422056907e-12 -1.98486926032e-12  2.74413858499e-12 -3.92833140188e-12
 2.89447987916e-12  7.14763880663e-12 -2.92669956306e-12  7.62387316463e-12 -8.29311116916e-13  8.99185725341e-12  1.88904585003e-12 -1.25987387739e-12  4.11925343698e-12  5.15957469621e-12  2.14420516768e-11  3.06229307241e-11  5.05462073734e-11  1.02563522143e-10  2.48264658504e-10  9.0387542347e-10  5.95276008363e-09  8.9756637253e-10  2.47405979424e-10  1.03176681681e-10  5.16954320942e-11  2.37625824955e-11  1.51571155707e-11  8.58317840347e-12  8.25260276635e-12  1.05803532315e-11  4.8333244735e-12  1.21185026065e-13  1.16735106958e-12  8.7473306942e-13  9.15632908533e-13 -7.92169573135e-13 -7.52393519565e-13 -5.89248712884e-13 -6.11265980841e-12  2.56451524765e-12  1.27292328279e-12  3.95722057191e-13  1.63119744968e-12  8.39003527318e-13  1.73204269135e-12 -1.39888053713e-12 -3.34856802624e-12 -5.53232197105e-12 -5.65589042641e-12 -1.1807692433e-12 -6.56408762951e-12 -4.95796207281e-12 -3.44222812071e-12 -2.68456604673e-12 -4.93230982308e-12  2.5054634987e-12 -2.24412536526e-12  1.84613009578e-12  3.14643747906e-12  1.16022250823e-12 -4.48143075964e-12  4.19461437636e-13  2.12022415821e-12  4.60752517752e-13
 1.63328118941e-12 -5.00774902201e-12  1.95748441445e-12 -1.47572134211e-12 -1.61622995381e-12  3.21131432882e-12  3.87438358893e-12  7.15642327012e-13  2.33001856653e-12  6.7623829737e-12  7.70530887307e-12  1.44189121632e-11  2.89160348571e-11  5.06363624328e-11  1.06531265206e-10  2.50594395705e-10  8.9756637253e-10  5.9445948858e-09  9.00989703512e-10  2.44684204604e-10  1.02689069464e-10  5.19548697766e-11  3.331073731e-11  1.08146521668e-11  1.41957045192e-11  1.19444057673e-11 -1.4066741056e-13 -2.8683398035e-12 -5.20261368515e-14 -1.20770617418e-12 -1.90991932288e-12 -3.12658077454e-12 -2.27571921953e-12 -2.88658291041e-12 -5.94380629014e-12 -1.19433795938e-12  4.70391045471e-12 -8.14654073592e-13 -9.08878761837e-13  2.95021146372e-12  2.82173052658e-12  9.82327341262e-13  2.49354847604e-13  5.58865906721e-12 -1.01915861553e-12  1.82984360745e-12 -2.61124566162e-12 -9.05890505178e-13  1.41255817294e-13 -2.02728686723e-12 -2.05641712175e-12  5.16977069102e-12 -1.97704853125e-12  4.68013595602e-12  1.00577852833e-12 -1.55567595342e-13 -5.64041215723e-12 -3.03825144071e-12  1.99934490751e-12 -1.38888413986e-12
 1.95504422775e-12  6.79992445119e-12  2.91945518878e-12  3.02890854153e-12  3.83978071906e-12  2.29543495117e-12  2.0637277642e-12 -1.37018732381e-12  5.01924788359e-12  1.55470790142e-12  3.91615689551e-12  6.93064580843e-12  1.67969812755e-11  2.89807502757e-11  5.22890415014e-11  1.03171003307e-10  2.47405979424e-10  9.00989703512e-10  5.95844281911e-09  8.9862675211e-10  2.49432888921e-10  1.08020015741e-10  4.99649610356e-11  2.38248769434e-11  1.60028314652e-11  1.16040992635e-11  6.25548761975e-12  3.77009281752e-13 -1.27089836538e-12  2.91038417789e-12  2.75711074363e-12  4.12424885431e-12 -1.05548664416e-12  2.65109867304e-12  1.5223749056e-12 -2.17375167717e-12  2.19067477245e-12  9.1421635743e-12  4.21583732657e-12 -3.10932575988e-12  3.64818549819e-12  3.17613164143e-12 -5.37413913609e-13  7.5527581941e-13 -4.68749414711e-12  4.98877408307e-12 -1.06302259382e-12  1.5632673846e-12  4.3409321233e-12  2.58151130754e-12  4.60104970452e-12  5.68393559682e-12  7.68602274935e-12  5.57199228269e-14 -1.71512190097e-12  2.75398871299e-13 -4.45967260833e-14 -7.03498295376e-13  1.92838735918e-12  1.58694466627e-12
 2.22636007107e-12 -5.18255145522e-12  6.56961543737e-12  1.86860293553e-12  3.35749139583e-12 -1.43527220136e-12 -1.56781687069e-12 -7.30581151244e-13  1.78815554642e-12  2.24400899157e-12  1.38774014023e-12 -1.16205276198e-13  9.45140153533e-12  1.80696153938e-11  2.90318773763e-11  4.92345798766e-11  1.03176681681e-10  2.44684204604e-10  8.9862675211e-10  5.96991475646e-09  9.03316969806e-10  2.49951625753e-10  1.02069821112e-10  4.82256471595e-11  2.66225945851e-11  1.36517675825e-11  6.62139424264e-12  8.12312530989e-12  3.47478596489e-12  1.73463591327e-13 -1.30129718116e-12  6.16981385204e-12  5.24988454385e-12 -2.30863010175e-12  2.55782843558e-12  1.67793843611e-12  7.99508683541e-13 -6.4258794813e-13 -2.49563084217e-13 -3.17512742285e-12  4.05852951293e-12  5.54150007986e-13  5.38327347257e-13 -9.96096695923e-13 -7.38885360784e-13  2.81598027917e-12 -3.44302076896e-12  3.99586117516e-13 -3.57700882928e-12  2.68048591381e-12  9.09235592373e-13  4.71903952874e-13  1.54194668215e-12  1.69798249858e-12  5.22451098019e-14  6.02094734533e-12  6.5442015931e-12  1.04807799454e-12  1.01070666012e-13 -2.80224047023e-12
-5.71057980576e-13 -7.95162842236e-12 -6.39444276038e-13  1.20472990943e-12  5.35587430292e-13 -3.38865561516e-12 -1.28550258562e-12  3.48949239091e-12  1.3996800082e-12  6.91100050195e-13  7.41398412059e-12  3.40611997497e-12  5.37897024047e-13  7.67557093945e-12  1.60982767579e-11  2.43508481372e-11  5.16954320942e-11  1.02689069464e-10  2.49432888921e-10  9.03316969806e-10  5.92897833919e-09  9.06642610517e-10  2.46260140426e-10  1.01108667144e-10  4.82328169898e-11  2.83584898785e-11  1.73499821809e-11  1.45034810291e-11  4.56940900124e-12  4.04599462402e-12  3.43072269006e-12  6.62063504364e-12  2.40413853096e-12  6.30657404163e-12 -3.00691088234e-12  2.4779976813e-12  1.81282480241e-12  6.43078693233e-13 -2.79966023977e-12 -4.80060606194e-12 -1.34317282293e-12  9.24455578529e-13 -3.98478527157e-13  6.89595501407e-13  2.1598581639e-12 -5.82224735787e-13  3.57413981798e-12 -1.62743726826e-12  2.39000076101e-12  3.14585350447e-12 -5.13823599297e-13 -1.71833476317e-12  6.68026058252e-12  4.7060177864e-13  4.65744230314e-13  3.53224875798e-12  5.04729540086e-12  4.40850307516e-12  4.81217022964e-12  1.10881164075e-12
-2.4127426009e-12 -2.22351936524e-12 -8.41675548637e-12  6.01118446211e-12 -3.67243059947e-12 -2.95910691109e-13 -3.25788367652e-12  2.95288887712e-12  1.33857348808e-12  4.50094510822e-13 -5.1735198497e-14  2.58903759421e-13 -3.61800779951e-13  7.11008794383e-12  6.85841170555e-12  1.55759069557e-11  2.37625824955e-11  5.19548697766e-11  1.08020015741e-10  2.49951625753e-10  9.06642610517e-10  5.9798850938e-09  9.07514208469e-10  2.4445977769e-10  9.76765692101e-11  5.17703806802e-11  2.8498152147e-11  7.59281840531e-12  6.72698430048e-12 -1.90590891468e-14  5.22168310732e-12  5.26847355612e-12 -2.08759046839e-12  1.30890904699e-12  1.80082277433e-12 -6.01504379995e-12 -3.08191596697e-12 -3.07566451535e-13 -5.34831774853e-13 -3.24710557947e-12  3.60255553142e-12 -8.76609161182e-13 -5.04901070799e-12  8.30412205467e-12 -1.48236865254e-12  4.82313742765e-12 -6.38601531593e-12  3.05186098345e-12 -3.61113507948e-12 -5.78892521305e-13 -8.05264297678e-15 -6.94736765924e-12  1.3705992497e-13  3.29520583963e-14  5.01756347661e-12  2.17288804435e-12  3.52431749793e-12  2.72133276187e-12  4.50488403586e-12  3.82598356929e-12
 3.64162674885e-12  1.22396532519e-12 -5.70717714016e-12  6.50925267929e-13  1.89256645141e-12 -1.10591843986e-12  2.55045308157e-12  5.41584301907e-12 -2.66683175531e-13  1.21865646673e-12 -5.87985536892e-12 -2.95266647887e-12  3.57555207197e-12  5.36632364349e-12  5.05568733504e-12  1.10114788654e-11  1.51571155707e-11  3.331073731e-11  4.99649610356e-11  1.02069821112e-10  2.46260140426e-10  9.07514208469e-10  5.9556919504e-09  8.96574907153e-10  2.46052350661e-10  9.9886000462e-11  4.87962635722e-11  2.64412705973e-11  1.73352434618e-11  5.10258107784e-12 -1.97604691591e-13  3.52649467402e-12 -5.10919693915e-13  2.49223359554e-12 -1.57994229312e-12  4.57707406e-14 -1.47233663508e-12 -1.00133158624e-12  5.62609415121e-13  6.00870593237e-13  4.75984643596e-12  2.78423764837e-12 -8.42318598909e-13  1.33986429784e-12 -1.87515439949e-12 -1.4700071013e-12 -4.28872977826e-12 -1.01703004022e-12  6.66676736011e-13 -1.51600243236e-12 -3.01442417739e-12 -2.24454585186e-12 -1.54099249495e-12  1.35385367302e-12 -1.46186524214e-12 -2.01980609877e-12  5.901850326e-12  3.27021341714e-12  6.87587945371e-12  4.68644980957e-12
-4.28905583657e-12  2.21891954935e-13 -1.22522286655e-11  7.40528410833e-14  3.93457438183e-12  5.07035093066e-12  1.82958152287e-13  6.7497498041e-12  9.22020611741e-13  4.81297861307e-12 -1.19476117049e-12 -2.71200812566e-12 -1.12037722624e-12  3.07503877952e-12  6.36647144953e-12  2.9242238041e-12  8.58317840347e-12  1.08146521668e-11  2.38248769434e-11  4.82256471595e-11  1.01108667144e-10  2.4445977769e-10  8.96574907153e-10  5.9424907994e-09  8.97007414021e-10  2.44827076776e-10  1.03770056072e-10  5.35108037949e-11  3.315992652e-11  1.27102918812e-11  5.1887383714e-12  5.55778245385e-12  5.647398397e-13 -2.07945930551e-12 -1.96477438533e-12 -6.53224062498e-13 -4.9504614506e-13  4.74533772324e-12  1.45652637796e-12  2.69063435734e-13  1.33422508302e-12  4.84442777993e-12  7.31731710908e-13  3.03931424299e-12  2.77634668502e-12  9.03550916989e-14 -2.15181714914e-12  2.94388614597e-12  7.91000357984e-13  9.7468494018e-13  4.94603378426e-12  5.14219555312e-12  2.82077569594e-12  1.36989284512e-12  2.92774966312e-12 -1.85634670658e-12 -1.59671383631e-12  6.39931263105e-12  6.43038071819e-12  1.79241840225e-12
-5.76301734807e-13 -4.02561035075e-12 -2.91678199251e-12  7.39854476423e-13  9.2343511035e-13  6.53559997242e-12  1.51670406116e-12  3.77604329394e-12 -2.07117876495e-12  3.88379968716e-12  1.66694473711e-12 -3.47143206946e-12  2.97377141563e-12 -7.3436566205e-13  2.51661453392e-12  4.31264410549e-12  8.25260276635e-12  1.41957045192e-11  1.60028314652e-11  2.66225945851e-11  4.82328169898e-11  9.76765692101e-11  2.46052350661e-10  8.97007414021e-10  5.95786505628e-09  8.99267430495e-10  2.42187362981e-10  1.04502151742e-10  4.98805112744e-11  3.24654797765e-11  1.91520311958e-11  8.86371762296e-12  2.88275477538e-12  7.60266786746e-12  5.54557657625e-12  3.27797756512e-12  1.86052097991e-12  1.49215586578e-12  5.39515236974e-12 -3.27945911028e-12 -1.91820419329e-12  9.96893769485e-13 -3.26140101808e-13  5.58585668172e-13 -1.05266542042e-12  2.91991812556e-12  1.31852920878e-12 -5.46220058102e-13  1.37311137453e-12 -3.08133723061e-14  4.29227265643e-13  3.74144652583e-12 -6.34753084115e-13 -6.32819630875e-13  4.70225227889e-12 -4.04962461344e-12  3.15526075986e-12  2.7185443962e-12 -2.67606267504e-12 -8.13167362456e-13
-3.9572884583e-13  6.18743119926e-12 -2.36901848083e-12  9.67468602501e-13  1.02727865215e-12  1.07741767582e-12  3.9071809171e-12  2.24244887082e-12  4.55398249219e-12  2.11127072068e-12  4.3473845427e-13  2.80630153093e-12  6.89555939064e-13  1.21666609125e-12  1.01175235856e-12  9.75711833561e-12  1.05803532315e-11  1.19444057673e-11  1.16040992635e-11  1.36517675825e-11  2.83584898785e-11  5.17703806802e-11  9.9886000462e-11  2.44827076776e-10  8.99267430495e-10  5.94294983452e-09  9.02178406011e-10  2.48563262917e-10  1.0230550996e-10  5.37279695467e-11  3.50071753933e-11  1.66149360699e-11  1.17259193829e-11  2.85003255206e-12  6.08557956926e-12  2.1990841086e-12  5.00557709251e-12  1.50379636254e-12 -1.48463256182e-12  8.44762004736e-12  2.03913033277e-12 -2.89634536222e-13 -7.86709272347e-12  1.7958582069e-12  4.03728793861e-13  6.98082900644e-13  6.62256371453e-13 -1.12080887481e-12 -3.20779087619e-12  3.87384120847e-12  2.53363305833e-12  4.90095730733e-12  1.99865305473e-12  4.58427645192e-12  1.00981904051e-12  6.27119663122e-12  1.29649327926e-12  3.993916402e-12  1.32428216342e-13 -1.17927333531e-12
-3.44019564643e-12  3.5787005251e-12 -3.23027542683e-12 -2.43354272302e-13 -3.00356120274e-13  2.16293344404e-12  4.75575645997e-12 -1.53672180967e-12 -4.6994621689e-12  2.42171790394e-12 -1.8668911897e-12 -5.08711184989e-12 -5.56974423394e-12 -4.13453541985e-14  2.50422700343e-13  4.58974708763e-12  4.8333244735e-12 -1.4066741056e-13  6.25548761975e-12  6.62139424264e-12  1.73499821809e-11  2.8498152147e-11  4.87962635722e-11  1.03770056072e-10  2.42187362981e-10  9.02178406011e-10  5.97755357592e-09  8.96961189065e-10  2.49748672067e-10  1.00930978055e-10  5.4425807066e-11  2.31078997825e-11  1.10777300938e-11  9.52932286636e-12  1.14478830097e-11  2.16553733415e-12 -4.20475131248e-12  3.69664949259e-13  2.18365688981e-12  3.43447657642e-12  5.70930270192e-12  8.82851890642e-14 -2.43318605655e-12  3.09293704422e-12  3.75685489075e-12 -5.95491031845e-12  1.47458220274e-12 -7.76074918867e-12  1.04173048093e-12  6.27072807428e-13  4.19756476235e-12  6.91374822843e-12  3.72704031231e-13  1.1924764243e-12  7.64482730279e-13  1.66813144016e-12 -9.59328689036e-13  9.41415051081e-13 -5.7286443733e-12 -1.73386789486e-12
 3.19763752348e-13  2.39732757157e-12  1.38751602669e-12  1.90929541801e-12  2.71903732985e-12  2.57360956316e-12 -6.58408863632e-13 -2.07939428789e-12 -3.46917564974e-12  1.55322485672e-13 -8.89390176414e-14 -1.30709458067e-12 -1.18489334018e-12 -2.09259169154e-12 -1.58162330226e-12  9.10779141886e-13  1.21185026065e-13 -2.8683398035e-12  3.77009281752e-13  8.12312530989e-12  1.45034810291e-11  7.59281840531e-12  2.64412705973e-11  5.35108037949e-11  1.04502151742e-10  2.48563262917e-10  8.96961189065e-10  5.94556248488e-09  9.01158644904e-10  2.4800148983e-10  9.73589964028e-11  5.39163668941e-11  2.3775643471e-11  9.42932267574e-12  5.34295157262e-12  8.01224477827e-12  3.70229381616e-12  2.49406547214e-13 -1.11931884703e-12 -6.14851787683e-13 -3.15177070468e-12  2.26736875218e-12 -2.38787303797e-12  1.79599827223e-12  2.11027806358e-12 -4.20982982859e-12 -2.24060396442e-12  2.81349799676e-12 -6.04982449898e-14 -1.09180595419e-12  2.12061722128e-12  1.49217977924e-12  7.27441251228e-13 -1.10585759615e-12  3.918060621e-12 -2.39746806253e-12  1.95432344252e-12 -1.3447491146e-13  1.59265479459e-13 -3.59812314684e-12
-1.71743382482e-12  6.11412329646e-12  2.19044159666e-12  3.52854031693e-12 -5.59079736476e-13 -2.47437174222e-12 -7.92680915212e-14  6.82748513912e-12 -7.08682499784e-13  1.74903298291e-12 -1.29166170867e-12  2.71730455992e-12  2.81395473855e-12  3.09089761896e-12  1.18078636635e-12 -1.06086638614e-12  1.16735106958e-12 -5.20261368515e-14 -1.27089836538e-12  3.47478596489e-12  4.56940900124e-12  6.72698430048e-12  1.73352434618e-11  3.315992652e-11  4.98805112744e-11  1.0230550996e-10  2.49748672067e-10  9.01158644904e-10  5.97983007451e-09  9.04649617882e-10  2.52358687111e-10  1.03422937195e-10  5.15542654801e-11  2.48327459556e-11  1.36226414143e-11  6.9318779121e-12  2.78759547517e-12  4.07634054704e-12  1.00745184774e-12  5.97025589435e-12  4.14308843108e-12  2.05602500185e-12 -3.90252693149e-12 -3.64984894589e-12 -2.17915413265e-12  3.33503266602e-12  7.73744722522e-13  1.20520303128e-12  3.27661828503e-12  1.80857374781e-12  5.98316535761e-12  6.32929226968e-12  1.80526591145e-12  1.82379622868e-12 -1.25527525784e-12  4.2511234633e-13  1.21127152686e-12  3.38364598976e-12  1.08808151958e-13 -1.29597844637e-12
-3.34598605294e-12  6.18307356079e-12  2.4216324817e-12 -4.26049407582e-13  3.65689300848e-12  6.24170755263e-13  2.66544168337e-12  3.0957170552e-13  1.72997448198e-13 -4.64371076096e-13  1.02075209918e-13 -2.54647140268e-12  8.3405350341e-13  5.94838744954e-13 -4.37705787819e-12  4.26996600575e-12  8.7473306942e-13 -1.20770617418e-12  2.91038417789e-12  1.73463591327e-13  4.04599462402e-12 -1.90590891468e-14  5.10258107784e-12  1.27102918812e-11  3.24654797765e-11  5.37279695467e-11  1.00930978055e-10  2.4800148983e-10  9.04649617882e-10  5.94831457375e-09  9.0343004781e-10  2.47225633907e-10  1.07041779566e-10  5.33380939604e-11  3.0779266923e-11  1.82964314478e-11  1.08633126078e-11  9.23964177818e-12  4.79044485361e-12  3.74327817312e-12  3.05836275296e-13 -1.21418491468e-12 -7.34800875252e-12 -3.66819607826e-12  1.58375870229e-12 -2.48088717991e-12  3.844110054e-12 -3.46200367285e-12 -3.69937186828e-12 -3.59117825449e-12 -2.69296759743e-12 -1.68802912239e-12  2.39194836679e-12  1.52058170011e-13 -3.13001497023e-12  5.67921221513e-12  4.04077868137e-12  4.49779138416e-13  1.77855021425e-12  4.08101879013e-12
 4.01974400462e-13  3.59861647672e-14  4.58043927111e-12  2.32469666996e-12 -4.04547026209e-13  8.43591634883e-13  4.12384554335e-12  2.05540786169e-12  7.18123473878e-12  5.5683031559e-12 -5.86254771063e-12 -4.56177880838e-12  4.44541227265e-12 -2.94558729887e-13  2.54239449294e-12 -2.68795176318e-12  9.15632908533e-13 -1.90991932288e-12  2.75711074363e-12 -1.30129718116e-12  3.43072269006e-12  5.22168310732e-12 -1.97604691591e-13  5.1887383714e-12  1.91520311958e-11  3.50071753933e-11  5.4425807066e-11  9.73589964028e-11  2.52358687111e-10  9.0343004781e-10  5.99872484488e-09  9.04929362335e-10  2.47513208739e-10  1.01345410912e-10  4.97052225337e-11  2.47250140456e-11  1.43486785185e-11  9.47326950486e-12  9.51757517417e-12  1.34142104211e-12  1.85161837302e-12 -3.2187776864e-12 -5.59914742091e-12 -4.77757753994e-12 -6.50811978832e-13  7.54370037392e-12  5.24753481947e-13  1.03995979061e-13 -8.98491594502e-13  2.38918982168e-12  5.33479879985e-12  1.25196294969e-12  1.56211167204e-12 -2.41091417044e-12 -1.12068501843e-12 -1.74926135403e-12 -5.93976024556e-12 -1.42291914407e-12 -6.16963892473e-12 -1.00636694355e-13
 1.11572310037e-12  5.01575906344e-12  1.873306885e-12  1.23806975434e-12  4.48512537737e-12  4.88685528359e-12  8.49728011632e-13  5.40672857326e-12  1.31022832446e-12  6.80762377132e-13 -4.81232600239e-13 -4.83257424827e-13  3.55783938901e-12  4.64002939606e-12 -7.5769234877e-13 -3.23176983759e-12 -7.92169573135e-13 -3.12658077454e-12  4.12424885431e-12  6.16981385204e-12  6.62063504364e-12  5.26847355612e-12  3.52649467402e-12  5.55778245385e-12  8.86371762296e-12  1.66149360699e-11  2.31078997825e-11  5.39163668941e-11  1.03422937195e-10  2.47225633907e-10  9.04929362335e-10  5.96283967101e-09  9.02474082349e-10  2.48204997677e-10  9.99209766044e-11  5.17238788714e-11  2.62423919853e-11  1.41257780684e-11  6.28785505513e-12  9.06640583226e-12  2.14282099339e-12  2.38684411591e-12 -1.55969473191e-12 -1.80494180832e-12 -1.92678144231e-13  6.06357816755e-13 -2.23913195883e-12  3.3434258456e-12  2.45772618849e-12  6.73778081096e-12 -5.66439299477e-12 -2.88296429945e-12  4.33856544201e-12 -7.91529641909e-13 -2.12259144123e-12 -1.52322778556e-12 -1.84418367603e-12  2.81146697434e-12 -4.10739599487e-12  3.89336753996e-12
 2.91214587381e-12  3.73958844959e-12  7.36754472117e-12 -5.50225491329e-13  6.07869091883e-12 -4.66909812177e-12 -3.46395603745e-12 -2.76710585667e-13  1.40939389542e-12  2.21013921236e-12  4.1698278636e-14  4.38874867106e-12 -2.22749647259e-12 -1.08094751805e-12  6.94988492953e-13  6.26060816114e-13 -7.52393519565e-13 -2.27571921953e-12 -1.05548664416e-12  5.24988454385e-12  2.40413853096e-12 -2.08759046839e-12 -5.10919693915e-13  5.647398397e-13  2.88275477538e-12  1.17259193829e-11  1.10777300938e-11  2.3775643471e-11  5.15542654801e-11  1.07041779566e-10  2.47513208739e-10  9.02474082349e-10  5.97034062468e-09  9.071438655e-10  2.4829655433e-10  9.56047167836e-11  4.33256132777e-11  2.64464124957e-11  1.61897345995e-11  6.83954187546e-12 -1.67236219667e-12 -7.16148611069e-12  2.19547302683e-13 -4.11291928032e-12  3.73558020269e-12 -1.86465821742e-12  4.37694233935e-12  1.71173547506e-12  4.14816246976e-12  6.60073964557e-12 -3.17052819686e-12 -4.34568204046e-12  4.14790205534e-12 -2.88556898003e-12 -3.17001431938e-12 -3.4132951359e-12  2.62024581747e-13  8.33964181748e-12 -2.09729480704e-12 -3.66267624428e-12
 1.00057538879e-12  2.94975449836e-12  7.05764135422e-13  1.0092359623e-12 -5.45083647938e-12 -1.24658029298e-12  3.74467217295e-12  1.06274755759e-12  8.47384309355e-12 -9.6307855404e-14  1.63109034354e-12  5.51526853048e-12 -3.45029441468e-13  9.29244037667e-13 -4.81743073227e-13 -6.93362377661e-13 -5.89248712884e-13 -2.88658291041e-12  2.65109867304e-12 -2.30863010175e-12  6.30657404163e-12  1.30890904699e-12  2.49223359554e-12 -2.07945930551e-12  7.60266786746e-12  2.85003255206e-12  9.52932286636e-12  9.42932267574e-12  2.48327459556e-11  5.33380939604e-11  1.01345410912e-10  2.48204997677e-10  9.071438655e-10  5.97541910933e-09  9.02526465877e-10  2.54984409561e-10  1.06967515034e-10  4.2801712244e-11  2.93622651156e-11  1.35788086416e-11  7.0607519997e-12  7.32622476056e-12  2.156633454e-12  1.11926533411e-13  1.20943663965e-12  1.48893680727e-12  7.11781469547e-12  3.64840161135e-12  2.58488831391e-12  8.94646567957e-14  1.82194399392e-12 -1.2793424954e-12  7.51942739238e-12 -1.78606891249e-12 -3.0300466932e-12  3.81985779132e-12 -3.35190205508e-13  2.90513609453e-12 -4.04629937441e-12  9.18855060437e-13
 4.3627217616e-12  5.09284009734e-12  7.28969571883e-13 -4.09546657857e-14 -3.96878308347e-12  7.67809849751e-12  1.56767005017e-12 -4.98904110556e-12  1.12933303521e-12 -3.1696631479e-12 -4.20518667455e-12 -6.44175016543e-12 -3.16472086356e-12 -3.01239967883e-12 -4.24872428646e-12 -1.82486801113e-12 -6.11265980841e-12 -5.94380629014e-12  1.5223749056e-12  2.55782843558e-12 -3.00691088234e-12  1.80082277433e-12 -1.57994229312e-12 -1.96477438533e-12  5.54557657625e-12  6.08557956926e-12  1.14478830097e-11  5.34295157262e-12  1.36226414143e-11  3.0779266923e-11  4.97052225337e-11  9.99209766044e-11  2.4829655433e-10  9.02526465877e-10  5.9477980005e-09  8.98787130388e-10  2.43059557885e-10  9.81997287436e-11  5.16388155846e-11  2.75336888529e-11  1.27671159644e-11  7.05610801313e-12 -6.26274103833e-13  1.236645163e-13 -5.1146505463e-12 -6.95798875958e-12 -4.57145875809e-12 -4.37412505612e-12  2.88120570452e-12  4.93245308308e-12 -3.37546288922e-12  2.02664638421e-13 -1.18331192509e-12 -2.29572241665e-12  1.71480444833e-12  2.29082423496e-12  5.54186260369e-12  4.38928380348e-12 -7.00518671838e-13  7.52225460886e-12
-1.1865101566e-12  6.45301273894e-12 -2.43468167899e-13  1.46875523603e-12  2.64350679972e-12 -3.70097107734e-12 -5.07869664823e-12 -4.12539176531e-12 -7.23639672332e-12 -6.60672619469e-12 -7.97498611273e-13  7.12854560503e-14 -6.88295594208e-13  4.79325956263e-13 -2.1559516919e-12  4.03795338077e-12  2.56451524765e-12 -1.19433795938e-12 -2.17375167717e-12  1.67793843611e-12  2.4779976813e-12 -6.01504379995e-12  4.57707406e-14 -6.53224062498e-13  3.27797756512e-12  2.1990841086e-12  2.16553733415e-12  8.01224477827e-12  6.9318779121e-12  1.82964314478e-11  2.47250140456e-11  5.17238788714e-11  9.56047167836e-11  2.54984409561e-10  8.98787130388e-10  5.94480204805e-09  8.98947726001e-10  2.49659157717e-10  9.89291357127e-11  5.08157258031e-11  2.56566758564e-11  1.33832262668e-11  4.90429205544e-12  5.36224681178e-12  7.2749479921e-12 -1.00855854006e-12  3.06353802444e-12 -3.2228348862e-12  1.12926052906e-12  1.15471922222e-12 -2.58593232377e-12 -2.58138542056e-12  3.42001365473e-13  1.96031940056e-12  1.19329622898e-14  5.00997815057e-12  2.34518026312e-12 -8.55044448913e-13  2.02893869482e-12  5.35964423264e-12
-1.41104661432e-12  4.74910818676e-13  6.84796650476e-14  2.1626176114e-12  2.62266783923e-12 -2.86247348151e-12 -1.51719598844e-12 -4.04617641216e-12 -8.27400358501e-13  3.63844543687e-12  1.06259762178e-12  5.19936889402e-13 -4.83352771577e-12  3.30043670843e-14 -9.82850104102e-12  4.2992929803e-12  1.27292328279e-12  4.70391045471e-12  2.19067477245e-12  7.99508683541e-13  1.81282480241e-12 -3.08191596697e-12 -1.47233663508e-12 -4.9504614506e-13  1.86052097991e-12  5.00557709251e-12 -4.20475131248e-12  3.70229381616e-12  2.78759547517e-12  1.08633126078e-11  1.43486785185e-11  2.62423919853e-11  4.33256132777e-11  1.06967515034e-10  2.43059557885e-10  8.98947726001e-10  5.93709811013e-09  9.0304976047e-10  2.47520683113e-10  1.01463374598e-10  5.3075284884e-11  2.78574822576e-11  1.92051134188e-11  1.05198160017e-11  4.94842015106e-12  4.71345304305e-12 -3.85001492257e-13 -7.05431169193e-12 -3.84965785546e-12  2.3898826061e-12 -7.89327892885e-13 -5.8926626444e-12 -2.90931870179e-12 -2.16382876784e-12 -5.02864135501e-13 -2.11228720098e-12  3.49890937065e-12 -4.51816913829e-12 -5.60653767417e-13  1.65934421642e-12
-9.07370882417e-13  1.35020187206e-12  4.84387566802e-12  4.03780349701e-12 -3.11985231354e-12 -3.46822359627e-12 -7.44525379485e-12  1.94348173988e-12 -5.23319582504e-12 -7.9216213065e-14  2.63129352113e-12  1.06129926205e-12  2.2678521547e-12 -2.66958098069e-12 -7.37838994389e-12 -1.17372260996e-12  3.95722057191e-13 -8.14654073592e-13  9.1421635743e-12 -6.4258794813e-13  6.43078693233e-13 -3.07566451535e-13 -1.00133158624e-12  4.74533772324e-12  1.49215586578e-12  1.50379636254e-12  3.69664949259e-13  2.49406547214e-13  4.07634054704e-12  9.23964177818e-12  9.47326950486e-12  1.41257780684e-11  2.64464124957e-11  4.2801712244e-11  9.81997287436e-11  2.49659157717e-10  9.0304976047e-10  5.97803516535e-09  9.07298762253e-10  2.5287646156e-10  1.05732941567e-10  5.345379252e-11  2.50436677027e-11  1.58828561529e-11  1.10269842577e-11  1.18846456451e-11 -9.04426284039e-13 -1.87038014698e-12  7.73386941391e-12  9.29557188456e-13  1.33877680031e-12  2.01781890679e-12  1.38530896537e-12  2.47934962855e-12  2.18770258631e-12  9.86310268402e-13  1.95725840627e-12  1.07268977569e-12  1.64462415317e-12  2.95278897519e-12
 4.41123467851e-12 -1.03002298392e-13 -2.01978310414e-12 -5.68097363056e-12 -5.10824424596e-12 -3.72830423776e-12 -4.49750638586e-12  1.29933507782e-12  1.17526375979e-12  1.53351407792e-12  3.19853784039e-12 -3.27930227421e-12  2.11163326391e-12 -2.09986329352e-12  1.69692627563e-12  1.83801811286e-12  1.63119744968e-12 -9.08878761837e-13  4.21583732657e-12 -2.49563084217e-13 -2.79966023977e-12 -5.34831774853e-13  5.62609415121e-13  1.45652637796e-12  5.39515236974e-12 -1.48463256182e-12  2.18365688981e-12 -1.11931884703e-12  1.00745184774e-12  4.79044485361e-12  9.51757517417e-12  6.28785505513e-12  1.61897345995e-11  2.93622651156e-11  5.16388155846e-11  9.89291357127e-11  2.47520683113e-10  9.07298762253e-10  5.96598558855e-09  8.94300769539e-10  2.52505768172e-10  1.06853948829e-10  5.31782035499e-11  2.79442046307e-11  1.27076357053e-11  1.12073282086e-11  6.97962861194e-12  7.24883099062e-12  5.95692067392e-12  2.44210744961e-12  2.44178370873e-12  2.44955730093e-12 -2.64490494165e-12 -8.79454196493e-15 -9.4653701159e-13 -5.11652161116e-12  2.229019013e-12  2.54492588448e-12  4.76882870137e-12  5.97466948782e-12
 5.54509202562e-12 -1.15384090285e-12 -4.08328234737e-12 -4.40479985127e-12  6.69060908565e-13  7.71659712666e-13 -3.5776661641e-12  2.23543033332e-12 -7.23889386534e-14 -8.16654639347e-12 -9.61444650838e-12 -1.27880649819e-12 -7.13763745572e-13 -2.88270690005e-12  3.62253469642e-12  9.43558867375e-13  8.39003527318e-13  2.95021146372e-12 -3.10932575988e-12 -3.17512742285e-12 -4.80060606194e-12 -3.24710557947e-12  6.00870593237e-13  2.69063435734e-13 -3.27945911028e-12  8.44762004736e-12  3.43447657642e-12 -6.14851787683e-13  5.97025589435e-12  3.74327817312e-12  1.34142104211e-12  9.06640583226e-12  6.83954187546e-12  1.35788086416e-11  2.75336888529e-11  5.08157258031e-11  1.01463374598e-10  2.5287646156e-10  8.94300769539e-10  5.93881937409e-09  9.0222028516e-10  2.51609277095e-10  1.02315536565e-10  5.26788866905e-11  2.89265027902e-11  1.1931291469e-11  4.7560891532e-12  9.87213896661e-13  1.08276241392e-12  3.81665328761e-12  1.5239528095e-12  7.99015140182e-13  1.48409475768e-12  3.33258117695e-12  1.85674408308e-12 -4.81205863829e-12 -6.23708839486e-13  3.42647272894e-12  1.28942932103e-13  2.92564169786e-12
 2.74876720249e-13  6.49167548841e-13  1.63955202712e-12 -4.1908730914e-13  1.90328120087e-12  4.78621925255e-12 -3.2694903632e-13 -1.06841117285e-12  3.3415255429e-12 -1.4242458977e-12 -3.59370225597e-12  4.0812240294e-13  1.54140772964e-12 -3.60743490199e-12  1.59330027453e-12 -1.06899026286e-12  1.73204269135e-12  2.82173052658e-12  3.64818549819e-12  4.05852951293e-12 -1.34317282293e-12  3.60255553142e-12  4.75984643596e-12  1.33422508302e-12 -1.91820419329e-12  2.03913033277e-12  5.70930270192e-12 -3.15177070468e-12  4.14308843108e-12  3.05836275296e-13  1.85161837302e-12  2.14282099339e-12 -1.67236219667e-12  7.0607519997e-12  1.27671159644e-11  2.56566758564e-11  5.3075284884e-11  1.05732941567e-10  2.52505768172e-10  9.0222028516e-10  5.94325138223e-09  9.06007057163e-10  2.49035683773e-10  1.02361402219e-10  4.85132747909e-11  2.46095226303e-11  1.26001467528e-11  6.74319996415e-12  5.85831069563e-12  7.41868316843e-12  6.29742467892e-12  7.81482803517e-13 -1.6247183225e-12  6.30819797818e-12  1.44452810542e-12 -7.72724668645e-13 -5.46137718919e-12 -3.44516601033e-12 -4.53735605437e-12 -2.45966787908e-12
-8.58047322951e-13  1.76768243894e-12  3.46610167685e-12 -3.13917175539e-12  3.32777164713e-12  6.28300676546e-13  3.47155380374e-12  5.90073810379e-12 -2.68786875893e-12 -1.05021524086e-12 -1.44509207169e-12 -3.62744832755e-12 -1.1759818315e-12  1.20169824679e-13  2.05957757792e-12 -7.09893292772e-13 -1.39888053713e-12  9.82327341262e-13  3.17613164143e-12  5.54150007986e-13  9.24455578529e-13 -8.76609161182e-13  2.78423764837e-12  4.84442777993e-12  9.96893769485e-13 -2.89634536222e-13  8.82851890642e-14  2.26736875218e-12  2.05602500185e-12 -1.21418491468e-12 -3.2187776864e-12  2.38684411591e-12 -7.16148611069e-12  7.32622476056e-12  7.05610801313e-12  1.33832262668e-11  2.78574822576e-11  5.345379252e-11  1.06853948829e-10  2.51609277095e-10  9.06007057163e-10  5.9370424852e-09  8.98614927001e-10  2.52505692164e-10  1.01675384265e-10  4.8334149106e-11  2.32425131768e-11  1.30957826101e-11  6.10114360639e-12  5.28205640861e-12  4.2232140424e-12  1.50146096892e-12 -4.80724197285e-12  1.56781542585e-12  2.88523679147e-12 -2.55022315807e-12  4.07395479882e-12  3.54859809432e-12 -2.00172980144e-12 -9.56722967705e-13
-1.26183212169e-12 -4.6921142327e-12 -6.05959852968e-12 -5.3507435289e-12 -5.09666258265e-12  2.02276326234e-13 -1.28798660923e-14 -3.36673236371e-12  2.15477439462e-12 -2.70330005873e-12 -1.73646088489e-13  1.04781879798e-12 -3.91748961028e-12 -6.24866080546e-13 -9.13538668175e-13 -1.78202644481e-13 -3.34856802624e-12  2.49354847604e-13 -5.37413913609e-13  5.38327347257e-13 -3.98478527157e-13 -5.04901070799e-12 -8.42318598909e-13  7.31731710908e-13 -3.26140101808e-13 -7.86709272347e-12 -2.43318605655e-12 -2.38787303797e-12 -3.90252693149e-12 -7.34800875252e-12 -5.59914742091e-12 -1.55969473191e-12  2.19547302683e-13  2.156633454e-12 -6.26274103833e-13  4.90429205544e-12  1.92051134188e-11  2.50436677027e-11  5.31782035499e-11  1.02315536565e-10  2.49035683773e-10  8.98614927001e-10  5.94468997543e-09  9.01612783815e-10  2.52826213482e-10  1.00551943958e-10  5.15673969423e-11  3.12245502871e-11  2.09473574128e-11  1.14150574178e-11  6.6146444912e-12  4.68400009204e-12 -5.2839901286e-12  3.05310897435e-13 -4.43194714479e-12  1.56184979345e-12 -2.8717850801e-12 -2.7936297837e-12 -3.0967345568e-12 -2.40899397942e-12
-4.7889553117e-12 -1.1266559916e-12  4.72379115615e-12  2.8481785924e-12 -2.03289840225e-12 -5.76019817124e-12  3.95189922967e-12  5.08349086262e-12  4.84126931116e-13  3.65025941427e-13 -3.97346439414e-12  3.6023113853e-12  6.43550303046e-13 -3.95998846451e-12  1.5617236157e-12 -2.32503247157e-12 -5.53232197105e-12  5.58865906721e-12  7.5527581941e-13 -9.96096695923e-13  6.89595501407e-13  8.30412205467e-12  1.33986429784e-12  3.03931424299e-12  5.58585668172e-13  1.7958582069e-12  3.09293704422e-12  1.79599827223e-12 -3.64984894589e-12 -3.66819607826e-12 -4.77757753994e-12 -1.80494180832e-12 -4.11291928032e-12  1.11926533411e-13  1.236645163e-13  5.36224681178e-12  1.05198160017e-11  1.58828561529e-11  2.79442046307e-11  5.26788866905e-11  1.02361402219e-10  2.52505692164e-10  9.01612783815e-10  5.95888644665e-09  9.08855727207e-10  2.42697631504e-10  1.02447221299e-10  5.13015040501e-11  2.69258929628e-11  1.16312949975e-11  6.93129445603e-12  5.23389670379e-12 -2.41795884583e-12 -2.05278918463e-12 -1.1276361236e-13 -1.34800037389e-12  2.2959302182e-12  5.81675161883e-12  4.20402773632e-13 -5.09791575707e-13
-3.13098288064e-12  3.54942370879e-12 -4.86026223138e-13 -3.80772180152e-12  3.27600452802e-12  4.77260430997e-12  4.29350909936e-12 -3.03630123768e-13  5.31433900047e-12  2.17912005367e-12  5.61483610875e-12 -3.43414047416e-12 -3.21367310303e-12  1.23222457642e-12  2.37221907742e-12  4.14188378195e-12 -5.65589042641e-12 -1.01915861553e-12 -4.68749414711e-12 -7.38885360784e-13  2.1598581639e-12 -1.48236865254e-12 -1.87515439949e-12  2.77634668502e-12 -1.05266542042e-12  4.03728793861e-13  3.75685489075e-12  2.11027806358e-12 -2.17915413265e-12  1.58375870229e-12 -6.50811978832e-13 -1.92678144231e-13  3.73558020269e-12  1.20943663965e-12 -5.1146505463e-12  7.2749479921e-12  4.94842015106e-12  1.10269842577e-11  1.27076357053e-11  2.89265027902e-11  4.85132747909e-11  1.01675384265e-10  2.52826213482e-10  9.08855727207e-10  5.99499046156e-09  9.04652018142e-10  2.4770157659e-10  9.8235644261e-11  4.90001684666e-11  2.38536745218e-11  1.33196870153e-11  4.59554334526e-12  6.09026881592e-12  2.79548155809e-12 -4.27858726547e-12 -1.54261850375e-12 -1.4815098764e-12  2.61461241967e-12 -9.14460087265e-13 -4.62276564544e-12
 1.02650226651e-12 -2.80713762258e-12  1.83166384611e-12  3.02071303106e-12  2.2839412444e-12 -9.50248098174e-13  2.30905566754e-12  3.01130388635e-13  1.19335977593e-12 -1.72163191919e-12 -4.52953817946e-12 -1.12805466213e-12 -3.16700024297e-13 -6.75741346878e-12  3.33508332946e-12 -1.90951324439e-12 -1.1807692433e-12  1.82984360745e-12  4.98877408307e-12  2.81598027917e-12 -5.82224735787e-13  4.82313742765e-12 -1.4700071013e-12  9.03550916989e-14  2.91991812556e-12  6.98082900644e-13 -5.95491031845e-12 -4.20982982859e-12  3.33503266602e-12 -2.48088717991e-12  7.54370037392e-12  6.06357816755e-13 -1.86465821742e-12  1.48893680727e-12 -6.95798875958e-12 -1.00855854006e-12  4.71345304305e-12  1.18846456451e-11  1.12073282086e-11  1.1931291469e-11  2.46095226303e-11  4.8334149106e-11  1.00551943958e-10  2.42697631504e-10  9.04652018142e-10  5.94797221026e-09  9.04264226841e-10  2.44680462131e-10  1.04730462984e-10  5.17345882066e-11  2.49136054095e-11  1.27831196209e-11  9.19409810907e-12  6.17683398645e-12  1.53293900929e-13  3.119310695e-12  3.36047938168e-12 -1.10266611562e-13 -6.1603227929e-12 -3.36144478388e-12
 5.21749503158e-12 -1.3766773941e-12  4.35380972943e-12  5.13322919899e-12  5.72120418341e-12  1.72735607283e-12  2.89434415617e-12 -5.56957087533e-13  3.22312847641e-12 -9.75060295759e-12 -4.11493474762e-12  5.22646010865e-13  2.96087357272e-13 -3.7049340983e-12  3.3275093087e-12 -5.94095267337e-12 -6.56408762951e-12 -2.61124566162e-12 -1.06302259382e-12 -3.44302076896e-12  3.57413981798e-12 -6.38601531593e-12 -4.28872977826e-12 -2.15181714914e-12  1.31852920878e-12  6.62256371453e-13  1.47458220274e-12 -2.24060396442e-12  7.73744722522e-13  3.844110054e-12  5.24753481947e-13 -2.23913195883e-12  4.37694233935e-12  7.11781469547e-12 -4.57145875809e-12  3.06353802444e-12 -3.85001492257e-13 -9.04426284039e-13  6.97962861194e-12  4.7560891532e-12  1.26001467528e-11  2.32425131768e-11  5.15673969423e-11  1.02447221299e-10  2.4770157659e-10  9.04264226841e-10  5.96700254108e-09  9.04168733583e-10  2.49364883035e-10  9.96771622983e-11  4.99083892782e-11  2.1170240268e-11  8.83241039421e-12  4.55602257164e-12  9.13313414653e-13  2.08006335771e-12  3.16615206413e-12 -2.70838920348e-12 -3.91317861221e-13 -2.40381393983e-12
-1.55413770689e-12 -6.90387321167e-12 -3.43489886676e-12 -7.30426120574e-12 -1.25763875124e-11 -4.57679024678e-12  5.18596960911e-12 -1.57567683062e-12  5.09866938906e-12 -2.16800454633e-12 -1.29165552674e-12  1.03925361799e-12 -2.69814853254e-13  3.39173972589e-12  2.50035547951e-12 -5.18494699017e-12 -4.95796207281e-12 -9.05890505178e-13  1.5632673846e-12  3.99586117516e-13 -1.62743726826e-12  3.05186098345e-12 -1.01703004022e-12  2.94388614597e-12 -5.46220058102e-13 -1.12080887481e-12 -7.76074918867e-12  2.81349799676e-12  1.20520303128e-12 -3.46200367285e-12  1.03995979061e-13  3.3434258456e-12  1.71173547506e-12  3.64840161135e-12 -4.37412505612e-12 -3.2228348862e-12 -7.05431169193e-12 -1.87038014698e-12  7.24883099062e-12  9.87213896661e-13  6.74319996415e-12  1.30957826101e-11  3.12245502871e-11  5.13015040501e-11  9.8235644261e-11  2.44680462131e-10  9.04168733583e-10  5.94346537595e-09  8.97027995349e-10  2.44824920575e-10  1.04594964241e-10  4.68131864854e-11  2.45455630539e-11  1.33547740848e-11  6.65641895794e-12  7.0428532595e-12  2.52971934988e-12  1.35157201506e-12  1.37178329369e-12  2.36685648329e-12
-2.08583837367e-12  2.11258794317e-13  6.99219367564e-13 -1.61046725916e-12  6.56022248657e-13  1.77611616039e-12 -3.26602194399e-12 -8.71053960739e-13 -3.07802841336e-13  3.61544477314e-12  3.89473587099e-12 -5.37277087731e-13  1.16677381723e-12  1.55694844565e-12  1.33513150053e-12 -3.05611857724e-12 -3.44222812071e-12  1.41255817294e-13  4.3409321233e-12 -3.57700882928e-12  2.39000076101e-12 -3.61113507948e-12  6.66676736011e-13  7.91000357984e-13  1.37311137453e-12 -3.20779087619e-12  1.04173048093e-12 -6.04982449898e-14  3.27661828503e-12 -3.69937186828e-12 -8.98491594502e-13  2.45772618849e-12  4.14816246976e-12  2.58488831391e-12  2.88120570452e-12  1.12926052906e-12 -3.84965785546e-12  7.73386941391e-12  5.95692067392e-12  1.08276241392e-12  5.85831069563e-12  6.10114360639e-12  2.09473574128e-11  2.69258929628e-11  4.90001684666e-11  1.04730462984e-10  2.49364883035e-10  8.97027995349e-10  5.95498574267e-09  9.0093299588e-10  2.52786429363e-10  1.03639406079e-10  4.92153233793e-11  3.27955123654e-11  1.36995559084e-11  9.81360865932e-12  8.76774425058e-12  2.54686422684e-12  1.03400153436e-11  4.04246951832e-12
 2.48017884883e-12  6.90343757655e-12  7.66185328694e-12 -1.74648802842e-12 -4.18180935055e-12  1.99444713167e-12  7.14950926284e-12  4.42740106926e-12  2.0525792664e-12  6.80784155024e-13  3.71193697717e-12 -1.91444529979e-12  6.18944676962e-12 -2.42915089845e-12  3.49398736508e-12  5.75197564055e-12 -2.68456604673e-12 -2.02728686723e-12  2.58151130754e-12  2.68048591381e-12  3.14585350447e-12 -5.78892521305e-13 -1.51600243236e-12  9.7468494018e-13 -3.08133723061e-14  3.87384120847e-12  6.27072807428e-13 -1.09180595419e-12  1.80857374781e-12 -3.59117825449e-12  2.38918982168e-12  6.73778081096e-12  6.60073964557e-12  8.94646567956e-14  4.93245308308e-12  1.15471922222e-12  2.3898826061e-12  9.29557188456e-13  2.44210744961e-12  3.81665328761e-12  7.41868316843e-12  5.28205640861e-12  1.14150574178e-11  1.16312949975e-11  2.38536745218e-11  5.17345882066e-11  9.96771622983e-11  2.44824920575e-10  9.0093299588e-10  5.94597320859e-09  9.01526035444e-10  2.47265628103e-10  9.98500001081e-11  5.33983172364e-11  2.97911573769e-11  1.73461178988e-11  6.7173689412e-12  7.19849385193e-12  4.99627307262e-12 -6.93825039396e-12
 1.77849759434e-12 -8.81425338375e-13  4.46500335589e-12  5.06712049059e-12  2.7719183695e-12  1.89412682997e-12  3.25845144986e-12  1.5427306858e-12 -1.91363360832e-12  2.27916161131e-12 -3.71137502041e-12  6.58484315541e-13 -2.02539148838e-12  2.52960183492e-13  1.57424215949e-12  3.33753927052e-13 -4.93230982308e-12 -2.05641712175e-12  4.60104970452e-12  9.09235592373e-13 -5.13823599297e-13 -8.05264297678e-15 -3.01442417739e-12  4.94603378426e-12  4.29227265643e-13  2.53363305833e-12  4.19756476235e-12  2.12061722128e-12  5.98316535761e-12 -2.69296759743e-12  5.33479879985e-12 -5.66439299477e-12 -3.17052819686e-12  1.82194399392e-12 -3.37546288922e-12 -2.58593232377e-12 -7.89327892885e-13  1.33877680031e-12  2.44178370873e-12  1.5239528095e-12  6.29742467892e-12  4.2232140424e-12  6.6146444912e-12  6.93129445603e-12  1.33196870153e-11  2.49136054095e-11  4.99083892782e-11  1.04594964241e-10  2.52786429363e-10  9.01526035444e-10  5.96315865121e-09  9.06010283699e-10  2.47376825369e-10  1.03432255988e-10  4.93081518167e-11  2.34593694567e-11  1.6778959744e-11  6.46664856641e-12  3.45060171842e-12  2.4058015746e-12
 2.57683499128e-12  4.64046555823e-12  4.67313147906e-12  3.69121265033e-12  1.22537198556e-12  5.11887447989e-12 -4.5590311343e-12 -2.40811046363e-12  2.62781420218e-12  2.99770630161e-12 -3.32235940127e-12 -4.64879684894e-12  7.35148919786e-12  6.6300961899e-12 -5.5447976056e-13  2.92999110996e-12  2.5054634987e-12  5.16977069102e-12  5.68393559682e-12  4.71903952874e-13 -1.71833476317e-12 -6.94736765924e-12 -2.24454585186e-12  5.14219555312e-12  3.74144652583e-12  4.90095730733e-12  6.91374822843e-12  1.49217977924e-12  6.32929226968e-12 -1.68802912239e-12  1.25196294969e-12 -2.88296429945e-12 -4.34568204046e-12 -1.2793424954e-12  2.02664638421e-13 -2.58138542056e-12 -5.8926626444e-12  2.01781890679e-12  2.44955730093e-12  7.99015140182e-13  7.81482803517e-13  1.50146096892e-12  4.68400009204e-12  5.23389670379e-12  4.59554334526e-12  1.27831196209e-11  2.1170240268e-11  4.68131864854e-11  1.03639406079e-10  2.47265628103e-10  9.06010283699e-10  5.95676208347e-09  8.96047333515e-10  2.4553308273e-10  1.0021762615e-10  4.91192957062e-11  3.02591496401e-11  1.48711061248e-11  8.20845865082e-12  5.92264081243e-12
 4.71997626054e-12  3.69237982071e-12  2.21577822352e-12  4.74555768354e-12  6.4611256384e-12  1.88204694425e-12 -4.26790361964e-12 -1.67169684264e-12 -2.06212111638e-12 -5.98330123957e-12 -7.67921493531e-13  3.09533239305e-12 -3.07405311426e-12 -2.50182811575e-13  2.71086814338e-13  4.60403034021e-12 -2.24412536526e-12 -1.97704853125e-12  7.68602274935e-12  1.54194668215e-12  6.68026058252e-12  1.3705992497e-13 -1.54099249495e-12  2.82077569594e-12 -6.34753084115e-13  1.99865305473e-12  3.72704031231e-13  7.27441251228e-13  1.80526591145e-12  2.39194836679e-12  1.56211167204e-12  4.33856544201e-12  4.14790205534e-12  7.51942739238e-12 -1.18331192509e-12  3.42001365473e-13 -2.90931870179e-12  1.38530896537e-12 -2.64490494165e-12  1.48409475768e-12 -1.6247183225e-12 -4.80724197285e-12 -5.2839901286e-12 -2.41795884583e-12  6.09026881592e-12  9.19409810907e-12  8.83241039421e-12  2.45455630539e-11  4.92153233793e-11  9.98500001081e-11  2.47376825369e-10  8.96047333515e-10  5.96490936283e-09  8.96163215196e-10  2.41880346788e-10  9.65240589685e-11  4.9434845666e-11  2.64646404806e-11  1.53040718735e-11  4.66551268565e-12
 9.36004580848e-12  9.28640512538e-13 -4.40833010282e-12  5.11052039985e-12  2.69934990862e-12  4.65688289576e-12  6.46608914005e-13  5.45251543314e-12 -1.28213609245e-12  4.85221146293e-12  4.00834932196e-12  2.8224020712e-12  4.47904163219e-12  2.46563791018e-12  7.2310634946e-12  4.71563006667e-12  1.84613009578e-12  4.68013595602e-12  5.57199228269e-14  1.69798249858e-12  4.7060177864e-13  3.29520583963e-14  1.35385367302e-12  1.36989284512e-12 -6.32819630875e-13  4.58427645192e-12  1.1924764243e-12 -1.10585759615e-12  1.82379622868e-12  1.52058170011e-13 -2.41091417044e-12 -7.91529641909e-13 -2.88556898003e-12 -1.78606891249e-12 -2.29572241665e-12  1.96031940056e-12 -2.16382876784e-12  2.47934962855e-12 -8.79454196493e-15  3.33258117695e-12  6.30819797818e-12  1.56781542585e-12  3.05310897435e-13 -2.05278918463e-12  2.79548155809e-12  6.17683398645e-12  4.55602257164e-12  1.33547740848e-11  3.27955123654e-11  5.33983172364e-11  1.03432255988e-10  2.4553308273e-10  8.96163215196e-10  5.97002895375e-09  8.9932515798e-10  2.48089781488e-10  1.02513602839e-10  5.12166834322e-11  3.25061764016e-11  1.77247248911e-11
 1.35160819127e-11  7.70470886963e-12  1.73364909515e-12  6.26283695934e-12  2.32383844141e-12  1.23261981628e-13  2.70915133412e-12  3.97321626344e-12 -3.43996049523e-12  4.04085637645e-12 -6.87623852937e-13 -3.49536350294e-12 -8.2763486819e-15 -1.98710954344e-12  3.23154997595e-12  2.66263703734e-12  3.14643747906e-12  1.00577852833e-12 -1.71512190097e-12  5.22451098019e-14  4.65744230314e-13  5.01756347661e-12 -1.46186524214e-12  2.92774966312e-12  4.70225227889e-12  1.00981904051e-12  7.64482730279e-13  3.918060621e-12 -1.25527525784e-12 -3.13001497023e-12 -1.12068501843e-12 -2.12259144123e-12 -3.17001431938e-12 -3.0300466932e-12  1.71480444833e-12  1.19329622898e-14 -5.02864135501e-13  2.18770258631e-12 -9.4653701159e-13  1.85674408308e-12  1.44452810542e-12  2.88523679147e-12 -4.43194714479e-12 -1.1276361236e-13 -4.27858726547e-12  1.53293900929e-13  9.13313414653e-13  6.65641895794e-12  1.36995559084e-11  2.97911573769e-11  4.93081518167e-11  1.0021762615e-10  2.41880346788e-10  8.9932515798e-10  5.9743780064e-09  9.01373307583e-10  2.46824800801e-10  9.95479644242e-11  4.97927499334e-11  2.9938244412e-11
 2.97687911439e-11  1.937433989e-11  7.48856799929e-12  2.00780749636e-12  3.74356995672e-12 -3.2911533243e-12  7.23117183552e-13  1.02526541256e-12 -3.60365170065e-13 -3.61792191924e-12 -5.31890941493e-12 -1.46862167471e-12  6.31309443898e-13 -2.01137257587e-12  5.09910692867e-13  4.91977175217e-12  1.16022250823e-12 -1.55567595342e-13  2.75398871299e-13  6.02094734533e-12  3.53224875798e-12  2.17288804435e-12 -2.01980609877e-12 -1.85634670658e-12 -4.04962461344e-12  6.27119663122e-12  1.66813144016e-12 -2.39746806253e-12  4.2511234633e-13  5.67921221513e-12 -1.74926135403e-12 -1.52322778556e-12 -3.4132951359e-12  3.81985779132e-12  2.29082423496e-12  5.00997815057e-12 -2.11228720098e-12  9.86310268402e-13 -5.11652161116e-12 -4.81205863829e-12 -7.72724668645e-13 -2.55022315807e-12  1.56184979345e-12 -1.34800037389e-12 -1.54261850375e-12  3.119310695e-12  2.08006335771e-12  7.0428532595e-12  9.81360865932e-12  1.73461178988e-11  2.34593694567e-11  4.91192957062e-11  9.65240589685e-11  2.48089781488e-10  9.01373307583e-10  5.95762488555e-09  9.03031555692e-10  2.52357113292e-10  1.06595134799e-10  5.13619787915e-11
 5.42027099612e-11  2.5659949733e-11  1.53933327333e-11  8.43536426313e-12  6.05843877098e-12  5.37896251751e-12  1.56250029882e-12  5.12300583793e-12  6.281604587e-13 -1.41573070211e-12  1.57239170293e-12 -2.0525772263e-12  6.42906791791e-12  2.04230487225e-12  1.0537452316e-12 -2.40422056907e-12 -4.48143075964e-12 -5.64041215723e-12 -4.45967260833e-14  6.5442015931e-12  5.04729540086e-12  3.52431749793e-12  5.901850326e-12 -1.59671383631e-12  3.15526075986e-12  1.29649327926e-12 -9.59328689036e-13  1.95432344252e-12  1.21127152686e-12  4.04077868137e-12 -5.93976024556e-12 -1.84418367603e-12  2.62024581747e-13 -3.35190205508e-13  5.54186260369e-12  2.34518026312e-12  3.49890937065e-12  1.95725840627e-12  2.229019013e-12 -6.23708839486e-13 -5.46137718919e-12  4.07395479882e-12 -2.8717850801e-12  2.2959302182e-12 -1.4815098764e-12  3.36047938168e-12  3.16615206413e-12  2.52971934988e-12  8.76774425058e-12  6.7173689412e-12  1.6778959744e-11  3.02591496401e-11  4.9434845666e-11  1.02513602839e-10  2.46824800801e-10  9.03031555692e-10  5.96846888057e-09  9.01292482951e-10  2.42847792281e-10  1.08436052238e-10
 1.02263087322e-10  5.45997706285e-11  3.0076675043e-11  1.30996337075e-11  7.69581387974e-12  5.84089793257e-12  4.04220023398e-12  3.57794764829e-12  7.21827457469e-12  3.42713461762e-12  1.76540003006e-13  7.689672837e-13 -2.43360433841e-13 -1.67120933435e-12 -9.53958889305e-13 -1.98486926032e-12  4.19461437636e-13 -3.03825144071e-12 -7.03498295376e-13  1.04807799454e-12  4.40850307516e-12  2.72133276187e-12  3.27021341714e-12  6.39931263105e-12  2.7185443962e-12  3.993916402e-12  9.41415051081e-13 -1.3447491146e-13  3.38364598976e-12  4.49779138416e-13 -1.42291914407e-12  2.81146697434e-12  8.33964181748e-12  2.90513609453e-12  4.38928380348e-12 -8.55044448913e-13 -4.51816913829e-12  1.07268977569e-12  2.54492588448e-12  3.42647272894e-12 -3.44516601033e-12  3.54859809432e-12 -2.7936297837e-12  5.81675161883e-12  2.61461241967e-12 -1.10266611562e-13 -2.70838920348e-12  1.35157201506e-12  2.54686422684e-12  7.19849385193e-12  6.46664856641e-12  1.48711061248e-11  2.64646404806e-11  5.12166834322e-11  9.95479644242e-11  2.52357113292e-10  9.01292482951e-10  5.95280370362e-09  9.02644167093e-10  2.44952684513e-10
 2.47729511148e-10  1.07657890627e-10  5.08870330429e-11  2.50676300782e-11  1.44547280409e-11  1.16507053326e-11  2.55155303409e-12  6.40591589232e-12  1.82912653772e-12  2.77957968879e-12 -4.68365544711e-12 -3.71176974886e-12  4.02106027522e-12 -3.11518440314e-12  1.82132684541e-12  2.74413858499e-12  2.12022415821e-12  1.99934490751e-12  1.92838735918e-12  1.01070666012e-13  4.81217022964e-12  4.50488403586e-12  6.87587945371e-12  6.43038071819e-12 -2.67606267504e-12  1.32428216342e-13 -5.7286443733e-12  1.59265479459e-13  1.08808151958e-13  1.77855021425e-12 -6.16963892473e-12 -4.10739599487e-12 -2.09729480704e-12 -4.04629937441e-12 -7.00518671838e-13  2.02893869482e-12 -5.60653767417e-13  1.64462415317e-12  4.76882870137e-12  1.28942932103e-13 -4.53735605437e-12 -2.00172980144e-12 -3.0967345568e-12  4.20402773632e-13 -9.14460087265e-13 -6.1603227929e-12 -3.91317861221e-13  1.37178329369e-12  1.03400153436e-11  4.99627307262e-12  3.45060171842e-12  8.20845865082e-12  1.53040718735e-11  3.25061764016e-11  4.97927499334e-11  1.06595134799e-10  2.42847792281e-10  9.02644167093e-10  5.94840560167e-09  9.04724814606e-10
 8.96961554112e-10  2.52883350553e-10  1.04702838718e-10  4.69342173759e-11  2.58871935328e-11  1.22262414272e-11  7.93535488486e-12  3.95574569371e-12 -5.07774894494e-13  3.0752229646e-12  3.26774340293e-12  2.83826420841e-12  2.76937389596e-12 -4.77494076302e-12 -1.22348319384e-12 -3.92833140188e-12  4.60752517752e-13 -1.38888413986e-12  1.58694466627e-12 -2.80224047023e-12  1.10881164075e-12  3.82598356929e-12  4.68644980957e-12  1.79241840225e-12 -8.13167362456e-13 -1.17927333531e-12 -1.73386789486e-12 -3.59812314684e-12 -1.29597844637e-12  4.08101879013e-12 -1.00636694355e-13  3.89336753996e-12 -3.66267624428e-12  9.18855060437e-13  7.52225460886e-12  5.35964423264e-12  1.65934421642e-12  2.95278897519e-12  5.97466948782e-12  2.92564169786e-12 -2.45966787908e-12 -9.56722967705e-13 -2.40899397942e-12 -5.09791575707e-13 -4.62276564544e-12 -3.36144478388e-12 -2.40381393983e-12  2.36685648329e-12  4.04246951832e-12 -6.93825039396e-12  2.4058015746e-12  5.92264081243e-12  4.66551268565e-12  1.77247248911e-11  2.9938244412e-11  5.13619787915e-11  1.08436052238e-10  2.44952684513e-10  9.04724814606e-10  5.95829874745e-09


==> anc/correlator_b11_Nt14_dist21.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59
-8.65390320063e-06 -2.74963502412e-05 -0.000131732575262  5.27848537285e-05  0.000233897928503  5.20010488535e-06  5.46540065736e-05 -0.000176961386473 -5.57525582647e-05 -0.000279658276801  9.79392197711e-05  0.000226594250456  0.00010599995901  8.92645256149e-05  0.000161468809809  9.69896612671e-05 -1.39769104644e-05  4.04193184607e-05  0.000216819238651 -0.000129360329549 -3.52800732959e-07 -0.000139339408646  1.64391797256e-05  0.000140168812837 -1.47993614048e-05 -1.11507102587e-05 -0.000108914505917 -1.56208743316e-05 -0.000122534792371 -0.000101098741388 -4.13962460609e-05  7.40266966064e-05 -0.000126517963308 -2.87914966014e-05  5.47799177508e-05 -9.71564615452e-05 -0.000295804561739 -5.84209648358e-05 -0.000173166718521  1.10983221882e-05  9.23173186837e-05 -4.66669049329e-05 -1.97361309404e-05 -0.000157988687412  6.84660173641e-05  0.000163536824562  0.000103729971991  6.54325986429e-05 -0.000132304122463  0.000106654982882 -0.000224014066006  5.24054192875e-05  0.000232110151571 -2.90503984802e-05  5.5751032495e-05  3.21195940646e-05 -4.88104919216e-05  2.29663443779e-05  0.000173616332485 -3.25316229372e-05
 0.515179643142  0.511501929356  0.509072745519  0.509301317767  0.509913564222  0.51086681577  0.506125568032  0.510259234163  0.50977106564  0.509942807783  0.511569615846  0.51399888388  0.510335194254  0.511778654517  0.509013410395  0.51086778468  0.51339527619  0.512055155182  0.514102753204  0.510011661812  0.511936866407  0.50617922485  0.510344796354  0.508525697466  0.509098466838  0.512422432703  0.514072091451  0.509979901739  0.510362024196  0.509455118119  0.512527900653  0.508714731577  0.50975265047  0.511688043899  0.511828604104  0.511087880282  0.51564249437  0.511432841259  0.508957602502  0.510711436527  0.507585894569  0.50906102391  0.512218651088  0.513479580171  0.517475183215  0.510544403248  0.511443878304  0.509874044977  0.510818666493  0.508554088369  0.511790064274  0.509888445385  0.514089659119  0.511356377133  0.510678487456  0.510864704112  0.509285831225  0.504844019094  0.515403444234  0.510313125426
 1.38315953577e-08  2.09745474833e-09  5.64335318018e-10  2.5215095137e-10  1.08849647392e-10  5.11198128778e-11  5.1163596173e-11  8.04915369707e-12  1.96742516935e-11  8.8750317988e-12  1.14627487616e-11 -4.45992787822e-12  2.74660786133e-12 -7.11101070042e-12 -1.29377637815e-12  1.47613006443e-11  1.60621890817e-12 -2.34169746102e-12  2.03830660464e-12 -1.41267267116e-12 -4.7034505206e-12 -7.22440263019e-12  2.0417772595e-11  3.01701850583e-11  1.01798099598e-11  4.07979142755e-12  8.30286754055e-12  1.90565040264e-11 -3.60877382366e-12 -5.09338435883e-12 -2.04543737667e-11 -1.49278049621e-11 -2.7410094224e-12 -1.07897104112e-11  1.39746718997e-11  9.81434384915e-12  1.60279667056e-11 -2.13861916259e-12  1.71411419513e-11  3.05770049643e-11  2.59780266692e-11  1.53263765228e-11 -1.35027202348e-11  8.09320037831e-12  9.11495203434e-13 -1.82464238371e-11 -5.07313864473e-12  3.48859333117e-11  1.76580182083e-11  4.38026094582e-12  3.3164602907e-12  3.17854315499e-11  1.83490553219e-11 -3.44955941248e-12  4.49338479439e-11  6.55005838321e-11  1.02720667443e-10  2.31685237279e-10  6.01054904651e-10  2.07742291164e-09
 2.09745474833e-09  1.37251279405e-08  2.07307558108e-09  5.95133119715e-10  2.36458112623e-10  1.13895254139e-10  4.83439662152e-11  1.54086291056e-11  3.51105335103e-12  9.50298020287e-12 -3.99979464433e-12  3.78608077798e-12 -6.63381517756e-12  1.39858574874e-11  3.73845071404e-12  2.1606911831e-11 -2.55406817213e-11 -1.04226756176e-11 -9.79715530733e-12 -5.58996537817e-12 -8.64727614408e-12 -1.19755281325e-11 -5.39176715499e-14  7.99778673144e-12 -5.07430860903e-12 -6.32549347555e-12 -2.50272647514e-11 -9.22339563432e-12  8.36315712293e-12  3.96788765684e-12  1.97632082827e-11 -5.82910567219e-12  1.35565438023e-11  3.74367447335e-12  1.57175976436e-11  1.85918580039e-12 -8.03976358704e-12 -1.15276967375e-11 -5.92881314029e-12  4.97308132367e-12 -5.13863780133e-12  1.91960636525e-11  2.45510241491e-12 -2.24415951003e-11  1.6359210227e-13  9.26614782891e-12 -2.39409532944e-11 -9.95732643221e-12 -2.66677188798e-11  8.35961295125e-12  1.11563801185e-11  7.91699010592e-12 -3.9383578881e-12 -2.21129363039e-12  1.58310337418e-11  5.18137709753e-11  6.21174017072e-11  1.23580775677e-10  2.47824977601e-10  5.60346516227e-10
 5.64335318018e-10  2.07307558108e-09  1.36478630137e-08  2.0494163386e-09  5.52090092159e-10  2.52767567087e-10  1.13298708718e-10  3.05170182878e-11  3.37494572703e-11  3.53856837031e-11  1.46064842384e-11 -2.5740673141e-11  6.56428673848e-12  1.4031550467e-11  7.93705479119e-12 -1.20122504071e-11 -7.93705897816e-12 -7.29620866485e-12 -1.94855896289e-12 -5.74427860554e-12  1.81005457539e-12 -4.83971827825e-12  2.71886775021e-12 -1.19094483109e-11  3.62591824701e-12  2.13566647529e-12 -6.15169693913e-12  7.67478811835e-12  1.05361696894e-11 -2.47644683383e-13  8.85492033944e-12  1.37997574031e-12  1.93268699844e-12  1.33366161894e-12 -2.10536547842e-11 -1.16762326822e-11  1.72354726666e-11  3.07871477076e-12 -1.27661347914e-11 -1.91048862425e-12  3.03590907519e-12  7.86904746841e-12 -4.26094359178e-12  5.70044351581e-12  6.32561941001e-12  5.40559955407e-12 -1.07406938792e-11 -6.55162261887e-12 -2.42662672099e-12  2.9509822327e-12  3.77153506795e-12  1.62481601375e-11  1.32774116956e-11  3.15524016119e-13  3.01676300556e-12  1.03460547606e-11  4.11324911226e-11  6.15197304239e-11  1.06082563322e-10  2.33864112892e-10
 2.5215095137e-10  5.95133119715e-10  2.0494163386e-09  1.3683011682e-08  2.07361710075e-09  5.69948939902e-10  2.23728684847e-10  1.09460401896e-10  6.60474432876e-11  2.69302863653e-11  1.1583980095e-11  1.72392789226e-11 -7.68284068462e-13  2.72718820918e-11  7.70026360297e-12  1.28509393869e-12  4.30506806846e-12 -1.26598046893e-11  1.05557331007e-11  1.55209328006e-11 -1.41872178085e-11  3.619272826e-12 -1.02415170898e-11  1.51285212908e-11  6.40515769709e-12  2.30875019535e-11  1.77212035986e-11  5.34813593763e-12 -6.42964554105e-12 -1.13318967404e-11  4.33227927941e-12 -6.28020171883e-12  1.62477391346e-11  8.91029264197e-12  2.14428944504e-11 -8.27902029812e-12 -1.54594153242e-11 -5.50098450719e-12 -1.20825562373e-11  1.20492466213e-11  1.70547266174e-11  2.75727162973e-12  1.22716865046e-11  7.12013024422e-12 -1.18338445492e-11 -5.77761347556e-12  6.84387844295e-12 -4.26838654803e-12 -1.36525873433e-11 -1.29509556862e-12 -4.58774746309e-12 -6.4245223536e-12 -7.56483454528e-14  1.15335778237e-12  1.01744318928e-11  1.70236813008e-11  2.15751815351e-11  2.85012388055e-11  6.74030583383e-11  1.23425662903e-10
 1.08849647392e-10  2.36458112623e-10  5.52090092159e-10  2.07361710075e-09  1.36702555017e-08  2.07882568929e-09  5.67298747011e-10  2.31218959531e-10  1.08970669281e-10  5.34088727256e-11  4.50144715542e-11  4.13664812292e-11  2.84314901914e-11  2.15667329308e-11  6.74906242502e-12  3.08680649449e-12  1.39544269038e-11  9.2476652092e-12 -3.47019665963e-12  9.02169158147e-12  5.52070536702e-12  1.25277078936e-11  1.47281984463e-11  1.00583792238e-11 -1.63266489689e-11  4.14901285202e-12 -9.60871239542e-13 -1.40274407781e-11 -2.55468215454e-11 -1.28607472797e-11  1.70248607815e-11 -3.19445929285e-12 -7.21287632859e-12 -7.84057940419e-12  4.41082966472e-12 -1.80662435697e-12 -8.56999800609e-12 -1.26371261818e-12 -1.38294275204e-11  4.03260838609e-12  8.43666456562e-12  2.71981569037e-12 -4.29548898161e-12 -4.73799461586e-12 -1.40269753436e-11  9.38268230508e-12  2.48127900524e-11  9.93973501164e-12 -1.0706395525e-11  1.45204671871e-11 -1.63253741845e-11 -1.04427758455e-12  3.28901288149e-12 -1.30552105005e-11 -8.69601245951e-12 -1.12004476293e-11  2.6688424957e-11  1.69785427229e-11  2.31183607124e-11  5.75746692348e-11
 5.11198128778e-11  1.13895254139e-10  2.52767567087e-10  5.69948939902e-10  2.07882568929e-09  1.37036713119e-08  2.05789838247e-09  5.7150967078e-10  2.52255454082e-10  1.30014780012e-10  8.43187124988e-11  3.53330214674e-11  3.91835815241e-11  2.90198526849e-11  9.38661743541e-12 -9.24182878929e-12  3.24896770852e-12  1.35450843514e-11  1.51999643266e-11 -3.98389103891e-12  4.09193463463e-12 -2.09633471107e-12  1.75976918793e-11  1.41924498968e-11 -8.08689750741e-13 -5.03426481323e-12  2.65611800297e-12  4.4444490337e-12 -1.44352948755e-11 -7.85451678421e-12  2.8262653152e-11  9.13619427362e-14 -8.46434030897e-12 -4.00087470003e-12  5.8719911658e-13  7.19599726459e-12  1.26393731364e-11  2.33614448894e-12 -8.74915853558e-13  4.32120191434e-12 -3.62413664435e-12  1.94541117215e-11 -8.04059322031e-12 -1.5176211851e-11 -1.59972819806e-11 -7.04064664253e-13  1.48770330429e-11  1.4339008603e-11 -3.92039206558e-12 -1.15065832068e-11 -7.10755032422e-12 -1.25980972364e-11 -6.2516692016e-13 -1.73269770363e-11 -4.22579569119e-12  3.38643692826e-12  1.72258715548e-11  9.25473230042e-12  1.23896625394e-11  3.82535058132e-11
 5.1163596173e-11  4.83439662152e-11  1.13298708718e-10  2.23728684847e-10  5.67298747011e-10  2.05789838247e-09  1.3563477906e-08  2.0596562994e-09  5.56391783348e-10  2.34368023096e-10  1.10364883223e-10  4.57421132795e-11  3.59744365337e-11  3.40889770589e-11  1.27501434178e-11  2.72242594539e-11  2.33068692234e-11  1.00259165975e-11 -6.81365920431e-12 -2.65943130069e-12 -1.44153383014e-11  7.05785268297e-12  1.68746639584e-11  1.08993966181e-11  2.07753862936e-11  1.42741095554e-12  1.35623489635e-11  1.15790753681e-12 -2.69816358873e-12 -2.55291561905e-12  4.24779825445e-13  8.20076186092e-12 -1.08060546018e-11 -5.18560897379e-12 -1.32009830894e-11 -1.49901831094e-12  4.15970239828e-12  2.629121459e-12 -8.72513740237e-12  1.10317854554e-11  3.81748170501e-12  2.09712230247e-12  2.04363019593e-12 -1.74413937201e-11 -1.77968481832e-11 -2.48476489016e-11  1.08487005517e-12  1.86503052097e-11 -1.06739628196e-11 -8.94251461773e-12 -4.55780210469e-12  5.43157680779e-13  1.97689377577e-11  1.07029057869e-11  3.24230447162e-12  2.12418027272e-11 -1.01599832979e-11  1.20631121602e-11  1.70779788763e-11  2.89936048176e-11
 8.04915369707e-12  1.54086291056e-11  3.05170182878e-11  1.09460401896e-10  2.31218959531e-10  5.7150967078e-10  2.0596562994e-09  1.36962604137e-08  2.06395499507e-09  5.70677901462e-10  2.34887100231e-10  1.25752939262e-10  7.11510781401e-11  1.67831056216e-11  1.10701777628e-11  8.86488027009e-12  8.59621243378e-12  1.34770956537e-11  1.01334514864e-11  3.34941554933e-11  1.18971576073e-11  1.13535824979e-11  4.96366584249e-12 -1.92366309119e-11  7.54427216804e-12  9.45968369988e-12  9.98519249165e-12  2.71546831493e-12  6.92688800768e-12 -1.02203106285e-11 -5.46846063918e-12 -3.51090993387e-12 -1.34924246006e-11 -1.68228127947e-11 -5.99680923584e-12 -2.21747505232e-12  5.72820203612e-13  7.43616064146e-12 -8.40488842386e-12  1.20344474943e-11  4.83850290146e-12  7.17191489253e-13 -5.81394906351e-12  9.6795415446e-12  6.0863893978e-12 -1.76739504325e-11 -1.73143515312e-11  9.85559122379e-12  1.15812317125e-11  8.99658464056e-12  1.32013175801e-11  1.11176384405e-11 -1.04545930171e-11  2.99518270426e-11  7.44433494093e-12 -8.13893076644e-12  1.10344493734e-11  8.95406834256e-13 -1.71264389933e-13  1.46162643709e-11
 1.96742516935e-11  3.51105335103e-12  3.37494572703e-11  6.60474432876e-11  1.08970669281e-10  2.52255454082e-10  5.56391783348e-10  2.06395499507e-09  1.36652842436e-08  2.05799328232e-09  5.66136627489e-10  2.23021805365e-10  1.09674174215e-10  5.76705144524e-11  3.09811605204e-11  1.10574877837e-11  2.05079910607e-11  2.21694011987e-11  1.08854214737e-11 -9.33277549305e-12 -1.56338217279e-11  7.85870230102e-12  5.0719170684e-12  1.45459995079e-12  1.26596483778e-11  9.77165886718e-12  4.49270319181e-12  7.12577607335e-12 -8.89102123321e-12  2.81110628654e-12 -1.50847991052e-11 -1.02045326355e-11 -1.242164394e-12 -5.60968529049e-12  9.50117735818e-12  9.16660970445e-12  5.91039644905e-12  8.8453436502e-13  5.81318455865e-12  3.12891354412e-12 -1.10850938058e-11 -3.26374846751e-12 -2.68482792244e-12 -8.53194660993e-13 -1.67913385845e-11  1.21666699247e-11  1.1755456466e-11  7.14797313431e-13 -3.89336631991e-12 -1.14893884762e-11  5.07261156791e-12 -5.48663722994e-14  7.18386472893e-12 -2.16071842775e-13 -2.53666975321e-12  5.72287833454e-12 -4.69071032537e-12  4.70142827891e-12  9.54268127713e-12  2.30838013044e-11
 8.8750317988e-12  9.50298020287e-12  3.53856837031e-11  2.69302863653e-11  5.34088727256e-11  1.30014780012e-10  2.34368023096e-10  5.70677901462e-10  2.05799328232e-09  1.36920169889e-08  2.07683370232e-09  5.56556083918e-10  2.29889942691e-10  7.7377585948e-11  4.9862152458e-11  4.12515468293e-11  1.43484102188e-11  1.25469287328e-11 -9.26055259944e-12  1.55967995363e-11  3.3634194996e-11  6.46760168401e-12  7.16332286806e-12  3.48450224769e-12  1.10286273026e-11  6.88005482361e-13 -6.97777666101e-14  3.30114442538e-12 -6.26175507643e-12  4.21069467397e-12 -5.95388039359e-12 -9.20206701181e-12  7.26332731804e-12 -5.29016486813e-12  2.0665350391e-12  6.49483843534e-12  6.97052534635e-12  6.8575692411e-13 -1.98346842433e-12  1.28086037688e-11 -2.19622642774e-12 -1.78411969741e-12  7.28981573437e-13  1.3992001968e-11  1.88003906749e-11  5.69026481055e-12  4.50009303745e-12 -6.77003232088e-12 -1.86091756491e-11  1.31168155835e-11  8.65022981885e-12  8.26531499252e-13 -1.31045498599e-11  1.42569903784e-12 -2.28790283042e-11 -1.02771155931e-11 -2.48239272917e-12 -9.45247389806e-12 -7.64725843602e-12  1.98370130115e-11
 1.14627487616e-11 -3.99979464433e-12  1.46064842384e-11  1.1583980095e-11  4.50144715542e-11  8.43187124988e-11  1.10364883223e-10  2.34887100231e-10  5.66136627489e-10  2.07683370232e-09  1.37394417609e-08  2.0910452889e-09  6.05707027578e-10  2.33846212459e-10  1.11927150029e-10  3.89075338372e-11  2.02076592831e-11 -1.1142327824e-11  9.53467072145e-12  9.0131220191e-12  2.58232393993e-11  2.40566488805e-11  1.05471604123e-11  6.54099659597e-12 -2.32974187261e-11 -8.1490487327e-12 -2.01569387603e-11  3.36870309327e-12 -1.84618350392e-11  3.47107696103e-12  1.80895565589e-11 -4.21845878721e-12 -2.35177955328e-12  2.46897098594e-12  4.9857631719e-12 -5.66307307811e-12 -2.27841274118e-11  9.63501344466e-12 -5.7975024858e-12  1.83564847196e-11  3.26337973889e-12  1.56569188589e-11  2.84170120585e-11  1.80729404333e-11  1.25682019344e-11 -9.17278288004e-12  5.95578927677e-12 -1.85687131369e-11 -3.99581624152e-13 -1.79349192804e-12 -1.86603662018e-11 -8.29546929034e-13  1.04062840237e-11  4.10718879434e-12  7.20865686535e-14 -1.51773080595e-11  4.52659968253e-12  6.55480474721e-12  1.36655565594e-11 -7.28911249045e-12
-4.45992787822e-12  3.78608077798e-12 -2.5740673141e-11  1.72392789226e-11  4.13664812292e-11  3.53330214674e-11  4.57421132795e-11  1.25752939262e-10  2.23021805365e-10  5.56556083918e-10  2.0910452889e-09  1.38148533455e-08  2.07154408578e-09  5.72634651908e-10  2.24490353556e-10  1.09435674768e-10  4.78476762947e-11  2.50653906496e-11  1.96459629448e-11  2.07322354739e-11  2.75091462506e-11  1.05915165518e-11  1.61616016988e-11  1.05113470232e-11 -1.03693549058e-11  2.23092321867e-11 -2.90880785598e-12  5.23768448012e-12 -7.82662757831e-12 -3.37440451688e-12  5.05014296647e-12 -7.53809108978e-12 -2.31624909845e-11 -1.14562851503e-11  1.86008727553e-11  7.8599986517e-12 -2.30590002217e-11 -2.7147027893e-11  2.04752380045e-12 -1.18228205014e-11 -3.71107455174e-12 -1.2121754198e-12  3.1328632398e-12 -2.4719726952e-12  5.74224690014e-12  6.12080361968e-13 -5.45744062395e-12 -1.86109293715e-11  7.78854336937e-13  1.30333249746e-11  3.86797687962e-12 -2.9877437122e-12 -2.07112817737e-11  1.16684971797e-11  1.05478074246e-11  8.70550950666e-12 -4.32881149424e-12  4.20702424375e-12 -1.55589779129e-11 -1.29504714079e-11
 2.74660786133e-12 -6.63381517756e-12  6.56428673848e-12 -7.68284068462e-13  2.84314901914e-11  3.91835815241e-11  3.59744365337e-11  7.11510781401e-11  1.09674174215e-10  2.29889942691e-10  6.05707027578e-10  2.07154408578e-09  1.3700108828e-08  2.07625487703e-09  5.99850045821e-10  2.24939142427e-10  1.21988510001e-10  5.13471031981e-11  3.26181407873e-11  9.82455511014e-12  2.27924527123e-11  6.3729562601e-12  1.06116046463e-11 -1.52209881749e-11 -4.95369868593e-12  6.2318948937e-12  6.74067664083e-12  6.19131202574e-12  1.00796734683e-11 -4.29827881203e-12  8.3667864715e-12  4.60735445803e-12 -1.0407025121e-11 -6.85903706966e-12 -2.07042037644e-11 -8.34380464409e-12 -1.85598526304e-11 -1.32438635722e-11 -1.25885933294e-11  1.07336564204e-11  1.55702159333e-11  5.56305018565e-12 -2.41702007828e-12  2.15307294335e-11 -5.86242455109e-12  3.22787279712e-12 -1.61970858376e-11 -1.57385520921e-11  3.36633442409e-12 -3.94166672802e-12 -7.87497058928e-12  7.25660873358e-12  1.36223059268e-11  1.49420433448e-11 -1.18329633313e-12 -1.99594274465e-11  2.62427585502e-12 -3.65625168321e-12  3.68079373587e-12  1.00910023112e-12
-7.11101070042e-12  1.39858574874e-11  1.4031550467e-11  2.72718820918e-11  2.15667329308e-11  2.90198526849e-11  3.40889770589e-11  1.67831056216e-11  5.76705144524e-11  7.7377585948e-11  2.33846212459e-10  5.72634651908e-10  2.07625487703e-09  1.37400330501e-08  2.08160560041e-09  5.72156429029e-10  2.2768392514e-10  1.24223983943e-10  4.82238463372e-11  3.99130477886e-11  2.71602531089e-12  1.33023824501e-11  1.15738725344e-11  7.48449371046e-12  6.45451447299e-12  4.61974581465e-12  5.81022250527e-13 -1.30492363749e-11 -4.92287412045e-12 -2.28668279365e-11  1.57129823718e-11 -7.25687122431e-12 -4.68104983228e-13  3.97591256044e-12 -2.45944606336e-12 -1.06745225826e-11  1.23385486774e-11 -2.13171106362e-11 -3.42758944408e-12 -1.26447758536e-11  1.2599553471e-11  7.37719664044e-13 -1.23581616826e-12  3.76142958558e-13 -1.56961061005e-11 -6.56199385256e-12  2.50011269796e-12  7.98020697508e-13  2.54291832799e-11  6.66221899331e-12 -1.74380834853e-11  1.05942229109e-12 -4.96077356247e-13  1.74644399425e-11 -6.55464699876e-12  7.22944551139e-12  2.15848106182e-11 -2.30257974044e-13 -1.20785052379e-12 -5.24590241778e-13
-1.29377637815e-12  3.73845071404e-12  7.93705479119e-12  7.70026360297e-12  6.74906242502e-12  9.38661743541e-12  1.27501434178e-11  1.10701777628e-11  3.09811605204e-11  4.9862152458e-11  1.11927150029e-10  2.24490353556e-10  5.99850045821e-10  2.08160560041e-09  1.36624445851e-08  2.08384297634e-09  5.74945874951e-10  2.32394875971e-10  1.14860950529e-10  5.0676116687e-11  1.72092321296e-11  1.69885825977e-11 -4.38470948283e-13  5.89767073928e-12  5.79609752976e-12  1.5368623052e-11 -1.00616000775e-11 -8.66772197075e-13 -2.2965898561e-12 -1.69451081841e-11 -5.17782795712e-12  1.87559399424e-11  1.10089277683e-11  1.70976058752e-12 -1.35609543985e-11 -1.58490749903e-11 -9.07946954337e-12 -1.23939068716e-11 -1.04070434199e-11 -2.61085107603e-12 -5.89108689502e-13 -3.42946113017e-12 -6.46127820597e-12  8.34579284666e-12  1.86101554625e-11  1.82451510741e-12 -3.38418531299e-12 -1.4402393139e-11 -3.06055792423e-12  4.13600463879e-12 -1.13513271528e-11 -4.29053293654e-12  5.49415086527e-12  8.88324559331e-12  6.65083607495e-12 -8.96464290377e-14  9.57088707072e-12  9.22435545351e-12  6.16739695364e-12  2.31408609936e-12
 1.47613006443e-11  2.1606911831e-11 -1.20122504071e-11  1.28509393869e-12  3.08680649449e-12 -9.24182878929e-12  2.72242594539e-11  8.86488027009e-12  1.10574877837e-11  4.12515468293e-11  3.89075338372e-11  1.09435674768e-10  2.24939142427e-10  5.72156429029e-10  2.08384297634e-09  1.37363461051e-08  2.0541444333e-09  5.66528945098e-10  2.26578355049e-10  1.16572760221e-10  5.58501444221e-11  1.98285057409e-11  2.31956514148e-11  1.0594384234e-11  1.48553817717e-11  1.72001071688e-11  1.35287999509e-11  1.73029743724e-11  5.65251944184e-12 -2.23178724592e-11 -9.3323106852e-12  5.41598508261e-12  7.59784722859e-12  3.17617332325e-12  1.55775510912e-12  1.51667854198e-11  8.60688730624e-12 -1.07267820817e-11  3.71506009876e-12  6.96098410793e-12  2.00335571517e-12 -9.86203920523e-12 -1.95011836727e-11 -1.18392340803e-11  3.19363182355e-11 -1.10973107987e-11 -7.35480252558e-12 -8.18125511705e-12 -3.81259972476e-12 -4.4401500338e-12 -1.38098706218e-11 -9.99489433028e-12  4.78097513849e-12  1.58774584868e-11  2.68076710087e-12  1.67870077476e-11 -3.23109433429e-12  5.39116213238e-12  9.56950474064e-12  4.03307041666e-12
 1.60621890817e-12 -2.55406817213e-11 -7.93705897816e-12  4.30506806846e-12  1.39544269038e-11  3.24896770852e-12  2.33068692234e-11  8.59621243378e-12  2.05079910607e-11  1.43484102188e-11  2.02076592831e-11  4.78476762947e-11  1.21988510001e-10  2.2768392514e-10  5.74945874951e-10  2.0541444333e-09  1.37659301888e-08  2.07315094415e-09  5.80337889636e-10  2.46016723812e-10  1.07842597952e-10  5.78228930323e-11  4.09000668332e-11  1.59716384712e-11  6.39287373823e-12  5.21498533888e-12 -1.16000146477e-11  4.31315931221e-12 -1.25031155328e-11  2.62678436144e-12  7.67690956522e-12 -3.20252963758e-12 -1.20910831545e-11 -1.72571614292e-11  7.427912007e-12  8.54743748633e-12 -9.92352081094e-12 -1.18599060821e-11  2.96979716157e-12  1.36618799189e-12  4.4441121517e-12 -1.72018035833e-11 -7.76084000314e-12 -4.27100093003e-12  6.41995332805e-12 -9.32392680199e-12 -6.44294930592e-12  1.03827475203e-12 -8.60050961475e-13 -1.46908465528e-12 -1.61264535839e-11  1.5721752248e-12  1.85303468951e-11  7.96352234665e-12 -4.75677989951e-12 -1.00635850333e-11 -1.87065235608e-11 -2.28461730397e-13 -1.34309731235e-11  1.18565684677e-11
-2.34169746102e-12 -1.04226756176e-11 -7.29620866485e-12 -1.26598046893e-11  9.2476652092e-12  1.35450843514e-11  1.00259165975e-11  1.34770956537e-11  2.21694011987e-11  1.25469287328e-11 -1.1142327824e-11  2.50653906496e-11  5.13471031981e-11  1.24223983943e-10  2.32394875971e-10  5.66528945098e-10  2.07315094415e-09  1.37538190168e-08  2.08433293205e-09  5.70212940923e-10  2.33434888109e-10  9.60918341598e-11  6.91127739849e-11  4.75121245334e-11  4.0907154407e-11  2.3885483279e-11  8.21998408977e-12  3.64087562533e-12 -2.7594564967e-11 -8.79046718755e-12  5.75277233665e-14 -1.57686415466e-13  7.88720486541e-12  1.59595848432e-11 -8.07305809338e-12 -9.43012746841e-13 -5.6361337426e-12 -1.21818026206e-11 -2.09655273658e-11 -4.24787452925e-12 -4.84938287239e-14 -1.42562183488e-11 -7.52784059997e-12  7.83044789621e-13 -8.78371552275e-12  4.72346724615e-12  2.65732988148e-11 -2.66039293176e-12 -4.90033818548e-12 -1.90113058439e-12 -1.48314076632e-11 -6.20305077835e-12  1.70257759742e-11 -1.60082300512e-11 -1.27727730116e-11  2.70660158566e-12  8.37334505658e-12 -6.30944900992e-12 -8.93410053346e-12  1.17828805119e-12
 2.03830660464e-12 -9.79715530733e-12 -1.94855896289e-12  1.05557331007e-11 -3.47019665963e-12  1.51999643266e-11 -6.81365920431e-12  1.01334514864e-11  1.08854214737e-11 -9.26055259944e-12  9.53467072145e-12  1.96459629448e-11  3.26181407873e-11  4.82238463372e-11  1.14860950529e-10  2.26578355049e-10  5.80337889636e-10  2.08433293205e-09  1.3799734325e-08  2.06980123783e-09  5.69114377335e-10  2.28493579525e-10  1.12617120098e-10  5.84095600297e-11  4.00635252611e-11  2.00826455578e-11  1.05844473853e-11 -3.66505392724e-12 -1.15654661823e-11  8.32089714037e-12  2.65711236129e-12  9.57767287406e-12 -1.9780864226e-11 -1.629128537e-11  4.36882329031e-12 -1.49139472693e-11 -1.28082239597e-11 -2.35697069589e-12  1.38408173269e-11 -1.1030925459e-11  1.0023758798e-11 -1.7639952222e-12 -2.78259545179e-12 -1.02917564994e-11  1.04133359347e-11  6.1489779456e-12  1.13465682391e-11 -3.54375504667e-12 -6.99038653883e-12  1.2451748161e-11  2.79365885109e-13  2.59821672472e-12 -7.50779954695e-12 -1.41262271241e-11  1.40061878371e-11 -4.73092936958e-12 -4.33430624918e-12 -7.91629564542e-12 -2.21058250037e-12 -3.96756966991e-12
-1.41267267116e-12 -5.58996537817e-12 -5.74427860554e-12  1.55209328006e-11  9.02169158147e-12 -3.98389103891e-12 -2.65943130069e-12  3.34941554933e-11 -9.33277549305e-12  1.55967995363e-11  9.0131220191e-12  2.07322354739e-11  9.82455511014e-12  3.99130477886e-11  5.0676116687e-11  1.16572760221e-10  2.46016723812e-10  5.70212940923e-10  2.06980123783e-09  1.36699084441e-08  2.07998337602e-09  5.77393564819e-10  2.48960964116e-10  1.15661397131e-10  6.00701309274e-11  3.65350640987e-11  2.18971192177e-11  1.80105676641e-11 -1.80819180653e-11  3.00978753481e-12  2.78207135049e-12  8.86002039175e-12  3.95863788464e-12  1.65995559839e-13 -5.2325010768e-12  5.14627880217e-12 -1.25599513839e-11 -5.72666462104e-12 -6.76192857211e-13 -1.98223793985e-12 -2.39503452725e-12  3.18244404184e-12  4.52779793052e-12  9.91457357307e-12 -1.36294962127e-12 -2.3831647118e-11 -1.00300522983e-11  9.74321898629e-12 -3.06208791197e-12  1.10430555851e-11 -1.47182414836e-12  5.65166783409e-12 -1.23569447934e-11 -4.3256819225e-12 -5.0025457245e-12 -2.36028737474e-11  2.03922576474e-12  2.11376840599e-11  4.21856907942e-13 -2.88765135414e-12
-4.7034505206e-12 -8.64727614408e-12  1.81005457539e-12 -1.41872178085e-11  5.52070536702e-12  4.09193463463e-12 -1.44153383014e-11  1.18971576073e-11 -1.56338217279e-11  3.3634194996e-11  2.58232393993e-11  2.75091462506e-11  2.27924527123e-11  2.71602531089e-12  1.72092321296e-11  5.58501444221e-11  1.07842597952e-10  2.33434888109e-10  5.69114377335e-10  2.07998337602e-09  1.3742815276e-08  2.06666978288e-09  5.78638857514e-10  2.35922467372e-10  9.64592207927e-11  3.77628266682e-11  3.73104021583e-11  3.76980323357e-11  1.58562396268e-11  1.69993618859e-11  1.6997394974e-11 -6.35993930212e-12  1.03646538325e-11 -2.56002105764e-12 -1.22756967346e-11  9.88176548805e-12 -2.41223791957e-11 -1.25120980073e-11  4.14570709986e-12  1.06046294628e-11 -2.52296198253e-12  8.34368221008e-12 -1.29796272288e-11  3.879923672e-11  1.40962600506e-11  2.06170284087e-12 -2.64734360106e-12 -4.25426635841e-12  1.49801281634e-11  3.60343372617e-12  2.59994479385e-12 -3.90793078019e-12 -6.05581393267e-12 -7.23359869221e-12  5.17906695016e-13 -3.28125883385e-11 -1.50264856592e-11  1.77336286853e-12 -7.38907363971e-12 -3.79476349317e-12
-7.22440263019e-12 -1.19755281325e-11 -4.83971827825e-12  3.619272826e-12  1.25277078936e-11 -2.09633471107e-12  7.05785268297e-12  1.13535824979e-11  7.85870230102e-12  6.46760168401e-12  2.40566488805e-11  1.05915165518e-11  6.3729562601e-12  1.33023824501e-11  1.69885825977e-11  1.98285057409e-11  5.78228930323e-11  9.60918341598e-11  2.28493579525e-10  5.77393564819e-10  2.06666978288e-09  1.35687552518e-08  2.0633848371e-09  5.69645804591e-10  2.3682514218e-10  1.18914920494e-10  6.19211781674e-11  4.17742367962e-11  2.53355012109e-11  2.16484522264e-11  1.50620700625e-11  1.73186763443e-11  1.3784505727e-13 -3.71114767257e-12 -1.45286692542e-12 -6.81569119043e-12  1.2104093928e-12 -1.28047375402e-12 -1.96725281195e-11  1.00315207242e-11 -5.37223711619e-12  1.9900947672e-12  9.28621529339e-13  6.88143122924e-12 -1.01171134348e-11 -9.41647966155e-12 -9.59294865677e-12 -1.65897833059e-12 -3.32879708473e-12 -1.20005464037e-11 -6.60637812625e-13 -6.23725729594e-12 -9.52822655969e-12 -8.19866478682e-13  4.07366445995e-12 -4.95473087544e-12  1.29889850768e-11  1.50926518624e-11  1.65191045565e-11  1.20693828081e-13
 2.0417772595e-11 -5.39176715499e-14  2.71886775021e-12 -1.02415170898e-11  1.47281984463e-11  1.75976918793e-11  1.68746639584e-11  4.96366584249e-12  5.0719170684e-12  7.16332286806e-12  1.05471604123e-11  1.61616016988e-11  1.06116046463e-11  1.15738725344e-11 -4.38470948283e-13  2.31956514148e-11  4.09000668332e-11  6.91127739849e-11  1.12617120098e-10  2.48960964116e-10  5.78638857514e-10  2.0633848371e-09  1.36725061549e-08  2.06446589512e-09  5.62803342385e-10  2.30484296598e-10  1.03259596634e-10  6.19012936656e-11  2.26604865699e-11  5.42195419282e-12  1.47021922015e-11 -7.31979958473e-12 -1.03809199372e-11 -2.85977710218e-11  4.08963640969e-12 -5.88066446095e-12 -3.69841265213e-12 -8.46830029032e-12 -4.72954470308e-12 -9.41278936521e-12 -7.29194385716e-13  9.51638318323e-12  4.03649589397e-12  1.94327403064e-11 -1.4846676607e-11 -1.10627888985e-11 -4.95527758731e-12  5.98011284169e-12  1.96840049949e-11 -6.53748994113e-12 -1.08152164774e-11  7.65505013042e-12 -6.19368283493e-12 -1.34434287643e-11 -7.77584150588e-12  1.71510402054e-12  1.97910301448e-11  1.60857528662e-11 -7.8697827486e-13 -3.09166039198e-12
 3.01701850583e-11  7.99778673144e-12 -1.19094483109e-11  1.51285212908e-11  1.00583792238e-11  1.41924498968e-11  1.08993966181e-11 -1.92366309119e-11  1.45459995079e-12  3.48450224769e-12  6.54099659597e-12  1.05113470232e-11 -1.52209881749e-11  7.48449371046e-12  5.89767073928e-12  1.0594384234e-11  1.59716384712e-11  4.75121245334e-11  5.84095600297e-11  1.15661397131e-10  2.35922467372e-10  5.69645804591e-10  2.06446589512e-09  1.36259308935e-08  2.05519329726e-09  5.68720297746e-10  2.31047930408e-10  1.10425700341e-10  4.41295948512e-11  3.58372220274e-11  2.30519536004e-11  1.47698511235e-11  7.02170703108e-12 -6.89918457723e-12  1.6052888106e-11 -4.71286926568e-13  1.87975373189e-12 -8.89281757254e-12 -1.54674433325e-13  5.91534217316e-12  1.11102305191e-11  2.27228148286e-11  9.15117589028e-12  7.63068453274e-12 -1.26715723544e-11 -3.57229366527e-12  1.43616780282e-11  1.82678196261e-11 -7.5612372462e-12  4.18577374204e-14 -1.52643163128e-11  1.23072948098e-11  1.03145969532e-13 -2.01406574027e-11 -8.34487958856e-12 -8.23994495575e-12 -1.23498409274e-12  9.16433344172e-13 -1.06097493815e-11  4.95827809921e-12
 1.01798099598e-11 -5.07430860903e-12  3.62591824701e-12  6.40515769709e-12 -1.63266489689e-11 -8.08689750741e-13  2.07753862936e-11  7.54427216804e-12  1.26596483778e-11  1.10286273026e-11 -2.32974187261e-11 -1.03693549058e-11 -4.95369868593e-12  6.45451447299e-12  5.79609752976e-12  1.48553817717e-11  6.39287373823e-12  4.0907154407e-11  4.00635252611e-11  6.00701309274e-11  9.64592207927e-11  2.3682514218e-10  5.62803342385e-10  2.05519329726e-09  1.36341469992e-08  2.07595175972e-09  5.88049693685e-10  2.49526290356e-10  1.26564148279e-10  8.20208354963e-11  1.94276015337e-11  2.05709115791e-11  9.70593822961e-12  1.49390775929e-12  7.25492585595e-12  1.17034085172e-11  2.14575076976e-11  7.63921360615e-12  2.22007010065e-11  1.92150235043e-13  1.14879114834e-14 -3.1275520097e-12  1.50617692031e-11  8.95208882309e-12  1.92343062351e-13 -9.38510188013e-12  1.8893332045e-11  1.12613920854e-11  3.95411937423e-12 -4.29173081103e-12 -5.42992890127e-12  1.45186133891e-11  1.16960631192e-11 -2.81901625932e-12 -5.32536386412e-12  7.47497691262e-12  1.11664032953e-12 -3.33159352496e-12  5.63629448646e-12  1.7007967131e-11
 4.07979142755e-12 -6.32549347555e-12  2.13566647529e-12  2.30875019535e-11  4.14901285202e-12 -5.03426481323e-12  1.42741095554e-12  9.45968369988e-12  9.77165886718e-12  6.88005482361e-13 -8.1490487327e-12  2.23092321867e-11  6.2318948937e-12  4.61974581465e-12  1.5368623052e-11  1.72001071688e-11  5.21498533888e-12  2.3885483279e-11  2.00826455578e-11  3.65350640987e-11  3.77628266682e-11  1.18914920494e-10  2.30484296598e-10  5.68720297746e-10  2.07595175972e-09  1.37557984952e-08  2.07707060013e-09  5.85214634917e-10  2.32955099062e-10  1.09172113693e-10  6.49609863967e-11  3.23721756547e-11  2.03908349677e-11 -1.73511961253e-12  9.87005890472e-12 -4.53070431774e-12 -1.46653736276e-12 -7.59964525669e-12 -2.05295067987e-12  7.43416265777e-12  3.65093256152e-13 -9.67792778072e-12  6.37274489141e-12  1.10553916809e-11 -1.18469127469e-11 -1.47460269971e-11  1.43631168557e-11 -1.99158146173e-11 -1.50989986422e-11  4.62170626973e-12  8.63222430506e-12 -2.27330932795e-12  5.32624767147e-12 -2.7211452628e-13  1.70925153625e-11  4.64561347873e-12  5.22308684393e-12  8.71305618776e-12 -1.73317006441e-11  1.63920393995e-11
 8.30286754055e-12 -2.50272647514e-11 -6.15169693913e-12  1.77212035986e-11 -9.60871239542e-13  2.65611800297e-12  1.35623489635e-11  9.98519249165e-12  4.49270319181e-12 -6.97777666101e-14 -2.01569387603e-11 -2.90880785598e-12  6.74067664083e-12  5.81022250527e-13 -1.00616000775e-11  1.35287999509e-11 -1.16000146477e-11  8.21998408977e-12  1.05844473853e-11  2.18971192177e-11  3.73104021583e-11  6.19211781674e-11  1.03259596634e-10  2.31047930408e-10  5.88049693685e-10  2.07707060013e-09  1.38173675808e-08  2.08141415423e-09  5.84920333387e-10  2.38339570321e-10  1.12511859874e-10  6.87692949683e-11  3.71784764746e-11  8.32773390681e-12  7.35924726864e-12 -2.89578673236e-12  3.24588273206e-11 -1.33037701892e-12  1.69306622633e-11 -5.68864807394e-12  6.60611566414e-12  5.68202152902e-12 -7.88846000707e-12 -4.59602137445e-12 -3.63241542021e-12 -1.20736572985e-11  1.66387470514e-11  2.74535833319e-12  1.21872136297e-12 -2.08873020806e-11  1.29409455548e-11  4.08976400964e-12  1.93551991026e-11 -5.14115320869e-12  7.18958295623e-12  5.2041982664e-12  1.16341639769e-11 -7.31146431704e-13  2.17959403842e-12 -6.08728495366e-12
 1.90565040264e-11 -9.22339563432e-12  7.67478811835e-12  5.34813593763e-12 -1.40274407781e-11  4.4444490337e-12  1.15790753681e-12  2.71546831493e-12  7.12577607335e-12  3.30114442538e-12  3.36870309327e-12  5.23768448012e-12  6.19131202574e-12 -1.30492363749e-11 -8.66772197075e-13  1.73029743724e-11  4.31315931221e-12  3.64087562533e-12 -3.66505392724e-12  1.80105676641e-11  3.76980323357e-11  4.17742367962e-11  6.19012936656e-11  1.10425700341e-10  2.49526290356e-10  5.85214634917e-10  2.08141415423e-09  1.3668652064e-08  2.07260809188e-09  5.78640200073e-10  2.30861597551e-10  1.22163471583e-10  6.65978339733e-11  2.86809775872e-11  3.52300698203e-12  2.0239067057e-11  7.74335255023e-12 -3.68409859775e-12  2.03448687314e-11  2.39808917605e-11  9.02191293899e-12  1.04170225649e-11 -8.38437167724e-12  6.13453127859e-12  6.56118487724e-12  7.56843736282e-12  1.6255371603e-11  2.63928131586e-12 -3.87073089732e-13 -1.99957147083e-11  7.85601704124e-12  9.39561253092e-13  1.33580255172e-12 -1.31724298737e-11  1.73300020385e-11 -1.95373787615e-13 -1.15634199652e-11 -4.96390477078e-12  1.00132592567e-12  1.19470340457e-11
-3.60877382366e-12  8.36315712293e-12  1.05361696894e-11 -6.42964554105e-12 -2.55468215454e-11 -1.44352948755e-11 -2.69816358873e-12  6.92688800768e-12 -8.89102123321e-12 -6.26175507643e-12 -1.84618350392e-11 -7.82662757831e-12  1.00796734683e-11 -4.92287412045e-12 -2.2965898561e-12  5.65251944184e-12 -1.25031155328e-11 -2.7594564967e-11 -1.15654661823e-11 -1.80819180653e-11  1.58562396268e-11  2.53355012109e-11  2.26604865699e-11  4.41295948512e-11  1.26564148279e-10  2.32955099062e-10  5.84920333387e-10  2.07260809188e-09  1.3696717454e-08  2.06103600643e-09  5.83261902755e-10  2.41544346853e-10  1.18429091866e-10  4.8048928104e-11  2.94034701597e-11  1.57235162043e-11  9.77740247635e-12 -4.01611967502e-13  9.66522212973e-12  1.10686321945e-11  8.50988138015e-13  5.01582599423e-12 -1.26183402387e-11  7.35670227612e-12  1.10440735053e-11  1.85576558052e-11 -2.17691618438e-12 -2.10841807059e-12  1.07326701641e-11 -1.20869811467e-11  2.14282505659e-11 -6.84332413013e-12  1.19349542017e-12 -2.44264958273e-12 -3.27042502949e-12 -4.84579778769e-12 -1.3234934038e-11 -6.48183625386e-12 -1.66813915081e-11  2.32482247171e-14
-5.09338435883e-12  3.96788765684e-12 -2.47644683383e-13 -1.13318967404e-11 -1.28607472797e-11 -7.85451678421e-12 -2.55291561905e-12 -1.02203106285e-11  2.81110628654e-12  4.21069467397e-12  3.47107696103e-12 -3.37440451688e-12 -4.29827881203e-12 -2.28668279365e-11 -1.69451081841e-11 -2.23178724592e-11  2.62678436144e-12 -8.79046718755e-12  8.32089714037e-12  3.00978753481e-12  1.69993618859e-11  2.16484522264e-11  5.42195419282e-12  3.58372220274e-11  8.20208354963e-11  1.09172113693e-10  2.38339570321e-10  5.78640200073e-10  2.06103600643e-09  1.36496159103e-08  2.05731668916e-09  5.65239743561e-10  2.33449228508e-10  1.13724760923e-10  6.31763769096e-11  5.07237543719e-11  1.06179648414e-11  2.88919723658e-11 -1.70556387703e-12  4.22759512759e-12  1.42124514509e-11  2.28118127796e-11  1.53477792875e-11 -2.47246398975e-12  1.1605932995e-11  2.3276279224e-11  1.95325751622e-11 -2.00166950417e-12  9.0285547959e-12  1.57697680428e-12 -8.9874806322e-12  3.95056315935e-12  9.72569096792e-12 -9.76831678076e-12 -2.0427707252e-11  1.38536041693e-11 -9.65384480483e-12 -2.57899406883e-11  1.21625731134e-11  1.47222799886e-11
-2.04543737667e-11  1.97632082827e-11  8.85492033944e-12  4.33227927941e-12  1.70248607815e-11  2.8262653152e-11  4.24779825445e-13 -5.46846063918e-12 -1.50847991052e-11 -5.95388039359e-12  1.80895565589e-11  5.05014296647e-12  8.3667864715e-12  1.57129823718e-11 -5.17782795712e-12 -9.3323106852e-12  7.67690956522e-12  5.75277233665e-14  2.65711236129e-12  2.78207135049e-12  1.6997394974e-11  1.50620700625e-11  1.47021922015e-11  2.30519536004e-11  1.94276015337e-11  6.49609863967e-11  1.12511859874e-10  2.30861597551e-10  5.83261902755e-10  2.05731668916e-09  1.37566906478e-08  2.04255709063e-09  5.76500200435e-10  2.37476533963e-10  1.27920885131e-10  6.52473592287e-11  3.94443020517e-11  2.55021405643e-11 -5.35573994693e-12  9.05844279262e-12 -6.40623823661e-12  3.5799184171e-12  1.67831133678e-11  2.84701231398e-12  6.15841406388e-12 -1.5671340686e-11  3.90634786739e-12  3.45498323905e-12  1.57145652883e-11 -1.40588055617e-12 -1.86450178358e-11 -8.86552011761e-12 -8.79999783435e-12  1.04647144875e-11 -1.79226981709e-11 -8.64493829244e-12 -7.17096370938e-12 -2.81019168041e-12 -7.45010075862e-12 -1.07644721826e-11
-1.49278049621e-11 -5.82910567219e-12  1.37997574031e-12 -6.28020171883e-12 -3.19445929285e-12  9.13619427362e-14  8.20076186092e-12 -3.51090993387e-12 -1.02045326355e-11 -9.20206701181e-12 -4.21845878721e-12 -7.53809108978e-12  4.60735445803e-12 -7.25687122431e-12  1.87559399424e-11  5.41598508261e-12 -3.20252963758e-12 -1.57686415466e-13  9.57767287406e-12  8.86002039175e-12 -6.35993930212e-12  1.73186763443e-11 -7.31979958473e-12  1.47698511235e-11  2.05709115791e-11  3.23721756547e-11  6.87692949683e-11  1.22163471583e-10  2.41544346853e-10  5.65239743561e-10  2.04255709063e-09  1.36305236964e-08  2.08195637643e-09  5.65773415782e-10  2.13810592846e-10  1.11186062599e-10  7.29704893398e-11  3.67259376516e-11  2.76832499018e-11  5.42659487112e-13  7.63171673618e-12 -7.0725576613e-12 -1.31235241246e-12 -4.13284393731e-12 -9.72881365371e-12 -1.65342419893e-12  3.16687815828e-12 -1.15450841086e-12  2.13042730457e-12 -5.20831086931e-12  9.93917453833e-12  2.35963053386e-13  3.88608555507e-12  2.42432318936e-12 -7.7931570282e-12  1.6684043284e-11  6.81710221946e-12  4.34272995564e-12  2.09948866182e-12  3.53776413733e-12
-2.7410094224e-12  1.35565438023e-11  1.93268699844e-12  1.62477391346e-11 -7.21287632859e-12 -8.46434030897e-12 -1.08060546018e-11 -1.34924246006e-11 -1.242164394e-12  7.26332731804e-12 -2.35177955328e-12 -2.31624909845e-11 -1.0407025121e-11 -4.68104983228e-13  1.10089277683e-11  7.59784722859e-12 -1.20910831545e-11  7.88720486541e-12 -1.9780864226e-11  3.95863788464e-12  1.03646538325e-11  1.3784505727e-13 -1.03809199372e-11  7.02170703108e-12  9.70593822961e-12  2.03908349677e-11  3.71784764746e-11  6.65978339733e-11  1.18429091866e-10  2.33449228508e-10  5.76500200435e-10  2.08195637643e-09  1.3692769269e-08  2.07657614139e-09  5.58652258453e-10  2.37009537223e-10  1.16538070665e-10  4.38275133739e-11  4.150503531e-11  3.17057885651e-11 -7.22043383053e-13  1.53407059694e-11  1.73583470261e-11  1.17151520053e-11  1.33507457299e-12  6.23828616157e-12  9.28018737681e-12 -2.23229514646e-12 -9.50916018138e-12  1.28286044743e-12  6.14640083935e-12  2.79572222989e-13 -6.27527302998e-12  7.68777647981e-12  7.42811733214e-14 -1.27055911269e-11  1.07803900746e-11  6.63301337451e-12  2.80463167363e-12  3.64176316906e-12
-1.07897104112e-11  3.74367447335e-12  1.33366161894e-12  8.91029264197e-12 -7.84057940419e-12 -4.00087470003e-12 -5.18560897379e-12 -1.68228127947e-11 -5.60968529049e-12 -5.29016486813e-12  2.46897098594e-12 -1.14562851503e-11 -6.85903706966e-12  3.97591256044e-12  1.70976058752e-12  3.17617332325e-12 -1.72571614292e-11  1.59595848432e-11 -1.629128537e-11  1.65995559839e-13 -2.56002105764e-12 -3.71114767257e-12 -2.85977710218e-11 -6.89918457723e-12  1.49390775929e-12 -1.73511961253e-12  8.32773390681e-12  2.86809775872e-11  4.8048928104e-11  1.13724760923e-10  2.37476533963e-10  5.65773415782e-10  2.07657614139e-09  1.37433379084e-08  2.07877117139e-09  5.76372251948e-10  2.42585400283e-10  9.86523487106e-11  5.1222585735e-11  3.19868943542e-11  1.30538331457e-11  2.41156629336e-12 -5.90412913565e-12 -2.18984991079e-11  1.23310128489e-11  7.68458472612e-12  5.68064048667e-12  1.7091940239e-13  2.23609129422e-12  5.3844219404e-14  1.82878614504e-11 -5.62675395925e-12  2.88250676105e-12 -1.34468091281e-11  4.40584582556e-12  9.67429954976e-12  3.76984465934e-12  2.58854080268e-12 -3.0287448905e-12 -9.02688434451e-12
 1.39746718997e-11  1.57175976436e-11 -2.10536547842e-11  2.14428944504e-11  4.41082966472e-12  5.8719911658e-13 -1.32009830894e-11 -5.99680923584e-12  9.50117735818e-12  2.0665350391e-12  4.9857631719e-12  1.86008727553e-11 -2.07042037644e-11 -2.45944606336e-12 -1.35609543985e-11  1.55775510912e-12  7.427912007e-12 -8.07305809338e-12  4.36882329031e-12 -5.2325010768e-12 -1.22756967346e-11 -1.45286692542e-12  4.08963640969e-12  1.6052888106e-11  7.25492585595e-12  9.87005890472e-12  7.35924726864e-12  3.52300698203e-12  2.94034701597e-11  6.31763769096e-11  1.27920885131e-10  2.13810592846e-10  5.58652258453e-10  2.07877117139e-09  1.37301926682e-08  2.08870942631e-09  5.83503434772e-10  2.49713711645e-10  1.09243582592e-10  5.02295084612e-11  3.55533125854e-11  1.32146410267e-11  2.39815625052e-11  7.4770666172e-12  1.60088665939e-12  5.49289412937e-12  8.83684289332e-13  2.82632203998e-11 -6.9318198846e-13 -3.17048320002e-12  5.40843074869e-12  1.68462083044e-12 -1.09229046499e-11 -2.88232862913e-12 -1.55971418761e-11  7.27339245046e-12 -7.37554298391e-12 -4.79609107627e-12  9.35471556322e-13  8.1876972151e-12
 9.81434384915e-12  1.85918580039e-12 -1.16762326822e-11 -8.27902029812e-12 -1.80662435697e-12  7.19599726459e-12 -1.49901831094e-12 -2.21747505232e-12  9.16660970445e-12  6.49483843534e-12 -5.66307307811e-12  7.8599986517e-12 -8.34380464409e-12 -1.06745225826e-11 -1.58490749903e-11  1.51667854198e-11  8.54743748633e-12 -9.43012746841e-13 -1.49139472693e-11  5.14627880217e-12  9.88176548805e-12 -6.81569119043e-12 -5.88066446095e-12 -4.71286926568e-13  1.17034085172e-11 -4.53070431774e-12 -2.89578673236e-12  2.0239067057e-11  1.57235162043e-11  5.07237543719e-11  6.52473592287e-11  1.11186062599e-10  2.37009537223e-10  5.76372251948e-10  2.08870942631e-09  1.3713275791e-08  2.09805756018e-09  5.90775646865e-10  2.34980627186e-10  1.17605155634e-10  5.32890606421e-11  3.85220752651e-11  1.89351978129e-11  1.14505089551e-11  7.43621225125e-12  2.42550472641e-12  1.0805048422e-11  3.36959270723e-11  2.12850404505e-12  6.8993311097e-12 -2.18999347221e-12 -8.32397191579e-12 -2.13039013042e-11 -1.19946029617e-11 -4.70714838472e-12  3.53836815096e-13 -1.24468908741e-12 -2.56498866073e-11  1.00234885101e-12 -1.40389128122e-11
 1.60279667056e-11 -8.03976358704e-12  1.72354726666e-11 -1.54594153242e-11 -8.56999800609e-12  1.26393731364e-11  4.15970239828e-12  5.72820203612e-13  5.91039644905e-12  6.97052534635e-12 -2.27841274118e-11 -2.30590002217e-11 -1.85598526304e-11  1.23385486774e-11 -9.07946954337e-12  8.60688730624e-12 -9.92352081094e-12 -5.6361337426e-12 -1.28082239597e-11 -1.25599513839e-11 -2.41223791957e-11  1.2104093928e-12 -3.69841265213e-12  1.87975373189e-12  2.14575076976e-11 -1.46653736276e-12  3.24588273206e-11  7.74335255023e-12  9.77740247635e-12  1.06179648414e-11  3.94443020517e-11  7.29704893398e-11  1.16538070665e-10  2.42585400283e-10  5.83503434772e-10  2.09805756018e-09  1.3877196442e-08  2.11491459742e-09  5.69507731782e-10  2.413471624e-10  1.12325962937e-10  6.52887252581e-11  1.49435539011e-11  2.97832762266e-11 -8.93011344905e-12 -1.60034431623e-13 -5.9471309613e-12  1.8573769392e-11 -8.15105185732e-12 -1.28054534392e-11  4.97438296278e-12  1.71266926157e-12 -1.12893707737e-11  6.35645669307e-13 -1.62881233026e-11 -3.84410496282e-12  5.71618358161e-12 -1.48576559411e-11  4.82192076541e-12 -4.16314439569e-12
-2.13861916259e-12 -1.15276967375e-11  3.07871477076e-12 -5.50098450719e-12 -1.26371261818e-12  2.33614448894e-12  2.629121459e-12  7.43616064146e-12  8.8453436502e-13  6.8575692411e-13  9.63501344466e-12 -2.7147027893e-11 -1.32438635722e-11 -2.13171106362e-11 -1.23939068716e-11 -1.07267820817e-11 -1.18599060821e-11 -1.21818026206e-11 -2.35697069589e-12 -5.72666462104e-12 -1.25120980073e-11 -1.28047375402e-12 -8.46830029032e-12 -8.89281757254e-12  7.63921360615e-12 -7.59964525669e-12 -1.33037701892e-12 -3.68409859775e-12 -4.01611967502e-13  2.88919723658e-11  2.55021405643e-11  3.67259376516e-11  4.38275133739e-11  9.86523487106e-11  2.49713711645e-10  5.90775646865e-10  2.11491459742e-09  1.37253499269e-08  2.06756585796e-09  5.83178917791e-10  2.36385058676e-10  1.19819416294e-10  6.39211903934e-11  3.96762249731e-11  1.54592315968e-11  2.30713026102e-13  2.40521310893e-13  1.96341917017e-11  4.8966934472e-12  4.11159718897e-12  1.95252740547e-11 -4.99039975804e-12 -3.66983181298e-13  7.98663682619e-12  1.1720969584e-12 -1.01629638043e-11  1.62770128311e-11 -5.92979269894e-12  1.8069528088e-11  1.16965931828e-11
 1.71411419513e-11 -5.92881314029e-12 -1.27661347914e-11 -1.20825562373e-11 -1.38294275204e-11 -8.74915853558e-13 -8.72513740237e-12 -8.40488842386e-12  5.81318455865e-12 -1.98346842433e-12 -5.7975024858e-12  2.04752380045e-12 -1.25885933294e-11 -3.42758944408e-12 -1.04070434199e-11  3.71506009876e-12  2.96979716157e-12 -2.09655273658e-11  1.38408173269e-11 -6.76192857211e-13  4.14570709986e-12 -1.96725281195e-11 -4.72954470308e-12 -1.54674433325e-13  2.22007010065e-11 -2.05295067987e-12  1.69306622633e-11  2.03448687314e-11  9.66522212973e-12 -1.70556387703e-12 -5.35573994693e-12  2.76832499018e-11  4.150503531e-11  5.1222585735e-11  1.09243582592e-10  2.34980627186e-10  5.69507731782e-10  2.06756585796e-09  1.36336031124e-08  2.05777404184e-09  5.64991348414e-10  2.34979405848e-10  1.18592042207e-10  5.7595292702e-11  4.517841335e-11  3.85744845397e-11  1.96810639562e-11  1.65176998639e-11  1.46072731849e-11 -4.44656577974e-12  2.41217990701e-12  8.62426973371e-12  2.98422057573e-13  1.39055269998e-12  1.22078399674e-11  1.37934770036e-11  1.37209465854e-13 -9.05385677796e-12  4.19116615864e-12  1.83929356368e-11
 3.05770049643e-11  4.97308132367e-12 -1.91048862425e-12  1.20492466213e-11  4.03260838609e-12  4.32120191434e-12  1.10317854554e-11  1.20344474943e-11  3.12891354412e-12  1.28086037688e-11  1.83564847196e-11 -1.18228205014e-11  1.07336564204e-11 -1.26447758536e-11 -2.61085107603e-12  6.96098410793e-12  1.36618799189e-12 -4.24787452925e-12 -1.1030925459e-11 -1.98223793985e-12  1.06046294628e-11  1.00315207242e-11 -9.41278936521e-12  5.91534217316e-12  1.92150235043e-13  7.43416265777e-12 -5.68864807394e-12  2.39808917605e-11  1.10686321945e-11  4.22759512759e-12  9.05844279262e-12  5.42659487112e-13  3.17057885651e-11  3.19868943542e-11  5.02295084612e-11  1.17605155634e-10  2.413471624e-10  5.83178917791e-10  2.05777404184e-09  1.36906316537e-08  2.06318087485e-09  5.65717404156e-10  2.35929626405e-10  1.10433717881e-10  5.62129657493e-11  3.07486518031e-11  2.11005857756e-11  1.6274759643e-11 -7.85987020705e-12  1.55097806249e-11  4.27180067306e-13 -1.75743943117e-12  3.39146409799e-11  2.04678591772e-12 -4.95643654428e-12 -1.82392466326e-11 -4.94262429085e-12  5.71420909096e-12  2.25000332924e-12  7.09589528453e-12
 2.59780266692e-11 -5.13863780133e-12  3.03590907519e-12  1.70547266174e-11  8.43666456562e-12 -3.62413664435e-12  3.81748170501e-12  4.83850290146e-12 -1.10850938058e-11 -2.19622642774e-12  3.26337973889e-12 -3.71107455174e-12  1.55702159333e-11  1.2599553471e-11 -5.89108689502e-13  2.00335571517e-12  4.4441121517e-12 -4.84938287239e-14  1.0023758798e-11 -2.39503452725e-12 -2.52296198253e-12 -5.37223711619e-12 -7.29194385716e-13  1.11102305191e-11  1.14879114834e-14  3.65093256152e-13  6.60611566414e-12  9.02191293899e-12  8.50988138015e-13  1.42124514509e-11 -6.40623823661e-12  7.63171673618e-12 -7.22043383053e-13  1.30538331457e-11  3.55533125854e-11  5.32890606421e-11  1.12325962937e-10  2.36385058676e-10  5.64991348414e-10  2.06318087485e-09  1.36169111752e-08  2.09407066957e-09  5.77677063655e-10  2.52420000765e-10  1.29263403033e-10  6.70866606652e-11  3.64678662054e-11  2.47350460616e-11  1.17451238043e-11 -1.74252260022e-12 -8.08170866798e-12  2.6665309505e-12 -3.03731583025e-12 -2.78745875033e-12  4.84493392685e-12 -2.01800442521e-11  5.94321068734e-12 -6.71467716583e-12  5.29662006021e-12  3.26358130384e-12
 1.53263765228e-11  1.91960636525e-11  7.86904746841e-12  2.75727162973e-12  2.71981569037e-12  1.94541117215e-11  2.09712230247e-12  7.17191489253e-13 -3.26374846751e-12 -1.78411969741e-12  1.56569188589e-11 -1.2121754198e-12  5.56305018565e-12  7.37719664044e-13 -3.42946113017e-12 -9.86203920523e-12 -1.72018035833e-11 -1.42562183488e-11 -1.7639952222e-12  3.18244404184e-12  8.34368221008e-12  1.9900947672e-12  9.51638318323e-12  2.27228148286e-11 -3.1275520097e-12 -9.67792778072e-12  5.68202152902e-12  1.04170225649e-11  5.01582599423e-12  2.28118127796e-11  3.5799184171e-12 -7.0725576613e-12  1.53407059694e-11  2.41156629336e-12  1.32146410267e-11  3.85220752651e-11  6.52887252581e-11  1.19819416294e-10  2.34979405848e-10  5.65717404156e-10  2.09407066957e-09  1.36537924823e-08  2.07357580952e-09  5.81323637694e-10  2.37639739396e-10  1.28769984021e-10  6.3365081729e-11  4.19595879512e-11  1.69684654703e-11  4.22609616274e-12  6.12162491612e-12 -4.97880465872e-13  8.49904802936e-12 -1.22356717417e-11 -2.74604635736e-12 -5.39714437474e-14  5.15607333856e-12  1.58017853055e-11  2.70287544991e-11  5.54324059776e-12
-1.35027202348e-11  2.45510241491e-12 -4.26094359178e-12  1.22716865046e-11 -4.29548898161e-12 -8.04059322031e-12  2.04363019593e-12 -5.81394906351e-12 -2.68482792244e-12  7.28981573437e-13  2.84170120585e-11  3.1328632398e-12 -2.41702007828e-12 -1.23581616826e-12 -6.46127820597e-12 -1.95011836727e-11 -7.76084000314e-12 -7.52784059997e-12 -2.78259545179e-12  4.52779793052e-12 -1.29796272288e-11  9.28621529339e-13  4.03649589397e-12  9.15117589028e-12  1.50617692031e-11  6.37274489141e-12 -7.88846000707e-12 -8.38437167724e-12 -1.26183402387e-11  1.53477792875e-11  1.67831133678e-11 -1.31235241246e-12  1.73583470261e-11 -5.90412913565e-12  2.39815625052e-11  1.89351978129e-11  1.49435539011e-11  6.39211903934e-11  1.18592042207e-10  2.35929626405e-10  5.77677063655e-10  2.07357580952e-09  1.37659589261e-08  2.09987380313e-09  5.96045076209e-10  2.30892547702e-10  1.28696025838e-10  5.62936893001e-11  2.35026191693e-11  2.49423297759e-11  1.50632365994e-11 -1.00517772482e-11 -1.41581485068e-12 -1.34453004515e-11 -1.3846240497e-11  3.45885105963e-12  1.01492112713e-11  7.59208386734e-12  9.88395768354e-13  1.50977429361e-11
 8.09320037831e-12 -2.24415951003e-11  5.70044351581e-12  7.12013024422e-12 -4.73799461586e-12 -1.5176211851e-11 -1.74413937201e-11  9.6795415446e-12 -8.53194660993e-13  1.3992001968e-11  1.80729404333e-11 -2.4719726952e-12  2.15307294335e-11  3.76142958558e-13  8.34579284666e-12 -1.18392340803e-11 -4.27100093003e-12  7.83044789621e-13 -1.02917564994e-11  9.91457357307e-12  3.879923672e-11  6.88143122924e-12  1.94327403064e-11  7.63068453274e-12  8.95208882309e-12  1.10553916809e-11 -4.59602137445e-12  6.13453127859e-12  7.35670227612e-12 -2.47246398975e-12  2.84701231398e-12 -4.13284393731e-12  1.17151520053e-11 -2.18984991079e-11  7.4770666172e-12  1.14505089551e-11  2.97832762266e-11  3.96762249731e-11  5.7595292702e-11  1.10433717881e-10  2.52420000765e-10  5.81323637694e-10  2.09987380313e-09  1.3801139299e-08  2.1010531688e-09  5.65772080692e-10  2.22864715509e-10  1.05495955976e-10  6.98911185253e-11  2.15439164661e-11  5.27318789024e-11  3.18314992032e-11  1.3748817171e-11  1.31778288738e-11  1.00158409073e-11 -1.36339212629e-12  1.8553313955e-11  3.56350957381e-12  2.27032096083e-11  2.60863670407e-11
 9.11495203434e-13  1.6359210227e-13  6.32561941001e-12 -1.18338445492e-11 -1.40269753436e-11 -1.59972819806e-11 -1.77968481832e-11  6.0863893978e-12 -1.67913385845e-11  1.88003906749e-11  1.25682019344e-11  5.74224690014e-12 -5.86242455109e-12 -1.56961061005e-11  1.86101554625e-11  3.19363182355e-11  6.41995332805e-12 -8.78371552275e-12  1.04133359347e-11 -1.36294962127e-12  1.40962600506e-11 -1.01171134348e-11 -1.4846676607e-11 -1.26715723544e-11  1.92343062351e-13 -1.18469127469e-11 -3.63241542021e-12  6.56118487724e-12  1.10440735053e-11  1.1605932995e-11  6.15841406388e-12 -9.72881365371e-12  1.33507457299e-12  1.23310128489e-11  1.60088665939e-12  7.43621225125e-12 -8.93011344905e-12  1.54592315968e-11  4.517841335e-11  5.62129657493e-11  1.29263403033e-10  2.37639739396e-10  5.96045076209e-10  2.1010531688e-09  1.39263521003e-08  2.09951519861e-09  5.76661848099e-10  2.38183239685e-10  9.98298861505e-11  8.40781895516e-11  4.47072481067e-11  2.8289048023e-11  2.91840657763e-11  2.80037628329e-11  2.53678222771e-11  8.53219734747e-12 -7.58639799734e-12 -1.54548271444e-11 -4.94560057416e-12  4.48670508142e-12
-1.82464238371e-11  9.26614782891e-12  5.40559955407e-12 -5.77761347556e-12  9.38268230508e-12 -7.04064664253e-13 -2.48476489016e-11 -1.76739504325e-11  1.21666699247e-11  5.69026481055e-12 -9.17278288004e-12  6.12080361968e-13  3.22787279712e-12 -6.56199385256e-12  1.82451510741e-12 -1.10973107987e-11 -9.32392680199e-12  4.72346724615e-12  6.1489779456e-12 -2.3831647118e-11  2.06170284087e-12 -9.41647966155e-12 -1.10627888985e-11 -3.57229366527e-12 -9.38510188013e-12 -1.47460269971e-11 -1.20736572985e-11  7.56843736282e-12  1.85576558052e-11  2.3276279224e-11 -1.5671340686e-11 -1.65342419893e-12  6.23828616157e-12  7.68458472612e-12  5.49289412937e-12  2.42550472641e-12 -1.60034431623e-13  2.30713026102e-13  3.85744845397e-11  3.07486518031e-11  6.70866606652e-11  1.28769984021e-10  2.30892547702e-10  5.65772080692e-10  2.09951519861e-09  1.36965852507e-08  2.0808836961e-09  5.61352751901e-10  2.27837479443e-10  1.10755280414e-10  5.25976916283e-11  2.02847877292e-11  6.97497512455e-12 -1.2859338766e-11 -1.02122626914e-11  4.98948494565e-12 -7.03641160739e-12 -6.30724846088e-12 -4.60677866663e-12  1.76832995489e-11
-5.07313864473e-12 -2.39409532944e-11 -1.07406938792e-11  6.84387844295e-12  2.48127900524e-11  1.48770330429e-11  1.08487005517e-12 -1.73143515312e-11  1.1755456466e-11  4.50009303745e-12  5.95578927677e-12 -5.45744062395e-12 -1.61970858376e-11  2.50011269796e-12 -3.38418531299e-12 -7.35480252558e-12 -6.44294930592e-12  2.65732988148e-11  1.13465682391e-11 -1.00300522983e-11 -2.64734360106e-12 -9.59294865677e-12 -4.95527758731e-12  1.43616780282e-11  1.8893332045e-11  1.43631168557e-11  1.66387470514e-11  1.6255371603e-11 -2.17691618438e-12  1.95325751622e-11  3.90634786739e-12  3.16687815828e-12  9.28018737681e-12  5.68064048667e-12  8.83684289332e-13  1.0805048422e-11 -5.9471309613e-12  2.40521310893e-13  1.96810639562e-11  2.11005857756e-11  3.64678662054e-11  6.3365081729e-11  1.28696025838e-10  2.22864715509e-10  5.76661848099e-10  2.0808836961e-09  1.37313837004e-08  2.08457828908e-09  5.78841879848e-10  2.35975340542e-10  1.10642163725e-10  5.8135095809e-11  3.66677116312e-11 -5.35914104766e-12  2.918584241e-11  5.29973879215e-12  1.23086104311e-11  3.77234357362e-12 -3.79759347531e-12 -1.82013033967e-11
 3.48859333117e-11 -9.95732643221e-12 -6.55162261887e-12 -4.26838654803e-12  9.93973501164e-12  1.4339008603e-11  1.86503052097e-11  9.85559122379e-12  7.14797313431e-13 -6.77003232088e-12 -1.85687131369e-11 -1.86109293715e-11 -1.57385520921e-11  7.98020697508e-13 -1.4402393139e-11 -8.18125511705e-12  1.03827475203e-12 -2.66039293176e-12 -3.54375504667e-12  9.74321898629e-12 -4.25426635841e-12 -1.65897833059e-12  5.98011284169e-12  1.82678196261e-11  1.12613920854e-11 -1.99158146173e-11  2.74535833319e-12  2.63928131586e-12 -2.10841807059e-12 -2.00166950417e-12  3.45498323905e-12 -1.15450841086e-12 -2.23229514646e-12  1.7091940239e-13  2.82632203998e-11  3.36959270723e-11  1.8573769392e-11  1.96341917017e-11  1.65176998639e-11  1.6274759643e-11  2.47350460616e-11  4.19595879512e-11  5.62936893001e-11  1.05495955976e-10  2.38183239685e-10  5.61352751901e-10  2.08457828908e-09  1.36840867206e-08  2.0713887897e-09  5.68498864355e-10  2.18668220593e-10  1.12624658794e-10  7.46066031449e-11  3.46935671683e-11  8.87228016682e-12  2.13925742428e-12  2.56094815452e-13 -8.20288744752e-12 -3.36120401875e-12 -7.66611623306e-12
 1.76580182083e-11 -2.66677188798e-11 -2.42662672099e-12 -1.36525873433e-11 -1.0706395525e-11 -3.92039206558e-12 -1.06739628196e-11  1.15812317125e-11 -3.89336631991e-12 -1.86091756491e-11 -3.99581624152e-13  7.78854336937e-13  3.36633442409e-12  2.54291832799e-11 -3.06055792423e-12 -3.81259972476e-12 -8.60050961475e-13 -4.90033818548e-12 -6.99038653883e-12 -3.06208791197e-12  1.49801281634e-11 -3.32879708473e-12  1.96840049949e-11 -7.5612372462e-12  3.95411937423e-12 -1.50989986422e-11  1.21872136297e-12 -3.87073089732e-13  1.07326701641e-11  9.0285547959e-12  1.57145652883e-11  2.13042730457e-12 -9.50916018138e-12  2.23609129422e-12 -6.9318198846e-13  2.12850404505e-12 -8.15105185732e-12  4.8966934472e-12  1.46072731849e-11 -7.85987020705e-12  1.17451238043e-11  1.69684654703e-11  2.35026191693e-11  6.98911185253e-11  9.98298861505e-11  2.27837479443e-10  5.78841879848e-10  2.0713887897e-09  1.37094874336e-08  2.06225393574e-09  5.76289823965e-10  2.30814786878e-10  1.00204022932e-10  7.77775243362e-11  4.4195193802e-11  3.49709561655e-11  4.1347646312e-12  1.11783976781e-11  2.29806728143e-11  3.92925412675e-12
 4.38026094582e-12  8.35961295125e-12  2.9509822327e-12 -1.29509556862e-12  1.45204671871e-11 -1.15065832068e-11 -8.94251461773e-12  8.99658464056e-12 -1.14893884762e-11  1.31168155835e-11 -1.79349192804e-12  1.30333249746e-11 -3.94166672802e-12  6.66221899331e-12  4.13600463879e-12 -4.4401500338e-12 -1.46908465528e-12 -1.90113058439e-12  1.2451748161e-11  1.10430555851e-11  3.60343372617e-12 -1.20005464037e-11 -6.53748994113e-12  4.18577374204e-14 -4.29173081103e-12  4.62170626973e-12 -2.08873020806e-11 -1.99957147083e-11 -1.20869811467e-11  1.57697680428e-12 -1.40588055617e-12 -5.20831086931e-12  1.28286044743e-12  5.3844219404e-14 -3.17048320002e-12  6.8993311097e-12 -1.28054534392e-11  4.11159718897e-12 -4.44656577974e-12  1.55097806249e-11 -1.74252260022e-12  4.22609616274e-12  2.49423297759e-11  2.15439164661e-11  8.40781895516e-11  1.10755280414e-10  2.35975340542e-10  5.68498864355e-10  2.06225393574e-09  1.36128087721e-08  2.06777027262e-09  5.84959149557e-10  2.33998463192e-10  1.14289173395e-10  5.74114625917e-11  2.05023446831e-11  7.16797557736e-12  8.16715089257e-12  2.72811921298e-12  1.05851714059e-11
 3.3164602907e-12  1.11563801185e-11  3.77153506795e-12 -4.58774746309e-12 -1.63253741845e-11 -7.10755032422e-12 -4.55780210469e-12  1.32013175801e-11  5.07261156791e-12  8.65022981885e-12 -1.86603662018e-11  3.86797687962e-12 -7.87497058928e-12 -1.74380834853e-11 -1.13513271528e-11 -1.38098706218e-11 -1.61264535839e-11 -1.48314076632e-11  2.79365885109e-13 -1.47182414836e-12  2.59994479385e-12 -6.60637812625e-13 -1.08152164774e-11 -1.52643163128e-11 -5.42992890127e-12  8.63222430506e-12  1.29409455548e-11  7.85601704124e-12  2.14282505659e-11 -8.9874806322e-12 -1.86450178358e-11  9.93917453833e-12  6.14640083935e-12  1.82878614504e-11  5.40843074869e-12 -2.18999347221e-12  4.97438296278e-12  1.95252740547e-11  2.41217990701e-12  4.27180067306e-13 -8.08170866798e-12  6.12162491612e-12  1.50632365994e-11  5.27318789024e-11  4.47072481067e-11  5.25976916283e-11  1.10642163725e-10  2.18668220593e-10  5.76289823965e-10  2.06777027262e-09  1.37391834204e-08  2.06956219088e-09  5.74840170357e-10  2.39264260959e-10  1.27067628658e-10  5.98727962227e-11  4.21927705709e-11  2.13445211376e-11  2.27643626019e-11  3.55152224884e-11
 3.17854315499e-11  7.91699010592e-12  1.62481601375e-11 -6.4245223536e-12 -1.04427758455e-12 -1.25980972364e-11  5.43157680779e-13  1.11176384405e-11 -5.48663722994e-14  8.26531499252e-13 -8.29546929034e-13 -2.9877437122e-12  7.25660873358e-12  1.05942229109e-12 -4.29053293654e-12 -9.99489433028e-12  1.5721752248e-12 -6.20305077835e-12  2.59821672472e-12  5.65166783409e-12 -3.90793078019e-12 -6.23725729594e-12  7.65505013042e-12  1.23072948098e-11  1.45186133891e-11 -2.27330932795e-12  4.08976400964e-12  9.39561253092e-13 -6.84332413013e-12  3.95056315935e-12 -8.86552011761e-12  2.35963053386e-13  2.79572222989e-13 -5.62675395925e-12  1.68462083044e-12 -8.32397191579e-12  1.71266926157e-12 -4.99039975804e-12  8.62426973371e-12 -1.75743943117e-12  2.6665309505e-12 -4.97880465872e-13 -1.00517772482e-11  3.18314992032e-11  2.8289048023e-11  2.02847877292e-11  5.8135095809e-11  1.12624658794e-10  2.30814786878e-10  5.84959149557e-10  2.06956219088e-09  1.36785837858e-08  2.08897402763e-09  5.59384395423e-10  2.24592567238e-10  1.07277588406e-10  4.90987982423e-11  3.93309369572e-11  2.06475583003e-11  2.17824083114e-11
 1.83490553219e-11 -3.9383578881e-12  1.32774116956e-11 -7.56483454528e-14  3.28901288149e-12 -6.2516692016e-13  1.97689377577e-11 -1.04545930171e-11  7.18386472893e-12 -1.31045498599e-11  1.04062840237e-11 -2.07112817737e-11  1.36223059268e-11 -4.96077356247e-13  5.49415086527e-12  4.78097513849e-12  1.85303468951e-11  1.70257759742e-11 -7.50779954695e-12 -1.23569447934e-11 -6.05581393267e-12 -9.52822655969e-12 -6.19368283493e-12  1.03145969532e-13  1.16960631192e-11  5.32624767147e-12  1.93551991026e-11  1.33580255172e-12  1.19349542017e-12  9.72569096792e-12 -8.79999783435e-12  3.88608555507e-12 -6.27527302998e-12  2.88250676105e-12 -1.09229046499e-11 -2.13039013042e-11 -1.12893707737e-11 -3.66983181298e-13  2.98422057573e-13  3.39146409799e-11 -3.03731583025e-12  8.49904802936e-12 -1.41581485068e-12  1.3748817171e-11  2.91840657763e-11  6.97497512455e-12  3.66677116312e-11  7.46066031449e-11  1.00204022932e-10  2.33998463192e-10  5.74840170357e-10  2.08897402763e-09  1.38105336871e-08  2.05749521063e-09  5.54560667058e-10  2.44994597918e-10  9.98076086098e-11  5.35782880611e-11  3.1040089746e-11  3.48244079498e-11
-3.44955941248e-12 -2.21129363039e-12  3.15524016119e-13  1.15335778237e-12 -1.30552105005e-11 -1.73269770363e-11  1.07029057869e-11  2.99518270426e-11 -2.16071842775e-13  1.42569903784e-12  4.10718879434e-12  1.16684971797e-11  1.49420433448e-11  1.74644399425e-11  8.88324559331e-12  1.58774584868e-11  7.96352234665e-12 -1.60082300512e-11 -1.41262271241e-11 -4.3256819225e-12 -7.23359869221e-12 -8.19866478682e-13 -1.34434287643e-11 -2.01406574027e-11 -2.81901625932e-12 -2.7211452628e-13 -5.14115320869e-12 -1.31724298737e-11 -2.44264958273e-12 -9.76831678076e-12  1.04647144875e-11  2.42432318936e-12  7.68777647981e-12 -1.34468091281e-11 -2.88232862913e-12 -1.19946029617e-11  6.35645669307e-13  7.98663682619e-12  1.39055269998e-12  2.04678591772e-12 -2.78745875033e-12 -1.22356717417e-11 -1.34453004515e-11  1.31778288738e-11  2.80037628329e-11 -1.2859338766e-11 -5.35914104766e-12  3.46935671683e-11  7.77775243362e-11  1.14289173395e-10  2.39264260959e-10  5.59384395423e-10  2.05749521063e-09  1.37117362811e-08  2.08290190376e-09  5.78160884921e-10  2.14119323497e-10  1.06942978137e-10  6.02298178825e-11  3.84065329196e-11
 4.49338479439e-11  1.58310337418e-11  3.01676300556e-12  1.01744318928e-11 -8.69601245951e-12 -4.22579569119e-12  3.24230447162e-12  7.44433494093e-12 -2.53666975321e-12 -2.28790283042e-11  7.20865686535e-14  1.05478074246e-11 -1.18329633313e-12 -6.55464699876e-12  6.65083607495e-12  2.68076710087e-12 -4.75677989951e-12 -1.27727730116e-11  1.40061878371e-11 -5.0025457245e-12  5.17906695016e-13  4.07366445995e-12 -7.77584150588e-12 -8.34487958856e-12 -5.32536386412e-12  1.70925153625e-11  7.18958295623e-12  1.73300020385e-11 -3.27042502949e-12 -2.0427707252e-11 -1.79226981709e-11 -7.7931570282e-12  7.42811733214e-14  4.40584582556e-12 -1.55971418761e-11 -4.70714838472e-12 -1.62881233026e-11  1.1720969584e-12  1.22078399674e-11 -4.95643654428e-12  4.84493392685e-12 -2.74604635736e-12 -1.3846240497e-11  1.00158409073e-11  2.53678222771e-11 -1.02122626914e-11  2.918584241e-11  8.87228016682e-12  4.4195193802e-11  5.74114625917e-11  1.27067628658e-10  2.24592567238e-10  5.54560667058e-10  2.08290190376e-09  1.37046182577e-08  2.07404377676e-09  5.64993057445e-10  2.23056156121e-10  1.27445347407e-10  7.44452122228e-11
 6.55005838321e-11  5.18137709753e-11  1.03460547606e-11  1.70236813008e-11 -1.12004476293e-11  3.38643692826e-12  2.12418027272e-11 -8.13893076644e-12  5.72287833454e-12 -1.02771155931e-11 -1.51773080595e-11  8.70550950666e-12 -1.99594274465e-11  7.22944551139e-12 -8.96464290377e-14  1.67870077476e-11 -1.00635850333e-11  2.70660158566e-12 -4.73092936958e-12 -2.36028737474e-11 -3.28125883385e-11 -4.95473087544e-12  1.71510402054e-12 -8.23994495575e-12  7.47497691262e-12  4.64561347873e-12  5.2041982664e-12 -1.95373787615e-13 -4.84579778769e-12  1.38536041693e-11 -8.64493829244e-12  1.6684043284e-11 -1.27055911269e-11  9.67429954976e-12  7.27339245046e-12  3.53836815096e-13 -3.84410496282e-12 -1.01629638043e-11  1.37934770036e-11 -1.82392466326e-11 -2.01800442521e-11 -5.39714437474e-14  3.45885105963e-12 -1.36339212629e-12  8.53219734747e-12  4.98948494565e-12  5.29973879215e-12  2.13925742428e-12  3.49709561655e-11  2.05023446831e-11  5.98727962227e-11  1.07277588406e-10  2.44994597918e-10  5.78160884921e-10  2.07404377676e-09  1.3710112406e-08  2.05722890215e-09  5.56876376198e-10  2.77834370305e-10  1.24112344891e-10
 1.02720667443e-10  6.21174017072e-11  4.11324911226e-11  2.15751815351e-11  2.6688424957e-11  1.72258715548e-11 -1.01599832979e-11  1.10344493734e-11 -4.69071032537e-12 -2.48239272917e-12  4.52659968253e-12 -4.32881149424e-12  2.62427585502e-12  2.15848106182e-11  9.57088707072e-12 -3.23109433429e-12 -1.87065235608e-11  8.37334505658e-12 -4.33430624918e-12  2.03922576474e-12 -1.50264856592e-11  1.29889850768e-11  1.97910301448e-11 -1.23498409274e-12  1.11664032953e-12  5.22308684393e-12  1.16341639769e-11 -1.15634199652e-11 -1.3234934038e-11 -9.65384480483e-12 -7.17096370938e-12  6.81710221946e-12  1.07803900746e-11  3.76984465934e-12 -7.37554298391e-12 -1.24468908741e-12  5.71618358161e-12  1.62770128311e-11  1.37209465854e-13 -4.94262429085e-12  5.94321068734e-12  5.15607333856e-12  1.01492112713e-11  1.8553313955e-11 -7.58639799734e-12 -7.03641160739e-12  1.23086104311e-11  2.56094815452e-13  4.1347646312e-12  7.16797557736e-12  4.21927705709e-11  4.90987982423e-11  9.98076086098e-11  2.14119323497e-10  5.64993057445e-10  2.05722890215e-09  1.36515621322e-08  2.06126138571e-09  5.88354982324e-10  2.31116855724e-10
 2.31685237279e-10  1.23580775677e-10  6.15197304239e-11  2.85012388055e-11  1.69785427229e-11  9.25473230042e-12  1.20631121602e-11  8.95406834256e-13  4.70142827891e-12 -9.45247389806e-12  6.55480474721e-12  4.20702424375e-12 -3.65625168321e-12 -2.30257974044e-13  9.22435545351e-12  5.39116213238e-12 -2.28461730397e-13 -6.30944900992e-12 -7.91629564542e-12  2.11376840599e-11  1.77336286853e-12  1.50926518624e-11  1.60857528662e-11  9.16433344172e-13 -3.33159352496e-12  8.71305618776e-12 -7.31146431704e-13 -4.96390477078e-12 -6.48183625386e-12 -2.57899406883e-11 -2.81019168041e-12  4.34272995564e-12  6.63301337451e-12  2.58854080268e-12 -4.79609107627e-12 -2.56498866073e-11 -1.48576559411e-11 -5.92979269894e-12 -9.05385677796e-12  5.71420909096e-12 -6.71467716583e-12  1.58017853055e-11  7.59208386734e-12  3.56350957381e-12 -1.54548271444e-11 -6.30724846088e-12  3.77234357362e-12 -8.20288744752e-12  1.11783976781e-11  8.16715089257e-12  2.13445211376e-11  3.93309369572e-11  5.35782880611e-11  1.06942978137e-10  2.23056156121e-10  5.56876376198e-10  2.06126138571e-09  1.35059160942e-08  2.05781200844e-09  5.65281026883e-10
 6.01054904651e-10  2.47824977601e-10  1.06082563322e-10  6.74030583383e-11  2.31183607124e-11  1.23896625394e-11  1.70779788763e-11 -1.71264389933e-13  9.54268127713e-12 -7.64725843602e-12  1.36655565594e-11 -1.55589779129e-11  3.68079373587e-12 -1.20785052379e-12  6.16739695364e-12  9.56950474064e-12 -1.34309731235e-11 -8.93410053346e-12 -2.21058250037e-12  4.21856907942e-13 -7.38907363971e-12  1.65191045565e-11 -7.8697827486e-13 -1.06097493815e-11  5.63629448646e-12 -1.73317006441e-11  2.17959403842e-12  1.00132592567e-12 -1.66813915081e-11  1.21625731134e-11 -7.45010075862e-12  2.09948866182e-12  2.80463167363e-12 -3.0287448905e-12  9.35471556322e-13  1.00234885101e-12  4.82192076541e-12  1.8069528088e-11  4.19116615864e-12  2.25000332924e-12  5.29662006021e-12  2.70287544991e-11  9.88395768354e-13  2.27032096083e-11 -4.94560057416e-12 -4.60677866663e-12 -3.79759347531e-12 -3.36120401875e-12  2.29806728143e-11  2.72811921298e-12  2.27643626019e-11  2.06475583003e-11  3.1040089746e-11  6.02298178825e-11  1.27445347407e-10  2.77834370305e-10  5.88354982324e-10  2.05781200844e-09  1.38476709394e-08  2.07554044313e-09
 2.07742291164e-09  5.60346516227e-10  2.33864112892e-10  1.23425662903e-10  5.75746692348e-11  3.82535058132e-11  2.89936048176e-11  1.46162643709e-11  2.30838013044e-11  1.98370130115e-11 -7.28911249045e-12 -1.29504714079e-11  1.00910023112e-12 -5.24590241778e-13  2.31408609936e-12  4.03307041666e-12  1.18565684677e-11  1.17828805119e-12 -3.96756966991e-12 -2.88765135414e-12 -3.79476349317e-12  1.20693828081e-13 -3.09166039198e-12  4.95827809921e-12  1.7007967131e-11  1.63920393995e-11 -6.08728495366e-12  1.19470340457e-11  2.32482247171e-14  1.47222799886e-11 -1.07644721826e-11  3.53776413733e-12  3.64176316906e-12 -9.02688434451e-12  8.1876972151e-12 -1.40389128122e-11 -4.16314439569e-12  1.16965931828e-11  1.83929356368e-11  7.09589528453e-12  3.26358130384e-12  5.54324059776e-12  1.50977429361e-11  2.60863670407e-11  4.48670508142e-12  1.76832995489e-11 -1.82013033967e-11 -7.66611623306e-12  3.92925412675e-12  1.05851714059e-11  3.55152224884e-11  2.17824083114e-11  3.48244079498e-11  3.84065329196e-11  7.44452122228e-11  1.24112344891e-10  2.31116855724e-10  5.65281026883e-10  2.07554044313e-09  1.36830400011e-08


==> anc/correlator_b11_Nt20_dist09.txt <==
96
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 0.000274454468702  0.000246665866454  0.000187336263799  0.000124371645018  7.62471949595e-05  4.45860039772e-05  2.41814397557e-05  1.23780529799e-05  6.1981833247e-06  1.87884708935e-06 -6.05304172008e-07 -1.7486655699e-06 -1.78673870965e-06 -2.32943975786e-06 -2.49898307947e-06 -2.15339646803e-06 -1.1518279065e-06 -1.00531764857e-06 -1.46282835034e-06 -1.33726939044e-06 -1.50987346381e-06 -7.13550207809e-08  3.43176158712e-06  6.84386104355e-06  1.27882587139e-05  2.45621426884e-05  4.47495822424e-05  7.74999435219e-05  0.000125393433246  0.000186756085768  0.000246538404439
 0.563724314497  0.857488267426  0.613925905986  0.513347421589  0.541862074255  0.510233991051  0.530480746437  0.510943751827  0.507007364381  0.544158916494  0.578670816929  0.69375177506  0.595158068207  0.500494951495  0.532919364614  0.554763949514  0.540324696794  0.557963900944  0.621378795137  0.509100572421  0.594208150649  0.564891338018  0.535394780498  0.500395961196  0.518959817927  0.550586037948  0.571502669878  0.605227069889  0.58144944555  0.560655565402  0.504714964871
 4.69033310944e-12  5.36372205119e-12  4.35849454668e-12  3.88967877347e-12  3.95362554692e-12  3.84982632837e-12  3.86467342959e-12  3.71158466817e-12  3.63180389306e-12  3.73361294268e-12  3.71892453086e-12  4.18269180614e-12  3.96272038881e-12  3.44912751648e-12  3.42900204721e-12  3.6510152288e-12  3.50970748882e-12  3.55024893158e-12  3.66072349561e-12  3.21079338339e-12  3.52041015965e-12  3.42694995019e-12  3.46855430206e-12  3.46374316281e-12  3.68938917605e-12  3.87537353079e-12  3.87295054024e-12  4.11277081951e-12  4.18384461031e-12  4.28524702574e-12  4.29383373589e-12
 5.36372205119e-12  6.72045768733e-12  5.4861064733e-12  4.91420869558e-12  4.9907165119e-12  4.878011696e-12  4.85357876573e-12  4.63564968357e-12  4.54950392276e-12  4.64994901556e-12  4.57697690418e-12  5.08438677504e-12  4.83349854385e-12  4.32231264294e-12  4.29621458382e-12  4.58888057168e-12  4.3340783068e-12  4.39168007307e-12  4.51971276996e-12  3.99922598937e-12  4.39305627696e-12  4.30525002538e-12  4.31666809125e-12  4.2548759609e-12  4.50879596099e-12  4.73694026515e-12  4.79622235806e-12  5.02056942228e-12  5.04187273861e-12  5.01819871765e-12  4.95503804838e-12
 4.35849454668e-12  5.4861064733e-12  4.83880238267e-12  4.30126881103e-12  4.3672743358e-12  4.25434191119e-12  4.2835283913e-12  4.07235529194e-12  3.96042672467e-12  4.06473240117e-12  4.06724881765e-12  4.43480952492e-12  4.25363079478e-12  3.81379324061e-12  3.74212211999e-12  3.95790609088e-12  3.84709496423e-12  3.80878583395e-12  3.92243094105e-12  3.45664307923e-12  3.81799688281e-12  3.70758466863e-12  3.70383258791e-12  3.71581446121e-12  3.95183882807e-12  4.10899923555e-12  4.18382419833e-12  4.29850161669e-12  4.25328586334e-12  4.13829606942e-12  4.0492899075e-12
 3.88967877347e-12  4.91420869558e-12  4.30126881103e-12  4.16441515809e-12  4.20537103992e-12  4.16229264173e-12  4.16196043804e-12  3.91119551159e-12  3.7636493732e-12  3.88146919644e-12  3.87063547631e-12  4.18952072328e-12  3.99659872125e-12  3.60284831381e-12  3.53261108812e-12  3.81395741319e-12  3.59977428294e-12  3.62020328344e-12  3.69424857304e-12  3.31036838946e-12  3.64904063718e-12  3.55770041328e-12  3.56453475398e-12  3.61319032905e-12  3.76396036651e-12  3.88027519639e-12  3.97937620777e-12  4.09271423907e-12  3.90800953809e-12  3.76386386793e-12  3.62062248535e-12
 3.95362554692e-12  4.9907165119e-12  4.3672743358e-12  4.20537103992e-12  4.58823204101e-12  4.46334243369e-12  4.46344103016e-12  4.18044874897e-12  3.99830538675e-12  4.1526201591e-12  4.19705368792e-12  4.51037586219e-12  4.22984037348e-12  3.85221342256e-12  3.76696162967e-12  4.04600779875e-12  3.74260932769e-12  3.83892735713e-12  3.90723448421e-12  3.47981326391e-12  3.85753311212e-12  3.73513635495e-12  3.75290121077e-12  3.80232194376e-12  4.00615382439e-12  4.08697976734e-12  4.1510277733e-12  4.26212025861e-12  4.06427779917e-12  3.88575947792e-12  3.67366664898e-12
 3.84982632837e-12  4.878011696e-12  4.25434191119e-12  4.16229264173e-12  4.46334243369e-12  4.69215876595e-12  4.6580781467e-12  4.36926253189e-12  4.14000625885e-12  4.21941462461e-12  4.20371058982e-12  4.5175354083e-12  4.25773423267e-12  3.85695689449e-12  3.82196280486e-12  4.05549144923e-12  3.77250185208e-12  3.90628048315e-12  3.90308842313e-12  3.54528109163e-12  3.86186457942e-12  3.74588049067e-12  3.77713562936e-12  3.86811306866e-12  4.04153654526e-12  4.11179139174e-12  4.167474448e-12  4.32558119207e-12  4.08284802406e-12  3.88184235859e-12  3.63241454183e-12
 3.86467342959e-12  4.85357876573e-12  4.2835283913e-12  4.16196043804e-12  4.46344103016e-12  4.6580781467e-12  4.89496531469e-12  4.55775388153e-12  4.28045304007e-12  4.35833608713e-12  4.37482423426e-12  4.6380984035e-12  4.36278660435e-12  3.91355752469e-12  3.86721694856e-12  4.08036018006e-12  3.97311779611e-12  4.09465353145e-12  4.14039974138e-12  3.71117299181e-12  4.06073087243e-12  3.90246054754e-12  3.89818502874e-12  4.01295006676e-12  4.1601296199e-12  4.25834591609e-12  4.25660807472e-12  4.41280006356e-12  4.1553904922e-12  3.89044648526e-12  3.62172166679e-12
 3.71158466817e-12  4.63564968357e-12  4.07235529194e-12  3.91119551159e-12  4.18044874897e-12  4.36926253189e-12  4.55775388153e-12  4.49599926173e-12  4.1289693524e-12  4.16423906323e-12  4.14538028322e-12  4.41372603534e-12  4.12010919897e-12  3.72498889217e-12  3.71697794951e-12  3.88358496793e-12  3.77670889524e-12  3.87227535894e-12  3.87580825859e-12  3.47240953284e-12  3.85938560496e-12  3.73798096522e-12  3.74911709423e-12  3.88964001819e-12  3.95244215467e-12  4.06206272917e-12  4.06713636629e-12  4.17697914309e-12  3.95030163926e-12  3.75771147275e-12  3.50135588195e-12
 3.63180389306e-12  4.54950392276e-12  3.96042672467e-12  3.7636493732e-12  3.99830538675e-12  4.14000625885e-12  4.28045304007e-12  4.1289693524e-12  4.17614484519e-12  4.13145716663e-12  4.15502908221e-12  4.38050986268e-12  4.10483234615e-12  3.67036673224e-12  3.6552357838e-12  3.81854349302e-12  3.67364954854e-12  3.76300678044e-12  3.77926758398e-12  3.38101496842e-12  3.74815766775e-12  3.581137422e-12  3.62017612078e-12  3.66768868962e-12  3.80448408493e-12  3.9016279528e-12  3.89101273325e-12  4.01417030443e-12  3.88093800733e-12  3.65967452658e-12  3.44414696902e-12
 3.73361294268e-12  4.64994901556e-12  4.06473240117e-12  3.88146919644e-12  4.1526201591e-12  4.21941462461e-12  4.35833608713e-12  4.16423906323e-12  4.13145716663e-12  4.37390990904e-12  4.34075044324e-12  4.61766567559e-12  4.25605315633e-12  3.85683449945e-12  3.80942538498e-12  3.97521365298e-12  3.76044540684e-12  3.9141604723e-12  3.93280627435e-12  3.47831813524e-12  3.85415675343e-12  3.67927886577e-12  3.73214210907e-12  3.83855834342e-12  3.95581291099e-12  4.07666916232e-12  4.03596830842e-12  4.11750490049e-12  3.93997882911e-12  3.72319770346e-12  3.51801455131e-12
 3.71892453086e-12  4.57697690418e-12  4.06724881765e-12  3.87063547631e-12  4.19705368792e-12  4.20371058982e-12  4.37482423426e-12  4.14538028322e-12  4.15502908221e-12  4.34075044324e-12  4.64774154689e-12  4.88954699898e-12  4.46484417587e-12  4.01155206494e-12  3.8815435401e-12  4.04439807227e-12  3.88818231144e-12  4.04418901491e-12  4.08359885334e-12  3.63002136401e-12  3.99229918922e-12  3.84926699577e-12  3.83007520052e-12  3.89371888455e-12  4.0046556162e-12  4.15290970635e-12  4.07231078205e-12  4.15271842611e-12  3.90345984425e-12  3.7317158474e-12  3.49885930101e-12
 4.18269180614e-12  5.08438677504e-12  4.43480952492e-12  4.18952072328e-12  4.51037586219e-12  4.5175354083e-12  4.6380984035e-12  4.41372603534e-12  4.38050986268e-12  4.61766567559e-12  4.88954699898e-12  5.54315466833e-12  5.00892706861e-12  4.45308983635e-12  4.30544304742e-12  4.44055892313e-12  4.21309121476e-12  4.37588563291e-12  4.4319938577e-12  3.92278436383e-12  4.27242794346e-12  4.1049726574e-12  4.06182853837e-12  4.07709044256e-12  4.25278679656e-12  4.45795815694e-12  4.42953087063e-12  4.58128518064e-12  4.33037689834e-12  4.11657673666e-12  3.90046072572e-12
 3.96272038881e-12  4.83349854385e-12  4.25363079478e-12  3.99659872125e-12  4.22984037348e-12  4.25773423267e-12  4.36278660435e-12  4.12010919897e-12  4.10483234615e-12  4.25605315633e-12  4.46484417587e-12  5.00892706861e-12  4.92221621666e-12  4.29305470166e-12  4.18367051385e-12  4.25919893381e-12  3.95960678763e-12  4.04724855392e-12  4.13797337678e-12  3.7437964287e-12  4.06827130638e-12  3.91955670733e-12  3.88698075633e-12  3.88831039517e-12  4.07152300877e-12  4.21313585678e-12  4.23298924887e-12  4.37231355459e-12  4.15178903213e-12  3.91294934716e-12  3.70581558598e-12
 3.44912751648e-12  4.32231264294e-12  3.81379324061e-12  3.60284831381e-12  3.85221342256e-12  3.85695689449e-12  3.91355752469e-12  3.72498889217e-12  3.67036673224e-12  3.85683449945e-12  4.01155206494e-12  4.45308983635e-12  4.29305470166e-12  4.01355915389e-12  3.84906588251e-12  3.89758635551e-12  3.5137106818e-12  3.54741485178e-12  3.63347037655e-12  3.31941739159e-12  3.64454621598e-12  3.50520933561e-12  3.45562731098e-12  3.51888129636e-12  3.63268872904e-12  3.77043491979e-12  3.80836972652e-12  3.91563524651e-12  3.70637068902e-12  3.48782735706e-12  3.25490351987e-12
 3.42900204721e-12  4.29621458382e-12  3.74212211999e-12  3.53261108812e-12  3.76696162967e-12  3.82196280486e-12  3.86721694856e-12  3.71697794951e-12  3.6552357838e-12  3.80942538498e-12  3.8815435401e-12  4.30544304742e-12  4.18367051385e-12  3.84906588251e-12  3.97868721849e-12  4.03764750657e-12  3.51967781702e-12  3.58034537726e-12  3.63102741466e-12  3.32379902026e-12  3.64748910966e-12  3.47385744277e-12  3.46672617653e-12  3.5209545255e-12  3.63508369884e-12  3.74905738046e-12  3.77131959624e-12  3.9239502208e-12  3.73379935604e-12  3.50517304313e-12  3.24401493398e-12
 3.6510152288e-12  4.58888057168e-12  3.95790609088e-12  3.81395741319e-12  4.04600779875e-12  4.05549144923e-12  4.08036018006e-12  3.88358496793e-12  3.81854349302e-12  3.97521365298e-12  4.04439807227e-12  4.44055892313e-12  4.25919893381e-12  3.89758635551e-12  4.03764750657e-12  4.40616548376e-12  3.6911240013e-12  3.77406470586e-12  3.81049124618e-12  3.44305323989e-12  3.78952972975e-12  3.65875827642e-12  3.67125359915e-12  3.72611239154e-12  3.84854748749e-12  3.99183214857e-12  3.99490080168e-12  4.14079529642e-12  3.92241556216e-12  3.72771757346e-12  3.45528400275e-12
 3.50970748882e-12  4.3340783068e-12  3.84709496423e-12  3.59977428294e-12  3.74260932769e-12  3.77250185208e-12  3.97311779611e-12  3.77670889524e-12  3.67364954854e-12  3.76044540684e-12  3.88818231144e-12  4.21309121476e-12  3.95960678763e-12  3.5137106818e-12  3.51967781702e-12  3.6911240013e-12  4.1433922986e-12  4.07035853936e-12  4.11565915511e-12  3.56596772696e-12  3.88326136462e-12  3.71372916662e-12  3.68998722138e-12  3.64834584432e-12  3.69196693951e-12  3.81629430395e-12  3.83284243127e-12  3.94297654753e-12  3.71519164294e-12  3.47710273472e-12  3.25987062276e-12
 3.55024893158e-12  4.39168007307e-12  3.80878583395e-12  3.62020328344e-12  3.83892735713e-12  3.90628048315e-12  4.09465353145e-12  3.87227535894e-12  3.76300678044e-12  3.9141604723e-12  4.04418901491e-12  4.37588563291e-12  4.04724855392e-12  3.54741485178e-12  3.58034537726e-12  3.77406470586e-12  4.07035853936e-12  4.32259980862e-12  4.30054344211e-12  3.70495897192e-12  4.02670828878e-12  3.81620180658e-12  3.76880968836e-12  3.73299928129e-12  3.79410517214e-12  3.93539083031e-12  3.8993824198e-12  4.01398235141e-12  3.78690976023e-12  3.54807645182e-12  3.31868152191e-12
 3.66072349561e-12  4.51971276996e-12  3.92243094105e-12  3.69424857304e-12  3.90723448421e-12  3.90308842313e-12  4.14039974138e-12  3.87580825859e-12  3.77926758398e-12  3.93280627435e-12  4.08359885334e-12  4.4319938577e-12  4.13797337678e-12  3.63347037655e-12  3.63102741466e-12  3.81049124618e-12  4.11565915511e-12  4.30054344211e-12  4.6241485003e-12  3.97428028266e-12  4.2690754365e-12  4.02033615043e-12  3.84000733166e-12  3.82054258742e-12  3.89491564098e-12  4.06484160728e-12  4.02081595649e-12  4.11040201353e-12  3.88105907639e-12  3.60431735996e-12  3.37436174617e-12
 3.21079338339e-12  3.99922598937e-12  3.45664307923e-12  3.31036838946e-12  3.47981326391e-12  3.54528109163e-12  3.71117299181e-12  3.47240953284e-12  3.38101496842e-12  3.47831813524e-12  3.63002136401e-12  3.92278436383e-12  3.7437964287e-12  3.31941739159e-12  3.32379902026e-12  3.44305323989e-12  3.56596772696e-12  3.70495897192e-12  3.97428028266e-12  3.66072226064e-12  3.86488478696e-12  3.66336297708e-12  3.45691277159e-12  3.44749662202e-12  3.50412318371e-12  3.64638464942e-12  3.6309557087e-12  3.72639964118e-12  3.51359405606e-12  3.25621247184e-12  3.01862543805e-12
 3.52041015965e-12  4.39305627696e-12  3.81799688281e-12  3.64904063718e-12  3.85753311212e-12  3.86186457942e-12  4.06073087243e-12  3.85938560496e-12  3.74815766775e-12  3.85415675343e-12  3.99229918922e-12  4.27242794346e-12  4.06827130638e-12  3.64454621598e-12  3.64748910966e-12  3.78952972975e-12  3.88326136462e-12  4.02670828878e-12  4.2690754365e-12  3.86488478696e-12  4.37715480842e-12  4.08887454844e-12  3.89449459867e-12  3.8870257783e-12  3.91495441239e-12  4.05752274502e-12  4.0374686801e-12  4.08365796099e-12  3.85048886431e-12  3.58272786376e-12  3.31619746127e-12
 3.42694995019e-12  4.30525002538e-12  3.70758466863e-12  3.55770041328e-12  3.73513635495e-12  3.74588049067e-12  3.90246054754e-12  3.73798096522e-12  3.581137422e-12  3.67927886577e-12  3.84926699577e-12  4.1049726574e-12  3.91955670733e-12  3.50520933561e-12  3.47385744277e-12  3.65875827642e-12  3.71372916662e-12  3.81620180658e-12  4.02033615043e-12  3.66336297708e-12  4.08887454844e-12  4.18987359991e-12  3.95251421468e-12  3.94252609729e-12  3.91635080457e-12  4.01835848481e-12  4.01438907026e-12  4.04502420276e-12  3.72999716633e-12  3.48821681489e-12  3.2184905858e-12
 3.46855430206e-12  4.31666809125e-12  3.70383258791e-12  3.56453475398e-12  3.75290121077e-12  3.77713562936e-12  3.89818502874e-12  3.74911709423e-12  3.62017612078e-12  3.73214210907e-12  3.83007520052e-12  4.06182853837e-12  3.88698075633e-12  3.45562731098e-12  3.46672617653e-12  3.67125359915e-12  3.68998722138e-12  3.76880968836e-12  3.84000733166e-12  3.45691277159e-12  3.89449459867e-12  3.95251421468e-12  4.01527573108e-12  3.93929375423e-12  3.9600780044e-12  4.03220439099e-12  3.98733110728e-12  4.01362234367e-12  3.75755061365e-12  3.56147932318e-12  3.25905978266e-12
 3.46374316281e-12  4.2548759609e-12  3.71581446121e-12  3.61319032905e-12  3.80232194376e-12  3.86811306866e-12  4.01295006676e-12  3.88964001819e-12  3.66768868962e-12  3.83855834342e-12  3.89371888455e-12  4.07709044256e-12  3.88831039517e-12  3.51888129636e-12  3.5209545255e-12  3.72611239154e-12  3.64834584432e-12  3.73299928129e-12  3.82054258742e-12  3.44749662202e-12  3.8870257783e-12  3.94252609729e-12  3.93929375423e-12  4.21915566191e-12  4.16769440105e-12  4.23367101018e-12  4.12618971049e-12  4.09632510003e-12  3.80838331452e-12  3.59969432199e-12  3.29698171271e-12
 3.68938917605e-12  4.50879596099e-12  3.95183882807e-12  3.76396036651e-12  4.00615382439e-12  4.04153654526e-12  4.1601296199e-12  3.95244215467e-12  3.80448408493e-12  3.95581291099e-12  4.0046556162e-12  4.25278679656e-12  4.07152300877e-12  3.63268872904e-12  3.63508369884e-12  3.84854748749e-12  3.69196693951e-12  3.79410517214e-12  3.89491564098e-12  3.50412318371e-12  3.91495441239e-12  3.91635080457e-12  3.9600780044e-12  4.16769440105e-12  4.4097910533e-12  4.37978522793e-12  4.29589250261e-12  4.28635752611e-12  4.05488445516e-12  3.82320147636e-12  3.48438641798e-12
 3.87537353079e-12  4.73694026515e-12  4.10899923555e-12  3.88027519639e-12  4.08697976734e-12  4.11179139174e-12  4.25834591609e-12  4.06206272917e-12  3.9016279528e-12  4.07666916232e-12  4.15290970635e-12  4.45795815694e-12  4.21313585678e-12  3.77043491979e-12  3.74905738046e-12  3.99183214857e-12  3.81629430395e-12  3.93539083031e-12  4.06484160728e-12  3.64638464942e-12  4.05752274502e-12  4.01835848481e-12  4.03220439099e-12  4.23367101018e-12  4.37978522793e-12  4.69556262945e-12  4.5505960413e-12  4.54234377954e-12  4.28720823801e-12  4.03541090863e-12  3.68300839324e-12
 3.87295054024e-12  4.79622235806e-12  4.18382419833e-12  3.97937620777e-12  4.1510277733e-12  4.167474448e-12  4.25660807472e-12  4.06713636629e-12  3.89101273325e-12  4.03596830842e-12  4.07231078205e-12  4.42953087063e-12  4.23298924887e-12  3.80836972652e-12  3.77131959624e-12  3.99490080168e-12  3.83284243127e-12  3.8993824198e-12  4.02081595649e-12  3.6309557087e-12  4.0374686801e-12  4.01438907026e-12  3.98733110728e-12  4.12618971049e-12  4.29589250261e-12  4.5505960413e-12  4.67942326571e-12  4.66261322669e-12  4.38023623132e-12  4.04768901512e-12  3.65161448551e-12
 4.11277081951e-12  5.02056942228e-12  4.29850161669e-12  4.09271423907e-12  4.26212025861e-12  4.32558119207e-12  4.41280006356e-12  4.17697914309e-12  4.01417030443e-12  4.11750490049e-12  4.15271842611e-12  4.58128518064e-12  4.37231355459e-12  3.91563524651e-12  3.9239502208e-12  4.14079529642e-12  3.94297654753e-12  4.01398235141e-12  4.11040201353e-12  3.72639964118e-12  4.08365796099e-12  4.04502420276e-12  4.01362234367e-12  4.09632510003e-12  4.28635752611e-12  4.54234377954e-12  4.66261322669e-12  4.8962805861e-12  4.61663737246e-12  4.2921681559e-12  3.87205156593e-12
 4.18384461031e-12  5.04187273861e-12  4.25328586334e-12  3.90800953809e-12  4.06427779917e-12  4.08284802406e-12  4.1553904922e-12  3.95030163926e-12  3.88093800733e-12  3.93997882911e-12  3.90345984425e-12  4.33037689834e-12  4.15178903213e-12  3.70637068902e-12  3.73379935604e-12  3.92241556216e-12  3.71519164294e-12  3.78690976023e-12  3.88105907639e-12  3.51359405606e-12  3.85048886431e-12  3.72999716633e-12  3.75755061365e-12  3.80838331452e-12  4.05488445516e-12  4.28720823801e-12  4.38023623132e-12  4.61663737246e-12  4.66757612937e-12  4.35770348522e-12  3.97358925529e-12
 4.28524702574e-12  5.01819871765e-12  4.13829606942e-12  3.76386386793e-12  3.88575947792e-12  3.88184235859e-12  3.89044648526e-12  3.75771147275e-12  3.65967452658e-12  3.72319770346e-12  3.7317158474e-12  4.11657673666e-12  3.91294934716e-12  3.48782735706e-12  3.50517304313e-12  3.72771757346e-12  3.47710273472e-12  3.54807645182e-12  3.60431735996e-12  3.25621247184e-12  3.58272786376e-12  3.48821681489e-12  3.56147932318e-12  3.59969432199e-12  3.82320147636e-12  4.03541090863e-12  4.04768901512e-12  4.2921681559e-12  4.35770348522e-12  4.42701713311e-12  4.12289144826e-12
 4.29383373589e-12  4.95503804838e-12  4.0492899075e-12  3.62062248535e-12  3.67366664898e-12  3.63241454183e-12  3.62172166679e-12  3.50135588195e-12  3.44414696902e-12  3.51801455131e-12  3.49885930101e-12  3.90046072572e-12  3.70581558598e-12  3.25490351987e-12  3.24401493398e-12  3.45528400275e-12  3.25987062276e-12  3.31868152191e-12  3.37436174617e-12  3.01862543805e-12  3.31619746127e-12  3.2184905858e-12  3.25905978266e-12  3.29698171271e-12  3.48438641798e-12  3.68300839324e-12  3.65161448551e-12  3.87205156593e-12  3.97358925529e-12  4.12289144826e-12  4.15890900524e-12


==> anc/correlator_b11_Nt20_dist11.txt <==
96
 0  1  2  3  4  5  6  7  8  9  10  86  87  88  89  90  91  92  93  94  95
 0.000232247699707  0.000214996245492  0.000173390207589  0.00012549085809  8.45566054289e-05  5.23045467766e-05  3.05273431508e-05  1.55661643179e-05  8.26611471183e-06  3.4093223471e-06  1.25396577122e-07  2.27391893892e-06  5.0235423108e-06  1.04186421949e-05  1.89987014809e-05  3.29924992861e-05  5.39848037978e-05  8.53017123474e-05  0.000126808888907  0.000174846729093  0.00021639013309
 0.500098990299  0.839025899988  0.999754157911  1.52236193088  0.918095529265  1.06243266653  0.685713009188  0.734880912591  0.523381316672  0.834221485565  0.698435078995  0.516165625483  0.514490866614  0.507201945536  0.647315792833  0.663241310459  0.53408250075  0.68430498259  0.743183455861  0.654796266711  0.666669152806
 4.49111177437e-12  5.32563770109e-12  5.79214827668e-12  6.93418775427e-12  4.8014559385e-12  4.8605714832e-12  3.73013175199e-12  3.80113065815e-12  3.32969733218e-12  4.42336630736e-12  4.01855717392e-12  3.44869316979e-12  3.5146582395e-12  3.46833878525e-12  3.91790274377e-12  3.85259207668e-12  3.64393841422e-12  4.10653919431e-12  4.55337731256e-12  4.4455135521e-12  4.70664313921e-12
 5.32563770109e-12  7.43438888929e-12  7.72117617526e-12  9.43869279882e-12  6.79777174542e-12  6.67048888373e-12  5.06958693012e-12  5.13634999085e-12  4.41439152785e-12  5.81161703602e-12  5.48876437724e-12  4.5850983228e-12  4.61651595539e-12  4.41175121953e-12  5.11463637689e-12  4.99037582863e-12  4.55012372094e-12  5.02734889992e-12  5.5437793642e-12  5.32572262583e-12  5.50807130311e-12
 5.79214827668e-12  7.72117617526e-12  9.31665329841e-12  1.14453533686e-11  8.04733776415e-12  7.93320928446e-12  6.12152345537e-12  6.0531410795e-12  5.25154663333e-12  6.81768800781e-12  6.39693186947e-12  5.37200021461e-12  5.43499168859e-12  5.23971081347e-12  6.07939555794e-12  5.77200669952e-12  5.33280721496e-12  5.6879695607e-12  6.34174426123e-12  5.95943016504e-12  6.1539669354e-12
 6.93418775427e-12  9.43869279882e-12  1.14453533686e-11  1.65596205006e-11  1.19827535514e-11  1.14325984815e-11  8.66156212292e-12  8.33364072912e-12  7.07843765367e-12  9.05029965156e-12  8.51173221192e-12  7.1264385234e-12  7.16200637475e-12  6.88813069293e-12  7.83712682806e-12  7.52678365184e-12  6.72588920516e-12  7.2321559768e-12  8.12758924804e-12  7.57926188951e-12  7.59755232913e-12
 4.8014559385e-12  6.79777174542e-12  8.04733776415e-12  1.19827535514e-11  1.00193289019e-11  9.70837091079e-12  7.54846890545e-12  7.19578952309e-12  5.88273314483e-12  7.25925280491e-12  6.92340714371e-12  5.68824863567e-12  5.72365766098e-12  5.59703263082e-12  6.25889682572e-12  5.97096836152e-12  5.26358196492e-12  5.6610007148e-12  6.12061081259e-12  5.55605537462e-12  5.4170253047e-12
 4.8605714832e-12  6.67048888373e-12  7.93320928446e-12  1.14325984815e-11  9.70837091079e-12  1.06536629872e-11  8.2469470539e-12  7.7636510582e-12  6.31085321667e-12  7.59697486484e-12  7.29974165768e-12  5.96978161028e-12  6.03915698963e-12  5.73637905609e-12  6.42576040516e-12  6.30104081122e-12  5.60712144606e-12  6.13488069488e-12  6.62419556667e-12  5.8651094718e-12  5.6481633006e-12
 3.73013175199e-12  5.06958693012e-12  6.12152345537e-12  8.66156212292e-12  7.54846890545e-12  8.2469470539e-12  7.1571922812e-12  6.45277119199e-12  5.28056670446e-12  6.28107987733e-12  6.05790173341e-12  4.76671432965e-12  4.89513985475e-12  4.71337166088e-12  5.234911465e-12  5.02531574201e-12  4.49055456559e-12  4.8073428979e-12  5.07244441443e-12  4.51325362403e-12  4.35278415249e-12
 3.80113065815e-12  5.13634999085e-12  6.0531410795e-12  8.33364072912e-12  7.19578952309e-12  7.7636510582e-12  6.45277119199e-12  6.65271098898e-12  5.47124611314e-12  6.47149095039e-12  6.15642665708e-12  4.71576865864e-12  4.87507370323e-12  4.75176812933e-12  5.31129910931e-12  5.17501380489e-12  4.6481667045e-12  5.04506410261e-12  5.21387437034e-12  4.52298796828e-12  4.41827112711e-12
 3.32969733218e-12  4.41439152785e-12  5.25154663333e-12  7.07843765367e-12  5.88273314483e-12  6.31085321667e-12  5.28056670446e-12  5.47124611314e-12  5.12929301198e-12  6.01131598189e-12  5.72660131237e-12  4.0146173224e-12  4.12259259606e-12  4.05141319148e-12  4.53884777903e-12  4.5061415713e-12  4.01985454749e-12  4.35311233478e-12  4.50550490622e-12  3.94635831901e-12  3.92418664023e-12
 4.42336630736e-12  5.81161703602e-12  6.81768800781e-12  9.05029965156e-12  7.25925280491e-12  7.59697486484e-12  6.28107987733e-12  6.47149095039e-12  6.01131598189e-12  8.28141196891e-12  7.47777548979e-12  5.16708957658e-12  5.23432059683e-12  5.20405266941e-12  5.7484862704e-12  5.48745350171e-12  5.07444080175e-12  5.52708291885e-12  5.80574687765e-12  5.0763541679e-12  5.10864577544e-12
 4.01855717392e-12  5.48876437724e-12  6.39693186947e-12  8.51173221192e-12  6.92340714371e-12  7.29974165768e-12  6.05790173341e-12  6.15642665708e-12  5.72660131237e-12  7.47777548979e-12  7.5708022417e-12  4.94107703624e-12  5.02304993509e-12  4.92054969663e-12  5.55254871629e-12  5.33623801429e-12  4.85148734165e-12  5.19436831801e-12  5.47469871361e-12  4.66842742743e-12  4.64082580512e-12
 3.44869316979e-12  4.5850983228e-12  5.37200021461e-12  7.1264385234e-12  5.68824863567e-12  5.96978161028e-12  4.76671432965e-12  4.71576865864e-12  4.0146173224e-12  5.16708957658e-12  4.94107703624e-12  5.63100394094e-12  5.44526030104e-12  5.02286329378e-12  5.09483312034e-12  4.99334738375e-12  4.27343946889e-12  4.55641971598e-12  4.77104662299e-12  4.12962257314e-12  3.87525865591e-12
 3.5146582395e-12  4.61651595539e-12  5.43499168859e-12  7.16200637475e-12  5.72365766098e-12  6.03915698963e-12  4.89513985475e-12  4.87507370323e-12  4.12259259606e-12  5.23432059683e-12  5.02304993509e-12  5.44526030104e-12  5.8032210195e-12  5.3711637074e-12  5.41853188124e-12  5.35142209307e-12  4.56275168592e-12  4.77253868807e-12  4.83710727132e-12  4.16758899155e-12  3.96716357722e-12
 3.46833878525e-12  4.41175121953e-12  5.23971081347e-12  6.88813069293e-12  5.59703263082e-12  5.73637905609e-12  4.71337166088e-12  4.75176812933e-12  4.05141319148e-12  5.20405266941e-12  4.92054969663e-12  5.02286329378e-12  5.3711637074e-12  5.46820125512e-12  5.49163285974e-12  5.28686303776e-12  4.49766467036e-12  4.73407688534e-12  4.79695072871e-12  4.05320532499e-12  3.94765846378e-12
 3.91790274377e-12  5.11463637689e-12  6.07939555794e-12  7.83712682806e-12  6.25889682572e-12  6.42576040516e-12  5.234911465e-12  5.31129910931e-12  4.53884777903e-12  5.7484862704e-12  5.55254871629e-12  5.09483312034e-12  5.41853188124e-12  5.49163285974e-12  6.45689975537e-12  6.09977710826e-12  5.20962764195e-12  5.44064677251e-12  5.33602813998e-12  4.52335147613e-12  4.52728648464e-12
 3.85259207668e-12  4.99037582863e-12  5.77200669952e-12  7.52678365184e-12  5.97096836152e-12  6.30104081122e-12  5.02531574201e-12  5.17501380489e-12  4.5061415713e-12  5.48745350171e-12  5.33623801429e-12  4.99334738375e-12  5.35142209307e-12  5.28686303776e-12  6.09977710826e-12  6.48611650935e-12  5.32509790769e-12  5.64552259315e-12  5.46056858917e-12  4.55112977678e-12  4.46669563908e-12
 3.64393841422e-12  4.55012372094e-12  5.33280721496e-12  6.72588920516e-12  5.26358196492e-12  5.60712144606e-12  4.49055456559e-12  4.6481667045e-12  4.01985454749e-12  5.07444080175e-12  4.85148734165e-12  4.27343946889e-12  4.56275168592e-12  4.49766467036e-12  5.20962764195e-12  5.32509790769e-12  4.95874446354e-12  5.18174887509e-12  5.00861014172e-12  4.14547290906e-12  4.14471950359e-12
 4.10653919431e-12  5.02734889992e-12  5.6879695607e-12  7.2321559768e-12  5.6610007148e-12  6.13488069488e-12  4.8073428979e-12  5.04506410261e-12  4.35311233478e-12  5.52708291885e-12  5.19436831801e-12  4.55641971598e-12  4.77253868807e-12  4.73407688534e-12  5.44064677251e-12  5.64552259315e-12  5.18174887509e-12  6.06467107762e-12  5.88103617109e-12  4.8911065666e-12  4.76015900202e-12
 4.55337731256e-12  5.5437793642e-12  6.34174426123e-12  8.12758924804e-12  6.12061081259e-12  6.62419556667e-12  5.07244441443e-12  5.21387437034e-12  4.50550490622e-12  5.80574687765e-12  5.47469871361e-12  4.77104662299e-12  4.83710727132e-12  4.79695072871e-12  5.33602813998e-12  5.46056858917e-12  5.00861014172e-12  5.88103617109e-12  6.47362115179e-12  5.45089860244e-12  5.2031673849e-12
 4.4455135521e-12  5.32572262583e-12  5.95943016504e-12  7.57926188951e-12  5.55605537462e-12  5.8651094718e-12  4.51325362403e-12  4.52298796828e-12  3.94635831901e-12  5.0763541679e-12  4.66842742743e-12  4.12962257314e-12  4.16758899155e-12  4.05320532499e-12  4.52335147613e-12  4.55112977678e-12  4.14547290906e-12  4.8911065666e-12  5.45089860244e-12  5.32473140943e-12  5.03310285493e-12
 4.70664313921e-12  5.50807130311e-12  6.1539669354e-12  7.59755232913e-12  5.4170253047e-12  5.6481633006e-12  4.35278415249e-12  4.41827112711e-12  3.92418664023e-12  5.10864577544e-12  4.64082580512e-12  3.87525865591e-12  3.96716357722e-12  3.94765846378e-12  4.52728648464e-12  4.46669563908e-12  4.14471950359e-12  4.76015900202e-12  5.2031673849e-12  5.03310285493e-12  5.47811880093e-12


==> anc/correlator_b11_Nt20_dist15.txt <==
96
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 0.000191142035605  0.000183104993192  0.000159389876114  0.000126359610491  9.28994986606e-05  6.69403112761e-05  4.30222883301e-05  2.72249991903e-05  1.52592922295e-05  7.70363618208e-06  2.04839565243e-06 -7.49450914772e-07 -5.31745280441e-06 -6.27176722767e-06 -6.34815664979e-06 -5.487307431e-06 -2.986856381e-06 -3.59183439147e-06 -4.12545969164e-06 -1.84501410383e-06 -3.7403627462e-07  9.00840092855e-07  6.60202411173e-06  1.29833401955e-05  2.69511429779e-05  4.32377518024e-05  6.43818698078e-05  9.26159775325e-05  0.00012534431865  0.000157357949861  0.000181370825199
 0.518612186227  0.500296970897  0.500296970897  0.500296970897  0.500197980598  0.500296970897  0.503523837265  0.754085325087  0.861478894249  0.695891877622  0.983392143615  0.500098990299  0.500098990299  0.500098990299  0.500197980598  0.500098990299  0.500098990299  0.500098990299  0.791051221509  0.500296970897  0.500296970897  1.11877090772  0.500395961196  0.597110982449  1.38131763369  1.4000731289  1.10943549483  0.841957399097  1.12880990381  1.00236376655  0.781703806721
 6.81537365013e-12  6.37066971783e-12  5.15231422309e-12  5.40664458998e-12  5.26358191461e-12  5.19816810459e-12  5.20001716062e-12  6.03931557537e-12  6.2559952929e-12  4.79348394012e-12  4.90366781674e-12  3.03063785116e-12  2.77803714991e-12  2.82385415291e-12  2.98898255048e-12  2.89034834669e-12  2.82705814418e-12  2.9051587011e-12  4.54012969568e-12  2.97729158026e-12  3.39618632092e-12  5.55867168292e-12  4.06687014067e-12  4.7361604449e-12  7.34154458612e-12  8.05059481207e-12  7.61041103181e-12  6.83156526062e-12  8.34357296407e-12  8.49804106927e-12  8.0896131677e-12
 6.37066971783e-12  7.09255111326e-12  5.87502249569e-12  5.98119192571e-12  5.50524900555e-12  5.23603660188e-12  5.44189604832e-12  6.41246883514e-12  6.61424730365e-12  5.07209941224e-12  5.30048123824e-12  3.2351103538e-12  3.17559262324e-12  3.14710306493e-12  3.24592611929e-12  3.2780235355e-12  2.80751881483e-12  2.94626717435e-12  4.55813955073e-12  3.00522858289e-12  3.43392674517e-12  5.44263003059e-12  4.09381774994e-12  4.56526506838e-12  7.03588802435e-12  7.80026331515e-12  7.24013979483e-12  6.22699102896e-12  7.63748620636e-12  7.85823995453e-12  7.56495650701e-12
 5.15231422309e-12  5.87502249569e-12  6.20150920966e-12  6.20800102116e-12  5.73059174234e-12  4.87734148137e-12  5.21981581367e-12  5.94015754567e-12  6.13263422996e-12  4.76536601755e-12  5.28084165767e-12  3.60871260007e-12  3.62301708893e-12  3.42074665302e-12  3.43019347551e-12  3.44682834481e-12  2.93676546399e-12  2.93727987392e-12  4.1798055446e-12  2.59464281149e-12  2.95359523302e-12  4.63243890943e-12  3.59586427172e-12  3.9530951193e-12  5.67038641809e-12  6.17417769236e-12  5.54955590184e-12  5.0476815274e-12  6.24385863477e-12  6.37738318811e-12  5.80383237109e-12
 5.40664458998e-12  5.98119192571e-12  6.20800102116e-12  7.21959229109e-12  6.5488516201e-12  5.67666692478e-12  6.01663633857e-12  6.66531990265e-12  6.84997850128e-12  5.33671354402e-12  5.98495975064e-12  4.0476648153e-12  3.68872680193e-12  3.58408368927e-12  3.66311434109e-12  3.43614597592e-12  3.30298041907e-12  3.20331650571e-12  4.71347233441e-12  2.6530229377e-12  2.92975157165e-12  4.74200073198e-12  3.79105190503e-12  4.19771336475e-12  6.00567331335e-12  6.1031083478e-12  5.48850601699e-12  4.97896562925e-12  5.99475316615e-12  6.23181702541e-12  5.79376019024e-12
 5.26358191461e-12  5.50524900555e-12  5.73059174234e-12  6.5488516201e-12  7.03329331909e-12  6.08218322973e-12  6.37107301856e-12  6.88296309251e-12  6.68608985662e-12  5.23140147547e-12  6.04963604824e-12  4.06364179572e-12  3.60789225107e-12  3.50837420069e-12  3.74184864435e-12  3.70043876882e-12  3.63498236143e-12  3.38718977356e-12  4.67689450912e-12  2.79122273729e-12  3.25820611108e-12  5.15098780103e-12  3.97690867076e-12  4.44402570313e-12  6.53586233852e-12  6.39020504898e-12  5.96536485417e-12  5.40307846107e-12  6.21018456454e-12  6.35830327689e-12  5.60928406259e-12
 5.19816810459e-12  5.23603660188e-12  4.87734148137e-12  5.67666692478e-12  6.08218322973e-12  6.66220319637e-12  6.67747081343e-12  7.47425865272e-12  7.32718684331e-12  5.7968546418e-12  6.5871284233e-12  4.20553398443e-12  3.6411944519e-12  3.51376713651e-12  3.52719115886e-12  3.5765226992e-12  3.91273881675e-12  3.75177788908e-12  5.16071099416e-12  3.25134307405e-12  3.55779493287e-12  5.83902620582e-12  4.11490574574e-12  4.72185790159e-12  7.20344068774e-12  7.18900435942e-12  6.78620202286e-12  5.98296246369e-12  6.63773687751e-12  6.67109593442e-12  5.97153231847e-12
 5.20001716062e-12  5.44189604832e-12  5.21981581367e-12  6.01663633857e-12  6.37107301856e-12  6.67747081343e-12  8.50602161735e-12  9.28682133813e-12  9.11512984558e-12  7.13636808879e-12  7.77460925656e-12  4.84520635466e-12  4.22439914351e-12  3.8776842641e-12  3.83215023084e-12  4.14723410561e-12  4.49161705447e-12  4.4122275528e-12  5.72102467353e-12  3.4829567122e-12  3.97765283502e-12  6.52527310272e-12  4.26636411923e-12  5.02405748884e-12  7.33975047324e-12  7.03572525967e-12  6.77201550392e-12  5.82081775358e-12  6.46398744614e-12  6.68720843177e-12  5.9713796911e-12
 6.03931557537e-12  6.41246883514e-12  5.94015754567e-12  6.66531990265e-12  6.88296309251e-12  7.47425865272e-12  9.28682133813e-12  1.19040420812e-11  1.19849406121e-11  9.83520513094e-12  1.09275073542e-11  6.67147082964e-12  5.64862742414e-12  5.11405409279e-12  4.93249409084e-12  5.32146220225e-12  5.73147533217e-12  5.7830063805e-12  7.35459910088e-12  4.62361310579e-12  4.88039043266e-12  8.03123852442e-12  5.55845676267e-12  6.47409263546e-12  9.27610673514e-12  9.37762293568e-12  8.50698605713e-12  7.03758054599e-12  8.05916981079e-12  8.1293324284e-12  7.25797355269e-12
 6.2559952929e-12  6.61424730365e-12  6.13263422996e-12  6.84997850128e-12  6.68608985662e-12  7.32718684331e-12  9.11512984558e-12  1.19849406121e-11  1.43580371069e-11  1.15736714181e-11  1.22247947051e-11  7.37234446887e-12  6.05104599269e-12  5.19094645118e-12  4.88829138769e-12  5.45409982402e-12  6.22467217109e-12  5.97726603574e-12  7.58122161791e-12  4.64096185331e-12  4.97406056944e-12  8.28775632284e-12  5.76260486295e-12  6.77770816672e-12  9.36507056037e-12  9.7714833544e-12  8.47253943221e-12  6.9286986686e-12  8.27412428295e-12  8.5629112254e-12  7.66699437937e-12
 4.79348394012e-12  5.07209941224e-12  4.76536601755e-12  5.33671354402e-12  5.23140147547e-12  5.7968546418e-12  7.13636808879e-12  9.83520513094e-12  1.15736714181e-11  1.10267546827e-11  1.13493420989e-11  6.92742007492e-12  5.50145394496e-12  4.86855933631e-12  4.55795300599e-12  5.22842758656e-12  5.54790970294e-12  5.10591931511e-12  6.47296080813e-12  4.1670165225e-12  4.27037664942e-12  7.42690600605e-12  5.0027258483e-12  5.66094094488e-12  7.58056566507e-12  7.75175612821e-12  6.68571496638e-12  5.82297639296e-12  6.63768733864e-12  6.9277524108e-12  6.11928246739e-12
 4.90366781674e-12  5.30048123824e-12  5.28084165767e-12  5.98495975064e-12  6.04963604824e-12  6.5871284233e-12  7.77460925656e-12  1.09275073542e-11  1.22247947051e-11  1.13493420989e-11  1.45830875141e-11  8.65293245929e-12  7.16827152102e-12  6.21247191489e-12  5.96669805085e-12  6.75428223433e-12  6.48532330186e-12  6.44890145246e-12  7.91616260037e-12  5.29366069508e-12  5.21040650873e-12  8.46399633524e-12  6.08176042519e-12  7.25251168386e-12  9.81571869256e-12  9.97182117356e-12  8.01390548938e-12  6.52310517212e-12  7.30345999756e-12  7.62265353592e-12  6.22038679044e-12
 3.03063785116e-12  3.2351103538e-12  3.60871260007e-12  4.0476648153e-12  4.06364179572e-12  4.20553398443e-12  4.84520635466e-12  6.67147082964e-12  7.37234446887e-12  6.92742007492e-12  8.65293245929e-12  6.56825298743e-12  5.40185042248e-12  4.96507217055e-12  4.52630688159e-12  4.87680146788e-12  4.13313412861e-12  4.24964077403e-12  4.82433438889e-12  3.43329637421e-12  3.11675650727e-12  5.35069161058e-12  3.75773066229e-12  4.2676274262e-12  6.04730316214e-12  6.46236422744e-12  5.41031639096e-12  4.57805641926e-12  5.12585662624e-12  5.07412624529e-12  4.03695783656e-12
 2.77803714991e-12  3.17559262324e-12  3.62301708893e-12  3.68872680193e-12  3.60789225107e-12  3.6411944519e-12  4.22439914351e-12  5.64862742414e-12  6.05104599269e-12  5.50145394496e-12  7.16827152102e-12  5.40185042248e-12  5.83392075571e-12  5.20889348578e-12  4.68171029843e-12  4.73168292483e-12  3.19563486827e-12  3.34909791598e-12  3.98537480903e-12  3.15304818959e-12  3.07246473345e-12  4.88706224997e-12  3.64553702918e-12  3.95442950914e-12  5.8143748066e-12  6.05747706772e-12  4.95977413602e-12  4.02698618966e-12  4.6790535573e-12  4.43396735374e-12  3.75043659078e-12
 2.82385415291e-12  3.14710306493e-12  3.42074665302e-12  3.58408368927e-12  3.50837420069e-12  3.51376713651e-12  3.8776842641e-12  5.11405409279e-12  5.19094645118e-12  4.86855933631e-12  6.21247191489e-12  4.96507217055e-12  5.20889348578e-12  6.367010579e-12  5.49406153972e-12  5.48562415063e-12  3.22334400733e-12  3.50866140631e-12  4.52096352661e-12  3.91818158697e-12  3.36489767122e-12  4.83975588162e-12  3.47684141901e-12  3.81431880998e-12  5.58079866768e-12  5.63266924512e-12  4.88249462337e-12  4.080764461e-12  4.90473787022e-12  4.8327309146e-12  4.0027163895e-12
 2.98898255048e-12  3.24592611929e-12  3.43019347551e-12  3.66311434109e-12  3.74184864435e-12  3.52719115886e-12  3.83215023084e-12  4.93249409084e-12  4.88829138769e-12  4.55795300599e-12  5.96669805085e-12  4.52630688159e-12  4.68171029843e-12  5.49406153972e-12  5.95390929248e-12  5.77877836327e-12  3.22856288191e-12  3.57207258798e-12  4.31944053669e-12  3.72281900164e-12  3.19003467961e-12  4.25812640444e-12  3.22871762397e-12  3.5787499284e-12  5.2146175489e-12  4.94452673186e-12  4.34465600594e-12  3.70177497659e-12  3.90925040828e-12  4.02316300426e-12  3.65617523352e-12
 2.89034834669e-12  3.2780235355e-12  3.44682834481e-12  3.43614597592e-12  3.70043876882e-12  3.5765226992e-12  4.14723410561e-12  5.32146220225e-12  5.45409982402e-12  5.22842758656e-12  6.75428223433e-12  4.87680146788e-12  4.73168292483e-12  5.48562415063e-12  5.77877836327e-12  6.97128020077e-12  3.91231686828e-12  4.08249896344e-12  4.67740660442e-12  3.91981463356e-12  3.49180505659e-12  4.75292303158e-12  3.32972218828e-12  4.05837725326e-12  5.59996049194e-12  5.39784792104e-12  4.84007729698e-12  4.11713279718e-12  4.52873066525e-12  4.7727008929e-12  4.00889228595e-12
 2.82705814418e-12  2.80751881483e-12  2.93676546399e-12  3.30298041907e-12  3.63498236143e-12  3.91273881675e-12  4.49161705447e-12  5.73147533217e-12  6.22467217109e-12  5.54790970294e-12  6.48532330186e-12  4.13313412861e-12  3.19563486827e-12  3.22334400733e-12  3.22856288191e-12  3.91231686828e-12  6.75337551113e-12  6.29119961881e-12  6.98675153424e-12  4.7400248918e-12  4.35276527072e-12  6.1820286279e-12  3.96926987096e-12  4.38971697006e-12  6.12620994147e-12  5.95037516815e-12  4.719195867e-12  3.87365672503e-12  4.43926558515e-12  4.14394755635e-12  3.59638818117e-12
 2.9051587011e-12  2.94626717435e-12  2.93727987392e-12  3.20331650571e-12  3.38718977356e-12  3.75177788908e-12  4.4122275528e-12  5.7830063805e-12  5.97726603574e-12  5.10591931511e-12  6.44890145246e-12  4.24964077403e-12  3.34909791598e-12  3.50866140631e-12  3.57207258798e-12  4.08249896344e-12  6.29119961881e-12  7.09689839379e-12  7.76203197588e-12  5.33496946505e-12  4.48408511546e-12  6.54263978072e-12  4.29835693416e-12  4.73532658658e-12  6.55901860377e-12  6.37313658758e-12  5.20384062236e-12  3.97426747649e-12  4.27419973529e-12  4.03173228574e-12  3.59576410669e-12
 4.54012969568e-12  4.55813955073e-12  4.1798055446e-12  4.71347233441e-12  4.67689450912e-12  5.16071099416e-12  5.72102467353e-12  7.35459910088e-12  7.58122161791e-12  6.47296080813e-12  7.91616260037e-12  4.82433438889e-12  3.98537480903e-12  4.52096352661e-12  4.31944053669e-12  4.67740660442e-12  6.98675153424e-12  7.76203197588e-12  1.0657810712e-11  7.20896832082e-12  6.37602389199e-12  8.69055455445e-12  5.58402124631e-12  6.02274212675e-12  8.50382444945e-12  8.29638259359e-12  6.8907764076e-12  5.54855984418e-12  6.25606456845e-12  6.04987826767e-12  5.61543394533e-12
 2.97729158026e-12  3.00522858289e-12  2.59464281149e-12  2.6530229377e-12  2.79122273729e-12  3.25134307405e-12  3.4829567122e-12  4.62361310579e-12  4.64096185331e-12  4.1670165225e-12  5.29366069508e-12  3.43329637421e-12  3.15304818959e-12  3.91818158697e-12  3.72281900164e-12  3.91981463356e-12  4.7400248918e-12  5.33496946505e-12  7.20896832082e-12  6.55203240015e-12  5.46633395792e-12  7.47247749971e-12  4.75977157805e-12  4.97938805092e-12  6.83208858901e-12  6.36331632407e-12  5.27713146399e-12  4.03761291347e-12  4.20323718414e-12  4.3590259475e-12  4.09561705535e-12
 3.39618632092e-12  3.43392674517e-12  2.95359523302e-12  2.92975157165e-12  3.25820611108e-12  3.55779493287e-12  3.97765283502e-12  4.88039043266e-12  4.97406056944e-12  4.27037664942e-12  5.21040650873e-12  3.11675650727e-12  3.07246473345e-12  3.36489767122e-12  3.19003467961e-12  3.49180505659e-12  4.35276527072e-12  4.48408511546e-12  6.37602389199e-12  5.46633395792e-12  5.76547624078e-12  7.79526418805e-12  4.66346402301e-12  5.00545767008e-12  6.69885424919e-12  6.3583823691e-12  5.25916482686e-12  4.26990343142e-12  5.12940654142e-12  5.17483235126e-12  4.81218123821e-12
 5.55867168292e-12  5.44263003059e-12  4.63243890943e-12  4.74200073198e-12  5.15098780103e-12  5.83902620582e-12  6.52527310272e-12  8.03123852442e-12  8.28775632284e-12  7.42690600605e-12  8.46399633524e-12  5.35069161058e-12  4.88706224997e-12  4.83975588162e-12  4.25812640444e-12  4.75292303158e-12  6.1820286279e-12  6.54263978072e-12  8.69055455445e-12  7.47247749971e-12  7.79526418805e-12  1.35210048218e-11  7.99069274426e-12  8.67783711884e-12  1.15998431955e-11  1.10730035421e-11  9.30376921103e-12  7.68579441848e-12  8.67307185286e-12  9.24629220088e-12  7.74325461419e-12
 4.06687014067e-12  4.09381774994e-12  3.59586427172e-12  3.79105190503e-12  3.97690867076e-12  4.11490574574e-12  4.26636411923e-12  5.55845676267e-12  5.76260486295e-12  5.0027258483e-12  6.08176042519e-12  3.75773066229e-12  3.64553702918e-12  3.47684141901e-12  3.22871762397e-12  3.32972218828e-12  3.96926987096e-12  4.29835693416e-12  5.58402124631e-12  4.75977157805e-12  4.66346402301e-12  7.99069274426e-12  6.50480055135e-12  6.60816131117e-12  8.87504468121e-12  8.15042641183e-12  6.72427488958e-12  5.22254039145e-12  6.08888089449e-12  6.41817122959e-12  5.54103949478e-12
 4.7361604449e-12  4.56526506838e-12  3.9530951193e-12  4.19771336475e-12  4.44402570313e-12  4.72185790159e-12  5.02405748884e-12  6.47409263546e-12  6.77770816672e-12  5.66094094488e-12  7.25251168386e-12  4.2676274262e-12  3.95442950914e-12  3.81431880998e-12  3.5787499284e-12  4.05837725326e-12  4.38971697006e-12  4.73532658658e-12  6.02274212675e-12  4.97938805092e-12  5.00545767008e-12  8.67783711884e-12  6.60816131117e-12  8.09489181738e-12  1.11347678226e-11  1.08051423943e-11  8.99534806365e-12  6.83558648003e-12  7.83832786437e-12  8.13246623792e-12  6.63011208807e-12
 7.34154458612e-12  7.03588802435e-12  5.67038641809e-12  6.00567331335e-12  6.53586233852e-12  7.20344068774e-12  7.33975047324e-12  9.27610673514e-12  9.36507056037e-12  7.58056566507e-12  9.81571869256e-12  6.04730316214e-12  5.8143748066e-12  5.58079866768e-12  5.2146175489e-12  5.59996049194e-12  6.12620994147e-12  6.55901860377e-12  8.50382444945e-12  6.83208858901e-12  6.69885424919e-12  1.15998431955e-11  8.87504468121e-12  1.11347678226e-11  1.82972446631e-11  1.77879207159e-11  1.51218534567e-11  1.10553037645e-11  1.27490864971e-11  1.22757589e-11  1.03209487611e-11
 8.05059481207e-12  7.80026331515e-12  6.17417769236e-12  6.1031083478e-12  6.39020504898e-12  7.18900435942e-12  7.03572525967e-12  9.37762293568e-12  9.7714833544e-12  7.75175612821e-12  9.97182117356e-12  6.46236422744e-12  6.05747706772e-12  5.63266924512e-12  4.94452673186e-12  5.39784792104e-12  5.95037516815e-12  6.37313658758e-12  8.29638259359e-12  6.36331632407e-12  6.3583823691e-12  1.10730035421e-11  8.15042641183e-12  1.08051423943e-11  1.77879207159e-11  2.04846640534e-11  1.70358931966e-11  1.30165373912e-11  1.50451078279e-11  1.40931961133e-11  1.18378795058e-11
 7.61041103181e-12  7.24013979483e-12  5.54955590184e-12  5.48850601699e-12  5.96536485417e-12  6.78620202286e-12  6.77201550392e-12  8.50698605713e-12  8.47253943221e-12  6.68571496638e-12  8.01390548938e-12  5.41031639096e-12  4.95977413602e-12  4.88249462337e-12  4.34465600594e-12  4.84007729698e-12  4.719195867e-12  5.20384062236e-12  6.8907764076e-12  5.27713146399e-12  5.25916482686e-12  9.30376921103e-12  6.72427488958e-12  8.99534806365e-12  1.51218534567e-11  1.70358931966e-11  1.64650285886e-11  1.26898918861e-11  1.4152996639e-11  1.28615376429e-11  1.06417621936e-11
 6.83156526062e-12  6.22699102896e-12  5.0476815274e-12  4.97896562925e-12  5.40307846107e-12  5.98296246369e-12  5.82081775358e-12  7.03758054599e-12  6.9286986686e-12  5.82297639296e-12  6.52310517212e-12  4.57805641926e-12  4.02698618966e-12  4.080764461e-12  3.70177497659e-12  4.11713279718e-12  3.87365672503e-12  3.97426747649e-12  5.54855984418e-12  4.03761291347e-12  4.26990343142e-12  7.68579441848e-12  5.22254039145e-12  6.83558648003e-12  1.10553037645e-11  1.30165373912e-11  1.26898918861e-11  1.22564857688e-11  1.35037738179e-11  1.2367209999e-11  9.68675305187e-12
 8.34357296407e-12  7.63748620636e-12  6.24385863477e-12  5.99475316615e-12  6.21018456454e-12  6.63773687751e-12  6.46398744614e-12  8.05916981079e-12  8.27412428295e-12  6.63768733864e-12  7.30345999756e-12  5.12585662624e-12  4.6790535573e-12  4.90473787022e-12  3.90925040828e-12  4.52873066525e-12  4.43926558515e-12  4.27419973529e-12  6.25606456845e-12  4.20323718414e-12  5.12940654142e-12  8.67307185286e-12  6.08888089449e-12  7.83832786437e-12  1.27490864971e-11  1.50451078279e-11  1.4152996639e-11  1.35037738179e-11  1.83143646162e-11  1.63299858848e-11  1.26312701497e-11
 8.49804106927e-12  7.85823995453e-12  6.37738318811e-12  6.23181702541e-12  6.35830327689e-12  6.67109593442e-12  6.68720843177e-12  8.1293324284e-12  8.5629112254e-12  6.9277524108e-12  7.62265353592e-12  5.07412624529e-12  4.43396735374e-12  4.8327309146e-12  4.02316300426e-12  4.7727008929e-12  4.14394755635e-12  4.03173228574e-12  6.04987826767e-12  4.3590259475e-12  5.17483235126e-12  9.24629220088e-12  6.41817122959e-12  8.13246623792e-12  1.22757589e-11  1.40931961133e-11  1.28615376429e-11  1.2367209999e-11  1.63299858848e-11  1.67442418061e-11  1.27498404549e-11
 8.0896131677e-12  7.56495650701e-12  5.80383237109e-12  5.79376019024e-12  5.60928406259e-12  5.97153231847e-12  5.9713796911e-12  7.25797355269e-12  7.66699437937e-12  6.11928246739e-12  6.22038679044e-12  4.03695783656e-12  3.75043659078e-12  4.0027163895e-12  3.65617523352e-12  4.00889228595e-12  3.59638818117e-12  3.59576410669e-12  5.61543394533e-12  4.09561705535e-12  4.81218123821e-12  7.74325461419e-12  5.54103949478e-12  6.63011208807e-12  1.03209487611e-11  1.18378795058e-11  1.06417621936e-11  9.68675305187e-12  1.26312701497e-11  1.27498404549e-11  1.20168373891e-11


==> anc/correlator_b11_Nt20_dist19.txt <==
96
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 0.000165348483075  0.00015850387143  0.000143062221443  0.000120146437687  9.46606813028e-05  6.74345851718e-05  5.20691012e-05  3.07163410567e-05  1.86435143464e-05  8.86576739734e-06  2.64321447119e-06  1.69472132661e-07  1.90426673441e-06 -7.75481674431e-08 -2.18967541921e-06 -1.2379280635e-06 -4.13412117095e-07  3.81285623519e-06  1.35588381922e-06  1.53604843844e-06  1.19798674325e-06 -5.01504363482e-07  2.49917832706e-06 -4.44210196981e-06 -5.50856494408e-06 -5.77872834673e-06 -5.09888239431e-06 -1.4567086758e-06 -3.77453300282e-07  2.08908418564e-06  4.26934506026e-06  1.02517430424e-05  1.51773580225e-05  2.5367403192e-05  3.64694555401e-05  5.13297793791e-05  7.27082982955e-05  9.54081291281e-05  0.000118734620078  0.000142407527815  0.000159264528819
 0.500197980598  0.505232492901  0.500197980598  0.500098990299  0.500098990299  0.500098990299  0.500197980598  0.500098990299  0.500296970897  0.500296970897  0.770957376492  0.659228163501  0.500098990299  0.500197980598  0.500197980598  0.769717987787  0.812623800451  0.892078353283  0.500197980598  0.502211851078  0.57810600283  0.57578016582  0.500098990299  0.500098990299  0.500098990299  0.853240815578  0.839283140987  0.500098990299  0.500098990299  0.500098990299  0.507403642119  0.500098990299  0.500098990299  0.500197980598  0.500098990299  0.538152671867  0.500395961196  0.555575617812  0.614648117978  0.560405978124  0.500197980598
 1.28200860809e-11  1.13776081665e-11  9.31827512958e-12  6.48047081768e-12  4.17732160005e-12  3.64730534753e-12  3.66358041407e-12  2.56737540814e-12  1.77731051766e-12  2.45254081189e-12  2.66586765492e-12  7.52328075689e-13  1.5558717306e-12  1.4700597657e-12  2.85642179326e-12  3.86766396244e-12  4.16090494858e-12  3.76574802905e-12  3.23121895883e-12  1.58654954771e-12  1.12177937061e-12  1.74437049155e-12  2.21574747605e-12  2.32913131189e-12  1.8173226666e-12  2.65466483408e-12  3.47992638997e-12  2.50729738192e-12  2.56881992963e-12  2.9402781048e-12  4.84172812566e-12  4.80950028476e-12  3.80620828402e-12  3.24760037238e-12  3.59466892075e-12  5.8631538882e-12  7.1085747549e-12  9.18797644632e-12  1.0114781403e-11  1.10437217951e-11  1.0845883497e-11
 1.13776081665e-11  1.36538906413e-11  1.06516204878e-11  7.71984977701e-12  5.16145752836e-12  3.45804710632e-12  3.84593744493e-12  2.20286703059e-12  1.71629929555e-12  1.95754666179e-12  2.77019700876e-12  1.4831781387e-12  2.50699333286e-12  2.21606031301e-12  4.46216477211e-12  6.23431870913e-12  5.937434086e-12  4.68020948422e-12  3.34876663113e-12  1.86791978615e-12  1.6862930536e-12  1.57400560118e-12  1.98816857442e-12  3.05894134538e-12  2.37348519132e-12  3.32081421253e-12  3.64171127636e-12  2.79664080568e-12  3.10844468501e-12  3.33946011888e-12  4.86514429618e-12  5.06674713657e-12  4.14260619909e-12  3.09401521382e-12  3.31886978593e-12  4.84901260537e-12  5.89121521568e-12  7.45784990018e-12  8.55023589796e-12  9.94264625444e-12  1.06546607293e-11
 9.31827512958e-12  1.06516204878e-11  1.32979555029e-11  9.84062605804e-12  7.62310979155e-12  6.11413873802e-12  5.80773962243e-12  4.21948139384e-12  3.66887611504e-12  3.69921223351e-12  5.26914788294e-12  4.06916282848e-12  4.30501282454e-12  4.39538964606e-12  6.07135586642e-12  7.72495032748e-12  7.51259571343e-12  6.51387299698e-12  4.34176601449e-12  3.35958013933e-12  3.17035817252e-12  2.10836336035e-12  2.20446292117e-12  3.03397115464e-12  2.45942823727e-12  2.34149063986e-12  3.17894305464e-12  2.63638216681e-12  2.36569455878e-12  2.11227207728e-12  3.82352127749e-12  3.88190279721e-12  3.24315553085e-12  2.27048497506e-12  2.75535070639e-12  4.14861022578e-12  4.86267103394e-12  6.03362555894e-12  7.60836115783e-12  8.85687744611e-12  8.98919889251e-12
 6.48047081768e-12  7.71984977701e-12  9.84062605804e-12  1.15299444118e-11  9.90529637765e-12  8.35941571867e-12  7.89446332972e-12  6.54142867089e-12  6.06889139261e-12  5.41735053646e-12  7.85948915345e-12  5.59144592697e-12  5.20452208171e-12  4.82402624042e-12  6.28700598824e-12  7.3543688001e-12  7.93501810584e-12  7.92024356535e-12  4.59964016965e-12  3.70534858066e-12  4.8503300995e-12  3.21274147001e-12  3.2226357738e-12  3.4992167873e-12  3.10976041477e-12  3.28405491098e-12  3.65640620243e-12  3.09099260318e-12  2.82248895087e-12  2.89496800376e-12  3.87521415851e-12  4.04993692525e-12  3.5376924321e-12  3.00330841845e-12  2.71140727538e-12  3.19984407684e-12  3.50529403993e-12  4.32777516317e-12  5.74883592874e-12  6.83163390648e-12  7.57541782784e-12
 4.17732160005e-12  5.16145752836e-12  7.62310979155e-12  9.90529637765e-12  1.21080331509e-11  1.00257522748e-11  8.69955829857e-12  7.61606329188e-12  6.80557510052e-12  5.85700220245e-12  9.32676699583e-12  6.51098273948e-12  5.44823199828e-12  5.41948803296e-12  6.01081425908e-12  7.008931149e-12  8.28230944103e-12  8.72011486309e-12  5.16335786471e-12  4.50841603338e-12  5.45375281061e-12  3.13855297955e-12  3.13672225142e-12  3.13532503041e-12  2.93182082473e-12  2.95762921109e-12  3.36758565772e-12  3.14742409053e-12  2.54131553236e-12  1.96091993954e-12  2.43629917407e-12  2.86308894605e-12  2.74551408327e-12  3.10261461739e-12  2.8800393297e-12  2.69227018676e-12  3.10963788444e-12  2.9599580986e-12  4.55323937407e-12  5.35718187555e-12  5.52107464745e-12
 3.64730534753e-12  3.45804710632e-12  6.11413873802e-12  8.35941571867e-12  1.00257522748e-11  1.14651009871e-11  8.9524283045e-12  8.4310244749e-12  6.70389465334e-12  6.31706523961e-12  8.37889326075e-12  5.87138030268e-12  4.34870101234e-12  4.71946147726e-12  4.5697378393e-12  5.27555896184e-12  6.37050274346e-12  7.13596449049e-12  3.97588162199e-12  3.93961258718e-12  4.37925676449e-12  2.84852404314e-12  2.79072832265e-12  2.93669719252e-12  3.06026594287e-12  2.92764093146e-12  2.92550088309e-12  2.67390224558e-12  2.19656068523e-12  1.69784428075e-12  2.69877524662e-12  3.10869044343e-12  2.69609777592e-12  3.73797972635e-12  3.80126729502e-12  3.47484827161e-12  3.54766525728e-12  3.16190186727e-12  4.05443212578e-12  4.23796530296e-12  4.36849097096e-12
 3.66358041407e-12  3.84593744493e-12  5.80773962243e-12  7.89446332972e-12  8.69955829857e-12  8.9524283045e-12  1.0904253324e-11  1.07095790411e-11  8.83629334927e-12  7.46814710243e-12  9.03304009874e-12  6.08851822832e-12  4.92751635429e-12  4.38993545402e-12  4.93937276965e-12  5.70097003685e-12  7.27147789516e-12  7.61185877795e-12  4.3515851921e-12  4.41666555216e-12  5.53736983511e-12  3.22517404861e-12  2.80552715538e-12  2.95770946004e-12  2.8983971464e-12  2.86582503081e-12  2.86109349607e-12  2.6869673393e-12  2.44752979132e-12  2.19013370831e-12  3.21513495258e-12  2.86921210862e-12  2.73419862082e-12  3.63579328171e-12  3.48416554707e-12  3.17363736438e-12  2.81371872897e-12  2.90415509088e-12  4.40100467924e-12  4.03185822709e-12  4.01325536011e-12
 2.56737540814e-12  2.20286703059e-12  4.21948139384e-12  6.54142867089e-12  7.61606329188e-12  8.4310244749e-12  1.07095790411e-11  1.41622894271e-11  1.18726021891e-11  9.85980230192e-12  1.24395384284e-11  9.48938731287e-12  7.17164912518e-12  5.82531395811e-12  5.58346436401e-12  5.69556012637e-12  7.15702216414e-12  8.48467290884e-12  4.89168480977e-12  5.96221805223e-12  8.04738623777e-12  3.83435167829e-12  3.05933700582e-12  3.73730335985e-12  3.24709969848e-12  3.16964236755e-12  3.12590056956e-12  3.02472283532e-12  3.02650425825e-12  2.58911804142e-12  3.64595612658e-12  3.81835442422e-12  3.96435300852e-12  5.00725772755e-12  4.87238053523e-12  3.87925625822e-12  2.75025996717e-12  2.96970718775e-12  4.35367429433e-12  3.40776465364e-12  3.39706185772e-12
 1.77731051766e-12  1.71629929555e-12  3.66887611504e-12  6.06889139261e-12  6.80557510052e-12  6.70389465334e-12  8.83629334927e-12  1.18726021891e-11  1.35781605651e-11  1.08053835717e-11  1.35748899893e-11  9.94504122561e-12  7.36577979147e-12  6.13782422382e-12  6.06294098031e-12  6.31370113216e-12  7.06925731615e-12  8.01534845244e-12  4.01970369756e-12  4.20634619635e-12  6.95210489615e-12  5.139010809e-12  4.26087259663e-12  4.55005209248e-12  3.94691916245e-12  4.3049856918e-12  3.86704114383e-12  3.18737958968e-12  3.55310086196e-12  3.56158587882e-12  3.65608446782e-12  4.17807188769e-12  4.0088826741e-12  5.08398754998e-12  4.49346528566e-12  3.65261637908e-12  2.37939385171e-12  2.39073011473e-12  3.66371877608e-12  2.61877274458e-12  2.48110806936e-12
 2.45254081189e-12  1.95754666179e-12  3.69921223351e-12  5.41735053646e-12  5.85700220245e-12  6.31706523961e-12  7.46814710243e-12  9.85980230192e-12  1.08053835717e-11  1.13238462317e-11  1.37133544973e-11  9.82590123427e-12  7.51921739634e-12  6.16782215718e-12  5.30559156448e-12  5.77897416995e-12  6.32392120554e-12  6.7759951082e-12  3.64040812892e-12  3.80976440979e-12  5.60187137263e-12  5.31739198043e-12  4.68443615055e-12  4.90565468962e-12  4.27247419111e-12  4.74896590021e-12  4.27257537321e-12  3.99772360724e-12  3.94171391977e-12  3.66086419532e-12  4.39051774442e-12  3.90266217937e-12  3.67792546578e-12  4.68749258397e-12  4.00254088768e-12  4.06239875592e-12  3.1226226505e-12  2.82075301502e-12  3.84575970812e-12  2.5859591465e-12  2.79336043051e-12
 2.66586765492e-12  2.77019700876e-12  5.26914788294e-12  7.85948915345e-12  9.32676699583e-12  8.37889326075e-12  9.03304009874e-12  1.24395384284e-11  1.35748899893e-11  1.37133544973e-11  2.20093546958e-11  1.69321230605e-11  1.28460191733e-11  1.03142483019e-11  9.12746262382e-12  9.77845957901e-12  1.03927335369e-11  1.08648922565e-11  6.17107075943e-12  6.00711896835e-12  9.0473876095e-12  7.67332486667e-12  7.31266009875e-12  7.00313486949e-12  5.01193939018e-12  5.92788848593e-12  5.65083074005e-12  5.239553411e-12  5.47520845033e-12  4.57961258783e-12  5.26984005147e-12  5.63095130874e-12  5.61630655193e-12  7.18734581341e-12  6.11355862738e-12  4.91086759624e-12  4.59978318654e-12  4.6659360442e-12  6.19049014598e-12  5.0791780501e-12  3.9443212267e-12
 7.52328075689e-13  1.4831781387e-12  4.06916282848e-12  5.59144592697e-12  6.51098273948e-12  5.87138030268e-12  6.08851822832e-12  9.48938731287e-12  9.94504122561e-12  9.82590123427e-12  1.69321230605e-11  1.77672264025e-11  1.30162187699e-11  1.09079024339e-11  9.1727811857e-12  9.6783216597e-12  9.77039998381e-12  8.66351694248e-12  4.51611910702e-12  5.29144485541e-12  8.48724643219e-12  5.82414271266e-12  5.21856581149e-12  4.89740179106e-12  3.39795774989e-12  4.01705255986e-12  3.91901364183e-12  2.75615011857e-12  2.92940058976e-12  1.39637340595e-12  2.3041854946e-12  3.98291075511e-12  4.03525901609e-12  4.28682365874e-12  4.28462490498e-12  2.77797103399e-12  3.47765721014e-12  3.55529625095e-12  4.02490342384e-12  3.101673941e-12  1.83457064717e-12
 1.5558717306e-12  2.50699333286e-12  4.30501282454e-12  5.20452208171e-12  5.44823199828e-12  4.34870101234e-12  4.92751635429e-12  7.17164912518e-12  7.36577979147e-12  7.51921739634e-12  1.28460191733e-11  1.30162187699e-11  1.23094690547e-11  1.03382017771e-11  9.69169366467e-12  1.00531554886e-11  8.96441704059e-12  7.54674566287e-12  4.1723043895e-12  4.98671848642e-12  7.60258328539e-12  6.1193334273e-12  5.48347142857e-12  4.95032616287e-12  3.58556639375e-12  4.46031370042e-12  4.85857599506e-12  2.77839037109e-12  2.33882415649e-12  4.96910620986e-13  1.01060289306e-12  1.67689488742e-12  1.95935740061e-12  2.77771455585e-12  2.98770523912e-12  2.12880127325e-12  2.31130655839e-12  2.74266741768e-12  4.1864824191e-12  3.89939393519e-12  2.82040357385e-12
 1.4700597657e-12  2.21606031301e-12  4.39538964606e-12  4.82402624042e-12  5.41948803296e-12  4.71946147726e-12  4.38993545402e-12  5.82531395811e-12  6.13782422382e-12  6.16782215718e-12  1.03142483019e-11  1.09079024339e-11  1.03382017771e-11  1.29892639459e-11  1.17795354493e-11  1.15970001508e-11  1.06087415868e-11  8.84428954769e-12  4.95225188144e-12  5.25643011066e-12  8.2953362376e-12  5.12956722687e-12  3.84676426782e-12  3.22299171536e-12  1.97656177898e-12  2.47686271908e-12  2.93302312504e-12  1.34477336986e-12  1.14214101898e-12  6.29812640035e-13  8.89735900081e-13  1.76882440224e-12  2.28112039863e-12  2.30152830836e-12  2.46154664106e-12  1.74049572034e-12  1.93569762892e-12  1.98799393065e-12  2.68557696955e-12  2.88178170005e-12  1.92014594732e-12
 2.85642179326e-12  4.46216477211e-12  6.07135586642e-12  6.28700598824e-12  6.01081425908e-12  4.5697378393e-12  4.93937276965e-12  5.58346436401e-12  6.06294098031e-12  5.30559156448e-12  9.12746262382e-12  9.1727811857e-12  9.69169366467e-12  1.17795354493e-11  1.39347355338e-11  1.31920409289e-11  1.23471754821e-11  1.0225806207e-11  6.57052252062e-12  6.74688745079e-12  9.40595336908e-12  5.10416359365e-12  3.9653840623e-12  3.08007459282e-12  2.07804365104e-12  2.57280651868e-12  2.91765000346e-12  1.7346178892e-12  1.20454527425e-12  1.00016515649e-12  9.48208242767e-13  1.99995459642e-12  2.55292455466e-12  2.49842603345e-12  2.70903469274e-12  1.97854997977e-12  2.20224424776e-12  2.38015527267e-12  3.98320804893e-12  4.33946860669e-12  3.40525145843e-12
 3.86766396244e-12  6.23431870913e-12  7.72495032748e-12  7.3543688001e-12  7.008931149e-12  5.27555896184e-12  5.70097003685e-12  5.69556012637e-12  6.31370113216e-12  5.77897416995e-12  9.77845957901e-12  9.6783216597e-12  1.00531554886e-11  1.15970001508e-11  1.31920409289e-11  1.82717821566e-11  1.59954584254e-11  1.25986985445e-11  6.95453013228e-12  6.84205032751e-12  8.88152964407e-12  5.73575296916e-12  4.49380718575e-12  4.00287679456e-12  3.91187105213e-12  5.13232484079e-12  4.09721971458e-12  2.63720921369e-12  2.38136519879e-12  2.02175877165e-12  1.65675791453e-12  2.714888594e-12  2.93518008353e-12  2.80840697189e-12  2.62488103358e-12  2.31169652255e-12  2.85125248129e-12  2.57805094298e-12  5.26944074365e-12  4.40643142894e-12  4.28200750868e-12
 4.16090494858e-12  5.937434086e-12  7.51259571343e-12  7.93501810584e-12  8.28230944103e-12  6.37050274346e-12  7.27147789516e-12  7.15702216414e-12  7.06925731615e-12  6.32392120554e-12  1.03927335369e-11  9.77039998381e-12  8.96441704059e-12  1.06087415868e-11  1.23471754821e-11  1.59954584254e-11  2.12533980468e-11  1.87554384228e-11  1.1233506126e-11  9.75365147844e-12  1.15259017646e-11  4.40391830724e-12  3.07292318845e-12  2.61932769035e-12  2.95124475147e-12  2.96439027456e-12  1.43923067034e-12  1.11207623192e-12  1.74811513193e-12  1.04429453608e-12  8.35842018502e-13  1.63789145404e-12  2.2447703653e-12  1.67062959179e-12  1.75061295894e-12  1.82807198184e-12  2.33846941252e-12  3.16907233207e-12  6.2079384742e-12  5.77645109576e-12  5.08489722617e-12
 3.76574802905e-12  4.68020948422e-12  6.51387299698e-12  7.92024356535e-12  8.72011486309e-12  7.13596449049e-12  7.61185877795e-12  8.48467290884e-12  8.01534845244e-12  6.7759951082e-12  1.08648922565e-11  8.66351694248e-12  7.54674566287e-12  8.84428954769e-12  1.0225806207e-11  1.25986985445e-11  1.87554384228e-11  2.31452730351e-11  1.4849361648e-11  1.28568405914e-11  1.41419006982e-11  4.89266325742e-12  3.47525158405e-12  3.11542137002e-12  3.11728593601e-12  3.22826674801e-12  2.44156192665e-12  1.87563945399e-12  2.75210539002e-12  1.82886558892e-12  1.47725503296e-12  2.30356190029e-12  3.62426831294e-12  4.14213554559e-12  3.56597954113e-12  3.16739587243e-12  4.18531951333e-12  4.13285484318e-12  7.38712276867e-12  6.56030866819e-12  6.07650073821e-12
 3.23121895883e-12  3.34876663113e-12  4.34176601449e-12  4.59964016965e-12  5.16335786471e-12  3.97588162199e-12  4.3515851921e-12  4.89168480977e-12  4.01970369756e-12  3.64040812892e-12  6.17107075943e-12  4.51611910702e-12  4.1723043895e-12  4.95225188144e-12  6.57052252062e-12  6.95453013228e-12  1.1233506126e-11  1.4849361648e-11  1.32464090615e-11  1.16580089259e-11  1.19224892152e-11  2.90048012009e-12  2.3077465979e-12  1.52422373649e-12  1.58385367815e-12  2.34593864807e-12  1.72168401198e-12  1.35983414448e-12  1.72881357352e-12  1.70393055777e-12  1.80867206968e-12  1.96707284694e-12  2.2264320637e-12  3.29100607442e-12  2.81782105021e-12  3.51940879323e-12  3.72500023982e-12  3.32594333001e-12  5.53726573213e-12  5.17895321663e-12  4.93727148564e-12
 1.58654954771e-12  1.86791978615e-12  3.35958013933e-12  3.70534858066e-12  4.50841603338e-12  3.93961258718e-12  4.41666555216e-12  5.96221805223e-12  4.20634619635e-12  3.80976440979e-12  6.00711896835e-12  5.29144485541e-12  4.98671848642e-12  5.25643011066e-12  6.74688745079e-12  6.84205032751e-12  9.75365147844e-12  1.28568405914e-11  1.16580089259e-11  1.40352257432e-11  1.40566084283e-11  3.86110098633e-12  2.53396411527e-12  1.29230854875e-12  1.51766895615e-12  1.93437699374e-12  1.54717624234e-12  1.69373846422e-12  1.5029597099e-12  1.29267935188e-12  1.38832746712e-12  1.54738758798e-12  2.18266221232e-12  3.66127162169e-12  3.66985519322e-12  3.90793886822e-12  3.79229790055e-12  2.66822668402e-12  4.03336397646e-12  2.95230261564e-12  2.81551332544e-12
 1.12177937061e-12  1.6862930536e-12  3.17035817252e-12  4.8503300995e-12  5.45375281061e-12  4.37925676449e-12  5.53736983511e-12  8.04738623777e-12  6.95210489615e-12  5.60187137263e-12  9.0473876095e-12  8.48724643219e-12  7.60258328539e-12  8.2953362376e-12  9.40595336908e-12  8.88152964407e-12  1.15259017646e-11  1.41419006982e-11  1.19224892152e-11  1.40566084283e-11  1.90312939502e-11  6.11914864247e-12  4.07785370603e-12  2.57500859369e-12  2.52522351338e-12  3.97800552779e-12  3.48432760001e-12  2.76346756644e-12  3.12246788287e-12  3.20257659532e-12  2.96093192279e-12  3.96250523286e-12  4.19571398612e-12  5.97159017352e-12  4.96980528086e-12  4.04671071523e-12  3.93280947824e-12  3.59008809795e-12  4.42166501239e-12  4.10492567318e-12  3.11856060239e-12
 1.74437049155e-12  1.57400560118e-12  2.10836336035e-12  3.21274147001e-12  3.13855297955e-12  2.84852404314e-12  3.22517404861e-12  3.83435167829e-12  5.139010809e-12  5.31739198043e-12  7.67332486667e-12  5.82414271266e-12  6.1193334273e-12  5.12956722687e-12  5.10416359365e-12  5.73575296916e-12  4.40391830724e-12  4.89266325742e-12  2.90048012009e-12  3.86110098633e-12  6.11914864247e-12  1.40737720553e-11  1.05758136765e-11  7.59810116765e-12  5.77864611294e-12  7.75539456101e-12  8.77270836837e-12  4.84193326664e-12  4.42233784699e-12  3.42347175753e-12  3.04603819063e-12  2.88614447967e-12  2.89566460344e-12  3.60836734809e-12  4.35868264244e-12  3.17535936115e-12  2.93059857342e-12  3.05409433608e-12  3.56480104612e-12  2.6881012646e-12  1.81508705499e-12
 2.21574747605e-12  1.98816857442e-12  2.20446292117e-12  3.2226357738e-12  3.13672225142e-12  2.79072832265e-12  2.80552715538e-12  3.05933700582e-12  4.26087259663e-12  4.68443615055e-12  7.31266009875e-12  5.21856581149e-12  5.48347142857e-12  3.84676426782e-12  3.9653840623e-12  4.49380718575e-12  3.07292318845e-12  3.47525158405e-12  2.3077465979e-12  2.53396411527e-12  4.07785370603e-12  1.05758136765e-11  1.05486181782e-11  7.82322276413e-12  5.93935050536e-12  7.33976292115e-12  7.2973263921e-12  4.35097972935e-12  3.89063812062e-12  3.11566232413e-12  2.93788797461e-12  2.95155092785e-12  2.5128859408e-12  3.2993212758e-12  3.56363581188e-12  3.08927568082e-12  3.21232003573e-12  3.86899329934e-12  4.12346342124e-12  3.22289837088e-12  2.25731045021e-12
 2.32913131189e-12  3.05894134538e-12  3.03397115464e-12  3.4992167873e-12  3.13532503041e-12  2.93669719252e-12  2.95770946004e-12  3.73730335985e-12  4.55005209248e-12  4.90565468962e-12  7.00313486949e-12  4.89740179106e-12  4.95032616287e-12  3.22299171536e-12  3.08007459282e-12  4.00287679456e-12  2.61932769035e-12  3.11542137002e-12  1.52422373649e-12  1.29230854875e-12  2.57500859369e-12  7.59810116765e-12  7.82322276413e-12  9.3966633294e-12  7.45874428841e-12  9.01421688818e-12  8.97124447977e-12  6.39464821308e-12  6.12879066486e-12  4.66588400724e-12  4.48714213517e-12  3.99762994848e-12  4.15837276796e-12  4.44397680298e-12  4.24350920586e-12  3.40158815686e-12  2.67533381935e-12  3.23603842866e-12  3.91799035137e-12  3.27572430355e-12  3.32456848769e-12
 1.8173226666e-12  2.37348519132e-12  2.45942823727e-12  3.10976041477e-12  2.93182082473e-12  3.06026594287e-12  2.8983971464e-12  3.24709969848e-12  3.94691916245e-12  4.27247419111e-12  5.01193939018e-12  3.39795774989e-12  3.58556639375e-12  1.97656177898e-12  2.07804365104e-12  3.91187105213e-12  2.95124475147e-12  3.11728593601e-12  1.58385367815e-12  1.51766895615e-12  2.52522351338e-12  5.77864611294e-12  5.93935050536e-12  7.45874428841e-12  1.04719312621e-11  1.20703076424e-11  1.10174574423e-11  8.22204969897e-12  7.45808615718e-12  5.97687980459e-12  5.32314330018e-12  4.27140195907e-12  3.69562806361e-12  3.92971940727e-12  4.28074392231e-12  3.63745575368e-12  2.85415179959e-12  3.19948673027e-12  3.39078445904e-12  2.24430241909e-12  2.87595222493e-12
 2.65466483408e-12  3.32081421253e-12  2.34149063986e-12  3.28405491098e-12  2.95762921109e-12  2.92764093146e-12  2.86582503081e-12  3.16964236755e-12  4.3049856918e-12  4.74896590021e-12  5.92788848593e-12  4.01705255986e-12  4.46031370042e-12  2.47686271908e-12  2.57280651868e-12  5.13232484079e-12  2.96439027456e-12  3.22826674801e-12  2.34593864807e-12  1.93437699374e-12  3.97800552779e-12  7.75539456101e-12  7.33976292115e-12  9.01421688818e-12  1.20703076424e-11  1.88487421281e-11  1.75487833302e-11  1.19736055227e-11  1.04120082994e-11  9.26561903264e-12  7.93738217718e-12  6.85087312947e-12  6.03544073999e-12  6.82753910585e-12  6.72438736032e-12  5.46550547583e-12  4.59146066628e-12  5.28374301057e-12  4.85605569298e-12  3.9430477259e-12  4.02922807232e-12
 3.47992638997e-12  3.64171127636e-12  3.17894305464e-12  3.65640620243e-12  3.36758565772e-12  2.92550088309e-12  2.86109349607e-12  3.12590056956e-12  3.86704114383e-12  4.27257537321e-12  5.65083074005e-12  3.91901364183e-12  4.85857599506e-12  2.93302312504e-12  2.91765000346e-12  4.09721971458e-12  1.43923067034e-12  2.44156192665e-12  1.72168401198e-12  1.54717624234e-12  3.48432760001e-12  8.77270836837e-12  7.2973263921e-12  8.97124447977e-12  1.10174574423e-11  1.75487833302e-11  2.34989877988e-11  1.61468441137e-11  1.41433216939e-11  1.17810437601e-11  1.05289834913e-11  7.65565703212e-12  6.9055838633e-12  6.73328633666e-12  7.62212877499e-12  5.47239775761e-12  4.27256525401e-12  5.20307698796e-12  4.46813097294e-12  5.09490085053e-12  5.27734716525e-12
 2.50729738192e-12  2.79664080568e-12  2.63638216681e-12  3.09099260318e-12  3.14742409053e-12  2.67390224558e-12  2.6869673393e-12  3.02472283532e-12  3.18737958968e-12  3.99772360724e-12  5.239553411e-12  2.75615011857e-12  2.77839037109e-12  1.34477336986e-12  1.7346178892e-12  2.63720921369e-12  1.11207623192e-12  1.87563945399e-12  1.35983414448e-12  1.69373846422e-12  2.76346756644e-12  4.84193326664e-12  4.35097972935e-12  6.39464821308e-12  8.22204969897e-12  1.19736055227e-11  1.61468441137e-11  1.44692357653e-11  1.25515230821e-11  1.08165776302e-11  9.92334560738e-12  7.13430810074e-12  6.65021704055e-12  6.10279076975e-12  6.42601468456e-12  5.27483220003e-12  4.25328886521e-12  4.19907291331e-12  3.63935878291e-12  3.71998759078e-12  3.81960891923e-12
 2.56881992963e-12  3.10844468501e-12  2.36569455878e-12  2.82248895087e-12  2.54131553236e-12  2.19656068523e-12  2.44752979132e-12  3.02650425825e-12  3.55310086196e-12  3.94171391977e-12  5.47520845033e-12  2.92940058976e-12  2.33882415649e-12  1.14214101898e-12  1.20454527425e-12  2.38136519879e-12  1.74811513193e-12  2.75210539002e-12  1.72881357352e-12  1.5029597099e-12  3.12246788287e-12  4.42233784699e-12  3.89063812062e-12  6.12879066486e-12  7.45808615718e-12  1.04120082994e-11  1.41433216939e-11  1.25515230821e-11  1.37842908219e-11  1.18028887693e-11  1.11185476074e-11  8.39681594139e-12  7.74349534995e-12  6.97747005917e-12  6.95661704601e-12  5.57786447946e-12  4.70393996335e-12  5.02396470483e-12  4.26274800219e-12  3.74749190278e-12  4.20271406195e-12
 2.9402781048e-12  3.33946011888e-12  2.11227207728e-12  2.89496800376e-12  1.96091993954e-12  1.69784428075e-12  2.19013370831e-12  2.58911804142e-12  3.56158587882e-12  3.66086419532e-12  4.57961258783e-12  1.39637340595e-12  4.96910620986e-13  6.29812640035e-13  1.00016515649e-12  2.02175877165e-12  1.04429453608e-12  1.82886558892e-12  1.70393055777e-12  1.29267935188e-12  3.20257659532e-12  3.42347175753e-12  3.11566232413e-12  4.66588400724e-12  5.97687980459e-12  9.26561903264e-12  1.17810437601e-11  1.08165776302e-11  1.18028887693e-11  1.38577050108e-11  1.24399183659e-11  1.01651116851e-11  8.5883409275e-12  7.62647463794e-12  6.64449490719e-12  6.25683286236e-12  4.98017733858e-12  4.59186220211e-12  3.08974024052e-12  2.73745791147e-12  3.72876137396e-12
 4.84172812566e-12  4.86514429618e-12  3.82352127749e-12  3.87521415851e-12  2.43629917407e-12  2.69877524662e-12  3.21513495258e-12  3.64595612658e-12  3.65608446782e-12  4.39051774442e-12  5.26984005147e-12  2.3041854946e-12  1.01060289306e-12  8.89735900081e-13  9.48208242767e-13  1.65675791453e-12  8.35842018502e-13  1.47725503296e-12  1.80867206968e-12  1.38832746712e-12  2.96093192279e-12  3.04603819063e-12  2.93788797461e-12  4.48714213517e-12  5.32314330018e-12  7.93738217718e-12  1.05289834913e-11  9.92334560738e-12  1.11185476074e-11  1.24399183659e-11  1.4452405739e-11  1.1871329922e-11  1.03753264121e-11  9.31794714976e-12  8.89615397434e-12  9.09576566553e-12  7.30462149223e-12  6.72805356801e-12  4.90575147099e-12  4.47939531406e-12  5.38092636551e-12
 4.80950028476e-12  5.06674713657e-12  3.88190279721e-12  4.04993692525e-12  2.86308894605e-12  3.10869044343e-12  2.86921210862e-12  3.81835442422e-12  4.17807188769e-12  3.90266217937e-12  5.63095130874e-12  3.98291075511e-12  1.67689488742e-12  1.76882440224e-12  1.99995459642e-12  2.714888594e-12  1.63789145404e-12  2.30356190029e-12  1.96707284694e-12  1.54738758798e-12  3.96250523286e-12  2.88614447967e-12  2.95155092785e-12  3.99762994848e-12  4.27140195907e-12  6.85087312947e-12  7.65565703212e-12  7.13430810074e-12  8.39681594139e-12  1.01651116851e-11  1.1871329922e-11  1.35536171539e-11  1.17935246235e-11  1.06506787136e-11  9.54375793952e-12  9.36347253152e-12  8.2495779266e-12  7.80412777079e-12  5.3854363533e-12  4.77818430874e-12  5.30437334193e-12
 3.80620828402e-12  4.14260619909e-12  3.24315553085e-12  3.5376924321e-12  2.74551408327e-12  2.69609777592e-12  2.73419862082e-12  3.96435300852e-12  4.0088826741e-12  3.67792546578e-12  5.61630655193e-12  4.03525901609e-12  1.95935740061e-12  2.28112039863e-12  2.55292455466e-12  2.93518008353e-12  2.2447703653e-12  3.62426831294e-12  2.2264320637e-12  2.18266221232e-12  4.19571398612e-12  2.89566460344e-12  2.5128859408e-12  4.15837276796e-12  3.69562806361e-12  6.03544073999e-12  6.9055838633e-12  6.65021704055e-12  7.74349534995e-12  8.5883409275e-12  1.03753264121e-11  1.17935246235e-11  1.31138031577e-11  1.19869714619e-11  1.00165818235e-11  8.80720309736e-12  7.42491474493e-12  6.56629396759e-12  5.08591919539e-12  4.50261580312e-12  4.66023787934e-12
 3.24760037238e-12  3.09401521382e-12  2.27048497506e-12  3.00330841845e-12  3.10261461739e-12  3.73797972635e-12  3.63579328171e-12  5.00725772755e-12  5.08398754998e-12  4.68749258397e-12  7.18734581341e-12  4.28682365874e-12  2.77771455585e-12  2.30152830836e-12  2.49842603345e-12  2.80840697189e-12  1.67062959179e-12  4.14213554559e-12  3.29100607442e-12  3.66127162169e-12  5.97159017352e-12  3.60836734809e-12  3.2993212758e-12  4.44397680298e-12  3.92971940727e-12  6.82753910585e-12  6.73328633666e-12  6.10279076975e-12  6.97747005917e-12  7.62647463794e-12  9.31794714976e-12  1.06506787136e-11  1.19869714619e-11  1.51398061552e-11  1.24936827173e-11  1.07798519211e-11  8.78228993303e-12  6.89115728206e-12  5.88764136942e-12  4.81553287079e-12  4.26046971765e-12
 3.59466892075e-12  3.31886978593e-12  2.75535070639e-12  2.71140727538e-12  2.8800393297e-12  3.80126729502e-12  3.48416554707e-12  4.87238053523e-12  4.49346528566e-12  4.00254088768e-12  6.11355862738e-12  4.28462490498e-12  2.98770523912e-12  2.46154664106e-12  2.70903469274e-12  2.62488103358e-12  1.75061295894e-12  3.56597954113e-12  2.81782105021e-12  3.66985519322e-12  4.96980528086e-12  4.35868264244e-12  3.56363581188e-12  4.24350920586e-12  4.28074392231e-12  6.72438736032e-12  7.62212877499e-12  6.42601468456e-12  6.95661704601e-12  6.64449490719e-12  8.89615397434e-12  9.54375793952e-12  1.00165818235e-11  1.24936827173e-11  1.37636541327e-11  1.22474776058e-11  9.88568523802e-12  7.96455858294e-12  6.48468023905e-12  5.03599534683e-12  4.53924386694e-12
 5.8631538882e-12  4.84901260537e-12  4.14861022578e-12  3.19984407684e-12  2.69227018676e-12  3.47484827161e-12  3.17363736438e-12  3.87925625822e-12  3.65261637908e-12  4.06239875592e-12  4.91086759624e-12  2.77797103399e-12  2.12880127325e-12  1.74049572034e-12  1.97854997977e-12  2.31169652255e-12  1.82807198184e-12  3.16739587243e-12  3.51940879323e-12  3.90793886822e-12  4.04671071523e-12  3.17535936115e-12  3.08927568082e-12  3.40158815686e-12  3.63745575368e-12  5.46550547583e-12  5.47239775761e-12  5.27483220003e-12  5.57786447946e-12  6.25683286236e-12  9.09576566553e-12  9.36347253152e-12  8.80720309736e-12  1.07798519211e-11  1.22474776058e-11  1.46471852885e-11  1.15970568727e-11  9.96556245755e-12  8.00354930316e-12  6.28960472617e-12  5.72405058159e-12
 7.1085747549e-12  5.89121521568e-12  4.86267103394e-12  3.50529403993e-12  3.10963788444e-12  3.54766525728e-12  2.81371872897e-12  2.75025996717e-12  2.37939385171e-12  3.1226226505e-12  4.59978318654e-12  3.47765721014e-12  2.31130655839e-12  1.93569762892e-12  2.20224424776e-12  2.85125248129e-12  2.33846941252e-12  4.18531951333e-12  3.72500023982e-12  3.79229790055e-12  3.93280947824e-12  2.93059857342e-12  3.21232003573e-12  2.67533381935e-12  2.85415179959e-12  4.59146066628e-12  4.27256525401e-12  4.25328886521e-12  4.70393996335e-12  4.98017733858e-12  7.30462149223e-12  8.2495779266e-12  7.42491474493e-12  8.78228993303e-12  9.88568523802e-12  1.15970568727e-11  1.32139039964e-11  1.15812631423e-11  1.00494104699e-11  8.05248913669e-12  6.79652422284e-12
 9.18797644632e-12  7.45784990018e-12  6.03362555894e-12  4.32777516317e-12  2.9599580986e-12  3.16190186727e-12  2.90415509088e-12  2.96970718775e-12  2.39073011473e-12  2.82075301502e-12  4.6659360442e-12  3.55529625095e-12  2.74266741768e-12  1.98799393065e-12  2.38015527267e-12  2.57805094298e-12  3.16907233207e-12  4.13285484318e-12  3.32594333001e-12  2.66822668402e-12  3.59008809795e-12  3.05409433608e-12  3.86899329934e-12  3.23603842866e-12  3.19948673027e-12  5.28374301057e-12  5.20307698796e-12  4.19907291331e-12  5.02396470483e-12  4.59186220211e-12  6.72805356801e-12  7.80412777079e-12  6.56629396759e-12  6.89115728206e-12  7.96455858294e-12  9.96556245755e-12  1.15812631423e-11  1.41780913445e-11  1.25272084588e-11  1.11451957607e-11  8.92192244262e-12
 1.0114781403e-11  8.55023589796e-12  7.60836115783e-12  5.74883592874e-12  4.55323937407e-12  4.05443212578e-12  4.40100467924e-12  4.35367429433e-12  3.66371877608e-12  3.84575970812e-12  6.19049014598e-12  4.02490342384e-12  4.1864824191e-12  2.68557696955e-12  3.98320804893e-12  5.26944074365e-12  6.2079384742e-12  7.38712276867e-12  5.53726573213e-12  4.03336397646e-12  4.42166501239e-12  3.56480104612e-12  4.12346342124e-12  3.91799035137e-12  3.39078445904e-12  4.85605569298e-12  4.46813097294e-12  3.63935878291e-12  4.26274800219e-12  3.08974024052e-12  4.90575147099e-12  5.3854363533e-12  5.08591919539e-12  5.88764136942e-12  6.48468023905e-12  8.00354930316e-12  1.00494104699e-11  1.25272084588e-11  1.58742459444e-11  1.3529356141e-11  1.09460855371e-11
 1.10437217951e-11  9.94264625444e-12  8.85687744611e-12  6.83163390648e-12  5.35718187555e-12  4.23796530296e-12  4.03185822709e-12  3.40776465364e-12  2.61877274458e-12  2.5859591465e-12  5.0791780501e-12  3.101673941e-12  3.89939393519e-12  2.88178170005e-12  4.33946860669e-12  4.40643142894e-12  5.77645109576e-12  6.56030866819e-12  5.17895321663e-12  2.95230261564e-12  4.10492567318e-12  2.6881012646e-12  3.22289837088e-12  3.27572430355e-12  2.24430241909e-12  3.9430477259e-12  5.09490085053e-12  3.71998759078e-12  3.74749190278e-12  2.73745791147e-12  4.47939531406e-12  4.77818430874e-12  4.50261580312e-12  4.81553287079e-12  5.03599534683e-12  6.28960472617e-12  8.05248913669e-12  1.11451957607e-11  1.3529356141e-11  1.60348590165e-11  1.28397156858e-11
 1.0845883497e-11  1.06546607293e-11  8.98919889251e-12  7.57541782784e-12  5.52107464745e-12  4.36849097096e-12  4.01325536011e-12  3.39706185772e-12  2.48110806936e-12  2.79336043051e-12  3.9443212267e-12  1.83457064717e-12  2.82040357385e-12  1.92014594732e-12  3.40525145843e-12  4.28200750868e-12  5.08489722617e-12  6.07650073821e-12  4.93727148564e-12  2.81551332544e-12  3.11856060239e-12  1.81508705499e-12  2.25731045021e-12  3.32456848769e-12  2.87595222493e-12  4.02922807232e-12  5.27734716525e-12  3.81960891923e-12  4.20271406195e-12  3.72876137396e-12  5.38092636551e-12  5.30437334193e-12  4.66023787934e-12  4.26046971765e-12  4.53924386694e-12  5.72405058159e-12  6.79652422284e-12  8.92192244262e-12  1.09460855371e-11  1.28397156858e-11  1.38469058815e-11


==> anc/correlator_b11_Nt30_dist09.txt <==
96
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 0.000279957850229  0.000252359848594  0.000191366645757  0.000130207574858  8.24276458393e-05  5.14404559027e-05  3.17341578712e-05  1.98991227039e-05  1.2418649701e-05  8.41691662934e-06  6.06474739839e-06  5.40728669285e-06  4.79413027654e-06  5.00858668062e-06  4.2843491459e-06  3.54170708694e-06  3.83700958895e-06  4.19231878723e-06  4.47752765187e-06  4.9225953721e-06  5.59145028334e-06  5.68984884308e-06  7.36780789057e-06  1.08339544261e-05  1.81326580674e-05  3.00750449654e-05  4.96222401035e-05  8.07122248851e-05  0.00012850306231  0.000190073674654  0.000250978863975
 0.500199960008  0.500199960008  0.500099980004  0.500199960008  0.500199960008  0.500199960008  0.500199960008  0.500099980004  0.500099980004  0.511422186634  0.500199960008  0.500399920016  0.500199960008  0.500199960008  0.500199960008  0.500199960008  0.500199960008  0.500199960008  0.500199960008  0.500299940012  0.500299940012  0.500399920016  0.5038152015  0.500199960008  0.500199960008  0.500199960008  0.500199960008  0.500199960008  0.500199960008  0.500199960008  0.500199960008
 2.85550084947e-12  2.75892506008e-12  2.62825742781e-12  2.44625359349e-12  2.36656400289e-12  2.2293601479e-12  2.18741100351e-12  2.20637873049e-12  2.27789662991e-12  2.19202457536e-12  2.23048512131e-12  2.25988009028e-12  2.28631830274e-12  2.38317353537e-12  2.34937899685e-12  2.31005112044e-12  2.23910899966e-12  2.26000866759e-12  2.29299900343e-12  2.28865399217e-12  2.37826290916e-12  2.23317961347e-12  2.19657820472e-12  2.34600864483e-12  2.35846965633e-12  2.35864566453e-12  2.42179051295e-12  2.39110910172e-12  2.50792875718e-12  2.61935950552e-12  2.74283088533e-12
 2.75892506008e-12  2.99925209433e-12  2.84682135087e-12  2.63727861799e-12  2.57178076165e-12  2.42925282888e-12  2.41437178156e-12  2.40540604062e-12  2.44023119186e-12  2.34467562929e-12  2.34361585121e-12  2.36380517195e-12  2.41710047652e-12  2.50882436696e-12  2.4292129795e-12  2.34503759766e-12  2.34440245014e-12  2.31948553261e-12  2.39891886348e-12  2.40268668376e-12  2.55454762339e-12  2.43195713374e-12  2.37905680333e-12  2.5377148328e-12  2.49088818404e-12  2.41065005539e-12  2.46137742328e-12  2.43133811941e-12  2.51643529294e-12  2.61360863554e-12  2.68698691013e-12
 2.62825742781e-12  2.84682135087e-12  3.05621692548e-12  2.83637264761e-12  2.77743046868e-12  2.57697629182e-12  2.58506951993e-12  2.5123540309e-12  2.58907400703e-12  2.46598140778e-12  2.49219024055e-12  2.47289194396e-12  2.47829083586e-12  2.60715722999e-12  2.56188314453e-12  2.48451855159e-12  2.45401518086e-12  2.44706554458e-12  2.50257078314e-12  2.52459538765e-12  2.65497429064e-12  2.56597677221e-12  2.55647294226e-12  2.65770070661e-12  2.66842409886e-12  2.51708592398e-12  2.53917101478e-12  2.48619133122e-12  2.49939931324e-12  2.53336388345e-12  2.57833874214e-12
 2.44625359349e-12  2.63727861799e-12  2.83637264761e-12  2.90753720741e-12  2.80398885895e-12  2.64641832726e-12  2.60214361394e-12  2.48384065816e-12  2.53561531869e-12  2.41315697233e-12  2.42232213085e-12  2.3937420055e-12  2.43627659884e-12  2.55849910163e-12  2.5031508469e-12  2.41951905387e-12  2.4364337476e-12  2.4432362781e-12  2.48876039224e-12  2.51153884155e-12  2.61213398821e-12  2.51222533016e-12  2.49588208435e-12  2.58976517019e-12  2.62263616233e-12  2.49096730123e-12  2.46783025025e-12  2.44739306182e-12  2.39153305294e-12  2.40170962414e-12  2.46194248301e-12
 2.36656400289e-12  2.57178076165e-12  2.77743046868e-12  2.80398885895e-12  2.97816927552e-12  2.77735566472e-12  2.73624285733e-12  2.63445236106e-12  2.65433527966e-12  2.53128287256e-12  2.51252208915e-12  2.51592380958e-12  2.50988861077e-12  2.63712877841e-12  2.57532765473e-12  2.52933167121e-12  2.48892672244e-12  2.4736604075e-12  2.53879375593e-12  2.63329637793e-12  2.71786892042e-12  2.6548431607e-12  2.65574718393e-12  2.76173226204e-12  2.76743462149e-12  2.60568052332e-12  2.57457539624e-12  2.53161712067e-12  2.4144977038e-12  2.35129034451e-12  2.37935509096e-12
 2.2293601479e-12  2.42925282888e-12  2.57697629182e-12  2.64641832726e-12  2.77735566472e-12  2.93799688323e-12  2.92702420423e-12  2.77266636085e-12  2.75162086925e-12  2.59885221838e-12  2.57564693485e-12  2.52868341936e-12  2.5465626487e-12  2.68428756484e-12  2.62368136535e-12  2.51797901157e-12  2.50623928561e-12  2.47685193249e-12  2.54988419493e-12  2.63856773172e-12  2.7132365314e-12  2.62076614867e-12  2.6490613948e-12  2.72506507099e-12  2.74945047219e-12  2.64428710308e-12  2.57332457044e-12  2.54264800915e-12  2.37175575236e-12  2.28685704933e-12  2.29947768584e-12
 2.18741100351e-12  2.41437178156e-12  2.58506951993e-12  2.60214361394e-12  2.73624285733e-12  2.92702420423e-12  3.24387891365e-12  3.06330119762e-12  3.04615491314e-12  2.88857667428e-12  2.83710477905e-12  2.75538063099e-12  2.77768897729e-12  2.87820962243e-12  2.80736924028e-12  2.70393522571e-12  2.69027824664e-12  2.65345797384e-12  2.67509832721e-12  2.78195231719e-12  2.86093511937e-12  2.74433980319e-12  2.77381074281e-12  2.84503442149e-12  2.89837769159e-12  2.78171088653e-12  2.65863141668e-12  2.60672084224e-12  2.4471605514e-12  2.30484835123e-12  2.24811264974e-12
 2.20637873049e-12  2.40540604062e-12  2.5123540309e-12  2.48384065816e-12  2.63445236106e-12  2.77266636085e-12  3.06330119762e-12  3.16347413273e-12  3.12423775088e-12  2.96806665094e-12  2.86502769973e-12  2.80008674828e-12  2.77689852658e-12  2.86853694141e-12  2.79781383849e-12  2.71672268192e-12  2.67351299297e-12  2.63388079561e-12  2.6662629707e-12  2.78310443216e-12  2.83878937926e-12  2.74385175591e-12  2.69980201394e-12  2.81214432935e-12  2.82864601594e-12  2.7551561558e-12  2.6284963881e-12  2.54550464297e-12  2.37980285662e-12  2.27999673778e-12  2.21681114807e-12
 2.27789662991e-12  2.44023119186e-12  2.58907400703e-12  2.53561531869e-12  2.65433527966e-12  2.75162086925e-12  3.04615491314e-12  3.12423775088e-12  3.35282451012e-12  3.16512196839e-12  3.08157972179e-12  2.95723426951e-12  2.92783943918e-12  3.00243347067e-12  2.91149286436e-12  2.82742809153e-12  2.72170111597e-12  2.66342677858e-12  2.68788247849e-12  2.83657298923e-12  2.88114840142e-12  2.80900090068e-12  2.78104219188e-12  2.92577267401e-12  2.94484861597e-12  2.86595059423e-12  2.74219304342e-12  2.66906998073e-12  2.5235260279e-12  2.41770072914e-12  2.35720442067e-12
 2.19202457536e-12  2.34467562929e-12  2.46598140778e-12  2.41315697233e-12  2.53128287256e-12  2.59885221838e-12  2.88857667428e-12  2.96806665094e-12  3.16512196839e-12  3.32397284738e-12  3.14734930907e-12  3.01043122945e-12  2.89522359176e-12  2.90425074831e-12  2.7941186555e-12  2.75579616081e-12  2.74981334526e-12  2.68277618365e-12  2.72313540808e-12  2.8652988495e-12  2.90446688126e-12  2.84619922836e-12  2.7722686717e-12  2.89389351342e-12  2.89917968714e-12  2.82220813935e-12  2.69934365514e-12  2.67843373692e-12  2.5767905147e-12  2.40210541442e-12  2.36071345138e-12
 2.23048512131e-12  2.34361585121e-12  2.49219024055e-12  2.42232213085e-12  2.51252208915e-12  2.57564693485e-12  2.83710477905e-12  2.86502769973e-12  3.08157972179e-12  3.14734930907e-12  3.26458573281e-12  3.09412964382e-12  2.99968347435e-12  3.00551550443e-12  2.91913859561e-12  2.89816107296e-12  2.77429559762e-12  2.72053812943e-12  2.74366462712e-12  2.86380182227e-12  2.93025735511e-12  2.83826856711e-12  2.78660437668e-12  2.89016657392e-12  2.92417749776e-12  2.86794002034e-12  2.72984659234e-12  2.66526340934e-12  2.55654220405e-12  2.42794823478e-12  2.38336102182e-12
 2.25988009028e-12  2.36380517195e-12  2.47289194396e-12  2.3937420055e-12  2.51592380958e-12  2.52868341936e-12  2.75538063099e-12  2.80008674828e-12  2.95723426951e-12  3.01043122945e-12  3.09412964382e-12  3.20672178964e-12  3.05142887553e-12  3.04446437297e-12  2.90776323066e-12  2.90907104851e-12  2.77002145594e-12  2.7207924363e-12  2.71722446009e-12  2.81607556209e-12  2.86120581009e-12  2.77782579688e-12  2.76714443828e-12  2.89603133129e-12  2.90948829033e-12  2.84105570508e-12  2.72336266353e-12  2.62882622479e-12  2.49872481469e-12  2.41152721969e-12  2.36903818596e-12
 2.28631830274e-12  2.41710047652e-12  2.47829083586e-12  2.43627659884e-12  2.50988861077e-12  2.5465626487e-12  2.77768897729e-12  2.77689852658e-12  2.92783943918e-12  2.89522359176e-12  2.99968347435e-12  3.05142887553e-12  3.19296418176e-12  3.13982379096e-12  3.01366020689e-12  2.94235894659e-12  2.73338868274e-12  2.71267028501e-12  2.78690216503e-12  2.83002552635e-12  2.86705462893e-12  2.79412814324e-12  2.737295e-12  2.86407780788e-12  2.87429435766e-12  2.82589100549e-12  2.73644664648e-12  2.59084742893e-12  2.44832391343e-12  2.38532121334e-12  2.37529526435e-12
 2.38317353537e-12  2.50882436696e-12  2.60715722999e-12  2.55849910163e-12  2.63712877841e-12  2.68428756484e-12  2.87820962243e-12  2.86853694141e-12  3.00243347067e-12  2.90425074831e-12  3.00551550443e-12  3.04446437297e-12  3.13982379096e-12  3.32983107893e-12  3.15133157987e-12  3.08460471059e-12  2.7835604006e-12  2.77038245611e-12  2.87138928112e-12  2.93437832386e-12  3.02963644609e-12  2.92649570834e-12  2.88041576609e-12  2.96928482063e-12  3.02491270032e-12  2.94852476385e-12  2.83174070956e-12  2.65712183485e-12  2.47780227375e-12  2.40454689473e-12  2.42432829146e-12
 2.34937899685e-12  2.4292129795e-12  2.56188314453e-12  2.5031508469e-12  2.57532765473e-12  2.62368136535e-12  2.80736924028e-12  2.79781383849e-12  2.91149286436e-12  2.7941186555e-12  2.91913859561e-12  2.90776323066e-12  3.01366020689e-12  3.15133157987e-12  3.22042637569e-12  3.10419001212e-12  2.70865516079e-12  2.72428754808e-12  2.78254086435e-12  2.87021563644e-12  2.92740589811e-12  2.88522514405e-12  2.78126831257e-12  2.83963307965e-12  2.93400871642e-12  2.86671193902e-12  2.75955233522e-12  2.61675312532e-12  2.46394195109e-12  2.36607031237e-12  2.35692052471e-12
 2.31005112044e-12  2.34503759766e-12  2.48451855159e-12  2.41951905387e-12  2.52933167121e-12  2.51797901157e-12  2.70393522571e-12  2.71672268192e-12  2.82742809153e-12  2.75579616081e-12  2.89816107296e-12  2.90907104851e-12  2.94235894659e-12  3.08460471059e-12  3.10419001212e-12  3.27593449877e-12  2.73906733398e-12  2.73231438007e-12  2.78545891421e-12  2.88057765672e-12  2.92250752497e-12  2.87600864494e-12  2.76801271076e-12  2.80730312677e-12  2.90907397948e-12  2.83257706466e-12  2.69497399051e-12  2.56745461954e-12  2.41696065276e-12  2.29855947017e-12  2.3078051459e-12
 2.23910899966e-12  2.34440245014e-12  2.45401518086e-12  2.4364337476e-12  2.48892672244e-12  2.50623928561e-12  2.69027824664e-12  2.67351299297e-12  2.72170111597e-12  2.74981334526e-12  2.77429559762e-12  2.77002145594e-12  2.73338868274e-12  2.7835604006e-12  2.70865516079e-12  2.73906733398e-12  3.15185787291e-12  3.01500553983e-12  2.94368711606e-12  2.94910808265e-12  2.98297296542e-12  2.81953285656e-12  2.77813857958e-12  2.83171118236e-12  2.88345729076e-12  2.76490299159e-12  2.66944365143e-12  2.58681500434e-12  2.5040655626e-12  2.33896990485e-12  2.36916197594e-12
 2.26000866759e-12  2.31948553261e-12  2.44706554458e-12  2.4432362781e-12  2.4736604075e-12  2.47685193249e-12  2.65345797384e-12  2.63388079561e-12  2.66342677858e-12  2.68277618365e-12  2.72053812943e-12  2.7207924363e-12  2.71267028501e-12  2.77038245611e-12  2.72428754808e-12  2.73231438007e-12  3.01500553983e-12  3.09256381177e-12  2.9847200186e-12  2.9636374913e-12  2.94900852425e-12  2.79700353324e-12  2.75632639215e-12  2.82570887691e-12  2.86628590017e-12  2.75492144785e-12  2.67372551093e-12  2.59961042418e-12  2.50655705911e-12  2.36203615709e-12  2.39773417048e-12
 2.29299900343e-12  2.39891886348e-12  2.50257078314e-12  2.48876039224e-12  2.53879375593e-12  2.54988419493e-12  2.67509832721e-12  2.6662629707e-12  2.68788247849e-12  2.72313540808e-12  2.74366462712e-12  2.71722446009e-12  2.78690216503e-12  2.87138928112e-12  2.78254086435e-12  2.78545891421e-12  2.94368711606e-12  2.9847200186e-12  3.15478541974e-12  3.12592446268e-12  3.12358433104e-12  2.94583888345e-12  2.83153160551e-12  2.87003034629e-12  2.88833444082e-12  2.75903554027e-12  2.67710601177e-12  2.57486477672e-12  2.4784377189e-12  2.37221767577e-12  2.42200349625e-12
 2.28865399217e-12  2.40268668376e-12  2.52459538765e-12  2.51153884155e-12  2.63329637793e-12  2.63856773172e-12  2.78195231719e-12  2.78310443216e-12  2.83657298923e-12  2.8652988495e-12  2.86380182227e-12  2.81607556209e-12  2.83002552635e-12  2.93437832386e-12  2.87021563644e-12  2.88057765672e-12  2.94910808265e-12  2.9636374913e-12  3.12592446268e-12  3.38046588812e-12  3.35264025312e-12  3.12745808489e-12  2.98527575394e-12  3.02460095664e-12  3.01331233633e-12  2.84545182545e-12  2.77205291952e-12  2.70165662617e-12  2.5960124334e-12  2.45535808994e-12  2.42494694153e-12
 2.37826290916e-12  2.55454762339e-12  2.65497429064e-12  2.61213398821e-12  2.71786892042e-12  2.7132365314e-12  2.86093511937e-12  2.83878937926e-12  2.88114840142e-12  2.90446688126e-12  2.93025735511e-12  2.86120581009e-12  2.86705462893e-12  3.02963644609e-12  2.92740589811e-12  2.92250752497e-12  2.98297296542e-12  2.94900852425e-12  3.12358433104e-12  3.35264025312e-12  3.60369982672e-12  3.33051549342e-12  3.16502795801e-12  3.13738771645e-12  3.11422915392e-12  2.91107344515e-12  2.81540911702e-12  2.70205454771e-12  2.63586440369e-12  2.51511432689e-12  2.49468785985e-12
 2.23317961347e-12  2.43195713374e-12  2.56597677221e-12  2.51222533016e-12  2.6548431607e-12  2.62076614867e-12  2.74433980319e-12  2.74385175591e-12  2.80900090068e-12  2.84619922836e-12  2.83826856711e-12  2.77782579688e-12  2.79412814324e-12  2.92649570834e-12  2.88522514405e-12  2.87600864494e-12  2.81953285656e-12  2.79700353324e-12  2.94583888345e-12  3.12745808489e-12  3.33051549342e-12  3.4640458943e-12  3.23378935145e-12  3.17015403402e-12  3.11609108183e-12  2.91070866977e-12  2.77537743049e-12  2.65557723207e-12  2.57785189646e-12  2.38695250933e-12  2.34765231764e-12
 2.19657820472e-12  2.37905680333e-12  2.55647294226e-12  2.49588208435e-12  2.65574718393e-12  2.6490613948e-12  2.77381074281e-12  2.69980201394e-12  2.78104219188e-12  2.7722686717e-12  2.78660437668e-12  2.76714443828e-12  2.737295e-12  2.88041576609e-12  2.78126831257e-12  2.76801271076e-12  2.77813857958e-12  2.75632639215e-12  2.83153160551e-12  2.98527575394e-12  3.16502795801e-12  3.23378935145e-12  3.36591544638e-12  3.26761501041e-12  3.15615571814e-12  2.91966072974e-12  2.76357421564e-12  2.62409481776e-12  2.55740723976e-12  2.36615177477e-12  2.30193316196e-12
 2.34600864483e-12  2.5377148328e-12  2.65770070661e-12  2.58976517019e-12  2.76173226204e-12  2.72506507099e-12  2.84503442149e-12  2.81214432935e-12  2.92577267401e-12  2.89389351342e-12  2.89016657392e-12  2.89603133129e-12  2.86407780788e-12  2.96928482063e-12  2.83963307965e-12  2.80730312677e-12  2.83171118236e-12  2.82570887691e-12  2.87003034629e-12  3.02460095664e-12  3.13738771645e-12  3.17015403402e-12  3.26761501041e-12  3.42646016535e-12  3.29167063982e-12  3.08909945223e-12  2.94930160096e-12  2.84038361094e-12  2.71588640567e-12  2.51384046546e-12  2.46125286451e-12
 2.35846965633e-12  2.49088818404e-12  2.66842409886e-12  2.62263616233e-12  2.76743462149e-12  2.74945047219e-12  2.89837769159e-12  2.82864601594e-12  2.94484861597e-12  2.89917968714e-12  2.92417749776e-12  2.90948829033e-12  2.87429435766e-12  3.02491270032e-12  2.93400871642e-12  2.90907397948e-12  2.88345729076e-12  2.86628590017e-12  2.88833444082e-12  3.01331233633e-12  3.11422915392e-12  3.11609108183e-12  3.15615571814e-12  3.29167063982e-12  3.4323547883e-12  3.22181529882e-12  3.0497027642e-12  2.91860395832e-12  2.76301637015e-12  2.53157714365e-12  2.4695070286e-12
 2.35864566453e-12  2.41065005539e-12  2.51708592398e-12  2.49096730123e-12  2.60568052332e-12  2.64428710308e-12  2.78171088653e-12  2.7551561558e-12  2.86595059423e-12  2.82220813935e-12  2.86794002034e-12  2.84105570508e-12  2.82589100549e-12  2.94852476385e-12  2.86671193902e-12  2.83257706466e-12  2.76490299159e-12  2.75492144785e-12  2.75903554027e-12  2.84545182545e-12  2.91107344515e-12  2.91070866977e-12  2.91966072974e-12  3.08909945223e-12  3.22181529882e-12  3.30112145181e-12  3.07174237146e-12  2.92666419226e-12  2.72366330999e-12  2.48941963357e-12  2.4280657146e-12
 2.42179051295e-12  2.46137742328e-12  2.53917101478e-12  2.46783025025e-12  2.57457539624e-12  2.57332457044e-12  2.65863141668e-12  2.6284963881e-12  2.74219304342e-12  2.69934365514e-12  2.72984659234e-12  2.72336266353e-12  2.73644664648e-12  2.83174070956e-12  2.75955233522e-12  2.69497399051e-12  2.66944365143e-12  2.67372551093e-12  2.67710601177e-12  2.77205291952e-12  2.81540911702e-12  2.77537743049e-12  2.76357421564e-12  2.94930160096e-12  3.0497027642e-12  3.07174237146e-12  3.1253013935e-12  2.94972351673e-12  2.7831218646e-12  2.60218498744e-12  2.53483900018e-12
 2.39110910172e-12  2.43133811941e-12  2.48619133122e-12  2.44739306182e-12  2.53161712067e-12  2.54264800915e-12  2.60672084224e-12  2.54550464297e-12  2.66906998073e-12  2.67843373692e-12  2.66526340934e-12  2.62882622479e-12  2.59084742893e-12  2.65712183485e-12  2.61675312532e-12  2.56745461954e-12  2.58681500434e-12  2.59961042418e-12  2.57486477672e-12  2.70165662617e-12  2.70205454771e-12  2.65557723207e-12  2.62409481776e-12  2.84038361094e-12  2.91860395832e-12  2.92666419226e-12  2.94972351673e-12  3.06490064835e-12  2.8678078482e-12  2.63067991279e-12  2.52385900788e-12
 2.50792875718e-12  2.51643529294e-12  2.49939931324e-12  2.39153305294e-12  2.4144977038e-12  2.37175575236e-12  2.4471605514e-12  2.37980285662e-12  2.5235260279e-12  2.5767905147e-12  2.55654220405e-12  2.49872481469e-12  2.44832391343e-12  2.47780227375e-12  2.46394195109e-12  2.41696065276e-12  2.5040655626e-12  2.50655705911e-12  2.4784377189e-12  2.5960124334e-12  2.63586440369e-12  2.57785189646e-12  2.55740723976e-12  2.71588640567e-12  2.76301637015e-12  2.72366330999e-12  2.7831218646e-12  2.8678078482e-12  3.00900606984e-12  2.76882029843e-12  2.6391593279e-12
 2.61935950552e-12  2.61360863554e-12  2.53336388345e-12  2.40170962414e-12  2.35129034451e-12  2.28685704933e-12  2.30484835123e-12  2.27999673778e-12  2.41770072914e-12  2.40210541442e-12  2.42794823478e-12  2.41152721969e-12  2.38532121334e-12  2.40454689473e-12  2.36607031237e-12  2.29855947017e-12  2.33896990485e-12  2.36203615709e-12  2.37221767577e-12  2.45535808994e-12  2.51511432689e-12  2.38695250933e-12  2.36615177477e-12  2.51384046546e-12  2.53157714365e-12  2.48941963357e-12  2.60218498744e-12  2.63067991279e-12  2.76882029843e-12  2.81396897753e-12  2.7157255976e-12
 2.74283088533e-12  2.68698691013e-12  2.57833874214e-12  2.46194248301e-12  2.37935509096e-12  2.29947768584e-12  2.24811264974e-12  2.21681114807e-12  2.35720442067e-12  2.36071345138e-12  2.38336102182e-12  2.36903818596e-12  2.37529526435e-12  2.42432829146e-12  2.35692052471e-12  2.3078051459e-12  2.36916197594e-12  2.39773417048e-12  2.42200349625e-12  2.42494694153e-12  2.49468785985e-12  2.34765231764e-12  2.30193316196e-12  2.46125286451e-12  2.4695070286e-12  2.4280657146e-12  2.53483900018e-12  2.52385900788e-12  2.6391593279e-12  2.7157255976e-12  2.88058018929e-12


==> anc/correlator_b11_Nt30_dist11.txt <==
96
 0  1  2  3  4  5  6  7  8  9  10  86  87  88  89  90  91  92  93  94  95
 0.00024007195367  0.000223409444255  0.000181089751886  0.000132916094201  9.04578080392e-05  5.92288387755e-05  3.75544705513e-05  2.3351067576e-05  1.36230967293e-05  7.60821934875e-06  4.42237475351e-06  5.07963581498e-06  6.92752068421e-06  1.208960966e-05  2.01635563801e-05  3.39519898984e-05  5.72182305557e-05  8.94182619743e-05  0.000132618229161  0.000180504571663  0.000223004640822
 0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.515222089483  0.500299940012  0.520135859821  0.554049693298  0.669290432365  0.500299940012  0.500299940012  0.500299940012  0.500099980004  0.500099980004  0.500099980004  0.500299940012  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004
 4.7355140531e-12  4.23169605661e-12  3.60494049304e-12  3.18550620209e-12  2.76465150338e-12  2.468655142e-12  2.60731384988e-12  2.4970018875e-12  2.52352925628e-12  2.22857876371e-12  2.09053991233e-12  2.00693035982e-12  2.02996722195e-12  2.20631600881e-12  2.22538418595e-12  2.41898215746e-12  2.72163850699e-12  3.16690182227e-12  3.30929529212e-12  3.67587784561e-12  4.16107145015e-12
 4.23169605661e-12  4.63142916172e-12  3.88796719005e-12  3.45627839156e-12  3.00412903155e-12  2.5555580323e-12  2.64577302303e-12  2.50667565331e-12  2.66216345031e-12  2.25335651779e-12  2.19438276356e-12  1.56401818542e-12  1.59217762706e-12  1.85610937967e-12  1.85740255459e-12  1.87818790695e-12  2.11872889061e-12  2.64476197967e-12  2.75346896498e-12  3.01642045495e-12  3.64217572866e-12
 3.60494049304e-12  3.88796719005e-12  4.03869578265e-12  3.60408667886e-12  3.29113201388e-12  2.85068092044e-12  2.81229825337e-12  2.77346589822e-12  2.8292488217e-12  2.46793796307e-12  2.49303373492e-12  1.99565175023e-12  1.98494435364e-12  2.29197778905e-12  2.16552100076e-12  2.26766015976e-12  2.45295215771e-12  2.6977918792e-12  2.73914528632e-12  2.73354553901e-12  3.12219349902e-12
 3.18550620209e-12  3.45627839156e-12  3.60408667886e-12  4.09325842468e-12  3.80740679589e-12  3.23348376453e-12  3.41432241779e-12  3.1811494761e-12  3.29865147633e-12  2.79747776323e-12  2.89877425806e-12  2.18329266861e-12  2.24770404912e-12  2.49391068603e-12  2.40486637722e-12  2.52028324517e-12  2.44206459398e-12  2.58885118555e-12  2.54040158358e-12  2.59080088607e-12  2.99694988685e-12
 2.76465150338e-12  3.00412903155e-12  3.29113201388e-12  3.80740679589e-12  4.20114401403e-12  3.61359843912e-12  3.85018334555e-12  3.60528814743e-12  3.793549656e-12  3.04933546606e-12  3.06438473468e-12  2.65330669686e-12  2.62348262827e-12  2.76654523597e-12  2.56285807657e-12  2.71716678595e-12  2.61337516877e-12  2.63304008623e-12  2.49098629839e-12  2.44112234685e-12  2.76085887173e-12
 2.468655142e-12  2.5555580323e-12  2.85068092044e-12  3.23348376453e-12  3.61359843912e-12  4.06878420142e-12  4.09821898123e-12  4.00364731077e-12  4.15365636641e-12  3.51766457265e-12  3.34030162624e-12  2.71342236549e-12  2.67641823904e-12  2.77949137879e-12  2.50234439029e-12  2.68657226283e-12  2.64854126298e-12  2.84059049727e-12  2.67400287963e-12  2.51813684847e-12  2.54946875529e-12
 2.60731384988e-12  2.64577302303e-12  2.81229825337e-12  3.41432241779e-12  3.85018334555e-12  4.09821898123e-12  4.94848465685e-12  4.68061329995e-12  5.0162168797e-12  4.01297227149e-12  3.76470255221e-12  3.17233006303e-12  3.07438091658e-12  3.13973358763e-12  2.84395216559e-12  3.06824387521e-12  2.86589791092e-12  2.95628468349e-12  2.71048689899e-12  2.53956027188e-12  2.70901759499e-12
 2.4970018875e-12  2.50667565331e-12  2.77346589822e-12  3.1811494761e-12  3.60528814743e-12  4.00364731077e-12  4.68061329995e-12  5.32103192163e-12  5.54692366302e-12  4.51189502218e-12  4.23479992248e-12  3.0447582659e-12  3.1219129025e-12  3.22667865453e-12  2.94536402579e-12  3.22359146153e-12  3.26715401218e-12  3.14565986301e-12  2.88176793804e-12  2.5513736674e-12  2.60078622797e-12
 2.52352925628e-12  2.66216345031e-12  2.8292488217e-12  3.29865147633e-12  3.793549656e-12  4.15365636641e-12  5.0162168797e-12  5.54692366302e-12  6.80765566501e-12  5.13918610429e-12  4.59854465304e-12  3.32786238311e-12  3.41553287243e-12  3.57317903387e-12  3.23328405393e-12  3.47983324922e-12  3.31922488889e-12  3.26145134381e-12  3.04493384751e-12  2.69045863312e-12  2.69956292736e-12
 2.22857876371e-12  2.25335651779e-12  2.46793796307e-12  2.79747776323e-12  3.04933546606e-12  3.51766457265e-12  4.01297227149e-12  4.51189502218e-12  5.13918610429e-12  4.80867766986e-12  4.39577778741e-12  2.91064735322e-12  3.02779455568e-12  3.01814443479e-12  2.74445502829e-12  3.07578436601e-12  3.08137508532e-12  2.85728361858e-12  2.64339355923e-12  2.16164051364e-12  2.38669053297e-12
 2.09053991233e-12  2.19438276356e-12  2.49303373492e-12  2.89877425806e-12  3.06438473468e-12  3.34030162624e-12  3.76470255221e-12  4.23479992248e-12  4.59854465304e-12  4.39577778741e-12  4.79604060034e-12  2.92198008879e-12  3.13194294734e-12  3.08810044334e-12  2.81598434373e-12  3.25386538487e-12  3.20235964386e-12  2.95340784081e-12  2.73781964128e-12  2.05013887104e-12  2.36523058968e-12
 2.00693035982e-12  1.56401818542e-12  1.99565175023e-12  2.18329266861e-12  2.65330669686e-12  2.71342236549e-12  3.17233006303e-12  3.0447582659e-12  3.32786238311e-12  2.91064735322e-12  2.92198008879e-12  4.74210940223e-12  4.38256405095e-12  4.07863286796e-12  3.68077463203e-12  3.88305414433e-12  3.54769664294e-12  3.00193463696e-12  2.6521314944e-12  2.1662434743e-12  2.21313864541e-12
 2.02996722195e-12  1.59217762706e-12  1.98494435364e-12  2.24770404912e-12  2.62348262827e-12  2.67641823904e-12  3.07438091658e-12  3.1219129025e-12  3.41553287243e-12  3.02779455568e-12  3.13194294734e-12  4.38256405095e-12  4.81171296375e-12  4.37435972257e-12  3.78691267094e-12  3.98843287818e-12  3.47286982082e-12  2.93787459335e-12  2.65670018071e-12  2.14487416545e-12  2.23547616464e-12
 2.20631600881e-12  1.85610937967e-12  2.29197778905e-12  2.49391068603e-12  2.76654523597e-12  2.77949137879e-12  3.13973358763e-12  3.22667865453e-12  3.57317903387e-12  3.01814443479e-12  3.08810044334e-12  4.07863286796e-12  4.37435972257e-12  4.61742272145e-12  3.89098093218e-12  3.88980625328e-12  3.52136538556e-12  3.13810950094e-12  2.91428718189e-12  2.37097731414e-12  2.39922183459e-12
 2.22538418595e-12  1.85740255459e-12  2.16552100076e-12  2.40486637722e-12  2.56285807657e-12  2.50234439029e-12  2.84395216559e-12  2.94536402579e-12  3.23328405393e-12  2.74445502829e-12  2.81598434373e-12  3.68077463203e-12  3.78691267094e-12  3.89098093218e-12  3.94204400024e-12  3.80337340134e-12  3.33002778069e-12  2.98236546464e-12  2.69408483414e-12  2.32003910839e-12  2.49516879604e-12
 2.41898215746e-12  1.87818790695e-12  2.26766015976e-12  2.52028324517e-12  2.71716678595e-12  2.68657226283e-12  3.06824387521e-12  3.22359146153e-12  3.47983324922e-12  3.07578436601e-12  3.25386538487e-12  3.88305414433e-12  3.98843287818e-12  3.88980625328e-12  3.80337340134e-12  4.34602345122e-12  3.93100085347e-12  3.54882344182e-12  3.19056102278e-12  2.6824582191e-12  2.63409521765e-12
 2.72163850699e-12  2.11872889061e-12  2.45295215771e-12  2.44206459398e-12  2.61337516877e-12  2.64854126298e-12  2.86589791092e-12  3.26715401218e-12  3.31922488889e-12  3.08137508532e-12  3.20235964386e-12  3.54769664294e-12  3.47286982082e-12  3.52136538556e-12  3.33002778069e-12  3.93100085347e-12  4.51802552546e-12  4.00205828611e-12  3.692815921e-12  3.05283604814e-12  2.89960243799e-12
 3.16690182227e-12  2.64476197967e-12  2.6977918792e-12  2.58885118555e-12  2.63304008623e-12  2.84059049727e-12  2.95628468349e-12  3.14565986301e-12  3.26145134381e-12  2.85728361858e-12  2.95340784081e-12  3.00193463696e-12  2.93787459335e-12  3.13810950094e-12  2.98236546464e-12  3.54882344182e-12  4.00205828611e-12  4.3615062664e-12  3.97901053523e-12  3.42841527122e-12  3.30247520325e-12
 3.30929529212e-12  2.75346896498e-12  2.73914528632e-12  2.54040158358e-12  2.49098629839e-12  2.67400287963e-12  2.71048689899e-12  2.88176793804e-12  3.04493384751e-12  2.64339355923e-12  2.73781964128e-12  2.6521314944e-12  2.65670018071e-12  2.91428718189e-12  2.69408483414e-12  3.19056102278e-12  3.692815921e-12  3.97901053523e-12  4.33563341521e-12  3.743115028e-12  3.4552755742e-12
 3.67587784561e-12  3.01642045495e-12  2.73354553901e-12  2.59080088607e-12  2.44112234685e-12  2.51813684847e-12  2.53956027188e-12  2.5513736674e-12  2.69045863312e-12  2.16164051364e-12  2.05013887104e-12  2.1662434743e-12  2.14487416545e-12  2.37097731414e-12  2.32003910839e-12  2.6824582191e-12  3.05283604814e-12  3.42841527122e-12  3.743115028e-12  4.07475988801e-12  3.74186504577e-12
 4.16107145015e-12  3.64217572866e-12  3.12219349902e-12  2.99694988685e-12  2.76085887173e-12  2.54946875529e-12  2.70901759499e-12  2.60078622797e-12  2.69956292736e-12  2.38669053297e-12  2.36523058968e-12  2.21313864541e-12  2.23547616464e-12  2.39922183459e-12  2.49516879604e-12  2.63409521765e-12  2.89960243799e-12  3.30247520325e-12  3.4552755742e-12  3.74186504577e-12  4.3110024906e-12


==> anc/correlator_b11_Nt30_dist13.txt <==
96
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 0.000214234183156  0.000203330949929  0.000171405539981  0.000131860788886  9.38440755602e-05  6.28605670511e-05  4.18442599849e-05  2.59472671419e-05  1.69479890587e-05  1.00444898481e-05  5.60310434294e-06  3.31142611854e-06  1.83027985057e-06  2.44581706599e-06  2.00194965505e-06  3.09566090306e-06  2.65685332623e-06  2.76028979673e-06  3.92155474449e-06  3.33838814937e-06  4.1475653042e-06  5.45186046919e-06  8.53791335775e-06  1.43039026169e-05  2.57273284821e-05  4.08974757483e-05  6.41860846451e-05  9.55445001054e-05  0.000131608673802  0.000171309016682  0.000201603107292
 0.500399920016  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500299940012  0.521315550406  0.501937803238  0.500299940012  0.53668632572  0.500299940012  0.50049990002  0.601850113365  0.500299940012  0.552464718617  0.51981530215  0.514559300552  0.50049990002  0.50049990002  0.618478341479  0.57769713259  0.500099980004  0.500299940012  0.500099980004  0.500099980004
 4.73915238023e-12  3.91469366897e-12  3.92299744705e-12  3.59242189263e-12  3.2314696619e-12  3.11088567533e-12  3.13567238606e-12  3.04830037806e-12  3.147444703e-12  3.21418870944e-12  2.96771993941e-12  2.95110311209e-12  2.93182196769e-12  2.94423797354e-12  3.01828530804e-12  3.1027688251e-12  2.39961282566e-12  2.41904022958e-12  2.80810817507e-12  2.28771230753e-12  2.21492636277e-12  2.66694473897e-12  2.54084639938e-12  2.52626870956e-12  2.64533760639e-12  3.16830927072e-12  2.93123557503e-12  2.82752964275e-12  3.07518208595e-12  3.60979409785e-12  4.11958816762e-12
 3.91469366897e-12  4.00717280981e-12  3.91366133787e-12  3.60068486309e-12  3.30460587347e-12  3.1372269387e-12  2.95858709389e-12  2.96250534618e-12  3.07677206561e-12  3.04540822069e-12  2.80051227588e-12  2.77532308431e-12  2.78692232522e-12  2.85307014669e-12  2.9024159369e-12  2.79195172197e-12  2.44636776878e-12  2.38442258851e-12  2.67439911626e-12  2.3078123975e-12  2.30056274559e-12  2.62627435796e-12  2.42070442011e-12  2.42703821456e-12  2.44786498076e-12  2.90313333051e-12  2.58503318342e-12  2.48009866525e-12  2.710595165e-12  3.0969228076e-12  3.48436877622e-12
 3.92299744705e-12  3.91366133787e-12  4.59656914915e-12  4.24913826459e-12  3.87968813063e-12  3.62475725805e-12  3.53200101339e-12  3.45791352131e-12  3.52791753279e-12  3.45666891635e-12  3.19159601354e-12  3.00820697905e-12  2.93502369795e-12  3.09030072466e-12  3.22779893213e-12  3.13612572862e-12  2.62207579366e-12  2.5788838502e-12  2.88327077296e-12  2.53513428235e-12  2.60930722697e-12  2.94582925365e-12  2.7657821481e-12  2.64181204187e-12  2.88164926974e-12  3.17409835018e-12  2.85095747405e-12  2.79014643437e-12  2.91205093539e-12  3.24489827762e-12  3.53749009553e-12
 3.59242189263e-12  3.60068486309e-12  4.24913826459e-12  4.68477538916e-12  4.17749053306e-12  3.91036792737e-12  3.76148145493e-12  3.65065932916e-12  3.60081396713e-12  3.47449240079e-12  3.22049288307e-12  3.11981639063e-12  3.02530513014e-12  3.14536968339e-12  3.20333486482e-12  3.19525611069e-12  2.62460282419e-12  2.58624824716e-12  2.74031759789e-12  2.48096082495e-12  2.62089378719e-12  2.85146384146e-12  2.82053587077e-12  2.73452339755e-12  2.99248574303e-12  3.21651180342e-12  2.85535310189e-12  2.83644125851e-12  2.78384295485e-12  3.07099157606e-12  3.37465492613e-12
 3.2314696619e-12  3.30460587347e-12  3.87968813063e-12  4.17749053306e-12  4.49584035379e-12  4.09411430505e-12  3.93726691605e-12  3.74025275625e-12  3.64728578345e-12  3.52296726125e-12  3.29035422627e-12  3.14142850203e-12  2.86676381341e-12  2.90487485176e-12  2.86866952706e-12  2.83472249201e-12  2.62220675136e-12  2.38932841054e-12  2.75732103364e-12  2.44958755701e-12  2.5067267815e-12  2.67334622677e-12  2.61887392018e-12  2.69393902176e-12  3.03301109679e-12  3.28871753174e-12  2.83279134012e-12  2.71511442265e-12  2.62086746539e-12  2.88780595098e-12  3.14317647228e-12
 3.11088567533e-12  3.1372269387e-12  3.62475725805e-12  3.91036792737e-12  4.09411430505e-12  4.47896358618e-12  4.37454261909e-12  4.09821825832e-12  3.9216266325e-12  3.73444617561e-12  3.49412160137e-12  3.37832870023e-12  3.06443944136e-12  3.25612871864e-12  3.16895730832e-12  3.06186671904e-12  2.68617920125e-12  2.58906765053e-12  2.98095551847e-12  2.65940135996e-12  2.86114352581e-12  2.81090633346e-12  2.55998554885e-12  2.70021131967e-12  2.85186988066e-12  3.13084460654e-12  2.77329660253e-12  2.53337004456e-12  2.47034109098e-12  2.87522431637e-12  3.08299275818e-12
 3.13567238606e-12  2.95858709389e-12  3.53200101339e-12  3.76148145493e-12  3.93726691605e-12  4.37454261909e-12  5.0003163052e-12  4.60641307898e-12  4.34935279368e-12  4.06436687011e-12  3.81335560688e-12  3.56140297921e-12  3.20839028725e-12  3.54677780011e-12  3.3786847218e-12  3.32141985777e-12  2.80351208445e-12  2.68183599777e-12  3.05791165089e-12  2.72049537948e-12  2.96773878862e-12  2.88724877551e-12  2.56466247556e-12  2.66836306801e-12  2.88728556141e-12  3.26762750453e-12  2.93787596845e-12  2.64224790354e-12  2.56961464204e-12  2.88494393345e-12  3.00858103111e-12
 3.04830037806e-12  2.96250534618e-12  3.45791352131e-12  3.65065932916e-12  3.74025275625e-12  4.09821825832e-12  4.60641307898e-12  4.89489185025e-12  4.51588527127e-12  4.18532419176e-12  3.83965498688e-12  3.6238093192e-12  3.2630266848e-12  3.5977370586e-12  3.36101402287e-12  3.25084866559e-12  2.79189306897e-12  2.73466283101e-12  3.14328576861e-12  2.64815386322e-12  2.88782490527e-12  2.87196715272e-12  2.65867132777e-12  2.72471340625e-12  2.86443952825e-12  3.29041105646e-12  2.89276780022e-12  2.57628450572e-12  2.49502982386e-12  2.73233688117e-12  2.79820367756e-12
 3.147444703e-12  3.07677206561e-12  3.52791753279e-12  3.60081396713e-12  3.64728578345e-12  3.9216266325e-12  4.34935279368e-12  4.51588527127e-12  4.9285645551e-12  4.56964896465e-12  4.20054389764e-12  3.89312482759e-12  3.49529800958e-12  3.7160513649e-12  3.48958514553e-12  3.45093422426e-12  2.77571373942e-12  2.66426242394e-12  2.99776384458e-12  2.57764066425e-12  2.74238791195e-12  2.92024059605e-12  2.65029147968e-12  2.69072554621e-12  2.79975672243e-12  3.28044855642e-12  3.02408332554e-12  2.76792255705e-12  2.57956824922e-12  2.82503620075e-12  2.93165422531e-12
 3.21418870944e-12  3.04540822069e-12  3.45666891635e-12  3.47449240079e-12  3.52296726125e-12  3.73444617561e-12  4.06436687011e-12  4.18532419176e-12  4.56964896465e-12  4.88796309651e-12  4.37635672883e-12  4.05756805215e-12  3.56665288595e-12  3.67378402234e-12  3.43217080111e-12  3.34846607669e-12  2.73436546553e-12  2.48249240277e-12  2.93170292329e-12  2.49586243431e-12  2.74114396988e-12  2.93342852207e-12  2.70269689539e-12  2.68827816126e-12  2.7756008107e-12  3.12512605198e-12  2.77026390844e-12  2.68492667914e-12  2.62424788023e-12  2.9247145805e-12  2.988033755e-12
 2.96771993941e-12  2.80051227588e-12  3.19159601354e-12  3.22049288307e-12  3.29035422627e-12  3.49412160137e-12  3.81335560688e-12  3.83965498688e-12  4.20054389764e-12  4.37635672883e-12  4.52306934987e-12  4.08803364053e-12  3.72038949088e-12  3.6615106994e-12  3.46132715846e-12  3.43464973111e-12  2.85805501794e-12  2.63836764795e-12  2.93041224642e-12  2.57548642522e-12  2.77715694792e-12  3.04294225232e-12  2.81060373769e-12  2.66656597763e-12  2.65849718163e-12  2.96714486711e-12  2.70164991001e-12  2.63956343465e-12  2.57395674381e-12  2.83903612569e-12  2.88909389898e-12
 2.95110311209e-12  2.77532308431e-12  3.00820697905e-12  3.11981639063e-12  3.14142850203e-12  3.37832870023e-12  3.56140297921e-12  3.6238093192e-12  3.89312482759e-12  4.05756805215e-12  4.08803364053e-12  4.30600717613e-12  3.8270307939e-12  3.62763358381e-12  3.4992240676e-12  3.37009267834e-12  2.73445692609e-12  2.53904035412e-12  2.87341009801e-12  2.52008993091e-12  2.78628204384e-12  2.8803462238e-12  2.65185888446e-12  2.60223097339e-12  2.56013771652e-12  2.86415296439e-12  2.53589606675e-12  2.36293222507e-12  2.41087936067e-12  2.68227016881e-12  2.82393448892e-12
 2.93182196769e-12  2.78692232522e-12  2.93502369795e-12  3.02530513014e-12  2.86676381341e-12  3.06443944136e-12  3.20839028725e-12  3.2630266848e-12  3.49529800958e-12  3.56665288595e-12  3.72038949088e-12  3.8270307939e-12  4.19467833282e-12  3.86507439636e-12  3.69207176766e-12  3.5518551571e-12  2.77888994775e-12  2.73250540278e-12  2.88445897703e-12  2.63044800623e-12  2.88067742708e-12  2.90228237226e-12  2.71219765636e-12  2.5683558164e-12  2.43879590836e-12  2.68472645533e-12  2.43973009406e-12  2.27084752444e-12  2.3663019656e-12  2.71878353695e-12  2.88386299943e-12
 2.94423797354e-12  2.85307014669e-12  3.09030072466e-12  3.14536968339e-12  2.90487485176e-12  3.25612871864e-12  3.54677780011e-12  3.5977370586e-12  3.7160513649e-12  3.67378402234e-12  3.6615106994e-12  3.62763358381e-12  3.86507439636e-12  4.48173381409e-12  4.16656097614e-12  4.03318600944e-12  2.93928033321e-12  2.98008974458e-12  3.13450263981e-12  2.78935307217e-12  3.03943024912e-12  2.98676932702e-12  2.60333065775e-12  2.60161079494e-12  2.63436577074e-12  2.91787224448e-12  2.76505213541e-12  2.52452793167e-12  2.48289078166e-12  2.70300362429e-12  2.87213435752e-12
 3.01828530804e-12  2.9024159369e-12  3.22779893213e-12  3.20333486482e-12  2.86866952706e-12  3.16895730832e-12  3.3786847218e-12  3.36101402287e-12  3.48958514553e-12  3.43217080111e-12  3.46132715846e-12  3.4992240676e-12  3.69207176766e-12  4.16656097614e-12  4.61095172796e-12  4.34243741399e-12  2.88130997685e-12  2.88341338778e-12  3.05061338041e-12  2.67686484725e-12  2.95854826084e-12  2.88722992129e-12  2.45349765424e-12  2.50975222213e-12  2.59527349462e-12  2.83665606715e-12  2.76367883768e-12  2.50210807107e-12  2.48959612833e-12  2.71657746631e-12  2.91427927425e-12
 3.1027688251e-12  2.79195172197e-12  3.13612572862e-12  3.19525611069e-12  2.83472249201e-12  3.06186671904e-12  3.32141985777e-12  3.25084866559e-12  3.45093422426e-12  3.34846607669e-12  3.43464973111e-12  3.37009267834e-12  3.5518551571e-12  4.03318600944e-12  4.34243741399e-12  4.9513504576e-12  2.87541766873e-12  2.86734727995e-12  2.85443455148e-12  2.53003348586e-12  2.83739768795e-12  2.95968878809e-12  2.54699704272e-12  2.63341396281e-12  2.75677030612e-12  2.94965608075e-12  3.02128129571e-12  2.83073218479e-12  2.59192333685e-12  2.7978031164e-12  2.94610821755e-12
 2.39961282566e-12  2.44636776878e-12  2.62207579366e-12  2.62460282419e-12  2.62220675136e-12  2.68617920125e-12  2.80351208445e-12  2.79189306897e-12  2.77571373942e-12  2.73436546553e-12  2.85805501794e-12  2.73445692609e-12  2.77888994775e-12  2.93928033321e-12  2.88130997685e-12  2.87541766873e-12  3.83928868058e-12  3.48386453569e-12  3.61977954403e-12  3.04633347676e-12  3.09782646651e-12  3.17192103148e-12  3.06175293056e-12  2.9847726933e-12  2.81014864119e-12  3.10188678485e-12  2.82015747597e-12  2.33054893303e-12  2.31422205958e-12  2.32134411913e-12  2.50407216839e-12
 2.41904022958e-12  2.38442258851e-12  2.5788838502e-12  2.58624824716e-12  2.38932841054e-12  2.58906765053e-12  2.68183599777e-12  2.73466283101e-12  2.66426242394e-12  2.48249240277e-12  2.63836764795e-12  2.53904035412e-12  2.73250540278e-12  2.98008974458e-12  2.88341338778e-12  2.86734727995e-12  3.48386453569e-12  3.80916624341e-12  3.79656196871e-12  3.09583607545e-12  3.16867314406e-12  3.08184549552e-12  2.99445917215e-12  2.9063535987e-12  2.70860127077e-12  2.99596222831e-12  2.77425849102e-12  2.37908936542e-12  2.48572237604e-12  2.44374096911e-12  2.54426278093e-12
 2.80810817507e-12  2.67439911626e-12  2.88327077296e-12  2.74031759789e-12  2.75732103364e-12  2.98095551847e-12  3.05791165089e-12  3.14328576861e-12  2.99776384458e-12  2.93170292329e-12  2.93041224642e-12  2.87341009801e-12  2.88445897703e-12  3.13450263981e-12  3.05061338041e-12  2.85443455148e-12  3.61977954403e-12  3.79656196871e-12  4.79748508756e-12  3.80034927746e-12  3.8150104887e-12  3.63117255793e-12  3.38775691979e-12  3.31589520053e-12  3.16913400265e-12  3.60456935612e-12  3.16637234073e-12  2.60875487512e-12  2.76473483448e-12  2.75244937562e-12  2.94959475039e-12
 2.28771230753e-12  2.3078123975e-12  2.53513428235e-12  2.48096082495e-12  2.44958755701e-12  2.65940135996e-12  2.72049537948e-12  2.64815386322e-12  2.57764066425e-12  2.49586243431e-12  2.57548642522e-12  2.52008993091e-12  2.63044800623e-12  2.78935307217e-12  2.67686484725e-12  2.53003348586e-12  3.04633347676e-12  3.09583607545e-12  3.80034927746e-12  3.76658484912e-12  3.60570062969e-12  3.46403116298e-12  3.34846904862e-12  3.07454776283e-12  2.85697525114e-12  3.14967512474e-12  2.81210024536e-12  2.27256388126e-12  2.47431948974e-12  2.45675576656e-12  2.57358151206e-12
 2.21492636277e-12  2.30056274559e-12  2.60930722697e-12  2.62089378719e-12  2.5067267815e-12  2.86114352581e-12  2.96773878862e-12  2.88782490527e-12  2.74238791195e-12  2.74114396988e-12  2.77715694792e-12  2.78628204384e-12  2.88067742708e-12  3.03943024912e-12  2.95854826084e-12  2.83739768795e-12  3.09782646651e-12  3.16867314406e-12  3.8150104887e-12  3.60570062969e-12  4.1860322253e-12  3.88689777611e-12  3.60055534038e-12  3.34544966179e-12  2.99972261481e-12  3.28695083331e-12  2.82122183869e-12  2.30043091113e-12  2.39185903845e-12  2.42107809922e-12  2.49382900277e-12
 2.66694473897e-12  2.62627435796e-12  2.94582925365e-12  2.85146384146e-12  2.67334622677e-12  2.81090633346e-12  2.88724877551e-12  2.87196715272e-12  2.92024059605e-12  2.93342852207e-12  3.04294225232e-12  2.8803462238e-12  2.90228237226e-12  2.98676932702e-12  2.88722992129e-12  2.95968878809e-12  3.17192103148e-12  3.08184549552e-12  3.63117255793e-12  3.46403116298e-12  3.88689777611e-12  4.54601137614e-12  4.19964734484e-12  3.76564745895e-12  3.40354405018e-12  3.68522784879e-12  3.1943669662e-12  2.67995821397e-12  2.71848056884e-12  2.73100712649e-12  2.92365202731e-12
 2.54084639938e-12  2.42070442011e-12  2.7657821481e-12  2.82053587077e-12  2.61887392018e-12  2.55998554885e-12  2.56466247556e-12  2.65867132777e-12  2.65029147968e-12  2.70269689539e-12  2.81060373769e-12  2.65185888446e-12  2.71219765636e-12  2.60333065775e-12  2.45349765424e-12  2.54699704272e-12  3.06175293056e-12  2.99445917215e-12  3.38775691979e-12  3.34846904862e-12  3.60055534038e-12  4.19964734484e-12  4.85858135845e-12  4.22031493802e-12  3.74977688679e-12  3.92778851159e-12  3.31034716924e-12  2.83040834162e-12  2.90022190038e-12  2.67442194155e-12  2.82413011491e-12
 2.52626870956e-12  2.42703821456e-12  2.64181204187e-12  2.73452339755e-12  2.69393902176e-12  2.70021131967e-12  2.66836306801e-12  2.72471340625e-12  2.69072554621e-12  2.68827816126e-12  2.66656597763e-12  2.60223097339e-12  2.5683558164e-12  2.60161079494e-12  2.50975222213e-12  2.63341396281e-12  2.9847726933e-12  2.9063535987e-12  3.31589520053e-12  3.07454776283e-12  3.34544966179e-12  3.76564745895e-12  4.22031493802e-12  4.4209554275e-12  3.78562108708e-12  4.02368804149e-12  3.23541135806e-12  2.71471407547e-12  2.71596676657e-12  2.55620757496e-12  2.6376373062e-12
 2.64533760639e-12  2.44786498076e-12  2.88164926974e-12  2.99248574303e-12  3.03301109679e-12  2.85186988066e-12  2.88728556141e-12  2.86443952825e-12  2.79975672243e-12  2.7756008107e-12  2.65849718163e-12  2.56013771652e-12  2.43879590836e-12  2.63436577074e-12  2.59527349462e-12  2.75677030612e-12  2.81014864119e-12  2.70860127077e-12  3.16913400265e-12  2.85697525114e-12  2.99972261481e-12  3.40354405018e-12  3.74977688679e-12  3.78562108708e-12  4.15625101472e-12  4.26038094871e-12  3.52072759876e-12  3.00564782335e-12  2.87440211162e-12  2.63164509876e-12  2.73675489208e-12
 3.16830927072e-12  2.90313333051e-12  3.17409835018e-12  3.21651180342e-12  3.28871753174e-12  3.13084460654e-12  3.26762750453e-12  3.29041105646e-12  3.28044855642e-12  3.12512605198e-12  2.96714486711e-12  2.86415296439e-12  2.68472645533e-12  2.91787224448e-12  2.83665606715e-12  2.94965608075e-12  3.10188678485e-12  2.99596222831e-12  3.60456935612e-12  3.14967512474e-12  3.28695083331e-12  3.68522784879e-12  3.92778851159e-12  4.02368804149e-12  4.26038094871e-12  5.31605657266e-12  4.3294431683e-12  3.62948068625e-12  3.33007914898e-12  2.96188334642e-12  3.0711306159e-12
 2.93123557503e-12  2.58503318342e-12  2.85095747405e-12  2.85535310189e-12  2.83279134012e-12  2.77329660253e-12  2.93787596845e-12  2.89276780022e-12  3.02408332554e-12  2.77026390844e-12  2.70164991001e-12  2.53589606675e-12  2.43973009406e-12  2.76505213541e-12  2.76367883768e-12  3.02128129571e-12  2.82015747597e-12  2.77425849102e-12  3.16637234073e-12  2.81210024536e-12  2.82122183869e-12  3.1943669662e-12  3.31034716924e-12  3.23541135806e-12  3.52072759876e-12  4.3294431683e-12  4.47758453164e-12  3.78526598784e-12  3.3407576889e-12  2.94957145787e-12  3.08086975548e-12
 2.82752964275e-12  2.48009866525e-12  2.79014643437e-12  2.83644125851e-12  2.71511442265e-12  2.53337004456e-12  2.64224790354e-12  2.57628450572e-12  2.76792255705e-12  2.68492667914e-12  2.63956343465e-12  2.36293222507e-12  2.27084752444e-12  2.52452793167e-12  2.50210807107e-12  2.83073218479e-12  2.33054893303e-12  2.37908936542e-12  2.60875487512e-12  2.27256388126e-12  2.30043091113e-12  2.67995821397e-12  2.83040834162e-12  2.71471407547e-12  3.00564782335e-12  3.62948068625e-12  3.78526598784e-12  3.86160642734e-12  3.3748365944e-12  2.99834249518e-12  2.93290831279e-12
 3.07518208595e-12  2.710595165e-12  2.91205093539e-12  2.78384295485e-12  2.62086746539e-12  2.47034109098e-12  2.56961464204e-12  2.49502982386e-12  2.57956824922e-12  2.62424788023e-12  2.57395674381e-12  2.41087936067e-12  2.3663019656e-12  2.48289078166e-12  2.48959612833e-12  2.59192333685e-12  2.31422205958e-12  2.48572237604e-12  2.76473483448e-12  2.47431948974e-12  2.39185903845e-12  2.71848056884e-12  2.90022190038e-12  2.71596676657e-12  2.87440211162e-12  3.33007914898e-12  3.3407576889e-12  3.3748365944e-12  3.76030167162e-12  3.33895709617e-12  3.22549826256e-12
 3.60979409785e-12  3.0969228076e-12  3.24489827762e-12  3.07099157606e-12  2.88780595098e-12  2.87522431637e-12  2.88494393345e-12  2.73233688117e-12  2.82503620075e-12  2.9247145805e-12  2.83903612569e-12  2.68227016881e-12  2.71878353695e-12  2.70300362429e-12  2.71657746631e-12  2.7978031164e-12  2.32134411913e-12  2.44374096911e-12  2.75244937562e-12  2.45675576656e-12  2.42107809922e-12  2.73100712649e-12  2.67442194155e-12  2.55620757496e-12  2.63164509876e-12  2.96188334642e-12  2.94957145787e-12  2.99834249518e-12  3.33895709617e-12  3.72439363733e-12  3.72815597225e-12
 4.11958816762e-12  3.48436877622e-12  3.53749009553e-12  3.37465492613e-12  3.14317647228e-12  3.08299275818e-12  3.00858103111e-12  2.79820367756e-12  2.93165422531e-12  2.988033755e-12  2.88909389898e-12  2.82393448892e-12  2.88386299943e-12  2.87213435752e-12  2.91427927425e-12  2.94610821755e-12  2.50407216839e-12  2.54426278093e-12  2.94959475039e-12  2.57358151206e-12  2.49382900277e-12  2.92365202731e-12  2.82413011491e-12  2.6376373062e-12  2.73675489208e-12  3.0711306159e-12  3.08086975548e-12  2.93290831279e-12  3.22549826256e-12  3.72815597225e-12  4.43438092827e-12


==> anc/correlator_b11_Nt30_dist15.txt <==
96
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 0.000198314127094  0.000189816131246  0.000164245874654  0.000129922689564  9.83401293949e-05  6.9619199455e-05  4.6508348058e-05  2.99186857099e-05  1.93680244657e-05  1.26773747647e-05  8.27847046869e-06  5.00631477185e-06  2.88547338201e-06  4.39046577416e-06  5.78506878657e-06  1.97692632553e-06  1.43632286342e-06  5.48849801829e-07  3.37354220969e-06  3.31832835754e-06  5.79782877952e-06  6.12620014528e-06  1.1223911961e-05  1.75706795321e-05  3.02905797229e-05  4.70724625395e-05  7.09907410179e-05  9.92665164146e-05  0.000132803517007  0.000164608716435  0.000187979625991
 0.500099980004  0.500199960008  0.679268730096  0.652168550205  0.500199960008  0.500199960008  0.500199960008  0.500299940012  0.500299940012  0.500299940012  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500299940012  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500299940012  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004
 8.25037320993e-12  6.94214733704e-12  6.49170700634e-12  5.86643841917e-12  4.94370385528e-12  4.62849378951e-12  4.44128415749e-12  4.19300863732e-12  3.82655368219e-12  2.99113286392e-12  1.75140608725e-12  1.20137552827e-12  1.16672105132e-12  1.55280292292e-12  1.75393293102e-12  1.4264431026e-12  1.44642362717e-12  1.94542371916e-12  2.92572939502e-12  2.7736683742e-12  3.06990758355e-12  2.7999759003e-12  3.47801144954e-12  4.0904431151e-12  3.73718211259e-12  3.90531038799e-12  4.43169396744e-12  4.89633963266e-12  5.68869244205e-12  6.43072288257e-12  6.66673574862e-12
 6.94214733704e-12  8.27369219832e-12  6.92358645158e-12  6.20458978339e-12  4.95837715523e-12  4.24584417422e-12  3.70261381889e-12  2.89984194557e-12  2.80447386497e-12  1.92412053458e-12  1.10658134667e-12  1.10849874095e-12  7.94316556247e-13  1.21698699607e-12  1.38662766157e-12  1.18221845119e-12  8.62941693143e-13  1.58729659987e-12  2.6909200567e-12  2.41491040322e-12  3.2041857847e-12  2.55664839184e-12  3.29186704106e-12  3.81409339676e-12  3.50342387372e-12  3.68960884052e-12  4.60467809234e-12  4.77212669054e-12  5.44069738222e-12  5.9179068435e-12  6.34876067755e-12
 6.49170700634e-12  6.92358645158e-12  7.99551386306e-12  7.76407716185e-12  6.21382143519e-12  5.607297147e-12  5.44907610592e-12  4.80146928328e-12  4.24590233951e-12  3.20453449964e-12  2.01765397111e-12  1.47322323071e-12  1.32244260679e-12  1.89518261378e-12  1.74547496495e-12  1.85219146995e-12  1.73460555649e-12  2.51235017369e-12  3.15593039298e-12  2.73961883962e-12  3.609577555e-12  3.06266121922e-12  3.72757367852e-12  3.9562906236e-12  3.58420092722e-12  3.85387216582e-12  4.29503020516e-12  4.57967072215e-12  5.58709595305e-12  5.84726603012e-12  5.68397199334e-12
 5.86643841917e-12  6.20458978339e-12  7.76407716185e-12  1.04112951783e-11  8.88196510112e-12  7.90893349526e-12  7.45478731448e-12  6.84871393437e-12  5.98510205193e-12  4.90188069192e-12  2.696945182e-12  2.25510844206e-12  2.0126854182e-12  2.91790785612e-12  2.54104664579e-12  2.72070248589e-12  2.71432403667e-12  2.7627413783e-12  3.23415839964e-12  2.53202834355e-12  3.24124219637e-12  2.80555561431e-12  3.28129079484e-12  3.7764317589e-12  3.51950609198e-12  3.66201063036e-12  4.04190910974e-12  3.90839226734e-12  5.09685223304e-12  5.38916099752e-12  4.87086762233e-12
 4.94370385528e-12  4.95837715523e-12  6.21382143519e-12  8.88196510112e-12  9.38842269608e-12  8.08698546597e-12  7.27092725774e-12  6.33608102639e-12  5.61139479319e-12  4.29428764145e-12  2.39928827486e-12  1.63613362793e-12  1.51182410563e-12  2.59435516622e-12  2.54664238402e-12  2.64558124354e-12  2.99954419185e-12  2.43804591867e-12  3.15370378091e-12  2.28437053257e-12  2.72273104043e-12  2.25647450677e-12  2.62611478459e-12  2.82711759273e-12  2.52417021796e-12  2.80829309297e-12  3.19710637861e-12  2.68293111815e-12  4.05644689476e-12  4.38201265158e-12  4.21486735196e-12
 4.62849378951e-12  4.24584417422e-12  5.607297147e-12  7.90893349526e-12  8.08698546597e-12  8.92238392709e-12  7.82399696518e-12  6.70225899627e-12  6.15160160744e-12  4.56207575545e-12  3.03565489519e-12  2.77548181905e-12  2.6171785823e-12  3.56074172624e-12  3.26680359992e-12  3.51645281054e-12  4.04793649557e-12  3.82296277062e-12  4.08867418611e-12  3.36729055731e-12  3.56178183446e-12  3.34627887216e-12  3.53090041535e-12  3.35726843023e-12  3.05035405016e-12  3.28910714476e-12  3.33044947693e-12  2.86829462449e-12  3.90636441199e-12  4.21433329833e-12  3.84841711703e-12
 4.44128415749e-12  3.70261381889e-12  5.44907610592e-12  7.45478731448e-12  7.27092725774e-12  7.82399696518e-12  8.56868483424e-12  7.6814463002e-12  7.23009472643e-12  5.68996817633e-12  4.15205285251e-12  3.79687239176e-12  3.66094218034e-12  4.39230095474e-12  3.73901774037e-12  3.90046906454e-12  3.74572643586e-12  3.70865143811e-12  4.13348879741e-12  3.7365164959e-12  3.8435494584e-12  3.8369910933e-12  4.4332584337e-12  4.19348601113e-12  3.7934925735e-12  3.57701777854e-12  3.34465188964e-12  3.51498103203e-12  4.25829548234e-12  4.1802972407e-12  3.57392155381e-12
 4.19300863732e-12  2.89984194557e-12  4.80146928328e-12  6.84871393437e-12  6.33608102639e-12  6.70225899627e-12  7.6814463002e-12  8.82730337763e-12  8.21713320782e-12  7.22193452716e-12  5.45846968048e-12  4.69889201165e-12  4.59573150023e-12  4.83296725399e-12  4.21916893164e-12  4.22506340477e-12  3.94224974033e-12  3.69457783169e-12  4.07164816888e-12  3.68759473399e-12  3.72294214678e-12  3.99799281202e-12  4.52411829931e-12  4.18222476386e-12  3.97482117492e-12  3.33164820043e-12  3.39590034721e-12  3.98536535583e-12  4.00658370674e-12  4.28686933569e-12  3.18342825956e-12
 3.82655368219e-12  2.80447386497e-12  4.24590233951e-12  5.98510205193e-12  5.61139479319e-12  6.15160160744e-12  7.23009472643e-12  8.21713320782e-12  1.0227680589e-11  8.55369656628e-12  7.25412658449e-12  6.42267366675e-12  6.26981303505e-12  6.33853973576e-12  5.6785820612e-12  5.5403135103e-12  4.48175322653e-12  4.32186603323e-12  5.02057404798e-12  4.31594465966e-12  4.74590961579e-12  5.00696883567e-12  4.98485461794e-12  4.71334475064e-12  4.55914104133e-12  4.12662598856e-12  3.70096693297e-12  4.04801729984e-12  3.73616618681e-12  4.03531123349e-12  2.94291029779e-12
 2.99113286392e-12  1.92412053458e-12  3.20453449964e-12  4.90188069192e-12  4.29428764145e-12  4.56207575545e-12  5.68996817633e-12  7.22193452716e-12  8.55369656628e-12  9.35391061391e-12  7.57743937666e-12  6.8074310439e-12  6.41330606098e-12  6.05714344565e-12  5.58877298008e-12  5.25329812142e-12  4.26329508628e-12  3.8279907872e-12  4.11609298781e-12  3.13124709794e-12  3.41131434065e-12  3.95321655429e-12  4.08209815474e-12  4.26925376092e-12  4.05729373148e-12  3.10283618021e-12  3.16048081056e-12  3.27695567826e-12  2.79713872117e-12  3.02281222631e-12  2.40187151119e-12
 1.75140608725e-12  1.10658134667e-12  2.01765397111e-12  2.696945182e-12  2.39928827486e-12  3.03565489519e-12  4.15205285251e-12  5.45846968048e-12  7.25412658449e-12  7.57743937666e-12  8.12279492511e-12  7.55157732772e-12  7.21722948062e-12  6.38974330919e-12  5.53793080907e-12  5.08341847764e-12  3.95700287973e-12  3.62502079072e-12  3.95144923134e-12  3.61081147379e-12  3.94688485311e-12  4.38345070759e-12  4.23839915656e-12  3.57208613946e-12  3.32207054603e-12  2.54414546055e-12  2.4253856569e-12  2.65519032472e-12  2.12529142549e-12  2.25259827756e-12  1.8570765704e-12
 1.20137552827e-12  1.10849874095e-12  1.47322323071e-12  2.25510844206e-12  1.63613362793e-12  2.77548181905e-12  3.79687239176e-12  4.69889201165e-12  6.42267366675e-12  6.8074310439e-12  7.55157732772e-12  8.9945515414e-12  8.37296374516e-12  7.76740176018e-12  6.98607889229e-12  6.52835394562e-12  3.89254030616e-12  4.16781305015e-12  4.33175414128e-12  4.02774921291e-12  3.93597983296e-12  4.67110320807e-12  4.59972517809e-12  4.08583425116e-12  3.91577575787e-12  2.91150385432e-12  2.47652070852e-12  2.87701700302e-12  2.04160287815e-12  2.00731878469e-12  1.68053576925e-12
 1.16672105132e-12  7.94316556247e-13  1.32244260679e-12  2.0126854182e-12  1.51182410563e-12  2.6171785823e-12  3.66094218034e-12  4.59573150023e-12  6.26981303505e-12  6.41330606098e-12  7.21722948062e-12  8.37296374516e-12  9.63323073807e-12  8.89542993877e-12  8.13736184768e-12  6.96544083347e-12  3.89494052411e-12  3.63728449273e-12  4.01119246318e-12  3.79577001923e-12  3.52399990493e-12  4.25084564236e-12  4.51429042229e-12  3.83339483538e-12  3.70390250208e-12  3.03239612447e-12  2.71275370132e-12  2.85651773681e-12  1.79010581238e-12  2.0928104052e-12  1.44813825817e-12
 1.55280292292e-12  1.21698699607e-12  1.89518261378e-12  2.91790785612e-12  2.59435516622e-12  3.56074172624e-12  4.39230095474e-12  4.83296725399e-12  6.33853973576e-12  6.05714344565e-12  6.38974330919e-12  7.76740176018e-12  8.89542993877e-12  9.74225718909e-12  8.93011449451e-12  7.94187619036e-12  3.47873315995e-12  3.73136535919e-12  4.22686548003e-12  4.06274539365e-12  3.56193751136e-12  4.10981995375e-12  4.70639818511e-12  4.13477759541e-12  4.22943660825e-12  3.78220355178e-12  3.38256159104e-12  3.69532291658e-12  2.61842219063e-12  2.66989294991e-12  2.10568516252e-12
 1.75393293102e-12  1.38662766157e-12  1.74547496495e-12  2.54104664579e-12  2.54664238402e-12  3.26680359992e-12  3.73901774037e-12  4.21916893164e-12  5.6785820612e-12  5.58877298008e-12  5.53793080907e-12  6.98607889229e-12  8.13736184768e-12  8.93011449451e-12  9.72313897005e-12  8.3344920312e-12  3.49210752655e-12  3.67419326178e-12  4.39750108879e-12  3.99391170794e-12  3.57499220241e-12  4.40241244841e-12  4.98673559047e-12  4.46715207659e-12  4.37179152034e-12  3.95845240128e-12  3.80249424133e-12  3.88512312131e-12  2.73333828292e-12  2.86668774758e-12  2.62074799572e-12
 1.4264431026e-12  1.18221845119e-12  1.85219146995e-12  2.72070248589e-12  2.64558124354e-12  3.51645281054e-12  3.90046906454e-12  4.22506340477e-12  5.5403135103e-12  5.25329812142e-12  5.08341847764e-12  6.52835394562e-12  6.96544083347e-12  7.94187619036e-12  8.3344920312e-12  8.8255986698e-12  3.9286420601e-12  4.17076897556e-12  4.34412690238e-12  3.90176572833e-12  3.49337116451e-12  3.86738464018e-12  4.341114612e-12  3.8378689795e-12  3.99364014888e-12  3.44242612342e-12  3.27955835565e-12  3.97401919533e-12  2.71971073359e-12  2.57141344933e-12  2.18219432385e-12
 1.44642362717e-12  8.62941693143e-13  1.73460555649e-12  2.71432403667e-12  2.99954419185e-12  4.04793649557e-12  3.74572643586e-12  3.94224974033e-12  4.48175322653e-12  4.26329508628e-12  3.95700287973e-12  3.89254030616e-12  3.89494052411e-12  3.47873315995e-12  3.49210752655e-12  3.9286420601e-12  8.56119523635e-12  7.27144917129e-12  6.20918867698e-12  5.61203250237e-12  5.23193737421e-12  5.05410497055e-12  5.12736379185e-12  4.63622872843e-12  3.97399285426e-12  3.59494581176e-12  3.1107488742e-12  2.85044994988e-12  2.51310761734e-12  1.9473135002e-12  1.84274542589e-12
 1.94542371916e-12  1.58729659987e-12  2.51235017369e-12  2.7627413783e-12  2.43804591867e-12  3.82296277062e-12  3.70865143811e-12  3.69457783169e-12  4.32186603323e-12  3.8279907872e-12  3.62502079072e-12  4.16781305015e-12  3.63728449273e-12  3.73136535919e-12  3.67419326178e-12  4.17076897556e-12  7.27144917129e-12  8.35803281495e-12  7.1913519716e-12  6.72332229562e-12  6.43687855792e-12  6.08067431791e-12  6.4043410855e-12  5.77255068446e-12  5.1910494751e-12  4.75405276488e-12  3.7830575222e-12  3.98762150405e-12  3.43030691133e-12  2.70189280166e-12  2.49046165251e-12
 2.92572939502e-12  2.6909200567e-12  3.15593039298e-12  3.23415839964e-12  3.15370378091e-12  4.08867418611e-12  4.13348879741e-12  4.07164816888e-12  5.02057404798e-12  4.11609298781e-12  3.95144923134e-12  4.33175414128e-12  4.01119246318e-12  4.22686548003e-12  4.39750108879e-12  4.34412690238e-12  6.20918867698e-12  7.1913519716e-12  8.36511715695e-12  7.47506972408e-12  7.41850001417e-12  6.80688357011e-12  7.1851932526e-12  6.6277038906e-12  5.92059794636e-12  5.61724311167e-12  4.45318928848e-12  4.14477626399e-12  4.31288545893e-12  3.76202839392e-12  3.69142862598e-12
 2.7736683742e-12  2.41491040322e-12  2.73961883962e-12  2.53202834355e-12  2.28437053257e-12  3.36729055731e-12  3.7365164959e-12  3.68759473399e-12  4.31594465966e-12  3.13124709794e-12  3.61081147379e-12  4.02774921291e-12  3.79577001923e-12  4.06274539365e-12  3.99391170794e-12  3.90176572833e-12  5.61203250237e-12  6.72332229562e-12  7.47506972408e-12  8.5880314147e-12  8.02683421312e-12  7.34899635209e-12  7.75457543693e-12  6.89186819639e-12  6.05273793033e-12  5.27306506703e-12  4.14279175146e-12  4.14936871555e-12  4.01708798578e-12  3.52647734823e-12  3.42356381749e-12
 3.06990758355e-12  3.2041857847e-12  3.609577555e-12  3.24124219637e-12  2.72273104043e-12  3.56178183446e-12  3.8435494584e-12  3.72294214678e-12  4.74590961579e-12  3.41131434065e-12  3.94688485311e-12  3.93597983296e-12  3.52399990493e-12  3.56193751136e-12  3.57499220241e-12  3.49337116451e-12  5.23193737421e-12  6.43687855792e-12  7.41850001417e-12  8.02683421312e-12  9.26905245819e-12  8.48719145927e-12  8.73527124375e-12  7.72307543122e-12  6.87220642796e-12  5.81782215315e-12  4.68652702724e-12  4.22536275483e-12  4.38672327689e-12  4.13229220458e-12  4.02752390531e-12
 2.7999759003e-12  2.55664839184e-12  3.06266121922e-12  2.80555561431e-12  2.25647450677e-12  3.34627887216e-12  3.8369910933e-12  3.99799281202e-12  5.00696883567e-12  3.95321655429e-12  4.38345070759e-12  4.67110320807e-12  4.25084564236e-12  4.10981995375e-12  4.40241244841e-12  3.86738464018e-12  5.05410497055e-12  6.08067431791e-12  6.80688357011e-12  7.34899635209e-12  8.48719145927e-12  9.76092269381e-12  9.77545136987e-12  8.62085178083e-12  7.28784119243e-12  5.64466529901e-12  4.46601623329e-12  4.05484390846e-12  3.87316170535e-12  3.45374630841e-12  3.67726099048e-12
 3.47801144954e-12  3.29186704106e-12  3.72757367852e-12  3.28129079484e-12  2.62611478459e-12  3.53090041535e-12  4.4332584337e-12  4.52411829931e-12  4.98485461794e-12  4.08209815474e-12  4.23839915656e-12  4.59972517809e-12  4.51429042229e-12  4.70639818511e-12  4.98673559047e-12  4.341114612e-12  5.12736379185e-12  6.4043410855e-12  7.1851932526e-12  7.75457543693e-12  8.73527124375e-12  9.77545136987e-12  1.19004579791e-11  1.05698419748e-11  9.09035314556e-12  7.15173277322e-12  6.18722220601e-12  5.6874329523e-12  5.32416965551e-12  4.64945701183e-12  4.60702785213e-12
 4.0904431151e-12  3.81409339676e-12  3.9562906236e-12  3.7764317589e-12  2.82711759273e-12  3.35726843023e-12  4.19348601113e-12  4.18222476386e-12  4.71334475064e-12  4.26925376092e-12  3.57208613946e-12  4.08583425116e-12  3.83339483538e-12  4.13477759541e-12  4.46715207659e-12  3.8378689795e-12  4.63622872843e-12  5.77255068446e-12  6.6277038906e-12  6.89186819639e-12  7.72307543122e-12  8.62085178083e-12  1.05698419748e-11  1.1201941103e-11  9.59986972064e-12  8.11930617208e-12  6.96842509039e-12  6.59875456391e-12  5.86969706631e-12  4.88687022525e-12  5.06859900846e-12
 3.73718211259e-12  3.50342387372e-12  3.58420092722e-12  3.51950609198e-12  2.52417021796e-12  3.05035405016e-12  3.7934925735e-12  3.97482117492e-12  4.55914104133e-12  4.05729373148e-12  3.32207054603e-12  3.91577575787e-12  3.70390250208e-12  4.22943660825e-12  4.37179152034e-12  3.99364014888e-12  3.97399285426e-12  5.1910494751e-12  5.92059794636e-12  6.05273793033e-12  6.87220642796e-12  7.28784119243e-12  9.09035314556e-12  9.59986972064e-12  9.68062958394e-12  8.06211182822e-12  6.57108329651e-12  6.23868202204e-12  5.62819810351e-12  4.52149981996e-12  4.50053426269e-12
 3.90531038799e-12  3.68960884052e-12  3.85387216582e-12  3.66201063036e-12  2.80829309297e-12  3.28910714476e-12  3.57701777854e-12  3.33164820043e-12  4.12662598856e-12  3.10283618021e-12  2.54414546055e-12  2.91150385432e-12  3.03239612447e-12  3.78220355178e-12  3.95845240128e-12  3.44242612342e-12  3.59494581176e-12  4.75405276488e-12  5.61724311167e-12  5.27306506703e-12  5.81782215315e-12  5.64466529901e-12  7.15173277322e-12  8.11930617208e-12  8.06211182822e-12  8.80901163171e-12  7.32837264946e-12  7.17115289408e-12  6.26738459031e-12  5.26037832566e-12  4.89711802618e-12
 4.43169396744e-12  4.60467809234e-12  4.29503020516e-12  4.04190910974e-12  3.19710637861e-12  3.33044947693e-12  3.34465188964e-12  3.39590034721e-12  3.70096693297e-12  3.16048081056e-12  2.4253856569e-12  2.47652070852e-12  2.71275370132e-12  3.38256159104e-12  3.80249424133e-12  3.27955835565e-12  3.1107488742e-12  3.7830575222e-12  4.45318928848e-12  4.14279175146e-12  4.68652702724e-12  4.46601623329e-12  6.18722220601e-12  6.96842509039e-12  6.57108329651e-12  7.32837264946e-12  8.46624881872e-12  8.27965234817e-12  7.19306161604e-12  6.23588896467e-12  5.3311225595e-12
 4.89633963266e-12  4.77212669054e-12  4.57967072215e-12  3.90839226734e-12  2.68293111815e-12  2.86829462449e-12  3.51498103203e-12  3.98536535583e-12  4.04801729984e-12  3.27695567826e-12  2.65519032472e-12  2.87701700302e-12  2.85651773681e-12  3.69532291658e-12  3.88512312131e-12  3.97401919533e-12  2.85044994988e-12  3.98762150405e-12  4.14477626399e-12  4.14936871555e-12  4.22536275483e-12  4.05484390846e-12  5.6874329523e-12  6.59875456391e-12  6.23868202204e-12  7.17115289408e-12  8.27965234817e-12  1.01886429027e-11  8.06690382379e-12  6.79077090901e-12  5.65416980252e-12
 5.68869244205e-12  5.44069738222e-12  5.58709595305e-12  5.09685223304e-12  4.05644689476e-12  3.90636441199e-12  4.25829548234e-12  4.00658370674e-12  3.73616618681e-12  2.79713872117e-12  2.12529142549e-12  2.04160287815e-12  1.79010581238e-12  2.61842219063e-12  2.73333828292e-12  2.71971073359e-12  2.51310761734e-12  3.43030691133e-12  4.31288545893e-12  4.01708798578e-12  4.38672327689e-12  3.87316170535e-12  5.32416965551e-12  5.86969706631e-12  5.62819810351e-12  6.26738459031e-12  7.19306161604e-12  8.06690382379e-12  8.20795316136e-12  7.06297855171e-12  6.1660500355e-12
 6.43072288257e-12  5.9179068435e-12  5.84726603012e-12  5.38916099752e-12  4.38201265158e-12  4.21433329833e-12  4.1802972407e-12  4.28686933569e-12  4.03531123349e-12  3.02281222631e-12  2.25259827756e-12  2.00731878469e-12  2.0928104052e-12  2.66989294991e-12  2.86668774758e-12  2.57141344933e-12  1.9473135002e-12  2.70189280166e-12  3.76202839392e-12  3.52647734823e-12  4.13229220458e-12  3.45374630841e-12  4.64945701183e-12  4.88687022525e-12  4.52149981996e-12  5.26037832566e-12  6.23588896467e-12  6.79077090901e-12  7.06297855171e-12  7.96820481675e-12  6.93835956663e-12
 6.66673574862e-12  6.34876067755e-12  5.68397199334e-12  4.87086762233e-12  4.21486735196e-12  3.84841711703e-12  3.57392155381e-12  3.18342825956e-12  2.94291029779e-12  2.40187151119e-12  1.8570765704e-12  1.68053576925e-12  1.44813825817e-12  2.10568516252e-12  2.62074799572e-12  2.18219432385e-12  1.84274542589e-12  2.49046165251e-12  3.69142862598e-12  3.42356381749e-12  4.02752390531e-12  3.67726099048e-12  4.60702785213e-12  5.06859900846e-12  4.50053426269e-12  4.89711802618e-12  5.3311225595e-12  5.65416980252e-12  6.1660500355e-12  6.93835956663e-12  7.67087132925e-12


==> anc/correlator_b11_Nt60_dist09.txt <==
96
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 0.000276733910705  0.000252407316052  0.000191090504134  0.000132565115423  8.3824541922e-05  4.93124603226e-05  2.63261719442e-05  1.38739998217e-05  7.34894955778e-06  4.78961659789e-06  5.18712704711e-06  5.26511972287e-06  6.09708682153e-06  2.41599480222e-06  1.51609844257e-06  2.90191392405e-06 -3.28724332199e-07  1.60786031067e-06  1.36825807351e-06  2.48865910224e-06  3.80541539735e-06  4.10605766943e-06  4.95734815387e-06  3.84793643826e-06 -1.40821014782e-06  4.09018645586e-06  2.56009779842e-06 -3.16731997074e-07  2.25389205222e-06  2.1001782039e-06  1.83244769036e-06  1.83244769036e-06 -1.85433633926e-06  3.19196748855e-06  1.97993382467e-06 -6.48421125682e-08  9.22231953249e-07  2.3913652154e-06  1.37169380277e-06 -2.50927106316e-07 -2.17482831411e-07 -1.22314479278e-06 -1.52872420589e-06 -3.92323273446e-06 -1.9559971608e-06  2.36407179677e-06 -7.45436269822e-07 -1.90930172717e-06  5.33692536597e-06  6.82920181649e-06  4.48997161562e-06  1.99716768501e-06  5.08098832741e-06  1.13931643639e-05  1.75577393978e-05  2.87048814098e-05  4.81521980545e-05  8.0855510087e-05  0.000125194970856  0.000188051298625  0.000245599595014
 0.500099980004  0.503221934093  0.621590865704  1.15253484828  0.850426427658  1.05572601348  0.98665494446  0.952948696247  0.605164443328  0.500099980004  0.500299940012  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.557411175147  0.545297402569  0.587903472183  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500199960008  0.500099980004  0.500299940012  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.616261947298  0.618525805095  0.56511321522  0.640973441756  0.500599880024  0.600482105522  0.500099980004  1.15819387015  0.601617488079  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004
 1.66717903828e-11  1.42113222711e-11  1.33666285556e-11  1.48515096552e-11  1.11246427424e-11  8.37428254752e-12  8.72585394159e-12  9.91796767035e-12  8.44999280894e-12  9.61167791058e-12  9.82337086231e-12  9.19945903251e-12  7.20292885963e-12  7.59535286254e-12  8.08326600269e-12  8.44384082314e-12  8.6719325521e-12  7.8972160024e-12  7.01792516123e-12  6.38436140395e-12  6.25828954214e-12  7.1256719999e-12  5.99113292504e-12  6.7287256842e-12  6.47751653326e-12  7.03192678527e-12  8.97966502709e-12  8.46636358156e-12  8.61000869723e-12  6.5853581447e-12  5.98715199873e-12  5.98715199873e-12  6.73072105651e-12  6.88084638743e-12  6.9367195334e-12  6.72998706331e-12  7.2292579083e-12  6.8921613545e-12  8.59978147859e-12  6.77934675507e-12  7.43620801035e-12  7.00891578428e-12  7.75625005258e-12  8.55670123353e-12  7.4527510027e-12  9.41669706465e-12  7.20804868986e-12  7.82917466546e-12  9.30843073258e-12  8.47849579094e-12  9.57880524014e-12  7.99347994677e-12  1.28742533977e-11  1.05826939359e-11  8.55684871883e-12  8.02222383182e-12  9.79705849912e-12  9.60180575915e-12  1.0397693096e-11  1.16755409201e-11  1.27687020972e-11
 1.42113222711e-11  1.63488438989e-11  1.51161199348e-11  1.59811442825e-11  1.06743770546e-11  8.62333211405e-12  8.33905796425e-12  9.6379688319e-12  8.71057204866e-12  9.2734527207e-12  8.90493485521e-12  8.24047182798e-12  6.53621608449e-12  7.18181313594e-12  7.53797431218e-12  7.82950769901e-12  8.0841138937e-12  7.81096455095e-12  6.91482121454e-12  6.38438128832e-12  6.78178924377e-12  7.39121972816e-12  6.71970560102e-12  7.78196158483e-12  7.35368954325e-12  7.07664888365e-12  8.17444882471e-12  7.67057457931e-12  7.7967943385e-12  4.90224598059e-12  5.07922520237e-12  5.07922520237e-12  5.75917419349e-12  6.68188940237e-12  7.43738937721e-12  6.96514112951e-12  7.30450468125e-12  6.37401198332e-12  7.91409163453e-12  6.19470267504e-12  6.91088817688e-12  6.81742326315e-12  7.19994518427e-12  8.10699739785e-12  7.1127719117e-12  8.78342730552e-12  7.89191495981e-12  8.44782598705e-12  1.01367513899e-11  9.40025845213e-12  9.80250392272e-12  8.00772547464e-12  1.20290108199e-11  9.10617344803e-12  7.69315731599e-12  8.36543879183e-12  9.71057237047e-12  9.56103050732e-12  9.27174037023e-12  9.89495188646e-12  1.08643716644e-11
 1.33666285556e-11  1.51161199348e-11  1.89085177592e-11  1.94291071678e-11  1.3997756018e-11  1.18829075756e-11  1.07526917716e-11  1.04351666085e-11  8.48068212957e-12  9.30034477928e-12  9.67983085973e-12  8.90591828243e-12  8.2891908213e-12  8.31737127564e-12  8.52522263328e-12  8.40287935087e-12  1.00470538371e-11  9.56319905297e-12  8.19125885711e-12  7.93807853582e-12  8.60530003719e-12  8.64157001397e-12  8.43118785575e-12  9.41041231986e-12  9.77185077207e-12  9.73697426071e-12  1.06055920045e-11  1.01952253948e-11  1.0908227087e-11  7.10447261839e-12  6.57738299912e-12  6.57738299912e-12  7.47493215621e-12  7.24866508771e-12  8.63767320453e-12  8.20653900047e-12  8.70024784179e-12  7.86406963007e-12  1.01036544683e-11  7.52476254698e-12  8.19281614228e-12  8.30508631666e-12  8.77921527507e-12  8.72106089289e-12  8.07270064444e-12  9.68315968543e-12  8.90481293005e-12  1.00478586156e-11  1.1652310679e-11  1.02414167597e-11  1.07356053053e-11  9.12732801139e-12  1.38927470505e-11  1.0204324357e-11  8.79604292469e-12  9.49005580708e-12  1.0770503864e-11  9.70583340479e-12  1.00022570258e-11  9.72485956359e-12  1.04642598506e-11
 1.48515096552e-11  1.59811442825e-11  1.94291071678e-11  2.91051866021e-11  2.09958267516e-11  2.14569566356e-11  1.76085096144e-11  1.57395544584e-11  1.17521124167e-11  1.13117282005e-11  1.13292478488e-11  1.05112621236e-11  9.65296388402e-12  9.69649530562e-12  1.04285691152e-11  1.18595869316e-11  1.39103526158e-11  1.38543908709e-11  1.13981426759e-11  9.56799060556e-12  9.69884054669e-12  9.64506336331e-12  9.50455280208e-12  1.02305824881e-11  1.05673388443e-11  1.1565723635e-11  1.28503927586e-11  1.27864804914e-11  1.30397572881e-11  1.10246846577e-11  9.45128328815e-12  9.45128328815e-12  1.05125970893e-11  9.8509288266e-12  1.1278415385e-11  1.0981647881e-11  1.20273848032e-11  1.08878011574e-11  1.21054152539e-11  1.02923183249e-11  1.04900147901e-11  1.10810361703e-11  1.18563170576e-11  1.10799031323e-11  1.09880159244e-11  1.28140740116e-11  1.19605608215e-11  1.26696183662e-11  1.44419689341e-11  1.22546772592e-11  1.29676955787e-11  1.18644650831e-11  1.97212414144e-11  1.37334529874e-11  1.27482691114e-11  1.25554461987e-11  1.31256785121e-11  1.05416220372e-11  1.1442011671e-11  1.17827624777e-11  1.23139630453e-11
 1.11246427424e-11  1.06743770546e-11  1.3997756018e-11  2.09958267516e-11  2.34581931093e-11  2.23926556853e-11  1.93180454585e-11  1.69359546482e-11  1.15870110008e-11  9.93214019003e-12  1.06276723789e-11  9.91773419384e-12  9.9052448397e-12  9.79060452632e-12  1.09207247722e-11  1.15066537405e-11  1.3072413569e-11  1.26026120638e-11  1.0716128782e-11  9.51391515876e-12  9.53031118892e-12  9.57684999073e-12  9.97650176589e-12  8.59381356703e-12  9.52115904661e-12  1.06566879917e-11  1.221402184e-11  1.17057290424e-11  1.16534435897e-11  1.07019960227e-11  8.51633053015e-12  8.51633053015e-12  9.00422781308e-12  8.72364910459e-12  9.30452188992e-12  9.58509799451e-12  1.01640349794e-11  9.95178712518e-12  1.19871293084e-11  1.1005286244e-11  9.78619238761e-12  1.00355463167e-11  1.01469578642e-11  9.56472196097e-12  9.600299273e-12  1.15864756126e-11  1.00743411394e-11  1.11929797524e-11  1.21624813689e-11  1.13730007762e-11  1.05605865281e-11  9.53963696357e-12  1.73202350752e-11  1.15880328792e-11  1.05404840287e-11  9.56477068227e-12  8.98349484921e-12  6.38336967348e-12  6.86761315882e-12  8.6304663479e-12  1.0229345603e-11
 8.37428254752e-12  8.62333211405e-12  1.18829075756e-11  2.14569566356e-11  2.23926556853e-11  3.09767647909e-11  2.59343478926e-11  2.2025444213e-11  1.44775628313e-11  1.2424681551e-11  1.15251075656e-11  9.95906043074e-12  9.54895662327e-12  9.63023667147e-12  9.90887262937e-12  1.03826068693e-11  1.22166084896e-11  1.23838580372e-11  1.04325056662e-11  9.8233310455e-12  9.66967990276e-12  8.65729537186e-12  1.04288838392e-11  9.52552930139e-12  9.98723582308e-12  1.19511886846e-11  1.25353569019e-11  1.16923039806e-11  1.22789765583e-11  1.16766538515e-11  9.92273946884e-12  9.92273946884e-12  1.13454118954e-11  1.03755464561e-11  1.12511892601e-11  1.12092372846e-11  1.21739954226e-11  1.22489389276e-11  1.33039514402e-11  1.20308247053e-11  1.05831004165e-11  1.04369705703e-11  1.05612261219e-11  8.94186799449e-12  9.74610063333e-12  1.10833122467e-11  1.06314727148e-11  1.20982231898e-11  1.19917868023e-11  1.12687547189e-11  1.07934496902e-11  1.03539724459e-11  1.74807174611e-11  1.18774545995e-11  1.16299869814e-11  1.07608204844e-11  9.6539061981e-12  6.15201914787e-12  6.36034555962e-12  7.03411305901e-12  8.29799451907e-12
 8.72585394159e-12  8.33905796425e-12  1.07526917716e-11  1.76085096144e-11  1.93180454585e-11  2.59343478926e-11  3.36783786983e-11  3.07521053561e-11  2.03476021425e-11  1.76550910567e-11  1.50463203168e-11  1.42915028683e-11  1.24792309e-11  1.27458875295e-11  1.22189832669e-11  1.20518639372e-11  1.22988821003e-11  1.17168486114e-11  1.0720265292e-11  1.04154299446e-11  1.04081651043e-11  9.50164088675e-12  1.16297127667e-11  1.07219249568e-11  1.10428429089e-11  1.20559982637e-11  1.36462218979e-11  1.20558914586e-11  1.24031705442e-11  1.22634068222e-11  1.09353871753e-11  1.09353871753e-11  1.21120534657e-11  1.19897318052e-11  1.32325176988e-11  1.28958133686e-11  1.30636755044e-11  1.34758065632e-11  1.54401799809e-11  1.37693344584e-11  1.23791071534e-11  1.08661692968e-11  1.06975589895e-11  8.89462475261e-12  9.75660484093e-12  1.23970637084e-11  1.18502190983e-11  1.407849736e-11  1.36745846313e-11  1.27776844385e-11  1.29434592934e-11  1.16679766374e-11  1.71692229588e-11  1.3268088129e-11  1.3034067283e-11  1.09536550097e-11  9.39709191729e-12  7.24968450676e-12  7.19813617332e-12  7.15452781117e-12  7.68468911532e-12
 9.91796767035e-12  9.6379688319e-12  1.04351666085e-11  1.57395544584e-11  1.69359546482e-11  2.2025444213e-11  3.07521053561e-11  3.60060890463e-11  2.33240946279e-11  1.87968634596e-11  1.63094841701e-11  1.5705960914e-11  1.38243931238e-11  1.42924372601e-11  1.5161706191e-11  1.34025203309e-11  1.4163514526e-11  1.25061509264e-11  1.11424500717e-11  1.15724783399e-11  1.15781172449e-11  1.08089306713e-11  1.21224180626e-11  1.21962152991e-11  1.17533520679e-11  1.26003473558e-11  1.510893885e-11  1.3046381789e-11  1.35445230758e-11  1.18742599301e-11  1.16345128174e-11  1.16345128174e-11  1.23065190897e-11  1.30148069937e-11  1.37130517718e-11  1.370364185e-11  1.36507347847e-11  1.37685917107e-11  1.59800608556e-11  1.30780024537e-11  1.19573684762e-11  1.0348029008e-11  1.07841451853e-11  1.02833341156e-11  1.1244451949e-11  1.34126292834e-11  1.24666582715e-11  1.47662051845e-11  1.47319286606e-11  1.44073916494e-11  1.45734811199e-11  1.28754538391e-11  1.85670641428e-11  1.42480306878e-11  1.32509506916e-11  1.14619977085e-11  9.64520603862e-12  9.16909352928e-12  8.68791931847e-12  8.62106779152e-12  9.20666059696e-12
 8.44999280894e-12  8.71057204866e-12  8.48068212957e-12  1.17521124167e-11  1.15870110008e-11  1.44775628313e-11  2.03476021425e-11  2.33240946279e-11  2.11049592331e-11  1.76523083078e-11  1.48066905081e-11  1.31938515752e-11  1.04819185387e-11  1.14950817984e-11  1.13165333301e-11  1.05659370316e-11  1.00938095372e-11  9.34315605199e-12  9.24900193091e-12  9.08925393437e-12  8.6365329495e-12  8.33516912214e-12  8.69169178487e-12  9.45321426764e-12  9.39072684643e-12  1.03994270753e-11  1.22196196491e-11  1.10752930673e-11  1.14171657808e-11  8.94817730377e-12  8.79500801111e-12  8.79500801111e-12  8.36228236414e-12  8.95207668688e-12  1.0188154497e-11  1.0008129823e-11  1.05834338007e-11  1.10052653216e-11  1.21602922915e-11  1.04728131775e-11  8.94856828455e-12  8.2516485134e-12  7.93038368445e-12  7.27951776508e-12  8.10116807761e-12  8.9984648733e-12  8.40343645547e-12  1.02116506395e-11  1.12395765463e-11  1.0824753123e-11  1.05869076029e-11  9.39699609205e-12  1.31147227442e-11  1.10021271576e-11  1.00199172742e-11  8.67417461405e-12  8.31282743108e-12  7.54446600464e-12  6.86089496638e-12  6.67809028965e-12  7.25750472436e-12
 9.61167791058e-12  9.2734527207e-12  9.30034477928e-12  1.13117282005e-11  9.93214019003e-12  1.2424681551e-11  1.76550910567e-11  1.87968634596e-11  1.76523083078e-11  1.86121707995e-11  1.53440863437e-11  1.3654632974e-11  1.02097583095e-11  1.11905839944e-11  1.04443874723e-11  9.96167478644e-12  8.74328601761e-12  7.76305031948e-12  7.52760138106e-12  7.42321329627e-12  7.33277799231e-12  7.3373367373e-12  7.32213921215e-12  7.95749599838e-12  8.50631108958e-12  9.28465787376e-12  1.06085955508e-11  9.44499271958e-12  1.00262436984e-11  7.61353513642e-12  7.8880496996e-12  7.8880496996e-12  7.75147405765e-12  7.88889956631e-12  9.46976405742e-12  8.41099887437e-12  8.82981779761e-12  9.08345946981e-12  1.08448130273e-11  9.19517000488e-12  8.20300870424e-12  6.67368906631e-12  7.1842641608e-12  7.32290091303e-12  7.28440122892e-12  7.89338173999e-12  7.33299332602e-12  8.50822151641e-12  9.84992865433e-12  9.62483175078e-12  1.05468685008e-11  8.94385666047e-12  1.24241050737e-11  1.04043758408e-11  9.19783861949e-12  8.10054848031e-12  8.75455936305e-12  8.24000489773e-12  8.19240984484e-12  7.46251888095e-12  7.48276893326e-12
 9.82337086231e-12  8.90493485521e-12  9.67983085973e-12  1.13292478488e-11  1.06276723789e-11  1.15251075656e-11  1.50463203168e-11  1.63094841701e-11  1.48066905081e-11  1.53440863437e-11  1.76051342853e-11  1.47350509857e-11  1.1647949821e-11  1.16652894553e-11  1.12409763655e-11  1.13414133032e-11  1.09958213842e-11  9.79803101956e-12  9.34974402696e-12  8.9377628547e-12  8.98331652606e-12  8.80294832183e-12  8.9101885453e-12  8.42891677996e-12  9.14461790843e-12  9.2006420075e-12  1.09469712706e-11  1.04344127091e-11  1.1123824929e-11  8.57885786302e-12  8.28977541031e-12  8.28977541031e-12  8.23723327415e-12  8.3679035137e-12  9.09375502554e-12  8.85229463845e-12  9.36313924438e-12  9.79607056742e-12  1.11819408402e-11  1.00676742604e-11  8.91342607496e-12  7.56542656992e-12  7.63894223311e-12  8.38272398665e-12  8.90174333355e-12  9.95514668347e-12  8.43319629262e-12  9.06995773339e-12  1.06834994899e-11  9.5471565678e-12  1.079269155e-11  9.23785249736e-12  1.43095904001e-11  1.09883169197e-11  8.72899757127e-12  7.57011786774e-12  7.99997615555e-12  7.721607982e-12  7.77499944433e-12  7.96382002919e-12  8.50402680905e-12
 9.19945903251e-12  8.24047182798e-12  8.90591828243e-12  1.05112621236e-11  9.91773419384e-12  9.95906043074e-12  1.42915028683e-11  1.5705960914e-11  1.31938515752e-11  1.3654632974e-11  1.47350509857e-11  1.66345667642e-11  1.38032825458e-11  1.3342050505e-11  1.26703391765e-11  1.19743021712e-11  1.15760284526e-11  1.07370057241e-11  9.63235172103e-12  9.10909483085e-12  9.01936720636e-12  9.10786842276e-12  8.89683598646e-12  8.41118780546e-12  9.22000273187e-12  9.47765990102e-12  1.0364708357e-11  9.88595756939e-12  9.87574033791e-12  7.86476459836e-12  7.71412978672e-12  7.71412978672e-12  7.69536196818e-12  7.58766999142e-12  8.29458941015e-12  8.56520087084e-12  8.88443824441e-12  9.12546155025e-12  1.09858813977e-11  9.70596636231e-12  9.32867144281e-12  7.65181063853e-12  7.84965033294e-12  7.83457845532e-12  7.93576081678e-12  9.34399324633e-12  8.23567460145e-12  9.37734362718e-12  1.02252926717e-11  9.083825199e-12  1.07754959962e-11  9.04717427467e-12  1.44192107929e-11  1.04843911978e-11  8.41436052346e-12  7.41895274631e-12  7.40385137738e-12  7.99755239563e-12  8.44978389906e-12  8.54529988755e-12  8.32279336761e-12
 7.20292885963e-12  6.53621608449e-12  8.2891908213e-12  9.65296388402e-12  9.9052448397e-12  9.54895662327e-12  1.24792309e-11  1.38243931238e-11  1.04819185387e-11  1.02097583095e-11  1.1647949821e-11  1.38032825458e-11  1.62285219986e-11  1.45341371988e-11  1.46697812997e-11  1.23361722514e-11  1.24504974053e-11  1.04336211689e-11  9.65704763689e-12  9.07992717407e-12  8.98265388216e-12  9.36873816681e-12  9.78500306484e-12  9.65534024319e-12  9.81600076992e-12  9.638535756e-12  1.05321783147e-11  9.07001455718e-12  9.50998144524e-12  7.47001972305e-12  7.49310267021e-12  7.49310267021e-12  7.62795923394e-12  7.67343930708e-12  8.43794895004e-12  8.20390249473e-12  8.81728558576e-12  9.5913161328e-12  1.11666285271e-11  9.06030154968e-12  9.30283222132e-12  7.93223776613e-12  8.92755281456e-12  8.99706302823e-12  8.86519441031e-12  1.05718057645e-11  9.14547452563e-12  1.0564068272e-11  1.04494207784e-11  9.58122948121e-12  1.06031739528e-11  8.59133776299e-12  1.35409034824e-11  1.05954801278e-11  8.8376567008e-12  7.50872762186e-12  6.74066932054e-12  7.06368069215e-12  7.25411759484e-12  7.69295942067e-12  7.31089164856e-12
 7.59535286254e-12  7.18181313594e-12  8.31737127564e-12  9.69649530562e-12  9.79060452632e-12  9.63023667147e-12  1.27458875295e-11  1.42924372601e-11  1.14950817984e-11  1.11905839944e-11  1.16652894553e-11  1.3342050505e-11  1.45341371988e-11  1.63204251646e-11  1.55714472715e-11  1.26076092372e-11  1.25849123418e-11  1.01008001602e-11  8.84176644898e-12  8.56425550474e-12  8.6623676896e-12  9.08744818088e-12  9.50916188702e-12  9.39880821537e-12  9.85569455942e-12  1.0094338936e-11  1.04956798313e-11  8.90624569089e-12  9.17601079711e-12  7.03803496376e-12  7.5631845017e-12  7.5631845017e-12  8.38176192641e-12  8.30365111574e-12  9.01878338425e-12  8.11622824844e-12  8.5699687677e-12  9.05970020622e-12  1.05195185298e-11  9.05100581084e-12  8.57371723752e-12  7.89005458666e-12  8.86128452864e-12  9.28313277445e-12  9.05398674536e-12  1.08633198873e-11  9.27789652696e-12  1.0781066612e-11  1.12415649279e-11  1.0383291368e-11  1.11009408661e-11  8.97512137407e-12  1.34412472954e-11  1.07171808632e-11  8.76547271327e-12  7.86069540841e-12  6.54763574876e-12  7.42132564927e-12  7.12597988871e-12  7.41862928511e-12  6.98033418825e-12
 8.08326600269e-12  7.53797431218e-12  8.52522263328e-12  1.04285691152e-11  1.09207247722e-11  9.90887262937e-12  1.22189832669e-11  1.5161706191e-11  1.13165333301e-11  1.04443874723e-11  1.12409763655e-11  1.26703391765e-11  1.46697812997e-11  1.55714472715e-11  1.96435782017e-11  1.65817958017e-11  1.60107528688e-11  1.36831933037e-11  1.19667818885e-11  1.13117882128e-11  1.17923400539e-11  1.24328963389e-11  1.22351863925e-11  1.15118986021e-11  1.0507207891e-11  1.02751267748e-11  1.11566134442e-11  1.01857134339e-11  1.04550143634e-11  8.04016913425e-12  8.52441404117e-12  8.52441404117e-12  8.75278687597e-12  9.23913560972e-12  1.01825502986e-11  8.76803756292e-12  8.96666248095e-12  9.47255863722e-12  1.16540144351e-11  9.4745803931e-12  8.93218458326e-12  8.1896866217e-12  9.65145018418e-12  1.05860521498e-11  1.07528601977e-11  1.22539628015e-11  1.09053957807e-11  1.16517676216e-11  1.26552049113e-11  1.10714742819e-11  1.15661954878e-11  8.48506583839e-12  1.36467963777e-11  1.0846515286e-11  9.7849091435e-12  9.24783612572e-12  7.42125771464e-12  7.21733674336e-12  6.76579343284e-12  7.55050234643e-12  7.78264372371e-12
 8.44384082314e-12  7.82950769901e-12  8.40287935087e-12  1.18595869316e-11  1.15066537405e-11  1.03826068693e-11  1.20518639372e-11  1.34025203309e-11  1.05659370316e-11  9.96167478644e-12  1.13414133032e-11  1.19743021712e-11  1.23361722514e-11  1.26076092372e-11  1.65817958017e-11  1.83173196631e-11  1.70326064916e-11  1.56756830349e-11  1.37160889133e-11  1.19013245264e-11  1.20948029242e-11  1.25767131697e-11  1.23065914075e-11  1.05636893652e-11  1.04012107428e-11  9.6432884157e-12  1.08712884532e-11  1.02926165824e-11  1.08790241424e-11  9.10757232008e-12  8.89878171691e-12  8.89878171691e-12  8.7645381407e-12  9.44391802567e-12  1.00972869365e-11  8.82309528915e-12  9.47844660869e-12  9.726935038e-12  1.10777297638e-11  9.14814555938e-12  7.948527711e-12  7.20724723887e-12  8.77325600806e-12  9.82661936956e-12  1.08527517826e-11  1.31479410769e-11  1.16651100784e-11  1.1394354835e-11  1.31558626724e-11  1.06616633908e-11  1.14197398624e-11  8.80501543978e-12  1.50778618241e-11  1.14576057184e-11  1.0234040041e-11  9.72996703414e-12  7.84440661514e-12  6.6288747984e-12  6.70819360072e-12  7.72078127477e-12  8.0441558481e-12
 8.6719325521e-12  8.0841138937e-12  1.00470538371e-11  1.39103526158e-11  1.3072413569e-11  1.22166084896e-11  1.22988821003e-11  1.4163514526e-11  1.00938095372e-11  8.74328601761e-12  1.09958213842e-11  1.15760284526e-11  1.24504974053e-11  1.25849123418e-11  1.60107528688e-11  1.70326064916e-11  2.07658184636e-11  1.84255495743e-11  1.65251868742e-11  1.4379406615e-11  1.46182030506e-11  1.38406538644e-11  1.34457991502e-11  1.26527392329e-11  1.23015146159e-11  1.25159588306e-11  1.28697791716e-11  1.22311612085e-11  1.26226341358e-11  1.05088117381e-11  1.00608092661e-11  1.00608092661e-11  9.95903421479e-12  1.01754475336e-11  1.04332700142e-11  1.02681340315e-11  1.11129550931e-11  1.14409256463e-11  1.16044106418e-11  1.01215861719e-11  8.77728630525e-12  8.8670190995e-12  1.03363965773e-11  1.07309202908e-11  1.14782409843e-11  1.43990191501e-11  1.22225872235e-11  1.22234719286e-11  1.39999869198e-11  1.09766846071e-11  1.19677401017e-11  9.67752350243e-12  1.80263674558e-11  1.30423185605e-11  1.15323972403e-11  1.17508097583e-11  8.82533914968e-12  8.12867393726e-12  8.0886070701e-12  8.64498489639e-12  8.85709179097e-12
 7.8972160024e-12  7.81096455095e-12  9.56319905297e-12  1.38543908709e-11  1.26026120638e-11  1.23838580372e-11  1.17168486114e-11  1.25061509264e-11  9.34315605199e-12  7.76305031948e-12  9.79803101956e-12  1.07370057241e-11  1.04336211689e-11  1.01008001602e-11  1.36831933037e-11  1.56756830349e-11  1.84255495743e-11  2.12746113851e-11  1.91701573768e-11  1.63305175527e-11  1.55102377481e-11  1.47868543534e-11  1.45709833887e-11  1.31416546617e-11  1.31777529902e-11  1.21245530884e-11  1.18492211864e-11  1.18320923944e-11  1.23012831877e-11  1.05039506267e-11  1.01668263556e-11  1.01668263556e-11  9.49793116492e-12  1.00524153425e-11  1.07172468352e-11  1.05582493411e-11  1.16154779792e-11  1.12624897473e-11  1.11131616123e-11  9.50353620451e-12  8.30094420615e-12  9.04994599855e-12  1.02311007623e-11  1.00198311792e-11  1.03598979695e-11  1.28537883886e-11  1.12577870688e-11  1.08968861004e-11  1.27129850025e-11  1.04664312231e-11  1.09636876542e-11  1.0093807746e-11  1.76907113554e-11  1.16105204177e-11  1.05363210749e-11  1.12811052696e-11  8.8977087286e-12  7.97139683057e-12  8.27045316431e-12  8.84932732393e-12  8.57774424664e-12
 7.01792516123e-12  6.91482121454e-12  8.19125885711e-12  1.13981426759e-11  1.0716128782e-11  1.04325056662e-11  1.0720265292e-11  1.11424500717e-11  9.24900193091e-12  7.52760138106e-12  9.34974402696e-12  9.63235172103e-12  9.65704763689e-12  8.84176644898e-12  1.19667818885e-11  1.37160889133e-11  1.65251868742e-11  1.91701573768e-11  2.16807959413e-11  1.83709799053e-11  1.64669748687e-11  1.5679983128e-11  1.49607518877e-11  1.36889877059e-11  1.2843673439e-11  1.20087049837e-11  1.20842690647e-11  1.25422896435e-11  1.27015428934e-11  1.07050249418e-11  1.01885474097e-11  1.01885474097e-11  9.04333360807e-12  9.26569988638e-12  9.4243422847e-12  9.53492696001e-12  1.03588759689e-11  1.02258748246e-11  1.07841438117e-11  9.14201140177e-12  8.15839790362e-12  8.77999348022e-12  9.14805934012e-12  8.74046898954e-12  9.29151600559e-12  1.18423233293e-11  9.97888375896e-12  9.92563742419e-12  1.22228475528e-11  9.41717917128e-12  9.11112206492e-12  8.67701930201e-12  1.57998083113e-11  1.05243381648e-11  1.05814762822e-11  1.09996802683e-11  8.86554049132e-12  7.56030720286e-12  7.4715053971e-12  8.01919789143e-12  7.91963971572e-12
 6.38436140395e-12  6.38438128832e-12  7.93807853582e-12  9.56799060556e-12  9.51391515876e-12  9.8233310455e-12  1.04154299446e-11  1.15724783399e-11  9.08925393437e-12  7.42321329627e-12  8.9377628547e-12  9.10909483085e-12  9.07992717407e-12  8.56425550474e-12  1.13117882128e-11  1.19013245264e-11  1.4379406615e-11  1.63305175527e-11  1.83709799053e-11  1.85704292984e-11  1.63310899257e-11  1.52534903377e-11  1.5017167552e-11  1.31094760118e-11  1.23292786306e-11  1.15978511162e-11  1.21272100852e-11  1.21380444518e-11  1.24225494948e-11  9.20541038025e-12  9.4238573899e-12  9.4238573899e-12  8.43813994497e-12  8.6735303173e-12  9.23501087397e-12  1.00519966161e-11  1.05086528199e-11  1.02568269163e-11  1.11390443352e-11  9.03349700485e-12  9.23655174351e-12  9.00964602516e-12  9.3161794257e-12  8.9215321481e-12  9.26737813928e-12  1.18384633521e-11  1.12082999669e-11  1.13320396768e-11  1.31514249748e-11  1.02280763978e-11  9.55928261767e-12  8.43212088915e-12  1.54383695529e-11  1.05336917631e-11  9.89666482485e-12  1.05980505406e-11  9.27742056372e-12  7.81155447724e-12  7.32447151532e-12  7.55627333073e-12  7.30193458207e-12
 6.25828954214e-12  6.78178924377e-12  8.60530003719e-12  9.69884054669e-12  9.53031118892e-12  9.66967990276e-12  1.04081651043e-11  1.15781172449e-11  8.6365329495e-12  7.33277799231e-12  8.98331652606e-12  9.01936720636e-12  8.98265388216e-12  8.6623676896e-12  1.17923400539e-11  1.20948029242e-11  1.46182030506e-11  1.55102377481e-11  1.64669748687e-11  1.63310899257e-11  1.81028758123e-11  1.65981699799e-11  1.51898384256e-11  1.37146708883e-11  1.24077685968e-11  1.15017206336e-11  1.18933386631e-11  1.22888461931e-11  1.27764722547e-11  1.00155664153e-11  1.00899922759e-11  1.00899922759e-11  9.32387423221e-12  9.67960960138e-12  1.04751245394e-11  1.12060170034e-11  1.05204787379e-11  1.01639130652e-11  1.13987451293e-11  9.45489471736e-12  9.31116776115e-12  9.08731430622e-12  9.88464540069e-12  1.0237554268e-11  1.02638639867e-11  1.28145070355e-11  1.12755710089e-11  1.21270930957e-11  1.42381177342e-11  1.0812003801e-11  1.04667443007e-11  9.15274539347e-12  1.65077716285e-11  1.11824688711e-11  1.03627543296e-11  1.05049133758e-11  8.83934689145e-12  7.95245245257e-12  7.8097255956e-12  7.54325405361e-12  7.53025100534e-12
 7.1256719999e-12  7.39121972816e-12  8.64157001397e-12  9.64506336331e-12  9.57684999073e-12  8.65729537186e-12  9.50164088675e-12  1.08089306713e-11  8.33516912214e-12  7.3373367373e-12  8.80294832183e-12  9.10786842276e-12  9.36873816681e-12  9.08744818088e-12  1.24328963389e-11  1.25767131697e-11  1.38406538644e-11  1.47868543534e-11  1.5679983128e-11  1.52534903377e-11  1.65981699799e-11  1.88671414917e-11  1.66205419058e-11  1.43448952813e-11  1.2982467441e-11  1.19239650388e-11  1.21411528917e-11  1.23169308888e-11  1.2869609206e-11  1.00016128732e-11  9.48070717805e-12  9.48070717805e-12  8.74002157004e-12  9.49377965813e-12  1.03754514319e-11  1.04749558438e-11  9.40220665189e-12  8.91712246278e-12  1.01929181879e-11  8.44141755517e-12  8.98257655598e-12  8.12623314746e-12  8.93416652593e-12  9.76785920752e-12  1.01288214228e-11  1.29587451359e-11  1.1782122969e-11  1.2390250626e-11  1.47618431658e-11  1.17923591673e-11  1.18109959839e-11  9.22848169792e-12  1.49729095572e-11  1.08961814073e-11  1.02037886784e-11  9.70275893787e-12  8.58613900706e-12  7.86648981272e-12  8.1097097297e-12  8.38489411937e-12  8.26307235634e-12
 5.99113292504e-12  6.71970560102e-12  8.43118785575e-12  9.50455280208e-12  9.97650176589e-12  1.04288838392e-11  1.16297127667e-11  1.21224180626e-11  8.69169178487e-12  7.32213921215e-12  8.9101885453e-12  8.89683598646e-12  9.78500306484e-12  9.50916188702e-12  1.22351863925e-11  1.23065914075e-11  1.34457991502e-11  1.45709833887e-11  1.49607518877e-11  1.5017167552e-11  1.51898384256e-11  1.66205419058e-11  1.95233301738e-11  1.59561406654e-11  1.53268455486e-11  1.39564859594e-11  1.32448656613e-11  1.27410431101e-11  1.33768189058e-11  1.07749340424e-11  9.97058416896e-12  9.97058416896e-12  1.01660747783e-11  1.02536874471e-11  1.12376366856e-11  1.13069278075e-11  1.10917151124e-11  1.09342903981e-11  1.2065882983e-11  1.00835577485e-11  1.03000698617e-11  9.15089620651e-12  9.28350574819e-12  1.05093844442e-11  1.09898487164e-11  1.40192706825e-11  1.32336062615e-11  1.37831750261e-11  1.59397971049e-11  1.35328830009e-11  1.27822945599e-11  9.94132204837e-12  1.59627839765e-11  1.12629424157e-11  1.0375834142e-11  1.0467324774e-11  8.88138512623e-12  7.5466303525e-12  7.73125931133e-12  8.24194964036e-12  7.89708260652e-12
 6.7287256842e-12  7.78196158483e-12  9.41041231986e-12  1.02305824881e-11  8.59381356703e-12  9.52552930139e-12  1.07219249568e-11  1.21962152991e-11  9.45321426764e-12  7.95749599838e-12  8.42891677996e-12  8.41118780546e-12  9.65534024319e-12  9.39880821537e-12  1.15118986021e-11  1.05636893652e-11  1.26527392329e-11  1.31416546617e-11  1.36889877059e-11  1.31094760118e-11  1.37146708883e-11  1.43448952813e-11  1.59561406654e-11  1.74726059044e-11  1.62034079788e-11  1.48437773857e-11  1.3930493522e-11  1.27038646448e-11  1.27404886437e-11  9.50388418678e-12  8.74477139475e-12  8.74477139475e-12  9.46272808117e-12  9.71336727807e-12  1.0477844428e-11  1.09780936129e-11  1.0546020148e-11  1.06722725031e-11  1.13457439472e-11  9.24853737891e-12  1.02480859171e-11  9.84727429278e-12  1.02063030463e-11  1.10589176946e-11  1.04353226002e-11  1.2271644376e-11  1.10543988714e-11  1.20649592769e-11  1.3869669132e-11  1.14184975934e-11  1.11274021128e-11  8.65235098462e-12  1.37581595686e-11  1.0284515141e-11  9.28558673606e-12  1.01018773714e-11  8.62541026666e-12  8.03499877339e-12  7.99056043667e-12  8.20041993017e-12  7.84774995601e-12
 6.47751653326e-12  7.35368954325e-12  9.77185077207e-12  1.05673388443e-11  9.52115904661e-12  9.98723582308e-12  1.10428429089e-11  1.17533520679e-11  9.39072684643e-12  8.50631108958e-12  9.14461790843e-12  9.22000273187e-12  9.81600076992e-12  9.85569455942e-12  1.0507207891e-11  1.04012107428e-11  1.23015146159e-11  1.31777529902e-11  1.2843673439e-11  1.23292786306e-11  1.24077685968e-11  1.2982467441e-11  1.53268455486e-11  1.62034079788e-11  1.92006190333e-11  1.6479257074e-11  1.578925439e-11  1.39016002606e-11  1.3840690083e-11  1.00776353784e-11  9.42572062329e-12  9.42572062329e-12  1.02218227526e-11  1.03387694856e-11  1.12985494024e-11  1.23226495255e-11  1.20758379508e-11  1.21331575492e-11  1.18597357635e-11  1.03064542246e-11  1.13053787321e-11  1.1036259755e-11  1.03984453063e-11  1.04362902138e-11  9.47129722665e-12  1.16587829443e-11  1.08037287999e-11  1.18760855104e-11  1.3359295202e-11  1.14779458806e-11  1.15834728658e-11  9.56990004825e-12  1.50252081802e-11  1.08632393448e-11  9.5594320852e-12  1.01877961589e-11  8.34959407963e-12  8.27718099923e-12  8.93538983164e-12  9.05947038501e-12  7.51380739524e-12
 7.03192678527e-12  7.07664888365e-12  9.73697426071e-12  1.1565723635e-11  1.06566879917e-11  1.19511886846e-11  1.20559982637e-11  1.26003473558e-11  1.03994270753e-11  9.28465787376e-12  9.2006420075e-12  9.47765990102e-12  9.638535756e-12  1.0094338936e-11  1.02751267748e-11  9.6432884157e-12  1.25159588306e-11  1.21245530884e-11  1.20087049837e-11  1.15978511162e-11  1.15017206336e-11  1.19239650388e-11  1.39564859594e-11  1.48437773857e-11  1.6479257074e-11  1.8369201837e-11  1.68477683034e-11  1.46960003009e-11  1.44402128579e-11  1.13096485507e-11  1.03479391689e-11  1.03479391689e-11  1.10541798938e-11  9.75929996487e-12  1.05860097139e-11  1.1337353438e-11  1.10099835715e-11  1.12038790199e-11  1.1708473808e-11  1.01358417796e-11  1.03497793687e-11  9.32737268119e-12  9.09980369315e-12  9.72360002756e-12  9.37391617514e-12  1.13177253315e-11  1.06981840032e-11  1.16856935545e-11  1.30016924204e-11  1.11841108113e-11  1.14048387423e-11  9.78206044133e-12  1.64047229902e-11  1.19899636008e-11  1.10960321424e-11  1.10529689265e-11  9.11357882862e-12  8.38696934774e-12  8.76662777295e-12  8.50722469045e-12  7.83960083958e-12
 8.97966502709e-12  8.17444882471e-12  1.06055920045e-11  1.28503927586e-11  1.221402184e-11  1.25353569019e-11  1.36462218979e-11  1.510893885e-11  1.22196196491e-11  1.06085955508e-11  1.09469712706e-11  1.0364708357e-11  1.05321783147e-11  1.04956798313e-11  1.11566134442e-11  1.08712884532e-11  1.28697791716e-11  1.18492211864e-11  1.20842690647e-11  1.21272100852e-11  1.18933386631e-11  1.21411528917e-11  1.32448656613e-11  1.3930493522e-11  1.578925439e-11  1.68477683034e-11  2.1771607965e-11  1.87171451875e-11  1.81728421922e-11  1.31969775076e-11  1.16997946499e-11  1.16997946499e-11  1.13277026e-11  1.01499281595e-11  1.04540300674e-11  1.17348245704e-11  1.0522037985e-11  1.11088588137e-11  1.31974534652e-11  1.09104855075e-11  1.12093798175e-11  1.04242340388e-11  1.01219341726e-11  1.0888344546e-11  1.08868013481e-11  1.24343250642e-11  1.04093914677e-11  1.21668214319e-11  1.35145996198e-11  1.18214268034e-11  1.19479001094e-11  9.91367252486e-12  1.74176115465e-11  1.35643554547e-11  1.23554343183e-11  1.14614405573e-11  1.02868104693e-11  9.46448533683e-12  1.05636764962e-11  1.02026253911e-11  9.10710888516e-12
 8.46636358156e-12  7.67057457931e-12  1.01952253948e-11  1.27864804914e-11  1.17057290424e-11  1.16923039806e-11  1.20558914586e-11  1.3046381789e-11  1.10752930673e-11  9.44499271958e-12  1.04344127091e-11  9.88595756939e-12  9.07001455718e-12  8.90624569089e-12  1.01857134339e-11  1.02926165824e-11  1.22311612085e-11  1.18320923944e-11  1.25422896435e-11  1.21380444518e-11  1.22888461931e-11  1.23169308888e-11  1.27410431101e-11  1.27038646448e-11  1.39016002606e-11  1.46960003009e-11  1.87171451875e-11  2.03705954161e-11  1.92243077099e-11  1.3945737508e-11  1.20691358834e-11  1.20691358834e-11  1.1075964565e-11  9.58604805837e-12  1.00303099792e-11  1.08259888301e-11  1.00637213326e-11  1.06184092622e-11  1.25869873073e-11  1.03640455187e-11  1.10555895231e-11  1.04009444912e-11  1.00104232702e-11  9.66368621053e-12  1.0164472423e-11  1.14049608425e-11  1.01130151137e-11  1.15939119914e-11  1.31042948356e-11  1.08617658547e-11  1.08112322658e-11  8.8950324859e-12  1.6717670665e-11  1.20854581643e-11  1.06595165786e-11  1.03990341162e-11  1.04419240289e-11  9.71614503768e-12  1.04549627818e-11  9.5984648488e-12  9.07006274893e-12
 8.61000869723e-12  7.7967943385e-12  1.0908227087e-11  1.30397572881e-11  1.16534435897e-11  1.22789765583e-11  1.24031705442e-11  1.35445230758e-11  1.14171657808e-11  1.00262436984e-11  1.1123824929e-11  9.87574033791e-12  9.50998144524e-12  9.17601079711e-12  1.04550143634e-11  1.08790241424e-11  1.26226341358e-11  1.23012831877e-11  1.27015428934e-11  1.24225494948e-11  1.27764722547e-11  1.2869609206e-11  1.33768189058e-11  1.27404886437e-11  1.3840690083e-11  1.44402128579e-11  1.81728421922e-11  1.92243077099e-11  2.17680148345e-11  1.62325444548e-11  1.37845269344e-11  1.37845269344e-11  1.23369081865e-11  1.06379732968e-11  1.10439344562e-11  1.14766166508e-11  1.04056340611e-11  1.061740174e-11  1.31178367637e-11  1.01533323086e-11  1.11541745451e-11  1.02841674801e-11  1.00732510912e-11  9.8342526127e-12  1.08314957535e-11  1.29208892048e-11  1.20254923408e-11  1.33066730436e-11  1.48640852942e-11  1.20778355689e-11  1.22340909115e-11  9.58797202999e-12  1.62352518611e-11  1.16992204961e-11  1.00730178352e-11  9.89029816978e-12  9.88976695166e-12  9.49821654508e-12  1.01769415842e-11  8.94396425462e-12  8.60457229301e-12
 6.5853581447e-12  4.90224598059e-12  7.10447261839e-12  1.10246846577e-11  1.07019960227e-11  1.16766538515e-11  1.22634068222e-11  1.18742599301e-11  8.94817730377e-12  7.61353513642e-12  8.57885786302e-12  7.86476459836e-12  7.47001972305e-12  7.03803496376e-12  8.04016913425e-12  9.10757232008e-12  1.05088117381e-11  1.05039506267e-11  1.07050249418e-11  9.20541038025e-12  1.00155664153e-11  1.00016128732e-11  1.07749340424e-11  9.50388418678e-12  1.00776353784e-11  1.13096485507e-11  1.31969775076e-11  1.3945737508e-11  1.62325444548e-11  1.70263742501e-11  1.42202605422e-11  1.42202605422e-11  1.28284562452e-11  1.01410703894e-11  1.00850996835e-11  9.01644881832e-12  7.95728706028e-12  8.21504444422e-12  1.0394590252e-11  8.77687616906e-12  9.07492855365e-12  8.30066911376e-12  8.35318532799e-12  8.65781218438e-12  9.73655313665e-12  1.11196972356e-11  9.61956353029e-12  1.0332405362e-11  1.22293187248e-11  1.00871078545e-11  1.05137591935e-11  8.28463030316e-12  1.41427998387e-11  1.00156606874e-11  8.98264572227e-12  8.03234153336e-12  6.97788159906e-12  5.54434586824e-12  6.95900758144e-12  7.01636253392e-12  6.80426344044e-12
 5.98715199873e-12  5.07922520237e-12  6.57738299912e-12  9.45128328815e-12  8.51633053015e-12  9.92273946884e-12  1.09353871753e-11  1.16345128174e-11  8.79500801111e-12  7.8880496996e-12  8.28977541031e-12  7.71412978672e-12  7.49310267021e-12  7.5631845017e-12  8.52441404117e-12  8.89878171691e-12  1.00608092661e-11  1.01668263556e-11  1.01885474097e-11  9.4238573899e-12  1.00899922759e-11  9.48070717805e-12  9.97058416896e-12  8.74477139475e-12  9.42572062329e-12  1.03479391689e-11  1.16997946499e-11  1.20691358834e-11  1.37845269344e-11  1.42202605422e-11  1.62303427681e-11  1.62303427681e-11  1.38298948734e-11  1.08389047156e-11  1.11287933312e-11  9.70228294998e-12  9.50844146705e-12  8.71418559793e-12  1.01341502044e-11  8.55166820809e-12  8.60146652943e-12  8.26583835678e-12  9.10966028184e-12  9.72406655045e-12  9.89524428185e-12  1.13682132209e-11  1.00878935e-11  1.03466195305e-11  1.22534000203e-11  1.07168944718e-11  1.1449106605e-11  9.50928308972e-12  1.44468700185e-11  1.01588123112e-11  9.03488358411e-12  8.86691303007e-12  7.22576116152e-12  6.36644980699e-12  7.03869449454e-12  6.9156168982e-12  6.05877643244e-12
 5.98715199873e-12  5.07922520237e-12  6.57738299912e-12  9.45128328815e-12  8.51633053015e-12  9.92273946884e-12  1.09353871753e-11  1.16345128174e-11  8.79500801111e-12  7.8880496996e-12  8.28977541031e-12  7.71412978672e-12  7.49310267021e-12  7.5631845017e-12  8.52441404117e-12  8.89878171691e-12  1.00608092661e-11  1.01668263556e-11  1.01885474097e-11  9.4238573899e-12  1.00899922759e-11  9.48070717805e-12  9.97058416896e-12  8.74477139475e-12  9.42572062329e-12  1.03479391689e-11  1.16997946499e-11  1.20691358834e-11  1.37845269344e-11  1.42202605422e-11  1.62303427681e-11  1.62303427681e-11  1.38298948734e-11  1.08389047156e-11  1.11287933312e-11  9.70228294998e-12  9.50844146705e-12  8.71418559793e-12  1.01341502044e-11  8.55166820809e-12  8.60146652943e-12  8.26583835678e-12  9.10966028184e-12  9.72406655045e-12  9.89524428185e-12  1.13682132209e-11  1.00878935e-11  1.03466195305e-11  1.22534000203e-11  1.07168944718e-11  1.1449106605e-11  9.50928308972e-12  1.44468700185e-11  1.01588123112e-11  9.03488358411e-12  8.86691303007e-12  7.22576116152e-12  6.36644980699e-12  7.03869449454e-12  6.9156168982e-12  6.05877643244e-12
 6.73072105651e-12  5.75917419349e-12  7.47493215621e-12  1.05125970893e-11  9.00422781308e-12  1.13454118954e-11  1.21120534657e-11  1.23065190897e-11  8.36228236414e-12  7.75147405765e-12  8.23723327415e-12  7.69536196818e-12  7.62795923394e-12  8.38176192641e-12  8.75278687597e-12  8.7645381407e-12  9.95903421479e-12  9.49793116492e-12  9.04333360807e-12  8.43813994497e-12  9.32387423221e-12  8.74002157004e-12  1.01660747783e-11  9.46272808117e-12  1.02218227526e-11  1.10541798938e-11  1.13277026e-11  1.1075964565e-11  1.23369081865e-11  1.28284562452e-11  1.38298948734e-11  1.38298948734e-11  1.68421288531e-11  1.35589139153e-11  1.33211609216e-11  1.12826174436e-11  1.06680385918e-11  1.05606098003e-11  1.14502782483e-11  8.85259058899e-12  8.09787786084e-12  8.42836432689e-12  8.66708864731e-12  9.68720605366e-12  9.30551000659e-12  1.05813366987e-11  9.34194386803e-12  9.7141271079e-12  1.12036316122e-11  9.92734216696e-12  1.03136488403e-11  8.74023669116e-12  1.36163341005e-11  1.04287827988e-11  9.39637479075e-12  9.0383234636e-12  7.6985842142e-12  6.73277270466e-12  7.58334329674e-12  7.43177393278e-12  6.9230750992e-12
 6.88084638743e-12  6.68188940237e-12  7.24866508771e-12  9.8509288266e-12  8.72364910459e-12  1.03755464561e-11  1.19897318052e-11  1.30148069937e-11  8.95207668688e-12  7.88889956631e-12  8.3679035137e-12  7.58766999142e-12  7.67343930708e-12  8.30365111574e-12  9.23913560972e-12  9.44391802567e-12  1.01754475336e-11  1.00524153425e-11  9.26569988638e-12  8.6735303173e-12  9.67960960138e-12  9.49377965813e-12  1.02536874471e-11  9.71336727807e-12  1.03387694856e-11  9.75929996487e-12  1.01499281595e-11  9.58604805837e-12  1.06379732968e-11  1.01410703894e-11  1.08389047156e-11  1.08389047156e-11  1.35589139153e-11  1.64216285719e-11  1.47565373104e-11  1.29066307473e-11  1.14087015831e-11  1.14556673681e-11  1.14352361497e-11  8.6891171719e-12  8.87046644319e-12  9.28019980752e-12  9.38530819238e-12  1.03614324723e-11  9.74066262745e-12  1.16368013145e-11  1.14641397074e-11  1.16736172582e-11  1.26933621244e-11  1.06897315262e-11  1.10334293023e-11  9.34143996947e-12  1.37952319202e-11  1.11301237069e-11  9.69453499643e-12  9.52858620018e-12  7.66049217896e-12  7.69119741594e-12  7.74140797816e-12  8.13103208475e-12  7.21533797509e-12
 6.9367195334e-12  7.43738937721e-12  8.63767320453e-12  1.1278415385e-11  9.30452188992e-12  1.12511892601e-11  1.32325176988e-11  1.37130517718e-11  1.0188154497e-11  9.46976405742e-12  9.09375502554e-12  8.29458941015e-12  8.43794895004e-12  9.01878338425e-12  1.01825502986e-11  1.00972869365e-11  1.04332700142e-11  1.07172468352e-11  9.4243422847e-12  9.23501087397e-12  1.04751245394e-11  1.03754514319e-11  1.12376366856e-11  1.0477844428e-11  1.12985494024e-11  1.05860097139e-11  1.04540300674e-11  1.00303099792e-11  1.10439344562e-11  1.00850996835e-11  1.11287933312e-11  1.11287933312e-11  1.33211609216e-11  1.47565373104e-11  1.73243731719e-11  1.5013451533e-11  1.37784634575e-11  1.34040078467e-11  1.33899367155e-11  9.95163438717e-12  9.79074548288e-12  9.88823016271e-12  9.94763966704e-12  1.10834543462e-11  1.00553750016e-11  1.19488605987e-11  1.17547580743e-11  1.24987721078e-11  1.33066790505e-11  1.10660266902e-11  1.14642622762e-11  9.62136830205e-12  1.47236737835e-11  1.18263731844e-11  1.09055024074e-11  1.11905852077e-11  1.0207631897e-11  9.40290973701e-12  8.52503651121e-12  8.19132274838e-12  6.84273643634e-12
 6.72998706331e-12  6.96514112951e-12  8.20653900047e-12  1.0981647881e-11  9.58509799451e-12  1.12092372846e-11  1.28958133686e-11  1.370364185e-11  1.0008129823e-11  8.41099887437e-12  8.85229463845e-12  8.56520087084e-12  8.20390249473e-12  8.11622824844e-12  8.76803756292e-12  8.82309528915e-12  1.02681340315e-11  1.05582493411e-11  9.53492696001e-12  1.00519966161e-11  1.12060170034e-11  1.04749558438e-11  1.13069278075e-11  1.09780936129e-11  1.23226495255e-11  1.1337353438e-11  1.17348245704e-11  1.08259888301e-11  1.14766166508e-11  9.01644881832e-12  9.70228294998e-12  9.70228294998e-12  1.12826174436e-11  1.29066307473e-11  1.5013451533e-11  1.82154605537e-11  1.52567035397e-11  1.45401234121e-11  1.3703668688e-11  1.07857635838e-11  1.04723632376e-11  1.06766402654e-11  1.03585384375e-11  1.0523156641e-11  9.62699200006e-12  1.22882730683e-11  1.12966044653e-11  1.25573964627e-11  1.25349718565e-11  1.00497113247e-11  1.075340799e-11  8.56197251697e-12  1.41952240082e-11  1.13745474935e-11  1.05325500927e-11  1.05728115589e-11  1.03423254035e-11  1.00705954312e-11  9.47822554997e-12  8.92235587873e-12  7.21772354752e-12
 7.2292579083e-12  7.30450468125e-12  8.70024784179e-12  1.20273848032e-11  1.01640349794e-11  1.21739954226e-11  1.30636755044e-11  1.36507347847e-11  1.05834338007e-11  8.82981779761e-12  9.36313924438e-12  8.88443824441e-12  8.81728558576e-12  8.5699687677e-12  8.96666248095e-12  9.47844660869e-12  1.11129550931e-11  1.16154779792e-11  1.03588759689e-11  1.05086528199e-11  1.05204787379e-11  9.40220665189e-12  1.10917151124e-11  1.0546020148e-11  1.20758379508e-11  1.10099835715e-11  1.0522037985e-11  1.00637213326e-11  1.04056340611e-11  7.95728706028e-12  9.50844146705e-12  9.50844146705e-12  1.06680385918e-11  1.14087015831e-11  1.37784634575e-11  1.52567035397e-11  1.70018717575e-11  1.63959308228e-11  1.45225759681e-11  1.19628225854e-11  1.10574993617e-11  1.12736097055e-11  1.11633079621e-11  1.05402053065e-11  1.00383593549e-11  1.22041727003e-11  1.11134597433e-11  1.17116439594e-11  1.17670429913e-11  9.86103599033e-12  1.02186427784e-11  9.19926742095e-12  1.47514245064e-11  1.18428208154e-11  1.07929960803e-11  1.13784445389e-11  1.03607062127e-11  1.00833490244e-11  9.01975734906e-12  8.37354241531e-12  7.27246225478e-12
 6.8921613545e-12  6.37401198332e-12  7.86406963007e-12  1.08878011574e-11  9.95178712518e-12  1.22489389276e-11  1.34758065632e-11  1.37685917107e-11  1.10052653216e-11  9.08345946981e-12  9.79607056742e-12  9.12546155025e-12  9.5913161328e-12  9.05970020622e-12  9.47255863722e-12  9.726935038e-12  1.14409256463e-11  1.12624897473e-11  1.02258748246e-11  1.02568269163e-11  1.01639130652e-11  8.91712246278e-12  1.09342903981e-11  1.06722725031e-11  1.21331575492e-11  1.12038790199e-11  1.11088588137e-11  1.06184092622e-11  1.061740174e-11  8.21504444422e-12  8.71418559793e-12  8.71418559793e-12  1.05606098003e-11  1.14556673681e-11  1.34040078467e-11  1.45401234121e-11  1.63959308228e-11  1.97046343641e-11  1.67995464053e-11  1.31756722404e-11  1.16946905188e-11  1.20776740371e-11  1.13702722879e-11  1.057066528e-11  1.05068595858e-11  1.20696689645e-11  1.09841674408e-11  1.09981195467e-11  1.11890286253e-11  9.201359594e-12  9.52215294155e-12  8.94211014407e-12  1.48900061676e-11  1.31801185878e-11  1.15424265022e-11  1.18711104238e-11  1.0242438008e-11  9.94223753855e-12  8.54802593269e-12  8.16899222056e-12  7.36607830782e-12
 8.59978147859e-12  7.91409163453e-12  1.01036544683e-11  1.21054152539e-11  1.19871293084e-11  1.33039514402e-11  1.54401799809e-11  1.59800608556e-11  1.21602922915e-11  1.08448130273e-11  1.11819408402e-11  1.09858813977e-11  1.11666285271e-11  1.05195185298e-11  1.16540144351e-11  1.10777297638e-11  1.16044106418e-11  1.11131616123e-11  1.07841438117e-11  1.11390443352e-11  1.13987451293e-11  1.01929181879e-11  1.2065882983e-11  1.13457439472e-11  1.18597357635e-11  1.1708473808e-11  1.31974534652e-11  1.25869873073e-11  1.31178367637e-11  1.0394590252e-11  1.01341502044e-11  1.01341502044e-11  1.14502782483e-11  1.14352361497e-11  1.33899367155e-11  1.3703668688e-11  1.45225759681e-11  1.67995464053e-11  1.97431930001e-11  1.49388647877e-11  1.36498764241e-11  1.2577147531e-11  1.16443888984e-11  1.12147608463e-11  1.11177834729e-11  1.29720252888e-11  1.18834037925e-11  1.27821253071e-11  1.26643534229e-11  1.10471522934e-11  1.00035391335e-11  8.87833356309e-12  1.51357033449e-11  1.32219282869e-11  1.19264767048e-11  1.09979002636e-11  1.04955172363e-11  8.97954614218e-12  8.22792196751e-12  8.38832393252e-12  8.03532891026e-12
 6.77934675507e-12  6.19470267504e-12  7.52476254698e-12  1.02923183249e-11  1.1005286244e-11  1.20308247053e-11  1.37693344584e-11  1.30780024537e-11  1.04728131775e-11  9.19517000488e-12  1.00676742604e-11  9.70596636231e-12  9.06030154968e-12  9.05100581084e-12  9.4745803931e-12  9.14814555938e-12  1.01215861719e-11  9.50353620451e-12  9.14201140177e-12  9.03349700485e-12  9.45489471736e-12  8.44141755517e-12  1.00835577485e-11  9.24853737891e-12  1.03064542246e-11  1.01358417796e-11  1.09104855075e-11  1.03640455187e-11  1.01533323086e-11  8.77687616906e-12  8.55166820809e-12  8.55166820809e-12  8.85259058899e-12  8.6891171719e-12  9.95163438717e-12  1.07857635838e-11  1.19628225854e-11  1.31756722404e-11  1.49388647877e-11  1.58728918133e-11  1.35789711205e-11  1.30388092647e-11  1.14431423135e-11  1.0715678566e-11  9.87818675982e-12  1.12643267693e-11  8.97660753249e-12  9.84745615553e-12  9.68600801649e-12  9.11399024465e-12  9.05820971735e-12  7.87601161558e-12  1.36770689673e-11  1.06229214494e-11  9.441467047e-12  8.1010277462e-12  7.18945699954e-12  6.39182041067e-12  6.08165416416e-12  6.25815592138e-12  6.43062140193e-12
 7.43620801035e-12  6.91088817688e-12  8.19281614228e-12  1.04900147901e-11  9.78619238761e-12  1.05831004165e-11  1.23791071534e-11  1.19573684762e-11  8.94856828455e-12  8.20300870424e-12  8.91342607496e-12  9.32867144281e-12  9.30283222132e-12  8.57371723752e-12  8.93218458326e-12  7.948527711e-12  8.77728630525e-12  8.30094420615e-12  8.15839790362e-12  9.23655174351e-12  9.31116776115e-12  8.98257655598e-12  1.03000698617e-11  1.02480859171e-11  1.13053787321e-11  1.03497793687e-11  1.12093798175e-11  1.10555895231e-11  1.11541745451e-11  9.07492855365e-12  8.60146652943e-12  8.60146652943e-12  8.09787786084e-12  8.87046644319e-12  9.79074548288e-12  1.04723632376e-11  1.10574993617e-11  1.16946905188e-11  1.36498764241e-11  1.35789711205e-11  1.62273859596e-11  1.47006608468e-11  1.33837706815e-11  1.19258015707e-11  1.073094019e-11  1.26435915151e-11  1.14506341727e-11  1.22240202887e-11  1.1712139535e-11  1.0012720282e-11  1.04484405638e-11  8.39283434844e-12  1.28534926704e-11  1.06645241305e-11  8.46166495062e-12  7.63431258134e-12  7.40892903412e-12  7.26159743071e-12  7.04280648817e-12  7.73529771359e-12  6.90436461692e-12
 7.00891578428e-12  6.81742326315e-12  8.30508631666e-12  1.10810361703e-11  1.00355463167e-11  1.04369705703e-11  1.08661692968e-11  1.0348029008e-11  8.2516485134e-12  6.67368906631e-12  7.56542656992e-12  7.65181063853e-12  7.93223776613e-12  7.89005458666e-12  8.1896866217e-12  7.20724723887e-12  8.8670190995e-12  9.04994599855e-12  8.77999348022e-12  9.00964602516e-12  9.08731430622e-12  8.12623314746e-12  9.15089620651e-12  9.84727429278e-12  1.1036259755e-11  9.32737268119e-12  1.04242340388e-11  1.04009444912e-11  1.02841674801e-11  8.30066911376e-12  8.26583835678e-12  8.26583835678e-12  8.42836432689e-12  9.28019980752e-12  9.88823016271e-12  1.06766402654e-11  1.12736097055e-11  1.20776740371e-11  1.2577147531e-11  1.30388092647e-11  1.47006608468e-11  1.71915206961e-11  1.51983290397e-11  1.31654479857e-11  1.08078156627e-11  1.25782041367e-11  1.04282928365e-11  1.101891314e-11  1.0082411226e-11  8.4809221696e-12  8.92011781727e-12  7.66389658001e-12  1.21509961347e-11  9.45976498353e-12  7.00095680989e-12  6.70917487775e-12  6.26825343574e-12  6.81545305385e-12  6.50396771925e-12  7.31768372004e-12  6.78835450301e-12
 7.75625005258e-12  7.19994518427e-12  8.77921527507e-12  1.18563170576e-11  1.01469578642e-11  1.05612261219e-11  1.06975589895e-11  1.07841451853e-11  7.93038368445e-12  7.1842641608e-12  7.63894223311e-12  7.84965033294e-12  8.92755281456e-12  8.86128452864e-12  9.65145018418e-12  8.77325600806e-12  1.03363965773e-11  1.02311007623e-11  9.14805934012e-12  9.3161794257e-12  9.88464540069e-12  8.93416652593e-12  9.28350574819e-12  1.02063030463e-11  1.03984453063e-11  9.09980369315e-12  1.01219341726e-11  1.00104232702e-11  1.00732510912e-11  8.35318532799e-12  9.10966028184e-12  9.10966028184e-12  8.66708864731e-12  9.38530819238e-12  9.94763966704e-12  1.03585384375e-11  1.11633079621e-11  1.13702722879e-11  1.16443888984e-11  1.14431423135e-11  1.33837706815e-11  1.51983290397e-11  1.71237061675e-11  1.52171489319e-11  1.22141759784e-11  1.34223512215e-11  1.06695997207e-11  1.09715478411e-11  1.04271373277e-11  8.41881790915e-12  9.11358508922e-12  7.92367546916e-12  1.28671496068e-11  9.81535314079e-12  7.40147783667e-12  7.03979097525e-12  6.52616426749e-12  6.77208586872e-12  7.01572056267e-12  7.79628400246e-12  7.48482825869e-12
 8.55670123353e-12  8.10699739785e-12  8.72106089289e-12  1.10799031323e-11  9.56472196097e-12  8.94186799449e-12  8.89462475261e-12  1.02833341156e-11  7.27951776508e-12  7.32290091303e-12  8.38272398665e-12  7.83457845532e-12  8.99706302823e-12  9.28313277445e-12  1.05860521498e-11  9.82661936956e-12  1.07309202908e-11  1.00198311792e-11  8.74046898954e-12  8.9215321481e-12  1.0237554268e-11  9.76785920752e-12  1.05093844442e-11  1.10589176946e-11  1.04362902138e-11  9.72360002756e-12  1.0888344546e-11  9.66368621053e-12  9.8342526127e-12  8.65781218438e-12  9.72406655045e-12  9.72406655045e-12  9.68720605366e-12  1.03614324723e-11  1.10834543462e-11  1.0523156641e-11  1.05402053065e-11  1.057066528e-11  1.12147608463e-11  1.0715678566e-11  1.19258015707e-11  1.31654479857e-11  1.52171489319e-11  1.85862715422e-11  1.49772466763e-11  1.53328924329e-11  1.15381357044e-11  1.08463428473e-11  1.13028368321e-11  9.21109547149e-12  1.01469420651e-11  8.72635454409e-12  1.44108557952e-11  1.05513278665e-11  8.25113180011e-12  7.67551541572e-12  7.16266851273e-12  7.7375261741e-12  7.4967945262e-12  8.24480870774e-12  7.79343137328e-12
 7.4527510027e-12  7.1127719117e-12  8.07270064444e-12  1.09880159244e-11  9.600299273e-12  9.74610063333e-12  9.75660484093e-12  1.1244451949e-11  8.10116807761e-12  7.28440122892e-12  8.90174333355e-12  7.93576081678e-12  8.86519441031e-12  9.05398674536e-12  1.07528601977e-11  1.08527517826e-11  1.14782409843e-11  1.03598979695e-11  9.29151600559e-12  9.26737813928e-12  1.02638639867e-11  1.01288214228e-11  1.09898487164e-11  1.04353226002e-11  9.47129722665e-12  9.37391617514e-12  1.08868013481e-11  1.0164472423e-11  1.08314957535e-11  9.73655313665e-12  9.89524428185e-12  9.89524428185e-12  9.30551000659e-12  9.74066262745e-12  1.00553750016e-11  9.62699200006e-12  1.00383593549e-11  1.05068595858e-11  1.11177834729e-11  9.87818675982e-12  1.073094019e-11  1.08078156627e-11  1.22141759784e-11  1.49772466763e-11  1.58303045486e-11  1.59918111509e-11  1.29393454459e-11  1.14839498714e-11  1.25748990208e-11  9.93182758144e-12  1.1205613041e-11  9.35298906462e-12  1.51043338287e-11  1.15460992311e-11  8.55499164697e-12  8.02500166845e-12  7.22235430134e-12  7.20067785444e-12  7.35327249295e-12  8.04667672637e-12  7.47897473997e-12
 9.41669706465e-12  8.78342730552e-12  9.68315968543e-12  1.28140740116e-11  1.15864756126e-11  1.10833122467e-11  1.23970637084e-11  1.34126292834e-11  8.9984648733e-12  7.89338173999e-12  9.95514668347e-12  9.34399324633e-12  1.05718057645e-11  1.08633198873e-11  1.22539628015e-11  1.31479410769e-11  1.43990191501e-11  1.28537883886e-11  1.18423233293e-11  1.18384633521e-11  1.28145070355e-11  1.29587451359e-11  1.40192706825e-11  1.2271644376e-11  1.16587829443e-11  1.13177253315e-11  1.24343250642e-11  1.14049608425e-11  1.29208892048e-11  1.11196972356e-11  1.13682132209e-11  1.13682132209e-11  1.05813366987e-11  1.16368013145e-11  1.19488605987e-11  1.22882730683e-11  1.22041727003e-11  1.20696689645e-11  1.29720252888e-11  1.12643267693e-11  1.26435915151e-11  1.25782041367e-11  1.34223512215e-11  1.53328924329e-11  1.59918111509e-11  2.22160757455e-11  1.84732499921e-11  1.69337103251e-11  1.6928458173e-11  1.3240719489e-11  1.38166692963e-11  1.08131102031e-11  1.75488205263e-11  1.37695622665e-11  1.00382199761e-11  1.0166276504e-11  8.63088477628e-12  8.83836936477e-12  8.67013237055e-12  1.00580637327e-11  8.76495104432e-12
 7.20804868986e-12  7.89191495981e-12  8.90481293005e-12  1.19605608215e-11  1.00743411394e-11  1.06314727148e-11  1.18502190983e-11  1.24666582715e-11  8.40343645547e-12  7.33299332602e-12  8.43319629262e-12  8.23567460145e-12  9.14547452563e-12  9.27789652696e-12  1.09053957807e-11  1.16651100784e-11  1.22225872235e-11  1.12577870688e-11  9.97888375896e-12  1.12082999669e-11  1.12755710089e-11  1.1782122969e-11  1.32336062615e-11  1.10543988714e-11  1.08037287999e-11  1.06981840032e-11  1.04093914677e-11  1.01130151137e-11  1.20254923408e-11  9.61956353029e-12  1.00878935e-11  1.00878935e-11  9.34194386803e-12  1.14641397074e-11  1.17547580743e-11  1.12966044653e-11  1.11134597433e-11  1.09841674408e-11  1.18834037925e-11  8.97660753249e-12  1.14506341727e-11  1.04282928365e-11  1.06695997207e-11  1.15381357044e-11  1.29393454459e-11  1.84732499921e-11  2.02917766869e-11  1.78123952089e-11  1.77601411846e-11  1.3775668553e-11  1.38902584838e-11  1.10191017203e-11  1.65933219167e-11  1.27963977598e-11  1.0245143171e-11  1.07110028526e-11  9.44523530849e-12  8.62076368096e-12  7.55166820825e-12  8.37614198257e-12  7.3697281899e-12
 7.82917466546e-12  8.44782598705e-12  1.00478586156e-11  1.26696183662e-11  1.11929797524e-11  1.20982231898e-11  1.407849736e-11  1.47662051845e-11  1.02116506395e-11  8.50822151641e-12  9.06995773339e-12  9.37734362718e-12  1.0564068272e-11  1.0781066612e-11  1.16517676216e-11  1.1394354835e-11  1.22234719286e-11  1.08968861004e-11  9.92563742419e-12  1.13320396768e-11  1.21270930957e-11  1.2390250626e-11  1.37831750261e-11  1.20649592769e-11  1.18760855104e-11  1.16856935545e-11  1.21668214319e-11  1.15939119914e-11  1.33066730436e-11  1.0332405362e-11  1.03466195305e-11  1.03466195305e-11  9.7141271079e-12  1.16736172582e-11  1.24987721078e-11  1.25573964627e-11  1.17116439594e-11  1.09981195467e-11  1.27821253071e-11  9.84745615553e-12  1.22240202887e-11  1.101891314e-11  1.09715478411e-11  1.08463428473e-11  1.14839498714e-11  1.69337103251e-11  1.78123952089e-11  1.99284146326e-11  1.93414799064e-11  1.55530426944e-11  1.51975078239e-11  1.14400195082e-11  1.719339164e-11  1.31444517889e-11  1.14438786915e-11  1.2054351557e-11  1.04265409848e-11  9.19805161455e-12  8.90994007792e-12  9.02938620794e-12  7.63194144394e-12
 9.30843073258e-12  1.01367513899e-11  1.1652310679e-11  1.44419689341e-11  1.21624813689e-11  1.19917868023e-11  1.36745846313e-11  1.47319286606e-11  1.12395765463e-11  9.84992865433e-12  1.06834994899e-11  1.02252926717e-11  1.04494207784e-11  1.12415649279e-11  1.26552049113e-11  1.31558626724e-11  1.39999869198e-11  1.27129850025e-11  1.22228475528e-11  1.31514249748e-11  1.42381177342e-11  1.47618431658e-11  1.59397971049e-11  1.3869669132e-11  1.3359295202e-11  1.30016924204e-11  1.35145996198e-11  1.31042948356e-11  1.48640852942e-11  1.22293187248e-11  1.22534000203e-11  1.22534000203e-11  1.12036316122e-11  1.26933621244e-11  1.33066790505e-11  1.25349718565e-11  1.17670429913e-11  1.11890286253e-11  1.26643534229e-11  9.68600801649e-12  1.1712139535e-11  1.0082411226e-11  1.04271373277e-11  1.13028368321e-11  1.25748990208e-11  1.6928458173e-11  1.77601411846e-11  1.93414799064e-11  2.40093999319e-11  1.92768490111e-11  1.88586287403e-11  1.40202810633e-11  2.1840558667e-11  1.53227541663e-11  1.27263719695e-11  1.34658367458e-11  1.13677353494e-11  1.01805635959e-11  1.03351838649e-11  1.06055213248e-11  9.12936502758e-12
 8.47849579094e-12  9.40025845213e-12  1.02414167597e-11  1.22546772592e-11  1.13730007762e-11  1.12687547189e-11  1.27776844385e-11  1.44073916494e-11  1.0824753123e-11  9.62483175078e-12  9.5471565678e-12  9.083825199e-12  9.58122948121e-12  1.0383291368e-11  1.10714742819e-11  1.06616633908e-11  1.09766846071e-11  1.04664312231e-11  9.41717917128e-12  1.02280763978e-11  1.0812003801e-11  1.17923591673e-11  1.35328830009e-11  1.14184975934e-11  1.14779458806e-11  1.11841108113e-11  1.18214268034e-11  1.08617658547e-11  1.20778355689e-11  1.00871078545e-11  1.07168944718e-11  1.07168944718e-11  9.92734216696e-12  1.06897315262e-11  1.10660266902e-11  1.00497113247e-11  9.86103599033e-12  9.201359594e-12  1.10471522934e-11  9.11399024465e-12  1.0012720282e-11  8.4809221696e-12  8.41881790915e-12  9.21109547149e-12  9.93182758144e-12  1.3240719489e-11  1.3775668553e-11  1.55530426944e-11  1.92768490111e-11  1.95880548496e-11  1.80339320982e-11  1.39243318818e-11  1.9885249008e-11  1.35679686984e-11  1.1683091823e-11  1.17835037485e-11  9.74544534521e-12  8.90329548641e-12  9.27289542002e-12  9.38261616038e-12  8.85758100192e-12
 9.57880524014e-12  9.80250392272e-12  1.07356053053e-11  1.29676955787e-11  1.05605865281e-11  1.07934496902e-11  1.29434592934e-11  1.45734811199e-11  1.05869076029e-11  1.05468685008e-11  1.079269155e-11  1.07754959962e-11  1.06031739528e-11  1.11009408661e-11  1.15661954878e-11  1.14197398624e-11  1.19677401017e-11  1.09636876542e-11  9.11112206492e-12  9.55928261767e-12  1.04667443007e-11  1.18109959839e-11  1.27822945599e-11  1.11274021128e-11  1.15834728658e-11  1.14048387423e-11  1.19479001094e-11  1.08112322658e-11  1.22340909115e-11  1.05137591935e-11  1.1449106605e-11  1.1449106605e-11  1.03136488403e-11  1.10334293023e-11  1.14642622762e-11  1.075340799e-11  1.02186427784e-11  9.52215294155e-12  1.00035391335e-11  9.05820971735e-12  1.04484405638e-11  8.92011781727e-12  9.11358508922e-12  1.01469420651e-11  1.1205613041e-11  1.38166692963e-11  1.38902584838e-11  1.51975078239e-11  1.88586287403e-11  1.80339320982e-11  2.13222586249e-11  1.63863764384e-11  2.28088712656e-11  1.5617747211e-11  1.27846544944e-11  1.24502193061e-11  1.03693243312e-11  1.08055292428e-11  1.14952710308e-11  1.12550431248e-11  9.93537882177e-12
 7.99347994677e-12  8.00772547464e-12  9.12732801139e-12  1.18644650831e-11  9.53963696357e-12  1.03539724459e-11  1.16679766374e-11  1.28754538391e-11  9.39699609205e-12  8.94385666047e-12  9.23785249736e-12  9.04717427467e-12  8.59133776299e-12  8.97512137407e-12  8.48506583839e-12  8.80501543978e-12  9.67752350243e-12  1.0093807746e-11  8.67701930201e-12  8.43212088915e-12  9.15274539347e-12  9.22848169792e-12  9.94132204837e-12  8.65235098462e-12  9.56990004825e-12  9.78206044133e-12  9.91367252486e-12  8.8950324859e-12  9.58797202999e-12  8.28463030316e-12  9.50928308972e-12  9.50928308972e-12  8.74023669116e-12  9.34143996947e-12  9.62136830205e-12  8.56197251697e-12  9.19926742095e-12  8.94211014407e-12  8.87833356309e-12  7.87601161558e-12  8.39283434844e-12  7.66389658001e-12  7.92367546916e-12  8.72635454409e-12  9.35298906462e-12  1.08131102031e-11  1.10191017203e-11  1.14400195082e-11  1.40202810633e-11  1.39243318818e-11  1.63863764384e-11  1.6139961987e-11  2.18563455966e-11  1.49317037764e-11  1.25036917069e-11  1.16782554585e-11  9.58450092888e-12  9.42808373182e-12  1.01340383804e-11  9.64305846002e-12  8.63426095758e-12
 1.28742533977e-11  1.20290108199e-11  1.38927470505e-11  1.97212414144e-11  1.73202350752e-11  1.74807174611e-11  1.71692229588e-11  1.85670641428e-11  1.31147227442e-11  1.24241050737e-11  1.43095904001e-11  1.44192107929e-11  1.35409034824e-11  1.34412472954e-11  1.36467963777e-11  1.50778618241e-11  1.80263674558e-11  1.76907113554e-11  1.57998083113e-11  1.54383695529e-11  1.65077716285e-11  1.49729095572e-11  1.59627839765e-11  1.37581595686e-11  1.50252081802e-11  1.64047229902e-11  1.74176115465e-11  1.6717670665e-11  1.62352518611e-11  1.41427998387e-11  1.44468700185e-11  1.44468700185e-11  1.36163341005e-11  1.37952319202e-11  1.47236737835e-11  1.41952240082e-11  1.47514245064e-11  1.48900061676e-11  1.51357033449e-11  1.36770689673e-11  1.28534926704e-11  1.21509961347e-11  1.28671496068e-11  1.44108557952e-11  1.51043338287e-11  1.75488205263e-11  1.65933219167e-11  1.719339164e-11  2.1840558667e-11  1.9885249008e-11  2.28088712656e-11  2.18563455966e-11  4.0389135741e-11  2.5041965708e-11  2.06946816394e-11  1.85368004983e-11  1.59273662448e-11  1.53293140129e-11  1.56496592233e-11  1.50515217099e-11  1.43848509801e-11
 1.05826939359e-11  9.10617344803e-12  1.0204324357e-11  1.37334529874e-11  1.15880328792e-11  1.18774545995e-11  1.3268088129e-11  1.42480306878e-11  1.10021271576e-11  1.04043758408e-11  1.09883169197e-11  1.04843911978e-11  1.05954801278e-11  1.07171808632e-11  1.0846515286e-11  1.14576057184e-11  1.30423185605e-11  1.16105204177e-11  1.05243381648e-11  1.05336917631e-11  1.11824688711e-11  1.08961814073e-11  1.12629424157e-11  1.0284515141e-11  1.08632393448e-11  1.19899636008e-11  1.35643554547e-11  1.20854581643e-11  1.16992204961e-11  1.00156606874e-11  1.01588123112e-11  1.01588123112e-11  1.04287827988e-11  1.11301237069e-11  1.18263731844e-11  1.13745474935e-11  1.18428208154e-11  1.31801185878e-11  1.32219282869e-11  1.06229214494e-11  1.06645241305e-11  9.45976498353e-12  9.81535314079e-12  1.05513278665e-11  1.15460992311e-11  1.37695622665e-11  1.27963977598e-11  1.31444517889e-11  1.53227541663e-11  1.35679686984e-11  1.5617747211e-11  1.49317037764e-11  2.5041965708e-11  2.07082266463e-11  1.66964628153e-11  1.49989621823e-11  1.30035166772e-11  1.24433118606e-11  1.28549784347e-11  1.22967635531e-11  1.14215612279e-11
 8.55684871883e-12  7.69315731599e-12  8.79604292469e-12  1.27482691114e-11  1.05404840287e-11  1.16299869814e-11  1.3034067283e-11  1.32509506916e-11  1.00199172742e-11  9.19783861949e-12  8.72899757127e-12  8.41436052346e-12  8.8376567008e-12  8.76547271327e-12  9.7849091435e-12  1.0234040041e-11  1.15323972403e-11  1.05363210749e-11  1.05814762822e-11  9.89666482485e-12  1.03627543296e-11  1.02037886784e-11  1.0375834142e-11  9.28558673606e-12  9.5594320852e-12  1.10960321424e-11  1.23554343183e-11  1.06595165786e-11  1.00730178352e-11  8.98264572227e-12  9.03488358411e-12  9.03488358411e-12  9.39637479075e-12  9.69453499643e-12  1.09055024074e-11  1.05325500927e-11  1.07929960803e-11  1.15424265022e-11  1.19264767048e-11  9.441467047e-12  8.46166495062e-12  7.00095680989e-12  7.40147783667e-12  8.25113180011e-12  8.55499164697e-12  1.00382199761e-11  1.0245143171e-11  1.14438786915e-11  1.27263719695e-11  1.1683091823e-11  1.27846544944e-11  1.25036917069e-11  2.06946816394e-11  1.66964628153e-11  1.82370072817e-11  1.60680818585e-11  1.39850304342e-11  1.19116594924e-11  1.110603134e-11  1.00377718496e-11  9.05531989578e-12
 8.02222383182e-12  8.36543879183e-12  9.49005580708e-12  1.25554461987e-11  9.56477068227e-12  1.07608204844e-11  1.09536550097e-11  1.14619977085e-11  8.67417461405e-12  8.10054848031e-12  7.57011786774e-12  7.41895274631e-12  7.50872762186e-12  7.86069540841e-12  9.24783612572e-12  9.72996703414e-12  1.17508097583e-11  1.12811052696e-11  1.09996802683e-11  1.05980505406e-11  1.05049133758e-11  9.70275893787e-12  1.0467324774e-11  1.01018773714e-11  1.01877961589e-11  1.10529689265e-11  1.14614405573e-11  1.03990341162e-11  9.89029816978e-12  8.03234153336e-12  8.86691303007e-12  8.86691303007e-12  9.0383234636e-12  9.52858620018e-12  1.11905852077e-11  1.05728115589e-11  1.13784445389e-11  1.18711104238e-11  1.09979002636e-11  8.1010277462e-12  7.63431258134e-12  6.70917487775e-12  7.03979097525e-12  7.67551541572e-12  8.02500166845e-12  1.0166276504e-11  1.07110028526e-11  1.2054351557e-11  1.34658367458e-11  1.17835037485e-11  1.24502193061e-11  1.16782554585e-11  1.85368004983e-11  1.49989621823e-11  1.60680818585e-11  1.98140943937e-11  1.56072932571e-11  1.31861276908e-11  1.18450982698e-11  9.94921780785e-12  8.10718285413e-12
 9.79705849912e-12  9.71057237047e-12  1.0770503864e-11  1.31256785121e-11  8.98349484921e-12  9.6539061981e-12  9.39709191729e-12  9.64520603862e-12  8.31282743108e-12  8.75455936305e-12  7.99997615555e-12  7.40385137738e-12  6.74066932054e-12  6.54763574876e-12  7.42125771464e-12  7.84440661514e-12  8.82533914968e-12  8.8977087286e-12  8.86554049132e-12  9.27742056372e-12  8.83934689145e-12  8.58613900706e-12  8.88138512623e-12  8.62541026666e-12  8.34959407963e-12  9.11357882862e-12  1.02868104693e-11  1.04419240289e-11  9.88976695166e-12  6.97788159906e-12  7.22576116152e-12  7.22576116152e-12  7.6985842142e-12  7.66049217896e-12  1.0207631897e-11  1.03423254035e-11  1.03607062127e-11  1.0242438008e-11  1.04955172363e-11  7.18945699954e-12  7.40892903412e-12  6.26825343574e-12  6.52616426749e-12  7.16266851273e-12  7.22235430134e-12  8.63088477628e-12  9.44523530849e-12  1.04265409848e-11  1.13677353494e-11  9.74544534521e-12  1.03693243312e-11  9.58450092888e-12  1.59273662448e-11  1.30035166772e-11  1.39850304342e-11  1.56072932571e-11  1.72661203258e-11  1.41532818591e-11  1.28004799657e-11  1.10121572453e-11  9.43064658001e-12
 9.60180575915e-12  9.56103050732e-12  9.70583340479e-12  1.05416220372e-11  6.38336967348e-12  6.15201914787e-12  7.24968450676e-12  9.16909352928e-12  7.54446600464e-12  8.24000489773e-12  7.721607982e-12  7.99755239563e-12  7.06368069215e-12  7.42132564927e-12  7.21733674336e-12  6.6288747984e-12  8.12867393726e-12  7.97139683057e-12  7.56030720286e-12  7.81155447724e-12  7.95245245257e-12  7.86648981272e-12  7.5466303525e-12  8.03499877339e-12  8.27718099923e-12  8.38696934774e-12  9.46448533683e-12  9.71614503768e-12  9.49821654508e-12  5.54434586824e-12  6.36644980699e-12  6.36644980699e-12  6.73277270466e-12  7.69119741594e-12  9.40290973701e-12  1.00705954312e-11  1.00833490244e-11  9.94223753855e-12  8.97954614218e-12  6.39182041067e-12  7.26159743071e-12  6.81545305385e-12  6.77208586872e-12  7.7375261741e-12  7.20067785444e-12  8.83836936477e-12  8.62076368096e-12  9.19805161455e-12  1.01805635959e-11  8.90329548641e-12  1.08055292428e-11  9.42808373182e-12  1.53293140129e-11  1.24433118606e-11  1.19116594924e-11  1.31861276908e-11  1.41532818591e-11  1.67248395933e-11  1.47352254881e-11  1.28938847498e-11  1.00326809074e-11
 1.0397693096e-11  9.27174037023e-12  1.00022570258e-11  1.1442011671e-11  6.86761315882e-12  6.36034555962e-12  7.19813617332e-12  8.68791931847e-12  6.86089496638e-12  8.19240984484e-12  7.77499944433e-12  8.44978389906e-12  7.25411759484e-12  7.12597988871e-12  6.76579343284e-12  6.70819360072e-12  8.0886070701e-12  8.27045316431e-12  7.4715053971e-12  7.32447151532e-12  7.8097255956e-12  8.1097097297e-12  7.73125931133e-12  7.99056043667e-12  8.93538983164e-12  8.76662777295e-12  1.05636764962e-11  1.04549627818e-11  1.01769415842e-11  6.95900758144e-12  7.03869449454e-12  7.03869449454e-12  7.58334329674e-12  7.74140797816e-12  8.52503651121e-12  9.47822554997e-12  9.01975734906e-12  8.54802593269e-12  8.22792196751e-12  6.08165416416e-12  7.04280648817e-12  6.50396771925e-12  7.01572056267e-12  7.4967945262e-12  7.35327249295e-12  8.67013237055e-12  7.55166820825e-12  8.90994007792e-12  1.03351838649e-11  9.27289542002e-12  1.14952710308e-11  1.01340383804e-11  1.56496592233e-11  1.28549784347e-11  1.110603134e-11  1.18450982698e-11  1.28004799657e-11  1.47352254881e-11  1.68109601316e-11  1.4617149426e-11  1.11229568375e-11
 1.16755409201e-11  9.89495188646e-12  9.72485956359e-12  1.17827624777e-11  8.6304663479e-12  7.03411305901e-12  7.15452781117e-12  8.62106779152e-12  6.67809028965e-12  7.46251888095e-12  7.96382002919e-12  8.54529988755e-12  7.69295942067e-12  7.41862928511e-12  7.55050234643e-12  7.72078127477e-12  8.64498489639e-12  8.84932732393e-12  8.01919789143e-12  7.55627333073e-12  7.54325405361e-12  8.38489411937e-12  8.24194964036e-12  8.20041993017e-12  9.05947038501e-12  8.50722469045e-12  1.02026253911e-11  9.5984648488e-12  8.94396425462e-12  7.01636253392e-12  6.9156168982e-12  6.9156168982e-12  7.43177393278e-12  8.13103208475e-12  8.19132274838e-12  8.92235587873e-12  8.37354241531e-12  8.16899222056e-12  8.38832393252e-12  6.25815592138e-12  7.73529771359e-12  7.31768372004e-12  7.79628400246e-12  8.24480870774e-12  8.04667672637e-12  1.00580637327e-11  8.37614198257e-12  9.02938620794e-12  1.06055213248e-11  9.38261616038e-12  1.12550431248e-11  9.64305846002e-12  1.50515217099e-11  1.22967635531e-11  1.00377718496e-11  9.94921780785e-12  1.10121572453e-11  1.28938847498e-11  1.4617149426e-11  1.6164179745e-11  1.24031072427e-11
 1.27687020972e-11  1.08643716644e-11  1.04642598506e-11  1.23139630453e-11  1.0229345603e-11  8.29799451907e-12  7.68468911532e-12  9.20666059696e-12  7.25750472436e-12  7.48276893326e-12  8.50402680905e-12  8.32279336761e-12  7.31089164856e-12  6.98033418825e-12  7.78264372371e-12  8.0441558481e-12  8.85709179097e-12  8.57774424664e-12  7.91963971572e-12  7.30193458207e-12  7.53025100534e-12  8.26307235634e-12  7.89708260652e-12  7.84774995601e-12  7.51380739524e-12  7.83960083958e-12  9.10710888516e-12  9.07006274893e-12  8.60457229301e-12  6.80426344044e-12  6.05877643244e-12  6.05877643244e-12  6.9230750992e-12  7.21533797509e-12  6.84273643634e-12  7.21772354752e-12  7.27246225478e-12  7.36607830782e-12  8.03532891026e-12  6.43062140193e-12  6.90436461692e-12  6.78835450301e-12  7.48482825869e-12  7.79343137328e-12  7.47897473997e-12  8.76495104432e-12  7.3697281899e-12  7.63194144394e-12  9.12936502758e-12  8.85758100192e-12  9.93537882177e-12  8.63426095758e-12  1.43848509801e-11  1.14215612279e-11  9.05531989578e-12  8.10718285413e-12  9.43064658001e-12  1.00326809074e-11  1.11229568375e-11  1.24031072427e-11  1.41268675253e-11


==> anc/correlator_b12_Nt11_dist11.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 0.000149101261485  0.000138862016042  0.000118207061087  9.31293053058e-05  6.80809987033e-05  5.00584632231e-05  3.60110121136e-05  2.49610625712e-05  1.54944391307e-05  1.26077960398e-05  8.64593927104e-06  6.62813257735e-06  3.4190513928e-06  4.85157104909e-07  3.09327368519e-06  2.19730201073e-06  9.60318359745e-07  5.54493868971e-07  1.52546801189e-06  2.8148061826e-06  2.29797403427e-06  2.88838798242e-06  1.7363426524e-06 -1.6701691285e-06 -2.60748489007e-06  8.03883118631e-07  3.38975603098e-07  2.09662606987e-06  2.10654394511e-06  1.9846220096e-06 -9.26702750265e-07  1.02242843604e-06  1.43186672125e-06 -4.14622914625e-09  7.14286674625e-07  3.32542365743e-06  3.06859696437e-06  1.57407836661e-07  2.35761608527e-06  3.76990293362e-06 -2.59248559537e-06 -8.2629643229e-07 -2.22308006666e-06 -5.84919959725e-07 -6.82309683667e-08 -2.40162777065e-06  2.50955027085e-06  1.06299315834e-06  1.1707300211e-06  3.71634185592e-06  3.59863129202e-06  2.36544236555e-06 -3.47269116811e-07  1.28654214679e-06  2.70660631801e-06 -9.60638073867e-08  2.78554132716e-06  2.5927649264e-06  2.83754949622e-08  9.13429980125e-07  3.69520161074e-06  6.27217756775e-07 -1.56909071555e-06 -2.66862754861e-06 -8.13627767429e-07 -7.21585452926e-07 -4.397510744e-07 -8.85105922107e-07  1.09381411638e-06  5.27506558591e-07 -2.22500700383e-09  1.05154509104e-06  2.25144327217e-07 -1.53136649136e-06  2.05994732303e-06  2.36576328702e-06  2.89508157722e-06  2.0358620687e-06  1.36554204898e-06  4.63640355414e-06  6.92855813501e-06  5.60127297538e-06  6.89378962568e-06  4.46449651481e-06  4.5991226257e-06  4.24042870747e-06  8.94147419645e-06  1.19575391482e-05  1.80244731657e-05  2.35150407022e-05  3.89133818922e-05  5.09819566645e-05  6.94957001766e-05  9.32239948195e-05  0.000120760941413  0.000139568205297
 0.506807224258  0.506931633474  0.507251455864  0.506243119832  0.505510160136  0.50805937584  0.506576026939  0.506827948276  0.506961448874  0.507399937468  0.507738762065  0.505406555309  0.506718990264  0.505749936189  0.506190767108  0.50659376209  0.507119653896  0.50708445379  0.507872321152  0.506590104037  0.505616239922  0.506594552473  0.506937936763  0.506283479166  0.507587947503  0.506453205158  0.50698796014  0.507116580596  0.505980001853  0.504867125149  0.50545400805  0.505594795979  0.505827936513  0.507022862382  0.506038900617  0.506716020473  0.506762203446  0.50643351414  0.507698613175  0.508003463562  0.507624177161  0.507147186552  0.508123697419  0.506864882779  0.506806745441  0.507486212033  0.50876528798  0.506041093581  0.507199128079  0.506637010006  0.505240531378  0.507482766371  0.505748041331  0.506982274362  0.507927045786  0.507140864274  0.507100158099  0.507078148278  0.506158329145  0.50648252758  0.506160782351  0.50552488762  0.506134263205  0.506672989986  0.50685889004  0.507130954681  0.506980604411  0.506574183803  0.50627407613  0.50811104424  0.50605139321  0.506953306159  0.505591474408  0.506573450646  0.504897057133  0.506335154044  0.506214885147  0.505386088222  0.50581982276  0.505486697094  0.50551803505  0.507713373397  0.506351951116  0.5071198753  0.505321899177  0.504861763464  0.506568410692  0.506004054144  0.506849853431  0.504791786894  0.506708617712  0.506230163773  0.506785481088  0.506173485143  0.507195923053  0.508093212377
 2.78942692472e-12  7.24882083318e-13  3.20138197001e-13  1.87650360972e-13  1.22221009318e-13  8.84135833067e-14  6.72062389983e-14  5.18995263529e-14  4.43463159859e-14  3.76144565881e-14  3.26016731637e-14  2.71689289818e-14  2.53629241228e-14  2.34025988857e-14  2.23079045311e-14  2.05435876143e-14  2.05018974557e-14  2.13411078659e-14  2.07240062326e-14  1.90743285592e-14  2.07446402362e-14  1.98504344464e-14  2.04668287468e-14  1.7891719133e-14  1.98381117406e-14  1.84637800813e-14  1.84435001774e-14  1.89057068806e-14  1.79675841786e-14  1.84023498414e-14  1.96327292598e-14  1.89129539207e-14  1.88721228062e-14  1.90216986925e-14  2.07221566274e-14  1.90803865544e-14  1.86484275737e-14  1.96998603297e-14  1.74908541804e-14  1.84776461423e-14  1.82494779842e-14  1.80798213464e-14  1.72689746247e-14  1.69097456812e-14  1.787166688e-14  1.91954090095e-14  1.94871821572e-14  1.93750138903e-14  1.9519339529e-14  1.76015526902e-14  1.84186275825e-14  1.91401298073e-14  1.55705925804e-14  1.8734690957e-14  1.77601134355e-14  1.87689163795e-14  2.04238069505e-14  1.89200267673e-14  2.21296730571e-14  2.09941485581e-14  2.09049328338e-14  1.92177858324e-14  2.01646508707e-14  1.94188909405e-14  1.83514196126e-14  2.01736551011e-14  1.93033070121e-14  1.98602042693e-14  2.0346784666e-14  1.87481484921e-14  1.76069120528e-14  1.9815059139e-14  1.94078379754e-14  1.88658252946e-14  2.02819464674e-14  2.07974995545e-14  1.97140403396e-14  2.09469075199e-14  2.16648386966e-14  2.07626881843e-14  2.31963343404e-14  2.44127347889e-14  2.33683761912e-14  2.57436092666e-14  2.67467253708e-14  2.71680345691e-14  3.05987382962e-14  3.3457918701e-14  4.26326155129e-14  5.1939570836e-14  6.69232524535e-14  8.83724530591e-14  1.22962543136e-13  1.83670599747e-13  3.16654881205e-13  7.24907312111e-13
 7.24882083318e-13  2.79057739772e-12  7.24408893604e-13  3.17275541172e-13  1.84003700348e-13  1.24252773554e-13  8.88391149165e-14  6.81785648973e-14  5.37946083428e-14  4.52694453391e-14  3.77621817808e-14  3.23148420068e-14  2.77037119521e-14  2.56709890095e-14  2.38120616481e-14  2.21278920478e-14  2.22267708058e-14  2.19262398059e-14  2.23379481528e-14  2.18703208223e-14  1.95040088634e-14  2.15663112117e-14  2.26940110576e-14  2.17405995325e-14  2.15256550056e-14  1.85286142086e-14  1.63815495713e-14  1.96481875046e-14  1.96871980605e-14  1.73326945817e-14  1.77802458374e-14  1.78066447833e-14  1.87130398964e-14  1.89651491739e-14  2.00620562158e-14  1.99796237203e-14  2.04820539421e-14  2.13585628008e-14  2.05688445787e-14  1.98813483842e-14  1.81943396124e-14  1.78267363825e-14  1.78358557999e-14  1.92423073797e-14  2.07703681584e-14  2.16091439615e-14  2.01071281202e-14  2.06266569416e-14  1.66382053731e-14  1.70453445918e-14  1.99363656246e-14  1.81878059651e-14  1.83508037111e-14  1.85025128956e-14  1.79465270639e-14  1.67485216335e-14  2.0371921792e-14  1.89036710037e-14  1.86881180639e-14  1.9187168068e-14  2.11554647054e-14  2.07546535242e-14  1.98153780313e-14  1.91472141193e-14  1.88748686297e-14  1.78319487499e-14  1.92438022904e-14  1.90262383724e-14  1.88330184661e-14  2.00219702257e-14  1.61776154848e-14  1.8766107083e-14  1.62369906801e-14  1.70994785294e-14  1.88656458333e-14  1.95548589071e-14  2.09009845403e-14  2.08149490028e-14  2.15922255723e-14  2.04154151927e-14  1.98140564039e-14  2.07274237645e-14  2.24202250658e-14  2.48091565864e-14  2.62323878501e-14  2.56968524544e-14  2.72936578721e-14  3.07827806845e-14  3.81863190717e-14  4.34619703804e-14  5.43836155047e-14  6.86725686884e-14  9.14090150265e-14  1.24178201951e-13  1.86325267165e-13  3.19245809989e-13
 3.20138197001e-13  7.24408893604e-13  2.79020283803e-12  7.25733987461e-13  3.16363242807e-13  1.83317319905e-13  1.2456096123e-13  8.76673275414e-14  6.775202833e-14  5.28534047396e-14  4.39174073939e-14  3.61885800125e-14  3.04905089952e-14  2.73465607382e-14  2.4491262604e-14  2.26258911238e-14  2.20121877843e-14  2.14827121307e-14  2.0781105229e-14  2.24411498993e-14  2.14448395051e-14  1.83942167272e-14  1.90407791326e-14  2.13378406569e-14  2.11145445932e-14  1.78300173442e-14  1.88882057584e-14  2.05330753249e-14  1.94224649797e-14  1.89692926804e-14  2.1413285283e-14  1.93174323434e-14  1.86840141928e-14  1.75917374143e-14  1.94693115496e-14  1.832226938e-14  1.81932915862e-14  1.90254075566e-14  1.92929849167e-14  2.03412342642e-14  1.94265424334e-14  1.83193343419e-14  1.69125498937e-14  2.17132313782e-14  2.09812115605e-14  2.14474416287e-14  1.99858235303e-14  1.97172804712e-14  1.98900843149e-14  1.95323875944e-14  1.91050138437e-14  1.79182113776e-14  1.77092521284e-14  1.99756106738e-14  1.93901522476e-14  1.83602963555e-14  1.8007730382e-14  1.99681171843e-14  1.73214419549e-14  1.98155868055e-14  1.87430303054e-14  1.89118856537e-14  2.117033269e-14  2.07184538857e-14  1.95281269273e-14  2.01091208619e-14  2.16003123851e-14  1.8613249509e-14  1.49722499229e-14  1.71453174047e-14  1.64016670079e-14  2.02698289641e-14  1.94415245693e-14  1.81176248532e-14  1.69208237063e-14  1.96367472343e-14  1.84643427979e-14  1.75727605734e-14  1.72780727548e-14  1.91290670334e-14  2.06930649503e-14  2.07634922655e-14  2.11410852488e-14  2.53235560364e-14  2.45477301657e-14  2.39713283357e-14  2.55876643665e-14  2.87695118086e-14  3.31147540888e-14  3.6934623559e-14  4.36455009802e-14  5.41442390561e-14  6.699406691e-14  8.81401343913e-14  1.23924974939e-13  1.88127046243e-13
 1.87650360972e-13  3.17275541172e-13  7.25733987461e-13  2.78428538646e-12  7.23664330179e-13  3.15739643939e-13  1.85590216575e-13  1.23826496582e-13  8.85222564237e-14  6.60834220861e-14  5.25494068228e-14  4.20828022391e-14  3.64880667379e-14  3.1909159158e-14  2.98744315661e-14  2.5776380699e-14  2.3950761192e-14  2.10733552689e-14  2.19627456716e-14  2.0882534281e-14  2.09069221527e-14  2.19223732142e-14  2.1928642872e-14  2.18397330436e-14  2.01768755917e-14  1.78899886323e-14  1.76987912533e-14  1.7648371114e-14  1.93353061061e-14  1.91457679959e-14  1.91699853925e-14  1.90427534684e-14  1.90042247652e-14  1.70363235311e-14  1.79887200645e-14  1.75589597623e-14  1.78523919617e-14  1.82472913247e-14  2.00369283531e-14  2.06985727611e-14  2.10542529289e-14  1.91637463412e-14  1.83402412325e-14  2.04441843122e-14  2.10622175407e-14  2.26511174153e-14  2.17144283299e-14  1.8786013531e-14  1.82331403865e-14  1.80520810672e-14  2.03586764629e-14  1.98448849124e-14  1.901446554e-14  1.9196956853e-14  2.04135880926e-14  1.9959510594e-14  1.95445368042e-14  2.00212009951e-14  1.79830118896e-14  1.92704686584e-14  1.87382383799e-14  2.02345668635e-14  1.7174098626e-14  1.99674774788e-14  1.87069645001e-14  2.07650115413e-14  2.0906311306e-14  2.06454416317e-14  2.01880456178e-14  2.18115513766e-14  1.97017223641e-14  2.00478189725e-14  1.91003358759e-14  1.95249761334e-14  2.05816000252e-14  2.06181203034e-14  1.96073091579e-14  1.81969039586e-14  1.93175567222e-14  1.96154326851e-14  2.00968625086e-14  2.01488726684e-14  2.09309470479e-14  2.11093558183e-14  2.34931907773e-14  2.19814929978e-14  2.52212400394e-14  2.61476990559e-14  3.10250600189e-14  3.14128692734e-14  3.51381717716e-14  4.2359037428e-14  5.30364235979e-14  6.87301796805e-14  8.8245017347e-14  1.22813049106e-13
 1.22221009318e-13  1.84003700348e-13  3.16363242807e-13  7.23664330179e-13  2.7824687792e-12  7.23956835311e-13  3.16196292116e-13  1.84555726017e-13  1.25453628868e-13  8.84155004077e-14  6.78537784173e-14  5.15026006388e-14  4.54268358476e-14  3.48136763752e-14  3.12019442413e-14  2.7816302338e-14  2.45083982091e-14  2.19539235736e-14  2.30273696757e-14  2.24850815734e-14  1.87506009592e-14  2.15666275152e-14  2.06328560633e-14  1.93995003263e-14  2.03852333038e-14  2.00589054767e-14  1.95978644816e-14  1.91113516042e-14  2.03279378633e-14  1.91112481221e-14  2.04967541357e-14  1.89230154797e-14  1.61854592292e-14  1.69727279765e-14  1.787814379e-14  1.74405180505e-14  1.81450655072e-14  1.8634860684e-14  1.86559103789e-14  1.83020066659e-14  2.09760518093e-14  1.94308905878e-14  1.945822345e-14  2.01104742908e-14  2.04260122352e-14  2.07827862856e-14  2.04491707657e-14  1.95596956139e-14  1.81087673168e-14  1.74757979168e-14  1.81815050412e-14  1.77844388027e-14  2.00577044564e-14  1.90132850277e-14  1.64144283031e-14  1.85436515479e-14  1.91318695064e-14  1.92694754156e-14  1.8247266758e-14  1.90457231848e-14  1.88594168003e-14  2.08090798637e-14  1.83806666656e-14  1.95145583785e-14  1.91245641855e-14  1.83308222895e-14  1.93837947798e-14  1.95112307089e-14  1.94183928446e-14  2.04478958964e-14  1.99657633844e-14  1.90019454748e-14  1.89438385377e-14  1.86330355811e-14  1.82267985062e-14  2.13972648279e-14  1.976946136e-14  1.96530769664e-14  1.68806887857e-14  1.95697023821e-14  1.92503622942e-14  2.0696395513e-14  2.14121246834e-14  2.01929185953e-14  2.12226244643e-14  2.19890606365e-14  2.30622121446e-14  2.55849255743e-14  2.50030794436e-14  2.84403129992e-14  3.12723380155e-14  3.8289155083e-14  4.49616111049e-14  5.33694101255e-14  6.74185610395e-14  8.97726931288e-14
 8.84135833067e-14  1.24252773554e-13  1.83317319905e-13  3.15739643939e-13  7.23956835311e-13  2.7937681259e-12  7.25137676716e-13  3.1689168503e-13  1.86304280308e-13  1.21977595384e-13  8.93577590132e-14  6.50991702923e-14  5.28434297218e-14  4.23386717623e-14  3.73887454043e-14  3.18867375947e-14  2.76451442972e-14  2.62931953222e-14  2.47911628194e-14  2.27139669639e-14  2.07872571992e-14  2.09819889938e-14  1.94318400656e-14  1.82926240805e-14  2.01314840016e-14  2.02467930689e-14  1.84105019853e-14  1.94978834526e-14  1.94351057671e-14  1.8959013555e-14  2.06386539109e-14  1.87607025571e-14  1.96007144036e-14  1.67935944257e-14  1.86214061513e-14  1.90572770713e-14  2.14268108383e-14  1.88294473252e-14  1.83309910555e-14  1.86517664313e-14  2.03953650709e-14  2.0272492147e-14  2.01978688416e-14  2.10109530417e-14  1.79322400713e-14  2.06393225707e-14  2.04189909725e-14  1.85235250299e-14  1.78313528035e-14  1.70123273358e-14  1.75646371456e-14  1.79957521578e-14  1.94451007106e-14  1.96737902338e-14  1.85917507402e-14  1.88279040342e-14  1.93295339362e-14  1.96775507475e-14  1.77021723476e-14  1.85389983154e-14  1.82452700679e-14  1.75561520622e-14  1.78398015779e-14  2.0002752404e-14  1.80161600783e-14  1.88313044102e-14  2.07432129954e-14  1.77898859952e-14  1.90958971449e-14  1.95654035056e-14  2.04535445626e-14  1.93638653486e-14  2.09068522365e-14  1.97506977148e-14  1.95587426651e-14  1.97810713481e-14  1.96687796578e-14  1.99166699626e-14  1.84655958556e-14  1.95244220658e-14  2.15254429333e-14  1.99575610936e-14  2.10611960876e-14  2.09603061087e-14  2.23198031327e-14  2.09516281736e-14  2.24440882692e-14  2.27770152272e-14  2.49629234855e-14  2.50259081833e-14  2.94990813625e-14  3.30031815989e-14  3.80358145215e-14  4.6731573903e-14  5.25936399866e-14  6.78325361421e-14
 6.72062389983e-14  8.88391149165e-14  1.2456096123e-13  1.85590216575e-13  3.16196292116e-13  7.25137676716e-13  2.78787256363e-12  7.22829272455e-13  3.15785970667e-13  1.85828135671e-13  1.25015717599e-13  8.90193782746e-14  6.73928788618e-14  5.4156942256e-14  4.32622617866e-14  3.60867410978e-14  3.24349539222e-14  2.86122378444e-14  2.59963145698e-14  2.42602406891e-14  2.22354361929e-14  1.99411347936e-14  2.34467055428e-14  1.960955407e-14  2.08667206327e-14  1.83657097457e-14  1.97880477716e-14  1.78760525508e-14  1.83481558619e-14  1.90292684802e-14  1.97744476964e-14  1.87992553498e-14  2.11410236765e-14  2.04159426871e-14  1.88257640103e-14  1.84591913009e-14  1.82791073026e-14  1.73080687915e-14  1.79554286868e-14  1.92073930111e-14  1.94040373397e-14  1.86826377685e-14  1.85331161808e-14  1.96195960356e-14  2.03231642996e-14  1.94780200691e-14  2.01037829849e-14  1.85622002743e-14  1.94242514951e-14  1.89594518725e-14  2.05351034643e-14  1.73402761574e-14  1.93270235197e-14  1.86815179892e-14  1.97794306392e-14  2.00255507151e-14  1.95428078197e-14  2.06676496315e-14  1.89883789073e-14  1.77224685413e-14  1.90792737971e-14  1.92876016616e-14  1.91558473555e-14  2.08555129067e-14  2.1759677614e-14  1.9382182327e-14  2.13233824354e-14  1.90845320149e-14  2.08727635209e-14  1.90809172079e-14  1.9708956493e-14  1.7962772049e-14  1.85517573112e-14  1.90237658977e-14  1.73574854242e-14  1.865585005e-14  2.09466976484e-14  1.90008963034e-14  2.16375308238e-14  1.89263330854e-14  2.01140737626e-14  1.75786817592e-14  1.92949198316e-14  1.95358785109e-14  2.10123877588e-14  2.19155136366e-14  2.53978034235e-14  2.18269411289e-14  2.37601013734e-14  2.45726150089e-14  2.83761606031e-14  3.05077331357e-14  3.32472646653e-14  3.70530353705e-14  4.54458934251e-14  5.43489358188e-14
 5.18995263529e-14  6.81785648973e-14  8.76673275414e-14  1.23826496582e-13  1.84555726017e-13  3.1689168503e-13  7.22829272455e-13  2.78620863494e-12  7.24390835248e-13  3.18670219397e-13  1.87254783077e-13  1.22367783101e-13  8.75597914668e-14  6.76833269167e-14  5.45163367972e-14  4.35679361783e-14  3.65013271116e-14  3.13089246795e-14  2.83230094167e-14  2.95710013574e-14  2.52715157723e-14  2.31593470269e-14  2.21703688776e-14  2.14608143635e-14  1.97759245575e-14  2.01327619796e-14  1.79350334166e-14  1.72353627294e-14  1.64483403056e-14  1.81800967469e-14  1.85877323179e-14  1.76440085558e-14  1.86574728668e-14  2.09883127998e-14  1.81543895262e-14  1.93570807971e-14  1.75960522852e-14  1.83130758155e-14  1.8663781773e-14  1.99491561082e-14  1.79074447705e-14  1.91744053901e-14  1.93973741214e-14  2.0056481633e-14  1.91600053712e-14  1.87337362516e-14  1.80810476023e-14  1.82816432034e-14  1.88922554751e-14  2.00878143172e-14  1.96711841094e-14  1.91396704804e-14  1.82264862615e-14  2.03965252342e-14  1.79736536177e-14  1.98323101943e-14  1.94086737786e-14  1.8285898762e-14  2.05140146045e-14  1.89166555351e-14  1.82438553151e-14  1.78597009478e-14  1.86863455677e-14  1.66402464844e-14  1.78445960103e-14  1.76393624063e-14  1.86290072793e-14  1.89040825148e-14  2.03404949085e-14  1.94480617499e-14  1.9302495633e-14  2.03632685237e-14  1.89943019574e-14  1.97951549471e-14  1.85859835476e-14  1.85916443408e-14  1.82329044248e-14  1.98173189055e-14  2.10375899081e-14  2.21793394467e-14  2.15823874161e-14  1.82115367344e-14  2.00297105563e-14  1.98906262212e-14  2.02388833195e-14  1.98512635927e-14  2.23358412954e-14  2.00570655978e-14  2.24847764668e-14  2.48247125154e-14  2.525981343e-14  2.45530921899e-14  2.88774207216e-14  3.04508089681e-14  3.70896819112e-14  4.41423019775e-14
 4.43463159859e-14  5.37946083428e-14  6.775202833e-14  8.85222564237e-14  1.25453628868e-13  1.86304280308e-13  3.15785970667e-13  7.24390835248e-13  2.78955176097e-12  7.24966773399e-13  3.19512240365e-13  1.84477108443e-13  1.23582736009e-13  8.94338374232e-14  6.85525608817e-14  5.46702904991e-14  4.4216518743e-14  3.8954466859e-14  3.12505016048e-14  2.7587544095e-14  2.48938675058e-14  2.45504405641e-14  2.37314052843e-14  2.2732540835e-14  2.14773817778e-14  2.18066421486e-14  1.85194420998e-14  1.66036946112e-14  1.88445342742e-14  2.0783319309e-14  1.97487391249e-14  1.84836330565e-14  1.92619266316e-14  2.15912109475e-14  2.11750217815e-14  1.80784982281e-14  1.59272972386e-14  1.79135171015e-14  1.88212152355e-14  1.95737797304e-14  1.78011781203e-14  1.81862473814e-14  1.96277942971e-14  1.93301981073e-14  1.99411250265e-14  1.81123752162e-14  1.73839526131e-14  1.63435590541e-14  2.0154768689e-14  1.99049029484e-14  2.16510793551e-14  1.91759950517e-14  1.63017788078e-14  1.90699376662e-14  1.91726395771e-14  1.79651559243e-14  2.04580879985e-14  1.90089745522e-14  1.93671015681e-14  2.27664962319e-14  2.24591616398e-14  2.14266704897e-14  2.05112990557e-14  2.08634035743e-14  1.92226671684e-14  2.05018286934e-14  2.04255327566e-14  1.99095555174e-14  1.98016513979e-14  1.80956084394e-14  1.85015073168e-14  1.91491476359e-14  1.94846031551e-14  2.13916531784e-14  1.90228336433e-14  1.69765717442e-14  1.80386312727e-14  1.69981847572e-14  2.09743017341e-14  1.96496078172e-14  1.8807779874e-14  1.80257779979e-14  1.96732230137e-14  2.03963304238e-14  2.09353541092e-14  1.96518117274e-14  2.03308296032e-14  2.00169006683e-14  2.0549560188e-14  2.1303006163e-14  1.9705860749e-14  2.4396302307e-14  2.79392672958e-14  2.97291604998e-14  3.22626742489e-14  3.75129253679e-14
 3.76144565881e-14  4.52694453391e-14  5.28534047396e-14  6.60834220861e-14  8.84155004077e-14  1.21977595384e-13  1.85828135671e-13  3.18670219397e-13  7.24966773399e-13  2.79350696166e-12  7.26174629728e-13  3.17170201067e-13  1.85163822014e-13  1.22094621577e-13  9.03420182474e-14  6.83849057914e-14  5.35830942639e-14  4.39837753258e-14  3.55919451418e-14  3.13269760532e-14  2.84750122341e-14  2.77416790216e-14  2.63891684656e-14  2.14684502337e-14  1.97935711028e-14  1.91520368828e-14  1.78836969409e-14  1.67853306081e-14  1.78273776771e-14  2.06368930641e-14  1.86642117126e-14  1.76455037591e-14  1.91239932445e-14  1.96530727032e-14  2.00099043201e-14  1.79723551435e-14  1.88507249225e-14  1.89467663082e-14  1.85110837111e-14  2.03908723902e-14  1.77726734679e-14  1.93853246385e-14  1.72627752693e-14  1.81103630184e-14  1.93416399997e-14  2.12344549209e-14  2.057388e-14  1.88420148477e-14  1.97895557508e-14  1.92633791224e-14  1.83624558346e-14  1.85587577865e-14  1.78664836752e-14  1.85669714653e-14  1.92088009869e-14  2.00828638913e-14  2.04853368001e-14  1.83334227863e-14  1.76943683984e-14  2.03601623119e-14  2.09817969891e-14  1.91312035172e-14  1.99613238023e-14  1.91962775985e-14  1.98823486273e-14  1.75945187547e-14  2.04087607587e-14  2.06559245258e-14  2.21332417962e-14  1.96726444697e-14  1.99054094099e-14  1.85240863374e-14  1.8364806677e-14  1.8481002747e-14  1.83759827719e-14  1.82491086459e-14  1.88226873623e-14  1.7686265171e-14  2.11912762254e-14  1.88941007129e-14  2.14267507557e-14  2.1254265642e-14  2.28535367168e-14  2.09281489549e-14  2.12367657692e-14  2.10666836514e-14  2.10620394839e-14  2.14596881006e-14  2.2593082404e-14  2.15628377572e-14  2.19374884126e-14  2.58878077153e-14  2.60416719415e-14  2.60251195438e-14  3.1099019109e-14  3.19636204834e-14
 3.26016731637e-14  3.77621817808e-14  4.39174073939e-14  5.25494068228e-14  6.78537784173e-14  8.93577590132e-14  1.25015717599e-13  1.87254783077e-13  3.19512240365e-13  7.26174629728e-13  2.7920704979e-12  7.23634576119e-13  3.15292613801e-13  1.84975984253e-13  1.23963363633e-13  8.69110689235e-14  6.68281049281e-14  5.25180107634e-14  4.29711965226e-14  3.70659245948e-14  3.18131391484e-14  3.04571489326e-14  2.63949440949e-14  2.46807034814e-14  2.24672522186e-14  2.14376928399e-14  2.09803598707e-14  2.11923753086e-14  1.96477093496e-14  2.17507539455e-14  2.01264491131e-14  1.86655543504e-14  1.94740043191e-14  2.03100590985e-14  1.81885547908e-14  1.72711099978e-14  1.91995088801e-14  2.18322640215e-14  1.77178970002e-14  2.05411496315e-14  1.90800434641e-14  1.90679563588e-14  1.80547777859e-14  1.82921057598e-14  1.88363433196e-14  1.82948305841e-14  2.13918370189e-14  1.9260325868e-14  1.96267853889e-14  2.08460155958e-14  1.87087664125e-14  1.73495908659e-14  1.74064889398e-14  2.07983645826e-14  1.93076156293e-14  1.94055980885e-14  2.13120056641e-14  1.73867417524e-14  1.81419845149e-14  2.08955679757e-14  1.98378133328e-14  2.19852697095e-14  2.0528726008e-14  1.86823920826e-14  2.01855294009e-14  1.84737782408e-14  1.77362757561e-14  1.79969571315e-14  2.20693338163e-14  1.98839983522e-14  2.16100876772e-14  2.03091625502e-14  1.94187337302e-14  1.87550430547e-14  1.90595650162e-14  1.95084422697e-14  1.95799169392e-14  1.94588619365e-14  1.93263085198e-14  1.97095360939e-14  1.927280887e-14  2.01493524448e-14  2.04705628439e-14  2.12586144769e-14  2.09388579839e-14  2.00409886819e-14  2.01017157127e-14  2.17038052775e-14  2.19266378988e-14  2.07932090808e-14  1.90583273484e-14  2.38813331927e-14  2.26183632896e-14  2.48734925352e-14  2.54253992499e-14  2.80649882518e-14
 2.71689289818e-14  3.23148420068e-14  3.61885800125e-14  4.20828022391e-14  5.15026006388e-14  6.50991702923e-14  8.90193782746e-14  1.22367783101e-13  1.84477108443e-13  3.17170201067e-13  7.23634576119e-13  2.77728501338e-12  7.22326039652e-13  3.1427710271e-13  1.86696528578e-13  1.25218908033e-13  8.84763105823e-14  6.4569009454e-14  5.09053722691e-14  4.4123007161e-14  3.83470353558e-14  3.26362517726e-14  2.8790590071e-14  2.6515946647e-14  2.41391193339e-14  2.41185900053e-14  2.18717928458e-14  2.17867942911e-14  1.9861361114e-14  1.97344406127e-14  1.86117821096e-14  1.70852627712e-14  1.94525972005e-14  1.94599180312e-14  1.78192087137e-14  1.99225188837e-14  1.97190216952e-14  1.77164584571e-14  1.84603662921e-14  2.10759600092e-14  2.03875577385e-14  1.80895866592e-14  1.93831251894e-14  1.94934003864e-14  2.01985586679e-14  1.9227845909e-14  2.13521930533e-14  1.90823038966e-14  2.02145837796e-14  1.83474825092e-14  2.01668817455e-14  1.83386327735e-14  1.75787662099e-14  1.92485626324e-14  1.98553542004e-14  1.90760612147e-14  1.88145880403e-14  1.92947288992e-14  1.69806565081e-14  1.99777536216e-14  2.10942549934e-14  2.32613635719e-14  2.16794639962e-14  1.75422422417e-14  1.96820106538e-14  2.04081560618e-14  2.00544766742e-14  1.8866412024e-14  1.9855654224e-14  2.1409396059e-14  1.78717794046e-14  2.17032326843e-14  2.14583718558e-14  1.92107078345e-14  1.68117976765e-14  1.6285523291e-14  2.04601493332e-14  2.20885297308e-14  1.88384007699e-14  1.97033542276e-14  2.13832509491e-14  2.04530581556e-14  2.06803130384e-14  2.09291975399e-14  1.84886583775e-14  2.00645567325e-14  1.95652216418e-14  2.03902726038e-14  2.36323976016e-14  1.96387841536e-14  1.83140541826e-14  2.20368690831e-14  2.12260979924e-14  2.13884655617e-14  2.40247442591e-14  2.58577422549e-14
 2.53629241228e-14  2.77037119521e-14  3.04905089952e-14  3.64880667379e-14  4.54268358476e-14  5.28434297218e-14  6.73928788618e-14  8.75597914668e-14  1.23582736009e-13  1.85163822014e-13  3.15292613801e-13  7.22326039652e-13  2.78790284228e-12  7.22517428726e-13  3.15154280061e-13  1.83081047008e-13  1.22758815577e-13  8.66017958786e-14  6.65602641732e-14  5.48120150531e-14  4.40567592618e-14  3.53452259062e-14  3.18275648917e-14  2.92830505243e-14  2.53861269251e-14  2.53065341681e-14  2.16670331078e-14  2.31572076526e-14  2.09169504985e-14  2.03753206754e-14  2.02937771905e-14  1.85125952054e-14  1.92734103317e-14  1.59294007726e-14  1.80979505105e-14  2.05805360926e-14  1.79643812259e-14  2.00686505127e-14  1.88704993937e-14  1.98669731066e-14  1.99327169387e-14  1.84677769942e-14  1.95390340702e-14  2.04254110204e-14  1.9629965915e-14  1.97531585382e-14  1.91200884537e-14  1.73061239919e-14  1.77589334115e-14  1.91406369107e-14  1.84053866091e-14  1.97267663956e-14  1.74086580152e-14  1.85656199057e-14  1.76034692717e-14  1.68043483487e-14  2.0046816106e-14  1.85507801435e-14  1.92693487785e-14  1.9010881655e-14  2.05092668113e-14  2.28135552327e-14  2.15054553428e-14  1.88566005264e-14  1.70995929004e-14  1.74656381477e-14  1.79499971787e-14  1.93645286665e-14  1.97998942053e-14  1.90188006358e-14  1.8291507267e-14  1.82033549121e-14  1.82097698408e-14  2.07453159873e-14  1.72938422451e-14  2.01509464885e-14  1.81325564591e-14  1.90114708823e-14  1.93971669954e-14  1.79326678711e-14  1.91148295638e-14  2.00566600601e-14  2.00516275579e-14  1.93784797801e-14  2.01275529705e-14  1.79254511818e-14  2.11901337634e-14  1.97379396396e-14  2.18349597813e-14  1.95475134243e-14  1.75812189743e-14  1.98710184504e-14  1.92376953033e-14  2.14253540689e-14  2.08909340448e-14  2.3250643588e-14
 2.34025988857e-14  2.56709890095e-14  2.73465607382e-14  3.1909159158e-14  3.48136763752e-14  4.23386717623e-14  5.4156942256e-14  6.76833269167e-14  8.94338374232e-14  1.22094621577e-13  1.84975984253e-13  3.1427710271e-13  7.22517428726e-13  2.7805384878e-12  7.23435960709e-13  3.1785451064e-13  1.85008914781e-13  1.2194093794e-13  8.91253355555e-14  6.85148197829e-14  5.36237344221e-14  4.36423695768e-14  3.94018449143e-14  3.03763867386e-14  2.71392372639e-14  2.65398543974e-14  2.38211167202e-14  2.16630262185e-14  2.09619019573e-14  2.03307097392e-14  2.07690662946e-14  1.86643562861e-14  2.12549726273e-14  1.88182964076e-14  1.93839134566e-14  2.2018072295e-14  1.8908038909e-14  1.8317023532e-14  1.98254893912e-14  1.7592114822e-14  1.98365210192e-14  1.77053649853e-14  1.73878738432e-14  1.96346788099e-14  1.84235164652e-14  1.9760677191e-14  2.01182511377e-14  1.75428851718e-14  1.87722570967e-14  1.99242763419e-14  1.97371269632e-14  2.00713917691e-14  1.92858060229e-14  2.00291232079e-14  1.88879509505e-14  1.99651757208e-14  1.82142321401e-14  1.81012688425e-14  1.94701075399e-14  2.02187078714e-14  1.89053439823e-14  2.11330756218e-14  1.93538846207e-14  1.89693219105e-14  1.88184591773e-14  1.68179500833e-14  1.75047443772e-14  1.51538343191e-14  1.9895454877e-14  1.79793352626e-14  1.83500838327e-14  1.97938255461e-14  2.0042723581e-14  1.83573941356e-14  1.68045570796e-14  1.97789070202e-14  1.94149570743e-14  1.9133244565e-14  1.89342643732e-14  1.90642070236e-14  1.80177470223e-14  1.83090679941e-14  1.83111018582e-14  1.79411699877e-14  1.90943842769e-14  1.69556127932e-14  1.95348587947e-14  1.85205883761e-14  1.98836420423e-14  2.00167761746e-14  1.90889218931e-14  2.07304612215e-14  2.01398401639e-14  2.32871234162e-14  2.10485786029e-14  2.1299918783e-14
 2.23079045311e-14  2.38120616481e-14  2.4491262604e-14  2.98744315661e-14  3.12019442413e-14  3.73887454043e-14  4.32622617866e-14  5.45163367972e-14  6.85525608817e-14  9.03420182474e-14  1.23963363633e-13  1.86696528578e-13  3.15154280061e-13  7.23435960709e-13  2.78388088105e-12  7.24965346523e-13  3.17283490156e-13  1.84853937457e-13  1.22901912299e-13  8.92167004218e-14  6.60607806202e-14  5.19741059099e-14  4.52302697917e-14  3.57595938166e-14  3.02054436122e-14  2.67695289786e-14  2.34796797234e-14  2.29328506273e-14  2.51796965507e-14  2.23677213566e-14  2.0499279318e-14  1.9541275318e-14  2.07214267142e-14  2.08129030745e-14  1.83778487425e-14  1.74438272352e-14  1.91216381749e-14  1.84900839548e-14  1.76461079964e-14  1.82200684594e-14  1.98236085524e-14  1.94527957443e-14  1.91402215916e-14  2.03840875502e-14  2.0251300132e-14  2.21952345551e-14  1.84424164738e-14  1.95334424662e-14  2.03195485746e-14  1.94812469337e-14  1.83329252901e-14  1.90448884888e-14  1.89408470154e-14  2.11237817674e-14  1.98096416334e-14  2.16059976264e-14  1.85599250834e-14  1.81453022636e-14  1.88644946671e-14  2.04001244279e-14  1.79467081391e-14  2.10017717418e-14  1.7351096541e-14  1.97151860819e-14  2.14588873074e-14  2.00468537964e-14  2.1199670131e-14  2.10918480375e-14  2.07024951205e-14  2.15372462268e-14  2.2115075853e-14  2.08056198623e-14  1.86979767794e-14  1.76714115208e-14  1.77202325411e-14  1.98065981515e-14  2.11639549386e-14  1.98500138987e-14  2.02149881202e-14  1.79500379833e-14  2.07836831879e-14  2.05888386218e-14  1.85168318807e-14  1.99290259172e-14  1.85352623269e-14  1.88480808685e-14  2.09930416249e-14  1.96424860245e-14  1.85699957858e-14  1.78054167994e-14  2.01029455287e-14  2.22480787426e-14  2.19904370421e-14  2.21106377903e-14  2.29677471796e-14  2.25071576925e-14
 2.05435876143e-14  2.21278920478e-14  2.26258911238e-14  2.5776380699e-14  2.7816302338e-14  3.18867375947e-14  3.60867410978e-14  4.35679361783e-14  5.46702904991e-14  6.83849057914e-14  8.69110689235e-14  1.25218908033e-13  1.83081047008e-13  3.1785451064e-13  7.24965346523e-13  2.78769326221e-12  7.2765034244e-13  3.184206524e-13  1.86216976356e-13  1.25260855893e-13  8.78751866763e-14  6.72383777593e-14  5.54637841094e-14  4.2927154318e-14  3.55920173485e-14  3.1973065969e-14  3.04601893315e-14  2.71860738719e-14  2.51565225432e-14  2.31359150831e-14  2.30215093127e-14  2.09542628748e-14  1.89022880498e-14  2.13150557391e-14  2.11743464089e-14  1.68019598029e-14  1.9418610821e-14  1.92330732832e-14  2.17561629513e-14  2.2331143171e-14  1.93649577765e-14  2.01400096586e-14  1.59050277307e-14  1.89886372097e-14  2.02197048152e-14  2.1463660804e-14  2.10946488244e-14  2.05065839192e-14  1.97901291579e-14  1.90984390618e-14  1.79311618886e-14  2.01582489755e-14  2.07252592134e-14  1.89625189487e-14  1.83753782534e-14  1.90214666071e-14  2.06852882165e-14  2.03183416265e-14  1.94927847254e-14  1.85968734072e-14  1.97936131348e-14  2.2125549122e-14  1.91124405734e-14  2.02444240492e-14  2.06822910287e-14  2.03963374391e-14  1.98186615003e-14  1.80354567361e-14  1.7973728247e-14  1.94955914257e-14  1.71496970205e-14  1.93581260997e-14  1.78805189791e-14  1.89181797715e-14  2.06703200428e-14  1.96805801437e-14  2.06907402373e-14  1.96241245243e-14  1.92937437741e-14  1.68068398439e-14  1.83147428182e-14  2.04484525106e-14  1.98589816897e-14  1.99702302002e-14  1.99889141635e-14  2.18714927002e-14  2.13030483468e-14  2.03420622919e-14  2.09017380058e-14  1.79326784249e-14  1.69223096962e-14  1.86167034329e-14  1.8939759686e-14  2.07086263726e-14  2.13934909254e-14  2.1940150131e-14
 2.05018974557e-14  2.22267708058e-14  2.20121877843e-14  2.3950761192e-14  2.45083982091e-14  2.76451442972e-14  3.24349539222e-14  3.65013271116e-14  4.4216518743e-14  5.35830942639e-14  6.68281049281e-14  8.84763105823e-14  1.22758815577e-13  1.85008914781e-13  3.17283490156e-13  7.2765034244e-13  2.79260895728e-12  7.24519941914e-13  3.17575209483e-13  1.84861365048e-13  1.21367575836e-13  8.61880581483e-14  6.62514832493e-14  5.1519589284e-14  4.27425955866e-14  3.57164136821e-14  3.13562296334e-14  2.94621012537e-14  2.60477534514e-14  2.37616075803e-14  2.38516088122e-14  2.13551049346e-14  2.15304180532e-14  2.24643001883e-14  2.07189179457e-14  1.97914035669e-14  1.83009946468e-14  1.91682455565e-14  2.06705945361e-14  1.85872834033e-14  2.04829907133e-14  2.01684082908e-14  1.85331223706e-14  1.93950400625e-14  2.01192526228e-14  2.08498571205e-14  1.86500966188e-14  1.83632619639e-14  2.02023598504e-14  2.01789024326e-14  1.7869820953e-14  1.92207332358e-14  2.0139151169e-14  1.86158557874e-14  1.82929503412e-14  2.00623358801e-14  1.71867375257e-14  1.89830194054e-14  1.84878595121e-14  1.92283575384e-14  2.03891502307e-14  1.81058000473e-14  1.92958867379e-14  1.88866490416e-14  1.91506915887e-14  1.81647245995e-14  1.83742447637e-14  1.80035720355e-14  1.91757438523e-14  2.01457067013e-14  1.93420682084e-14  1.97524818515e-14  1.82986920974e-14  1.94065937529e-14  1.8798143244e-14  1.78726233602e-14  1.90302270318e-14  1.97127519587e-14  1.73654180799e-14  1.81761832959e-14  1.90556392438e-14  1.85714046628e-14  1.94172812801e-14  1.95442147382e-14  1.90723500836e-14  1.81633862649e-14  2.07698444523e-14  2.00390556793e-14  2.02703996042e-14  1.75929120432e-14  1.67470042934e-14  1.87128361807e-14  1.79432936224e-14  2.0798155194e-14  1.83594752735e-14  2.00354188109e-14
 2.13411078659e-14  2.19262398059e-14  2.14827121307e-14  2.10733552689e-14  2.19539235736e-14  2.62931953222e-14  2.86122378444e-14  3.13089246795e-14  3.8954466859e-14  4.39837753258e-14  5.25180107634e-14  6.4569009454e-14  8.66017958786e-14  1.2194093794e-13  1.84853937457e-13  3.184206524e-13  7.24519941914e-13  2.78885211344e-12  7.26589249863e-13  3.15613532072e-13  1.85532413613e-13  1.24243300044e-13  8.93632854496e-14  6.49828586831e-14  5.24077645302e-14  4.32741630375e-14  3.55852421665e-14  3.35230908717e-14  3.01207530542e-14  2.73020882335e-14  2.54678344285e-14  2.16156815189e-14  2.35897141789e-14  2.30416336613e-14  2.12270637866e-14  1.70525677888e-14  1.76207815377e-14  1.93685784626e-14  1.89870179272e-14  1.88660614959e-14  2.02208569945e-14  2.0597343103e-14  1.82431923516e-14  1.76061048937e-14  2.02819317801e-14  2.02004900633e-14  1.95606733544e-14  2.0417333937e-14  2.01346241837e-14  1.88315923564e-14  1.78498394564e-14  1.85944345426e-14  1.84924465823e-14  1.63231756214e-14  1.88925787933e-14  1.80647563431e-14  1.88618684629e-14  1.81206891225e-14  1.71347526933e-14  1.90128283251e-14  2.21719219287e-14  1.95881242332e-14  1.95785818045e-14  1.9504046654e-14  1.76113484084e-14  1.94369035288e-14  1.88055378949e-14  1.82535442983e-14  1.86556399184e-14  1.86211969201e-14  1.85536666208e-14  1.96239274414e-14  1.84936379109e-14  1.81185985777e-14  1.90810483451e-14  2.02591844975e-14  1.9170615096e-14  1.97333186524e-14  1.89989518369e-14  1.8726927782e-14  1.95220700589e-14  1.70268116382e-14  1.89023950137e-14  1.95522374392e-14  1.80549430451e-14  2.10796526304e-14  1.97203043238e-14  1.75440113785e-14  1.96421937262e-14  2.04922841051e-14  1.96316682359e-14  1.87304814506e-14  1.96250494714e-14  1.96709822477e-14  1.94330522917e-14  2.01763799541e-14
 2.07240062326e-14  2.23379481528e-14  2.0781105229e-14  2.19627456716e-14  2.30273696757e-14  2.47911628194e-14  2.59963145698e-14  2.83230094167e-14  3.12505016048e-14  3.55919451418e-14  4.29711965226e-14  5.09053722691e-14  6.65602641732e-14  8.91253355555e-14  1.22901912299e-13  1.86216976356e-13  3.17575209483e-13  7.26589249863e-13  2.79436119084e-12  7.23404436625e-13  3.15401456648e-13  1.86455667416e-13  1.23090327703e-13  8.86666697171e-14  6.62963163275e-14  5.43442102345e-14  4.33716506211e-14  3.77461782141e-14  3.40989567581e-14  2.79262429728e-14  2.57414857739e-14  2.50978787954e-14  2.24568501515e-14  2.28089832155e-14  2.15294256991e-14  2.0042952766e-14  2.1781627133e-14  1.94229362384e-14  1.81199362715e-14  1.72717033036e-14  1.88328942409e-14  1.8831054112e-14  1.79737419132e-14  2.0088525511e-14  2.01123363664e-14  2.00102389942e-14  1.78515813596e-14  1.76880235649e-14  1.8621570459e-14  1.67870268002e-14  2.02981502862e-14  1.87525943204e-14  1.90803450593e-14  1.8924593086e-14  1.92295778441e-14  1.81418375312e-14  2.02581990398e-14  1.93270682073e-14  1.9033767036e-14  1.82621409858e-14  2.11752390388e-14  1.8838963972e-14  1.9147950766e-14  1.98889301377e-14  2.04970943102e-14  1.95945355104e-14  2.02832241676e-14  2.0011097003e-14  2.00914547747e-14  2.03426339183e-14  1.86688908973e-14  2.06862854004e-14  2.09168927975e-14  1.94353825666e-14  1.99727953499e-14  2.00561922539e-14  2.11753736742e-14  1.66064396696e-14  2.0748019908e-14  1.88811199829e-14  1.76702397116e-14  1.7811225846e-14  1.7740285012e-14  1.88784549183e-14  1.93486915825e-14  2.07906946921e-14  1.80692114543e-14  2.0580360226e-14  2.07237218875e-14  1.97866903245e-14  1.85867561266e-14  1.71548165209e-14  1.94365511905e-14  1.74497957044e-14  1.85479036966e-14  2.01312686828e-14
 1.90743285592e-14  2.18703208223e-14  2.24411498993e-14  2.0882534281e-14  2.24850815734e-14  2.27139669639e-14  2.42602406891e-14  2.95710013574e-14  2.7587544095e-14  3.13269760532e-14  3.70659245948e-14  4.4123007161e-14  5.48120150531e-14  6.85148197829e-14  8.92167004218e-14  1.25260855893e-13  1.84861365048e-13  3.15613532072e-13  7.23404436625e-13  2.78684019885e-12  7.23463172165e-13  3.17274948813e-13  1.85881504047e-13  1.2433682734e-13  8.96195191596e-14  6.69900146052e-14  5.22569585428e-14  4.41657005627e-14  3.91490849966e-14  3.28485664475e-14  2.9560263139e-14  2.52433631771e-14  2.46657694204e-14  2.4899055149e-14  2.34863518953e-14  2.15983034556e-14  2.1347431177e-14  1.81179325451e-14  1.89010758374e-14  2.00703353044e-14  1.90628572031e-14  2.02024415365e-14  1.9096810384e-14  1.99667945014e-14  1.96520282507e-14  1.97854408999e-14  1.92411504876e-14  1.94127510337e-14  1.89781262544e-14  1.96088370274e-14  2.16010160198e-14  1.83168805135e-14  1.81988348573e-14  1.99259048649e-14  2.02631430013e-14  2.03113005217e-14  1.75095317894e-14  1.92511608899e-14  2.00148667881e-14  1.74096123652e-14  1.85762635966e-14  1.84233274286e-14  2.12971627928e-14  1.75638923281e-14  2.04498280293e-14  1.91662316076e-14  1.98029716876e-14  1.79389646604e-14  1.95670829234e-14  1.86439227295e-14  1.87952995595e-14  1.9444628334e-14  2.00669544596e-14  1.98498737152e-14  2.01161967155e-14  2.19077209093e-14  2.01915260372e-14  1.81126694342e-14  1.93339187666e-14  1.89780868659e-14  2.01510892264e-14  1.95866941636e-14  1.99595631207e-14  1.87755315625e-14  1.93272467386e-14  2.13173968263e-14  1.99328731513e-14  1.96977286048e-14  2.0591180899e-14  1.89500557029e-14  1.95900563995e-14  2.00467599565e-14  2.1074026426e-14  1.76788604639e-14  1.94378597031e-14  2.04019914766e-14
 2.07446402362e-14  1.95040088634e-14  2.14448395051e-14  2.09069221527e-14  1.87506009592e-14  2.07872571992e-14  2.22354361929e-14  2.52715157723e-14  2.48938675058e-14  2.84750122341e-14  3.18131391484e-14  3.83470353558e-14  4.40567592618e-14  5.36237344221e-14  6.60607806202e-14  8.78751866763e-14  1.21367575836e-13  1.85532413613e-13  3.15401456648e-13  7.23463172165e-13  2.78123274454e-12  7.22344282883e-13  3.16613808488e-13  1.85106473536e-13  1.2170365594e-13  8.67433398219e-14  6.54880083155e-14  5.29557866735e-14  4.28541232539e-14  3.61605018024e-14  3.14987850938e-14  2.97203526825e-14  2.6977078793e-14  2.40928289166e-14  2.1908410702e-14  2.11233655516e-14  2.06395918988e-14  1.91220875378e-14  1.95785883338e-14  2.020415767e-14  1.95793324948e-14  2.08813299485e-14  1.88186114273e-14  2.01437220799e-14  1.94245834826e-14  1.8362870359e-14  1.83851242114e-14  2.09613448957e-14  1.84622447293e-14  1.89161194495e-14  1.94172948842e-14  2.0338758282e-14  2.16458851535e-14  2.12032066008e-14  2.05542690003e-14  2.04801608233e-14  1.819921483e-14  1.58928084183e-14  1.89182803494e-14  1.54772914365e-14  2.05119349122e-14  1.78762526462e-14  1.87942884926e-14  1.80486726218e-14  2.0091529425e-14  1.79639738802e-14  2.07161838313e-14  1.88776184156e-14  1.76178099172e-14  1.83042046961e-14  1.9553151181e-14  1.95169325439e-14  1.99152815907e-14  1.96808878393e-14  1.66086948448e-14  1.82493537778e-14  2.08980858382e-14  1.96497468566e-14  2.03466710665e-14  1.94297166877e-14  1.90545255016e-14  1.92598340357e-14  1.8800626575e-14  1.86030401157e-14  1.8314759335e-14  1.90959007439e-14  1.76327641453e-14  1.87718820868e-14  1.92755698126e-14  1.87429166005e-14  1.88739108707e-14  1.96025560823e-14  2.07540899568e-14  2.24920595643e-14  2.03207561074e-14  2.16496012001e-14
 1.98504344464e-14  2.15663112117e-14  1.83942167272e-14  2.19223732142e-14  2.15666275152e-14  2.09819889938e-14  1.99411347936e-14  2.31593470269e-14  2.45504405641e-14  2.77416790216e-14  3.04571489326e-14  3.26362517726e-14  3.53452259062e-14  4.36423695768e-14  5.19741059099e-14  6.72383777593e-14  8.61880581483e-14  1.24243300044e-13  1.86455667416e-13  3.17274948813e-13  7.22344282883e-13  2.78766630872e-12  7.24481543111e-13  3.1691917788e-13  1.86690365403e-13  1.22981112054e-13  8.75530147852e-14  6.83598336497e-14  5.46931123568e-14  4.32942583437e-14  3.91771753826e-14  3.47560671448e-14  2.93291850627e-14  2.64824504911e-14  2.4597661882e-14  2.19682351963e-14  2.07778094409e-14  1.95300591626e-14  2.05416423741e-14  2.01830375062e-14  2.0234016829e-14  2.06861068766e-14  1.82664073865e-14  1.92996738339e-14  1.97760080379e-14  2.06956215413e-14  1.83600453456e-14  1.74436855677e-14  1.84057826276e-14  1.77563315207e-14  2.06741365156e-14  1.896015068e-14  1.78933180531e-14  1.73542750817e-14  1.88033513361e-14  1.93084712496e-14  1.8286185787e-14  1.91843935773e-14  1.99354689107e-14  1.87933658879e-14  1.87771298243e-14  1.76113054659e-14  2.02780163236e-14  1.84806462241e-14  1.80278718412e-14  1.93303611169e-14  1.93542241692e-14  1.83840831576e-14  1.83680376955e-14  2.14690944479e-14  1.86446177267e-14  1.99281610745e-14  1.98351916375e-14  1.8177999355e-14  1.83383373989e-14  2.07000740206e-14  1.72556580797e-14  1.74335378586e-14  1.85831892263e-14  1.75915440396e-14  1.92660955446e-14  1.90702500966e-14  1.92804876309e-14  1.81429643474e-14  1.94967087519e-14  1.99158248258e-14  2.02884133625e-14  1.8347493618e-14  1.87196778823e-14  1.87732129654e-14  1.84658131951e-14  1.69746703504e-14  1.99837856885e-14  2.02078970809e-14  2.13919083351e-14  1.99962946199e-14
 2.04668287468e-14  2.26940110576e-14  1.90407791326e-14  2.1928642872e-14  2.06328560633e-14  1.94318400656e-14  2.34467055428e-14  2.21703688776e-14  2.37314052843e-14  2.63891684656e-14  2.63949440949e-14  2.8790590071e-14  3.18275648917e-14  3.94018449143e-14  4.52302697917e-14  5.54637841094e-14  6.62514832493e-14  8.93632854496e-14  1.23090327703e-13  1.85881504047e-13  3.16613808488e-13  7.24481543111e-13  2.78920299063e-12  7.24579864808e-13  3.17537864493e-13  1.83795215437e-13  1.23780536433e-13  8.94407507331e-14  6.64770382023e-14  5.49665064002e-14  4.46487736405e-14  3.77427253761e-14  3.13110081871e-14  2.95637491369e-14  2.53961774482e-14  2.43541210422e-14  2.44302931089e-14  1.91439719069e-14  2.0695860265e-14  1.97158433663e-14  2.2129005751e-14  2.22866358022e-14  2.01790089591e-14  2.15493857992e-14  2.05700022177e-14  1.8552422262e-14  1.83828037355e-14  1.86962161281e-14  1.91246723968e-14  1.86232881123e-14  1.68961352687e-14  1.90642890103e-14  1.53539822812e-14  1.88323208056e-14  1.8342725268e-14  1.89441466013e-14  1.95019856707e-14  2.01017087197e-14  1.81967393776e-14  1.84705195679e-14  2.04478148493e-14  1.80362038556e-14  1.80748060678e-14  1.81508819528e-14  1.80222621815e-14  1.78275502745e-14  1.7980414783e-14  1.73702213741e-14  2.04394171317e-14  2.01092208088e-14  1.7521684677e-14  1.91738432631e-14  2.01739588112e-14  1.86244742725e-14  1.98068309021e-14  1.8327035697e-14  1.80087458706e-14  1.84743106599e-14  1.85923773722e-14  1.84861351483e-14  1.97618899878e-14  1.86707958973e-14  1.87549124454e-14  1.84434724919e-14  1.93597890922e-14  1.94692849607e-14  2.03608054724e-14  1.82900095272e-14  1.60574125682e-14  1.9982100529e-14  1.96087907516e-14  1.97108575864e-14  1.93340432524e-14  2.06929886502e-14  1.76695994743e-14  1.77718488019e-14
 1.7891719133e-14  2.17405995325e-14  2.13378406569e-14  2.18397330436e-14  1.93995003263e-14  1.82926240805e-14  1.960955407e-14  2.14608143635e-14  2.2732540835e-14  2.14684502337e-14  2.46807034814e-14  2.6515946647e-14  2.92830505243e-14  3.03763867386e-14  3.57595938166e-14  4.2927154318e-14  5.1519589284e-14  6.49828586831e-14  8.86666697171e-14  1.2433682734e-13  1.85106473536e-13  3.1691917788e-13  7.24579864808e-13  2.78274492657e-12  7.24445457022e-13  3.16560715805e-13  1.83306552294e-13  1.22853542453e-13  8.79739130786e-14  6.7160095916e-14  5.28801957617e-14  4.36872676179e-14  3.80444953237e-14  3.38911616965e-14  3.07595536309e-14  2.52758060879e-14  2.32470264793e-14  2.11765456934e-14  2.48431068388e-14  2.17453638392e-14  2.34715992993e-14  2.2325110588e-14  1.85903505117e-14  1.9164552729e-14  2.01561282521e-14  1.95958846685e-14  1.99173334479e-14  1.84188940231e-14  1.85023577621e-14  2.02429926551e-14  1.91103360914e-14  1.82562225025e-14  1.90697915609e-14  1.78798926379e-14  1.97015491747e-14  2.07943578102e-14  1.86440239363e-14  1.97680986639e-14  1.92582180108e-14  1.75921062208e-14  2.20745044227e-14  1.65433699157e-14  1.79073025326e-14  1.89114241812e-14  1.82469515134e-14  1.84071422879e-14  1.56382944275e-14  1.82600222021e-14  2.12167600075e-14  1.87751028137e-14  1.78717155786e-14  1.98086053516e-14  1.88327412814e-14  2.01550662316e-14  2.13544883494e-14  1.97990775249e-14  1.9759013357e-14  1.7658347375e-14  2.00346670467e-14  1.99397439697e-14  2.03753430446e-14  1.9989159796e-14  1.66416565714e-14  1.82581571656e-14  1.80879535067e-14  1.91844833483e-14  1.73385721716e-14  1.81134286789e-14  1.83843154455e-14  1.94346567865e-14  2.00265057486e-14  1.72957463522e-14  1.76624631983e-14  1.98528541618e-14  1.86903602484e-14  1.9691626386e-14
 1.98381117406e-14  2.15256550056e-14  2.11145445932e-14  2.01768755917e-14  2.03852333038e-14  2.01314840016e-14  2.08667206327e-14  1.97759245575e-14  2.14773817778e-14  1.97935711028e-14  2.24672522186e-14  2.41391193339e-14  2.53861269251e-14  2.71392372639e-14  3.02054436122e-14  3.55920173485e-14  4.27425955866e-14  5.24077645302e-14  6.62963163275e-14  8.96195191596e-14  1.2170365594e-13  1.86690365403e-13  3.17537864493e-13  7.24445457022e-13  2.79199470714e-12  7.22501571522e-13  3.16057168325e-13  1.85998065807e-13  1.25274769899e-13  8.67587274018e-14  6.92439813924e-14  5.2522503738e-14  4.38333156654e-14  3.82134868854e-14  3.2522684146e-14  2.7983910197e-14  2.35569726246e-14  2.28642188121e-14  2.28782857229e-14  2.17827990914e-14  2.17339361711e-14  2.20210882425e-14  1.93494234744e-14  1.95048898479e-14  1.87797855667e-14  1.85505632998e-14  1.88176823851e-14  2.02372231449e-14  2.12725369083e-14  1.93791062722e-14  1.92351449732e-14  1.81346828732e-14  2.06102757959e-14  1.99044907111e-14  1.87132128321e-14  1.84478756137e-14  1.84030783842e-14  1.80010548175e-14  1.69657496747e-14  1.90080767514e-14  2.08477712069e-14  1.77121473219e-14  1.80056655573e-14  1.99226565087e-14  1.90509716515e-14  1.86637023122e-14  1.74940378606e-14  1.85501613889e-14  2.06707754176e-14  1.99054099512e-14  2.02343408306e-14  1.94344535295e-14  1.99284828943e-14  2.06024924438e-14  1.94398359323e-14  2.14560127745e-14  2.1005818874e-14  1.93912830428e-14  1.96571234532e-14  1.85634020551e-14  1.74161709991e-14  1.96012401268e-14  1.89330956524e-14  1.9593227914e-14  1.85313622736e-14  1.89943638575e-14  1.8317614868e-14  1.83673310553e-14  1.82076226913e-14  1.92148874527e-14  1.98865760449e-14  1.76496789414e-14  1.62231403467e-14  1.84703516812e-14  2.02569920384e-14  1.91463012037e-14
 1.84637800813e-14  1.85286142086e-14  1.78300173442e-14  1.78899886323e-14  2.00589054767e-14  2.02467930689e-14  1.83657097457e-14  2.01327619796e-14  2.18066421486e-14  1.91520368828e-14  2.14376928399e-14  2.41185900053e-14  2.53065341681e-14  2.65398543974e-14  2.67695289786e-14  3.1973065969e-14  3.57164136821e-14  4.32741630375e-14  5.43442102345e-14  6.69900146052e-14  8.67433398219e-14  1.22981112054e-13  1.83795215437e-13  3.16560715805e-13  7.22501571522e-13  2.7852490359e-12  7.24562639935e-13  3.15300801473e-13  1.86557561428e-13  1.22422247033e-13  8.84794158165e-14  6.44540447706e-14  5.31461715877e-14  4.22354832082e-14  3.87883609246e-14  3.22510732359e-14  2.91680820878e-14  2.5999817977e-14  2.44327384521e-14  2.30704501388e-14  2.46438451766e-14  2.51461204463e-14  2.0430973765e-14  2.23997743602e-14  2.11632408972e-14  2.20773991215e-14  2.07000536091e-14  1.86472410758e-14  1.92212384658e-14  1.8191108046e-14  1.92712715612e-14  1.66822505852e-14  1.64383161076e-14  2.0098202223e-14  2.08082883605e-14  1.96917321307e-14  1.70779851569e-14  1.98691704836e-14  1.83796727502e-14  1.89310067546e-14  1.66353909101e-14  1.61571074595e-14  1.58827449548e-14  1.84522631418e-14  1.69130027998e-14  1.64332299525e-14  1.66515174972e-14  1.7510207603e-14  1.76724007166e-14  1.89187698312e-14  1.80516395427e-14  2.07071843877e-14  1.94177449686e-14  1.93432185642e-14  1.86867574824e-14  2.09602509018e-14  1.79793383459e-14  1.90990469336e-14  1.95725851097e-14  1.85246830159e-14  1.83451100098e-14  1.78756338233e-14  2.02442509236e-14  1.97080424199e-14  1.9711550238e-14  1.99095406952e-14  2.07020901422e-14  1.97141808909e-14  2.06638374342e-14  2.07803158137e-14  2.03696479402e-14  1.85541803928e-14  1.97312838735e-14  1.78458550572e-14  2.03225820826e-14  1.89218899786e-14
 1.84435001774e-14  1.63815495713e-14  1.88882057584e-14  1.76987912533e-14  1.95978644816e-14  1.84105019853e-14  1.97880477716e-14  1.79350334166e-14  1.85194420998e-14  1.78836969409e-14  2.09803598707e-14  2.18717928458e-14  2.16670331078e-14  2.38211167202e-14  2.34796797234e-14  3.04601893315e-14  3.13562296334e-14  3.55852421665e-14  4.33716506211e-14  5.22569585428e-14  6.54880083155e-14  8.75530147852e-14  1.23780536433e-13  1.83306552294e-13  3.16057168325e-13  7.24562639935e-13  2.79057368233e-12  7.24014938811e-13  3.1883332647e-13  1.83531623903e-13  1.22224924621e-13  8.84359913992e-14  6.89076536663e-14  5.05927372307e-14  4.29807814194e-14  3.65942628511e-14  3.09379042771e-14  2.85124428249e-14  2.55372825966e-14  2.39444569814e-14  2.44771451948e-14  2.29474372701e-14  2.19254663544e-14  2.25334644708e-14  1.91531867503e-14  2.06266425776e-14  1.99899778589e-14  1.95431384674e-14  2.12935474614e-14  1.93434102989e-14  2.02643518559e-14  1.86889878455e-14  1.77431943599e-14  1.69915083223e-14  2.01146120813e-14  1.81257944994e-14  2.05381371159e-14  2.01372107762e-14  1.79639387026e-14  1.86717864303e-14  1.83887488296e-14  1.93242693148e-14  1.7668876457e-14  1.7029807225e-14  1.99445814164e-14  1.98328298918e-14  1.96232693379e-14  1.79815508284e-14  2.10769955151e-14  1.80912815256e-14  1.75215696096e-14  1.89140998209e-14  1.89258312261e-14  1.89191970152e-14  1.96902089651e-14  1.87463816131e-14  2.10354743044e-14  2.25682501803e-14  2.13423465252e-14  1.86216162433e-14  1.91923796641e-14  1.83780416599e-14  1.96688933049e-14  1.79279112304e-14  1.89350682251e-14  1.9872104986e-14  2.10093444117e-14  1.88643833365e-14  1.92439319429e-14  1.76107601851e-14  2.12549838813e-14  1.93983949635e-14  2.0485742093e-14  2.04381475689e-14  2.05281005931e-14  1.92850094074e-14
 1.89057068806e-14  1.96481875046e-14  2.05330753249e-14  1.7648371114e-14  1.91113516042e-14  1.94978834526e-14  1.78760525508e-14  1.72353627294e-14  1.66036946112e-14  1.67853306081e-14  2.11923753086e-14  2.17867942911e-14  2.31572076526e-14  2.16630262185e-14  2.29328506273e-14  2.71860738719e-14  2.94621012537e-14  3.35230908717e-14  3.77461782141e-14  4.41657005627e-14  5.29557866735e-14  6.83598336497e-14  8.94407507331e-14  1.22853542453e-13  1.85998065807e-13  3.15300801473e-13  7.24014938811e-13  2.78534201517e-12  7.23169578241e-13  3.16434245554e-13  1.8396325625e-13  1.23466725222e-13  8.86557915591e-14  6.50749599592e-14  5.24269599327e-14  4.28294284893e-14  3.7156958905e-14  3.30680014099e-14  2.90627349156e-14  2.88034664524e-14  2.63521912814e-14  2.57263260497e-14  2.35956627916e-14  2.28357517075e-14  1.9976139929e-14  1.97070895217e-14  2.1298992958e-14  1.99143189679e-14  1.9941587713e-14  1.97069405178e-14  1.92439301284e-14  1.96110144917e-14  1.85100194185e-14  2.09484158353e-14  2.30830756468e-14  1.98932901132e-14  1.94726465576e-14  1.93394266013e-14  1.82246941456e-14  2.04424255778e-14  2.00718816381e-14  1.79568161283e-14  1.94393081783e-14  1.94440376616e-14  1.8464442851e-14  1.85205569622e-14  1.98144435606e-14  2.07575103442e-14  2.05045657707e-14  1.98374713866e-14  1.68924934834e-14  1.84407306622e-14  2.05435566515e-14  1.99950410316e-14  1.86826333845e-14  1.83588817432e-14  1.77639904978e-14  2.01873473285e-14  2.1040202305e-14  1.65212384684e-14  1.86810895928e-14  1.74160478693e-14  1.88523720542e-14  1.90434741987e-14  1.93137009078e-14  1.66913073407e-14  2.00207626138e-14  1.8743517681e-14  2.11186219424e-14  1.74665780665e-14  2.10103244283e-14  1.94340015239e-14  1.73557950007e-14  2.00329204135e-14  1.92684597779e-14  1.8417356433e-14
 1.79675841786e-14  1.96871980605e-14  1.94224649797e-14  1.93353061061e-14  2.03279378633e-14  1.94351057671e-14  1.83481558619e-14  1.64483403056e-14  1.88445342742e-14  1.78273776771e-14  1.96477093496e-14  1.9861361114e-14  2.09169504985e-14  2.09619019573e-14  2.51796965507e-14  2.51565225432e-14  2.60477534514e-14  3.01207530542e-14  3.40989567581e-14  3.91490849966e-14  4.28541232539e-14  5.46931123568e-14  6.64770382023e-14  8.79739130786e-14  1.25274769899e-13  1.86557561428e-13  3.1883332647e-13  7.23169578241e-13  2.78284084828e-12  7.21154016748e-13  3.16867247058e-13  1.84071937611e-13  1.21014873971e-13  8.76864211184e-14  6.71562211462e-14  5.17607017625e-14  4.24101202282e-14  3.71513731678e-14  3.16509565272e-14  3.06198603164e-14  2.59447554692e-14  2.42399694886e-14  2.29862355965e-14  2.268724043e-14  2.16317759321e-14  2.0680312347e-14  2.13243806462e-14  1.73956766662e-14  1.81804486957e-14  1.87992988547e-14  1.87304602767e-14  1.83645783518e-14  1.79601445142e-14  1.81329315761e-14  2.09816544999e-14  1.96760135695e-14  1.88663577756e-14  1.97911120392e-14  1.79619396703e-14  1.79214634441e-14  1.68774364308e-14  1.70015026101e-14  1.81966275931e-14  2.04122393371e-14  1.90625912339e-14  1.81006420885e-14  2.11205745363e-14  2.19927333482e-14  1.84791755951e-14  2.03200300779e-14  1.70785319399e-14  1.81344361579e-14  1.93592825296e-14  1.57831111325e-14  1.75233697344e-14  1.73535564939e-14  1.67823567346e-14  1.86371850472e-14  2.13381182045e-14  1.93157524688e-14  1.76161593048e-14  1.74769999289e-14  1.84236587341e-14  1.86166355564e-14  1.6107074745e-14  1.77414076268e-14  1.86333447876e-14  1.9195250968e-14  1.82606578207e-14  1.94324737287e-14  2.14218921165e-14  1.91868347968e-14  1.81964896667e-14  1.98519378285e-14  2.02134492578e-14  1.88533885668e-14
 1.84023498414e-14  1.73326945817e-14  1.89692926804e-14  1.91457679959e-14  1.91112481221e-14  1.8959013555e-14  1.90292684802e-14  1.81800967469e-14  2.0783319309e-14  2.06368930641e-14  2.17507539455e-14  1.97344406127e-14  2.03753206754e-14  2.03307097392e-14  2.23677213566e-14  2.31359150831e-14  2.37616075803e-14  2.73020882335e-14  2.79262429728e-14  3.28485664475e-14  3.61605018024e-14  4.32942583437e-14  5.49665064002e-14  6.7160095916e-14  8.67587274018e-14  1.22422247033e-13  1.83531623903e-13  3.16434245554e-13  7.21154016748e-13  2.7740269478e-12  7.20201621116e-13  3.15141872599e-13  1.83489222521e-13  1.2253466685e-13  9.07178485529e-14  6.67849360216e-14  5.39070491619e-14  4.13714847267e-14  3.55828067004e-14  3.13048973922e-14  2.96382940307e-14  2.49688732481e-14  2.53495648654e-14  2.33817366275e-14  2.23802097682e-14  2.23418579032e-14  2.35534140076e-14  1.96104294438e-14  1.93051516913e-14  1.9661802115e-14  1.94378815401e-14  1.90241407161e-14  1.78310830905e-14  1.92246170661e-14  1.89752054493e-14  1.84729137406e-14  1.90788900521e-14  2.05367164294e-14  1.79015392507e-14  1.72468875974e-14  1.75671241083e-14  1.61780109114e-14  1.85144356642e-14  2.07747541165e-14  1.84781742517e-14  1.92073388374e-14  1.88984879208e-14  2.10419904998e-14  1.93346414599e-14  2.09274534308e-14  1.58305398154e-14  1.89087863007e-14  1.56936546931e-14  1.70651763371e-14  1.77123984553e-14  1.94710997701e-14  1.91962253278e-14  1.93507067382e-14  1.99476471412e-14  1.93648846646e-14  1.95941315233e-14  1.86092437916e-14  2.04272436173e-14  1.78344801538e-14  1.77606794048e-14  1.67605264389e-14  1.89643550094e-14  1.84291838044e-14  2.03797774065e-14  1.93087400437e-14  2.06092017569e-14  1.86869789028e-14  1.93381807077e-14  1.90257378323e-14  1.77068719183e-14  1.69913102392e-14
 1.96327292598e-14  1.77802458374e-14  2.1413285283e-14  1.91699853925e-14  2.04967541357e-14  2.06386539109e-14  1.97744476964e-14  1.85877323179e-14  1.97487391249e-14  1.86642117126e-14  2.01264491131e-14  1.86117821096e-14  2.02937771905e-14  2.07690662946e-14  2.0499279318e-14  2.30215093127e-14  2.38516088122e-14  2.54678344285e-14  2.57414857739e-14  2.9560263139e-14  3.14987850938e-14  3.91771753826e-14  4.46487736405e-14  5.28801957617e-14  6.92439813924e-14  8.84794158165e-14  1.22224924621e-13  1.8396325625e-13  3.16867247058e-13  7.20201621116e-13  2.78091955273e-12  7.22203642718e-13  3.14868684316e-13  1.85976489714e-13  1.23568196503e-13  8.76846801324e-14  6.69020915582e-14  5.25145311572e-14  4.31228613907e-14  3.49768103874e-14  3.2051643757e-14  2.75613471505e-14  2.81106104672e-14  2.48210574973e-14  2.23281199222e-14  2.27270551578e-14  2.21275588295e-14  1.80832228275e-14  2.23090183817e-14  2.0270326714e-14  2.13809353048e-14  1.97271736643e-14  1.90305129441e-14  1.71678323779e-14  1.95190413491e-14  1.87838552188e-14  1.7292589922e-14  2.04466851288e-14  2.07384522905e-14  1.87413705741e-14  1.79953333258e-14  1.74537549482e-14  1.79414161525e-14  1.78435693683e-14  1.72113850289e-14  1.80339553763e-14  1.97286026573e-14  2.05864149346e-14  1.92114415159e-14  2.05523476483e-14  1.82220717321e-14  1.83873525246e-14  1.66410990195e-14  2.04494155408e-14  2.02029649809e-14  2.00741925402e-14  1.83604326743e-14  1.99378746843e-14  1.86296878112e-14  1.92694929966e-14  1.78623577188e-14  1.69959083318e-14  2.03646861013e-14  1.97742382231e-14  1.77433720425e-14  2.02076126503e-14  1.89945218414e-14  2.07892728793e-14  2.00680503628e-14  1.98042665519e-14  1.94950785842e-14  1.65461959586e-14  2.0146921349e-14  1.95676283856e-14  1.95832642219e-14  2.01762602326e-14
 1.89129539207e-14  1.78066447833e-14  1.93174323434e-14  1.90427534684e-14  1.89230154797e-14  1.87607025571e-14  1.87992553498e-14  1.76440085558e-14  1.84836330565e-14  1.76455037591e-14  1.86655543504e-14  1.70852627712e-14  1.85125952054e-14  1.86643562861e-14  1.9541275318e-14  2.09542628748e-14  2.13551049346e-14  2.16156815189e-14  2.50978787954e-14  2.52433631771e-14  2.97203526825e-14  3.47560671448e-14  3.77427253761e-14  4.36872676179e-14  5.2522503738e-14  6.44540447706e-14  8.84359913992e-14  1.23466725222e-13  1.84071937611e-13  3.15141872599e-13  7.22203642718e-13  2.77940997414e-12  7.21605930132e-13  3.18014144873e-13  1.84308305633e-13  1.22593436679e-13  8.77356757662e-14  6.77266386925e-14  5.28273883818e-14  4.30806294088e-14  3.55302844986e-14  3.01732039806e-14  2.70903418933e-14  2.53094734332e-14  2.29258041022e-14  2.43680303403e-14  2.27227385673e-14  1.94715789279e-14  2.10081832454e-14  2.11669308429e-14  2.14175839975e-14  1.9823034773e-14  1.8092230641e-14  1.72875472897e-14  1.9250076497e-14  1.7054751504e-14  1.66392459235e-14  1.8093237849e-14  2.02572952872e-14  1.92592296719e-14  2.04389746019e-14  1.92951842407e-14  1.80056918162e-14  1.85635299373e-14  1.78970439239e-14  2.04633545133e-14  2.18805536173e-14  1.99232655636e-14  1.97795955158e-14  1.73295637042e-14  1.75901916819e-14  1.87051391333e-14  1.81463119959e-14  1.89058167465e-14  1.85142302931e-14  1.99426544031e-14  1.84246061517e-14  2.02906471391e-14  1.94833056511e-14  1.92891411886e-14  1.87445674902e-14  1.72691046934e-14  1.86716491836e-14  1.95947334342e-14  1.77392744612e-14  1.82690378224e-14  1.62937895847e-14  1.84229995339e-14  1.72181986912e-14  1.59784538633e-14  1.74395433023e-14  1.72712748811e-14  1.9668961517e-14  1.96780464085e-14  2.03485709796e-14  1.91726039982e-14
 1.88721228062e-14  1.87130398964e-14  1.86840141928e-14  1.90042247652e-14  1.61854592292e-14  1.96007144036e-14  2.11410236765e-14  1.86574728668e-14  1.92619266316e-14  1.91239932445e-14  1.94740043191e-14  1.94525972005e-14  1.92734103317e-14  2.12549726273e-14  2.07214267142e-14  1.89022880498e-14  2.15304180532e-14  2.35897141789e-14  2.24568501515e-14  2.46657694204e-14  2.6977078793e-14  2.93291850627e-14  3.13110081871e-14  3.80444953237e-14  4.38333156654e-14  5.31461715877e-14  6.89076536663e-14  8.86557915591e-14  1.21014873971e-13  1.83489222521e-13  3.14868684316e-13  7.21605930132e-13  2.77885445262e-12  7.24605578312e-13  3.16911912021e-13  1.84130438444e-13  1.22366905649e-13  8.64556218975e-14  6.69280197471e-14  5.2578852731e-14  4.15225485662e-14  3.34665067414e-14  2.91863335524e-14  2.83296990532e-14  2.71494623117e-14  2.40234584575e-14  2.23688321103e-14  1.88129545817e-14  2.01053423183e-14  2.01230848611e-14  2.04995767419e-14  2.08996557178e-14  1.9836287765e-14  1.82830977365e-14  2.20081185448e-14  1.9872051031e-14  1.88942738273e-14  2.03117087681e-14  1.87205287734e-14  1.92514609008e-14  2.03736790245e-14  2.02527643611e-14  1.72849094141e-14  1.86293471398e-14  1.94877782349e-14  1.96346073545e-14  1.94240707848e-14  2.03037000142e-14  1.71664280894e-14  1.81944181373e-14  1.87420262798e-14  1.98793824435e-14  2.03935535591e-14  1.87905042653e-14  1.75956495884e-14  1.96082718956e-14  1.77497817926e-14  1.94701033504e-14  1.97824929321e-14  1.87635219474e-14  2.0740565816e-14  1.91087373053e-14  1.95300457636e-14  1.7798492807e-14  1.93209797719e-14  1.944826647e-14  1.9231937566e-14  1.94953656882e-14  2.11914532596e-14  2.11348015262e-14  1.87731335667e-14  1.79405898356e-14  1.88847437528e-14  2.00261460753e-14  2.04907754711e-14  2.0207404571e-14
 1.90216986925e-14  1.89651491739e-14  1.75917374143e-14  1.70363235311e-14  1.69727279765e-14  1.67935944257e-14  2.04159426871e-14  2.09883127998e-14  2.15912109475e-14  1.96530727032e-14  2.03100590985e-14  1.94599180312e-14  1.59294007726e-14  1.88182964076e-14  2.08129030745e-14  2.13150557391e-14  2.24643001883e-14  2.30416336613e-14  2.28089832155e-14  2.4899055149e-14  2.40928289166e-14  2.64824504911e-14  2.95637491369e-14  3.38911616965e-14  3.82134868854e-14  4.22354832082e-14  5.05927372307e-14  6.50749599592e-14  8.76864211184e-14  1.2253466685e-13  1.85976489714e-13  3.18014144873e-13  7.24605578312e-13  2.79190607873e-12  7.24188214334e-13  3.16709490996e-13  1.8310334903e-13  1.2292782588e-13  8.76760351899e-14  6.69906120161e-14  5.50351223085e-14  4.48485680913e-14  3.81304311414e-14  3.1859199288e-14  2.99247218061e-14  2.79766131704e-14  2.52694826738e-14  2.10000707853e-14  2.01732772644e-14  1.96649850259e-14  2.04479390217e-14  1.77351476929e-14  1.79556539478e-14  1.91174481306e-14  2.17361738678e-14  2.01871779834e-14  1.90514199569e-14  2.04257666334e-14  2.0372898462e-14  2.067155652e-14  2.03978248548e-14  2.01867314947e-14  1.83228095379e-14  2.00919211231e-14  1.8841029085e-14  1.89334497836e-14  1.86161022177e-14  2.02268880652e-14  1.79131753224e-14  1.88053573183e-14  1.83183658952e-14  1.79596852056e-14  1.67909799836e-14  1.91892321494e-14  1.91506225984e-14  1.69270137817e-14  1.7505666564e-14  1.92251086458e-14  1.80759619914e-14  2.01843679799e-14  1.77013998963e-14  1.83161929675e-14  1.89816670788e-14  1.96935043961e-14  1.80639216829e-14  1.97642504995e-14  2.05587446935e-14  1.96188242757e-14  1.95047192026e-14  2.04904963674e-14  2.12573418469e-14  1.6920060329e-14  1.65952142208e-14  2.00644223624e-14  2.01064821139e-14  1.83864902368e-14
 2.07221566274e-14  2.00620562158e-14  1.94693115496e-14  1.79887200645e-14  1.787814379e-14  1.86214061513e-14  1.88257640103e-14  1.81543895262e-14  2.11750217815e-14  2.00099043201e-14  1.81885547908e-14  1.78192087137e-14  1.80979505105e-14  1.93839134566e-14  1.83778487425e-14  2.11743464089e-14  2.07189179457e-14  2.12270637866e-14  2.15294256991e-14  2.34863518953e-14  2.1908410702e-14  2.4597661882e-14  2.53961774482e-14  3.07595536309e-14  3.2522684146e-14  3.87883609246e-14  4.29807814194e-14  5.24269599327e-14  6.71562211462e-14  9.07178485529e-14  1.23568196503e-13  1.84308305633e-13  3.16911912021e-13  7.24188214334e-13  2.78513264295e-12  7.23859429381e-13  3.15642880264e-13  1.84124838529e-13  1.21809352677e-13  8.83165021112e-14  6.71548191388e-14  5.2737582458e-14  4.39142283982e-14  3.43170376302e-14  3.09852834235e-14  2.89374486739e-14  2.60713500796e-14  2.17916783306e-14  2.18251943098e-14  1.92360125631e-14  2.07073007029e-14  1.97225495931e-14  1.99039791263e-14  2.02623576819e-14  1.90808528422e-14  1.87145955535e-14  1.70215937607e-14  2.09021137275e-14  1.81477491091e-14  1.9731638406e-14  1.95153579787e-14  1.96273517279e-14  1.77221891505e-14  1.79411413977e-14  2.0066057914e-14  2.02819369866e-14  1.94392848802e-14  1.93187829454e-14  1.81317709216e-14  1.96469186487e-14  1.7645911533e-14  2.07518575953e-14  1.85995321197e-14  1.86864474387e-14  1.70630795439e-14  1.71908572453e-14  1.86732898736e-14  1.81620431494e-14  1.78945253071e-14  2.00173339921e-14  1.8096367275e-14  1.88458166171e-14  1.8040433927e-14  1.86177010108e-14  2.08486223759e-14  1.91992235611e-14  1.97818432068e-14  1.76549960658e-14  1.82268357207e-14  1.9300039596e-14  2.07196758146e-14  1.83626318861e-14  1.77383123276e-14  2.16306744782e-14  2.05987842393e-14  1.9447701038e-14
 1.90803865544e-14  1.99796237203e-14  1.832226938e-14  1.75589597623e-14  1.74405180505e-14  1.90572770713e-14  1.84591913009e-14  1.93570807971e-14  1.80784982281e-14  1.79723551435e-14  1.72711099978e-14  1.99225188837e-14  2.05805360926e-14  2.2018072295e-14  1.74438272352e-14  1.68019598029e-14  1.97914035669e-14  1.70525677888e-14  2.0042952766e-14  2.15983034556e-14  2.11233655516e-14  2.19682351963e-14  2.43541210422e-14  2.52758060879e-14  2.7983910197e-14  3.22510732359e-14  3.65942628511e-14  4.28294284893e-14  5.17607017625e-14  6.67849360216e-14  8.76846801324e-14  1.22593436679e-13  1.84130438444e-13  3.16709490996e-13  7.23859429381e-13  2.78595564347e-12  7.21265348025e-13  3.16411993425e-13  1.83993791477e-13  1.22625325073e-13  8.75353061891e-14  6.66238816984e-14  5.09595830885e-14  4.2493369078e-14  3.81166648499e-14  3.49328494796e-14  2.93723210382e-14  2.68840969257e-14  2.47039672423e-14  2.15723626271e-14  1.92353771648e-14  2.05416857661e-14  1.90827964066e-14  1.9696347838e-14  2.11047176663e-14  1.9743528478e-14  2.01135576229e-14  2.26169851592e-14  2.11348514805e-14  2.07920722642e-14  2.13259172655e-14  2.03950310625e-14  1.78643904457e-14  1.57884511277e-14  1.89211243214e-14  1.83153851971e-14  1.87622268931e-14  1.79927467234e-14  1.91048289226e-14  1.87840126826e-14  1.84274070084e-14  1.93587221469e-14  1.78988778058e-14  1.8210479331e-14  1.91874956778e-14  1.94005672256e-14  1.9634572255e-14  1.67989488337e-14  1.8728986971e-14  1.90141547567e-14  1.97565883281e-14  2.08204173465e-14  2.00131322666e-14  1.81838835035e-14  2.05717697432e-14  1.93399690573e-14  1.97129493594e-14  1.85166890078e-14  1.70553281881e-14  1.82471934415e-14  1.85333284169e-14  1.97384697146e-14  2.01336874786e-14  2.10916487922e-14  2.04717297515e-14  1.76284094571e-14
 1.86484275737e-14  2.04820539421e-14  1.81932915862e-14  1.78523919617e-14  1.81450655072e-14  2.14268108383e-14  1.82791073026e-14  1.75960522852e-14  1.59272972386e-14  1.88507249225e-14  1.91995088801e-14  1.97190216952e-14  1.79643812259e-14  1.8908038909e-14  1.91216381749e-14  1.9418610821e-14  1.83009946468e-14  1.76207815377e-14  2.1781627133e-14  2.1347431177e-14  2.06395918988e-14  2.07778094409e-14  2.44302931089e-14  2.32470264793e-14  2.35569726246e-14  2.91680820878e-14  3.09379042771e-14  3.7156958905e-14  4.24101202282e-14  5.39070491619e-14  6.69020915582e-14  8.77356757662e-14  1.22366905649e-13  1.8310334903e-13  3.15642880264e-13  7.21265348025e-13  2.78831275949e-12  7.23991948034e-13  3.16157378421e-13  1.84010948498e-13  1.24657634573e-13  8.80508178623e-14  6.52405225616e-14  5.14031161639e-14  4.14577958021e-14  3.58233586054e-14  2.95155269248e-14  2.50208211769e-14  2.55675718381e-14  2.26305027174e-14  2.1138760629e-14  2.15059819791e-14  2.06384006822e-14  2.10446873411e-14  2.1030671049e-14  1.98518034285e-14  2.15106409509e-14  2.0682530218e-14  2.36752213201e-14  2.04982887728e-14  1.76185665039e-14  1.88928840132e-14  1.95677412604e-14  1.73485531131e-14  1.90718130223e-14  1.96042944573e-14  2.08665576163e-14  1.89252023846e-14  1.88407383626e-14  1.82859219605e-14  1.8172930581e-14  1.80484074616e-14  1.7467592647e-14  1.76538110489e-14  1.72657893958e-14  1.76393431391e-14  1.79317641621e-14  1.78237170384e-14  1.86858449638e-14  1.78361690878e-14  1.9099051178e-14  1.85762920495e-14  1.708334311e-14  1.79362835414e-14  2.02132215635e-14  1.90927176914e-14  1.88467281589e-14  1.80963724301e-14  1.75922769824e-14  1.69551613e-14  1.79348798563e-14  1.53454762402e-14  1.91611237305e-14  1.87861655827e-14  1.90981250106e-14  1.93041943838e-14
 1.96998603297e-14  2.13585628008e-14  1.90254075566e-14  1.82472913247e-14  1.8634860684e-14  1.88294473252e-14  1.73080687915e-14  1.83130758155e-14  1.79135171015e-14  1.89467663082e-14  2.18322640215e-14  1.77164584571e-14  2.00686505127e-14  1.8317023532e-14  1.84900839548e-14  1.92330732832e-14  1.91682455565e-14  1.93685784626e-14  1.94229362384e-14  1.81179325451e-14  1.91220875378e-14  1.95300591626e-14  1.91439719069e-14  2.11765456934e-14  2.28642188121e-14  2.5999817977e-14  2.85124428249e-14  3.30680014099e-14  3.71513731678e-14  4.13714847267e-14  5.25145311572e-14  6.77266386925e-14  8.64556218975e-14  1.2292782588e-13  1.84124838529e-13  3.16411993425e-13  7.23991948034e-13  2.78670058525e-12  7.22471121268e-13  3.15664916499e-13  1.8506021005e-13  1.22529219709e-13  8.74478866992e-14  6.6100348423e-14  5.23530171465e-14  4.40422071055e-14  3.426057067e-14  3.14230455734e-14  3.16573979089e-14  2.65414135559e-14  2.3551678803e-14  2.2716165046e-14  2.11330467446e-14  2.17598810109e-14  2.08459379496e-14  1.97726913534e-14  1.88658024635e-14  2.08106619325e-14  2.0105192977e-14  1.92262701622e-14  1.7607106918e-14  1.89192556638e-14  1.88335358986e-14  1.74919088132e-14  1.94286600636e-14  2.11782117355e-14  2.00074321804e-14  1.97391504214e-14  2.00264186978e-14  2.06146259727e-14  1.75017198918e-14  1.72275359389e-14  1.9253049906e-14  1.72818332787e-14  1.8633447389e-14  1.93974853971e-14  1.99421137154e-14  2.02939802622e-14  1.86157069794e-14  2.03625842851e-14  2.04329830769e-14  1.82560899686e-14  1.95617307533e-14  1.86260975794e-14  1.90572322146e-14  1.7590516844e-14  1.85637322527e-14  1.85678953309e-14  1.94280484389e-14  1.75328928363e-14  1.87554203403e-14  1.83131396622e-14  1.87853224835e-14  2.20804097063e-14  1.86994324668e-14  1.96734980856e-14
 1.74908541804e-14  2.05688445787e-14  1.92929849167e-14  2.00369283531e-14  1.86559103789e-14  1.83309910555e-14  1.79554286868e-14  1.8663781773e-14  1.88212152355e-14  1.85110837111e-14  1.77178970002e-14  1.84603662921e-14  1.88704993937e-14  1.98254893912e-14  1.76461079964e-14  2.17561629513e-14  2.06705945361e-14  1.89870179272e-14  1.81199362715e-14  1.89010758374e-14  1.95785883338e-14  2.05416423741e-14  2.0695860265e-14  2.48431068388e-14  2.28782857229e-14  2.44327384521e-14  2.55372825966e-14  2.90627349156e-14  3.16509565272e-14  3.55828067004e-14  4.31228613907e-14  5.28273883818e-14  6.69280197471e-14  8.76760351899e-14  1.21809352677e-13  1.83993791477e-13  3.16157378421e-13  7.22471121268e-13  2.79389800156e-12  7.25217658599e-13  3.17105228374e-13  1.83942713451e-13  1.23195896289e-13  8.85462539168e-14  6.79500937919e-14  5.37400419319e-14  4.28173372957e-14  3.6657014632e-14  3.29078205456e-14  2.91207770974e-14  2.46203596932e-14  2.35726669267e-14  2.35081858423e-14  2.08412249878e-14  2.29688966476e-14  2.19176775973e-14  1.82549114403e-14  1.88241333389e-14  2.05722344737e-14  1.93643934018e-14  1.89124677332e-14  1.62554615069e-14  1.73681176006e-14  1.71170455881e-14  1.77637162912e-14  1.94927143135e-14  2.02244335517e-14  1.80399672533e-14  1.84155407317e-14  1.92923479981e-14  1.87179831341e-14  1.94992645914e-14  1.79631500074e-14  1.68958999508e-14  2.01721230536e-14  1.8852224225e-14  1.85628661668e-14  1.7213888452e-14  1.92748108148e-14  2.07602554187e-14  2.1009955237e-14  1.88127859798e-14  1.96721902357e-14  1.89081607475e-14  1.73007804556e-14  1.57405349475e-14  1.89110824322e-14  1.83012862364e-14  1.74056901938e-14  1.79696539059e-14  1.6638762124e-14  1.91079530175e-14  1.84735924344e-14  1.77852347743e-14  1.65058644816e-14  1.58224805676e-14
 1.84776461423e-14  1.98813483842e-14  2.03412342642e-14  2.06985727611e-14  1.83020066659e-14  1.86517664313e-14  1.92073930111e-14  1.99491561082e-14  1.95737797304e-14  2.03908723902e-14  2.05411496315e-14  2.10759600092e-14  1.98669731066e-14  1.7592114822e-14  1.82200684594e-14  2.2331143171e-14  1.85872834033e-14  1.88660614959e-14  1.72717033036e-14  2.00703353044e-14  2.020415767e-14  2.01830375062e-14  1.97158433663e-14  2.17453638392e-14  2.17827990914e-14  2.30704501388e-14  2.39444569814e-14  2.88034664524e-14  3.06198603164e-14  3.13048973922e-14  3.49768103874e-14  4.30806294088e-14  5.2578852731e-14  6.69906120161e-14  8.83165021112e-14  1.22625325073e-13  1.84010948498e-13  3.15664916499e-13  7.25217658599e-13  2.79125144988e-12  7.24176661358e-13  3.17795917049e-13  1.85941067694e-13  1.21874486465e-13  8.69571027379e-14  6.6638402735e-14  5.4829667799e-14  4.19924815082e-14  3.86110605492e-14  3.28045630056e-14  2.86788453902e-14  2.64994740906e-14  2.29187253328e-14  2.21289141756e-14  2.41405488372e-14  2.4360349044e-14  2.03986994431e-14  2.0547864883e-14  1.9143158982e-14  1.98576559178e-14  1.95867549833e-14  2.01524558807e-14  1.9518923906e-14  2.07368752271e-14  1.88670813669e-14  1.90978976405e-14  1.79802623994e-14  1.67576081515e-14  1.9194777044e-14  1.87688693113e-14  1.83830271459e-14  2.08713863066e-14  1.93170132838e-14  1.8985924257e-14  1.96092575831e-14  1.67794598893e-14  1.66308782864e-14  2.02496066316e-14  2.07863328808e-14  2.02134780776e-14  1.94226027394e-14  1.90745445172e-14  2.18247257777e-14  1.90141108675e-14  1.67370363644e-14  1.57714452068e-14  1.6888200141e-14  1.82027273748e-14  1.75330512881e-14  1.73219336298e-14  1.58202589093e-14  1.67665854974e-14  1.63097114262e-14  1.89133599579e-14  1.90549690237e-14  1.94664465235e-14
 1.82494779842e-14  1.81943396124e-14  1.94265424334e-14  2.10542529289e-14  2.09760518093e-14  2.03953650709e-14  1.94040373397e-14  1.79074447705e-14  1.78011781203e-14  1.77726734679e-14  1.90800434641e-14  2.03875577385e-14  1.99327169387e-14  1.98365210192e-14  1.98236085524e-14  1.93649577765e-14  2.04829907133e-14  2.02208569945e-14  1.88328942409e-14  1.90628572031e-14  1.95793324948e-14  2.0234016829e-14  2.2129005751e-14  2.34715992993e-14  2.17339361711e-14  2.46438451766e-14  2.44771451948e-14  2.63521912814e-14  2.59447554692e-14  2.96382940307e-14  3.2051643757e-14  3.55302844986e-14  4.15225485662e-14  5.50351223085e-14  6.71548191388e-14  8.75353061891e-14  1.24657634573e-13  1.8506021005e-13  3.17105228374e-13  7.24176661358e-13  2.79226619226e-12  7.25838775962e-13  3.172260186e-13  1.8532281025e-13  1.23090045402e-13  9.08095072231e-14  6.71573407407e-14  5.19482187218e-14  4.53579789863e-14  3.95124677219e-14  3.22988401556e-14  2.63937453396e-14  2.5437999443e-14  2.58607096556e-14  2.55959883092e-14  2.33209858955e-14  2.14082437323e-14  2.09314506612e-14  2.27364649295e-14  1.89150358467e-14  2.10584106553e-14  1.97754286323e-14  1.89309955202e-14  1.79238205143e-14  1.71439277258e-14  1.82211387529e-14  1.66748675107e-14  1.87583055846e-14  1.81760197033e-14  2.01768645889e-14  1.99910872602e-14  1.91745871219e-14  1.92998450275e-14  1.81260712236e-14  1.98679760189e-14  2.02857234393e-14  1.76840551863e-14  1.97025790338e-14  2.07443981675e-14  1.86730905947e-14  2.04241151125e-14  1.89864852804e-14  1.86931978399e-14  2.01292277022e-14  1.84306472586e-14  1.77368175143e-14  2.10581096096e-14  2.14989606609e-14  1.96808794858e-14  1.99886296955e-14  1.90727132148e-14  2.01056344766e-14  2.00957904195e-14  2.12272257669e-14  1.85942255006e-14  2.00282815987e-14
 1.80798213464e-14  1.78267363825e-14  1.83193343419e-14  1.91637463412e-14  1.94308905878e-14  2.0272492147e-14  1.86826377685e-14  1.91744053901e-14  1.81862473814e-14  1.93853246385e-14  1.90679563588e-14  1.80895866592e-14  1.84677769942e-14  1.77053649853e-14  1.94527957443e-14  2.01400096586e-14  2.01684082908e-14  2.0597343103e-14  1.8831054112e-14  2.02024415365e-14  2.08813299485e-14  2.06861068766e-14  2.22866358022e-14  2.2325110588e-14  2.20210882425e-14  2.51461204463e-14  2.29474372701e-14  2.57263260497e-14  2.42399694886e-14  2.49688732481e-14  2.75613471505e-14  3.01732039806e-14  3.34665067414e-14  4.48485680913e-14  5.2737582458e-14  6.66238816984e-14  8.80508178623e-14  1.22529219709e-13  1.83942713451e-13  3.17795917049e-13  7.25838775962e-13  2.78969879628e-12  7.26620886095e-13  3.19069832191e-13  1.85905769097e-13  1.24387286903e-13  8.84728650309e-14  6.76986537558e-14  5.27489422988e-14  4.53565380982e-14  3.81759175975e-14  3.27870686603e-14  2.95144953248e-14  2.66533101133e-14  2.676315758e-14  2.49028244667e-14  2.36097161471e-14  1.95725879423e-14  2.21718459674e-14  1.99249807521e-14  2.08848536228e-14  2.00141003457e-14  2.16892552853e-14  2.11178048939e-14  1.9319852248e-14  1.88494394733e-14  2.10096349157e-14  1.96692406949e-14  2.1806179656e-14  2.13380463857e-14  2.10097545044e-14  1.86403045934e-14  1.81695487502e-14  1.99493181147e-14  1.91751892484e-14  1.91612337705e-14  1.84898921341e-14  1.84874431234e-14  1.85333920572e-14  1.96971734575e-14  2.0051126038e-14  1.76395184656e-14  1.90578169089e-14  1.74303806128e-14  1.9002302225e-14  2.04066648747e-14  1.9858236721e-14  2.08379528654e-14  1.96350493572e-14  1.81628470313e-14  1.78925822958e-14  1.97770042211e-14  2.03356462503e-14  1.74356105039e-14  1.91916142958e-14  1.74361115981e-14
 1.72689746247e-14  1.78358557999e-14  1.69125498937e-14  1.83402412325e-14  1.945822345e-14  2.01978688416e-14  1.85331161808e-14  1.93973741214e-14  1.96277942971e-14  1.72627752693e-14  1.80547777859e-14  1.93831251894e-14  1.95390340702e-14  1.73878738432e-14  1.91402215916e-14  1.59050277307e-14  1.85331223706e-14  1.82431923516e-14  1.79737419132e-14  1.9096810384e-14  1.88186114273e-14  1.82664073865e-14  2.01790089591e-14  1.85903505117e-14  1.93494234744e-14  2.0430973765e-14  2.19254663544e-14  2.35956627916e-14  2.29862355965e-14  2.53495648654e-14  2.81106104672e-14  2.70903418933e-14  2.91863335524e-14  3.81304311414e-14  4.39142283982e-14  5.09595830885e-14  6.52405225616e-14  8.74478866992e-14  1.23195896289e-13  1.85941067694e-13  3.172260186e-13  7.26620886095e-13  2.79776453717e-12  7.23504765138e-13  3.16583956929e-13  1.84127611686e-13  1.23415828946e-13  8.75529044129e-14  6.72034261935e-14  5.26458093931e-14  4.16559234351e-14  3.61913079507e-14  3.19074635552e-14  2.97400125174e-14  2.55513893326e-14  2.41299640091e-14  2.20886916818e-14  2.20000984034e-14  2.25864031071e-14  2.1463521279e-14  2.15948882621e-14  1.94486285315e-14  1.9553956993e-14  1.70135348711e-14  1.74895522557e-14  1.7718278481e-14  2.02815996171e-14  1.93304146439e-14  1.99035386444e-14  1.94232565072e-14  1.89993463202e-14  1.67234021238e-14  1.94869858925e-14  1.80200747831e-14  1.56801744252e-14  1.94370565074e-14  1.73401012086e-14  1.98380769506e-14  1.75527590628e-14  1.83330829135e-14  1.94120536722e-14  1.86076866325e-14  1.90856230282e-14  1.74423784208e-14  1.93151117304e-14  1.761023246e-14  1.71591207369e-14  1.91818923241e-14  2.03332112779e-14  1.67545232129e-14  1.70025940909e-14  1.73487847633e-14  1.71981774823e-14  1.77078851523e-14  1.92037240784e-14  1.84665568882e-14
 1.69097456812e-14  1.92423073797e-14  2.17132313782e-14  2.04441843122e-14  2.01104742908e-14  2.10109530417e-14  1.96195960356e-14  2.0056481633e-14  1.93301981073e-14  1.81103630184e-14  1.82921057598e-14  1.94934003864e-14  2.04254110204e-14  1.96346788099e-14  2.03840875502e-14  1.89886372097e-14  1.93950400625e-14  1.76061048937e-14  2.0088525511e-14  1.99667945014e-14  2.01437220799e-14  1.92996738339e-14  2.15493857992e-14  1.9164552729e-14  1.95048898479e-14  2.23997743602e-14  2.25334644708e-14  2.28357517075e-14  2.268724043e-14  2.33817366275e-14  2.48210574973e-14  2.53094734332e-14  2.83296990532e-14  3.1859199288e-14  3.43170376302e-14  4.2493369078e-14  5.14031161639e-14  6.6100348423e-14  8.85462539168e-14  1.21874486465e-13  1.8532281025e-13  3.19069832191e-13  7.23504765138e-13  2.78550351151e-12  7.22223342954e-13  3.1361691711e-13  1.85694257476e-13  1.2336859132e-13  8.98217058764e-14  6.86966128564e-14  5.57108955688e-14  4.46715176358e-14  3.8562109603e-14  3.21238303765e-14  3.20977645075e-14  2.723762471e-14  2.60701815578e-14  2.37473253833e-14  2.56319461301e-14  2.02993723163e-14  2.11731756811e-14  1.92064084951e-14  1.87184047079e-14  1.9260456825e-14  2.01594370946e-14  1.93288449066e-14  1.83236622474e-14  1.76091182841e-14  1.77537641201e-14  1.94381023642e-14  1.836154414e-14  1.77532241826e-14  1.95731770928e-14  1.83531494885e-14  1.59573398864e-14  2.01726028194e-14  2.06200444391e-14  2.27850074485e-14  1.94341179111e-14  1.91878249021e-14  2.24043967484e-14  1.99600708368e-14  2.05732779641e-14  1.84369162748e-14  1.9124267936e-14  1.97024700962e-14  2.03228257787e-14  2.06411840419e-14  1.92621085408e-14  1.99798162053e-14  1.79425163297e-14  1.98110871907e-14  1.99277482036e-14  1.83101051918e-14  2.01543955348e-14  1.96482345569e-14
 1.787166688e-14  2.07703681584e-14  2.09812115605e-14  2.10622175407e-14  2.04260122352e-14  1.79322400713e-14  2.03231642996e-14  1.91600053712e-14  1.99411250265e-14  1.93416399997e-14  1.88363433196e-14  2.01985586679e-14  1.9629965915e-14  1.84235164652e-14  2.0251300132e-14  2.02197048152e-14  2.01192526228e-14  2.02819317801e-14  2.01123363664e-14  1.96520282507e-14  1.94245834826e-14  1.97760080379e-14  2.05700022177e-14  2.01561282521e-14  1.87797855667e-14  2.11632408972e-14  1.91531867503e-14  1.9976139929e-14  2.16317759321e-14  2.23802097682e-14  2.23281199222e-14  2.29258041022e-14  2.71494623117e-14  2.99247218061e-14  3.09852834235e-14  3.81166648499e-14  4.14577958021e-14  5.23530171465e-14  6.79500937919e-14  8.69571027379e-14  1.23090045402e-13  1.85905769097e-13  3.16583956929e-13  7.22223342954e-13  2.78724624501e-12  7.23360756831e-13  3.15597029884e-13  1.84618759025e-13  1.23191262812e-13  8.89005130322e-14  6.76930389661e-14  5.31213055168e-14  4.54287827389e-14  3.61738713371e-14  3.24174560895e-14  2.69003675483e-14  2.5233688272e-14  2.36504437301e-14  2.27741603462e-14  2.2279047257e-14  2.26877159758e-14  2.0778333631e-14  2.16969245282e-14  2.2232093952e-14  2.21174280987e-14  1.9073966507e-14  1.92110886988e-14  1.93070598695e-14  1.71621088726e-14  1.89681370362e-14  1.79590811853e-14  1.85313780471e-14  1.86755519485e-14  1.84429729247e-14  2.00969979192e-14  1.94216817685e-14  1.84573531681e-14  2.0480886923e-14  2.03140442138e-14  1.94993765197e-14  1.81288012667e-14  1.91513608942e-14  2.13706870054e-14  2.16056852804e-14  1.82648244136e-14  1.92306790573e-14  1.75874071173e-14  1.81846072388e-14  1.79845454664e-14  1.8552194571e-14  1.87031066114e-14  1.99212753078e-14  1.84187051142e-14  1.9092059086e-14  1.99380066639e-14  2.16664362383e-14
 1.91954090095e-14  2.16091439615e-14  2.14474416287e-14  2.26511174153e-14  2.07827862856e-14  2.06393225707e-14  1.94780200691e-14  1.87337362516e-14  1.81123752162e-14  2.12344549209e-14  1.82948305841e-14  1.9227845909e-14  1.97531585382e-14  1.9760677191e-14  2.21952345551e-14  2.1463660804e-14  2.08498571205e-14  2.02004900633e-14  2.00102389942e-14  1.97854408999e-14  1.8362870359e-14  2.06956215413e-14  1.8552422262e-14  1.95958846685e-14  1.85505632998e-14  2.20773991215e-14  2.06266425776e-14  1.97070895217e-14  2.0680312347e-14  2.23418579032e-14  2.27270551578e-14  2.43680303403e-14  2.40234584575e-14  2.79766131704e-14  2.89374486739e-14  3.49328494796e-14  3.58233586054e-14  4.40422071055e-14  5.37400419319e-14  6.6638402735e-14  9.08095072231e-14  1.24387286903e-13  1.84127611686e-13  3.1361691711e-13  7.23360756831e-13  2.79279730697e-12  7.27108495756e-13  3.16186614091e-13  1.8583104476e-13  1.23093037476e-13  9.12432573707e-14  6.75188748542e-14  5.48715201981e-14  4.2231477234e-14  3.68368682105e-14  3.00487615097e-14  2.84022020974e-14  2.60097386423e-14  2.50829221341e-14  2.29202512491e-14  2.36148404232e-14  2.17663015035e-14  2.37141328544e-14  2.1384402353e-14  1.96033297218e-14  1.94082580268e-14  1.9115386776e-14  1.88400089965e-14  1.78267310367e-14  2.07228490567e-14  1.82992584737e-14  1.80752262605e-14  2.00004908738e-14  2.02577876835e-14  1.91834717772e-14  2.08426266477e-14  1.94803572477e-14  2.02559750058e-14  2.08696010254e-14  1.97682049298e-14  1.95813668532e-14  1.68316146136e-14  1.9393046108e-14  2.2218841543e-14  2.01614430638e-14  2.0728905748e-14  2.06808887113e-14  1.98432524346e-14  2.10890484261e-14  2.34284218862e-14  2.17062037242e-14  2.06391819479e-14  1.83958471287e-14  1.70158929524e-14  1.81596630015e-14  2.03501125567e-14
 1.94871821572e-14  2.01071281202e-14  1.99858235303e-14  2.17144283299e-14  2.04491707657e-14  2.04189909725e-14  2.01037829849e-14  1.80810476023e-14  1.73839526131e-14  2.057388e-14  2.13918370189e-14  2.13521930533e-14  1.91200884537e-14  2.01182511377e-14  1.84424164738e-14  2.10946488244e-14  1.86500966188e-14  1.95606733544e-14  1.78515813596e-14  1.92411504876e-14  1.83851242114e-14  1.83600453456e-14  1.83828037355e-14  1.99173334479e-14  1.88176823851e-14  2.07000536091e-14  1.99899778589e-14  2.1298992958e-14  2.13243806462e-14  2.35534140076e-14  2.21275588295e-14  2.27227385673e-14  2.23688321103e-14  2.52694826738e-14  2.60713500796e-14  2.93723210382e-14  2.95155269248e-14  3.426057067e-14  4.28173372957e-14  5.4829667799e-14  6.71573407407e-14  8.84728650309e-14  1.23415828946e-13  1.85694257476e-13  3.15597029884e-13  7.27108495756e-13  2.79987608503e-12  7.25754454037e-13  3.17848435329e-13  1.85823354199e-13  1.24631006019e-13  8.92243223124e-14  6.61505576075e-14  5.4140398936e-14  4.17300654673e-14  3.56888160179e-14  3.23303513553e-14  2.71470466588e-14  2.74047650296e-14  2.48319545105e-14  2.27640434062e-14  2.09510019827e-14  2.31324502073e-14  2.35616299513e-14  1.89767880185e-14  2.05693680949e-14  2.11970718728e-14  2.05870410404e-14  1.95439335228e-14  2.00229431832e-14  1.75423774888e-14  1.97478776158e-14  2.01206780481e-14  1.8149582566e-14  2.08107423402e-14  2.03659267899e-14  1.87994543419e-14  1.89600453604e-14  1.94257742007e-14  1.89550068853e-14  2.13471257471e-14  1.90255292689e-14  1.90716834643e-14  2.06000583283e-14  1.98965377572e-14  1.85854716645e-14  1.9449488129e-14  1.92422531939e-14  1.98803237596e-14  1.97346239121e-14  1.90053521733e-14  1.99535826028e-14  1.84823622575e-14  1.79762816897e-14  1.8180911422e-14  1.83164849138e-14
 1.93750138903e-14  2.06266569416e-14  1.97172804712e-14  1.8786013531e-14  1.95596956139e-14  1.85235250299e-14  1.85622002743e-14  1.82816432034e-14  1.63435590541e-14  1.88420148477e-14  1.9260325868e-14  1.90823038966e-14  1.73061239919e-14  1.75428851718e-14  1.95334424662e-14  2.05065839192e-14  1.83632619639e-14  2.0417333937e-14  1.76880235649e-14  1.94127510337e-14  2.09613448957e-14  1.74436855677e-14  1.86962161281e-14  1.84188940231e-14  2.02372231449e-14  1.86472410758e-14  1.95431384674e-14  1.99143189679e-14  1.73956766662e-14  1.96104294438e-14  1.80832228275e-14  1.94715789279e-14  1.88129545817e-14  2.10000707853e-14  2.17916783306e-14  2.68840969257e-14  2.50208211769e-14  3.14230455734e-14  3.6657014632e-14  4.19924815082e-14  5.19482187218e-14  6.76986537558e-14  8.75529044129e-14  1.2336859132e-13  1.84618759025e-13  3.16186614091e-13  7.25754454037e-13  2.78368705567e-12  7.23805485489e-13  3.16134341736e-13  1.84651854462e-13  1.22980911212e-13  9.02343514996e-14  6.69657729315e-14  5.20386800659e-14  4.30000268396e-14  3.55993818319e-14  2.94863428256e-14  3.05242943858e-14  2.43666745903e-14  2.50234921488e-14  2.36111398902e-14  2.3024179498e-14  2.21113925712e-14  2.13771487983e-14  1.97600935867e-14  2.06321884462e-14  2.17187944386e-14  2.00026715742e-14  1.93827073858e-14  1.89429945428e-14  2.04469096194e-14  2.07149678737e-14  1.96462557735e-14  2.07373920944e-14  2.06466538763e-14  1.88706770141e-14  1.72836139995e-14  2.06724403479e-14  1.88177216868e-14  1.9888334026e-14  2.10480219285e-14  1.91376566045e-14  2.21769557562e-14  1.93915179348e-14  1.71975677555e-14  1.7571089441e-14  1.98380211951e-14  1.9760366205e-14  2.12703351996e-14  1.89986316857e-14  2.06047239508e-14  2.12777594152e-14  1.97281929251e-14  2.02202512586e-14  1.87518776737e-14
 1.9519339529e-14  1.66382053731e-14  1.98900843149e-14  1.82331403865e-14  1.81087673168e-14  1.78313528035e-14  1.94242514951e-14  1.88922554751e-14  2.0154768689e-14  1.97895557508e-14  1.96267853889e-14  2.02145837796e-14  1.77589334115e-14  1.87722570967e-14  2.03195485746e-14  1.97901291579e-14  2.02023598504e-14  2.01346241837e-14  1.8621570459e-14  1.89781262544e-14  1.84622447293e-14  1.84057826276e-14  1.91246723968e-14  1.85023577621e-14  2.12725369083e-14  1.92212384658e-14  2.12935474614e-14  1.9941587713e-14  1.81804486957e-14  1.93051516913e-14  2.23090183817e-14  2.10081832454e-14  2.01053423183e-14  2.01732772644e-14  2.18251943098e-14  2.47039672423e-14  2.55675718381e-14  3.16573979089e-14  3.29078205456e-14  3.86110605492e-14  4.53579789863e-14  5.27489422988e-14  6.72034261935e-14  8.98217058764e-14  1.23191262812e-13  1.8583104476e-13  3.17848435329e-13  7.23805485489e-13  2.78956919995e-12  7.22669398043e-13  3.16205412664e-13  1.84419458834e-13  1.24066199487e-13  8.96749209174e-14  6.64141700884e-14  5.26541160577e-14  4.50538315405e-14  3.63676630312e-14  3.36572061461e-14  2.78654925116e-14  2.73979811032e-14  2.46199614105e-14  2.23929660163e-14  1.92032124366e-14  2.04268499853e-14  2.17050705719e-14  2.18130118658e-14  2.01607623053e-14  1.98665686157e-14  1.73660641249e-14  1.8967613351e-14  1.82369434072e-14  1.8317930737e-14  1.63478838695e-14  1.70479671832e-14  1.87574915808e-14  1.71924148839e-14  1.91976330273e-14  1.83045713602e-14  1.84664776487e-14  1.84915497007e-14  1.85836704889e-14  1.89963538254e-14  2.03418555621e-14  1.92871694632e-14  1.74422096558e-14  1.75268894578e-14  1.75912033656e-14  1.9107628661e-14  2.13640903688e-14  1.96226721876e-14  2.02310105195e-14  2.17094216922e-14  2.03927233837e-14  2.08866068612e-14  1.98371895605e-14
 1.76015526902e-14  1.70453445918e-14  1.95323875944e-14  1.80520810672e-14  1.74757979168e-14  1.70123273358e-14  1.89594518725e-14  2.00878143172e-14  1.99049029484e-14  1.92633791224e-14  2.08460155958e-14  1.83474825092e-14  1.91406369107e-14  1.99242763419e-14  1.94812469337e-14  1.90984390618e-14  2.01789024326e-14  1.88315923564e-14  1.67870268002e-14  1.96088370274e-14  1.89161194495e-14  1.77563315207e-14  1.86232881123e-14  2.02429926551e-14  1.93791062722e-14  1.8191108046e-14  1.93434102989e-14  1.97069405178e-14  1.87992988547e-14  1.9661802115e-14  2.0270326714e-14  2.11669308429e-14  2.01230848611e-14  1.96649850259e-14  1.92360125631e-14  2.15723626271e-14  2.26305027174e-14  2.65414135559e-14  2.91207770974e-14  3.28045630056e-14  3.95124677219e-14  4.53565380982e-14  5.26458093931e-14  6.86966128564e-14  8.89005130322e-14  1.23093037476e-13  1.85823354199e-13  3.16134341736e-13  7.22669398043e-13  2.78811637112e-12  7.21135373251e-13  3.16458497009e-13  1.8274007923e-13  1.23511688431e-13  8.86620592022e-14  6.76941668579e-14  5.30451422267e-14  4.61163088787e-14  3.57400788493e-14  3.16277724799e-14  2.7527582637e-14  2.48230809054e-14  2.350740346e-14  2.34315369061e-14  2.27142819571e-14  2.25690867972e-14  2.06792717158e-14  1.92459660727e-14  1.88414224063e-14  1.98609600098e-14  2.10687131164e-14  1.63983410447e-14  1.71229882324e-14  1.80947944163e-14  1.72977932346e-14  2.04875447376e-14  1.8109935356e-14  1.97308094539e-14  1.99793224044e-14  1.92026860419e-14  2.1453586789e-14  1.82838105729e-14  1.99406058647e-14  2.06490330173e-14  2.11187407059e-14  1.87839757626e-14  1.7718351003e-14  1.98355436672e-14  2.31443969088e-14  2.0488839809e-14  2.21533459409e-14  2.06199979841e-14  2.03188178389e-14  2.02386947682e-14  1.97561772558e-14  1.94492885458e-14
 1.84186275825e-14  1.99363656246e-14  1.91050138437e-14  2.03586764629e-14  1.81815050412e-14  1.75646371456e-14  2.05351034643e-14  1.96711841094e-14  2.16510793551e-14  1.83624558346e-14  1.87087664125e-14  2.01668817455e-14  1.84053866091e-14  1.97371269632e-14  1.83329252901e-14  1.79311618886e-14  1.7869820953e-14  1.78498394564e-14  2.02981502862e-14  2.16010160198e-14  1.94172948842e-14  2.06741365156e-14  1.68961352687e-14  1.91103360914e-14  1.92351449732e-14  1.92712715612e-14  2.02643518559e-14  1.92439301284e-14  1.87304602767e-14  1.94378815401e-14  2.13809353048e-14  2.14175839975e-14  2.04995767419e-14  2.04479390217e-14  2.07073007029e-14  1.92353771648e-14  2.1138760629e-14  2.3551678803e-14  2.46203596932e-14  2.86788453902e-14  3.22988401556e-14  3.81759175975e-14  4.16559234351e-14  5.57108955688e-14  6.76930389661e-14  9.12432573707e-14  1.24631006019e-13  1.84651854462e-13  3.16205412664e-13  7.21135373251e-13  2.77918817073e-12  7.22224111854e-13  3.1623173703e-13  1.8362774625e-13  1.22293557745e-13  8.75842322112e-14  6.66863681076e-14  5.26158605938e-14  4.37976853819e-14  3.65016966022e-14  3.23739503112e-14  2.7097329817e-14  2.50422923415e-14  2.42361217742e-14  2.14943814447e-14  2.22451803012e-14  2.12427342962e-14  2.04649707768e-14  1.81114607837e-14  1.96860494628e-14  1.92376944828e-14  1.70030488986e-14  1.84836620521e-14  1.89810077192e-14  1.88300627868e-14  2.0342978126e-14  1.73573261826e-14  1.977189399e-14  2.02710712175e-14  1.98248058844e-14  1.88822232668e-14  1.65906787016e-14  1.84672692703e-14  2.19608956016e-14  2.03969478739e-14  1.92489984237e-14  1.91937707558e-14  2.05008705421e-14  1.96981248862e-14  2.03260115727e-14  2.15168063549e-14  2.08109921415e-14  1.93436922095e-14  1.89423988037e-14  1.93996743969e-14  2.083075847e-14
 1.91401298073e-14  1.81878059651e-14  1.79182113776e-14  1.98448849124e-14  1.77844388027e-14  1.79957521578e-14  1.73402761574e-14  1.91396704804e-14  1.91759950517e-14  1.85587577865e-14  1.73495908659e-14  1.83386327735e-14  1.97267663956e-14  2.00713917691e-14  1.90448884888e-14  2.01582489755e-14  1.92207332358e-14  1.85944345426e-14  1.87525943204e-14  1.83168805135e-14  2.0338758282e-14  1.896015068e-14  1.90642890103e-14  1.82562225025e-14  1.81346828732e-14  1.66822505852e-14  1.86889878455e-14  1.96110144917e-14  1.83645783518e-14  1.90241407161e-14  1.97271736643e-14  1.9823034773e-14  2.08996557178e-14  1.77351476929e-14  1.97225495931e-14  2.05416857661e-14  2.15059819791e-14  2.2716165046e-14  2.35726669267e-14  2.64994740906e-14  2.63937453396e-14  3.27870686603e-14  3.61913079507e-14  4.46715176358e-14  5.31213055168e-14  6.75188748542e-14  8.92243223124e-14  1.22980911212e-13  1.84419458834e-13  3.16458497009e-13  7.22224111854e-13  2.79239989283e-12  7.24956738354e-13  3.15693159838e-13  1.84662955485e-13  1.22590339138e-13  8.83855612181e-14  6.82815057065e-14  5.32949720585e-14  4.34375487362e-14  3.80720907161e-14  3.12048992808e-14  2.89012759635e-14  2.64526710503e-14  2.42929811552e-14  2.21080586678e-14  2.13814287198e-14  2.09033611951e-14  2.12456974034e-14  2.16738392526e-14  1.98297106579e-14  2.0274141302e-14  1.95395616791e-14  1.96365015318e-14  1.84905842005e-14  1.94593623178e-14  1.6979703887e-14  1.94687739844e-14  2.00063413465e-14  1.96714885253e-14  2.16441521137e-14  2.17655043648e-14  2.04661696608e-14  2.28142440013e-14  2.10759298074e-14  2.10886384191e-14  2.02089094292e-14  1.96584132451e-14  2.17823306081e-14  2.13934942415e-14  1.97028766583e-14  2.15861034002e-14  1.97989387275e-14  1.94034069975e-14  1.81951015822e-14  2.02281845721e-14
 1.55705925804e-14  1.83508037111e-14  1.77092521284e-14  1.901446554e-14  2.00577044564e-14  1.94451007106e-14  1.93270235197e-14  1.82264862615e-14  1.63017788078e-14  1.78664836752e-14  1.74064889398e-14  1.75787662099e-14  1.74086580152e-14  1.92858060229e-14  1.89408470154e-14  2.07252592134e-14  2.0139151169e-14  1.84924465823e-14  1.90803450593e-14  1.81988348573e-14  2.16458851535e-14  1.78933180531e-14  1.53539822812e-14  1.90697915609e-14  2.06102757959e-14  1.64383161076e-14  1.77431943599e-14  1.85100194185e-14  1.79601445142e-14  1.78310830905e-14  1.90305129441e-14  1.8092230641e-14  1.9836287765e-14  1.79556539478e-14  1.99039791263e-14  1.90827964066e-14  2.06384006822e-14  2.11330467446e-14  2.35081858423e-14  2.29187253328e-14  2.5437999443e-14  2.95144953248e-14  3.19074635552e-14  3.8562109603e-14  4.54287827389e-14  5.48715201981e-14  6.61505576075e-14  9.02343514996e-14  1.24066199487e-13  1.8274007923e-13  3.1623173703e-13  7.24956738354e-13  2.78105426903e-12  7.22468010532e-13  3.17032542332e-13  1.84639510167e-13  1.21910353169e-13  8.78425410838e-14  6.67810178597e-14  5.35177698781e-14  4.46241974739e-14  3.5493880425e-14  3.2691718111e-14  2.88928605181e-14  2.95268005283e-14  2.52185470589e-14  2.12068547161e-14  2.15411279567e-14  2.17326359332e-14  2.13316374028e-14  1.8605796629e-14  1.80257178032e-14  1.94926157389e-14  1.97644948721e-14  1.776092303e-14  1.98791219711e-14  1.90108327783e-14  1.93795106852e-14  1.99505268228e-14  1.90174129926e-14  1.92735319326e-14  1.88443105876e-14  2.0830575104e-14  1.9842688505e-14  1.91649110624e-14  1.96352430718e-14  1.90119415239e-14  2.00935071808e-14  2.0654410382e-14  2.08315440993e-14  1.78906587426e-14  1.77860521939e-14  1.71833315795e-14  1.78658161592e-14  1.65353646923e-14  1.97576361705e-14
 1.8734690957e-14  1.85025128956e-14  1.99756106738e-14  1.9196956853e-14  1.90132850277e-14  1.96737902338e-14  1.86815179892e-14  2.03965252342e-14  1.90699376662e-14  1.85669714653e-14  2.07983645826e-14  1.92485626324e-14  1.85656199057e-14  2.00291232079e-14  2.11237817674e-14  1.89625189487e-14  1.86158557874e-14  1.63231756214e-14  1.8924593086e-14  1.99259048649e-14  2.12032066008e-14  1.73542750817e-14  1.88323208056e-14  1.78798926379e-14  1.99044907111e-14  2.0098202223e-14  1.69915083223e-14  2.09484158353e-14  1.81329315761e-14  1.92246170661e-14  1.71678323779e-14  1.72875472897e-14  1.82830977365e-14  1.91174481306e-14  2.02623576819e-14  1.9696347838e-14  2.10446873411e-14  2.17598810109e-14  2.08412249878e-14  2.21289141756e-14  2.58607096556e-14  2.66533101133e-14  2.97400125174e-14  3.21238303765e-14  3.61738713371e-14  4.2231477234e-14  5.4140398936e-14  6.69657729315e-14  8.96749209174e-14  1.23511688431e-13  1.8362774625e-13  3.15693159838e-13  7.22468010532e-13  2.78861422517e-12  7.24323589609e-13  3.15413462809e-13  1.83625034475e-13  1.23383124116e-13  8.90494635161e-14  6.74519937362e-14  5.29377236424e-14  4.16915251876e-14  3.56750770986e-14  3.10197131119e-14  2.83180908749e-14  2.69833730618e-14  2.41437082721e-14  2.31496091959e-14  1.96956748042e-14  1.93224148415e-14  2.06054258194e-14  1.94759006608e-14  1.8121268928e-14  1.88427891938e-14  1.91066041449e-14  2.00766838078e-14  2.13357300787e-14  1.94205912263e-14  1.97960924118e-14  1.88627094282e-14  1.97877735411e-14  1.97022448054e-14  1.89916634417e-14  2.01515450453e-14  2.06593649081e-14  1.82671394145e-14  1.78656244993e-14  1.75695102975e-14  2.12914210381e-14  1.97488776209e-14  1.85029181759e-14  1.91681813588e-14  1.75640830851e-14  1.80437445583e-14  1.78514844323e-14  1.88250674402e-14
 1.77601134355e-14  1.79465270639e-14  1.93901522476e-14  2.04135880926e-14  1.64144283031e-14  1.85917507402e-14  1.97794306392e-14  1.79736536177e-14  1.91726395771e-14  1.92088009869e-14  1.93076156293e-14  1.98553542004e-14  1.76034692717e-14  1.88879509505e-14  1.98096416334e-14  1.83753782534e-14  1.82929503412e-14  1.88925787933e-14  1.92295778441e-14  2.02631430013e-14  2.05542690003e-14  1.88033513361e-14  1.8342725268e-14  1.97015491747e-14  1.87132128321e-14  2.08082883605e-14  2.01146120813e-14  2.30830756468e-14  2.09816544999e-14  1.89752054493e-14  1.95190413491e-14  1.9250076497e-14  2.20081185448e-14  2.17361738678e-14  1.90808528422e-14  2.11047176663e-14  2.1030671049e-14  2.08459379496e-14  2.29688966476e-14  2.41405488372e-14  2.55959883092e-14  2.676315758e-14  2.55513893326e-14  3.20977645075e-14  3.24174560895e-14  3.68368682105e-14  4.17300654673e-14  5.20386800659e-14  6.64141700884e-14  8.86620592022e-14  1.22293557745e-13  1.84662955485e-13  3.17032542332e-13  7.24323589609e-13  2.79414764278e-12  7.25134908948e-13  3.17693148317e-13  1.8483745413e-13  1.24376716559e-13  8.90302067433e-14  7.07165893936e-14  5.43425375015e-14  4.31964755126e-14  3.73281387486e-14  3.26516180225e-14  3.01229489391e-14  2.63878951086e-14  2.36686363684e-14  2.27509588109e-14  2.24124794009e-14  2.10825329954e-14  2.08079345412e-14  2.17935844833e-14  2.24717803479e-14  2.014302976e-14  1.86667879902e-14  1.9255991871e-14  1.75801004115e-14  1.95753544324e-14  1.73968128484e-14  1.88677297327e-14  1.80306645094e-14  1.82450817372e-14  2.05865035675e-14  2.25716952392e-14  2.06294250862e-14  1.85917024847e-14  1.92999566565e-14  2.15605989118e-14  1.80489590029e-14  2.02083081944e-14  2.10833770893e-14  1.9151658406e-14  2.00745095209e-14  2.01691735928e-14  1.90335882407e-14
 1.87689163795e-14  1.67485216335e-14  1.83602963555e-14  1.9959510594e-14  1.85436515479e-14  1.88279040342e-14  2.00255507151e-14  1.98323101943e-14  1.79651559243e-14  2.00828638913e-14  1.94055980885e-14  1.90760612147e-14  1.68043483487e-14  1.99651757208e-14  2.16059976264e-14  1.90214666071e-14  2.00623358801e-14  1.80647563431e-14  1.81418375312e-14  2.03113005217e-14  2.04801608233e-14  1.93084712496e-14  1.89441466013e-14  2.07943578102e-14  1.84478756137e-14  1.96917321307e-14  1.81257944994e-14  1.98932901132e-14  1.96760135695e-14  1.84729137406e-14  1.87838552188e-14  1.7054751504e-14  1.9872051031e-14  2.01871779834e-14  1.87145955535e-14  1.9743528478e-14  1.98518034285e-14  1.97726913534e-14  2.19176775973e-14  2.4360349044e-14  2.33209858955e-14  2.49028244667e-14  2.41299640091e-14  2.723762471e-14  2.69003675483e-14  3.00487615097e-14  3.56888160179e-14  4.30000268396e-14  5.26541160577e-14  6.76941668579e-14  8.75842322112e-14  1.22590339138e-13  1.84639510167e-13  3.15413462809e-13  7.25134908948e-13  2.79084972264e-12  7.24120136827e-13  3.17070191864e-13  1.84088701275e-13  1.23608378636e-13  8.98663823725e-14  6.67899463789e-14  5.28212492454e-14  4.33525097591e-14  3.79772445643e-14  3.31482471545e-14  2.99174212572e-14  2.38860691975e-14  2.37668684644e-14  2.31950413869e-14  2.29857030302e-14  2.21769715041e-14  2.25682917912e-14  1.95167096903e-14  1.64401532621e-14  1.68549974472e-14  1.76022652593e-14  1.81166452218e-14  1.75452686643e-14  1.89438163703e-14  1.99231525788e-14  2.07217064124e-14  1.76171993417e-14  1.85994576546e-14  1.907442046e-14  1.88766062814e-14  1.85662394034e-14  1.92375879903e-14  2.12499648695e-14  1.57889573867e-14  1.83718211039e-14  1.85061210321e-14  1.94042400338e-14  1.91343836467e-14  1.80537037685e-14  1.82031286763e-14
 2.04238069505e-14  2.0371921792e-14  1.8007730382e-14  1.95445368042e-14  1.91318695064e-14  1.93295339362e-14  1.95428078197e-14  1.94086737786e-14  2.04580879985e-14  2.04853368001e-14  2.13120056641e-14  1.88145880403e-14  2.0046816106e-14  1.82142321401e-14  1.85599250834e-14  2.06852882165e-14  1.71867375257e-14  1.88618684629e-14  2.02581990398e-14  1.75095317894e-14  1.819921483e-14  1.8286185787e-14  1.95019856707e-14  1.86440239363e-14  1.84030783842e-14  1.70779851569e-14  2.05381371159e-14  1.94726465576e-14  1.88663577756e-14  1.90788900521e-14  1.7292589922e-14  1.66392459235e-14  1.88942738273e-14  1.90514199569e-14  1.70215937607e-14  2.01135576229e-14  2.15106409509e-14  1.88658024635e-14  1.82549114403e-14  2.03986994431e-14  2.14082437323e-14  2.36097161471e-14  2.20886916818e-14  2.60701815578e-14  2.5233688272e-14  2.84022020974e-14  3.23303513553e-14  3.55993818319e-14  4.50538315405e-14  5.30451422267e-14  6.66863681076e-14  8.83855612181e-14  1.21910353169e-13  1.83625034475e-13  3.17693148317e-13  7.24120136827e-13  2.78672500465e-12  7.2173195904e-13  3.15981071086e-13  1.83443877202e-13  1.22390699817e-13  8.70201887908e-14  6.81294853385e-14  5.24724866482e-14  4.62162876439e-14  4.03917284626e-14  3.27300997339e-14  2.93100447737e-14  2.64223564876e-14  2.42908549641e-14  2.38869533344e-14  2.34662520429e-14  2.11168735391e-14  2.08966976106e-14  1.98887253893e-14  1.90357713199e-14  1.93425076908e-14  1.96107632165e-14  2.00491885346e-14  2.02216860529e-14  1.73434674071e-14  2.01008012432e-14  1.77796567067e-14  1.95694228281e-14  1.6108010176e-14  1.59598956748e-14  1.96362567666e-14  1.9678651549e-14  2.18523772829e-14  1.99933947966e-14  2.06176609058e-14  1.82861214006e-14  1.94833859315e-14  1.84884911786e-14  1.85377433233e-14  2.01558321132e-14
 1.89200267673e-14  1.89036710037e-14  1.99681171843e-14  2.00212009951e-14  1.92694754156e-14  1.96775507475e-14  2.06676496315e-14  1.8285898762e-14  1.90089745522e-14  1.83334227863e-14  1.73867417524e-14  1.92947288992e-14  1.85507801435e-14  1.81012688425e-14  1.81453022636e-14  2.03183416265e-14  1.89830194054e-14  1.81206891225e-14  1.93270682073e-14  1.92511608899e-14  1.58928084183e-14  1.91843935773e-14  2.01017087197e-14  1.97680986639e-14  1.80010548175e-14  1.98691704836e-14  2.01372107762e-14  1.93394266013e-14  1.97911120392e-14  2.05367164294e-14  2.04466851288e-14  1.8093237849e-14  2.03117087681e-14  2.04257666334e-14  2.09021137275e-14  2.26169851592e-14  2.0682530218e-14  2.08106619325e-14  1.88241333389e-14  2.0547864883e-14  2.09314506612e-14  1.95725879423e-14  2.20000984034e-14  2.37473253833e-14  2.36504437301e-14  2.60097386423e-14  2.71470466588e-14  2.94863428256e-14  3.63676630312e-14  4.61163088787e-14  5.26158605938e-14  6.82815057065e-14  8.78425410838e-14  1.23383124116e-13  1.8483745413e-13  3.17070191864e-13  7.2173195904e-13  2.78830085193e-12  7.22941905278e-13  3.16263926189e-13  1.85178322987e-13  1.24343286892e-13  8.91731247916e-14  6.65895744828e-14  5.4376794726e-14  4.36993255573e-14  3.51937063648e-14  3.12180682805e-14  2.76541180644e-14  2.37029325099e-14  2.39494762613e-14  2.38786448575e-14  2.52884558909e-14  2.25692515028e-14  2.24176624387e-14  2.08406570098e-14  1.92138651797e-14  1.83159294547e-14  1.88272161755e-14  2.01885270618e-14  1.96123894402e-14  1.48027434239e-14  1.88273682602e-14  1.84347280828e-14  1.86618152464e-14  1.81834702618e-14  1.59047158577e-14  1.97738334532e-14  2.19442115587e-14  2.00223400934e-14  2.01122276143e-14  1.80796013973e-14  2.18395078322e-14  2.037992489e-14  2.24253845673e-14  1.74059310255e-14
 2.21296730571e-14  1.86881180639e-14  1.73214419549e-14  1.79830118896e-14  1.8247266758e-14  1.77021723476e-14  1.89883789073e-14  2.05140146045e-14  1.93671015681e-14  1.76943683984e-14  1.81419845149e-14  1.69806565081e-14  1.92693487785e-14  1.94701075399e-14  1.88644946671e-14  1.94927847254e-14  1.84878595121e-14  1.71347526933e-14  1.9033767036e-14  2.00148667881e-14  1.89182803494e-14  1.99354689107e-14  1.81967393776e-14  1.92582180108e-14  1.69657496747e-14  1.83796727502e-14  1.79639387026e-14  1.82246941456e-14  1.79619396703e-14  1.79015392507e-14  2.07384522905e-14  2.02572952872e-14  1.87205287734e-14  2.0372898462e-14  1.81477491091e-14  2.11348514805e-14  2.36752213201e-14  2.0105192977e-14  2.05722344737e-14  1.9143158982e-14  2.27364649295e-14  2.21718459674e-14  2.25864031071e-14  2.56319461301e-14  2.27741603462e-14  2.50829221341e-14  2.74047650296e-14  3.05242943858e-14  3.36572061461e-14  3.57400788493e-14  4.37976853819e-14  5.32949720585e-14  6.67810178597e-14  8.90494635161e-14  1.24376716559e-13  1.84088701275e-13  3.15981071086e-13  7.22941905278e-13  2.782150311e-12  7.22288999379e-13  3.16483198915e-13  1.85095214996e-13  1.2204650943e-13  8.75593609796e-14  6.97402490252e-14  5.30068518853e-14  4.35521655317e-14  3.62908114814e-14  3.07027280929e-14  2.76534010782e-14  2.74456905291e-14  2.56587626175e-14  2.22167017299e-14  2.24478078174e-14  2.09831574044e-14  2.09029343336e-14  2.01847354504e-14  1.85521473651e-14  1.83365418197e-14  1.97138194118e-14  1.95351767068e-14  1.85878400948e-14  1.89281823954e-14  1.96534447419e-14  2.08591792312e-14  1.75817065137e-14  1.69796460915e-14  1.97735927138e-14  1.86395829327e-14  1.66719870826e-14  2.07800803824e-14  1.86269361618e-14  1.92079081142e-14  1.93426979972e-14  1.90439090261e-14  2.01256150719e-14
 2.09941485581e-14  1.9187168068e-14  1.98155868055e-14  1.92704686584e-14  1.90457231848e-14  1.85389983154e-14  1.77224685413e-14  1.89166555351e-14  2.27664962319e-14  2.03601623119e-14  2.08955679757e-14  1.99777536216e-14  1.9010881655e-14  2.02187078714e-14  2.04001244279e-14  1.85968734072e-14  1.92283575384e-14  1.90128283251e-14  1.82621409858e-14  1.74096123652e-14  1.54772914365e-14  1.87933658879e-14  1.84705195679e-14  1.75921062208e-14  1.90080767514e-14  1.89310067546e-14  1.86717864303e-14  2.04424255778e-14  1.79214634441e-14  1.72468875974e-14  1.87413705741e-14  1.92592296719e-14  1.92514609008e-14  2.067155652e-14  1.9731638406e-14  2.07920722642e-14  2.04982887728e-14  1.92262701622e-14  1.93643934018e-14  1.98576559178e-14  1.89150358467e-14  1.99249807521e-14  2.1463521279e-14  2.02993723163e-14  2.2279047257e-14  2.29202512491e-14  2.48319545105e-14  2.43666745903e-14  2.78654925116e-14  3.16277724799e-14  3.65016966022e-14  4.34375487362e-14  5.35177698781e-14  6.74519937362e-14  8.90302067433e-14  1.23608378636e-13  1.83443877202e-13  3.16263926189e-13  7.22288999379e-13  2.78479126807e-12  7.21335816421e-13  3.17087336428e-13  1.84423203178e-13  1.21250582505e-13  8.95459636135e-14  6.78551907399e-14  5.23343784738e-14  4.18557459801e-14  3.48314405846e-14  3.23309631295e-14  2.67128394356e-14  2.65387459663e-14  2.61098509407e-14  2.13562573932e-14  2.23486544293e-14  2.07370905814e-14  2.03308011041e-14  1.9974671886e-14  2.18330483828e-14  1.96992647737e-14  1.94516865647e-14  1.84481533493e-14  2.1433708555e-14  1.99122225071e-14  1.97027032971e-14  1.85447016885e-14  1.61765297443e-14  1.72406379669e-14  1.85792978309e-14  1.92141360242e-14  2.02190212465e-14  2.02839909763e-14  1.82747078559e-14  1.61147359297e-14  1.76261096692e-14  1.92523201152e-14
 2.09049328338e-14  2.11554647054e-14  1.87430303054e-14  1.87382383799e-14  1.88594168003e-14  1.82452700679e-14  1.90792737971e-14  1.82438553151e-14  2.24591616398e-14  2.09817969891e-14  1.98378133328e-14  2.10942549934e-14  2.05092668113e-14  1.89053439823e-14  1.79467081391e-14  1.97936131348e-14  2.03891502307e-14  2.21719219287e-14  2.11752390388e-14  1.85762635966e-14  2.05119349122e-14  1.87771298243e-14  2.04478148493e-14  2.20745044227e-14  2.08477712069e-14  1.66353909101e-14  1.83887488296e-14  2.00718816381e-14  1.68774364308e-14  1.75671241083e-14  1.79953333258e-14  2.04389746019e-14  2.03736790245e-14  2.03978248548e-14  1.95153579787e-14  2.13259172655e-14  1.76185665039e-14  1.7607106918e-14  1.89124677332e-14  1.95867549833e-14  2.10584106553e-14  2.08848536228e-14  2.15948882621e-14  2.11731756811e-14  2.26877159758e-14  2.36148404232e-14  2.27640434062e-14  2.50234921488e-14  2.73979811032e-14  2.7527582637e-14  3.23739503112e-14  3.80720907161e-14  4.46241974739e-14  5.29377236424e-14  7.07165893936e-14  8.98663823725e-14  1.22390699817e-13  1.85178322987e-13  3.16483198915e-13  7.21335816421e-13  2.78581515161e-12  7.22769935269e-13  3.16300340536e-13  1.85644010455e-13  1.24357501109e-13  8.9062982449e-14  6.77119524916e-14  5.20862314644e-14  4.1969228763e-14  3.63039140559e-14  3.20679277332e-14  2.9505191213e-14  3.06872949417e-14  2.45208575331e-14  2.44153896774e-14  2.38611513541e-14  2.14372707346e-14  2.32461005121e-14  2.2018461977e-14  2.21614889696e-14  1.98670912068e-14  1.74384919993e-14  1.90084512021e-14  1.76276572543e-14  1.99538742874e-14  2.05720844664e-14  2.02845810308e-14  1.87294040502e-14  1.98369650831e-14  1.92094455105e-14  2.06056300612e-14  1.97086432639e-14  1.77453054826e-14  1.90296247643e-14  1.79395365031e-14  2.16243941775e-14
 1.92177858324e-14  2.07546535242e-14  1.89118856537e-14  2.02345668635e-14  2.08090798637e-14  1.75561520622e-14  1.92876016616e-14  1.78597009478e-14  2.14266704897e-14  1.91312035172e-14  2.19852697095e-14  2.32613635719e-14  2.28135552327e-14  2.11330756218e-14  2.10017717418e-14  2.2125549122e-14  1.81058000473e-14  1.95881242332e-14  1.8838963972e-14  1.84233274286e-14  1.78762526462e-14  1.76113054659e-14  1.80362038556e-14  1.65433699157e-14  1.77121473219e-14  1.61571074595e-14  1.93242693148e-14  1.79568161283e-14  1.70015026101e-14  1.61780109114e-14  1.74537549482e-14  1.92951842407e-14  2.02527643611e-14  2.01867314947e-14  1.96273517279e-14  2.03950310625e-14  1.88928840132e-14  1.89192556638e-14  1.62554615069e-14  2.01524558807e-14  1.97754286323e-14  2.00141003457e-14  1.94486285315e-14  1.92064084951e-14  2.0778333631e-14  2.17663015035e-14  2.09510019827e-14  2.36111398902e-14  2.46199614105e-14  2.48230809054e-14  2.7097329817e-14  3.12048992808e-14  3.5493880425e-14  4.16915251876e-14  5.43425375015e-14  6.67899463789e-14  8.70201887908e-14  1.24343286892e-13  1.85095214996e-13  3.17087336428e-13  7.22769935269e-13  2.78151924022e-12  7.20716660469e-13  3.15195543257e-13  1.83095470121e-13  1.22480589311e-13  8.91719524227e-14  6.72143406809e-14  5.03128830903e-14  4.2959626262e-14  3.67908934296e-14  3.36747905735e-14  3.06839277799e-14  2.55173700823e-14  2.40344869545e-14  2.39328594067e-14  2.07142625805e-14  2.21489257305e-14  2.3122341605e-14  2.06073491959e-14  2.03938861586e-14  1.89363145291e-14  2.12636135249e-14  2.00396397752e-14  2.01483249492e-14  1.81863051896e-14  1.78340021251e-14  1.78609736375e-14  1.91200934761e-14  1.94364840029e-14  2.00248708298e-14  2.21476127296e-14  1.59832395197e-14  1.80538433029e-14  1.88812339845e-14  1.82490058014e-14
 2.01646508707e-14  1.98153780313e-14  2.117033269e-14  1.7174098626e-14  1.83806666656e-14  1.78398015779e-14  1.91558473555e-14  1.86863455677e-14  2.05112990557e-14  1.99613238023e-14  2.0528726008e-14  2.16794639962e-14  2.15054553428e-14  1.93538846207e-14  1.7351096541e-14  1.91124405734e-14  1.92958867379e-14  1.95785818045e-14  1.9147950766e-14  2.12971627928e-14  1.87942884926e-14  2.02780163236e-14  1.80748060678e-14  1.79073025326e-14  1.80056655573e-14  1.58827449548e-14  1.7668876457e-14  1.94393081783e-14  1.81966275931e-14  1.85144356642e-14  1.79414161525e-14  1.80056918162e-14  1.72849094141e-14  1.83228095379e-14  1.77221891505e-14  1.78643904457e-14  1.95677412604e-14  1.88335358986e-14  1.73681176006e-14  1.9518923906e-14  1.89309955202e-14  2.16892552853e-14  1.9553956993e-14  1.87184047079e-14  2.16969245282e-14  2.37141328544e-14  2.31324502073e-14  2.3024179498e-14  2.23929660163e-14  2.350740346e-14  2.50422923415e-14  2.89012759635e-14  3.2691718111e-14  3.56750770986e-14  4.31964755126e-14  5.28212492454e-14  6.81294853385e-14  8.91731247916e-14  1.2204650943e-13  1.84423203178e-13  3.16300340536e-13  7.20716660469e-13  2.78218777249e-12  7.22761347774e-13  3.16244159221e-13  1.84463660276e-13  1.21695995988e-13  9.01274519625e-14  6.59167228084e-14  5.1163441043e-14  4.15133953853e-14  3.63759955774e-14  3.29694374156e-14  2.93551837784e-14  2.63160929261e-14  2.55726184793e-14  2.04365289028e-14  2.24947914185e-14  2.23071022473e-14  2.27594052366e-14  2.13001556095e-14  2.21319995537e-14  2.17421148546e-14  1.93385467716e-14  1.86731590381e-14  1.89138479279e-14  1.81515831784e-14  1.67465390791e-14  1.91403273597e-14  1.6128390618e-14  1.72805526481e-14  1.78778964862e-14  1.5957981791e-14  1.80666934577e-14  1.75545435168e-14  1.87790034857e-14
 1.94188909405e-14  1.91472141193e-14  2.07184538857e-14  1.99674774788e-14  1.95145583785e-14  2.0002752404e-14  2.08555129067e-14  1.66402464844e-14  2.08634035743e-14  1.91962775985e-14  1.86823920826e-14  1.75422422417e-14  1.88566005264e-14  1.89693219105e-14  1.97151860819e-14  2.02444240492e-14  1.88866490416e-14  1.9504046654e-14  1.98889301377e-14  1.75638923281e-14  1.80486726218e-14  1.84806462241e-14  1.81508819528e-14  1.89114241812e-14  1.99226565087e-14  1.84522631418e-14  1.7029807225e-14  1.94440376616e-14  2.04122393371e-14  2.07747541165e-14  1.78435693683e-14  1.85635299373e-14  1.86293471398e-14  2.00919211231e-14  1.79411413977e-14  1.57884511277e-14  1.73485531131e-14  1.74919088132e-14  1.71170455881e-14  2.07368752271e-14  1.79238205143e-14  2.11178048939e-14  1.70135348711e-14  1.9260456825e-14  2.2232093952e-14  2.1384402353e-14  2.35616299513e-14  2.21113925712e-14  1.92032124366e-14  2.34315369061e-14  2.42361217742e-14  2.64526710503e-14  2.88928605181e-14  3.10197131119e-14  3.73281387486e-14  4.33525097591e-14  5.24724866482e-14  6.65895744828e-14  8.75593609796e-14  1.21250582505e-13  1.85644010455e-13  3.15195543257e-13  7.22761347774e-13  2.78601902674e-12  7.23901888605e-13  3.15874038465e-13  1.8450684943e-13  1.23657996617e-13  8.66385568973e-14  6.64327947444e-14  5.09052584858e-14  4.46707930611e-14  3.77206000313e-14  3.3766416864e-14  2.8830977257e-14  2.58631555967e-14  2.39788858429e-14  2.24353482213e-14  2.26257626168e-14  2.22599785929e-14  1.93781243297e-14  2.02091477214e-14  1.90187472707e-14  1.80236033249e-14  1.97922404039e-14  1.81293615928e-14  1.90087377206e-14  1.73184803536e-14  1.91727053477e-14  1.66723222945e-14  1.74690096016e-14  1.84391922733e-14  1.89695258461e-14  1.9865094811e-14  1.83721174316e-14  1.93815236343e-14
 1.83514196126e-14  1.88748686297e-14  1.95281269273e-14  1.87069645001e-14  1.91245641855e-14  1.80161600783e-14  2.1759677614e-14  1.78445960103e-14  1.92226671684e-14  1.98823486273e-14  2.01855294009e-14  1.96820106538e-14  1.70995929004e-14  1.88184591773e-14  2.14588873074e-14  2.06822910287e-14  1.91506915887e-14  1.76113484084e-14  2.04970943102e-14  2.04498280293e-14  2.0091529425e-14  1.80278718412e-14  1.80222621815e-14  1.82469515134e-14  1.90509716515e-14  1.69130027998e-14  1.99445814164e-14  1.8464442851e-14  1.90625912339e-14  1.84781742517e-14  1.72113850289e-14  1.78970439239e-14  1.94877782349e-14  1.8841029085e-14  2.0066057914e-14  1.89211243214e-14  1.90718130223e-14  1.94286600636e-14  1.77637162912e-14  1.88670813669e-14  1.71439277258e-14  1.9319852248e-14  1.74895522557e-14  2.01594370946e-14  2.21174280987e-14  1.96033297218e-14  1.89767880185e-14  2.13771487983e-14  2.04268499853e-14  2.27142819571e-14  2.14943814447e-14  2.42929811552e-14  2.95268005283e-14  2.83180908749e-14  3.26516180225e-14  3.79772445643e-14  4.62162876439e-14  5.4376794726e-14  6.97402490252e-14  8.95459636135e-14  1.24357501109e-13  1.83095470121e-13  3.16244159221e-13  7.23901888605e-13  2.7875638246e-12  7.22333095599e-13  3.15855866636e-13  1.83442269882e-13  1.21329851275e-13  8.74601834328e-14  6.64188251248e-14  5.21895310877e-14  4.29442416685e-14  3.54733059291e-14  3.2379330362e-14  3.12356878499e-14  2.77369567726e-14  2.34660073208e-14  2.15760828251e-14  2.26243867761e-14  2.03290865207e-14  1.99555183688e-14  1.83558564448e-14  1.83964837811e-14  2.01430529867e-14  2.16297666998e-14  2.02914836391e-14  1.8707586341e-14  1.95804975911e-14  2.09201903063e-14  1.82130472202e-14  2.07907395865e-14  1.94611102595e-14  1.88569287092e-14  1.81111385603e-14  1.92398894747e-14
 2.01736551011e-14  1.78319487499e-14  2.01091208619e-14  2.07650115413e-14  1.83308222895e-14  1.88313044102e-14  1.9382182327e-14  1.76393624063e-14  2.05018286934e-14  1.75945187547e-14  1.84737782408e-14  2.04081560618e-14  1.74656381477e-14  1.68179500833e-14  2.00468537964e-14  2.03963374391e-14  1.81647245995e-14  1.94369035288e-14  1.95945355104e-14  1.91662316076e-14  1.79639738802e-14  1.93303611169e-14  1.78275502745e-14  1.84071422879e-14  1.86637023122e-14  1.64332299525e-14  1.98328298918e-14  1.85205569622e-14  1.81006420885e-14  1.92073388374e-14  1.80339553763e-14  2.04633545133e-14  1.96346073545e-14  1.89334497836e-14  2.02819369866e-14  1.83153851971e-14  1.96042944573e-14  2.11782117355e-14  1.94927143135e-14  1.90978976405e-14  1.82211387529e-14  1.88494394733e-14  1.7718278481e-14  1.93288449066e-14  1.9073966507e-14  1.94082580268e-14  2.05693680949e-14  1.97600935867e-14  2.17050705719e-14  2.25690867972e-14  2.22451803012e-14  2.21080586678e-14  2.52185470589e-14  2.69833730618e-14  3.01229489391e-14  3.31482471545e-14  4.03917284626e-14  4.36993255573e-14  5.30068518853e-14  6.78551907399e-14  8.9062982449e-14  1.22480589311e-13  1.84463660276e-13  3.15874038465e-13  7.22333095599e-13  2.79000248356e-12  7.23312068277e-13  3.14245129365e-13  1.827964017e-13  1.2349252428e-13  8.81226341071e-14  6.7999325755e-14  5.21917524917e-14  4.25720678255e-14  3.47881536998e-14  3.09106957568e-14  2.76578111572e-14  2.34580351666e-14  2.32625470585e-14  2.28784059112e-14  2.18656428156e-14  2.17563102764e-14  2.33679738721e-14  2.13233051827e-14  2.14687844385e-14  1.79586733959e-14  1.76019414238e-14  1.63003009664e-14  1.76605786903e-14  1.72446666075e-14  1.89154584637e-14  2.10047021052e-14  1.81406977122e-14  1.99307510392e-14  1.96174474047e-14  1.90269975723e-14
 1.93033070121e-14  1.92438022904e-14  2.16003123851e-14  2.0906311306e-14  1.93837947798e-14  2.07432129954e-14  2.13233824354e-14  1.86290072793e-14  2.04255327566e-14  2.04087607587e-14  1.77362757561e-14  2.00544766742e-14  1.79499971787e-14  1.75047443772e-14  2.1199670131e-14  1.98186615003e-14  1.83742447637e-14  1.88055378949e-14  2.02832241676e-14  1.98029716876e-14  2.07161838313e-14  1.93542241692e-14  1.7980414783e-14  1.56382944275e-14  1.74940378606e-14  1.66515174972e-14  1.96232693379e-14  1.98144435606e-14  2.11205745363e-14  1.88984879208e-14  1.97286026573e-14  2.18805536173e-14  1.94240707848e-14  1.86161022177e-14  1.94392848802e-14  1.87622268931e-14  2.08665576163e-14  2.00074321804e-14  2.02244335517e-14  1.79802623994e-14  1.66748675107e-14  2.10096349157e-14  2.02815996171e-14  1.83236622474e-14  1.92110886988e-14  1.9115386776e-14  2.11970718728e-14  2.06321884462e-14  2.18130118658e-14  2.06792717158e-14  2.12427342962e-14  2.13814287198e-14  2.12068547161e-14  2.41437082721e-14  2.63878951086e-14  2.99174212572e-14  3.27300997339e-14  3.51937063648e-14  4.35521655317e-14  5.23343784738e-14  6.77119524916e-14  8.91719524227e-14  1.21695995988e-13  1.8450684943e-13  3.15855866636e-13  7.23312068277e-13  2.78530076231e-12  7.24828377994e-13  3.18108897147e-13  1.83906432225e-13  1.21011233505e-13  8.80005488646e-14  6.61739308497e-14  5.50866487084e-14  4.39882132238e-14  3.65706127534e-14  3.24992899233e-14  2.78266763645e-14  2.57154464246e-14  2.50586007397e-14  2.27161120882e-14  2.41875204543e-14  2.16110401275e-14  1.97155575449e-14  1.95652707302e-14  1.81378689957e-14  2.03154910461e-14  1.72106928138e-14  1.87310069913e-14  1.99773779415e-14  1.91637433723e-14  1.85411449502e-14  1.85265529701e-14  1.97898560046e-14  1.90741164929e-14  1.8484219577e-14
 1.98602042693e-14  1.90262383724e-14  1.8613249509e-14  2.06454416317e-14  1.95112307089e-14  1.77898859952e-14  1.90845320149e-14  1.89040825148e-14  1.99095555174e-14  2.06559245258e-14  1.79969571315e-14  1.8866412024e-14  1.93645286665e-14  1.51538343191e-14  2.10918480375e-14  1.80354567361e-14  1.80035720355e-14  1.82535442983e-14  2.0011097003e-14  1.79389646604e-14  1.88776184156e-14  1.83840831576e-14  1.73702213741e-14  1.82600222021e-14  1.85501613889e-14  1.7510207603e-14  1.79815508284e-14  2.07575103442e-14  2.19927333482e-14  2.10419904998e-14  2.05864149346e-14  1.99232655636e-14  2.03037000142e-14  2.02268880652e-14  1.93187829454e-14  1.79927467234e-14  1.89252023846e-14  1.97391504214e-14  1.80399672533e-14  1.67576081515e-14  1.87583055846e-14  1.96692406949e-14  1.93304146439e-14  1.76091182841e-14  1.93070598695e-14  1.88400089965e-14  2.05870410404e-14  2.17187944386e-14  2.01607623053e-14  1.92459660727e-14  2.04649707768e-14  2.09033611951e-14  2.15411279567e-14  2.31496091959e-14  2.36686363684e-14  2.38860691975e-14  2.93100447737e-14  3.12180682805e-14  3.62908114814e-14  4.18557459801e-14  5.20862314644e-14  6.72143406809e-14  9.01274519625e-14  1.23657996617e-13  1.83442269882e-13  3.14245129365e-13  7.24828377994e-13  2.78696086238e-12  7.25343954316e-13  3.17769579412e-13  1.83743555644e-13  1.24466939163e-13  8.60576443668e-14  6.69719756986e-14  5.26225704931e-14  4.41613675526e-14  3.73205417045e-14  3.05316451995e-14  2.8310824297e-14  2.71480691136e-14  2.37877713941e-14  2.33469248703e-14  2.52711443227e-14  2.23528559935e-14  1.97739431203e-14  1.93231544074e-14  1.91939433572e-14  1.88037448889e-14  1.97020329692e-14  1.86804110499e-14  1.88897715827e-14  2.11907296934e-14  1.76776514525e-14  1.86415818048e-14  2.16105809217e-14  2.07912523728e-14
 2.0346784666e-14  1.88330184661e-14  1.49722499229e-14  2.01880456178e-14  1.94183928446e-14  1.90958971449e-14  2.08727635209e-14  2.03404949085e-14  1.98016513979e-14  2.21332417962e-14  2.20693338163e-14  1.9855654224e-14  1.97998942053e-14  1.9895454877e-14  2.07024951205e-14  1.7973728247e-14  1.91757438523e-14  1.86556399184e-14  2.00914547747e-14  1.95670829234e-14  1.76178099172e-14  1.83680376955e-14  2.04394171317e-14  2.12167600075e-14  2.06707754176e-14  1.76724007166e-14  2.10769955151e-14  2.05045657707e-14  1.84791755951e-14  1.93346414599e-14  1.92114415159e-14  1.97795955158e-14  1.71664280894e-14  1.79131753224e-14  1.81317709216e-14  1.91048289226e-14  1.88407383626e-14  2.00264186978e-14  1.84155407317e-14  1.9194777044e-14  1.81760197033e-14  2.1806179656e-14  1.99035386444e-14  1.77537641201e-14  1.71621088726e-14  1.78267310367e-14  1.95439335228e-14  2.00026715742e-14  1.98665686157e-14  1.88414224063e-14  1.81114607837e-14  2.12456974034e-14  2.17326359332e-14  1.96956748042e-14  2.27509588109e-14  2.37668684644e-14  2.64223564876e-14  2.76541180644e-14  3.07027280929e-14  3.48314405846e-14  4.1969228763e-14  5.03128830903e-14  6.59167228084e-14  8.66385568973e-14  1.21329851275e-13  1.827964017e-13  3.18108897147e-13  7.25343954316e-13  2.78512450297e-12  7.23118510622e-13  3.14851159939e-13  1.83851531939e-13  1.20816464102e-13  8.76989035728e-14  6.6477860778e-14  5.00537460818e-14  4.28072094555e-14  3.65069308985e-14  3.2541370293e-14  2.90762102944e-14  2.53832855344e-14  2.35391907663e-14  2.37308741949e-14  2.27441464858e-14  2.16213306101e-14  1.90985090559e-14  1.9211331511e-14  1.83762038191e-14  1.75543894069e-14  1.84996218041e-14  1.62746902007e-14  1.80317047933e-14  1.61513253302e-14  1.92375165172e-14  1.96838032912e-14  2.11646729184e-14
 1.87481484921e-14  2.00219702257e-14  1.71453174047e-14  2.18115513766e-14  2.04478958964e-14  1.95654035056e-14  1.90809172079e-14  1.94480617499e-14  1.80956084394e-14  1.96726444697e-14  1.98839983522e-14  2.1409396059e-14  1.90188006358e-14  1.79793352626e-14  2.15372462268e-14  1.94955914257e-14  2.01457067013e-14  1.86211969201e-14  2.03426339183e-14  1.86439227295e-14  1.83042046961e-14  2.14690944479e-14  2.01092208088e-14  1.87751028137e-14  1.99054099512e-14  1.89187698312e-14  1.80912815256e-14  1.98374713866e-14  2.03200300779e-14  2.09274534308e-14  2.05523476483e-14  1.73295637042e-14  1.81944181373e-14  1.88053573183e-14  1.96469186487e-14  1.87840126826e-14  1.82859219605e-14  2.06146259727e-14  1.92923479981e-14  1.87688693113e-14  2.01768645889e-14  2.13380463857e-14  1.94232565072e-14  1.94381023642e-14  1.89681370362e-14  2.07228490567e-14  2.00229431832e-14  1.93827073858e-14  1.73660641249e-14  1.98609600098e-14  1.96860494628e-14  2.16738392526e-14  2.13316374028e-14  1.93224148415e-14  2.24124794009e-14  2.31950413869e-14  2.42908549641e-14  2.37029325099e-14  2.76534010782e-14  3.23309631295e-14  3.63039140559e-14  4.2959626262e-14  5.1163441043e-14  6.64327947444e-14  8.74601834328e-14  1.2349252428e-13  1.83906432225e-13  3.17769579412e-13  7.23118510622e-13  2.79647841281e-12  7.22252437727e-13  3.17824904384e-13  1.84832536401e-13  1.23067864389e-13  8.70603800983e-14  6.63339810192e-14  5.24174901685e-14  4.35701737379e-14  3.8497504517e-14  3.30473615169e-14  2.86190266666e-14  2.698779247e-14  2.51676999683e-14  2.29862735835e-14  1.9773937773e-14  1.99948958108e-14  1.93005751639e-14  2.10974556361e-14  2.12242673577e-14  1.92389905654e-14  1.78097127499e-14  2.18714191509e-14  1.9945163107e-14  1.89319785189e-14  2.02648944697e-14  1.99725639841e-14
 1.76069120528e-14  1.61776154848e-14  1.64016670079e-14  1.97017223641e-14  1.99657633844e-14  2.04535445626e-14  1.9708956493e-14  1.9302495633e-14  1.85015073168e-14  1.99054094099e-14  2.16100876772e-14  1.78717794046e-14  1.8291507267e-14  1.83500838327e-14  2.2115075853e-14  1.71496970205e-14  1.93420682084e-14  1.85536666208e-14  1.86688908973e-14  1.87952995595e-14  1.9553151181e-14  1.86446177267e-14  1.7521684677e-14  1.78717155786e-14  2.02343408306e-14  1.80516395427e-14  1.75215696096e-14  1.68924934834e-14  1.70785319399e-14  1.58305398154e-14  1.82220717321e-14  1.75901916819e-14  1.87420262798e-14  1.83183658952e-14  1.7645911533e-14  1.84274070084e-14  1.8172930581e-14  1.75017198918e-14  1.87179831341e-14  1.83830271459e-14  1.99910872602e-14  2.10097545044e-14  1.89993463202e-14  1.836154414e-14  1.79590811853e-14  1.82992584737e-14  1.75423774888e-14  1.89429945428e-14  1.8967613351e-14  2.10687131164e-14  1.92376944828e-14  1.98297106579e-14  1.8605796629e-14  2.06054258194e-14  2.10825329954e-14  2.29857030302e-14  2.38869533344e-14  2.39494762613e-14  2.74456905291e-14  2.67128394356e-14  3.20679277332e-14  3.67908934296e-14  4.15133953853e-14  5.09052584858e-14  6.64188251248e-14  8.81226341071e-14  1.21011233505e-13  1.83743555644e-13  3.14851159939e-13  7.22252437727e-13  2.78019952354e-12  7.23203835008e-13  3.15359359379e-13  1.83093800619e-13  1.21537502212e-13  8.77980722818e-14  6.85523920829e-14  5.21801295098e-14  4.50872995337e-14  3.60088804387e-14  3.03152909366e-14  2.79155506859e-14  2.78884159295e-14  2.51116932233e-14  1.98645584363e-14  1.99441992765e-14  2.04861036075e-14  2.19143576591e-14  1.97577959845e-14  1.85477474434e-14  1.75870616812e-14  1.95355556017e-14  1.99103103206e-14  1.76625198793e-14  1.92625739943e-14  1.97253008481e-14
 1.9815059139e-14  1.8766107083e-14  2.02698289641e-14  2.00478189725e-14  1.90019454748e-14  1.93638653486e-14  1.7962772049e-14  2.03632685237e-14  1.91491476359e-14  1.85240863374e-14  2.03091625502e-14  2.17032326843e-14  1.82033549121e-14  1.97938255461e-14  2.08056198623e-14  1.93581260997e-14  1.97524818515e-14  1.96239274414e-14  2.06862854004e-14  1.9444628334e-14  1.95169325439e-14  1.99281610745e-14  1.91738432631e-14  1.98086053516e-14  1.94344535295e-14  2.07071843877e-14  1.89140998209e-14  1.84407306622e-14  1.81344361579e-14  1.89087863007e-14  1.83873525246e-14  1.87051391333e-14  1.98793824435e-14  1.79596852056e-14  2.07518575953e-14  1.93587221469e-14  1.80484074616e-14  1.72275359389e-14  1.94992645914e-14  2.08713863066e-14  1.91745871219e-14  1.86403045934e-14  1.67234021238e-14  1.77532241826e-14  1.85313780471e-14  1.80752262605e-14  1.97478776158e-14  2.04469096194e-14  1.82369434072e-14  1.63983410447e-14  1.70030488986e-14  2.0274141302e-14  1.80257178032e-14  1.94759006608e-14  2.08079345412e-14  2.21769715041e-14  2.34662520429e-14  2.38786448575e-14  2.56587626175e-14  2.65387459663e-14  2.9505191213e-14  3.36747905735e-14  3.63759955774e-14  4.46707930611e-14  5.21895310877e-14  6.7999325755e-14  8.80005488646e-14  1.24466939163e-13  1.83851531939e-13  3.17824904384e-13  7.23203835008e-13  2.78965938076e-12  7.23415595727e-13  3.16796866579e-13  1.85197399467e-13  1.2602354674e-13  8.86765422762e-14  6.59517611148e-14  5.44417567429e-14  4.56861780091e-14  3.62804023223e-14  3.11172564425e-14  2.910045363e-14  2.66115672981e-14  2.28378349536e-14  2.07776392202e-14  2.15937381108e-14  2.2355379846e-14  2.27344233192e-14  2.07376346231e-14  1.93029682417e-14  1.94226716938e-14  1.86349594146e-14  1.81481288576e-14  1.97172797222e-14  1.92226800715e-14
 1.94078379754e-14  1.62369906801e-14  1.94415245693e-14  1.91003358759e-14  1.89438385377e-14  2.09068522365e-14  1.85517573112e-14  1.89943019574e-14  1.94846031551e-14  1.8364806677e-14  1.94187337302e-14  2.14583718558e-14  1.82097698408e-14  2.0042723581e-14  1.86979767794e-14  1.78805189791e-14  1.82986920974e-14  1.84936379109e-14  2.09168927975e-14  2.00669544596e-14  1.99152815907e-14  1.98351916375e-14  2.01739588112e-14  1.88327412814e-14  1.99284828943e-14  1.94177449686e-14  1.89258312261e-14  2.05435566515e-14  1.93592825296e-14  1.56936546931e-14  1.66410990195e-14  1.81463119959e-14  2.03935535591e-14  1.67909799836e-14  1.85995321197e-14  1.78988778058e-14  1.7467592647e-14  1.9253049906e-14  1.79631500074e-14  1.93170132838e-14  1.92998450275e-14  1.81695487502e-14  1.94869858925e-14  1.95731770928e-14  1.86755519485e-14  2.00004908738e-14  2.01206780481e-14  2.07149678737e-14  1.8317930737e-14  1.71229882324e-14  1.84836620521e-14  1.95395616791e-14  1.94926157389e-14  1.8121268928e-14  2.17935844833e-14  2.25682917912e-14  2.11168735391e-14  2.52884558909e-14  2.22167017299e-14  2.61098509407e-14  3.06872949417e-14  3.06839277799e-14  3.29694374156e-14  3.77206000313e-14  4.29442416685e-14  5.21917524917e-14  6.61739308497e-14  8.60576443668e-14  1.20816464102e-13  1.84832536401e-13  3.15359359379e-13  7.23415595727e-13  2.7815458399e-12  7.22326127337e-13  3.14829897584e-13  1.84468384278e-13  1.21652205864e-13  8.90624695726e-14  6.71071235885e-14  5.33738982902e-14  4.23223010721e-14  3.74412305399e-14  3.1762064404e-14  2.88050218502e-14  2.55312329323e-14  2.54011937433e-14  2.38875206088e-14  2.28266083763e-14  1.99033775433e-14  2.0786183195e-14  1.95557965725e-14  1.84129590877e-14  2.0483007372e-14  2.04446998043e-14  2.02750588888e-14  1.80759655433e-14
 1.88658252946e-14  1.70994785294e-14  1.81176248532e-14  1.95249761334e-14  1.86330355811e-14  1.97506977148e-14  1.90237658977e-14  1.97951549471e-14  2.13916531784e-14  1.8481002747e-14  1.87550430547e-14  1.92107078345e-14  2.07453159873e-14  1.83573941356e-14  1.76714115208e-14  1.89181797715e-14  1.94065937529e-14  1.81185985777e-14  1.94353825666e-14  1.98498737152e-14  1.96808878393e-14  1.8177999355e-14  1.86244742725e-14  2.01550662316e-14  2.06024924438e-14  1.93432185642e-14  1.89191970152e-14  1.99950410316e-14  1.57831111325e-14  1.70651763371e-14  2.04494155408e-14  1.89058167465e-14  1.87905042653e-14  1.91892321494e-14  1.86864474387e-14  1.8210479331e-14  1.76538110489e-14  1.72818332787e-14  1.68958999508e-14  1.8985924257e-14  1.81260712236e-14  1.99493181147e-14  1.80200747831e-14  1.83531494885e-14  1.84429729247e-14  2.02577876835e-14  1.8149582566e-14  1.96462557735e-14  1.63478838695e-14  1.80947944163e-14  1.89810077192e-14  1.96365015318e-14  1.97644948721e-14  1.88427891938e-14  2.24717803479e-14  1.95167096903e-14  2.08966976106e-14  2.25692515028e-14  2.24478078174e-14  2.13562573932e-14  2.45208575331e-14  2.55173700823e-14  2.93551837784e-14  3.3766416864e-14  3.54733059291e-14  4.25720678255e-14  5.50866487084e-14  6.69719756986e-14  8.76989035728e-14  1.23067864389e-13  1.83093800619e-13  3.16796866579e-13  7.22326127337e-13  2.78286826625e-12  7.21774589739e-13  3.15153311851e-13  1.83172921111e-13  1.22255074593e-13  8.974297278e-14  7.03239593265e-14  5.03519593104e-14  4.09421179921e-14  3.48951549031e-14  3.10857741819e-14  2.68920632759e-14  2.32964259645e-14  2.31480589546e-14  2.22111507275e-14  1.87796406389e-14  2.10063928489e-14  2.00345315674e-14  1.88749345401e-14  1.9823937657e-14  2.14662406859e-14  2.0876984451e-14  1.853441532e-14
 2.02819464674e-14  1.88656458333e-14  1.69208237063e-14  2.05816000252e-14  1.82267985062e-14  1.95587426651e-14  1.73574854242e-14  1.85859835476e-14  1.90228336433e-14  1.83759827719e-14  1.90595650162e-14  1.68117976765e-14  1.72938422451e-14  1.68045570796e-14  1.77202325411e-14  2.06703200428e-14  1.8798143244e-14  1.90810483451e-14  1.99727953499e-14  2.01161967155e-14  1.66086948448e-14  1.83383373989e-14  1.98068309021e-14  2.13544883494e-14  1.94398359323e-14  1.86867574824e-14  1.96902089651e-14  1.86826333845e-14  1.75233697344e-14  1.77123984553e-14  2.02029649809e-14  1.85142302931e-14  1.75956495884e-14  1.91506225984e-14  1.70630795439e-14  1.91874956778e-14  1.72657893958e-14  1.8633447389e-14  2.01721230536e-14  1.96092575831e-14  1.98679760189e-14  1.91751892484e-14  1.56801744252e-14  1.59573398864e-14  2.00969979192e-14  1.91834717772e-14  2.08107423402e-14  2.07373920944e-14  1.70479671832e-14  1.72977932346e-14  1.88300627868e-14  1.84905842005e-14  1.776092303e-14  1.91066041449e-14  2.014302976e-14  1.64401532621e-14  1.98887253893e-14  2.24176624387e-14  2.09831574044e-14  2.23486544293e-14  2.44153896774e-14  2.40344869545e-14  2.63160929261e-14  2.8830977257e-14  3.2379330362e-14  3.47881536998e-14  4.39882132238e-14  5.26225704931e-14  6.6477860778e-14  8.70603800983e-14  1.21537502212e-13  1.85197399467e-13  3.14829897584e-13  7.21774589739e-13  2.77739374187e-12  7.21296182276e-13  3.15330850329e-13  1.84314975942e-13  1.23180444528e-13  8.94417762743e-14  6.49474500661e-14  5.22363312163e-14  4.3203343724e-14  3.72806063455e-14  3.20419865238e-14  2.74344864597e-14  2.4785308724e-14  2.1629690402e-14  1.99209246641e-14  2.0152638218e-14  2.17347589132e-14  2.22109448872e-14  2.03749275746e-14  2.01938871249e-14  1.9123484702e-14  1.94261726589e-14
 2.07974995545e-14  1.95548589071e-14  1.96367472343e-14  2.06181203034e-14  2.13972648279e-14  1.97810713481e-14  1.865585005e-14  1.85916443408e-14  1.69765717442e-14  1.82491086459e-14  1.95084422697e-14  1.6285523291e-14  2.01509464885e-14  1.97789070202e-14  1.98065981515e-14  1.96805801437e-14  1.78726233602e-14  2.02591844975e-14  2.00561922539e-14  2.19077209093e-14  1.82493537778e-14  2.07000740206e-14  1.8327035697e-14  1.97990775249e-14  2.14560127745e-14  2.09602509018e-14  1.87463816131e-14  1.83588817432e-14  1.73535564939e-14  1.94710997701e-14  2.00741925402e-14  1.99426544031e-14  1.96082718956e-14  1.69270137817e-14  1.71908572453e-14  1.94005672256e-14  1.76393431391e-14  1.93974853971e-14  1.8852224225e-14  1.67794598893e-14  2.02857234393e-14  1.91612337705e-14  1.94370565074e-14  2.01726028194e-14  1.94216817685e-14  2.08426266477e-14  2.03659267899e-14  2.06466538763e-14  1.87574915808e-14  2.04875447376e-14  2.0342978126e-14  1.94593623178e-14  1.98791219711e-14  2.00766838078e-14  1.86667879902e-14  1.68549974472e-14  1.90357713199e-14  2.08406570098e-14  2.09029343336e-14  2.07370905814e-14  2.38611513541e-14  2.39328594067e-14  2.55726184793e-14  2.58631555967e-14  3.12356878499e-14  3.09106957568e-14  3.65706127534e-14  4.41613675526e-14  5.00537460818e-14  6.63339810192e-14  8.77980722818e-14  1.2602354674e-13  1.84468384278e-13  3.15153311851e-13  7.21296182276e-13  2.78333671022e-12  7.21794586686e-13  3.15141484334e-13  1.83855135545e-13  1.24628169363e-13  8.7251453279e-14  6.55341345578e-14  5.14929527293e-14  4.18458619047e-14  3.49939240161e-14  3.14388202605e-14  2.76348770241e-14  2.35126488426e-14  2.12346278438e-14  2.29065827611e-14  2.1878025574e-14  1.93309002541e-14  2.02165246379e-14  2.27836619927e-14  2.02633684242e-14  1.88473453736e-14
 1.97140403396e-14  2.09009845403e-14  1.84643427979e-14  1.96073091579e-14  1.976946136e-14  1.96687796578e-14  2.09466976484e-14  1.82329044248e-14  1.80386312727e-14  1.88226873623e-14  1.95799169392e-14  2.04601493332e-14  1.81325564591e-14  1.94149570743e-14  2.11639549386e-14  2.06907402373e-14  1.90302270318e-14  1.9170615096e-14  2.11753736742e-14  2.01915260372e-14  2.08980858382e-14  1.72556580797e-14  1.80087458706e-14  1.9759013357e-14  2.1005818874e-14  1.79793383459e-14  2.10354743044e-14  1.77639904978e-14  1.67823567346e-14  1.91962253278e-14  1.83604326743e-14  1.84246061517e-14  1.77497817926e-14  1.7505666564e-14  1.86732898736e-14  1.9634572255e-14  1.79317641621e-14  1.99421137154e-14  1.85628661668e-14  1.66308782864e-14  1.76840551863e-14  1.84898921341e-14  1.73401012086e-14  2.06200444391e-14  1.84573531681e-14  1.94803572477e-14  1.87994543419e-14  1.88706770141e-14  1.71924148839e-14  1.8109935356e-14  1.73573261826e-14  1.6979703887e-14  1.90108327783e-14  2.13357300787e-14  1.9255991871e-14  1.76022652593e-14  1.93425076908e-14  1.92138651797e-14  2.01847354504e-14  2.03308011041e-14  2.14372707346e-14  2.07142625805e-14  2.04365289028e-14  2.39788858429e-14  2.77369567726e-14  2.76578111572e-14  3.24992899233e-14  3.73205417045e-14  4.28072094555e-14  5.24174901685e-14  6.85523920829e-14  8.86765422762e-14  1.21652205864e-13  1.83172921111e-13  3.15330850329e-13  7.21794586686e-13  2.78253791948e-12  7.22124724248e-13  3.16619419968e-13  1.83110382883e-13  1.22634564808e-13  8.92448395876e-14  6.49438560795e-14  5.26248558135e-14  4.19088207169e-14  3.55871803763e-14  3.23970338101e-14  2.76815987069e-14  2.70688760115e-14  2.62393510544e-14  2.07045094263e-14  2.06498705684e-14  2.09643777861e-14  2.17645924518e-14  2.08637144173e-14  2.16419101309e-14
 2.09469075199e-14  2.08149490028e-14  1.75727605734e-14  1.81969039586e-14  1.96530769664e-14  1.99166699626e-14  1.90008963034e-14  1.98173189055e-14  1.69981847572e-14  1.7686265171e-14  1.94588619365e-14  2.20885297308e-14  1.90114708823e-14  1.9133244565e-14  1.98500138987e-14  1.96241245243e-14  1.97127519587e-14  1.97333186524e-14  1.66064396696e-14  1.81126694342e-14  1.96497468566e-14  1.74335378586e-14  1.84743106599e-14  1.7658347375e-14  1.93912830428e-14  1.90990469336e-14  2.25682501803e-14  2.01873473285e-14  1.86371850472e-14  1.93507067382e-14  1.99378746843e-14  2.02906471391e-14  1.94701033504e-14  1.92251086458e-14  1.81620431494e-14  1.67989488337e-14  1.78237170384e-14  2.02939802622e-14  1.7213888452e-14  2.02496066316e-14  1.97025790338e-14  1.84874431234e-14  1.98380769506e-14  2.27850074485e-14  2.0480886923e-14  2.02559750058e-14  1.89600453604e-14  1.72836139995e-14  1.91976330273e-14  1.97308094539e-14  1.977189399e-14  1.94687739844e-14  1.93795106852e-14  1.94205912263e-14  1.75801004115e-14  1.81166452218e-14  1.96107632165e-14  1.83159294547e-14  1.85521473651e-14  1.9974671886e-14  2.32461005121e-14  2.21489257305e-14  2.24947914185e-14  2.24353482213e-14  2.34660073208e-14  2.34580351666e-14  2.78266763645e-14  3.05316451995e-14  3.65069308985e-14  4.35701737379e-14  5.21801295098e-14  6.59517611148e-14  8.90624695726e-14  1.22255074593e-13  1.84314975942e-13  3.15141484334e-13  7.22124724248e-13  2.78020030892e-12  7.23230912022e-13  3.14396571144e-13  1.82331972151e-13  1.208195619e-13  8.71706766602e-14  6.5407924265e-14  5.08172449082e-14  4.15048701523e-14  3.52914958173e-14  3.03645077609e-14  2.68453387155e-14  2.55628737067e-14  2.34378728262e-14  2.14962783745e-14  2.47645323979e-14  2.32156806609e-14  2.2698419496e-14  2.0199613467e-14
 2.16648386966e-14  2.15922255723e-14  1.72780727548e-14  1.93175567222e-14  1.68806887857e-14  1.84655958556e-14  2.16375308238e-14  2.10375899081e-14  2.09743017341e-14  2.11912762254e-14  1.93263085198e-14  1.88384007699e-14  1.93971669954e-14  1.89342643732e-14  2.02149881202e-14  1.92937437741e-14  1.73654180799e-14  1.89989518369e-14  2.0748019908e-14  1.93339187666e-14  2.03466710665e-14  1.85831892263e-14  1.85923773722e-14  2.00346670467e-14  1.96571234532e-14  1.95725851097e-14  2.13423465252e-14  2.1040202305e-14  2.13381182045e-14  1.99476471412e-14  1.86296878112e-14  1.94833056511e-14  1.97824929321e-14  1.80759619914e-14  1.78945253071e-14  1.8728986971e-14  1.86858449638e-14  1.86157069794e-14  1.92748108148e-14  2.07863328808e-14  2.07443981675e-14  1.85333920572e-14  1.75527590628e-14  1.94341179111e-14  2.03140442138e-14  2.08696010254e-14  1.94257742007e-14  2.06724403479e-14  1.83045713602e-14  1.99793224044e-14  2.02710712175e-14  2.00063413465e-14  1.99505268228e-14  1.97960924118e-14  1.95753544324e-14  1.75452686643e-14  2.00491885346e-14  1.88272161755e-14  1.83365418197e-14  2.18330483828e-14  2.2018461977e-14  2.3122341605e-14  2.23071022473e-14  2.26257626168e-14  2.15760828251e-14  2.32625470585e-14  2.57154464246e-14  2.8310824297e-14  3.2541370293e-14  3.8497504517e-14  4.50872995337e-14  5.44417567429e-14  6.71071235885e-14  8.974297278e-14  1.23180444528e-13  1.83855135545e-13  3.16619419968e-13  7.23230912022e-13  2.78165476273e-12  7.22958171379e-13  3.16474865759e-13  1.84246257728e-13  1.22357003981e-13  8.92406952716e-14  6.78358011282e-14  5.17207741244e-14  4.37566283867e-14  3.61714669349e-14  3.00203683483e-14  2.95919289763e-14  2.48131978787e-14  2.30130944489e-14  2.36873205692e-14  2.41543933304e-14  2.12153862857e-14  1.92508354155e-14
 2.07626881843e-14  2.04154151927e-14  1.91290670334e-14  1.96154326851e-14  1.95697023821e-14  1.95244220658e-14  1.89263330854e-14  2.21793394467e-14  1.96496078172e-14  1.88941007129e-14  1.97095360939e-14  1.97033542276e-14  1.79326678711e-14  1.90642070236e-14  1.79500379833e-14  1.68068398439e-14  1.81761832959e-14  1.8726927782e-14  1.88811199829e-14  1.89780868659e-14  1.94297166877e-14  1.75915440396e-14  1.84861351483e-14  1.99397439697e-14  1.85634020551e-14  1.85246830159e-14  1.86216162433e-14  1.65212384684e-14  1.93157524688e-14  1.93648846646e-14  1.92694929966e-14  1.92891411886e-14  1.87635219474e-14  2.01843679799e-14  2.00173339921e-14  1.90141547567e-14  1.78361690878e-14  2.03625842851e-14  2.07602554187e-14  2.02134780776e-14  1.86730905947e-14  1.96971734575e-14  1.83330829135e-14  1.91878249021e-14  1.94993765197e-14  1.97682049298e-14  1.89550068853e-14  1.88177216868e-14  1.84664776487e-14  1.92026860419e-14  1.98248058844e-14  1.96714885253e-14  1.90174129926e-14  1.88627094282e-14  1.73968128484e-14  1.89438163703e-14  2.02216860529e-14  2.01885270618e-14  1.97138194118e-14  1.96992647737e-14  2.21614889696e-14  2.06073491959e-14  2.27594052366e-14  2.22599785929e-14  2.26243867761e-14  2.28784059112e-14  2.50586007397e-14  2.71480691136e-14  2.90762102944e-14  3.30473615169e-14  3.60088804387e-14  4.56861780091e-14  5.33738982902e-14  7.03239593265e-14  8.94417762743e-14  1.24628169363e-13  1.83110382883e-13  3.14396571144e-13  7.22958171379e-13  2.78057677401e-12  7.22289649182e-13  3.16723058755e-13  1.84756013685e-13  1.23196288271e-13  9.01911705739e-14  6.86330422568e-14  5.27890264999e-14  4.33461030395e-14  3.56773387745e-14  3.40732927483e-14  2.91068903831e-14  2.56779103495e-14  2.4422563437e-14  2.32042772375e-14  2.12918345861e-14  2.01547123098e-14
 2.31963343404e-14  1.98140564039e-14  2.06930649503e-14  2.00968625086e-14  1.92503622942e-14  2.15254429333e-14  2.01140737626e-14  2.15823874161e-14  1.8807779874e-14  2.14267507557e-14  1.927280887e-14  2.13832509491e-14  1.91148295638e-14  1.80177470223e-14  2.07836831879e-14  1.83147428182e-14  1.90556392438e-14  1.95220700589e-14  1.76702397116e-14  2.01510892264e-14  1.90545255016e-14  1.92660955446e-14  1.97618899878e-14  2.03753430446e-14  1.74161709991e-14  1.83451100098e-14  1.91923796641e-14  1.86810895928e-14  1.76161593048e-14  1.95941315233e-14  1.78623577188e-14  1.87445674902e-14  2.0740565816e-14  1.77013998963e-14  1.8096367275e-14  1.97565883281e-14  1.9099051178e-14  2.04329830769e-14  2.1009955237e-14  1.94226027394e-14  2.04241151125e-14  2.0051126038e-14  1.94120536722e-14  2.24043967484e-14  1.81288012667e-14  1.95813668532e-14  2.13471257471e-14  1.9888334026e-14  1.84915497007e-14  2.1453586789e-14  1.88822232668e-14  2.16441521137e-14  1.92735319326e-14  1.97877735411e-14  1.88677297327e-14  1.99231525788e-14  1.73434674071e-14  1.96123894402e-14  1.95351767068e-14  1.94516865647e-14  1.98670912068e-14  2.03938861586e-14  2.13001556095e-14  1.93781243297e-14  2.03290865207e-14  2.18656428156e-14  2.27161120882e-14  2.37877713941e-14  2.53832855344e-14  2.86190266666e-14  3.03152909366e-14  3.62804023223e-14  4.23223010721e-14  5.03519593104e-14  6.49474500661e-14  8.7251453279e-14  1.22634564808e-13  1.82331972151e-13  3.16474865759e-13  7.22289649182e-13  2.77855545345e-12  7.22411632559e-13  3.16474206616e-13  1.86048005767e-13  1.24188246737e-13  8.9246612228e-14  6.60329020601e-14  5.09567321644e-14  4.26984048336e-14  3.80897527244e-14  3.36076641856e-14  3.01660292951e-14  2.8222268698e-14  2.56833334058e-14  2.32975186198e-14  2.09797346388e-14
 2.44127347889e-14  2.07274237645e-14  2.07634922655e-14  2.01488726684e-14  2.0696395513e-14  1.99575610936e-14  1.75786817592e-14  1.82115367344e-14  1.80257779979e-14  2.1254265642e-14  2.01493524448e-14  2.04530581556e-14  2.00566600601e-14  1.83090679941e-14  2.05888386218e-14  2.04484525106e-14  1.85714046628e-14  1.70268116382e-14  1.7811225846e-14  1.95866941636e-14  1.92598340357e-14  1.90702500966e-14  1.86707958973e-14  1.9989159796e-14  1.96012401268e-14  1.78756338233e-14  1.83780416599e-14  1.74160478693e-14  1.74769999289e-14  1.86092437916e-14  1.69959083318e-14  1.72691046934e-14  1.91087373053e-14  1.83161929675e-14  1.88458166171e-14  2.08204173465e-14  1.85762920495e-14  1.82560899686e-14  1.88127859798e-14  1.90745445172e-14  1.89864852804e-14  1.76395184656e-14  1.86076866325e-14  1.99600708368e-14  1.91513608942e-14  1.68316146136e-14  1.90255292689e-14  2.10480219285e-14  1.85836704889e-14  1.82838105729e-14  1.65906787016e-14  2.17655043648e-14  1.88443105876e-14  1.97022448054e-14  1.80306645094e-14  2.07217064124e-14  2.01008012432e-14  1.48027434239e-14  1.85878400948e-14  1.84481533493e-14  1.74384919993e-14  1.89363145291e-14  2.21319995537e-14  2.02091477214e-14  1.99555183688e-14  2.17563102764e-14  2.41875204543e-14  2.33469248703e-14  2.35391907663e-14  2.698779247e-14  2.79155506859e-14  3.11172564425e-14  3.74412305399e-14  4.09421179921e-14  5.22363312163e-14  6.55341345578e-14  8.92448395876e-14  1.208195619e-13  1.84246257728e-13  3.16723058755e-13  7.22411632559e-13  2.79276610863e-12  7.25037821919e-13  3.18272338737e-13  1.86823122341e-13  1.24701097149e-13  8.82752401414e-14  6.55826600342e-14  5.24375167893e-14  4.62293973919e-14  3.70004334065e-14  3.17525397674e-14  2.95481655705e-14  2.62187808734e-14  2.47673324228e-14  2.35051223411e-14
 2.33683761912e-14  2.24202250658e-14  2.11410852488e-14  2.09309470479e-14  2.14121246834e-14  2.10611960876e-14  1.92949198316e-14  2.00297105563e-14  1.96732230137e-14  2.28535367168e-14  2.04705628439e-14  2.06803130384e-14  2.00516275579e-14  1.83111018582e-14  1.85168318807e-14  1.98589816897e-14  1.94172812801e-14  1.89023950137e-14  1.7740285012e-14  1.99595631207e-14  1.8800626575e-14  1.92804876309e-14  1.87549124454e-14  1.66416565714e-14  1.89330956524e-14  2.02442509236e-14  1.96688933049e-14  1.88523720542e-14  1.84236587341e-14  2.04272436173e-14  2.03646861013e-14  1.86716491836e-14  1.95300457636e-14  1.89816670788e-14  1.8040433927e-14  2.00131322666e-14  1.708334311e-14  1.95617307533e-14  1.96721902357e-14  2.18247257777e-14  1.86931978399e-14  1.90578169089e-14  1.90856230282e-14  2.05732779641e-14  2.13706870054e-14  1.9393046108e-14  1.90716834643e-14  1.91376566045e-14  1.89963538254e-14  1.99406058647e-14  1.84672692703e-14  2.04661696608e-14  2.0830575104e-14  1.89916634417e-14  1.82450817372e-14  1.76171993417e-14  1.77796567067e-14  1.88273682602e-14  1.89281823954e-14  2.1433708555e-14  1.90084512021e-14  2.12636135249e-14  2.17421148546e-14  1.90187472707e-14  1.83558564448e-14  2.33679738721e-14  2.16110401275e-14  2.52711443227e-14  2.37308741949e-14  2.51676999683e-14  2.78884159295e-14  2.910045363e-14  3.1762064404e-14  3.48951549031e-14  4.3203343724e-14  5.14929527293e-14  6.49438560795e-14  8.71706766602e-14  1.22357003981e-13  1.84756013685e-13  3.16474206616e-13  7.25037821919e-13  2.78144095776e-12  7.22773427204e-13  3.14329976259e-13  1.8482589984e-13  1.20493275337e-13  8.82052588243e-14  6.63349059656e-14  5.56117523515e-14  4.29254001304e-14  3.61442076808e-14  3.34299594338e-14  2.89846617938e-14  2.67457351706e-14  2.4022618619e-14
 2.57436092666e-14  2.48091565864e-14  2.53235560364e-14  2.11093558183e-14  2.01929185953e-14  2.09603061087e-14  1.95358785109e-14  1.98906262212e-14  2.03963304238e-14  2.09281489549e-14  2.12586144769e-14  2.09291975399e-14  1.93784797801e-14  1.79411699877e-14  1.99290259172e-14  1.99702302002e-14  1.95442147382e-14  1.95522374392e-14  1.88784549183e-14  1.87755315625e-14  1.86030401157e-14  1.81429643474e-14  1.84434724919e-14  1.82581571656e-14  1.9593227914e-14  1.97080424199e-14  1.79279112304e-14  1.90434741987e-14  1.86166355564e-14  1.78344801538e-14  1.97742382231e-14  1.95947334342e-14  1.7798492807e-14  1.96935043961e-14  1.86177010108e-14  1.81838835035e-14  1.79362835414e-14  1.86260975794e-14  1.89081607475e-14  1.90141108675e-14  2.01292277022e-14  1.74303806128e-14  1.74423784208e-14  1.84369162748e-14  2.16056852804e-14  2.2218841543e-14  2.06000583283e-14  2.21769557562e-14  2.03418555621e-14  2.06490330173e-14  2.19608956016e-14  2.28142440013e-14  1.9842688505e-14  2.01515450453e-14  2.05865035675e-14  1.85994576546e-14  1.95694228281e-14  1.84347280828e-14  1.96534447419e-14  1.99122225071e-14  1.76276572543e-14  2.00396397752e-14  1.93385467716e-14  1.80236033249e-14  1.83964837811e-14  2.13233051827e-14  1.97155575449e-14  2.23528559935e-14  2.27441464858e-14  2.29862735835e-14  2.51116932233e-14  2.66115672981e-14  2.88050218502e-14  3.10857741819e-14  3.72806063455e-14  4.18458619047e-14  5.26248558135e-14  6.5407924265e-14  8.92406952716e-14  1.23196288271e-13  1.86048005767e-13  3.18272338737e-13  7.22773427204e-13  2.7899060898e-12  7.22456788255e-13  3.14532833711e-13  1.84349001272e-13  1.21733796862e-13  8.74860585785e-14  6.61715986398e-14  5.09496486131e-14  4.3705038621e-14  3.66653795284e-14  2.99239569367e-14  2.84016805337e-14  2.56938558703e-14
 2.67467253708e-14  2.62323878501e-14  2.45477301657e-14  2.34931907773e-14  2.12226244643e-14  2.23198031327e-14  2.10123877588e-14  2.02388833195e-14  2.09353541092e-14  2.12367657692e-14  2.09388579839e-14  1.84886583775e-14  2.01275529705e-14  1.90943842769e-14  1.85352623269e-14  1.99889141635e-14  1.90723500836e-14  1.80549430451e-14  1.93486915825e-14  1.93272467386e-14  1.8314759335e-14  1.94967087519e-14  1.93597890922e-14  1.80879535067e-14  1.85313622736e-14  1.9711550238e-14  1.89350682251e-14  1.93137009078e-14  1.6107074745e-14  1.77606794048e-14  1.77433720425e-14  1.77392744612e-14  1.93209797719e-14  1.80639216829e-14  2.08486223759e-14  2.05717697432e-14  2.02132215635e-14  1.90572322146e-14  1.73007804556e-14  1.67370363644e-14  1.84306472586e-14  1.9002302225e-14  1.93151117304e-14  1.9124267936e-14  1.82648244136e-14  2.01614430638e-14  1.98965377572e-14  1.93915179348e-14  1.92871694632e-14  2.11187407059e-14  2.03969478739e-14  2.10759298074e-14  1.91649110624e-14  2.06593649081e-14  2.25716952392e-14  1.907442046e-14  1.6108010176e-14  1.86618152464e-14  2.08591792312e-14  1.97027032971e-14  1.99538742874e-14  2.01483249492e-14  1.86731590381e-14  1.97922404039e-14  2.01430529867e-14  2.14687844385e-14  1.95652707302e-14  1.97739431203e-14  2.16213306101e-14  1.9773937773e-14  1.98645584363e-14  2.28378349536e-14  2.55312329323e-14  2.68920632759e-14  3.20419865238e-14  3.49939240161e-14  4.19088207169e-14  5.08172449082e-14  6.78358011282e-14  9.01911705739e-14  1.24188246737e-13  1.86823122341e-13  3.14329976259e-13  7.22456788255e-13  2.7777288153e-12  7.19035183777e-13  3.14146698418e-13  1.85714319856e-13  1.22108484685e-13  8.62427197023e-14  6.35414006139e-14  5.21827090287e-14  4.44073739865e-14  3.44538553817e-14  3.1887800371e-14  2.78552215013e-14
 2.71680345691e-14  2.56968524544e-14  2.39713283357e-14  2.19814929978e-14  2.19890606365e-14  2.09516281736e-14  2.19155136366e-14  1.98512635927e-14  1.96518117274e-14  2.10666836514e-14  2.00409886819e-14  2.00645567325e-14  1.79254511818e-14  1.69556127932e-14  1.88480808685e-14  2.18714927002e-14  1.81633862649e-14  2.10796526304e-14  2.07906946921e-14  2.13173968263e-14  1.90959007439e-14  1.99158248258e-14  1.94692849607e-14  1.91844833483e-14  1.89943638575e-14  1.99095406952e-14  1.9872104986e-14  1.66913073407e-14  1.77414076268e-14  1.67605264389e-14  2.02076126503e-14  1.82690378224e-14  1.944826647e-14  1.97642504995e-14  1.91992235611e-14  1.93399690573e-14  1.90927176914e-14  1.7590516844e-14  1.57405349475e-14  1.57714452068e-14  1.77368175143e-14  2.04066648747e-14  1.761023246e-14  1.97024700962e-14  1.92306790573e-14  2.0728905748e-14  1.85854716645e-14  1.71975677555e-14  1.74422096558e-14  1.87839757626e-14  1.92489984237e-14  2.10886384191e-14  1.96352430718e-14  1.82671394145e-14  2.06294250862e-14  1.88766062814e-14  1.59598956748e-14  1.81834702618e-14  1.75817065137e-14  1.85447016885e-14  2.05720844664e-14  1.81863051896e-14  1.89138479279e-14  1.81293615928e-14  2.16297666998e-14  1.79586733959e-14  1.81378689957e-14  1.93231544074e-14  1.90985090559e-14  1.99948958108e-14  1.99441992765e-14  2.07776392202e-14  2.54011937433e-14  2.32964259645e-14  2.74344864597e-14  3.14388202605e-14  3.55871803763e-14  4.15048701523e-14  5.17207741244e-14  6.86330422568e-14  8.9246612228e-14  1.24701097149e-13  1.8482589984e-13  3.14532833711e-13  7.19035183777e-13  2.77567786077e-12  7.22040650596e-13  3.13601143923e-13  1.82559383862e-13  1.21655936684e-13  8.40446757192e-14  6.60652991079e-14  5.49487741709e-14  4.14747535755e-14  3.4654348328e-14  3.12033627948e-14
 3.05987382962e-14  2.72936578721e-14  2.55876643665e-14  2.52212400394e-14  2.30622121446e-14  2.24440882692e-14  2.53978034235e-14  2.23358412954e-14  2.03308296032e-14  2.10620394839e-14  2.01017157127e-14  1.95652216418e-14  2.11901337634e-14  1.95348587947e-14  2.09930416249e-14  2.13030483468e-14  2.07698444523e-14  1.97203043238e-14  1.80692114543e-14  1.99328731513e-14  1.76327641453e-14  2.02884133625e-14  2.03608054724e-14  1.73385721716e-14  1.8317614868e-14  2.07020901422e-14  2.10093444117e-14  2.00207626138e-14  1.86333447876e-14  1.89643550094e-14  1.89945218414e-14  1.62937895847e-14  1.9231937566e-14  2.05587446935e-14  1.97818432068e-14  1.97129493594e-14  1.88467281589e-14  1.85637322527e-14  1.89110824322e-14  1.6888200141e-14  2.10581096096e-14  1.9858236721e-14  1.71591207369e-14  2.03228257787e-14  1.75874071173e-14  2.06808887113e-14  1.9449488129e-14  1.7571089441e-14  1.75268894578e-14  1.7718351003e-14  1.91937707558e-14  2.02089094292e-14  1.90119415239e-14  1.78656244993e-14  1.85917024847e-14  1.85662394034e-14  1.96362567666e-14  1.59047158577e-14  1.69796460915e-14  1.61765297443e-14  2.02845810308e-14  1.78340021251e-14  1.81515831784e-14  1.90087377206e-14  2.02914836391e-14  1.76019414238e-14  2.03154910461e-14  1.91939433572e-14  1.9211331511e-14  1.93005751639e-14  2.04861036075e-14  2.15937381108e-14  2.38875206088e-14  2.31480589546e-14  2.4785308724e-14  2.76348770241e-14  3.23970338101e-14  3.52914958173e-14  4.37566283867e-14  5.27890264999e-14  6.60329020601e-14  8.82752401414e-14  1.20493275337e-13  1.84349001272e-13  3.14146698418e-13  7.22040650596e-13  2.78441131939e-12  7.20725033419e-13  3.14524473164e-13  1.82940248162e-13  1.20491646008e-13  8.5305826643e-14  6.63288508846e-14  5.22039056753e-14  4.10207221143e-14  3.65067370323e-14
 3.3457918701e-14  3.07827806845e-14  2.87695118086e-14  2.61476990559e-14  2.55849255743e-14  2.27770152272e-14  2.18269411289e-14  2.00570655978e-14  2.00169006683e-14  2.14596881006e-14  2.17038052775e-14  2.03902726038e-14  1.97379396396e-14  1.85205883761e-14  1.96424860245e-14  2.03420622919e-14  2.00390556793e-14  1.75440113785e-14  2.0580360226e-14  1.96977286048e-14  1.87718820868e-14  1.8347493618e-14  1.82900095272e-14  1.81134286789e-14  1.83673310553e-14  1.97141808909e-14  1.88643833365e-14  1.8743517681e-14  1.9195250968e-14  1.84291838044e-14  2.07892728793e-14  1.84229995339e-14  1.94953656882e-14  1.96188242757e-14  1.76549960658e-14  1.85166890078e-14  1.80963724301e-14  1.85678953309e-14  1.83012862364e-14  1.82027273748e-14  2.14989606609e-14  2.08379528654e-14  1.91818923241e-14  2.06411840419e-14  1.81846072388e-14  1.98432524346e-14  1.92422531939e-14  1.98380211951e-14  1.75912033656e-14  1.98355436672e-14  2.05008705421e-14  1.96584132451e-14  2.00935071808e-14  1.75695102975e-14  1.92999566565e-14  1.92375879903e-14  1.9678651549e-14  1.97738334532e-14  1.97735927138e-14  1.72406379669e-14  1.87294040502e-14  1.78609736375e-14  1.67465390791e-14  1.73184803536e-14  1.8707586341e-14  1.63003009664e-14  1.72106928138e-14  1.88037448889e-14  1.83762038191e-14  2.10974556361e-14  2.19143576591e-14  2.2355379846e-14  2.28266083763e-14  2.22111507275e-14  2.1629690402e-14  2.35126488426e-14  2.76815987069e-14  3.03645077609e-14  3.61714669349e-14  4.33461030395e-14  5.09567321644e-14  6.55826600342e-14  8.82052588243e-14  1.21733796862e-13  1.85714319856e-13  3.13601143923e-13  7.20725033419e-13  2.78217321117e-12  7.21909868557e-13  3.15012373199e-13  1.8376842741e-13  1.21379307045e-13  8.65765740818e-14  6.69232027838e-14  5.23372549828e-14  4.23019170972e-14
 4.26326155129e-14  3.81863190717e-14  3.31147540888e-14  3.10250600189e-14  2.50030794436e-14  2.49629234855e-14  2.37601013734e-14  2.24847764668e-14  2.0549560188e-14  2.2593082404e-14  2.19266378988e-14  2.36323976016e-14  2.18349597813e-14  1.98836420423e-14  1.85699957858e-14  2.09017380058e-14  2.02703996042e-14  1.96421937262e-14  2.07237218875e-14  2.0591180899e-14  1.92755698126e-14  1.87196778823e-14  1.60574125682e-14  1.83843154455e-14  1.82076226913e-14  2.06638374342e-14  1.92439319429e-14  2.11186219424e-14  1.82606578207e-14  2.03797774065e-14  2.00680503628e-14  1.72181986912e-14  2.11914532596e-14  1.95047192026e-14  1.82268357207e-14  1.70553281881e-14  1.75922769824e-14  1.94280484389e-14  1.74056901938e-14  1.75330512881e-14  1.96808794858e-14  1.96350493572e-14  2.03332112779e-14  1.92621085408e-14  1.79845454664e-14  2.10890484261e-14  1.98803237596e-14  1.9760366205e-14  1.9107628661e-14  2.31443969088e-14  1.96981248862e-14  2.17823306081e-14  2.0654410382e-14  2.12914210381e-14  2.15605989118e-14  2.12499648695e-14  2.18523772829e-14  2.19442115587e-14  1.86395829327e-14  1.85792978309e-14  1.98369650831e-14  1.91200934761e-14  1.91403273597e-14  1.91727053477e-14  1.95804975911e-14  1.76605786903e-14  1.87310069913e-14  1.97020329692e-14  1.75543894069e-14  2.12242673577e-14  1.97577959845e-14  2.27344233192e-14  1.99033775433e-14  1.87796406389e-14  1.99209246641e-14  2.12346278438e-14  2.70688760115e-14  2.68453387155e-14  3.00203683483e-14  3.56773387745e-14  4.26984048336e-14  5.24375167893e-14  6.63349059656e-14  8.74860585785e-14  1.22108484685e-13  1.82559383862e-13  3.14524473164e-13  7.21909868557e-13  2.7881234564e-12  7.22888314157e-13  3.16232554985e-13  1.81834271034e-13  1.21984437352e-13  8.98200949803e-14  6.67669199292e-14  5.17825401052e-14
 5.1939570836e-14  4.34619703804e-14  3.6934623559e-14  3.14128692734e-14  2.84403129992e-14  2.50259081833e-14  2.45726150089e-14  2.48247125154e-14  2.1303006163e-14  2.15628377572e-14  2.07932090808e-14  1.96387841536e-14  1.95475134243e-14  2.00167761746e-14  1.78054167994e-14  1.79326784249e-14  1.75929120432e-14  2.04922841051e-14  1.97866903245e-14  1.89500557029e-14  1.87429166005e-14  1.87732129654e-14  1.9982100529e-14  1.94346567865e-14  1.92148874527e-14  2.07803158137e-14  1.76107601851e-14  1.74665780665e-14  1.94324737287e-14  1.93087400437e-14  1.98042665519e-14  1.59784538633e-14  2.11348015262e-14  2.04904963674e-14  1.9300039596e-14  1.82471934415e-14  1.69551613e-14  1.75328928363e-14  1.79696539059e-14  1.73219336298e-14  1.99886296955e-14  1.81628470313e-14  1.67545232129e-14  1.99798162053e-14  1.8552194571e-14  2.34284218862e-14  1.97346239121e-14  2.12703351996e-14  2.13640903688e-14  2.0488839809e-14  2.03260115727e-14  2.13934942415e-14  2.08315440993e-14  1.97488776209e-14  1.80489590029e-14  1.57889573867e-14  1.99933947966e-14  2.00223400934e-14  1.66719870826e-14  1.92141360242e-14  1.92094455105e-14  1.94364840029e-14  1.6128390618e-14  1.66723222945e-14  2.09201903063e-14  1.72446666075e-14  1.99773779415e-14  1.86804110499e-14  1.84996218041e-14  1.92389905654e-14  1.85477474434e-14  2.07376346231e-14  2.0786183195e-14  2.10063928489e-14  2.0152638218e-14  2.29065827611e-14  2.62393510544e-14  2.55628737067e-14  2.95919289763e-14  3.40732927483e-14  3.80897527244e-14  4.62293973919e-14  5.56117523515e-14  6.61715986398e-14  8.62427197023e-14  1.21655936684e-13  1.82940248162e-13  3.15012373199e-13  7.22888314157e-13  2.77422765513e-12  7.19381435322e-13  3.12416613713e-13  1.82642525386e-13  1.22888813056e-13  8.85868426318e-14  6.84589779767e-14
 6.69232524535e-14  5.43836155047e-14  4.36455009802e-14  3.51381717716e-14  3.12723380155e-14  2.94990813625e-14  2.83761606031e-14  2.525981343e-14  1.9705860749e-14  2.19374884126e-14  1.90583273484e-14  1.83140541826e-14  1.75812189743e-14  1.90889218931e-14  2.01029455287e-14  1.69223096962e-14  1.67470042934e-14  1.96316682359e-14  1.85867561266e-14  1.95900563995e-14  1.88739108707e-14  1.84658131951e-14  1.96087907516e-14  2.00265057486e-14  1.98865760449e-14  2.03696479402e-14  2.12549838813e-14  2.10103244283e-14  2.14218921165e-14  2.06092017569e-14  1.94950785842e-14  1.74395433023e-14  1.87731335667e-14  2.12573418469e-14  2.07196758146e-14  1.85333284169e-14  1.79348798563e-14  1.87554203403e-14  1.6638762124e-14  1.58202589093e-14  1.90727132148e-14  1.78925822958e-14  1.70025940909e-14  1.79425163297e-14  1.87031066114e-14  2.17062037242e-14  1.90053521733e-14  1.89986316857e-14  1.96226721876e-14  2.21533459409e-14  2.15168063549e-14  1.97028766583e-14  1.78906587426e-14  1.85029181759e-14  2.02083081944e-14  1.83718211039e-14  2.06176609058e-14  2.01122276143e-14  2.07800803824e-14  2.02190212465e-14  2.06056300612e-14  2.00248708298e-14  1.72805526481e-14  1.74690096016e-14  1.82130472202e-14  1.89154584637e-14  1.91637433723e-14  1.88897715827e-14  1.62746902007e-14  1.78097127499e-14  1.75870616812e-14  1.93029682417e-14  1.95557965725e-14  2.00345315674e-14  2.17347589132e-14  2.1878025574e-14  2.07045094263e-14  2.34378728262e-14  2.48131978787e-14  2.91068903831e-14  3.36076641856e-14  3.70004334065e-14  4.29254001304e-14  5.09496486131e-14  6.35414006139e-14  8.40446757192e-14  1.20491646008e-13  1.8376842741e-13  3.16232554985e-13  7.19381435322e-13  2.78441051184e-12  7.20150625609e-13  3.16981236252e-13  1.86711189723e-13  1.21631818743e-13  8.95458189391e-14
 8.83724530591e-14  6.86725686884e-14  5.41442390561e-14  4.2359037428e-14  3.8289155083e-14  3.30031815989e-14  3.05077331357e-14  2.45530921899e-14  2.4396302307e-14  2.58878077153e-14  2.38813331927e-14  2.20368690831e-14  1.98710184504e-14  2.07304612215e-14  2.22480787426e-14  1.86167034329e-14  1.87128361807e-14  1.87304814506e-14  1.71548165209e-14  2.00467599565e-14  1.96025560823e-14  1.69746703504e-14  1.97108575864e-14  1.72957463522e-14  1.76496789414e-14  1.85541803928e-14  1.93983949635e-14  1.94340015239e-14  1.91868347968e-14  1.86869789028e-14  1.65461959586e-14  1.72712748811e-14  1.79405898356e-14  1.6920060329e-14  1.83626318861e-14  1.97384697146e-14  1.53454762402e-14  1.83131396622e-14  1.91079530175e-14  1.67665854974e-14  2.01056344766e-14  1.97770042211e-14  1.73487847633e-14  1.98110871907e-14  1.99212753078e-14  2.06391819479e-14  1.99535826028e-14  2.06047239508e-14  2.02310105195e-14  2.06199979841e-14  2.08109921415e-14  2.15861034002e-14  1.77860521939e-14  1.91681813588e-14  2.10833770893e-14  1.85061210321e-14  1.82861214006e-14  1.80796013973e-14  1.86269361618e-14  2.02839909763e-14  1.97086432639e-14  2.21476127296e-14  1.78778964862e-14  1.84391922733e-14  2.07907395865e-14  2.10047021052e-14  1.85411449502e-14  2.11907296934e-14  1.80317047933e-14  2.18714191509e-14  1.95355556017e-14  1.94226716938e-14  1.84129590877e-14  1.88749345401e-14  2.22109448872e-14  1.93309002541e-14  2.06498705684e-14  2.14962783745e-14  2.30130944489e-14  2.56779103495e-14  3.01660292951e-14  3.17525397674e-14  3.61442076808e-14  4.3705038621e-14  5.21827090287e-14  6.60652991079e-14  8.5305826643e-14  1.21379307045e-13  1.81834271034e-13  3.12416613713e-13  7.20150625609e-13  2.78233700366e-12  7.24456752004e-13  3.14813918822e-13  1.85370240783e-13  1.239724579e-13
 1.22962543136e-13  9.14090150265e-14  6.699406691e-14  5.30364235979e-14  4.49616111049e-14  3.80358145215e-14  3.32472646653e-14  2.88774207216e-14  2.79392672958e-14  2.60416719415e-14  2.26183632896e-14  2.12260979924e-14  1.92376953033e-14  2.01398401639e-14  2.19904370421e-14  1.8939759686e-14  1.79432936224e-14  1.96250494714e-14  1.94365511905e-14  2.1074026426e-14  2.07540899568e-14  1.99837856885e-14  1.93340432524e-14  1.76624631983e-14  1.62231403467e-14  1.97312838735e-14  2.0485742093e-14  1.73557950007e-14  1.81964896667e-14  1.93381807077e-14  2.0146921349e-14  1.9668961517e-14  1.88847437528e-14  1.65952142208e-14  1.77383123276e-14  2.01336874786e-14  1.91611237305e-14  1.87853224835e-14  1.84735924344e-14  1.63097114262e-14  2.00957904195e-14  2.03356462503e-14  1.71981774823e-14  1.99277482036e-14  1.84187051142e-14  1.83958471287e-14  1.84823622575e-14  2.12777594152e-14  2.17094216922e-14  2.03188178389e-14  1.93436922095e-14  1.97989387275e-14  1.71833315795e-14  1.75640830851e-14  1.9151658406e-14  1.94042400338e-14  1.94833859315e-14  2.18395078322e-14  1.92079081142e-14  1.82747078559e-14  1.77453054826e-14  1.59832395197e-14  1.5957981791e-14  1.89695258461e-14  1.94611102595e-14  1.81406977122e-14  1.85265529701e-14  1.76776514525e-14  1.61513253302e-14  1.9945163107e-14  1.99103103206e-14  1.86349594146e-14  2.0483007372e-14  1.9823937657e-14  2.03749275746e-14  2.02165246379e-14  2.09643777861e-14  2.47645323979e-14  2.36873205692e-14  2.4422563437e-14  2.8222268698e-14  2.95481655705e-14  3.34299594338e-14  3.66653795284e-14  4.44073739865e-14  5.49487741709e-14  6.63288508846e-14  8.65765740818e-14  1.21984437352e-13  1.82642525386e-13  3.16981236252e-13  7.24456752004e-13  2.78924274342e-12  7.24061038816e-13  3.1664287756e-13  1.85131200984e-13
 1.83670599747e-13  1.24178201951e-13  8.81401343913e-14  6.87301796805e-14  5.33694101255e-14  4.6731573903e-14  3.70530353705e-14  3.04508089681e-14  2.97291604998e-14  2.60251195438e-14  2.48734925352e-14  2.13884655617e-14  2.14253540689e-14  2.32871234162e-14  2.21106377903e-14  2.07086263726e-14  2.0798155194e-14  1.96709822477e-14  1.74497957044e-14  1.76788604639e-14  2.24920595643e-14  2.02078970809e-14  2.06929886502e-14  1.98528541618e-14  1.84703516812e-14  1.78458550572e-14  2.04381475689e-14  2.00329204135e-14  1.98519378285e-14  1.90257378323e-14  1.95676283856e-14  1.96780464085e-14  2.00261460753e-14  2.00644223624e-14  2.16306744782e-14  2.10916487922e-14  1.87861655827e-14  2.20804097063e-14  1.77852347743e-14  1.89133599579e-14  2.12272257669e-14  1.74356105039e-14  1.77078851523e-14  1.83101051918e-14  1.9092059086e-14  1.70158929524e-14  1.79762816897e-14  1.97281929251e-14  2.03927233837e-14  2.02386947682e-14  1.89423988037e-14  1.94034069975e-14  1.78658161592e-14  1.80437445583e-14  2.00745095209e-14  1.91343836467e-14  1.84884911786e-14  2.037992489e-14  1.93426979972e-14  1.61147359297e-14  1.90296247643e-14  1.80538433029e-14  1.80666934577e-14  1.9865094811e-14  1.88569287092e-14  1.99307510392e-14  1.97898560046e-14  1.86415818048e-14  1.92375165172e-14  1.89319785189e-14  1.76625198793e-14  1.81481288576e-14  2.04446998043e-14  2.14662406859e-14  2.01938871249e-14  2.27836619927e-14  2.17645924518e-14  2.32156806609e-14  2.41543933304e-14  2.32042772375e-14  2.56833334058e-14  2.62187808734e-14  2.89846617938e-14  2.99239569367e-14  3.44538553817e-14  4.14747535755e-14  5.22039056753e-14  6.69232027838e-14  8.98200949803e-14  1.22888813056e-13  1.86711189723e-13  3.14813918822e-13  7.24061038816e-13  2.78832197175e-12  7.24968310132e-13  3.17984275367e-13
 3.16654881205e-13  1.86325267165e-13  1.23924974939e-13  8.8245017347e-14  6.74185610395e-14  5.25936399866e-14  4.54458934251e-14  3.70896819112e-14  3.22626742489e-14  3.1099019109e-14  2.54253992499e-14  2.40247442591e-14  2.08909340448e-14  2.10485786029e-14  2.29677471796e-14  2.13934909254e-14  1.83594752735e-14  1.94330522917e-14  1.85479036966e-14  1.94378597031e-14  2.03207561074e-14  2.13919083351e-14  1.76695994743e-14  1.86903602484e-14  2.02569920384e-14  2.03225820826e-14  2.05281005931e-14  1.92684597779e-14  2.02134492578e-14  1.77068719183e-14  1.95832642219e-14  2.03485709796e-14  2.04907754711e-14  2.01064821139e-14  2.05987842393e-14  2.04717297515e-14  1.90981250106e-14  1.86994324668e-14  1.65058644816e-14  1.90549690237e-14  1.85942255006e-14  1.91916142958e-14  1.92037240784e-14  2.01543955348e-14  1.99380066639e-14  1.81596630015e-14  1.8180911422e-14  2.02202512586e-14  2.08866068612e-14  1.97561772558e-14  1.93996743969e-14  1.81951015822e-14  1.65353646923e-14  1.78514844323e-14  2.01691735928e-14  1.80537037685e-14  1.85377433233e-14  2.24253845673e-14  1.90439090261e-14  1.76261096692e-14  1.79395365031e-14  1.88812339845e-14  1.75545435168e-14  1.83721174316e-14  1.81111385603e-14  1.96174474047e-14  1.90741164929e-14  2.16105809217e-14  1.96838032912e-14  2.02648944697e-14  1.92625739943e-14  1.97172797222e-14  2.02750588888e-14  2.0876984451e-14  1.9123484702e-14  2.02633684242e-14  2.08637144173e-14  2.2698419496e-14  2.12153862857e-14  2.12918345861e-14  2.32975186198e-14  2.47673324228e-14  2.67457351706e-14  2.84016805337e-14  3.1887800371e-14  3.4654348328e-14  4.10207221143e-14  5.23372549828e-14  6.67669199292e-14  8.85868426318e-14  1.21631818743e-13  1.85370240783e-13  3.1664287756e-13  7.24968310132e-13  2.7903082741e-12  7.24722337421e-13
 7.24907312111e-13  3.19245809989e-13  1.88127046243e-13  1.22813049106e-13  8.97726931288e-14  6.78325361421e-14  5.43489358188e-14  4.41423019775e-14  3.75129253679e-14  3.19636204834e-14  2.80649882518e-14  2.58577422549e-14  2.3250643588e-14  2.1299918783e-14  2.25071576925e-14  2.1940150131e-14  2.00354188109e-14  2.01763799541e-14  2.01312686828e-14  2.04019914766e-14  2.16496012001e-14  1.99962946199e-14  1.77718488019e-14  1.9691626386e-14  1.91463012037e-14  1.89218899786e-14  1.92850094074e-14  1.8417356433e-14  1.88533885668e-14  1.69913102392e-14  2.01762602326e-14  1.91726039982e-14  2.0207404571e-14  1.83864902368e-14  1.9447701038e-14  1.76284094571e-14  1.93041943838e-14  1.96734980856e-14  1.58224805676e-14  1.94664465235e-14  2.00282815987e-14  1.74361115981e-14  1.84665568882e-14  1.96482345569e-14  2.16664362383e-14  2.03501125567e-14  1.83164849138e-14  1.87518776737e-14  1.98371895605e-14  1.94492885458e-14  2.083075847e-14  2.02281845721e-14  1.97576361705e-14  1.88250674402e-14  1.90335882407e-14  1.82031286763e-14  2.01558321132e-14  1.74059310255e-14  2.01256150719e-14  1.92523201152e-14  2.16243941775e-14  1.82490058014e-14  1.87790034857e-14  1.93815236343e-14  1.92398894747e-14  1.90269975723e-14  1.8484219577e-14  2.07912523728e-14  2.11646729184e-14  1.99725639841e-14  1.97253008481e-14  1.92226800715e-14  1.80759655433e-14  1.853441532e-14  1.94261726589e-14  1.88473453736e-14  2.16419101309e-14  2.0199613467e-14  1.92508354155e-14  2.01547123098e-14  2.09797346388e-14  2.35051223411e-14  2.4022618619e-14  2.56938558703e-14  2.78552215013e-14  3.12033627948e-14  3.65067370323e-14  4.23019170972e-14  5.17825401052e-14  6.84589779767e-14  8.95458189391e-14  1.239724579e-13  1.85131200984e-13  3.17984275367e-13  7.24722337421e-13  2.79496677741e-12


==> anc/correlator_b12_Nt11_dist13.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 0.000127752800599  0.000122856870676  0.000109409741903  9.12355761098e-05  6.9757587479e-05  5.63455116054e-05  3.90957836398e-05  2.89415287659e-05  2.53435396416e-05  1.89534684708e-05  1.0523306606e-05  7.52085665533e-06  5.25737586652e-06  5.63402080029e-06  2.97007586676e-06  3.74687937859e-06 -1.90807692078e-08  3.21070428491e-06 -6.25412499562e-06  1.29003525298e-06 -6.37158436627e-07 -1.46526904471e-06 -3.34733588013e-06  1.0311521015e-07 -2.9592674274e-06  1.32833596725e-06  3.62370143363e-06  4.74165534743e-06  2.68714696628e-06  2.88997244312e-06  1.90648508855e-06  4.63213660964e-07 -6.20262675581e-07 -4.5299667239e-07  4.06467545149e-06  6.78365259758e-06  8.1485577138e-06  4.7445274062e-07  2.16025980826e-06 -2.62187713961e-06 -3.84397265258e-06 -3.00163732501e-06 -2.97106198486e-06  7.83284189805e-07 -6.49267772597e-07 -2.5760533259e-06  1.35849686125e-06 -7.42255382667e-09  6.49662458696e-06  3.51918519424e-06  9.37110563957e-07  3.29940747408e-06  3.40995719745e-06  2.15606881257e-06 -1.7130220095e-06  2.29713720592e-06  3.51436098279e-06  1.26182694333e-06  2.02508934695e-06  2.52342823766e-06  2.45581757904e-06  1.61070896395e-06  1.2132304041e-06  4.95128536136e-06  4.04376813553e-06  2.69011438387e-06  1.23513659579e-06  2.63684808659e-06  2.65510160727e-06 -1.95106712299e-06 -1.61421686342e-06  1.24261194053e-06 -9.29354623296e-07  1.6215146636e-06  5.79885220805e-06  6.02739317931e-06  2.53745800579e-06  1.43478267142e-06  2.16111246279e-06  8.323518365e-06  4.05134765401e-06  3.80473998138e-06  7.51365261359e-06  8.57448641719e-06  9.29939974956e-06  8.46078922261e-06  1.16992642241e-05  1.60558958306e-05  2.29670261801e-05  3.19311230963e-05  3.68670326639e-05  5.64629053723e-05  7.31399679695e-05  9.01152054922e-05  0.000110084279573  0.000122278448967
 0.507069423783  0.506557857967  0.507259716614  0.507893201182  0.507855331582  0.506194287378  0.507512069048  0.506773353658  0.507354953791  0.508361682353  0.506674035005  0.506102538153  0.507749859319  0.506403408909  0.50759410153  0.506824578496  0.506729259962  0.506398811322  0.506882535759  0.50578012795  0.505601164351  0.507740453938  0.507827003977  0.506084389207  0.506375708674  0.506652455262  0.506522884943  0.507469135999  0.507795416883  0.505955918605  0.506483832407  0.505681678569  0.507443302279  0.506539712995  0.50710294849  0.50706316184  0.508030493221  0.507194292154  0.506601949348  0.507341431348  0.507268890954  0.507222135912  0.506536221717  0.507389051031  0.508077934608  0.50673239657  0.506738268244  0.507060876919  0.506227052361  0.507338415888  0.506458094351  0.506738910441  0.506218695857  0.506104017296  0.505874967822  0.506586118095  0.506767450016  0.505681390508  0.508059300994  0.506917271161  0.506706347795  0.506863313683  0.506777645386  0.506246035644  0.505953213289  0.506321642342  0.507729839173  0.506215718384  0.506508980422  0.506810229016  0.507064948258  0.506263789477  0.50690015833  0.505548359292  0.504977571372  0.50560127418  0.50775606543  0.506431925523  0.506751264549  0.506252311009  0.506849749818  0.506601948025  0.505968379942  0.50584986489  0.50722861359  0.506541602964  0.507312890245  0.506157561178  0.506453309972  0.507880098028  0.506733908118  0.506024688159  0.505593145974  0.507308778565  0.506871093982  0.507110939461
 4.79047575148e-12  1.23711124539e-12  5.40005772283e-13  3.10642563179e-13  2.02721218603e-13  1.41156736435e-13  1.03109256378e-13  7.95765296805e-14  6.16695125425e-14  5.28115164681e-14  4.26495376214e-14  3.85518859282e-14  3.02556295733e-14  2.74379579784e-14  2.56747425415e-14  2.29374606405e-14  2.2655660023e-14  2.06834481305e-14  2.34053018523e-14  2.38271377854e-14  2.20956258946e-14  1.763695528e-14  1.76239909519e-14  2.16838072686e-14  2.22806246958e-14  1.62085190213e-14  1.70060505566e-14  1.62074995508e-14  1.68216463726e-14  1.75546413043e-14  1.75233205372e-14  1.53113866356e-14  1.61729946666e-14  1.96165621388e-14  1.7774151052e-14  1.87916766222e-14  1.74091851269e-14  1.8182420412e-14  1.82006943716e-14  1.90367909447e-14  2.01765362905e-14  2.06280497548e-14  1.76457670347e-14  1.96832937155e-14  1.59037776293e-14  1.76683052513e-14  1.9782171155e-14  1.81426587378e-14  1.8609281146e-14  1.60535119602e-14  1.61946493708e-14  1.5287667899e-14  1.97499354126e-14  2.17678952776e-14  2.06158875615e-14  2.06577724821e-14  1.98493318591e-14  1.70096974602e-14  1.81040649393e-14  1.71257156284e-14  1.9700699706e-14  2.10819673962e-14  1.86780477862e-14  1.74499779693e-14  1.99025461475e-14  1.95761119698e-14  1.98192252802e-14  2.04064344016e-14  2.02357594245e-14  1.81183216681e-14  1.47454488464e-14  1.78837617524e-14  1.81179265431e-14  2.05171908259e-14  2.08056834892e-14  2.35189710537e-14  2.30540013971e-14  2.31889427571e-14  2.2575385724e-14  2.63231932307e-14  2.5297185014e-14  2.33407566859e-14  2.45585635516e-14  3.22991550581e-14  3.13599321636e-14  3.88928208582e-14  4.51497912073e-14  5.22392747867e-14  5.99835446359e-14  7.95750880858e-14  1.08180820688e-13  1.4112346152e-13  2.00954684972e-13  3.12874134287e-13  5.38765775187e-13  1.23709805895e-12
 1.23711124539e-12  4.78166446848e-12  1.2402575483e-12  5.37932921689e-13  3.09449193155e-13  2.02506891568e-13  1.41290020483e-13  1.04965578794e-13  8.23970326249e-14  6.40737342494e-14  5.31922338221e-14  4.37005062422e-14  3.59149256307e-14  3.18023459148e-14  2.62576236151e-14  2.32529729341e-14  2.10576784635e-14  2.5081748012e-14  2.40696085903e-14  2.09324028142e-14  1.89631314508e-14  1.73511329512e-14  1.96041707685e-14  1.97646089813e-14  2.25568134672e-14  1.93462098697e-14  2.05122587283e-14  1.86803515855e-14  2.03126989412e-14  1.80840043e-14  1.76253592672e-14  1.87608435578e-14  2.01278086641e-14  2.22489729162e-14  2.08344925898e-14  1.90974101328e-14  1.84155831134e-14  1.9257728008e-14  1.88353189655e-14  2.13544843859e-14  1.77428787844e-14  2.23568613857e-14  1.77077702942e-14  1.62561807911e-14  1.72755790688e-14  1.88347990101e-14  2.42886300568e-14  1.72663066977e-14  2.24219344793e-14  1.89642414044e-14  2.2528740948e-14  2.06947305341e-14  2.14311239491e-14  2.03831171784e-14  1.66142627487e-14  2.07517453803e-14  2.42231645781e-14  1.97347760161e-14  2.08766252049e-14  1.67114977072e-14  1.87218948189e-14  1.82331051108e-14  1.99987240502e-14  1.7901847716e-14  1.95431648211e-14  1.57679760816e-14  2.00465488218e-14  1.97679530233e-14  1.70467626378e-14  2.15153946478e-14  1.90885828277e-14  1.79165886976e-14  2.4054863602e-14  1.85422674982e-14  1.96431990419e-14  2.1362380051e-14  2.17101612786e-14  1.40721443559e-14  1.74258826752e-14  2.16447983779e-14  2.20948604861e-14  2.15617151674e-14  2.39556691349e-14  2.65144966561e-14  3.00596369796e-14  3.63149440224e-14  3.58500035716e-14  4.46757141017e-14  4.89313117329e-14  6.08850150405e-14  7.73920351408e-14  1.03718237121e-13  1.41979524848e-13  2.06584125406e-13  3.12414808067e-13  5.37624136531e-13
 5.40005772283e-13  1.2402575483e-12  4.79258490498e-12  1.23900742541e-12  5.3749009516e-13  3.06165434727e-13  2.04223751558e-13  1.39998695166e-13  1.06483721486e-13  8.48397649675e-14  6.77230139624e-14  5.40433432343e-14  4.48060121645e-14  3.92505600515e-14  3.46982957374e-14  2.74342382086e-14  2.17125861752e-14  2.51485803558e-14  2.4275472861e-14  2.41685504343e-14  1.75790970304e-14  1.71075440423e-14  2.21918037524e-14  2.19368705476e-14  2.48829549149e-14  1.93623103507e-14  2.30085459871e-14  2.21190408971e-14  2.13489614886e-14  2.10296212814e-14  2.05026320397e-14  2.03974559496e-14  1.9262434338e-14  2.18202789555e-14  2.0972156065e-14  2.09438169159e-14  1.8359215083e-14  1.74168196183e-14  1.6687033139e-14  2.00287793241e-14  1.91791030254e-14  1.99866396641e-14  1.93980159976e-14  1.89921966749e-14  2.08996485454e-14  1.94380108013e-14  1.80817949752e-14  1.59806976768e-14  2.00020887927e-14  2.01964644521e-14  2.05132251018e-14  2.03374994383e-14  2.09704265165e-14  1.83127097188e-14  1.98164818055e-14  1.96229698295e-14  2.17558768815e-14  2.20063415238e-14  2.04599809883e-14  1.79571956103e-14  1.87426557822e-14  1.87885576138e-14  2.08318810132e-14  2.08019541365e-14  2.2087115136e-14  2.07854408177e-14  1.82695266426e-14  1.80147397473e-14  2.08420265851e-14  2.30165469609e-14  1.56253611357e-14  1.92538995439e-14  1.77332508796e-14  2.03895521636e-14  1.93815856464e-14  2.21011196646e-14  2.13053368376e-14  2.21285566673e-14  2.13479151148e-14  2.29730459924e-14  2.03623085978e-14  2.19881666363e-14  2.29629720077e-14  2.68039188261e-14  2.62088351514e-14  2.92570843505e-14  3.31624073182e-14  3.64496903079e-14  4.01818005243e-14  5.09718333175e-14  6.33965366218e-14  7.87827498658e-14  1.01329309669e-13  1.44287715862e-13  2.03885533056e-13  3.10137792704e-13
 3.10642563179e-13  5.37932921689e-13  1.23900742541e-12  4.79729121728e-12  1.24382435552e-12  5.37368217288e-13  3.09665502379e-13  2.00586985765e-13  1.43701152646e-13  1.06655026897e-13  8.05564792762e-14  6.27694582197e-14  4.8445471815e-14  3.76516974469e-14  3.64040535801e-14  3.22042220706e-14  2.64472236931e-14  2.57957227056e-14  2.55312175815e-14  2.19715536365e-14  2.0750493242e-14  2.21342186648e-14  2.15054579549e-14  2.33469065557e-14  2.1326751359e-14  2.15031763838e-14  2.20151864845e-14  2.01076960056e-14  2.09087372562e-14  1.94483941647e-14  1.96007279831e-14  1.88837680639e-14  2.1805220528e-14  1.60862629095e-14  1.95997332153e-14  2.13146134985e-14  1.93477329918e-14  2.22586162289e-14  1.83862132245e-14  1.8284884814e-14  1.77773542729e-14  2.02546519077e-14  1.49590446055e-14  2.03164338671e-14  2.33114305676e-14  1.76343326916e-14  2.17790077844e-14  1.2952036107e-14  1.68249576364e-14  1.58526780013e-14  2.41649990773e-14  1.81758133653e-14  1.73911729274e-14  1.68485655562e-14  2.26937344277e-14  2.17701134151e-14  2.24785579719e-14  2.11645080598e-14  2.41243959713e-14  2.34887892181e-14  2.16394989305e-14  1.87622588247e-14  1.90887589388e-14  1.6293903801e-14  1.72162350584e-14  2.23672918948e-14  1.92756819122e-14  1.80818278306e-14  1.99266695845e-14  1.85152099561e-14  1.63996783627e-14  2.13065741246e-14  1.69118069486e-14  1.81674019498e-14  1.72218806585e-14  1.7225357506e-14  1.66629649629e-14  1.68376039351e-14  2.0275930385e-14  2.30738015854e-14  1.86412002487e-14  2.34337725546e-14  2.010082345e-14  2.48171201938e-14  2.66958365919e-14  2.41702478708e-14  2.63448125358e-14  2.9445584021e-14  3.5199143505e-14  3.81943093079e-14  5.03034794037e-14  6.26728809409e-14  7.75347136051e-14  1.07565397392e-13  1.44995526081e-13  2.05129522838e-13
 2.02721218603e-13  3.09449193155e-13  5.3749009516e-13  1.24382435552e-12  4.80074348763e-12  1.23690366722e-12  5.35394117973e-13  3.05769368742e-13  2.03405372351e-13  1.41105418067e-13  1.03955464708e-13  8.28948889242e-14  6.08060006619e-14  5.24130462367e-14  4.13728644168e-14  3.76544323986e-14  3.40700152938e-14  2.71443617207e-14  2.52508969543e-14  2.81261801963e-14  2.07294611803e-14  1.529239707e-14  1.86267029129e-14  2.15399331409e-14  2.02793289818e-14  2.28184655214e-14  2.53260901024e-14  2.11090318584e-14  1.74536615631e-14  2.04716126799e-14  2.03837896784e-14  2.21681675453e-14  1.74697372802e-14  1.94766265486e-14  1.74613272568e-14  1.86995447554e-14  1.88342837529e-14  1.98709813456e-14  1.5877986842e-14  1.5215577681e-14  1.59878047232e-14  1.99522804537e-14  2.01744354014e-14  1.82751685484e-14  2.04720899675e-14  1.99238507796e-14  1.81902223082e-14  1.71000550782e-14  1.80183706469e-14  1.80504030528e-14  2.03438581936e-14  1.66414767271e-14  1.54026116413e-14  1.33252195816e-14  2.02995419094e-14  1.94155056028e-14  1.9533853227e-14  2.06464764554e-14  2.10117354971e-14  2.47660945287e-14  2.23431819762e-14  2.4100374691e-14  1.96104511781e-14  1.9976083312e-14  1.98422347116e-14  2.27041385499e-14  2.14110587258e-14  1.8937319557e-14  1.71776685623e-14  1.78144604192e-14  1.60003865945e-14  2.33067160008e-14  1.80356748089e-14  1.8119998205e-14  1.8435806878e-14  1.94134672411e-14  1.99643609173e-14  1.51088069102e-14  2.00188491316e-14  2.24672782935e-14  1.499600756e-14  1.77060413534e-14  1.89964042012e-14  2.29656657245e-14  2.39946614256e-14  2.38677206547e-14  2.24821679375e-14  2.94725068505e-14  3.39015278334e-14  3.59495056802e-14  4.28275247277e-14  5.5647364402e-14  6.53758388549e-14  7.6707912046e-14  1.0265820871e-13  1.42923185669e-13
 1.41156736435e-13  2.02506891568e-13  3.06165434727e-13  5.37368217288e-13  1.23690366722e-12  4.77771627606e-12  1.23600276678e-12  5.33481314303e-13  3.02339613516e-13  2.01833139578e-13  1.40739642603e-13  1.0421748235e-13  8.21425622729e-14  6.61696228822e-14  5.07489810944e-14  4.30623210411e-14  3.76269289415e-14  3.08094089313e-14  2.81017749381e-14  2.44178789726e-14  2.35951530376e-14  2.02071110379e-14  2.23190163047e-14  2.29021767403e-14  2.04865556225e-14  2.28752243744e-14  2.20751437711e-14  2.01664390187e-14  2.03654610816e-14  2.00349403457e-14  1.99366185272e-14  1.9830363853e-14  2.14411601615e-14  2.18231507806e-14  2.05387071559e-14  1.75144392695e-14  1.87355457582e-14  1.9651666881e-14  1.93422896654e-14  2.02522573586e-14  2.06201631825e-14  1.95183767732e-14  2.08067666978e-14  1.89739519823e-14  1.94181983762e-14  1.91693896267e-14  1.87111476619e-14  1.91345574978e-14  2.0053114451e-14  1.9102950628e-14  2.02919020288e-14  1.9945084282e-14  1.748758335e-14  2.03633458448e-14  2.08978760656e-14  1.49547617952e-14  2.11977461981e-14  1.99195425158e-14  2.16525057808e-14  1.8353053355e-14  1.78952280997e-14  1.93627049254e-14  1.89194015558e-14  1.68358086539e-14  2.12426856726e-14  2.36282309439e-14  1.93496301551e-14  1.93365606782e-14  1.53229907035e-14  1.71854681472e-14  1.69266804794e-14  1.71505925724e-14  1.84394236109e-14  1.91935742414e-14  2.27067892728e-14  2.11123728656e-14  2.28244298016e-14  1.84304567925e-14  1.64610824689e-14  2.08902385462e-14  2.00136128677e-14  2.25039501487e-14  2.28395218628e-14  2.17860761535e-14  2.42650772945e-14  2.06652085771e-14  2.40546445613e-14  2.97860611158e-14  2.56367028727e-14  2.74941341331e-14  3.52095518328e-14  4.61717806757e-14  4.7308832561e-14  5.70050647165e-14  7.90489757437e-14  1.03168571735e-13
 1.03109256378e-13  1.41290020483e-13  2.04223751558e-13  3.09665502379e-13  5.35394117973e-13  1.23600276678e-12  4.79177271428e-12  1.23603580703e-12  5.32398173127e-13  3.09995387115e-13  2.0171678674e-13  1.41113507592e-13  1.04722479288e-13  7.82623515192e-14  5.80686548736e-14  4.81555705566e-14  3.97509249602e-14  3.49140320095e-14  3.19176748702e-14  2.68612040121e-14  2.38979154024e-14  2.32736757739e-14  2.36927109288e-14  1.96969132298e-14  2.08848762091e-14  2.21653285348e-14  2.2907208969e-14  1.82412706252e-14  2.16903533071e-14  2.25496874124e-14  2.31610936685e-14  2.36351461467e-14  2.34511074436e-14  2.30875340606e-14  1.89308291245e-14  1.92081192498e-14  1.91540374427e-14  1.89433528617e-14  1.56362634159e-14  1.55484105939e-14  1.70741209473e-14  2.25189437178e-14  1.75011314634e-14  1.94930229706e-14  1.89794781933e-14  1.84443472218e-14  1.85502778099e-14  1.7795511436e-14  1.66938274625e-14  2.0479810556e-14  2.05706867269e-14  2.23272093771e-14  2.19514639151e-14  1.83413818503e-14  2.1173040826e-14  1.66011955673e-14  2.06653517642e-14  2.11966084086e-14  1.83426574479e-14  1.97687258177e-14  1.5161248971e-14  1.4622714724e-14  1.98227753099e-14  2.03208022981e-14  1.97658385604e-14  2.26292045384e-14  2.38185456502e-14  2.51713614881e-14  2.14474685231e-14  1.95526096779e-14  1.6190087007e-14  1.43467257291e-14  1.7733273601e-14  1.71905582143e-14  1.85457667795e-14  2.1394635588e-14  1.78554181341e-14  2.32601354743e-14  1.75851171451e-14  1.77783309767e-14  2.08291860093e-14  2.03965990445e-14  2.28998085718e-14  1.8656408047e-14  1.90028773839e-14  2.10162563957e-14  2.20755990376e-14  2.61983692761e-14  2.81747797405e-14  2.72520710707e-14  3.10296909154e-14  3.71831197045e-14  4.47243595519e-14  5.02386310958e-14  6.32369202723e-14  7.83552292239e-14
 7.95765296805e-14  1.04965578794e-13  1.39998695166e-13  2.00586985765e-13  3.05769368742e-13  5.33481314303e-13  1.23603580703e-12  4.78128839852e-12  1.23451997733e-12  5.38384444544e-13  3.06483798095e-13  2.01609487187e-13  1.42760435056e-13  1.04271735962e-13  7.85810970533e-14  6.52859985646e-14  5.07739128238e-14  4.24273267854e-14  3.73866726663e-14  2.94131109092e-14  3.17388863504e-14  2.80273145347e-14  2.74557346111e-14  2.83545135231e-14  2.68835400716e-14  2.44658622695e-14  2.56967624967e-14  2.1028577983e-14  2.16998642582e-14  1.81241617294e-14  1.95108318527e-14  2.02916011004e-14  1.90175387551e-14  2.05994995271e-14  2.04242199743e-14  2.00159848624e-14  1.94337131127e-14  2.02248120719e-14  1.91506829127e-14  1.42882996282e-14  1.75746423483e-14  1.96852381234e-14  1.76867362726e-14  1.65830318248e-14  2.00607840516e-14  1.59115677737e-14  1.96895566965e-14  1.85509876033e-14  1.8977882921e-14  1.97052096169e-14  1.68361172374e-14  2.06358135059e-14  1.62586345054e-14  1.43650333159e-14  1.77111659074e-14  2.09568708916e-14  2.05604847471e-14  2.06055324679e-14  2.18258987236e-14  1.89714973758e-14  1.81110499592e-14  1.97724346769e-14  2.03354160038e-14  1.87280541273e-14  1.70787020487e-14  2.00355603756e-14  1.70604916574e-14  2.08746472171e-14  2.17075050652e-14  2.09304442407e-14  1.86388080681e-14  1.40180876359e-14  1.67329973642e-14  1.60362965312e-14  1.85538661284e-14  2.21566725881e-14  2.09626573007e-14  2.28679677596e-14  1.99648977377e-14  1.95965066957e-14  2.16935019533e-14  1.75568865168e-14  2.22241936165e-14  1.99374036632e-14  2.20145897593e-14  2.05491370643e-14  2.23722727712e-14  2.71880649886e-14  2.42214619333e-14  2.53860559379e-14  2.58998938108e-14  3.13153938772e-14  3.65364231649e-14  4.20458981175e-14  5.20130361421e-14  6.07611069881e-14
 6.16695125425e-14  8.23970326249e-14  1.06483721486e-13  1.43701152646e-13  2.03405372351e-13  3.02339613516e-13  5.32398173127e-13  1.23451997733e-12  4.78813460493e-12  1.23803929836e-12  5.34582419318e-13  3.10580340316e-13  2.07232106721e-13  1.42155362212e-13  1.06515860335e-13  8.16366499787e-14  6.31047322989e-14  4.94709764858e-14  4.23500511204e-14  3.76081043658e-14  3.19594414087e-14  3.04488877276e-14  2.46187347581e-14  2.58522854682e-14  2.61778535555e-14  2.41143585722e-14  2.02018118951e-14  2.01114157629e-14  1.99122232435e-14  2.15522621209e-14  2.17741872777e-14  1.89797979382e-14  1.77356248962e-14  1.86159941805e-14  2.00767368315e-14  2.02691335497e-14  2.01407307908e-14  1.8815810395e-14  1.73305853363e-14  1.58669137219e-14  1.98732423526e-14  1.62726264186e-14  1.79545552175e-14  1.5543114349e-14  1.80111672493e-14  2.19362028944e-14  1.88989407173e-14  2.01267570102e-14  1.89504652084e-14  1.96217749587e-14  1.91173807057e-14  2.18940519497e-14  1.76979016088e-14  1.80093341508e-14  1.9189512942e-14  1.74905775592e-14  2.06129290741e-14  2.27185675002e-14  2.120802778e-14  2.06660513274e-14  1.81860655282e-14  1.94397985508e-14  1.99225813016e-14  1.96926612647e-14  1.91387380231e-14  2.0216745837e-14  1.70838237069e-14  1.8091951376e-14  1.87025064119e-14  2.05101062101e-14  1.55154705456e-14  1.77472363766e-14  1.91219325257e-14  2.08445360864e-14  1.83549128296e-14  1.88252289224e-14  1.92712809514e-14  1.95117619272e-14  1.95320011827e-14  1.63393747794e-14  1.86542357697e-14  1.86187247783e-14  2.01885479942e-14  2.16545766258e-14  2.17485337935e-14  2.28229064983e-14  2.47149605626e-14  2.64470211118e-14  2.29663899129e-14  2.09777845832e-14  2.30583202113e-14  2.65904916858e-14  3.06072170786e-14  3.71145123405e-14  4.19186857015e-14  5.32923095168e-14
 5.28115164681e-14  6.40737342494e-14  8.48397649675e-14  1.06655026897e-13  1.41105418067e-13  2.01833139578e-13  3.09995387115e-13  5.38384444544e-13  1.23803929836e-12  4.80303155617e-12  1.23732059098e-12  5.32681873112e-13  3.0601188965e-13  2.00668499768e-13  1.41948648164e-13  1.04641002209e-13  8.28086307557e-14  6.50706155032e-14  5.23687265855e-14  4.49653220374e-14  3.86443854744e-14  3.24039060206e-14  2.97824815569e-14  2.91095555282e-14  2.72184254286e-14  2.32882282144e-14  2.48390863436e-14  2.09377253493e-14  1.95155452112e-14  2.48306854527e-14  1.83617330036e-14  1.76304603738e-14  1.55456112451e-14  1.76918132973e-14  1.86899341903e-14  1.95486603083e-14  2.21249659916e-14  1.95282692959e-14  1.68223817539e-14  1.69229484658e-14  1.77830558415e-14  1.92281316857e-14  1.61237463247e-14  2.09735788399e-14  2.20442112427e-14  2.09370058271e-14  1.51484903564e-14  1.79809043789e-14  1.99663991859e-14  2.23841499011e-14  2.04057577446e-14  2.12543229604e-14  1.43041786554e-14  1.82586932326e-14  1.84306244201e-14  1.81677276217e-14  2.15280492619e-14  2.22835887546e-14  2.0517557904e-14  1.77043386896e-14  1.75219622226e-14  2.01238519826e-14  2.03780422828e-14  1.80519834001e-14  2.04719400871e-14  2.13316351769e-14  2.47957341498e-14  2.27583726974e-14  1.85786976284e-14  2.2993842837e-14  1.63159793389e-14  1.81451188276e-14  1.91468816513e-14  2.03175330384e-14  2.12511920548e-14  1.71566990891e-14  1.42108219307e-14  1.81437714678e-14  1.8049071142e-14  1.99623175954e-14  1.88121782329e-14  1.8198347808e-14  1.9462963972e-14  1.93241749147e-14  2.06907498844e-14  1.80877442506e-14  2.25166741739e-14  2.66573961969e-14  2.25746896668e-14  2.72638929128e-14  2.27803777065e-14  2.65044481452e-14  2.85583092711e-14  3.38890620418e-14  4.1428878537e-14  4.39045031705e-14
 4.26495376214e-14  5.31922338221e-14  6.77230139624e-14  8.05564792762e-14  1.03955464708e-13  1.40739642603e-13  2.0171678674e-13  3.06483798095e-13  5.34582419318e-13  1.23732059098e-12  4.78318225292e-12  1.23649727723e-12  5.36999106645e-13  3.08064145085e-13  2.02822039473e-13  1.4014171766e-13  1.06219958582e-13  7.74071907886e-14  6.03630328354e-14  5.1041556365e-14  4.34402557066e-14  3.43512731358e-14  3.28763567278e-14  3.04900004668e-14  2.72444555603e-14  2.55413140766e-14  2.19303298337e-14  2.36330685573e-14  2.35077344902e-14  2.47050306434e-14  2.16955858316e-14  2.18750740654e-14  1.92231106146e-14  1.55939295196e-14  1.71135298045e-14  1.66985622873e-14  1.5753530799e-14  1.75553033226e-14  1.71690239107e-14  1.91538214222e-14  1.75885271792e-14  1.92664577363e-14  1.81379269439e-14  1.97897156263e-14  2.04489164798e-14  2.35663273816e-14  1.7693234193e-14  1.94840186696e-14  1.9691249644e-14  2.11117190581e-14  1.91392510285e-14  2.29046593461e-14  1.90022188978e-14  1.82599784391e-14  1.99019891859e-14  1.70917282914e-14  2.26291422463e-14  1.63389285911e-14  2.03327119101e-14  1.87770530636e-14  1.74828148447e-14  2.20008542397e-14  1.43309961429e-14  1.81628320451e-14  2.15393633743e-14  2.28763042815e-14  1.92661884096e-14  2.13847692602e-14  1.96685253554e-14  2.10307894197e-14  1.47681597015e-14  2.51672793942e-14  1.96659785775e-14  2.29127661541e-14  1.83165975921e-14  2.04985340966e-14  1.98413296985e-14  2.05211368391e-14  2.00091307856e-14  1.77542699132e-14  1.54810934225e-14  1.68605884297e-14  1.96214468472e-14  1.86095047345e-14  2.1367347693e-14  2.07333370423e-14  2.00713488534e-14  1.98683004227e-14  2.24861877421e-14  2.45596587481e-14  2.46429318741e-14  2.14686709303e-14  2.63861613653e-14  2.96545435383e-14  3.3378902667e-14  3.84255480606e-14
 3.85518859282e-14  4.37005062422e-14  5.40433432343e-14  6.27694582197e-14  8.28948889242e-14  1.0421748235e-13  1.41113507592e-13  2.01609487187e-13  3.10580340316e-13  5.32681873112e-13  1.23649727723e-12  4.77925583285e-12  1.23732156078e-12  5.32610255664e-13  3.07905524775e-13  2.03827245488e-13  1.46311715228e-13  1.08170578549e-13  8.1944323409e-14  6.60789811563e-14  5.65895477695e-14  4.19515331492e-14  3.85185674187e-14  3.32101803876e-14  3.09206445058e-14  2.53829529512e-14  2.28979392647e-14  2.16087678439e-14  2.1727886645e-14  2.03476273345e-14  2.2647009782e-14  2.11544755067e-14  1.9311449794e-14  1.89839659201e-14  1.80258769673e-14  2.23945743899e-14  1.79104809356e-14  1.76309173384e-14  1.55104233724e-14  2.13962102269e-14  1.83759920608e-14  1.9744558033e-14  1.55080063333e-14  1.66481092718e-14  1.71333764805e-14  1.98950071244e-14  1.87424659068e-14  1.78947889448e-14  2.05108657831e-14  1.88942281436e-14  1.83710712823e-14  1.79130227403e-14  1.78855083828e-14  1.63845027521e-14  1.61560107941e-14  1.69739694442e-14  1.72187981657e-14  1.61318612832e-14  1.65299483112e-14  1.58927774485e-14  2.03969167085e-14  1.98534624269e-14  2.29911457232e-14  2.22039043226e-14  2.23628433317e-14  2.00220423577e-14  1.83505206584e-14  2.1323125004e-14  2.05591920927e-14  2.11401852728e-14  1.71790182093e-14  1.91549415351e-14  1.80108071984e-14  1.79237186035e-14  1.69935390003e-14  1.87586435076e-14  1.9262560578e-14  1.82103263093e-14  2.19301008578e-14  1.85988058021e-14  1.66709456418e-14  2.24501012982e-14  1.81243200027e-14  2.10546095181e-14  2.15469260111e-14  1.87717537707e-14  2.03118640015e-14  1.97651502251e-14  2.42511455125e-14  2.36122469651e-14  2.38029464008e-14  2.14065736132e-14  2.4447861495e-14  2.43358487825e-14  2.76633514859e-14  3.22592471569e-14
 3.02556295733e-14  3.59149256307e-14  4.48060121645e-14  4.8445471815e-14  6.08060006619e-14  8.21425622729e-14  1.04722479288e-13  1.42760435056e-13  2.07232106721e-13  3.0601188965e-13  5.36999106645e-13  1.23732156078e-12  4.79267291708e-12  1.23643797306e-12  5.36102887958e-13  3.09992127752e-13  2.03821462346e-13  1.42379088004e-13  1.04867199689e-13  7.6744562938e-14  6.12949481375e-14  5.17394483069e-14  4.376969361e-14  4.03628357886e-14  3.38224334138e-14  2.4141433355e-14  2.25235055921e-14  2.37435050955e-14  1.91350481708e-14  2.18446075161e-14  1.81365586821e-14  2.14707454586e-14  1.84539814091e-14  2.12915386748e-14  2.2528729533e-14  2.67102520996e-14  1.96698330121e-14  1.76465377274e-14  1.57172863605e-14  1.87693844394e-14  1.76536545272e-14  1.85644145399e-14  1.86205771023e-14  1.76421499092e-14  1.97797108773e-14  2.10742591094e-14  2.06652001458e-14  2.09581551902e-14  1.81361625475e-14  1.98899107308e-14  1.90521572089e-14  2.00625017414e-14  2.0791606368e-14  1.95296238981e-14  1.96388076681e-14  1.79865004874e-14  1.50939575625e-14  1.72549577368e-14  1.68459409959e-14  1.63009523708e-14  1.56783729371e-14  1.9638617716e-14  2.29392863937e-14  2.18991690914e-14  1.89264194538e-14  2.13538351566e-14  2.0865262818e-14  2.25330445281e-14  1.75224182098e-14  2.02587821583e-14  1.89597637706e-14  1.5568407466e-14  1.62300667601e-14  1.5480879855e-14  1.75352816737e-14  1.7536768647e-14  2.28395343407e-14  2.24301492419e-14  2.29009163851e-14  2.16730601605e-14  2.06756836814e-14  2.45731179266e-14  2.02178955003e-14  1.55269470542e-14  1.70159529568e-14  1.55173834282e-14  1.52350221542e-14  1.43306629693e-14  1.98774210863e-14  2.3808579715e-14  2.01521450251e-14  1.66970924408e-14  2.55643201036e-14  2.18701658919e-14  2.69864024551e-14  2.7191051846e-14
 2.74379579784e-14  3.18023459148e-14  3.92505600515e-14  3.76516974469e-14  5.24130462367e-14  6.61696228822e-14  7.82623515192e-14  1.04271735962e-13  1.42155362212e-13  2.00668499768e-13  3.08064145085e-13  5.32610255664e-13  1.23643797306e-12  4.78299615055e-12  1.24381056571e-12  5.36523569817e-13  3.11019250313e-13  2.0605703011e-13  1.45285659942e-13  1.04145747979e-13  7.84977153116e-14  6.12010321684e-14  5.16734871629e-14  4.2785804621e-14  3.62827643904e-14  3.11236298365e-14  2.6997355457e-14  2.83241042631e-14  2.27544018923e-14  2.15461149139e-14  1.8890308701e-14  2.10507602431e-14  2.02792392825e-14  2.342004763e-14  2.03045851466e-14  2.51620614127e-14  1.94977959228e-14  1.80691093947e-14  1.89544383455e-14  1.79955136511e-14  2.10820352378e-14  1.58239625723e-14  1.818275572e-14  1.87232500424e-14  2.01422422062e-14  2.01676687958e-14  1.88796995479e-14  1.83007786889e-14  1.56043510744e-14  1.69479680677e-14  2.04010050707e-14  1.7416984036e-14  1.87597991873e-14  2.05919885979e-14  1.91302986999e-14  1.75851674374e-14  1.49760976751e-14  1.54097248821e-14  1.56456336067e-14  1.5084004866e-14  1.87071615013e-14  1.86623723188e-14  2.20836486919e-14  2.05714404997e-14  1.85126058935e-14  1.96098305361e-14  2.06312606823e-14  2.06776792322e-14  1.74734908709e-14  1.94399745462e-14  1.67174756802e-14  1.77187593202e-14  1.69268976565e-14  1.71095686991e-14  1.69948642174e-14  1.66535532811e-14  2.19187244866e-14  2.24656970768e-14  2.26770099564e-14  1.95283632831e-14  2.10939787515e-14  2.12533589943e-14  1.74731840159e-14  1.91777613269e-14  1.66205638313e-14  1.77642332097e-14  1.54106664589e-14  1.70503659579e-14  1.90529180583e-14  2.31007938942e-14  2.1708666881e-14  1.55050495619e-14  2.05981400592e-14  2.0396214195e-14  2.43760804935e-14  2.3516113488e-14
 2.56747425415e-14  2.62576236151e-14  3.46982957374e-14  3.64040535801e-14  4.13728644168e-14  5.07489810944e-14  5.80686548736e-14  7.85810970533e-14  1.06515860335e-13  1.41948648164e-13  2.02822039473e-13  3.07905524775e-13  5.36102887958e-13  1.24381056571e-12  4.79636801552e-12  1.23885503702e-12  5.36224555337e-13  3.10166147396e-13  2.0493398673e-13  1.42441209304e-13  1.059229309e-13  7.95880586475e-14  6.37150227863e-14  5.40098779028e-14  4.43341083884e-14  3.50413771055e-14  3.25893880468e-14  3.14494224599e-14  2.40976103479e-14  2.14308822416e-14  2.00981483216e-14  2.16312209726e-14  1.83194401929e-14  1.95573178624e-14  2.15446196576e-14  2.61466385627e-14  1.90769404465e-14  1.88600286328e-14  2.10573659676e-14  1.796645538e-14  2.22723775189e-14  1.776625764e-14  2.03767422309e-14  2.16599150084e-14  1.84231058251e-14  1.80837255843e-14  1.81814144822e-14  1.51779744978e-14  1.85499372067e-14  1.53443796787e-14  1.88470648293e-14  1.80364113693e-14  2.12106216185e-14  1.94925580006e-14  2.09047451758e-14  2.17558823056e-14  1.99566500841e-14  1.70704667782e-14  1.84367617793e-14  2.09854759926e-14  1.7083125831e-14  1.63424783427e-14  2.19449018687e-14  2.03583420722e-14  2.03244733737e-14  1.9203562128e-14  2.24182744452e-14  1.91719528994e-14  1.59630722953e-14  1.9187362642e-14  1.62348956045e-14  1.59944982958e-14  1.67736754045e-14  1.68442098467e-14  1.89893511047e-14  1.81284075443e-14  2.25766121161e-14  2.10536394764e-14  2.26773537179e-14  1.89149291094e-14  1.97461577167e-14  2.0600095555e-14  1.77230424931e-14  1.84345188972e-14  1.86806635066e-14  1.43782403206e-14  1.70543854093e-14  1.72462922279e-14  1.87296561832e-14  2.34008564698e-14  1.88295431295e-14  1.39671275817e-14  2.34458143699e-14  2.08717481912e-14  2.81326874463e-14  2.49459387762e-14
 2.29374606405e-14  2.32529729341e-14  2.74342382086e-14  3.22042220706e-14  3.76544323986e-14  4.30623210411e-14  4.81555705566e-14  6.52859985646e-14  8.16366499787e-14  1.04641002209e-13  1.4014171766e-13  2.03827245488e-13  3.09992127752e-13  5.36523569817e-13  1.23885503702e-12  4.78548881576e-12  1.23637978213e-12  5.38597871064e-13  3.10059247778e-13  1.9947014406e-13  1.40450268025e-13  9.79244707431e-14  7.43509973588e-14  6.54442905831e-14  5.11072988967e-14  4.29332387942e-14  3.9831467325e-14  3.40945064073e-14  2.99149184014e-14  2.45313745464e-14  2.36806654497e-14  2.46022951826e-14  2.01949144238e-14  2.2360484967e-14  2.37186633558e-14  2.54721615333e-14  1.74366651549e-14  2.06198559272e-14  2.05748343528e-14  2.07552812418e-14  1.77993156968e-14  2.02463809278e-14  2.04666044354e-14  1.79313228995e-14  1.72584645318e-14  2.09875325174e-14  2.03409273723e-14  1.70499438561e-14  1.84977070796e-14  1.59182477749e-14  1.59074097249e-14  1.46493754416e-14  1.8542439625e-14  1.75180368343e-14  2.23015984641e-14  2.50475726708e-14  2.15841097041e-14  1.59902161564e-14  1.89939576165e-14  2.11162580804e-14  1.90688977836e-14  1.88985949254e-14  1.93788002356e-14  1.95844320837e-14  1.86650367458e-14  1.70106915712e-14  1.87754799014e-14  1.57634077248e-14  1.79385129335e-14  2.19609803495e-14  1.563029796e-14  1.62512691676e-14  1.86387388363e-14  2.2925031657e-14  1.86387505468e-14  2.02649982689e-14  2.06009029753e-14  2.22626368213e-14  2.01545012638e-14  1.79026038285e-14  2.09174666415e-14  1.98557236599e-14  1.77227036371e-14  2.00763066316e-14  1.71756092845e-14  1.69798192291e-14  1.76610999059e-14  1.99257790394e-14  1.95128470751e-14  1.82190242512e-14  2.07328615885e-14  1.95379331528e-14  2.08684074037e-14  2.10632686158e-14  2.08229171497e-14  2.47203850305e-14
 2.2655660023e-14  2.10576784635e-14  2.17125861752e-14  2.64472236931e-14  3.40700152938e-14  3.76269289415e-14  3.97509249602e-14  5.07739128238e-14  6.31047322989e-14  8.28086307557e-14  1.06219958582e-13  1.46311715228e-13  2.03821462346e-13  3.11019250313e-13  5.36224555337e-13  1.23637978213e-12  4.78208796608e-12  1.23832192226e-12  5.33092992199e-13  3.03193801701e-13  2.01740950639e-13  1.40910566285e-13  9.99688757682e-14  7.89305928632e-14  6.38924493234e-14  5.03267030672e-14  4.15744877416e-14  3.89204109594e-14  3.45652237659e-14  3.0661926756e-14  2.41668871167e-14  2.13865798162e-14  2.2206992194e-14  2.09792555949e-14  2.41682166186e-14  2.11627935286e-14  2.16714774483e-14  1.98957858487e-14  1.77028292309e-14  1.76840324627e-14  2.00839348613e-14  2.01845529597e-14  2.14297387722e-14  1.81454724603e-14  2.0501568366e-14  1.98095939078e-14  2.2318359631e-14  2.00502853068e-14  1.35043366142e-14  1.38078461116e-14  1.59387126844e-14  1.80112336944e-14  1.97080722079e-14  1.90324109887e-14  1.8992376776e-14  1.8832183852e-14  1.9610837424e-14  2.03424232636e-14  1.54549124963e-14  1.66722502892e-14  2.02057955401e-14  2.12126587446e-14  2.0815031213e-14  2.00617679995e-14  1.80652495246e-14  2.07748749357e-14  2.03865336494e-14  2.04324887605e-14  1.793279884e-14  1.52199254674e-14  1.96438738544e-14  1.80193630058e-14  2.01504506589e-14  1.77168556564e-14  2.05860014151e-14  2.13496056499e-14  1.67865952235e-14  1.78480522315e-14  2.05925013721e-14  1.84560678212e-14  1.97048726512e-14  1.80290497885e-14  1.75290412248e-14  1.76760614022e-14  2.16198176013e-14  1.64641774553e-14  2.2172177814e-14  1.96279900918e-14  2.0358792388e-14  2.3832529616e-14  2.15863168333e-14  2.04985172727e-14  2.0415904934e-14  2.15670357478e-14  2.14682412711e-14  2.03185583572e-14
 2.06834481305e-14  2.5081748012e-14  2.51485803558e-14  2.57957227056e-14  2.71443617207e-14  3.08094089313e-14  3.49140320095e-14  4.24273267854e-14  4.94709764858e-14  6.50706155032e-14  7.74071907886e-14  1.08170578549e-13  1.42379088004e-13  2.0605703011e-13  3.10166147396e-13  5.38597871064e-13  1.23832192226e-12  4.78398114237e-12  1.23432055238e-12  5.32332483763e-13  3.04918552599e-13  2.00561588841e-13  1.41065314666e-13  1.02935051642e-13  7.80299055773e-14  5.93755787833e-14  4.94419746489e-14  4.3086237336e-14  3.6293269797e-14  3.71890746605e-14  2.9251871283e-14  2.50714491514e-14  2.42983112195e-14  2.455114017e-14  2.33218814845e-14  2.25807411684e-14  2.42468480402e-14  2.28118398725e-14  2.12020208845e-14  1.99913338092e-14  1.95696256097e-14  1.87622291451e-14  2.16686809337e-14  2.15852404421e-14  2.1940957363e-14  1.8061013306e-14  2.0860603033e-14  1.97272334213e-14  1.69075810615e-14  1.62671965512e-14  1.62837548621e-14  1.92890894865e-14  1.85546408926e-14  2.19899154909e-14  2.15165574067e-14  1.96725518944e-14  1.58941795583e-14  1.88729481932e-14  1.73979056394e-14  1.82940648003e-14  1.76605304607e-14  1.66298283468e-14  1.93529721761e-14  1.65123553155e-14  1.9423038041e-14  2.01793546034e-14  1.9995340962e-14  1.84509443306e-14  1.96954772151e-14  1.8244224186e-14  2.04603270269e-14  2.00798630317e-14  2.0550535671e-14  1.81132420295e-14  2.20193063129e-14  2.03573915353e-14  1.60986626621e-14  1.93327245877e-14  2.46726066685e-14  1.88392146432e-14  2.04890513984e-14  2.0113982992e-14  1.91451196753e-14  2.0856219532e-14  2.39508875032e-14  1.74885857635e-14  2.15904220552e-14  1.84536930067e-14  2.28882765401e-14  1.75504611338e-14  1.91352659026e-14  2.19414537797e-14  2.20697416426e-14  2.11808041508e-14  2.3022434797e-14  2.06745694473e-14
 2.34053018523e-14  2.40696085903e-14  2.4275472861e-14  2.55312175815e-14  2.52508969543e-14  2.81017749381e-14  3.19176748702e-14  3.73866726663e-14  4.23500511204e-14  5.23687265855e-14  6.03630328354e-14  8.1944323409e-14  1.04867199689e-13  1.45285659942e-13  2.0493398673e-13  3.10059247778e-13  5.33092992199e-13  1.23432055238e-12  4.78327759603e-12  1.23523222378e-12  5.36270126641e-13  3.04120175099e-13  2.02471945134e-13  1.3964184765e-13  1.00417446195e-13  7.50900609396e-14  6.16794553865e-14  4.99032697073e-14  4.52790266887e-14  3.70834664685e-14  3.35275070222e-14  3.18549626219e-14  2.342871027e-14  2.07242766321e-14  2.13276947088e-14  1.98948813679e-14  2.12837509167e-14  1.92770759407e-14  1.90307715272e-14  1.6755369442e-14  1.69373417599e-14  2.21571173469e-14  2.02193876839e-14  1.987573923e-14  2.1750807774e-14  1.80327686463e-14  1.83455394308e-14  1.83165780197e-14  1.55906150995e-14  1.68262457302e-14  1.92474351265e-14  2.01008812938e-14  2.07944623126e-14  2.10919249536e-14  2.15837429517e-14  1.72973166817e-14  1.96627188137e-14  2.06757498889e-14  1.83620591343e-14  1.86201108156e-14  1.60348127791e-14  1.91174519457e-14  2.19486248782e-14  1.87177938327e-14  1.96109966159e-14  1.907666099e-14  1.75889740763e-14  1.6190606659e-14  1.895364288e-14  1.62102131029e-14  2.11323936399e-14  1.77048272521e-14  2.17765044439e-14  2.10334338355e-14  1.94286284588e-14  2.11653546294e-14  1.73067164737e-14  1.77210453406e-14  2.0835905107e-14  1.7510557284e-14  1.80048286665e-14  1.66643360579e-14  2.01895544406e-14  1.87966477495e-14  2.23814508224e-14  1.54529788415e-14  1.94037796223e-14  1.702926842e-14  2.39962213261e-14  2.29488328059e-14  1.84171559151e-14  2.26866041866e-14  2.27150964537e-14  2.17061915388e-14  2.23263045399e-14  2.02701739793e-14
 2.38271377854e-14  2.09324028142e-14  2.41685504343e-14  2.19715536365e-14  2.81261801963e-14  2.44178789726e-14  2.68612040121e-14  2.94131109092e-14  3.76081043658e-14  4.49653220374e-14  5.1041556365e-14  6.60789811563e-14  7.6744562938e-14  1.04145747979e-13  1.42441209304e-13  1.9947014406e-13  3.03193801701e-13  5.32332483763e-13  1.23523222378e-12  4.77163821565e-12  1.23408638135e-12  5.33836486938e-13  3.09225890353e-13  2.0238147947e-13  1.39966983303e-13  1.0295690376e-13  7.88427828112e-14  6.08870349969e-14  5.00704793782e-14  3.97669553914e-14  3.49262701131e-14  3.07789925354e-14  2.93220933146e-14  2.08679491479e-14  2.02784453878e-14  2.35425977369e-14  2.10611544282e-14  2.20503257441e-14  2.13453757579e-14  2.01591423515e-14  1.83495232533e-14  2.28308327723e-14  2.25045994763e-14  1.86938127407e-14  2.05199872404e-14  2.14826070449e-14  2.17280574227e-14  1.90658913493e-14  1.62371931312e-14  1.99896070663e-14  1.93349897711e-14  1.61477565582e-14  1.61802818374e-14  1.92273964399e-14  2.10895808786e-14  1.87572793075e-14  1.71599866071e-14  1.82464172611e-14  1.66386947137e-14  1.76795342719e-14  1.67592479552e-14  2.33111394646e-14  2.61727608096e-14  2.03534595815e-14  1.99327263454e-14  2.09731230575e-14  1.72962891497e-14  1.63401257044e-14  1.74560261581e-14  2.02444267779e-14  1.80637811163e-14  1.63884411185e-14  2.19960604948e-14  1.98621248773e-14  1.68781900553e-14  1.57301632194e-14  2.12253430681e-14  2.21362206353e-14  2.18116092438e-14  1.98652704439e-14  1.43999246769e-14  1.79675485555e-14  1.76913627094e-14  1.65407619577e-14  1.83290833384e-14  1.87678778438e-14  1.81869788644e-14  2.38930077327e-14  1.71558983876e-14  2.18225260502e-14  2.20088286817e-14  2.18376610181e-14  1.90675882053e-14  2.24286075852e-14  2.24041986977e-14  2.4562352493e-14
 2.20956258946e-14  1.89631314508e-14  1.75790970304e-14  2.0750493242e-14  2.07294611803e-14  2.35951530376e-14  2.38979154024e-14  3.17388863504e-14  3.19594414087e-14  3.86443854744e-14  4.34402557066e-14  5.65895477695e-14  6.12949481375e-14  7.84977153116e-14  1.059229309e-13  1.40450268025e-13  2.01740950639e-13  3.04918552599e-13  5.36270126641e-13  1.23408638135e-12  4.77093631495e-12  1.23685330225e-12  5.38047278688e-13  3.11310297089e-13  2.00276785054e-13  1.41277971609e-13  1.04003901428e-13  7.89761650294e-14  6.52986373637e-14  5.06258228065e-14  4.39907987378e-14  3.62311630229e-14  3.18086535549e-14  2.65741265399e-14  2.41389141126e-14  2.16765023938e-14  2.5610048115e-14  2.54559370306e-14  1.85638479655e-14  2.02622747412e-14  2.31940484333e-14  2.2835840012e-14  2.18159947484e-14  2.05865411658e-14  2.17185126302e-14  2.07942812703e-14  1.84765117872e-14  1.98548888895e-14  1.82134132719e-14  2.31697536593e-14  1.98572987286e-14  1.91972151846e-14  1.87489169105e-14  1.83214042729e-14  2.0024251504e-14  2.14860479266e-14  1.59130997248e-14  1.95596486234e-14  2.07211593496e-14  1.87176671006e-14  1.83163878562e-14  1.91527382562e-14  1.86154180871e-14  1.74279393175e-14  1.78430128385e-14  1.82126153703e-14  2.11651594451e-14  1.68621661918e-14  2.23915196818e-14  1.89385085721e-14  1.96146124193e-14  1.75889666379e-14  2.01023766271e-14  1.9182077588e-14  2.07771876234e-14  1.97284819893e-14  2.11316326419e-14  2.48253679721e-14  2.13662735598e-14  2.22178038311e-14  2.06579726862e-14  1.87329393479e-14  2.28270621693e-14  1.97987661372e-14  1.68840691432e-14  1.80857807941e-14  1.9353493167e-14  2.30928156055e-14  1.70786790627e-14  2.17170272052e-14  1.86004136478e-14  1.67634455378e-14  1.66370813194e-14  1.92582951653e-14  1.93701201837e-14  2.09274679485e-14
 1.763695528e-14  1.73511329512e-14  1.71075440423e-14  2.21342186648e-14  1.529239707e-14  2.02071110379e-14  2.32736757739e-14  2.80273145347e-14  3.04488877276e-14  3.24039060206e-14  3.43512731358e-14  4.19515331492e-14  5.17394483069e-14  6.12010321684e-14  7.95880586475e-14  9.79244707431e-14  1.40910566285e-13  2.00561588841e-13  3.04120175099e-13  5.33836486938e-13  1.23685330225e-12  4.79933655349e-12  1.24048136976e-12  5.35153757259e-13  3.08494640067e-13  2.00360626431e-13  1.44529275347e-13  1.05927181854e-13  7.87377673916e-14  6.27256930849e-14  5.08223076216e-14  4.46267503162e-14  3.30716915997e-14  3.26944789876e-14  2.84510857787e-14  2.49469112537e-14  2.23386619391e-14  2.64346433982e-14  2.35077073033e-14  2.12596311168e-14  1.81826435804e-14  1.85818616157e-14  1.79156530159e-14  2.05290093258e-14  1.9920556772e-14  1.67185241905e-14  1.84394762506e-14  1.78520871382e-14  1.6762763051e-14  1.69670230979e-14  2.0052551075e-14  1.96675386863e-14  1.94632506492e-14  1.44469177925e-14  1.79805407404e-14  1.94971486792e-14  1.58028437869e-14  2.12646540232e-14  1.72201752262e-14  1.6665804168e-14  1.69907013358e-14  1.74781552745e-14  1.5797987585e-14  1.81594848288e-14  1.82393043634e-14  2.02329541171e-14  1.86751939935e-14  1.52439555795e-14  1.85163232914e-14  1.65297923844e-14  1.95843516297e-14  1.33756266004e-14  1.78653045147e-14  1.62437571451e-14  1.91728808308e-14  1.85138359341e-14  1.84835299114e-14  2.22715973842e-14  2.16548434216e-14  1.91027208482e-14  1.66957656026e-14  1.23300654282e-14  1.51641991718e-14  1.70853985792e-14  2.29243273371e-14  1.81200346269e-14  2.17837602924e-14  2.00429300664e-14  1.75607295252e-14  1.8302384311e-14  1.91370792171e-14  1.78103642382e-14  1.88175557555e-14  2.31289222753e-14  1.90710558576e-14  1.62470102281e-14
 1.76239909519e-14  1.96041707685e-14  2.21918037524e-14  2.15054579549e-14  1.86267029129e-14  2.23190163047e-14  2.36927109288e-14  2.74557346111e-14  2.46187347581e-14  2.97824815569e-14  3.28763567278e-14  3.85185674187e-14  4.376969361e-14  5.16734871629e-14  6.37150227863e-14  7.43509973588e-14  9.99688757682e-14  1.41065314666e-13  2.02471945134e-13  3.09225890353e-13  5.38047278688e-13  1.24048136976e-12  4.79648525859e-12  1.23346809914e-12  5.34850744749e-13  3.07815249787e-13  2.00357672418e-13  1.39783912361e-13  1.0304068393e-13  8.28080250817e-14  6.42650953089e-14  5.33457227731e-14  4.11740892858e-14  3.36186599897e-14  3.31432637473e-14  2.91276258344e-14  2.73587021143e-14  2.73872836496e-14  2.25049588628e-14  2.35012147363e-14  2.35632113997e-14  2.16285998901e-14  2.03879323612e-14  2.11655482174e-14  1.95218892404e-14  2.21883601024e-14  2.06024668009e-14  1.68283685971e-14  1.79194374543e-14  2.01608004107e-14  1.83432341667e-14  2.06459714682e-14  1.9141343371e-14  1.95415536441e-14  1.88094349163e-14  2.03119217678e-14  1.88837558409e-14  1.96128238427e-14  1.62344179805e-14  2.39903877028e-14  1.80633936235e-14  1.83467673692e-14  1.87000580769e-14  1.69633999717e-14  1.8757822163e-14  2.0099691719e-14  2.04239641507e-14  1.49833962282e-14  1.76698052142e-14  1.96701605951e-14  2.0072362222e-14  1.76170176965e-14  1.97230536063e-14  1.64953972419e-14  1.66402149598e-14  1.63066060565e-14  2.00031018024e-14  1.87924594487e-14  2.37525423863e-14  2.32999959635e-14  1.95294729596e-14  1.76271158474e-14  1.36717039044e-14  1.75825072159e-14  2.18318263045e-14  1.67108969285e-14  1.54982673919e-14  1.91648683667e-14  2.02819444111e-14  1.96676712056e-14  2.0522381773e-14  1.61618600918e-14  1.93413385178e-14  1.80718174553e-14  1.73298681385e-14  1.75741694387e-14
 2.16838072686e-14  1.97646089813e-14  2.19368705476e-14  2.33469065557e-14  2.15399331409e-14  2.29021767403e-14  1.96969132298e-14  2.83545135231e-14  2.58522854682e-14  2.91095555282e-14  3.04900004668e-14  3.32101803876e-14  4.03628357886e-14  4.2785804621e-14  5.40098779028e-14  6.54442905831e-14  7.89305928632e-14  1.02935051642e-13  1.3964184765e-13  2.0238147947e-13  3.11310297089e-13  5.35153757259e-13  1.23346809914e-12  4.77499467818e-12  1.23873141658e-12  5.32803981226e-13  3.05516851331e-13  2.04112454474e-13  1.43697735278e-13  1.06667714208e-13  8.15384285041e-14  6.21257711307e-14  5.46856423538e-14  4.30487343909e-14  3.94264286758e-14  3.16787831893e-14  3.37242526677e-14  3.21067775465e-14  2.69572692528e-14  2.31092429577e-14  2.39120367442e-14  2.42911165205e-14  2.11505013571e-14  2.40328203724e-14  2.07202513277e-14  2.12905324815e-14  1.75625055052e-14  1.53994541277e-14  1.64754913395e-14  1.56012119924e-14  2.09517748219e-14  1.68225395267e-14  1.54594373342e-14  1.70996013981e-14  1.80039346692e-14  1.99828824773e-14  2.43676674609e-14  2.28376839322e-14  1.45952173805e-14  1.9528174256e-14  2.00640647678e-14  1.8554387457e-14  1.60689579472e-14  1.83113218912e-14  1.68106307751e-14  1.93820202233e-14  1.87787513357e-14  1.69770730761e-14  2.18379333079e-14  1.73812857061e-14  2.16639794688e-14  1.8195549536e-14  1.68983822928e-14  2.21856105544e-14  1.93803353072e-14  2.1471736396e-14  2.12997674818e-14  1.80305831957e-14  2.31085978343e-14  2.27709625553e-14  1.49247285749e-14  1.53191215955e-14  1.52517498702e-14  1.64582999186e-14  2.23660317012e-14  1.79375919858e-14  1.74595947429e-14  2.04905885478e-14  2.09116564566e-14  2.13723387675e-14  1.7515955987e-14  1.84002433852e-14  2.07180320897e-14  1.80851450799e-14  1.63265614809e-14  1.81420615093e-14
 2.22806246958e-14  2.25568134672e-14  2.48829549149e-14  2.1326751359e-14  2.02793289818e-14  2.04865556225e-14  2.08848762091e-14  2.68835400716e-14  2.61778535555e-14  2.72184254286e-14  2.72444555603e-14  3.09206445058e-14  3.38224334138e-14  3.62827643904e-14  4.43341083884e-14  5.11072988967e-14  6.38924493234e-14  7.80299055773e-14  1.00417446195e-13  1.39966983303e-13  2.00276785054e-13  3.08494640067e-13  5.34850744749e-13  1.23873141658e-12  4.77960339235e-12  1.23225536985e-12  5.35997283359e-13  3.10166342811e-13  2.06927885945e-13  1.42449787063e-13  1.05144208878e-13  7.9688315175e-14  6.78860341072e-14  4.71456219617e-14  4.04047386504e-14  3.85449677838e-14  3.3036450486e-14  3.22012265758e-14  2.55117263317e-14  2.69225050609e-14  2.7420364908e-14  2.63731018742e-14  2.30193225055e-14  2.42918712433e-14  1.96925039641e-14  2.17475029418e-14  2.11926510508e-14  1.97072757573e-14  1.87765866822e-14  1.64949378744e-14  2.15854393717e-14  1.59948568636e-14  1.6223754773e-14  2.04888247792e-14  1.61472545694e-14  1.97283228807e-14  2.51147813066e-14  2.48689132167e-14  2.11996827402e-14  1.87922358317e-14  1.52979573359e-14  2.1196876535e-14  2.01256024706e-14  1.36022587644e-14  1.91970565885e-14  1.94297765622e-14  2.03591547518e-14  1.80573066761e-14  2.0803117448e-14  2.01405946454e-14  2.32227460541e-14  1.89931000144e-14  2.02944749922e-14  2.05544040885e-14  2.01493057665e-14  2.29396787348e-14  1.55469082086e-14  1.70641205176e-14  2.06410813384e-14  2.23245983614e-14  1.78849301958e-14  1.99046608572e-14  1.98615515419e-14  1.93854567399e-14  2.27722916876e-14  1.95074761519e-14  2.05694837605e-14  1.96438550611e-14  1.69370006007e-14  2.02403660006e-14  2.05330043148e-14  1.99327104997e-14  1.80019908557e-14  1.86962881754e-14  2.07546983375e-14  1.78724839001e-14
 1.62085190213e-14  1.93462098697e-14  1.93623103507e-14  2.15031763838e-14  2.28184655214e-14  2.28752243744e-14  2.21653285348e-14  2.44658622695e-14  2.41143585722e-14  2.32882282144e-14  2.55413140766e-14  2.53829529512e-14  2.4141433355e-14  3.11236298365e-14  3.50413771055e-14  4.29332387942e-14  5.03267030672e-14  5.93755787833e-14  7.50900609396e-14  1.0295690376e-13  1.41277971609e-13  2.00360626431e-13  3.07815249787e-13  5.32803981226e-13  1.23225536985e-12  4.78235809946e-12  1.23519992049e-12  5.38584944672e-13  3.15244213091e-13  2.01778033848e-13  1.41078718855e-13  1.05686857701e-13  7.88975873698e-14  6.22826548363e-14  5.21767389635e-14  4.48158085767e-14  3.87647280448e-14  3.34746496671e-14  2.8056445363e-14  2.37541140531e-14  2.51308036415e-14  1.96209493204e-14  2.28004963033e-14  2.16754756834e-14  1.77407724367e-14  2.2697130552e-14  2.30563134765e-14  1.53740337346e-14  1.87358287149e-14  2.00784568368e-14  2.10609987282e-14  1.81711671114e-14  1.80783715407e-14  1.98939056896e-14  1.82823740222e-14  2.21437545202e-14  2.15819768403e-14  2.25052634934e-14  1.96565408431e-14  1.82466069102e-14  1.82494170234e-14  1.64221631248e-14  1.93653183586e-14  1.55605719655e-14  1.8691818376e-14  2.03940987855e-14  2.00274057909e-14  1.84493148841e-14  2.18071853791e-14  1.87165242347e-14  2.08522217569e-14  2.27077816089e-14  1.90740349904e-14  1.69833796282e-14  2.0633614066e-14  1.99099171621e-14  2.12539171046e-14  2.12784224916e-14  2.17328599609e-14  2.43199161654e-14  2.31044857489e-14  2.01043194355e-14  2.1847476793e-14  1.86616416305e-14  1.74255034891e-14  2.08556615711e-14  1.73377156131e-14  1.95942809696e-14  1.56992146076e-14  1.88499709874e-14  2.15707020078e-14  1.9998610256e-14  2.11880031741e-14  1.90009672392e-14  1.93760823035e-14  2.02755711713e-14
 1.70060505566e-14  2.05122587283e-14  2.30085459871e-14  2.20151864845e-14  2.53260901024e-14  2.20751437711e-14  2.2907208969e-14  2.56967624967e-14  2.02018118951e-14  2.48390863436e-14  2.19303298337e-14  2.28979392647e-14  2.25235055921e-14  2.6997355457e-14  3.25893880468e-14  3.9831467325e-14  4.15744877416e-14  4.94419746489e-14  6.16794553865e-14  7.88427828112e-14  1.04003901428e-13  1.44529275347e-13  2.00357672418e-13  3.05516851331e-13  5.35997283359e-13  1.23519992049e-12  4.7835766101e-12  1.23889472442e-12  5.36058034315e-13  3.05576809929e-13  2.00073707014e-13  1.41902389207e-13  1.07559850447e-13  8.31529871174e-14  6.337914416e-14  5.13706821599e-14  4.60328966431e-14  3.95552322219e-14  3.32303438592e-14  2.91497490515e-14  2.51723533983e-14  2.20243628575e-14  2.46378249748e-14  2.27469422576e-14  2.37818250431e-14  2.45855726601e-14  2.43616824405e-14  1.60764325253e-14  1.67304571235e-14  1.90241142047e-14  1.5896413296e-14  1.60520348128e-14  1.72097747481e-14  1.71581019347e-14  1.8480811183e-14  1.83740129621e-14  1.98872836356e-14  2.19118076163e-14  2.10684596139e-14  2.32271832964e-14  1.93417403804e-14  1.88918438979e-14  1.89954335521e-14  1.87561036824e-14  1.89337611239e-14  2.09148966617e-14  2.13540173977e-14  2.04417663259e-14  1.93271041475e-14  2.03899284218e-14  1.93732677868e-14  2.17003176446e-14  2.03583333745e-14  1.51897356688e-14  2.28939321997e-14  1.87103772863e-14  2.00359730131e-14  1.72790760723e-14  2.21987982401e-14  2.14342195391e-14  2.03467667994e-14  2.31575261681e-14  2.24152586927e-14  1.92506726246e-14  1.6850673227e-14  1.66910690186e-14  1.62194994633e-14  1.84245320414e-14  1.84958010851e-14  1.90133546814e-14  1.87807285799e-14  1.78896542805e-14  1.98109880263e-14  1.90547403642e-14  2.0850653097e-14  1.94222719681e-14
 1.62074995508e-14  1.86803515855e-14  2.21190408971e-14  2.01076960056e-14  2.11090318584e-14  2.01664390187e-14  1.82412706252e-14  2.1028577983e-14  2.01114157629e-14  2.09377253493e-14  2.36330685573e-14  2.16087678439e-14  2.37435050955e-14  2.83241042631e-14  3.14494224599e-14  3.40945064073e-14  3.89204109594e-14  4.3086237336e-14  4.99032697073e-14  6.08870349969e-14  7.89761650294e-14  1.05927181854e-13  1.39783912361e-13  2.04112454474e-13  3.10166342811e-13  5.38584944672e-13  1.23889472442e-12  4.79122281833e-12  1.24091034806e-12  5.3482391156e-13  3.08749712362e-13  2.00536937011e-13  1.43556313877e-13  1.03899461822e-13  8.18998942393e-14  6.49764611647e-14  5.39703186028e-14  4.15680964968e-14  3.87159932378e-14  3.31502408113e-14  2.78960560657e-14  2.53901369031e-14  2.30727715787e-14  2.2514335616e-14  2.19085530469e-14  2.13357171403e-14  2.59776558252e-14  1.87912501133e-14  1.91767378538e-14  2.05945702514e-14  1.56017229739e-14  2.22276172339e-14  1.76943615967e-14  2.19655547416e-14  1.82788242544e-14  2.14621039749e-14  2.10214169973e-14  2.30338731477e-14  1.86809611148e-14  2.54024691281e-14  2.08975113358e-14  1.87734535323e-14  1.57445961966e-14  1.45362233064e-14  1.67318360257e-14  1.84295957828e-14  1.99802011159e-14  2.22975882005e-14  2.03355382231e-14  1.77135476363e-14  2.0119993553e-14  1.97407289626e-14  2.13336583467e-14  1.8111992095e-14  2.23361352888e-14  1.89689571676e-14  2.07107199372e-14  1.94283890703e-14  2.00602381982e-14  2.3024274203e-14  2.00022426234e-14  1.91242614728e-14  2.03935069505e-14  1.91310194381e-14  2.02021502158e-14  2.04630382241e-14  1.99774378967e-14  1.97278117807e-14  1.79533575494e-14  1.62350989462e-14  1.87609739599e-14  1.94941786779e-14  1.72137054328e-14  1.77166822794e-14  2.16015442112e-14  2.04463144199e-14
 1.68216463726e-14  2.03126989412e-14  2.13489614886e-14  2.09087372562e-14  1.74536615631e-14  2.03654610816e-14  2.16903533071e-14  2.16998642582e-14  1.99122232435e-14  1.95155452112e-14  2.35077344902e-14  2.1727886645e-14  1.91350481708e-14  2.27544018923e-14  2.40976103479e-14  2.99149184014e-14  3.45652237659e-14  3.6293269797e-14  4.52790266887e-14  5.00704793782e-14  6.52986373637e-14  7.87377673916e-14  1.0304068393e-13  1.43697735278e-13  2.06927885945e-13  3.15244213091e-13  5.36058034315e-13  1.24091034806e-12  4.79635809743e-12  1.23575943679e-12  5.39387947992e-13  3.12776946202e-13  2.05622125758e-13  1.38509852429e-13  1.0701252113e-13  8.33132835098e-14  6.25555317653e-14  5.12722884392e-14  4.06858652512e-14  3.97407996397e-14  3.26938774151e-14  3.17185612471e-14  3.14880011488e-14  2.34707075745e-14  2.30438395776e-14  2.18453057511e-14  2.0024778121e-14  2.05191783869e-14  2.05487105952e-14  1.84241329398e-14  1.67752790259e-14  1.83585968616e-14  2.08652653242e-14  1.95279913748e-14  1.97624203672e-14  2.42109096927e-14  1.83080309558e-14  1.91998867483e-14  2.01132211375e-14  1.69574514892e-14  1.88743096428e-14  1.85112392922e-14  1.91990055169e-14  1.78766083096e-14  1.92664015107e-14  1.81932233373e-14  2.08912945913e-14  2.23993867521e-14  2.29776950457e-14  2.11764683902e-14  1.66589281607e-14  1.68260107481e-14  1.76373973415e-14  1.85237670663e-14  1.75041129751e-14  1.70851179066e-14  2.02481998875e-14  1.61171626993e-14  1.85423613704e-14  2.32006793018e-14  2.12494747976e-14  1.93945387896e-14  2.17315179119e-14  2.35171256277e-14  2.39713675719e-14  2.10466005396e-14  2.13320441904e-14  2.02396084322e-14  2.34232426921e-14  2.26806323048e-14  2.21427683538e-14  1.92815214407e-14  2.0462779956e-14  1.57240909893e-14  1.79527410866e-14  2.2472986661e-14
 1.75546413043e-14  1.80840043e-14  2.10296212814e-14  1.94483941647e-14  2.04716126799e-14  2.00349403457e-14  2.25496874124e-14  1.81241617294e-14  2.15522621209e-14  2.48306854527e-14  2.47050306434e-14  2.03476273345e-14  2.18446075161e-14  2.15461149139e-14  2.14308822416e-14  2.45313745464e-14  3.0661926756e-14  3.71890746605e-14  3.70834664685e-14  3.97669553914e-14  5.06258228065e-14  6.27256930849e-14  8.28080250817e-14  1.06667714208e-13  1.42449787063e-13  2.01778033848e-13  3.05576809929e-13  5.3482391156e-13  1.23575943679e-12  4.77768348164e-12  1.23709002848e-12  5.3209237224e-13  3.07796175914e-13  2.00454105569e-13  1.44103495031e-13  1.07690716813e-13  8.04731712509e-14  6.37993408621e-14  4.88554749954e-14  4.06367755494e-14  3.58519952714e-14  3.5017824141e-14  3.16170513419e-14  2.83848930542e-14  2.62040043337e-14  2.45667175336e-14  2.53309217361e-14  2.33078270274e-14  2.19835926872e-14  1.82237552179e-14  1.81734387425e-14  1.56593866955e-14  1.94319575041e-14  2.03469471298e-14  2.08367812965e-14  2.12476835632e-14  2.06017691832e-14  2.37041874487e-14  1.97304176019e-14  2.29857418142e-14  1.85953144917e-14  1.98094023489e-14  2.25125255141e-14  1.91021663503e-14  1.65590291694e-14  1.58972990001e-14  1.26951413947e-14  1.80099422165e-14  2.05421475992e-14  1.68664183217e-14  1.99644891798e-14  1.73618925564e-14  1.63768255417e-14  2.10878893866e-14  2.29635602278e-14  1.91692141659e-14  2.05960000797e-14  1.69190267378e-14  1.84986758981e-14  1.89968904388e-14  1.84056239887e-14  1.91063088272e-14  2.02554643264e-14  1.96957652364e-14  1.69025733928e-14  1.65770772471e-14  1.59525224123e-14  1.78781466061e-14  2.00818778759e-14  1.85217997797e-14  1.95950347999e-14  1.83011132183e-14  1.6387159361e-14  2.21885504658e-14  2.01099435402e-14  1.86775633404e-14
 1.75233205372e-14  1.76253592672e-14  2.05026320397e-14  1.96007279831e-14  2.03837896784e-14  1.99366185272e-14  2.31610936685e-14  1.95108318527e-14  2.17741872777e-14  1.83617330036e-14  2.16955858316e-14  2.2647009782e-14  1.81365586821e-14  1.8890308701e-14  2.00981483216e-14  2.36806654497e-14  2.41668871167e-14  2.9251871283e-14  3.35275070222e-14  3.49262701131e-14  4.39907987378e-14  5.08223076216e-14  6.42650953089e-14  8.15384285041e-14  1.05144208878e-13  1.41078718855e-13  2.00073707014e-13  3.08749712362e-13  5.39387947992e-13  1.23709002848e-12  4.78346059106e-12  1.23303953356e-12  5.37138594021e-13  3.07088401853e-13  2.04790523292e-13  1.42936756639e-13  1.03778485298e-13  7.87379391958e-14  6.02599626089e-14  4.84717025279e-14  4.32555276047e-14  3.64186832586e-14  3.20832094236e-14  2.88732102615e-14  2.59338407779e-14  2.82646568691e-14  2.37802951247e-14  2.4086070726e-14  1.91496497358e-14  1.82903829391e-14  2.19487064707e-14  1.97406826059e-14  2.23819042215e-14  2.01858535924e-14  1.78334747374e-14  2.22789961994e-14  1.68659998698e-14  1.99527598602e-14  2.0581096882e-14  1.81114396668e-14  1.76782153674e-14  1.97955670995e-14  2.11481836383e-14  1.7226633184e-14  1.85970925203e-14  1.83801677548e-14  2.01246161465e-14  2.44787119649e-14  1.9237999958e-14  1.92631384788e-14  1.87276964406e-14  1.71951279749e-14  1.60658296445e-14  1.74322849712e-14  1.80805284444e-14  1.71087774695e-14  1.95794976194e-14  1.90627314424e-14  1.94894441474e-14  2.04542901941e-14  1.83609181153e-14  1.604697743e-14  1.74939827461e-14  1.95462894471e-14  1.81055642908e-14  1.9743295705e-14  1.9679379044e-14  1.78022562253e-14  1.8689942677e-14  1.97393303707e-14  1.88334930751e-14  1.61149622823e-14  2.04446498223e-14  1.99719206698e-14  2.17430726074e-14  1.76663917223e-14
 1.53113866356e-14  1.87608435578e-14  2.03974559496e-14  1.88837680639e-14  2.21681675453e-14  1.9830363853e-14  2.36351461467e-14  2.02916011004e-14  1.89797979382e-14  1.76304603738e-14  2.18750740654e-14  2.11544755067e-14  2.14707454586e-14  2.10507602431e-14  2.16312209726e-14  2.46022951826e-14  2.13865798162e-14  2.50714491514e-14  3.18549626219e-14  3.07789925354e-14  3.62311630229e-14  4.46267503162e-14  5.33457227731e-14  6.21257711307e-14  7.9688315175e-14  1.05686857701e-13  1.41902389207e-13  2.00536937011e-13  3.12776946202e-13  5.3209237224e-13  1.23303953356e-12  4.77241326274e-12  1.23222183376e-12  5.36674029422e-13  3.13558366573e-13  2.03486965181e-13  1.42880949431e-13  1.0585152564e-13  8.07391733541e-14  6.122444811e-14  4.94516749346e-14  4.28839994699e-14  4.07241257836e-14  2.98866743653e-14  2.49341051105e-14  2.58262114353e-14  2.38437353438e-14  2.34499604963e-14  2.3777583373e-14  2.02498632e-14  2.15285672484e-14  2.04460538407e-14  2.11206695188e-14  2.14348018224e-14  1.56546423083e-14  2.01357553685e-14  1.67392683499e-14  1.999161568e-14  1.94036053085e-14  1.89405092367e-14  2.12263898234e-14  2.17094605613e-14  1.78765886259e-14  1.50185125787e-14  1.69150998126e-14  1.73231380224e-14  1.64113406695e-14  1.75839927073e-14  1.93624605339e-14  1.57347007364e-14  2.08924912639e-14  1.95694506521e-14  1.89669194601e-14  2.13418291727e-14  2.27663312174e-14  1.98291236703e-14  1.92797471498e-14  2.5668076721e-14  1.82523703493e-14  1.90762253761e-14  1.63999839603e-14  1.74209580729e-14  1.92269206014e-14  1.87192731408e-14  1.91116089697e-14  1.79101904708e-14  2.05424334529e-14  2.00954299218e-14  2.06911569924e-14  1.9978806764e-14  2.04429259831e-14  2.01259239189e-14  1.94329872047e-14  1.71971590477e-14  2.17939701654e-14  1.92866487107e-14
 1.61729946666e-14  2.01278086641e-14  1.9262434338e-14  2.1805220528e-14  1.74697372802e-14  2.14411601615e-14  2.34511074436e-14  1.90175387551e-14  1.77356248962e-14  1.55456112451e-14  1.92231106146e-14  1.9311449794e-14  1.84539814091e-14  2.02792392825e-14  1.83194401929e-14  2.01949144238e-14  2.2206992194e-14  2.42983112195e-14  2.342871027e-14  2.93220933146e-14  3.18086535549e-14  3.30716915997e-14  4.11740892858e-14  5.46856423538e-14  6.78860341072e-14  7.88975873698e-14  1.07559850447e-13  1.43556313877e-13  2.05622125758e-13  3.07796175914e-13  5.37138594021e-13  1.23222183376e-12  4.79186662081e-12  1.23811360157e-12  5.36763428353e-13  3.10636929093e-13  2.01413532015e-13  1.41883214275e-13  1.0729051864e-13  7.91794930297e-14  6.41397035956e-14  5.24971677409e-14  4.52501789554e-14  3.83924985563e-14  3.31938452076e-14  3.14235753737e-14  2.62567167405e-14  2.60308573114e-14  2.7676474927e-14  2.28095252378e-14  2.07963645189e-14  1.78241600089e-14  2.00630891748e-14  2.31498276194e-14  1.71110847512e-14  1.98082838422e-14  1.74149437423e-14  1.33174608337e-14  1.42800183226e-14  1.77242491731e-14  2.14450172927e-14  1.80650060643e-14  2.15597296099e-14  1.68446516955e-14  1.91715999675e-14  2.15616967223e-14  1.5793857965e-14  2.02661752179e-14  2.28011902914e-14  2.06994486014e-14  1.9335866212e-14  2.19009495963e-14  1.93231180536e-14  1.81908341129e-14  2.0153682697e-14  2.16987067868e-14  1.86540566349e-14  2.07957789667e-14  2.0508139871e-14  2.01269196661e-14  1.70551869801e-14  1.66466915919e-14  1.70265833834e-14  2.00799820289e-14  1.49439246237e-14  1.47590679152e-14  2.03809669756e-14  2.10480739396e-14  1.63333848858e-14  1.8671407377e-14  2.03230443479e-14  2.2347392143e-14  2.42877914073e-14  1.77603297378e-14  1.78654344818e-14  1.95875209069e-14
 1.96165621388e-14  2.22489729162e-14  2.18202789555e-14  1.60862629095e-14  1.94766265486e-14  2.18231507806e-14  2.30875340606e-14  2.05994995271e-14  1.86159941805e-14  1.76918132973e-14  1.55939295196e-14  1.89839659201e-14  2.12915386748e-14  2.342004763e-14  1.95573178624e-14  2.2360484967e-14  2.09792555949e-14  2.455114017e-14  2.07242766321e-14  2.08679491479e-14  2.65741265399e-14  3.26944789876e-14  3.36186599897e-14  4.30487343909e-14  4.71456219617e-14  6.22826548363e-14  8.31529871174e-14  1.03899461822e-13  1.38509852429e-13  2.00454105569e-13  3.07088401853e-13  5.36674029422e-13  1.23811360157e-12  4.78594473775e-12  1.23528221799e-12  5.33359377713e-13  3.07954378725e-13  2.016123478e-13  1.41340004197e-13  1.0253886439e-13  7.76801221186e-14  6.32093659313e-14  5.03989658098e-14  4.51320962189e-14  3.56726356814e-14  3.22287610348e-14  2.82033948807e-14  2.49791805182e-14  2.1072182538e-14  2.51032102022e-14  1.65334984634e-14  1.98309430577e-14  2.0674020207e-14  2.13926160201e-14  1.74464765584e-14  1.5182383805e-14  1.79417037039e-14  1.555650573e-14  1.53071089667e-14  1.91380895081e-14  2.21794999012e-14  1.98559574893e-14  1.71527332309e-14  1.89925439352e-14  1.69573354478e-14  2.11487367529e-14  1.84121918358e-14  2.15761157634e-14  2.30571205852e-14  2.16545022084e-14  1.90057150768e-14  2.00325505937e-14  2.28166307351e-14  1.93423206196e-14  1.86646412744e-14  1.83014746818e-14  1.63810806924e-14  1.67537559518e-14  1.99426415032e-14  2.25910836331e-14  2.18893133334e-14  2.16388848994e-14  1.78852708303e-14  1.87189257922e-14  1.7729580002e-14  1.48969759818e-14  2.05816035446e-14  2.12822364493e-14  1.91496274228e-14  1.98234002692e-14  1.78365703005e-14  2.04317964165e-14  2.24302531104e-14  2.18065960337e-14  1.95394362952e-14  2.31614072549e-14
 1.7774151052e-14  2.08344925898e-14  2.0972156065e-14  1.95997332153e-14  1.74613272568e-14  2.05387071559e-14  1.89308291245e-14  2.04242199743e-14  2.00767368315e-14  1.86899341903e-14  1.71135298045e-14  1.80258769673e-14  2.2528729533e-14  2.03045851466e-14  2.15446196576e-14  2.37186633558e-14  2.41682166186e-14  2.33218814845e-14  2.13276947088e-14  2.02784453878e-14  2.41389141126e-14  2.84510857787e-14  3.31432637473e-14  3.94264286758e-14  4.04047386504e-14  5.21767389635e-14  6.337914416e-14  8.18998942393e-14  1.0701252113e-13  1.44103495031e-13  2.04790523292e-13  3.13558366573e-13  5.36763428353e-13  1.23528221799e-12  4.78913427816e-12  1.2387585031e-12  5.36190039053e-13  3.11174326281e-13  1.97630605382e-13  1.40383216642e-13  1.00754414285e-13  8.04600805654e-14  6.28867261269e-14  5.52725333148e-14  4.14236132475e-14  3.64045299532e-14  2.85494480497e-14  2.98259256757e-14  2.15999630375e-14  2.5340115191e-14  2.30687740264e-14  1.96180559458e-14  2.12941408947e-14  2.09167676203e-14  1.77075650952e-14  2.10016804076e-14  2.26840412077e-14  2.10735923056e-14  1.62837484581e-14  2.17156435271e-14  2.0933689164e-14  2.42039453277e-14  2.17430401585e-14  2.11650242961e-14  2.46248460409e-14  2.11107468909e-14  1.92419059176e-14  1.96865981824e-14  1.88713781505e-14  1.95067198082e-14  1.77381491733e-14  2.23020735632e-14  1.75591224448e-14  1.59725621639e-14  1.75246889812e-14  2.02146942625e-14  1.6074300052e-14  1.99825099585e-14  1.96451616144e-14  1.60521811865e-14  2.34963789915e-14  1.90561557808e-14  1.77421774934e-14  2.13832823428e-14  1.8954334995e-14  1.93961821683e-14  1.82145254028e-14  2.11866988956e-14  2.09959788943e-14  1.78970389543e-14  1.76303367052e-14  1.56005558779e-14  1.79290891371e-14  1.98646171498e-14  1.6592720583e-14  1.97188259647e-14
 1.87916766222e-14  1.90974101328e-14  2.09438169159e-14  2.13146134985e-14  1.86995447554e-14  1.75144392695e-14  1.92081192498e-14  2.00159848624e-14  2.02691335497e-14  1.95486603083e-14  1.66985622873e-14  2.23945743899e-14  2.67102520996e-14  2.51620614127e-14  2.61466385627e-14  2.54721615333e-14  2.11627935286e-14  2.25807411684e-14  1.98948813679e-14  2.35425977369e-14  2.16765023938e-14  2.49469112537e-14  2.91276258344e-14  3.16787831893e-14  3.85449677838e-14  4.48158085767e-14  5.13706821599e-14  6.49764611647e-14  8.33132835098e-14  1.07690716813e-13  1.42936756639e-13  2.03486965181e-13  3.10636929093e-13  5.33359377713e-13  1.2387585031e-12  4.78797238259e-12  1.23849891296e-12  5.34827045648e-13  3.04935153132e-13  1.9961625359e-13  1.39905123739e-13  1.03088328129e-13  7.64830998454e-14  5.97533788292e-14  4.97699542717e-14  4.15843611119e-14  3.3229029451e-14  3.29324757271e-14  2.44313648562e-14  2.60999052121e-14  2.1883838101e-14  2.04707387363e-14  2.07275661337e-14  1.78546918828e-14  2.15070517475e-14  1.96084556445e-14  1.91095640379e-14  1.967310704e-14  1.98012379018e-14  1.80282489271e-14  1.54093751714e-14  1.67544834007e-14  1.98927427971e-14  2.04585617591e-14  2.08138602492e-14  2.05922008932e-14  1.61755231369e-14  2.15754802582e-14  1.8904467879e-14  2.29119470608e-14  1.84291075017e-14  2.04888335068e-14  2.0606500172e-14  2.18697907994e-14  1.63473841444e-14  1.99378757967e-14  2.06048575786e-14  1.759765558e-14  2.1403293066e-14  1.86947669231e-14  1.94866674809e-14  1.6275532631e-14  1.99203542848e-14  2.09955648557e-14  2.26136917533e-14  2.45599929827e-14  1.97853543256e-14  2.00502419841e-14  1.8009844067e-14  2.07403767548e-14  1.9093670185e-14  2.06971409889e-14  1.93756226273e-14  2.3496450193e-14  2.07813253756e-14  2.17629962343e-14
 1.74091851269e-14  1.84155831134e-14  1.8359215083e-14  1.93477329918e-14  1.88342837529e-14  1.87355457582e-14  1.91540374427e-14  1.94337131127e-14  2.01407307908e-14  2.21249659916e-14  1.5753530799e-14  1.79104809356e-14  1.96698330121e-14  1.94977959228e-14  1.90769404465e-14  1.74366651549e-14  2.16714774483e-14  2.42468480402e-14  2.12837509167e-14  2.10611544282e-14  2.5610048115e-14  2.23386619391e-14  2.73587021143e-14  3.37242526677e-14  3.3036450486e-14  3.87647280448e-14  4.60328966431e-14  5.39703186028e-14  6.25555317653e-14  8.04731712509e-14  1.03778485298e-13  1.42880949431e-13  2.01413532015e-13  3.07954378725e-13  5.36190039053e-13  1.23849891296e-12  4.79714509541e-12  1.23914959798e-12  5.37659135912e-13  3.10140940835e-13  2.00316422685e-13  1.42388310735e-13  1.04501743541e-13  7.91884384856e-14  6.35295502508e-14  5.00304184768e-14  4.10176165043e-14  3.58979299214e-14  2.96117843469e-14  2.78866485565e-14  2.49036856952e-14  2.6491140578e-14  2.22858124706e-14  2.0522667501e-14  1.74816088065e-14  2.18181139861e-14  1.77641540279e-14  2.2369177665e-14  2.10262765677e-14  1.90502920991e-14  1.62850086911e-14  1.50222781067e-14  1.6985218928e-14  1.59533838917e-14  1.70327304505e-14  1.69812771875e-14  2.30091254915e-14  2.2050712009e-14  1.41732938693e-14  1.9782574598e-14  1.81619995839e-14  1.6695675315e-14  1.6459283231e-14  2.02497302386e-14  1.92224850973e-14  2.12238620094e-14  1.71346687737e-14  1.94270789503e-14  1.45400907013e-14  1.90985369512e-14  1.90929131826e-14  1.79090066499e-14  1.79989798358e-14  2.07448227335e-14  2.21218362591e-14  2.06568304219e-14  2.24448483278e-14  2.26565855949e-14  2.07435664016e-14  2.29730836381e-14  2.00415537629e-14  2.30754360207e-14  2.03698575853e-14  1.84501622036e-14  1.66639821627e-14  1.80180681419e-14
 1.8182420412e-14  1.9257728008e-14  1.74168196183e-14  2.22586162289e-14  1.98709813456e-14  1.9651666881e-14  1.89433528617e-14  2.02248120719e-14  1.8815810395e-14  1.95282692959e-14  1.75553033226e-14  1.76309173384e-14  1.76465377274e-14  1.80691093947e-14  1.88600286328e-14  2.06198559272e-14  1.98957858487e-14  2.28118398725e-14  1.92770759407e-14  2.20503257441e-14  2.54559370306e-14  2.64346433982e-14  2.73872836496e-14  3.21067775465e-14  3.22012265758e-14  3.34746496671e-14  3.95552322219e-14  4.15680964968e-14  5.12722884392e-14  6.37993408621e-14  7.87379391958e-14  1.0585152564e-13  1.41883214275e-13  2.016123478e-13  3.11174326281e-13  5.34827045648e-13  1.23914959798e-12  4.78775786023e-12  1.23055038412e-12  5.37491296636e-13  3.10743910183e-13  2.00158767511e-13  1.42797036989e-13  1.0230870175e-13  7.9391897108e-14  6.13552724829e-14  4.63832547999e-14  3.99546010325e-14  3.25885586831e-14  3.56109567231e-14  3.10351786096e-14  2.72593996134e-14  2.84824997484e-14  2.43169775463e-14  2.224218668e-14  1.98103257916e-14  1.788715654e-14  2.22594704044e-14  2.00673798566e-14  1.74840540538e-14  1.71346652837e-14  1.73932800391e-14  1.73564658624e-14  1.95483359858e-14  1.94878687208e-14  1.96524646603e-14  1.91345865175e-14  1.89106848385e-14  1.93971037909e-14  2.00435842449e-14  1.7199951094e-14  1.79759883908e-14  1.29027407405e-14  1.59949609414e-14  1.87761095456e-14  1.87558573388e-14  1.92745376977e-14  1.94445896975e-14  1.51025016122e-14  1.69163037052e-14  2.0345147829e-14  1.98364401921e-14  2.18460750872e-14  2.07394811716e-14  2.35274163297e-14  2.26314532013e-14  1.99287699341e-14  2.23694890905e-14  2.26486286989e-14  2.07263062597e-14  1.99619057717e-14  2.28695249956e-14  1.9850586472e-14  1.34454781218e-14  1.30345489716e-14  1.5062779857e-14
 1.82006943716e-14  1.88353189655e-14  1.6687033139e-14  1.83862132245e-14  1.5877986842e-14  1.93422896654e-14  1.56362634159e-14  1.91506829127e-14  1.73305853363e-14  1.68223817539e-14  1.71690239107e-14  1.55104233724e-14  1.57172863605e-14  1.89544383455e-14  2.10573659676e-14  2.05748343528e-14  1.77028292309e-14  2.12020208845e-14  1.90307715272e-14  2.13453757579e-14  1.85638479655e-14  2.35077073033e-14  2.25049588628e-14  2.69572692528e-14  2.55117263317e-14  2.8056445363e-14  3.32303438592e-14  3.87159932378e-14  4.06858652512e-14  4.88554749954e-14  6.02599626089e-14  8.07391733541e-14  1.0729051864e-13  1.41340004197e-13  1.97630605382e-13  3.04935153132e-13  5.37659135912e-13  1.23055038412e-12  4.77941028424e-12  1.2389861554e-12  5.35996087895e-13  3.10004950538e-13  2.02143326687e-13  1.40374850502e-13  1.00529607568e-13  7.92173840007e-14  5.96980408407e-14  5.02776427351e-14  3.81792280395e-14  3.65003287057e-14  3.47299213544e-14  3.29652865426e-14  2.90270591493e-14  2.78186214986e-14  2.29970287867e-14  1.95337614992e-14  2.20384943879e-14  2.31998920847e-14  2.15845623411e-14  2.02502180504e-14  1.8870482115e-14  1.7059740082e-14  1.99690386599e-14  2.02103575371e-14  1.69717351791e-14  2.26175825439e-14  2.06566453739e-14  1.95216647485e-14  2.11114808894e-14  1.27414229398e-14  1.85430995681e-14  1.91102198901e-14  1.75753829437e-14  1.96888566508e-14  1.80266678862e-14  1.93399601047e-14  1.99980806789e-14  2.19225335794e-14  1.6001950178e-14  2.18301426605e-14  1.83161574641e-14  2.39107799056e-14  2.27199430827e-14  1.97894783387e-14  1.80151773302e-14  1.41178968921e-14  1.840895152e-14  2.16961400179e-14  1.78163568416e-14  1.9705420149e-14  1.86839693547e-14  1.73759629426e-14  2.11771321612e-14  1.63923348768e-14  2.11112552131e-14  1.74343379807e-14
 1.90367909447e-14  2.13544843859e-14  2.00287793241e-14  1.8284884814e-14  1.5215577681e-14  2.02522573586e-14  1.55484105939e-14  1.42882996282e-14  1.58669137219e-14  1.69229484658e-14  1.91538214222e-14  2.13962102269e-14  1.87693844394e-14  1.79955136511e-14  1.796645538e-14  2.07552812418e-14  1.76840324627e-14  1.99913338092e-14  1.6755369442e-14  2.01591423515e-14  2.02622747412e-14  2.12596311168e-14  2.35012147363e-14  2.31092429577e-14  2.69225050609e-14  2.37541140531e-14  2.91497490515e-14  3.31502408113e-14  3.97407996397e-14  4.06367755494e-14  4.84717025279e-14  6.122444811e-14  7.91794930297e-14  1.0253886439e-13  1.40383216642e-13  1.9961625359e-13  3.10140940835e-13  5.37491296636e-13  1.2389861554e-12  4.79053701121e-12  1.2393935308e-12  5.35481236862e-13  3.05745379757e-13  2.03921599877e-13  1.42866806628e-13  1.04797179736e-13  8.02218215005e-14  6.02417430422e-14  5.04750261702e-14  4.16830729623e-14  4.05734310511e-14  3.38339111703e-14  3.04683962765e-14  2.71596538414e-14  2.64296748404e-14  2.40327367202e-14  2.18116695349e-14  1.8851470829e-14  2.14966920828e-14  1.8787261418e-14  1.96157005607e-14  1.62207323531e-14  1.90937307651e-14  1.61807455216e-14  1.85307973286e-14  1.74594699469e-14  1.82045539859e-14  1.44549488971e-14  1.94986603331e-14  1.53000483048e-14  1.94502550171e-14  2.14455882382e-14  1.82282591424e-14  1.39867787892e-14  1.61925584849e-14  1.88440087817e-14  2.11371428076e-14  1.72732453714e-14  1.20170307068e-14  2.09145114957e-14  2.2021145475e-14  1.90419666948e-14  1.8595233894e-14  1.93897549592e-14  1.96952069825e-14  1.64915635177e-14  1.45871664975e-14  1.82182564941e-14  2.2018339869e-14  1.65214306832e-14  2.13290016555e-14  1.8844890255e-14  1.83499915408e-14  1.86373117865e-14  1.9613399013e-14  1.91421722769e-14
 2.01765362905e-14  1.77428787844e-14  1.91791030254e-14  1.77773542729e-14  1.59878047232e-14  2.06201631825e-14  1.70741209473e-14  1.75746423483e-14  1.98732423526e-14  1.77830558415e-14  1.75885271792e-14  1.83759920608e-14  1.76536545272e-14  2.10820352378e-14  2.22723775189e-14  1.77993156968e-14  2.00839348613e-14  1.95696256097e-14  1.69373417599e-14  1.83495232533e-14  2.31940484333e-14  1.81826435804e-14  2.35632113997e-14  2.39120367442e-14  2.7420364908e-14  2.51308036415e-14  2.51723533983e-14  2.78960560657e-14  3.26938774151e-14  3.58519952714e-14  4.32555276047e-14  4.94516749346e-14  6.41397035956e-14  7.76801221186e-14  1.00754414285e-13  1.39905123739e-13  2.00316422685e-13  3.10743910183e-13  5.35996087895e-13  1.2393935308e-12  4.78547353143e-12  1.23707550062e-12  5.30813858111e-13  3.04941769556e-13  1.99186423951e-13  1.41573629602e-13  1.04536714581e-13  7.92274137627e-14  6.10849058909e-14  4.92243730851e-14  4.10102649439e-14  3.52933293582e-14  3.15556104359e-14  2.94169272297e-14  2.67577471575e-14  2.28598335833e-14  2.27657596767e-14  1.76564185242e-14  2.32734787991e-14  2.22318552005e-14  2.10960827991e-14  1.87038027487e-14  1.65123066727e-14  1.59577719212e-14  1.65133132775e-14  1.3438384609e-14  1.5157882519e-14  1.33847874236e-14  1.59251032631e-14  1.53508016835e-14  1.49941766149e-14  1.90102789875e-14  1.65032455345e-14  1.91012461842e-14  1.58314857421e-14  1.85779479169e-14  2.4880599801e-14  2.00122415537e-14  1.62681998336e-14  1.66399284163e-14  1.87090487691e-14  2.14280452307e-14  2.05014028712e-14  2.08367148245e-14  2.2680708598e-14  2.60444209305e-14  2.04317218067e-14  1.86518211406e-14  2.1689006203e-14  2.07663384339e-14  2.17158694918e-14  1.96945498693e-14  1.99237153446e-14  1.85931444092e-14  1.75163863139e-14  2.29022546067e-14
 2.06280497548e-14  2.23568613857e-14  1.99866396641e-14  2.02546519077e-14  1.99522804537e-14  1.95183767732e-14  2.25189437178e-14  1.96852381234e-14  1.62726264186e-14  1.92281316857e-14  1.92664577363e-14  1.9744558033e-14  1.85644145399e-14  1.58239625723e-14  1.776625764e-14  2.02463809278e-14  2.01845529597e-14  1.87622291451e-14  2.21571173469e-14  2.28308327723e-14  2.2835840012e-14  1.85818616157e-14  2.16285998901e-14  2.42911165205e-14  2.63731018742e-14  1.96209493204e-14  2.20243628575e-14  2.53901369031e-14  3.17185612471e-14  3.5017824141e-14  3.64186832586e-14  4.28839994699e-14  5.24971677409e-14  6.32093659313e-14  8.04600805654e-14  1.03088328129e-13  1.42388310735e-13  2.00158767511e-13  3.10004950538e-13  5.35481236862e-13  1.23707550062e-12  4.7909940777e-12  1.23153716627e-12  5.38233247572e-13  3.06726747757e-13  2.01758273936e-13  1.38491740759e-13  1.00909688225e-13  8.2432287577e-14  5.93289261716e-14  5.28624225044e-14  3.98963262072e-14  3.42240885344e-14  3.03504535839e-14  3.07832957917e-14  2.53121860867e-14  2.37927039622e-14  2.05067170079e-14  2.31183964087e-14  2.54289441678e-14  2.32150562014e-14  2.13298585571e-14  2.0903403407e-14  2.05684047304e-14  1.70120704032e-14  2.16643609207e-14  1.67998398546e-14  1.83602559541e-14  1.62173182009e-14  1.80060006435e-14  2.05909083067e-14  1.75348907295e-14  1.98342420876e-14  1.31003464927e-14  1.75923220337e-14  1.99595469922e-14  2.03762080876e-14  1.9273319016e-14  1.74996529212e-14  1.56832921202e-14  1.67626267556e-14  2.02655377009e-14  1.98372453875e-14  1.94897161398e-14  1.84544349526e-14  2.2176494844e-14  1.78226011747e-14  1.42777663343e-14  1.91108370612e-14  2.1020976359e-14  2.18726736919e-14  2.03093622971e-14  2.21505066622e-14  2.04342439021e-14  1.93938084097e-14  1.82753568568e-14
 1.76457670347e-14  1.77077702942e-14  1.93980159976e-14  1.49590446055e-14  2.01744354014e-14  2.08067666978e-14  1.75011314634e-14  1.76867362726e-14  1.79545552175e-14  1.61237463247e-14  1.81379269439e-14  1.55080063333e-14  1.86205771023e-14  1.818275572e-14  2.03767422309e-14  2.04666044354e-14  2.14297387722e-14  2.16686809337e-14  2.02193876839e-14  2.25045994763e-14  2.18159947484e-14  1.79156530159e-14  2.03879323612e-14  2.11505013571e-14  2.30193225055e-14  2.28004963033e-14  2.46378249748e-14  2.30727715787e-14  3.14880011488e-14  3.16170513419e-14  3.20832094236e-14  4.07241257836e-14  4.52501789554e-14  5.03989658098e-14  6.28867261269e-14  7.64830998454e-14  1.04501743541e-13  1.42797036989e-13  2.02143326687e-13  3.05745379757e-13  5.30813858111e-13  1.23153716627e-12  4.77728283689e-12  1.23897985698e-12  5.36641179134e-13  3.08699342291e-13  2.00471845746e-13  1.42796763806e-13  1.06257059081e-13  7.80844243585e-14  6.19577860059e-14  5.34959976795e-14  3.96802863269e-14  3.4111008674e-14  2.80781625205e-14  3.22476846823e-14  2.6241370214e-14  2.13994238824e-14  1.88397098326e-14  2.09926349332e-14  1.85750217776e-14  1.71716491752e-14  1.92021343655e-14  1.69009480528e-14  1.69744897487e-14  2.2572565313e-14  1.60610459814e-14  1.53079786579e-14  1.61654161569e-14  1.86816521082e-14  1.89694324143e-14  2.250139273e-14  2.04536116615e-14  1.84333059568e-14  2.17174521537e-14  2.04671155421e-14  1.99523465941e-14  1.91980604979e-14  1.9950796697e-14  1.80488240524e-14  2.08782413322e-14  2.28155482353e-14  1.87559890859e-14  1.77864334762e-14  1.77386731393e-14  1.98300249657e-14  2.11583002194e-14  1.68170970209e-14  1.7098673284e-14  2.00423388638e-14  1.92363840382e-14  1.85039747401e-14  2.24591677778e-14  1.84709845271e-14  1.8842693608e-14  1.3996306631e-14
 1.96832937155e-14  1.62561807911e-14  1.89921966749e-14  2.03164338671e-14  1.82751685484e-14  1.89739519823e-14  1.94930229706e-14  1.65830318248e-14  1.5543114349e-14  2.09735788399e-14  1.97897156263e-14  1.66481092718e-14  1.76421499092e-14  1.87232500424e-14  2.16599150084e-14  1.79313228995e-14  1.81454724603e-14  2.15852404421e-14  1.987573923e-14  1.86938127407e-14  2.05865411658e-14  2.05290093258e-14  2.11655482174e-14  2.40328203724e-14  2.42918712433e-14  2.16754756834e-14  2.27469422576e-14  2.2514335616e-14  2.34707075745e-14  2.83848930542e-14  2.88732102615e-14  2.98866743653e-14  3.83924985563e-14  4.51320962189e-14  5.52725333148e-14  5.97533788292e-14  7.91884384856e-14  1.0230870175e-13  1.40374850502e-13  2.03921599877e-13  3.04941769556e-13  5.38233247572e-13  1.23897985698e-12  4.79469145885e-12  1.23868457219e-12  5.35662079511e-13  3.0723878838e-13  2.06179247231e-13  1.40159277794e-13  1.0684383512e-13  8.08448196248e-14  6.62279255533e-14  5.04951366957e-14  4.20987452218e-14  3.62800596974e-14  3.02026965363e-14  3.19257686694e-14  2.80188173686e-14  2.09217975077e-14  2.4099488715e-14  2.32714611536e-14  1.94733660006e-14  2.08613532798e-14  1.93611182241e-14  2.08981432594e-14  1.93354634612e-14  1.75590537395e-14  1.69830105723e-14  1.98595865968e-14  1.97123299798e-14  1.6339951587e-14  1.99447742705e-14  1.69109102176e-14  1.9880341174e-14  1.7053455226e-14  1.83443828647e-14  2.19356012512e-14  1.98688672051e-14  1.78453877561e-14  1.50658976664e-14  1.86351698249e-14  2.31780589707e-14  2.46268993237e-14  2.33848920951e-14  2.15877565273e-14  2.48963477599e-14  1.72331501252e-14  2.2394141465e-14  1.83287894903e-14  1.92582792447e-14  2.04066794155e-14  2.33890488098e-14  2.25538029352e-14  2.01681960433e-14  1.62785293587e-14  1.659276141e-14
 1.59037776293e-14  1.72755790688e-14  2.08996485454e-14  2.33114305676e-14  2.04720899675e-14  1.94181983762e-14  1.89794781933e-14  2.00607840516e-14  1.80111672493e-14  2.20442112427e-14  2.04489164798e-14  1.71333764805e-14  1.97797108773e-14  2.01422422062e-14  1.84231058251e-14  1.72584645318e-14  2.0501568366e-14  2.1940957363e-14  2.1750807774e-14  2.05199872404e-14  2.17185126302e-14  1.9920556772e-14  1.95218892404e-14  2.07202513277e-14  1.96925039641e-14  1.77407724367e-14  2.37818250431e-14  2.19085530469e-14  2.30438395776e-14  2.62040043337e-14  2.59338407779e-14  2.49341051105e-14  3.31938452076e-14  3.56726356814e-14  4.14236132475e-14  4.97699542717e-14  6.35295502508e-14  7.9391897108e-14  1.00529607568e-13  1.42866806628e-13  1.99186423951e-13  3.06726747757e-13  5.36641179134e-13  1.23868457219e-12  4.79657599835e-12  1.23293277423e-12  5.35690217624e-13  3.10284983156e-13  2.00968652042e-13  1.4155197773e-13  1.05254017027e-13  7.97655789967e-14  6.5388594252e-14  5.23052420314e-14  4.13042599767e-14  3.4158498184e-14  3.34364710703e-14  3.21483006305e-14  2.98436371814e-14  2.34453168683e-14  2.15349460126e-14  2.41324957995e-14  2.06992606713e-14  2.27626958239e-14  2.04608714396e-14  1.98535470024e-14  2.13685465734e-14  1.86321419602e-14  2.21392168069e-14  1.97537832839e-14  1.50175929819e-14  1.75563530495e-14  1.43540430328e-14  1.7443935502e-14  1.88834437109e-14  1.89346925896e-14  1.86074134951e-14  1.69883005641e-14  2.00145804984e-14  1.80653693194e-14  2.00869209099e-14  1.99472657073e-14  1.71554053357e-14  1.91299591108e-14  1.62106831269e-14  1.4966288651e-14  1.62000707474e-14  1.8168157635e-14  2.11606443354e-14  2.07221850379e-14  1.96100561479e-14  2.09881361667e-14  2.02002292989e-14  1.34222761411e-14  1.45837512209e-14  1.49931854305e-14
 1.76683052513e-14  1.88347990101e-14  1.94380108013e-14  1.76343326916e-14  1.99238507796e-14  1.91693896267e-14  1.84443472218e-14  1.59115677737e-14  2.19362028944e-14  2.09370058271e-14  2.35663273816e-14  1.98950071244e-14  2.10742591094e-14  2.01676687958e-14  1.80837255843e-14  2.09875325174e-14  1.98095939078e-14  1.8061013306e-14  1.80327686463e-14  2.14826070449e-14  2.07942812703e-14  1.67185241905e-14  2.21883601024e-14  2.12905324815e-14  2.17475029418e-14  2.2697130552e-14  2.45855726601e-14  2.13357171403e-14  2.18453057511e-14  2.45667175336e-14  2.82646568691e-14  2.58262114353e-14  3.14235753737e-14  3.22287610348e-14  3.64045299532e-14  4.15843611119e-14  5.00304184768e-14  6.13552724829e-14  7.92173840007e-14  1.04797179736e-13  1.41573629602e-13  2.01758273936e-13  3.08699342291e-13  5.35662079511e-13  1.23293277423e-12  4.78299017248e-12  1.23429417753e-12  5.35251504648e-13  3.0694038578e-13  2.05019122484e-13  1.41923534268e-13  1.0742678845e-13  8.12780738616e-14  6.40652709014e-14  5.27571335004e-14  4.13705366507e-14  3.85358108898e-14  3.28662617107e-14  2.66304254932e-14  2.65179179772e-14  2.27453821037e-14  2.20302210191e-14  2.34982896454e-14  2.37257991207e-14  2.29529585355e-14  2.36132738183e-14  2.33889710684e-14  2.02591893218e-14  1.89499821757e-14  1.97483267551e-14  1.75137020375e-14  1.69334249635e-14  1.49894597574e-14  1.56802824435e-14  1.74686933423e-14  1.9202425571e-14  1.47718810701e-14  1.46723129668e-14  1.65871638991e-14  1.57059805161e-14  2.14271341339e-14  1.69033173449e-14  1.63948417682e-14  1.96925886649e-14  1.6464816883e-14  1.87583879948e-14  2.25246563408e-14  2.00121726313e-14  2.45943191499e-14  2.08521870276e-14  1.97460041432e-14  2.18349789453e-14  2.30234795808e-14  1.9756689581e-14  1.37654585625e-14  1.89379596936e-14
 1.9782171155e-14  2.42886300568e-14  1.80817949752e-14  2.17790077844e-14  1.81902223082e-14  1.87111476619e-14  1.85502778099e-14  1.96895566965e-14  1.88989407173e-14  1.51484903564e-14  1.7693234193e-14  1.87424659068e-14  2.06652001458e-14  1.88796995479e-14  1.81814144822e-14  2.03409273723e-14  2.2318359631e-14  2.0860603033e-14  1.83455394308e-14  2.17280574227e-14  1.84765117872e-14  1.84394762506e-14  2.06024668009e-14  1.75625055052e-14  2.11926510508e-14  2.30563134765e-14  2.43616824405e-14  2.59776558252e-14  2.0024778121e-14  2.53309217361e-14  2.37802951247e-14  2.38437353438e-14  2.62567167405e-14  2.82033948807e-14  2.85494480497e-14  3.3229029451e-14  4.10176165043e-14  4.63832547999e-14  5.96980408407e-14  8.02218215005e-14  1.04536714581e-13  1.38491740759e-13  2.00471845746e-13  3.0723878838e-13  5.35690217624e-13  1.23429417753e-12  4.78365064098e-12  1.23549889725e-12  5.34452347408e-13  3.11693441921e-13  2.03382345354e-13  1.47075664848e-13  1.05861205811e-13  8.16811732418e-14  6.42314039611e-14  5.14294320011e-14  4.24488294644e-14  3.38489661064e-14  3.1717933745e-14  2.82221063863e-14  2.38451850878e-14  2.57397073483e-14  2.23145625815e-14  2.29319095284e-14  2.48071815816e-14  2.02473513193e-14  2.35081170325e-14  2.30020154295e-14  2.14744863333e-14  1.73632868159e-14  1.52535610054e-14  1.46797211206e-14  1.48225040614e-14  1.91869691918e-14  1.75617661475e-14  2.00564009729e-14  1.80125190066e-14  2.04452846393e-14  2.07319597872e-14  1.69429206156e-14  1.93753496073e-14  1.82430918824e-14  2.12103812095e-14  1.88537083751e-14  2.26069764192e-14  2.38719248954e-14  2.32419381549e-14  2.12245382386e-14  2.23485493763e-14  2.06978613972e-14  1.69841380312e-14  1.87862867224e-14  1.62713149864e-14  1.99016743492e-14  1.67583992516e-14  2.14724308305e-14
 1.81426587378e-14  1.72663066977e-14  1.59806976768e-14  1.2952036107e-14  1.71000550782e-14  1.91345574978e-14  1.7795511436e-14  1.85509876033e-14  2.01267570102e-14  1.79809043789e-14  1.94840186696e-14  1.78947889448e-14  2.09581551902e-14  1.83007786889e-14  1.51779744978e-14  1.70499438561e-14  2.00502853068e-14  1.97272334213e-14  1.83165780197e-14  1.90658913493e-14  1.98548888895e-14  1.78520871382e-14  1.68283685971e-14  1.53994541277e-14  1.97072757573e-14  1.53740337346e-14  1.60764325253e-14  1.87912501133e-14  2.05191783869e-14  2.33078270274e-14  2.4086070726e-14  2.34499604963e-14  2.60308573114e-14  2.49791805182e-14  2.98259256757e-14  3.29324757271e-14  3.58979299214e-14  3.99546010325e-14  5.02776427351e-14  6.02417430422e-14  7.92274137627e-14  1.00909688225e-13  1.42796763806e-13  2.06179247231e-13  3.10284983156e-13  5.35251504648e-13  1.23549889725e-12  4.78445256812e-12  1.23541649986e-12  5.33578008539e-13  3.08042486214e-13  2.01202932059e-13  1.46193097922e-13  1.05789274546e-13  8.30109182802e-14  6.24844543033e-14  5.23560649028e-14  4.16583766695e-14  3.89464731997e-14  3.03245303409e-14  3.00580609249e-14  2.69918253239e-14  2.42402871106e-14  2.12392065546e-14  2.35068362136e-14  2.34402110178e-14  2.35919790713e-14  2.44916790479e-14  2.01500982677e-14  1.75765776487e-14  1.67886226469e-14  1.77728063943e-14  1.87240165123e-14  1.89550457349e-14  2.04349509368e-14  2.07293376141e-14  1.74529077832e-14  2.06938340492e-14  2.39214286189e-14  1.63281527706e-14  2.18902420168e-14  1.66900254318e-14  2.04813498149e-14  1.60382238566e-14  2.11348874002e-14  1.94109743365e-14  1.95928793337e-14  2.20675011001e-14  2.09183426955e-14  1.71258135721e-14  1.78024210134e-14  1.48103417035e-14  1.52828535213e-14  1.9067677715e-14  1.51765007413e-14  1.70794338055e-14
 1.8609281146e-14  2.24219344793e-14  2.00020887927e-14  1.68249576364e-14  1.80183706469e-14  2.0053114451e-14  1.66938274625e-14  1.8977882921e-14  1.89504652084e-14  1.99663991859e-14  1.9691249644e-14  2.05108657831e-14  1.81361625475e-14  1.56043510744e-14  1.85499372067e-14  1.84977070796e-14  1.35043366142e-14  1.69075810615e-14  1.55906150995e-14  1.62371931312e-14  1.82134132719e-14  1.6762763051e-14  1.79194374543e-14  1.64754913395e-14  1.87765866822e-14  1.87358287149e-14  1.67304571235e-14  1.91767378538e-14  2.05487105952e-14  2.19835926872e-14  1.91496497358e-14  2.3777583373e-14  2.7676474927e-14  2.1072182538e-14  2.15999630375e-14  2.44313648562e-14  2.96117843469e-14  3.25885586831e-14  3.81792280395e-14  5.04750261702e-14  6.10849058909e-14  8.2432287577e-14  1.06257059081e-13  1.40159277794e-13  2.00968652042e-13  3.0694038578e-13  5.34452347408e-13  1.23541649986e-12  4.77885664604e-12  1.23717451927e-12  5.34597032901e-13  3.09283163984e-13  2.00258766326e-13  1.42353999035e-13  1.0532342385e-13  8.12939685761e-14  6.45563597265e-14  5.33215384492e-14  5.03384025108e-14  3.8938005963e-14  3.40538525769e-14  2.56029746075e-14  2.51661579514e-14  2.33862029839e-14  2.47498764056e-14  2.48819057853e-14  2.05880571164e-14  2.1198710143e-14  2.11820580949e-14  2.30332331711e-14  2.01190927048e-14  2.02884390266e-14  2.2076970074e-14  2.23519404414e-14  1.7430901235e-14  2.04483565805e-14  1.59644619546e-14  1.59122980722e-14  1.84734102864e-14  1.98316081718e-14  1.91681584354e-14  1.84976740991e-14  1.9795919279e-14  1.62822063497e-14  1.87623131977e-14  2.30907581913e-14  2.63417642649e-14  2.23585909356e-14  2.47796490556e-14  1.98864672464e-14  1.7656808513e-14  2.10278917803e-14  2.17769217847e-14  1.81520382071e-14  2.23655993039e-14  1.9556485765e-14
 1.60535119602e-14  1.89642414044e-14  2.01964644521e-14  1.58526780013e-14  1.80504030528e-14  1.9102950628e-14  2.0479810556e-14  1.97052096169e-14  1.96217749587e-14  2.23841499011e-14  2.11117190581e-14  1.88942281436e-14  1.98899107308e-14  1.69479680677e-14  1.53443796787e-14  1.59182477749e-14  1.38078461116e-14  1.62671965512e-14  1.68262457302e-14  1.99896070663e-14  2.31697536593e-14  1.69670230979e-14  2.01608004107e-14  1.56012119924e-14  1.64949378744e-14  2.00784568368e-14  1.90241142047e-14  2.05945702514e-14  1.84241329398e-14  1.82237552179e-14  1.82903829391e-14  2.02498632e-14  2.28095252378e-14  2.51032102022e-14  2.5340115191e-14  2.60999052121e-14  2.78866485565e-14  3.56109567231e-14  3.65003287057e-14  4.16830729623e-14  4.92243730851e-14  5.93289261716e-14  7.80844243585e-14  1.0684383512e-13  1.4155197773e-13  2.05019122484e-13  3.11693441921e-13  5.33578008539e-13  1.23717451927e-12  4.78760270686e-12  1.23897215742e-12  5.32593307295e-13  3.06476508852e-13  2.02922934524e-13  1.40566319462e-13  1.07440067212e-13  7.90720810954e-14  5.9667404196e-14  5.03426965965e-14  4.2297089589e-14  3.63771495235e-14  3.09217444087e-14  3.04477614078e-14  2.94053719536e-14  2.4761679566e-14  2.56172925596e-14  2.23448930854e-14  2.35250395505e-14  2.22520097339e-14  1.68803323307e-14  1.54699024802e-14  2.27382470714e-14  2.3296523023e-14  2.07812521217e-14  1.68143151824e-14  1.75999227142e-14  1.49812018185e-14  1.95026030064e-14  2.25962723557e-14  1.90744224005e-14  1.8709976907e-14  1.80000079311e-14  1.95316064399e-14  1.8845215069e-14  1.68296930631e-14  2.19120149715e-14  2.20221740779e-14  2.01644156183e-14  2.33020397575e-14  2.01639618224e-14  2.15290036287e-14  1.69555731102e-14  1.67268226031e-14  1.40492759153e-14  1.4269531646e-14  1.6361509608e-14
 1.61946493708e-14  2.2528740948e-14  2.05132251018e-14  2.41649990773e-14  2.03438581936e-14  2.02919020288e-14  2.05706867269e-14  1.68361172374e-14  1.91173807057e-14  2.04057577446e-14  1.91392510285e-14  1.83710712823e-14  1.90521572089e-14  2.04010050707e-14  1.88470648293e-14  1.59074097249e-14  1.59387126844e-14  1.62837548621e-14  1.92474351265e-14  1.93349897711e-14  1.98572987286e-14  2.0052551075e-14  1.83432341667e-14  2.09517748219e-14  2.15854393717e-14  2.10609987282e-14  1.5896413296e-14  1.56017229739e-14  1.67752790259e-14  1.81734387425e-14  2.19487064707e-14  2.15285672484e-14  2.07963645189e-14  1.65334984634e-14  2.30687740264e-14  2.1883838101e-14  2.49036856952e-14  3.10351786096e-14  3.47299213544e-14  4.05734310511e-14  4.10102649439e-14  5.28624225044e-14  6.19577860059e-14  8.08448196248e-14  1.05254017027e-13  1.41923534268e-13  2.03382345354e-13  3.08042486214e-13  5.34597032901e-13  1.23897215742e-12  4.78070362909e-12  1.23465992136e-12  5.33169074707e-13  3.04370328187e-13  2.01055429003e-13  1.43450158335e-13  1.07104159558e-13  7.93424998822e-14  6.14663748392e-14  5.1188739682e-14  4.3033199745e-14  3.48662998567e-14  3.5338189664e-14  3.08493951235e-14  3.02470244859e-14  2.57646641844e-14  2.22083865416e-14  2.28458375374e-14  2.27649549312e-14  1.87931815154e-14  1.96217770544e-14  2.42075509678e-14  2.34274049236e-14  2.04964305853e-14  1.50280055185e-14  2.19328615072e-14  1.95118868436e-14  2.2168003716e-14  2.18889280134e-14  1.97989964654e-14  1.94219114768e-14  2.22062721307e-14  1.71184436737e-14  1.77001640903e-14  1.52684129939e-14  2.00298953473e-14  1.81186695204e-14  1.96329076879e-14  2.25609083028e-14  2.10721425728e-14  1.60599846213e-14  1.31203421214e-14  1.71986486595e-14  1.82886719849e-14  1.53089402958e-14  1.60191699767e-14
 1.5287667899e-14  2.06947305341e-14  2.03374994383e-14  1.81758133653e-14  1.66414767271e-14  1.9945084282e-14  2.23272093771e-14  2.06358135059e-14  2.18940519497e-14  2.12543229604e-14  2.29046593461e-14  1.79130227403e-14  2.00625017414e-14  1.7416984036e-14  1.80364113693e-14  1.46493754416e-14  1.80112336944e-14  1.92890894865e-14  2.01008812938e-14  1.61477565582e-14  1.91972151846e-14  1.96675386863e-14  2.06459714682e-14  1.68225395267e-14  1.59948568636e-14  1.81711671114e-14  1.60520348128e-14  2.22276172339e-14  1.83585968616e-14  1.56593866955e-14  1.97406826059e-14  2.04460538407e-14  1.78241600089e-14  1.98309430577e-14  1.96180559458e-14  2.04707387363e-14  2.6491140578e-14  2.72593996134e-14  3.29652865426e-14  3.38339111703e-14  3.52933293582e-14  3.98963262072e-14  5.34959976795e-14  6.62279255533e-14  7.97655789967e-14  1.0742678845e-13  1.47075664848e-13  2.01202932059e-13  3.09283163984e-13  5.32593307295e-13  1.23465992136e-12  4.78558590441e-12  1.23936800245e-12  5.38273014712e-13  3.09825360774e-13  2.02612233946e-13  1.45924721572e-13  1.05588650075e-13  7.81044788368e-14  6.20702415296e-14  4.70579674772e-14  3.84800159522e-14  3.49786289521e-14  3.1450875848e-14  3.12545406789e-14  2.57523189227e-14  2.60980387157e-14  2.33394339617e-14  2.28471001592e-14  1.79229366235e-14  1.8304353557e-14  2.16939350192e-14  1.969997013e-14  2.05334165055e-14  1.63167064284e-14  2.2141665609e-14  2.03892120986e-14  2.05624256347e-14  1.78402260807e-14  2.02621570967e-14  1.86190537794e-14  1.96119740789e-14  2.02866911925e-14  1.74246318422e-14  1.42019805446e-14  1.89327428406e-14  1.6445160057e-14  2.17338755339e-14  2.25877534764e-14  1.98730792037e-14  1.78296802425e-14  1.53004998098e-14  2.18727264182e-14  1.78711914359e-14  1.79747482192e-14  1.76438052358e-14
 1.97499354126e-14  2.14311239491e-14  2.09704265165e-14  1.73911729274e-14  1.54026116413e-14  1.748758335e-14  2.19514639151e-14  1.62586345054e-14  1.76979016088e-14  1.43041786554e-14  1.90022188978e-14  1.78855083828e-14  2.0791606368e-14  1.87597991873e-14  2.12106216185e-14  1.8542439625e-14  1.97080722079e-14  1.85546408926e-14  2.07944623126e-14  1.61802818374e-14  1.87489169105e-14  1.94632506492e-14  1.9141343371e-14  1.54594373342e-14  1.6223754773e-14  1.80783715407e-14  1.72097747481e-14  1.76943615967e-14  2.08652653242e-14  1.94319575041e-14  2.23819042215e-14  2.11206695188e-14  2.00630891748e-14  2.0674020207e-14  2.12941408947e-14  2.07275661337e-14  2.22858124706e-14  2.84824997484e-14  2.90270591493e-14  3.04683962765e-14  3.15556104359e-14  3.42240885344e-14  3.96802863269e-14  5.04951366957e-14  6.5388594252e-14  8.12780738616e-14  1.05861205811e-13  1.46193097922e-13  2.00258766326e-13  3.06476508852e-13  5.33169074707e-13  1.23936800245e-12  4.78056905055e-12  1.23221879615e-12  5.29399128651e-13  3.07358497223e-13  1.98450866842e-13  1.4264895764e-13  1.09187160173e-13  7.93153864347e-14  6.12887754219e-14  5.12609158341e-14  4.28179637824e-14  3.62469369333e-14  3.05559964978e-14  3.16329359225e-14  2.59627442606e-14  2.64985764539e-14  2.16343893049e-14  2.10896299078e-14  1.8375584421e-14  2.4502958943e-14  2.03176349509e-14  2.35697488149e-14  1.70454645554e-14  1.83939735702e-14  2.18808004129e-14  2.06872050196e-14  1.92313551338e-14  1.94551160206e-14  1.97227920837e-14  2.16690216533e-14  2.10191841583e-14  1.90812541459e-14  1.75627248101e-14  1.85346978569e-14  1.71580526782e-14  2.17872472978e-14  1.89751931797e-14  2.1972791253e-14  2.01892990825e-14  1.82805953425e-14  2.20762828308e-14  2.04060731771e-14  1.96966936455e-14  2.23459546096e-14
 2.17678952776e-14  2.03831171784e-14  1.83127097188e-14  1.68485655562e-14  1.33252195816e-14  2.03633458448e-14  1.83413818503e-14  1.43650333159e-14  1.80093341508e-14  1.82586932326e-14  1.82599784391e-14  1.63845027521e-14  1.95296238981e-14  2.05919885979e-14  1.94925580006e-14  1.75180368343e-14  1.90324109887e-14  2.19899154909e-14  2.10919249536e-14  1.92273964399e-14  1.83214042729e-14  1.44469177925e-14  1.95415536441e-14  1.70996013981e-14  2.04888247792e-14  1.98939056896e-14  1.71581019347e-14  2.19655547416e-14  1.95279913748e-14  2.03469471298e-14  2.01858535924e-14  2.14348018224e-14  2.31498276194e-14  2.13926160201e-14  2.09167676203e-14  1.78546918828e-14  2.0522667501e-14  2.43169775463e-14  2.78186214986e-14  2.71596538414e-14  2.94169272297e-14  3.03504535839e-14  3.4111008674e-14  4.20987452218e-14  5.23052420314e-14  6.40652709014e-14  8.16811732418e-14  1.05789274546e-13  1.42353999035e-13  2.02922934524e-13  3.04370328187e-13  5.38273014712e-13  1.23221879615e-12  4.77724550323e-12  1.23064780561e-12  5.34173562628e-13  3.0682441206e-13  2.02914068348e-13  1.41762806706e-13  1.05588089267e-13  8.06021385823e-14  6.30496826e-14  5.46497217797e-14  4.57948456939e-14  3.77868441421e-14  3.42102420043e-14  3.0681192455e-14  2.64321307159e-14  2.59170663993e-14  2.75393279336e-14  2.4278331587e-14  2.39838901555e-14  2.18767422658e-14  2.26021770734e-14  1.80949571034e-14  1.89762821647e-14  2.04496957075e-14  1.69261896717e-14  2.02150268895e-14  2.2161041337e-14  2.02206125506e-14  2.10095238944e-14  1.77588729483e-14  1.55267728663e-14  1.74869127095e-14  2.03418376364e-14  2.0071319964e-14  2.28492889827e-14  2.13803340571e-14  1.80783352231e-14  1.76761915018e-14  1.96794425596e-14  1.80205693202e-14  1.78402457708e-14  1.82673975985e-14  2.1649251699e-14
 2.06158875615e-14  1.66142627487e-14  1.98164818055e-14  2.26937344277e-14  2.02995419094e-14  2.08978760656e-14  2.1173040826e-14  1.77111659074e-14  1.9189512942e-14  1.84306244201e-14  1.99019891859e-14  1.61560107941e-14  1.96388076681e-14  1.91302986999e-14  2.09047451758e-14  2.23015984641e-14  1.8992376776e-14  2.15165574067e-14  2.15837429517e-14  2.10895808786e-14  2.0024251504e-14  1.79805407404e-14  1.88094349163e-14  1.80039346692e-14  1.61472545694e-14  1.82823740222e-14  1.8480811183e-14  1.82788242544e-14  1.97624203672e-14  2.08367812965e-14  1.78334747374e-14  1.56546423083e-14  1.71110847512e-14  1.74464765584e-14  1.77075650952e-14  2.15070517475e-14  1.74816088065e-14  2.224218668e-14  2.29970287867e-14  2.64296748404e-14  2.67577471575e-14  3.07832957917e-14  2.80781625205e-14  3.62800596974e-14  4.13042599767e-14  5.27571335004e-14  6.42314039611e-14  8.30109182802e-14  1.0532342385e-13  1.40566319462e-13  2.01055429003e-13  3.09825360774e-13  5.29399128651e-13  1.23064780561e-12  4.77489933968e-12  1.23530642256e-12  5.32341118605e-13  3.07347530375e-13  2.00848166558e-13  1.40537582903e-13  1.02431511111e-13  7.98544207463e-14  6.1517340351e-14  5.02691861857e-14  4.0349079308e-14  3.2886094633e-14  3.44912514486e-14  3.11303350076e-14  2.60139554821e-14  2.45445187333e-14  2.29654498222e-14  2.53215459129e-14  2.6858367619e-14  2.08994813498e-14  2.05224907587e-14  1.77072770551e-14  1.96005152425e-14  1.95467379568e-14  1.85755781415e-14  2.18502754362e-14  2.19325009875e-14  1.76250144883e-14  1.75247990977e-14  1.86731431549e-14  1.6945171864e-14  1.85153411498e-14  1.51701842556e-14  1.71657144152e-14  2.22044559782e-14  1.6770523933e-14  1.82807592645e-14  1.75906444917e-14  1.57601894548e-14  1.48564766195e-14  1.57708930272e-14  2.19633993959e-14
 2.06577724821e-14  2.07517453803e-14  1.96229698295e-14  2.17701134151e-14  1.94155056028e-14  1.49547617952e-14  1.66011955673e-14  2.09568708916e-14  1.74905775592e-14  1.81677276217e-14  1.70917282914e-14  1.69739694442e-14  1.79865004874e-14  1.75851674374e-14  2.17558823056e-14  2.50475726708e-14  1.8832183852e-14  1.96725518944e-14  1.72973166817e-14  1.87572793075e-14  2.14860479266e-14  1.94971486792e-14  2.03119217678e-14  1.99828824773e-14  1.97283228807e-14  2.21437545202e-14  1.83740129621e-14  2.14621039749e-14  2.42109096927e-14  2.12476835632e-14  2.22789961994e-14  2.01357553685e-14  1.98082838422e-14  1.5182383805e-14  2.10016804076e-14  1.96084556445e-14  2.18181139861e-14  1.98103257916e-14  1.95337614992e-14  2.40327367202e-14  2.28598335833e-14  2.53121860867e-14  3.22476846823e-14  3.02026965363e-14  3.4158498184e-14  4.13705366507e-14  5.14294320011e-14  6.24844543033e-14  8.12939685761e-14  1.07440067212e-13  1.43450158335e-13  2.02612233946e-13  3.07358497223e-13  5.34173562628e-13  1.23530642256e-12  4.7782935241e-12  1.23529770201e-12  5.39266872599e-13  3.1206702512e-13  2.05361787181e-13  1.39371687549e-13  1.03936009749e-13  7.84536700543e-14  6.24894159916e-14  4.73286216724e-14  4.27618236701e-14  3.46633530237e-14  3.01086557262e-14  3.06544372063e-14  2.34553350058e-14  2.41367282221e-14  2.30180543939e-14  2.01266334167e-14  1.70180379575e-14  1.64694110184e-14  1.6770988285e-14  2.10400731479e-14  2.03105331171e-14  1.88181346273e-14  2.31618882894e-14  1.9068857292e-14  1.55253305692e-14  1.90875435571e-14  2.04593201001e-14  2.00730191821e-14  2.29089541985e-14  1.92109585329e-14  1.67238805512e-14  1.75586934161e-14  1.54920920828e-14  1.6937403423e-14  1.43187880047e-14  2.21223973307e-14  1.86763022171e-14  1.87242950659e-14  1.86973823098e-14
 1.98493318591e-14  2.42231645781e-14  2.17558768815e-14  2.24785579719e-14  1.9533853227e-14  2.11977461981e-14  2.06653517642e-14  2.05604847471e-14  2.06129290741e-14  2.15280492619e-14  2.26291422463e-14  1.72187981657e-14  1.50939575625e-14  1.49760976751e-14  1.99566500841e-14  2.15841097041e-14  1.9610837424e-14  1.58941795583e-14  1.96627188137e-14  1.71599866071e-14  1.59130997248e-14  1.58028437869e-14  1.88837558409e-14  2.43676674609e-14  2.51147813066e-14  2.15819768403e-14  1.98872836356e-14  2.10214169973e-14  1.83080309558e-14  2.06017691832e-14  1.68659998698e-14  1.67392683499e-14  1.74149437423e-14  1.79417037039e-14  2.26840412077e-14  1.91095640379e-14  1.77641540279e-14  1.788715654e-14  2.20384943879e-14  2.18116695349e-14  2.27657596767e-14  2.37927039622e-14  2.6241370214e-14  3.19257686694e-14  3.34364710703e-14  3.85358108898e-14  4.24488294644e-14  5.23560649028e-14  6.45563597265e-14  7.90720810954e-14  1.07104159558e-13  1.45924721572e-13  1.98450866842e-13  3.0682441206e-13  5.32341118605e-13  1.23529770201e-12  4.78458478557e-12  1.23364182321e-12  5.32203718923e-13  3.09163351669e-13  2.01446594161e-13  1.41542301041e-13  1.056655127e-13  7.76493333054e-14  6.06756227268e-14  5.11030245711e-14  4.03185781887e-14  3.69054230994e-14  2.84068160925e-14  2.86106709165e-14  2.79916047793e-14  2.35416706642e-14  2.40463160076e-14  1.97282248581e-14  2.09353773841e-14  2.21599454695e-14  1.97911130483e-14  1.64225331644e-14  1.73375254436e-14  1.92001034191e-14  1.91403517029e-14  1.77931382286e-14  2.08420037463e-14  1.82056036107e-14  1.94925455949e-14  2.25830915626e-14  1.95278228411e-14  2.06011484573e-14  1.9590321576e-14  1.98965741713e-14  1.56826865203e-14  1.92455112137e-14  1.8407055873e-14  2.3091988266e-14  1.9745654483e-14  1.74129546121e-14
 1.70096974602e-14  1.97347760161e-14  2.20063415238e-14  2.11645080598e-14  2.06464764554e-14  1.99195425158e-14  2.11966084086e-14  2.06055324679e-14  2.27185675002e-14  2.22835887546e-14  1.63389285911e-14  1.61318612832e-14  1.72549577368e-14  1.54097248821e-14  1.70704667782e-14  1.59902161564e-14  2.03424232636e-14  1.88729481932e-14  2.06757498889e-14  1.82464172611e-14  1.95596486234e-14  2.12646540232e-14  1.96128238427e-14  2.28376839322e-14  2.48689132167e-14  2.25052634934e-14  2.19118076163e-14  2.30338731477e-14  1.91998867483e-14  2.37041874487e-14  1.99527598602e-14  1.999161568e-14  1.33174608337e-14  1.555650573e-14  2.10735923056e-14  1.967310704e-14  2.2369177665e-14  2.22594704044e-14  2.31998920847e-14  1.8851470829e-14  1.76564185242e-14  2.05067170079e-14  2.13994238824e-14  2.80188173686e-14  3.21483006305e-14  3.28662617107e-14  3.38489661064e-14  4.16583766695e-14  5.33215384492e-14  5.9667404196e-14  7.93424998822e-14  1.05588650075e-13  1.4264895764e-13  2.02914068348e-13  3.07347530375e-13  5.39266872599e-13  1.23364182321e-12  4.77061113583e-12  1.23822094781e-12  5.3311529017e-13  3.05104949544e-13  2.04584330823e-13  1.4357015461e-13  1.02938656933e-13  7.78527376021e-14  6.12109680674e-14  5.28464875084e-14  4.5784001453e-14  3.55466907628e-14  3.38354740769e-14  3.05394274038e-14  2.64338475471e-14  2.86410484253e-14  2.24236129639e-14  2.56689309453e-14  2.3062011316e-14  2.31521413443e-14  1.77639577507e-14  1.80388395318e-14  1.97348516617e-14  1.89986174679e-14  1.60188360192e-14  1.83927280201e-14  1.80657281057e-14  1.86196942362e-14  1.89616929972e-14  1.78490709711e-14  1.61160726336e-14  1.87356206234e-14  1.63737065655e-14  1.96375959901e-14  1.81223744134e-14  1.89225755539e-14  2.33677824572e-14  1.59043197353e-14  1.4739996495e-14
 1.81040649393e-14  2.08766252049e-14  2.04599809883e-14  2.41243959713e-14  2.10117354971e-14  2.16525057808e-14  1.83426574479e-14  2.18258987236e-14  2.120802778e-14  2.0517557904e-14  2.03327119101e-14  1.65299483112e-14  1.68459409959e-14  1.56456336067e-14  1.84367617793e-14  1.89939576165e-14  1.54549124963e-14  1.73979056394e-14  1.83620591343e-14  1.66386947137e-14  2.07211593496e-14  1.72201752262e-14  1.62344179805e-14  1.45952173805e-14  2.11996827402e-14  1.96565408431e-14  2.10684596139e-14  1.86809611148e-14  2.01132211375e-14  1.97304176019e-14  2.0581096882e-14  1.94036053085e-14  1.42800183226e-14  1.53071089667e-14  1.62837484581e-14  1.98012379018e-14  2.10262765677e-14  2.00673798566e-14  2.15845623411e-14  2.14966920828e-14  2.32734787991e-14  2.31183964087e-14  1.88397098326e-14  2.09217975077e-14  2.98436371814e-14  2.66304254932e-14  3.1717933745e-14  3.89464731997e-14  5.03384025108e-14  5.03426965965e-14  6.14663748392e-14  7.81044788368e-14  1.09187160173e-13  1.41762806706e-13  2.00848166558e-13  3.1206702512e-13  5.32203718923e-13  1.23822094781e-12  4.79764379488e-12  1.239815523e-12  5.35347257812e-13  3.13123642979e-13  2.02811100548e-13  1.42156507362e-13  1.03153316264e-13  7.8460462067e-14  5.8290504289e-14  5.47512618573e-14  4.05204534204e-14  3.71937352127e-14  3.28585406557e-14  2.97056567849e-14  2.60220402043e-14  2.3183936706e-14  2.43507007816e-14  2.39655175106e-14  2.31192370438e-14  1.77593210883e-14  2.20551325431e-14  2.05897661977e-14  1.58472229718e-14  1.28901394984e-14  2.05245059679e-14  1.51736684478e-14  1.99082484622e-14  1.90130272145e-14  1.73032521189e-14  1.94898709659e-14  2.20197642834e-14  2.24545491421e-14  2.21414867477e-14  2.0507196596e-14  1.984282195e-14  1.9572026207e-14  1.69089340388e-14  1.78139458231e-14
 1.71257156284e-14  1.67114977072e-14  1.79571956103e-14  2.34887892181e-14  2.47660945287e-14  1.8353053355e-14  1.97687258177e-14  1.89714973758e-14  2.06660513274e-14  1.77043386896e-14  1.87770530636e-14  1.58927774485e-14  1.63009523708e-14  1.5084004866e-14  2.09854759926e-14  2.11162580804e-14  1.66722502892e-14  1.82940648003e-14  1.86201108156e-14  1.76795342719e-14  1.87176671006e-14  1.6665804168e-14  2.39903877028e-14  1.9528174256e-14  1.87922358317e-14  1.82466069102e-14  2.32271832964e-14  2.54024691281e-14  1.69574514892e-14  2.29857418142e-14  1.81114396668e-14  1.89405092367e-14  1.77242491731e-14  1.91380895081e-14  2.17156435271e-14  1.80282489271e-14  1.90502920991e-14  1.74840540538e-14  2.02502180504e-14  1.8787261418e-14  2.22318552005e-14  2.54289441678e-14  2.09926349332e-14  2.4099488715e-14  2.34453168683e-14  2.65179179772e-14  2.82221063863e-14  3.03245303409e-14  3.8938005963e-14  4.2297089589e-14  5.1188739682e-14  6.20702415296e-14  7.93153864347e-14  1.05588089267e-13  1.40537582903e-13  2.05361787181e-13  3.09163351669e-13  5.3311529017e-13  1.239815523e-12  4.79177178204e-12  1.23884612265e-12  5.38399171706e-13  3.124490839e-13  2.05617656882e-13  1.39664670206e-13  1.02014293987e-13  8.06440597336e-14  6.48137066329e-14  5.09205240483e-14  4.15594099814e-14  3.58963976667e-14  3.27486542387e-14  2.71627845841e-14  2.76914551898e-14  2.64735495964e-14  2.3452340373e-14  2.02863846507e-14  1.50347928993e-14  2.01274853008e-14  2.31608994604e-14  2.09752768251e-14  1.75389801779e-14  1.87545495082e-14  1.90297879059e-14  1.73637054869e-14  1.84066840816e-14  1.76792891146e-14  1.49541318171e-14  2.04872854776e-14  1.89752986885e-14  1.92170255075e-14  1.92904266554e-14  1.74971361454e-14  1.96468004194e-14  1.53034708623e-14  1.78337013482e-14
 1.9700699706e-14  1.87218948189e-14  1.87426557822e-14  2.16394989305e-14  2.23431819762e-14  1.78952280997e-14  1.5161248971e-14  1.81110499592e-14  1.81860655282e-14  1.75219622226e-14  1.74828148447e-14  2.03969167085e-14  1.56783729371e-14  1.87071615013e-14  1.7083125831e-14  1.90688977836e-14  2.02057955401e-14  1.76605304607e-14  1.60348127791e-14  1.67592479552e-14  1.83163878562e-14  1.69907013358e-14  1.80633936235e-14  2.00640647678e-14  1.52979573359e-14  1.82494170234e-14  1.93417403804e-14  2.08975113358e-14  1.88743096428e-14  1.85953144917e-14  1.76782153674e-14  2.12263898234e-14  2.14450172927e-14  2.21794999012e-14  2.0933689164e-14  1.54093751714e-14  1.62850086911e-14  1.71346652837e-14  1.8870482115e-14  1.96157005607e-14  2.10960827991e-14  2.32150562014e-14  1.85750217776e-14  2.32714611536e-14  2.15349460126e-14  2.27453821037e-14  2.38451850878e-14  3.00580609249e-14  3.40538525769e-14  3.63771495235e-14  4.3033199745e-14  4.70579674772e-14  6.12887754219e-14  8.06021385823e-14  1.02431511111e-13  1.39371687549e-13  2.01446594161e-13  3.05104949544e-13  5.35347257812e-13  1.23884612265e-12  4.78279805188e-12  1.23432992718e-12  5.35747100844e-13  3.10406106143e-13  2.01720646826e-13  1.44725836116e-13  1.05137619717e-13  8.12648692934e-14  6.05952553947e-14  4.95133848167e-14  4.06702612079e-14  3.3311108679e-14  3.55555145253e-14  3.02218486941e-14  2.83189978011e-14  2.18604503984e-14  2.35790098345e-14  2.16506639186e-14  2.23552860215e-14  1.67815509491e-14  1.89513202975e-14  1.7702341437e-14  2.3053568297e-14  1.80483024624e-14  2.03661035796e-14  1.89562167106e-14  1.76299943796e-14  2.19570545792e-14  2.06809891836e-14  1.77867868188e-14  1.79400610896e-14  1.8423486683e-14  2.1263926538e-14  2.13658645993e-14  1.88441929705e-14  1.82336146978e-14
 2.10819673962e-14  1.82331051108e-14  1.87885576138e-14  1.87622588247e-14  2.4100374691e-14  1.93627049254e-14  1.4622714724e-14  1.97724346769e-14  1.94397985508e-14  2.01238519826e-14  2.20008542397e-14  1.98534624269e-14  1.9638617716e-14  1.86623723188e-14  1.63424783427e-14  1.88985949254e-14  2.12126587446e-14  1.66298283468e-14  1.91174519457e-14  2.33111394646e-14  1.91527382562e-14  1.74781552745e-14  1.83467673692e-14  1.8554387457e-14  2.1196876535e-14  1.64221631248e-14  1.88918438979e-14  1.87734535323e-14  1.85112392922e-14  1.98094023489e-14  1.97955670995e-14  2.17094605613e-14  1.80650060643e-14  1.98559574893e-14  2.42039453277e-14  1.67544834007e-14  1.50222781067e-14  1.73932800391e-14  1.7059740082e-14  1.62207323531e-14  1.87038027487e-14  2.13298585571e-14  1.71716491752e-14  1.94733660006e-14  2.41324957995e-14  2.20302210191e-14  2.57397073483e-14  2.69918253239e-14  2.56029746075e-14  3.09217444087e-14  3.48662998567e-14  3.84800159522e-14  5.12609158341e-14  6.30496826e-14  7.98544207463e-14  1.03936009749e-13  1.41542301041e-13  2.04584330823e-13  3.13123642979e-13  5.38399171706e-13  1.23432992718e-12  4.78477038054e-12  1.23840634531e-12  5.34657573162e-13  3.06708181039e-13  2.01609885731e-13  1.40214977096e-13  1.04995288522e-13  7.6913055939e-14  6.21076745495e-14  4.75204750244e-14  4.46421675345e-14  3.95358845457e-14  3.61847777744e-14  2.85159463328e-14  2.64483037684e-14  2.6584988767e-14  2.07806778651e-14  2.36420044721e-14  1.76841412736e-14  1.98630759846e-14  2.02357433046e-14  2.28521439823e-14  1.89028853446e-14  2.00121040023e-14  1.71898543709e-14  2.01500826556e-14  1.9867626793e-14  2.14816630241e-14  2.16553797894e-14  1.65429686e-14  2.08848814809e-14  1.98023382673e-14  1.63258436357e-14  1.52962734436e-14  1.80312501096e-14
 1.86780477862e-14  1.99987240502e-14  2.08318810132e-14  1.90887589388e-14  1.96104511781e-14  1.89194015558e-14  1.98227753099e-14  2.03354160038e-14  1.99225813016e-14  2.03780422828e-14  1.43309961429e-14  2.29911457232e-14  2.29392863937e-14  2.20836486919e-14  2.19449018687e-14  1.93788002356e-14  2.0815031213e-14  1.93529721761e-14  2.19486248782e-14  2.61727608096e-14  1.86154180871e-14  1.5797987585e-14  1.87000580769e-14  1.60689579472e-14  2.01256024706e-14  1.93653183586e-14  1.89954335521e-14  1.57445961966e-14  1.91990055169e-14  2.25125255141e-14  2.11481836383e-14  1.78765886259e-14  2.15597296099e-14  1.71527332309e-14  2.17430401585e-14  1.98927427971e-14  1.6985218928e-14  1.73564658624e-14  1.99690386599e-14  1.90937307651e-14  1.65123066727e-14  2.0903403407e-14  1.92021343655e-14  2.08613532798e-14  2.06992606713e-14  2.34982896454e-14  2.23145625815e-14  2.42402871106e-14  2.51661579514e-14  3.04477614078e-14  3.5338189664e-14  3.49786289521e-14  4.28179637824e-14  5.46497217797e-14  6.1517340351e-14  7.84536700543e-14  1.056655127e-13  1.4357015461e-13  2.02811100548e-13  3.124490839e-13  5.35747100844e-13  1.23840634531e-12  4.78882627491e-12  1.236324065e-12  5.32274535019e-13  3.10521466012e-13  2.00638223373e-13  1.42265549245e-13  1.01508153039e-13  8.30075990355e-14  5.91844579033e-14  5.45859380823e-14  4.40002258491e-14  3.58056848693e-14  3.18922483398e-14  3.11408580046e-14  2.77844942145e-14  2.46191463286e-14  2.57857463875e-14  2.01382804902e-14  2.2408610432e-14  2.23658471075e-14  2.60837666261e-14  2.04516251448e-14  2.35600911687e-14  2.29882469943e-14  2.11523095777e-14  1.91084029902e-14  1.78740253993e-14  1.75138671005e-14  1.75330986102e-14  1.79203295584e-14  1.87918280916e-14  1.90948003157e-14  1.84718469498e-14  1.87480145361e-14
 1.74499779693e-14  1.7901847716e-14  2.08019541365e-14  1.6293903801e-14  1.9976083312e-14  1.68358086539e-14  2.03208022981e-14  1.87280541273e-14  1.96926612647e-14  1.80519834001e-14  1.81628320451e-14  2.22039043226e-14  2.18991690914e-14  2.05714404997e-14  2.03583420722e-14  1.95844320837e-14  2.00617679995e-14  1.65123553155e-14  1.87177938327e-14  2.03534595815e-14  1.74279393175e-14  1.81594848288e-14  1.69633999717e-14  1.83113218912e-14  1.36022587644e-14  1.55605719655e-14  1.87561036824e-14  1.45362233064e-14  1.78766083096e-14  1.91021663503e-14  1.7226633184e-14  1.50185125787e-14  1.68446516955e-14  1.89925439352e-14  2.11650242961e-14  2.04585617591e-14  1.59533838917e-14  1.95483359858e-14  2.02103575371e-14  1.61807455216e-14  1.59577719212e-14  2.05684047304e-14  1.69009480528e-14  1.93611182241e-14  2.27626958239e-14  2.37257991207e-14  2.29319095284e-14  2.12392065546e-14  2.33862029839e-14  2.94053719536e-14  3.08493951235e-14  3.1450875848e-14  3.62469369333e-14  4.57948456939e-14  5.02691861857e-14  6.24894159916e-14  7.76493333054e-14  1.02938656933e-13  1.42156507362e-13  2.05617656882e-13  3.10406106143e-13  5.34657573162e-13  1.236324065e-12  4.77968796898e-12  1.23564330469e-12  5.34231129739e-13  3.08341443355e-13  1.97732115113e-13  1.39386254726e-13  1.05493787775e-13  7.52276476482e-14  6.2282063848e-14  5.14957799614e-14  4.25241508008e-14  3.8534601955e-14  3.11354177284e-14  3.04933512337e-14  2.39604523388e-14  2.317526982e-14  2.04580924732e-14  2.42178663964e-14  1.85954485278e-14  2.55528694544e-14  1.92904894812e-14  2.20266331517e-14  2.17111295481e-14  1.91557061664e-14  1.74005357284e-14  1.9395080038e-14  1.56312861237e-14  1.78825712653e-14  2.17015259056e-14  1.90085673032e-14  2.07563814894e-14  2.16595384254e-14  1.9375382588e-14
 1.99025461475e-14  1.95431648211e-14  2.2087115136e-14  1.72162350584e-14  1.98422347116e-14  2.12426856726e-14  1.97658385604e-14  1.70787020487e-14  1.91387380231e-14  2.04719400871e-14  2.15393633743e-14  2.23628433317e-14  1.89264194538e-14  1.85126058935e-14  2.03244733737e-14  1.86650367458e-14  1.80652495246e-14  1.9423038041e-14  1.96109966159e-14  1.99327263454e-14  1.78430128385e-14  1.82393043634e-14  1.8757822163e-14  1.68106307751e-14  1.91970565885e-14  1.8691818376e-14  1.89337611239e-14  1.67318360257e-14  1.92664015107e-14  1.65590291694e-14  1.85970925203e-14  1.69150998126e-14  1.91715999675e-14  1.69573354478e-14  2.46248460409e-14  2.08138602492e-14  1.70327304505e-14  1.94878687208e-14  1.69717351791e-14  1.85307973286e-14  1.65133132775e-14  1.70120704032e-14  1.69744897487e-14  2.08981432594e-14  2.04608714396e-14  2.29529585355e-14  2.48071815816e-14  2.35068362136e-14  2.47498764056e-14  2.4761679566e-14  3.02470244859e-14  3.12545406789e-14  3.05559964978e-14  3.77868441421e-14  4.0349079308e-14  4.73286216724e-14  6.06756227268e-14  7.78527376021e-14  1.03153316264e-13  1.39664670206e-13  2.01720646826e-13  3.06708181039e-13  5.32274535019e-13  1.23564330469e-12  4.77809610794e-12  1.23259551453e-12  5.33734405258e-13  3.05562466106e-13  2.00236746615e-13  1.45597330812e-13  1.04416355209e-13  7.47366286275e-14  6.25476870131e-14  5.0114618927e-14  4.51830344953e-14  3.78990257956e-14  3.45443531029e-14  2.73013370041e-14  2.57392089073e-14  2.35006630629e-14  1.77857440775e-14  2.27236374622e-14  1.87415126568e-14  1.8866497592e-14  2.2614417575e-14  1.98573837637e-14  2.02641218417e-14  1.38960486256e-14  2.18278273259e-14  1.94012980588e-14  1.55431800692e-14  1.86595535223e-14  1.79760714295e-14  1.86520062665e-14  2.03375794296e-14  1.79962010263e-14
 1.95761119698e-14  1.57679760816e-14  2.07854408177e-14  2.23672918948e-14  2.27041385499e-14  2.36282309439e-14  2.26292045384e-14  2.00355603756e-14  2.0216745837e-14  2.13316351769e-14  2.28763042815e-14  2.00220423577e-14  2.13538351566e-14  1.96098305361e-14  1.9203562128e-14  1.70106915712e-14  2.07748749357e-14  2.01793546034e-14  1.907666099e-14  2.09731230575e-14  1.82126153703e-14  2.02329541171e-14  2.0099691719e-14  1.93820202233e-14  1.94297765622e-14  2.03940987855e-14  2.09148966617e-14  1.84295957828e-14  1.81932233373e-14  1.58972990001e-14  1.83801677548e-14  1.73231380224e-14  2.15616967223e-14  2.11487367529e-14  2.11107468909e-14  2.05922008932e-14  1.69812771875e-14  1.96524646603e-14  2.26175825439e-14  1.74594699469e-14  1.3438384609e-14  2.16643609207e-14  2.2572565313e-14  1.93354634612e-14  1.98535470024e-14  2.36132738183e-14  2.02473513193e-14  2.34402110178e-14  2.48819057853e-14  2.56172925596e-14  2.57646641844e-14  2.57523189227e-14  3.16329359225e-14  3.42102420043e-14  3.2886094633e-14  4.27618236701e-14  5.11030245711e-14  6.12109680674e-14  7.8460462067e-14  1.02014293987e-13  1.44725836116e-13  2.01609885731e-13  3.10521466012e-13  5.34231129739e-13  1.23259551453e-12  4.76920820568e-12  1.23300805104e-12  5.3312349974e-13  3.06268897735e-13  2.06108219045e-13  1.43065180682e-13  1.03680142403e-13  8.04319694607e-14  5.9708642776e-14  4.96684025513e-14  3.80173256681e-14  3.43510603712e-14  2.69386534764e-14  2.84241898333e-14  2.74504757953e-14  2.6278747942e-14  2.58442413004e-14  2.17343269453e-14  2.16253072549e-14  2.45952752886e-14  1.40378769439e-14  2.15184681543e-14  1.87633392543e-14  1.90594568656e-14  1.84881261214e-14  2.12010214893e-14  1.99604032137e-14  1.70410738453e-14  1.51317444996e-14  1.89628147227e-14  1.32681344954e-14
 1.98192252802e-14  2.00465488218e-14  1.82695266426e-14  1.92756819122e-14  2.14110587258e-14  1.93496301551e-14  2.38185456502e-14  1.70604916574e-14  1.70838237069e-14  2.47957341498e-14  1.92661884096e-14  1.83505206584e-14  2.0865262818e-14  2.06312606823e-14  2.24182744452e-14  1.87754799014e-14  2.03865336494e-14  1.9995340962e-14  1.75889740763e-14  1.72962891497e-14  2.11651594451e-14  1.86751939935e-14  2.04239641507e-14  1.87787513357e-14  2.03591547518e-14  2.00274057909e-14  2.13540173977e-14  1.99802011159e-14  2.08912945913e-14  1.26951413947e-14  2.01246161465e-14  1.64113406695e-14  1.5793857965e-14  1.84121918358e-14  1.92419059176e-14  1.61755231369e-14  2.30091254915e-14  1.91345865175e-14  2.06566453739e-14  1.82045539859e-14  1.5157882519e-14  1.67998398546e-14  1.60610459814e-14  1.75590537395e-14  2.13685465734e-14  2.33889710684e-14  2.35081170325e-14  2.35919790713e-14  2.05880571164e-14  2.23448930854e-14  2.22083865416e-14  2.60980387157e-14  2.59627442606e-14  3.0681192455e-14  3.44912514486e-14  3.46633530237e-14  4.03185781887e-14  5.28464875084e-14  5.8290504289e-14  8.06440597336e-14  1.05137619717e-13  1.40214977096e-13  2.00638223373e-13  3.08341443355e-13  5.33734405258e-13  1.23300805104e-12  4.79329043229e-12  1.23896127812e-12  5.34128235537e-13  3.09620628931e-13  1.95381936659e-13  1.40668024615e-13  1.04696027921e-13  7.75420928464e-14  6.35675115883e-14  4.89837403949e-14  4.38205696137e-14  3.53849466273e-14  2.97005439119e-14  3.02253453824e-14  2.54380669465e-14  2.57706524814e-14  2.47699794322e-14  2.461926492e-14  2.47467330833e-14  1.6534261927e-14  2.24384150408e-14  1.87670998178e-14  1.6803788146e-14  2.1210414831e-14  1.82465730144e-14  2.22950581414e-14  1.81570952799e-14  1.66637002384e-14  1.70181831055e-14  1.78708170501e-14
 2.04064344016e-14  1.97679530233e-14  1.80147397473e-14  1.80818278306e-14  1.8937319557e-14  1.93365606782e-14  2.51713614881e-14  2.08746472171e-14  1.8091951376e-14  2.27583726974e-14  2.13847692602e-14  2.1323125004e-14  2.25330445281e-14  2.06776792322e-14  1.91719528994e-14  1.57634077248e-14  2.04324887605e-14  1.84509443306e-14  1.6190606659e-14  1.63401257044e-14  1.68621661918e-14  1.52439555795e-14  1.49833962282e-14  1.69770730761e-14  1.80573066761e-14  1.84493148841e-14  2.04417663259e-14  2.22975882005e-14  2.23993867521e-14  1.80099422165e-14  2.44787119649e-14  1.75839927073e-14  2.02661752179e-14  2.15761157634e-14  1.96865981824e-14  2.15754802582e-14  2.2050712009e-14  1.89106848385e-14  1.95216647485e-14  1.44549488971e-14  1.33847874236e-14  1.83602559541e-14  1.53079786579e-14  1.69830105723e-14  1.86321419602e-14  2.02591893218e-14  2.30020154295e-14  2.44916790479e-14  2.1198710143e-14  2.35250395505e-14  2.28458375374e-14  2.33394339617e-14  2.64985764539e-14  2.64321307159e-14  3.11303350076e-14  3.01086557262e-14  3.69054230994e-14  4.5784001453e-14  5.47512618573e-14  6.48137066329e-14  8.12648692934e-14  1.04995288522e-13  1.42265549245e-13  1.97732115113e-13  3.05562466106e-13  5.3312349974e-13  1.23896127812e-12  4.77963670765e-12  1.23168378903e-12  5.34048533999e-13  3.06592710871e-13  1.99923625747e-13  1.4141491688e-13  1.05334451248e-13  8.19601054717e-14  6.20045199868e-14  4.90933518784e-14  4.26038944275e-14  3.38671954574e-14  3.6187550534e-14  2.69459827924e-14  2.48982428059e-14  2.17976359067e-14  2.25441494547e-14  2.21619371003e-14  2.04647923585e-14  2.00690237809e-14  2.0037762652e-14  2.18555994757e-14  2.17937687089e-14  1.8592791428e-14  2.06629355165e-14  1.64615467404e-14  1.83405611646e-14  1.91569800451e-14  1.8994296546e-14
 2.02357594245e-14  1.70467626378e-14  2.08420265851e-14  1.99266695845e-14  1.71776685623e-14  1.53229907035e-14  2.14474685231e-14  2.17075050652e-14  1.87025064119e-14  1.85786976284e-14  1.96685253554e-14  2.05591920927e-14  1.75224182098e-14  1.74734908709e-14  1.59630722953e-14  1.79385129335e-14  1.793279884e-14  1.96954772151e-14  1.895364288e-14  1.74560261581e-14  2.23915196818e-14  1.85163232914e-14  1.76698052142e-14  2.18379333079e-14  2.0803117448e-14  2.18071853791e-14  1.93271041475e-14  2.03355382231e-14  2.29776950457e-14  2.05421475992e-14  1.9237999958e-14  1.93624605339e-14  2.28011902914e-14  2.30571205852e-14  1.88713781505e-14  1.8904467879e-14  1.41732938693e-14  1.93971037909e-14  2.11114808894e-14  1.94986603331e-14  1.59251032631e-14  1.62173182009e-14  1.61654161569e-14  1.98595865968e-14  2.21392168069e-14  1.89499821757e-14  2.14744863333e-14  2.01500982677e-14  2.11820580949e-14  2.22520097339e-14  2.27649549312e-14  2.28471001592e-14  2.16343893049e-14  2.59170663993e-14  2.60139554821e-14  3.06544372063e-14  2.84068160925e-14  3.55466907628e-14  4.05204534204e-14  5.09205240483e-14  6.05952553947e-14  7.6913055939e-14  1.01508153039e-13  1.39386254726e-13  2.00236746615e-13  3.06268897735e-13  5.34128235537e-13  1.23168378903e-12  4.77975732559e-12  1.23859436354e-12  5.29771316818e-13  3.08720952857e-13  2.0054251108e-13  1.3749229405e-13  1.01288125517e-13  7.87513063702e-14  6.56345479265e-14  5.50829926908e-14  4.43498518537e-14  3.60929207758e-14  3.09750774788e-14  2.87321764169e-14  2.76355199363e-14  2.25126423504e-14  2.35652423897e-14  2.052989901e-14  1.98550369594e-14  2.20382041503e-14  2.18948594307e-14  2.34471719856e-14  1.99348098937e-14  2.11682269091e-14  1.71408752863e-14  1.71684981241e-14  1.81581044997e-14  1.55412088288e-14
 1.81183216681e-14  2.15153946478e-14  2.30165469609e-14  1.85152099561e-14  1.78144604192e-14  1.71854681472e-14  1.95526096779e-14  2.09304442407e-14  2.05101062101e-14  2.2993842837e-14  2.10307894197e-14  2.11401852728e-14  2.02587821583e-14  1.94399745462e-14  1.9187362642e-14  2.19609803495e-14  1.52199254674e-14  1.8244224186e-14  1.62102131029e-14  2.02444267779e-14  1.89385085721e-14  1.65297923844e-14  1.96701605951e-14  1.73812857061e-14  2.01405946454e-14  1.87165242347e-14  2.03899284218e-14  1.77135476363e-14  2.11764683902e-14  1.68664183217e-14  1.92631384788e-14  1.57347007364e-14  2.06994486014e-14  2.16545022084e-14  1.95067198082e-14  2.29119470608e-14  1.9782574598e-14  2.00435842449e-14  1.27414229398e-14  1.53000483048e-14  1.53508016835e-14  1.80060006435e-14  1.86816521082e-14  1.97123299798e-14  1.97537832839e-14  1.97483267551e-14  1.73632868159e-14  1.75765776487e-14  2.30332331711e-14  1.68803323307e-14  1.87931815154e-14  1.79229366235e-14  2.10896299078e-14  2.75393279336e-14  2.45445187333e-14  2.34553350058e-14  2.86106709165e-14  3.38354740769e-14  3.71937352127e-14  4.15594099814e-14  4.95133848167e-14  6.21076745495e-14  8.30075990355e-14  1.05493787775e-13  1.45597330812e-13  2.06108219045e-13  3.09620628931e-13  5.34048533999e-13  1.23859436354e-12  4.78458576324e-12  1.2370087278e-12  5.34465165989e-13  3.10318326247e-13  2.02887300457e-13  1.36880914836e-13  1.03735973913e-13  7.94623393047e-14  5.97421459873e-14  5.24534375149e-14  4.07273427163e-14  3.29134684891e-14  2.60393122849e-14  2.54292439432e-14  1.95813118101e-14  2.64047514625e-14  1.93836595765e-14  2.22418892295e-14  2.24779054365e-14  2.33353283419e-14  2.34260133929e-14  1.92087522639e-14  1.90200635612e-14  2.03230504019e-14  1.82872459365e-14  1.82292684102e-14  1.908691415e-14
 1.47454488464e-14  1.90885828277e-14  1.56253611357e-14  1.63996783627e-14  1.60003865945e-14  1.69266804794e-14  1.6190087007e-14  1.86388080681e-14  1.55154705456e-14  1.63159793389e-14  1.47681597015e-14  1.71790182093e-14  1.89597637706e-14  1.67174756802e-14  1.62348956045e-14  1.563029796e-14  1.96438738544e-14  2.04603270269e-14  2.11323936399e-14  1.80637811163e-14  1.96146124193e-14  1.95843516297e-14  2.0072362222e-14  2.16639794688e-14  2.32227460541e-14  2.08522217569e-14  1.93732677868e-14  2.0119993553e-14  1.66589281607e-14  1.99644891798e-14  1.87276964406e-14  2.08924912639e-14  1.9335866212e-14  1.90057150768e-14  1.77381491733e-14  1.84291075017e-14  1.81619995839e-14  1.7199951094e-14  1.85430995681e-14  1.94502550171e-14  1.49941766149e-14  2.05909083067e-14  1.89694324143e-14  1.6339951587e-14  1.50175929819e-14  1.75137020375e-14  1.52535610054e-14  1.67886226469e-14  2.01190927048e-14  1.54699024802e-14  1.96217770544e-14  1.8304353557e-14  1.8375584421e-14  2.4278331587e-14  2.29654498222e-14  2.41367282221e-14  2.79916047793e-14  3.05394274038e-14  3.28585406557e-14  3.58963976667e-14  4.06702612079e-14  4.75204750244e-14  5.91844579033e-14  7.52276476482e-14  1.04416355209e-13  1.43065180682e-13  1.95381936659e-13  3.06592710871e-13  5.29771316818e-13  1.2370087278e-12  4.79160443708e-12  1.23683378067e-12  5.34595313747e-13  3.06108805706e-13  1.97486031829e-13  1.39502887638e-13  1.06622213933e-13  7.848463149e-14  5.90070983097e-14  5.30189509164e-14  3.96804338795e-14  3.3577946498e-14  2.80482092056e-14  2.38765453374e-14  2.76230703908e-14  2.12755293286e-14  2.35441890682e-14  2.02833201363e-14  2.2237771283e-14  2.46077839623e-14  2.13752404814e-14  2.096367045e-14  1.97202488823e-14  2.14826355204e-14  1.79329091706e-14  1.76203359706e-14
 1.78837617524e-14  1.79165886976e-14  1.92538995439e-14  2.13065741246e-14  2.33067160008e-14  1.71505925724e-14  1.43467257291e-14  1.40180876359e-14  1.77472363766e-14  1.81451188276e-14  2.51672793942e-14  1.91549415351e-14  1.5568407466e-14  1.77187593202e-14  1.59944982958e-14  1.62512691676e-14  1.80193630058e-14  2.00798630317e-14  1.77048272521e-14  1.63884411185e-14  1.75889666379e-14  1.33756266004e-14  1.76170176965e-14  1.8195549536e-14  1.89931000144e-14  2.27077816089e-14  2.17003176446e-14  1.97407289626e-14  1.68260107481e-14  1.73618925564e-14  1.71951279749e-14  1.95694506521e-14  2.19009495963e-14  2.00325505937e-14  2.23020735632e-14  2.04888335068e-14  1.6695675315e-14  1.79759883908e-14  1.91102198901e-14  2.14455882382e-14  1.90102789875e-14  1.75348907295e-14  2.250139273e-14  1.99447742705e-14  1.75563530495e-14  1.69334249635e-14  1.46797211206e-14  1.77728063943e-14  2.02884390266e-14  2.27382470714e-14  2.42075509678e-14  2.16939350192e-14  2.4502958943e-14  2.39838901555e-14  2.53215459129e-14  2.30180543939e-14  2.35416706642e-14  2.64338475471e-14  2.97056567849e-14  3.27486542387e-14  3.3311108679e-14  4.46421675345e-14  5.45859380823e-14  6.2282063848e-14  7.47366286275e-14  1.03680142403e-13  1.40668024615e-13  1.99923625747e-13  3.08720952857e-13  5.34465165989e-13  1.23683378067e-12  4.78228287555e-12  1.23895290525e-12  5.33248899979e-13  3.08680948062e-13  1.9812880202e-13  1.41539457134e-13  1.04213580285e-13  7.94667018038e-14  6.31278749144e-14  4.77753137335e-14  4.15309080356e-14  3.31841079266e-14  3.28415906391e-14  2.85524341061e-14  2.40594413095e-14  2.48714637101e-14  2.31178194001e-14  2.32400525638e-14  2.33403465052e-14  2.1877782956e-14  2.09114877904e-14  1.96867007771e-14  2.07048046475e-14  2.07476876679e-14  1.90692851459e-14
 1.81179265431e-14  2.4054863602e-14  1.77332508796e-14  1.69118069486e-14  1.80356748089e-14  1.84394236109e-14  1.7733273601e-14  1.67329973642e-14  1.91219325257e-14  1.91468816513e-14  1.96659785775e-14  1.80108071984e-14  1.62300667601e-14  1.69268976565e-14  1.67736754045e-14  1.86387388363e-14  2.01504506589e-14  2.0550535671e-14  2.17765044439e-14  2.19960604948e-14  2.01023766271e-14  1.78653045147e-14  1.97230536063e-14  1.68983822928e-14  2.02944749922e-14  1.90740349904e-14  2.03583333745e-14  2.13336583467e-14  1.76373973415e-14  1.63768255417e-14  1.60658296445e-14  1.89669194601e-14  1.93231180536e-14  2.28166307351e-14  1.75591224448e-14  2.0606500172e-14  1.6459283231e-14  1.29027407405e-14  1.75753829437e-14  1.82282591424e-14  1.65032455345e-14  1.98342420876e-14  2.04536116615e-14  1.69109102176e-14  1.43540430328e-14  1.49894597574e-14  1.48225040614e-14  1.87240165123e-14  2.2076970074e-14  2.3296523023e-14  2.34274049236e-14  1.969997013e-14  2.03176349509e-14  2.18767422658e-14  2.6858367619e-14  2.01266334167e-14  2.40463160076e-14  2.86410484253e-14  2.60220402043e-14  2.71627845841e-14  3.55555145253e-14  3.95358845457e-14  4.40002258491e-14  5.14957799614e-14  6.25476870131e-14  8.04319694607e-14  1.04696027921e-13  1.4141491688e-13  2.0054251108e-13  3.10318326247e-13  5.34595313747e-13  1.23895290525e-12  4.78458731351e-12  1.23360318428e-12  5.34448566378e-13  3.03611721809e-13  2.01476965111e-13  1.40875179961e-13  1.00274316029e-13  7.88029949833e-14  6.02570239277e-14  5.09955986296e-14  4.22662798023e-14  3.57894021834e-14  3.14053039736e-14  2.57369128598e-14  2.51052865958e-14  2.34315912991e-14  2.37947267973e-14  2.26639335231e-14  2.24479187307e-14  2.01529094648e-14  1.82994452364e-14  2.10783182565e-14  2.21539538548e-14  1.7556226087e-14
 2.05171908259e-14  1.85422674982e-14  2.03895521636e-14  1.81674019498e-14  1.8119998205e-14  1.91935742414e-14  1.71905582143e-14  1.60362965312e-14  2.08445360864e-14  2.03175330384e-14  2.29127661541e-14  1.79237186035e-14  1.5480879855e-14  1.71095686991e-14  1.68442098467e-14  2.2925031657e-14  1.77168556564e-14  1.81132420295e-14  2.10334338355e-14  1.98621248773e-14  1.9182077588e-14  1.62437571451e-14  1.64953972419e-14  2.21856105544e-14  2.05544040885e-14  1.69833796282e-14  1.51897356688e-14  1.8111992095e-14  1.85237670663e-14  2.10878893866e-14  1.74322849712e-14  2.13418291727e-14  1.81908341129e-14  1.93423206196e-14  1.59725621639e-14  2.18697907994e-14  2.02497302386e-14  1.59949609414e-14  1.96888566508e-14  1.39867787892e-14  1.91012461842e-14  1.31003464927e-14  1.84333059568e-14  1.9880341174e-14  1.7443935502e-14  1.56802824435e-14  1.91869691918e-14  1.89550457349e-14  2.23519404414e-14  2.07812521217e-14  2.04964305853e-14  2.05334165055e-14  2.35697488149e-14  2.26021770734e-14  2.08994813498e-14  1.70180379575e-14  1.97282248581e-14  2.24236129639e-14  2.3183936706e-14  2.76914551898e-14  3.02218486941e-14  3.61847777744e-14  3.58056848693e-14  4.25241508008e-14  5.0114618927e-14  5.9708642776e-14  7.75420928464e-14  1.05334451248e-13  1.3749229405e-13  2.02887300457e-13  3.06108805706e-13  5.33248899979e-13  1.23360318428e-12  4.7721164387e-12  1.23602521697e-12  5.36144417857e-13  3.12579731373e-13  2.03368654346e-13  1.40030127344e-13  1.03243628151e-13  7.84568348084e-14  6.13689208463e-14  5.40321349191e-14  4.36115999987e-14  3.45397580907e-14  2.92636729913e-14  2.85712182025e-14  2.51987081552e-14  2.34831570458e-14  2.1217249443e-14  2.17142007905e-14  2.1036032488e-14  1.80155360681e-14  2.05371167993e-14  2.02016836293e-14  2.12895867451e-14
 2.08056834892e-14  1.96431990419e-14  1.93815856464e-14  1.72218806585e-14  1.8435806878e-14  2.27067892728e-14  1.85457667795e-14  1.85538661284e-14  1.83549128296e-14  2.12511920548e-14  1.83165975921e-14  1.69935390003e-14  1.75352816737e-14  1.69948642174e-14  1.89893511047e-14  1.86387505468e-14  2.05860014151e-14  2.20193063129e-14  1.94286284588e-14  1.68781900553e-14  2.07771876234e-14  1.91728808308e-14  1.66402149598e-14  1.93803353072e-14  2.01493057665e-14  2.0633614066e-14  2.28939321997e-14  2.23361352888e-14  1.75041129751e-14  2.29635602278e-14  1.80805284444e-14  2.27663312174e-14  2.0153682697e-14  1.86646412744e-14  1.75246889812e-14  1.63473841444e-14  1.92224850973e-14  1.87761095456e-14  1.80266678862e-14  1.61925584849e-14  1.58314857421e-14  1.75923220337e-14  2.17174521537e-14  1.7053455226e-14  1.88834437109e-14  1.74686933423e-14  1.75617661475e-14  2.04349509368e-14  1.7430901235e-14  1.68143151824e-14  1.50280055185e-14  1.63167064284e-14  1.70454645554e-14  1.80949571034e-14  2.05224907587e-14  1.64694110184e-14  2.09353773841e-14  2.56689309453e-14  2.43507007816e-14  2.64735495964e-14  2.83189978011e-14  2.85159463328e-14  3.18922483398e-14  3.8534601955e-14  4.51830344953e-14  4.96684025513e-14  6.35675115883e-14  8.19601054717e-14  1.01288125517e-13  1.36880914836e-13  1.97486031829e-13  3.08680948062e-13  5.34448566378e-13  1.23602521697e-12  4.76692606543e-12  1.23553490849e-12  5.38932993117e-13  3.11051681857e-13  1.98456234232e-13  1.42910505643e-13  1.02647173159e-13  8.20965500959e-14  6.36832369209e-14  5.32506498556e-14  4.21463163722e-14  3.48948071264e-14  3.51270304329e-14  3.12273133011e-14  2.70703121229e-14  2.61462467071e-14  2.54783602522e-14  2.45228457672e-14  2.03121165636e-14  2.42357876147e-14  2.37553962757e-14  2.37766793945e-14
 2.35189710537e-14  2.1362380051e-14  2.21011196646e-14  1.7225357506e-14  1.94134672411e-14  2.11123728656e-14  2.1394635588e-14  2.21566725881e-14  1.88252289224e-14  1.71566990891e-14  2.04985340966e-14  1.87586435076e-14  1.7536768647e-14  1.66535532811e-14  1.81284075443e-14  2.02649982689e-14  2.13496056499e-14  2.03573915353e-14  2.11653546294e-14  1.57301632194e-14  1.97284819893e-14  1.85138359341e-14  1.63066060565e-14  2.1471736396e-14  2.29396787348e-14  1.99099171621e-14  1.87103772863e-14  1.89689571676e-14  1.70851179066e-14  1.91692141659e-14  1.71087774695e-14  1.98291236703e-14  2.16987067868e-14  1.83014746818e-14  2.02146942625e-14  1.99378757967e-14  2.12238620094e-14  1.87558573388e-14  1.93399601047e-14  1.88440087817e-14  1.85779479169e-14  1.99595469922e-14  2.04671155421e-14  1.83443828647e-14  1.89346925896e-14  1.9202425571e-14  2.00564009729e-14  2.07293376141e-14  2.04483565805e-14  1.75999227142e-14  2.19328615072e-14  2.2141665609e-14  1.83939735702e-14  1.89762821647e-14  1.77072770551e-14  1.6770988285e-14  2.21599454695e-14  2.3062011316e-14  2.39655175106e-14  2.3452340373e-14  2.18604503984e-14  2.64483037684e-14  3.11408580046e-14  3.11354177284e-14  3.78990257956e-14  3.80173256681e-14  4.89837403949e-14  6.20045199868e-14  7.87513063702e-14  1.03735973913e-13  1.39502887638e-13  1.9812880202e-13  3.03611721809e-13  5.36144417857e-13  1.23553490849e-12  4.7795476249e-12  1.24115916808e-12  5.35239207508e-13  3.06438469631e-13  2.03946604268e-13  1.37767202928e-13  1.03412241591e-13  8.04898021633e-14  6.35971429142e-14  5.23267623017e-14  4.51062278173e-14  3.98740921934e-14  2.9819225704e-14  2.8027416508e-14  2.78052607524e-14  2.45267571838e-14  1.74308318405e-14  1.77706078327e-14  2.40634307899e-14  2.0853114326e-14  2.33232106884e-14
 2.30540013971e-14  2.17101612786e-14  2.13053368376e-14  1.66629649629e-14  1.99643609173e-14  2.28244298016e-14  1.78554181341e-14  2.09626573007e-14  1.92712809514e-14  1.42108219307e-14  1.98413296985e-14  1.9262560578e-14  2.28395343407e-14  2.19187244866e-14  2.25766121161e-14  2.06009029753e-14  1.67865952235e-14  1.60986626621e-14  1.73067164737e-14  2.12253430681e-14  2.11316326419e-14  1.84835299114e-14  2.00031018024e-14  2.12997674818e-14  1.55469082086e-14  2.12539171046e-14  2.00359730131e-14  2.07107199372e-14  2.02481998875e-14  2.05960000797e-14  1.95794976194e-14  1.92797471498e-14  1.86540566349e-14  1.63810806924e-14  1.6074300052e-14  2.06048575786e-14  1.71346687737e-14  1.92745376977e-14  1.99980806789e-14  2.11371428076e-14  2.4880599801e-14  2.03762080876e-14  1.99523465941e-14  2.19356012512e-14  1.86074134951e-14  1.47718810701e-14  1.80125190066e-14  1.74529077832e-14  1.59644619546e-14  1.49812018185e-14  1.95118868436e-14  2.03892120986e-14  2.18808004129e-14  2.04496957075e-14  1.96005152425e-14  2.10400731479e-14  1.97911130483e-14  2.31521413443e-14  2.31192370438e-14  2.02863846507e-14  2.35790098345e-14  2.6584988767e-14  2.77844942145e-14  3.04933512337e-14  3.45443531029e-14  3.43510603712e-14  4.38205696137e-14  4.90933518784e-14  6.56345479265e-14  7.94623393047e-14  1.06622213933e-13  1.41539457134e-13  2.01476965111e-13  3.12579731373e-13  5.38932993117e-13  1.24115916808e-12  4.79654963991e-12  1.24271373998e-12  5.40572171531e-13  3.08667528381e-13  1.98788135538e-13  1.42274019545e-13  1.07648948293e-13  7.71985169866e-14  6.16440378308e-14  4.87869511328e-14  4.39798171884e-14  3.84423416724e-14  3.36799059639e-14  2.54132610928e-14  2.80837309443e-14  2.21653079422e-14  2.28687329885e-14  2.39414607945e-14  2.01825619151e-14  2.51533147031e-14
 2.31889427571e-14  1.40721443559e-14  2.21285566673e-14  1.68376039351e-14  1.51088069102e-14  1.84304567925e-14  2.32601354743e-14  2.28679677596e-14  1.95117619272e-14  1.81437714678e-14  2.05211368391e-14  1.82103263093e-14  2.24301492419e-14  2.24656970768e-14  2.10536394764e-14  2.22626368213e-14  1.78480522315e-14  1.93327245877e-14  1.77210453406e-14  2.21362206353e-14  2.48253679721e-14  2.22715973842e-14  1.87924594487e-14  1.80305831957e-14  1.70641205176e-14  2.12784224916e-14  1.72790760723e-14  1.94283890703e-14  1.61171626993e-14  1.69190267378e-14  1.90627314424e-14  2.5668076721e-14  2.07957789667e-14  1.67537559518e-14  1.99825099585e-14  1.759765558e-14  1.94270789503e-14  1.94445896975e-14  2.19225335794e-14  1.72732453714e-14  2.00122415537e-14  1.9273319016e-14  1.91980604979e-14  1.98688672051e-14  1.69883005641e-14  1.46723129668e-14  2.04452846393e-14  2.06938340492e-14  1.59122980722e-14  1.95026030064e-14  2.2168003716e-14  2.05624256347e-14  2.06872050196e-14  1.69261896717e-14  1.95467379568e-14  2.03105331171e-14  1.64225331644e-14  1.77639577507e-14  1.77593210883e-14  1.50347928993e-14  2.16506639186e-14  2.07806778651e-14  2.46191463286e-14  2.39604523388e-14  2.73013370041e-14  2.69386534764e-14  3.53849466273e-14  4.26038944275e-14  5.50829926908e-14  5.97421459873e-14  7.848463149e-14  1.04213580285e-13  1.40875179961e-13  2.03368654346e-13  3.11051681857e-13  5.35239207508e-13  1.24271373998e-12  4.78421281508e-12  1.2397950854e-12  5.34102713291e-13  3.05046701385e-13  2.01472817473e-13  1.42661197244e-13  1.01140313998e-13  8.06046121665e-14  6.04609603797e-14  4.91293821386e-14  4.09587633555e-14  3.85778937252e-14  3.14787121743e-14  2.90755868796e-14  2.57858578096e-14  2.9011815016e-14  2.75674600281e-14  2.5645818995e-14  2.59170527902e-14
 2.2575385724e-14  1.74258826752e-14  2.13479151148e-14  2.0275930385e-14  2.00188491316e-14  1.64610824689e-14  1.75851171451e-14  1.99648977377e-14  1.95320011827e-14  1.8049071142e-14  2.00091307856e-14  2.19301008578e-14  2.29009163851e-14  2.26770099564e-14  2.26773537179e-14  2.01545012638e-14  2.05925013721e-14  2.46726066685e-14  2.0835905107e-14  2.18116092438e-14  2.13662735598e-14  2.16548434216e-14  2.37525423863e-14  2.31085978343e-14  2.06410813384e-14  2.17328599609e-14  2.21987982401e-14  2.00602381982e-14  1.85423613704e-14  1.84986758981e-14  1.94894441474e-14  1.82523703493e-14  2.0508139871e-14  1.99426415032e-14  1.96451616144e-14  2.1403293066e-14  1.45400907013e-14  1.51025016122e-14  1.6001950178e-14  1.20170307068e-14  1.62681998336e-14  1.74996529212e-14  1.9950796697e-14  1.78453877561e-14  2.00145804984e-14  1.65871638991e-14  2.07319597872e-14  2.39214286189e-14  1.84734102864e-14  2.25962723557e-14  2.18889280134e-14  1.78402260807e-14  1.92313551338e-14  2.02150268895e-14  1.85755781415e-14  1.88181346273e-14  1.73375254436e-14  1.80388395318e-14  2.20551325431e-14  2.01274853008e-14  2.23552860215e-14  2.36420044721e-14  2.57857463875e-14  2.317526982e-14  2.57392089073e-14  2.84241898333e-14  2.97005439119e-14  3.38671954574e-14  4.43498518537e-14  5.24534375149e-14  5.90070983097e-14  7.94667018038e-14  1.00274316029e-13  1.40030127344e-13  1.98456234232e-13  3.06438469631e-13  5.40572171531e-13  1.2397950854e-12  4.79110633511e-12  1.23852742567e-12  5.35320033274e-13  3.09564178366e-13  2.00396242066e-13  1.39990380762e-13  1.05727955124e-13  8.01660788615e-14  5.94384858288e-14  4.80128680995e-14  4.3550022183e-14  3.95477183312e-14  3.505916618e-14  2.95401885408e-14  2.76420529608e-14  2.5382737676e-14  2.69080981638e-14  2.61193385841e-14
 2.63231932307e-14  2.16447983779e-14  2.29730459924e-14  2.30738015854e-14  2.24672782935e-14  2.08902385462e-14  1.77783309767e-14  1.95965066957e-14  1.63393747794e-14  1.99623175954e-14  1.77542699132e-14  1.85988058021e-14  2.16730601605e-14  1.95283632831e-14  1.89149291094e-14  1.79026038285e-14  1.84560678212e-14  1.88392146432e-14  1.7510557284e-14  1.98652704439e-14  2.22178038311e-14  1.91027208482e-14  2.32999959635e-14  2.27709625553e-14  2.23245983614e-14  2.43199161654e-14  2.14342195391e-14  2.3024274203e-14  2.32006793018e-14  1.89968904388e-14  2.04542901941e-14  1.90762253761e-14  2.01269196661e-14  2.25910836331e-14  1.60521811865e-14  1.86947669231e-14  1.90985369512e-14  1.69163037052e-14  2.18301426605e-14  2.09145114957e-14  1.66399284163e-14  1.56832921202e-14  1.80488240524e-14  1.50658976664e-14  1.80653693194e-14  1.57059805161e-14  1.69429206156e-14  1.63281527706e-14  1.98316081718e-14  1.90744224005e-14  1.97989964654e-14  2.02621570967e-14  1.94551160206e-14  2.2161041337e-14  2.18502754362e-14  2.31618882894e-14  1.92001034191e-14  1.97348516617e-14  2.05897661977e-14  2.31608994604e-14  1.67815509491e-14  1.76841412736e-14  2.01382804902e-14  2.04580924732e-14  2.35006630629e-14  2.74504757953e-14  3.02253453824e-14  3.6187550534e-14  3.60929207758e-14  4.07273427163e-14  5.30189509164e-14  6.31278749144e-14  7.88029949833e-14  1.03243628151e-13  1.42910505643e-13  2.03946604268e-13  3.08667528381e-13  5.34102713291e-13  1.23852742567e-12  4.78321864418e-12  1.23877095986e-12  5.33306738166e-13  3.09885758039e-13  2.00520929821e-13  1.42190931664e-13  1.07148282996e-13  8.13801791489e-14  6.16778732937e-14  5.00114487795e-14  4.42527098415e-14  3.2949858492e-14  3.04484369575e-14  3.26446669217e-14  2.84754831941e-14  2.62856006513e-14  2.73425970162e-14
 2.5297185014e-14  2.20948604861e-14  2.03623085978e-14  1.86412002487e-14  1.499600756e-14  2.00136128677e-14  2.08291860093e-14  2.16935019533e-14  1.86542357697e-14  1.88121782329e-14  1.54810934225e-14  1.66709456418e-14  2.06756836814e-14  2.10939787515e-14  1.97461577167e-14  2.09174666415e-14  1.97048726512e-14  2.04890513984e-14  1.80048286665e-14  1.43999246769e-14  2.06579726862e-14  1.66957656026e-14  1.95294729596e-14  1.49247285749e-14  1.78849301958e-14  2.31044857489e-14  2.03467667994e-14  2.00022426234e-14  2.12494747976e-14  1.84056239887e-14  1.83609181153e-14  1.63999839603e-14  1.70551869801e-14  2.18893133334e-14  2.34963789915e-14  1.94866674809e-14  1.90929131826e-14  2.0345147829e-14  1.83161574641e-14  2.2021145475e-14  1.87090487691e-14  1.67626267556e-14  2.08782413322e-14  1.86351698249e-14  2.00869209099e-14  2.14271341339e-14  1.93753496073e-14  2.18902420168e-14  1.91681584354e-14  1.8709976907e-14  1.94219114768e-14  1.86190537794e-14  1.97227920837e-14  2.02206125506e-14  2.19325009875e-14  1.9068857292e-14  1.91403517029e-14  1.89986174679e-14  1.58472229718e-14  2.09752768251e-14  1.89513202975e-14  1.98630759846e-14  2.2408610432e-14  2.42178663964e-14  1.77857440775e-14  2.6278747942e-14  2.54380669465e-14  2.69459827924e-14  3.09750774788e-14  3.29134684891e-14  3.96804338795e-14  4.77753137335e-14  6.02570239277e-14  7.84568348084e-14  1.02647173159e-13  1.37767202928e-13  1.98788135538e-13  3.05046701385e-13  5.35320033274e-13  1.23877095986e-12  4.78781345196e-12  1.23568591661e-12  5.36617458836e-13  3.06598092413e-13  2.05090056225e-13  1.43677415892e-13  1.02024185727e-13  7.88709932973e-14  6.37597277564e-14  4.93251165256e-14  4.04984680031e-14  3.45174048097e-14  3.37168623402e-14  2.98575971979e-14  2.72994516676e-14  2.7646741831e-14
 2.33407566859e-14  2.15617151674e-14  2.19881666363e-14  2.34337725546e-14  1.77060413534e-14  2.25039501487e-14  2.03965990445e-14  1.75568865168e-14  1.86187247783e-14  1.8198347808e-14  1.68605884297e-14  2.24501012982e-14  2.45731179266e-14  2.12533589943e-14  2.0600095555e-14  1.98557236599e-14  1.80290497885e-14  2.0113982992e-14  1.66643360579e-14  1.79675485555e-14  1.87329393479e-14  1.23300654282e-14  1.76271158474e-14  1.53191215955e-14  1.99046608572e-14  2.01043194355e-14  2.31575261681e-14  1.91242614728e-14  1.93945387896e-14  1.91063088272e-14  1.604697743e-14  1.74209580729e-14  1.66466915919e-14  2.16388848994e-14  1.90561557808e-14  1.6275532631e-14  1.79090066499e-14  1.98364401921e-14  2.39107799056e-14  1.90419666948e-14  2.14280452307e-14  2.02655377009e-14  2.28155482353e-14  2.31780589707e-14  1.99472657073e-14  1.69033173449e-14  1.82430918824e-14  1.66900254318e-14  1.84976740991e-14  1.80000079311e-14  2.22062721307e-14  1.96119740789e-14  2.16690216533e-14  2.10095238944e-14  1.76250144883e-14  1.55253305692e-14  1.77931382286e-14  1.60188360192e-14  1.28901394984e-14  1.75389801779e-14  1.7702341437e-14  2.02357433046e-14  2.23658471075e-14  1.85954485278e-14  2.27236374622e-14  2.58442413004e-14  2.57706524814e-14  2.48982428059e-14  2.87321764169e-14  2.60393122849e-14  3.3577946498e-14  4.15309080356e-14  5.09955986296e-14  6.13689208463e-14  8.20965500959e-14  1.03412241591e-13  1.42274019545e-13  2.01472817473e-13  3.09564178366e-13  5.33306738166e-13  1.23568591661e-12  4.78620251413e-12  1.23520237211e-12  5.35708113452e-13  3.11925749539e-13  2.04609801449e-13  1.39742289769e-13  1.04064626973e-13  7.76912568923e-14  6.05855022721e-14  5.45593403958e-14  4.28774878509e-14  3.88999652229e-14  3.44148019338e-14  2.5248564446e-14  2.54962911307e-14
 2.45585635516e-14  2.39556691349e-14  2.29629720077e-14  2.010082345e-14  1.89964042012e-14  2.28395218628e-14  2.28998085718e-14  2.22241936165e-14  2.01885479942e-14  1.9462963972e-14  1.96214468472e-14  1.81243200027e-14  2.02178955003e-14  1.74731840159e-14  1.77230424931e-14  1.77227036371e-14  1.75290412248e-14  1.91451196753e-14  2.01895544406e-14  1.76913627094e-14  2.28270621693e-14  1.51641991718e-14  1.36717039044e-14  1.52517498702e-14  1.98615515419e-14  2.1847476793e-14  2.24152586927e-14  2.03935069505e-14  2.17315179119e-14  2.02554643264e-14  1.74939827461e-14  1.92269206014e-14  1.70265833834e-14  1.78852708303e-14  1.77421774934e-14  1.99203542848e-14  1.79989798358e-14  2.18460750872e-14  2.27199430827e-14  1.8595233894e-14  2.05014028712e-14  1.98372453875e-14  1.87559890859e-14  2.46268993237e-14  1.71554053357e-14  1.63948417682e-14  2.12103812095e-14  2.04813498149e-14  1.9795919279e-14  1.95316064399e-14  1.71184436737e-14  2.02866911925e-14  2.10191841583e-14  1.77588729483e-14  1.75247990977e-14  1.90875435571e-14  2.08420037463e-14  1.83927280201e-14  2.05245059679e-14  1.87545495082e-14  2.3053568297e-14  2.28521439823e-14  2.60837666261e-14  2.55528694544e-14  1.87415126568e-14  2.17343269453e-14  2.47699794322e-14  2.17976359067e-14  2.76355199363e-14  2.54292439432e-14  2.80482092056e-14  3.31841079266e-14  4.22662798023e-14  5.40321349191e-14  6.36832369209e-14  8.04898021633e-14  1.07648948293e-13  1.42661197244e-13  2.00396242066e-13  3.09885758039e-13  5.36617458836e-13  1.23520237211e-12  4.77714145007e-12  1.23247878405e-12  5.37311939826e-13  3.08275105901e-13  1.9787701757e-13  1.4074277556e-13  1.0010462335e-13  7.68969679811e-14  6.30076712036e-14  5.03572465936e-14  3.99439188657e-14  3.45809232727e-14  3.21855052389e-14  2.80128605729e-14
 3.22991550581e-14  2.65144966561e-14  2.68039188261e-14  2.48171201938e-14  2.29656657245e-14  2.17860761535e-14  1.8656408047e-14  1.99374036632e-14  2.16545766258e-14  1.93241749147e-14  1.86095047345e-14  2.10546095181e-14  1.55269470542e-14  1.91777613269e-14  1.84345188972e-14  2.00763066316e-14  1.76760614022e-14  2.0856219532e-14  1.87966477495e-14  1.65407619577e-14  1.97987661372e-14  1.70853985792e-14  1.75825072159e-14  1.64582999186e-14  1.93854567399e-14  1.86616416305e-14  1.92506726246e-14  1.91310194381e-14  2.35171256277e-14  1.96957652364e-14  1.95462894471e-14  1.87192731408e-14  2.00799820289e-14  1.87189257922e-14  2.13832823428e-14  2.09955648557e-14  2.07448227335e-14  2.07394811716e-14  1.97894783387e-14  1.93897549592e-14  2.08367148245e-14  1.94897161398e-14  1.77864334762e-14  2.33848920951e-14  1.91299591108e-14  1.96925886649e-14  1.88537083751e-14  1.60382238566e-14  1.62822063497e-14  1.8845215069e-14  1.77001640903e-14  1.74246318422e-14  1.90812541459e-14  1.55267728663e-14  1.86731431549e-14  2.04593201001e-14  1.82056036107e-14  1.80657281057e-14  1.51736684478e-14  1.90297879059e-14  1.80483024624e-14  1.89028853446e-14  2.04516251448e-14  1.92904894812e-14  1.8866497592e-14  2.16253072549e-14  2.461926492e-14  2.25441494547e-14  2.25126423504e-14  1.95813118101e-14  2.38765453374e-14  3.28415906391e-14  3.57894021834e-14  4.36115999987e-14  5.32506498556e-14  6.35971429142e-14  7.71985169866e-14  1.01140313998e-13  1.39990380762e-13  2.00520929821e-13  3.06598092413e-13  5.35708113452e-13  1.23247878405e-12  4.7722616829e-12  1.23828966296e-12  5.32441315575e-13  3.06689802707e-13  2.00198016236e-13  1.36220967609e-13  1.02140871115e-13  8.15656823592e-14  6.29922171778e-14  4.88405924182e-14  4.11649139924e-14  3.46582608206e-14  3.15038145026e-14
 3.13599321636e-14  3.00596369796e-14  2.62088351514e-14  2.66958365919e-14  2.39946614256e-14  2.42650772945e-14  1.90028773839e-14  2.20145897593e-14  2.17485337935e-14  2.06907498844e-14  2.1367347693e-14  2.15469260111e-14  1.70159529568e-14  1.66205638313e-14  1.86806635066e-14  1.71756092845e-14  2.16198176013e-14  2.39508875032e-14  2.23814508224e-14  1.83290833384e-14  1.68840691432e-14  2.29243273371e-14  2.18318263045e-14  2.23660317012e-14  2.27722916876e-14  1.74255034891e-14  1.6850673227e-14  2.02021502158e-14  2.39713675719e-14  1.69025733928e-14  1.81055642908e-14  1.91116089697e-14  1.49439246237e-14  1.7729580002e-14  1.8954334995e-14  2.26136917533e-14  2.21218362591e-14  2.35274163297e-14  1.80151773302e-14  1.96952069825e-14  2.2680708598e-14  1.84544349526e-14  1.77386731393e-14  2.15877565273e-14  1.62106831269e-14  1.6464816883e-14  2.26069764192e-14  2.11348874002e-14  1.87623131977e-14  1.68296930631e-14  1.52684129939e-14  1.42019805446e-14  1.75627248101e-14  1.74869127095e-14  1.6945171864e-14  2.00730191821e-14  1.94925455949e-14  1.86196942362e-14  1.99082484622e-14  1.73637054869e-14  2.03661035796e-14  2.00121040023e-14  2.35600911687e-14  2.20266331517e-14  2.2614417575e-14  2.45952752886e-14  2.47467330833e-14  2.21619371003e-14  2.35652423897e-14  2.64047514625e-14  2.76230703908e-14  2.85524341061e-14  3.14053039736e-14  3.45397580907e-14  4.21463163722e-14  5.23267623017e-14  6.16440378308e-14  8.06046121665e-14  1.05727955124e-13  1.42190931664e-13  2.05090056225e-13  3.11925749539e-13  5.37311939826e-13  1.23828966296e-12  4.78777392336e-12  1.23837946201e-12  5.40547006491e-13  3.06624453681e-13  2.00747103549e-13  1.39663940902e-13  1.04286121792e-13  8.0071871308e-14  6.09984253712e-14  5.22601960063e-14  4.3744763633e-14  3.88025750634e-14
 3.88928208582e-14  3.63149440224e-14  2.92570843505e-14  2.41702478708e-14  2.38677206547e-14  2.06652085771e-14  2.10162563957e-14  2.05491370643e-14  2.28229064983e-14  1.80877442506e-14  2.07333370423e-14  1.87717537707e-14  1.55173834282e-14  1.77642332097e-14  1.43782403206e-14  1.69798192291e-14  1.64641774553e-14  1.74885857635e-14  1.54529788415e-14  1.87678778438e-14  1.80857807941e-14  1.81200346269e-14  1.67108969285e-14  1.79375919858e-14  1.95074761519e-14  2.08556615711e-14  1.66910690186e-14  2.04630382241e-14  2.10466005396e-14  1.65770772471e-14  1.9743295705e-14  1.79101904708e-14  1.47590679152e-14  1.48969759818e-14  1.93961821683e-14  2.45599929827e-14  2.06568304219e-14  2.26314532013e-14  1.41178968921e-14  1.64915635177e-14  2.60444209305e-14  2.2176494844e-14  1.98300249657e-14  2.48963477599e-14  1.4966288651e-14  1.87583879948e-14  2.38719248954e-14  1.94109743365e-14  2.30907581913e-14  2.19120149715e-14  2.00298953473e-14  1.89327428406e-14  1.85346978569e-14  2.03418376364e-14  1.85153411498e-14  2.29089541985e-14  2.25830915626e-14  1.89616929972e-14  1.90130272145e-14  1.84066840816e-14  1.89562167106e-14  1.71898543709e-14  2.29882469943e-14  2.17111295481e-14  1.98573837637e-14  1.40378769439e-14  1.6534261927e-14  2.04647923585e-14  2.052989901e-14  1.93836595765e-14  2.12755293286e-14  2.40594413095e-14  2.57369128598e-14  2.92636729913e-14  3.48948071264e-14  4.51062278173e-14  4.87869511328e-14  6.04609603797e-14  8.01660788615e-14  1.07148282996e-13  1.43677415892e-13  2.04609801449e-13  3.08275105901e-13  5.32441315575e-13  1.23837946201e-12  4.7783255324e-12  1.23693727978e-12  5.33043255385e-13  3.084964348e-13  1.98998259291e-13  1.41115923502e-13  1.04401037004e-13  7.78285498432e-14  6.52022982011e-14  5.21811052267e-14  4.44391810329e-14
 4.51497912073e-14  3.58500035716e-14  3.31624073182e-14  2.63448125358e-14  2.24821679375e-14  2.40546445613e-14  2.20755990376e-14  2.23722727712e-14  2.47149605626e-14  2.25166741739e-14  2.00713488534e-14  2.03118640015e-14  1.52350221542e-14  1.54106664589e-14  1.70543854093e-14  1.76610999059e-14  2.2172177814e-14  2.15904220552e-14  1.94037796223e-14  1.81869788644e-14  1.9353493167e-14  2.17837602924e-14  1.54982673919e-14  1.74595947429e-14  2.05694837605e-14  1.73377156131e-14  1.62194994633e-14  1.99774378967e-14  2.13320441904e-14  1.59525224123e-14  1.9679379044e-14  2.05424334529e-14  2.03809669756e-14  2.05816035446e-14  1.82145254028e-14  1.97853543256e-14  2.24448483278e-14  1.99287699341e-14  1.840895152e-14  1.45871664975e-14  2.04317218067e-14  1.78226011747e-14  2.11583002194e-14  1.72331501252e-14  1.62000707474e-14  2.25246563408e-14  2.32419381549e-14  1.95928793337e-14  2.63417642649e-14  2.20221740779e-14  1.81186695204e-14  1.6445160057e-14  1.71580526782e-14  2.0071319964e-14  1.51701842556e-14  1.92109585329e-14  1.95278228411e-14  1.78490709711e-14  1.73032521189e-14  1.76792891146e-14  1.76299943796e-14  2.01500826556e-14  2.11523095777e-14  1.91557061664e-14  2.02641218417e-14  2.15184681543e-14  2.24384150408e-14  2.00690237809e-14  1.98550369594e-14  2.22418892295e-14  2.35441890682e-14  2.48714637101e-14  2.51052865958e-14  2.85712182025e-14  3.51270304329e-14  3.98740921934e-14  4.39798171884e-14  4.91293821386e-14  5.94384858288e-14  8.13801791489e-14  1.02024185727e-13  1.39742289769e-13  1.9787701757e-13  3.06689802707e-13  5.40547006491e-13  1.23693727978e-12  4.79169924973e-12  1.23653975318e-12  5.32789101967e-13  3.035016987e-13  2.00563480027e-13  1.41545574562e-13  1.03783683099e-13  8.08042127453e-14  6.09932784437e-14  4.91844049484e-14
 5.22392747867e-14  4.46757141017e-14  3.64496903079e-14  2.9445584021e-14  2.94725068505e-14  2.97860611158e-14  2.61983692761e-14  2.71880649886e-14  2.64470211118e-14  2.66573961969e-14  1.98683004227e-14  1.97651502251e-14  1.43306629693e-14  1.70503659579e-14  1.72462922279e-14  1.99257790394e-14  1.96279900918e-14  1.84536930067e-14  1.702926842e-14  2.38930077327e-14  2.30928156055e-14  2.00429300664e-14  1.91648683667e-14  2.04905885478e-14  1.96438550611e-14  1.95942809696e-14  1.84245320414e-14  1.97278117807e-14  2.02396084322e-14  1.78781466061e-14  1.78022562253e-14  2.00954299218e-14  2.10480739396e-14  2.12822364493e-14  2.11866988956e-14  2.00502419841e-14  2.26565855949e-14  2.23694890905e-14  2.16961400179e-14  1.82182564941e-14  1.86518211406e-14  1.42777663343e-14  1.68170970209e-14  2.2394141465e-14  1.8168157635e-14  2.00121726313e-14  2.12245382386e-14  2.20675011001e-14  2.23585909356e-14  2.01644156183e-14  1.96329076879e-14  2.17338755339e-14  2.17872472978e-14  2.28492889827e-14  1.71657144152e-14  1.67238805512e-14  2.06011484573e-14  1.61160726336e-14  1.94898709659e-14  1.49541318171e-14  2.19570545792e-14  1.9867626793e-14  1.91084029902e-14  1.74005357284e-14  1.38960486256e-14  1.87633392543e-14  1.87670998178e-14  2.0037762652e-14  2.20382041503e-14  2.24779054365e-14  2.02833201363e-14  2.31178194001e-14  2.34315912991e-14  2.51987081552e-14  3.12273133011e-14  2.9819225704e-14  3.84423416724e-14  4.09587633555e-14  4.80128680995e-14  6.16778732937e-14  7.88709932973e-14  1.04064626973e-13  1.4074277556e-13  2.00198016236e-13  3.06624453681e-13  5.33043255385e-13  1.23653975318e-12  4.78113476167e-12  1.23299664513e-12  5.32667502134e-13  3.06024844131e-13  2.02667195137e-13  1.4221233668e-13  1.06252038357e-13  8.09857436894e-14  6.16593730006e-14
 5.99835446359e-14  4.89313117329e-14  4.01818005243e-14  3.5199143505e-14  3.39015278334e-14  2.56367028727e-14  2.81747797405e-14  2.42214619333e-14  2.29663899129e-14  2.25746896668e-14  2.24861877421e-14  2.42511455125e-14  1.98774210863e-14  1.90529180583e-14  1.87296561832e-14  1.95128470751e-14  2.0358792388e-14  2.28882765401e-14  2.39962213261e-14  1.71558983876e-14  1.70786790627e-14  1.75607295252e-14  2.02819444111e-14  2.09116564566e-14  1.69370006007e-14  1.56992146076e-14  1.84958010851e-14  1.79533575494e-14  2.34232426921e-14  2.00818778759e-14  1.8689942677e-14  2.06911569924e-14  1.63333848858e-14  1.91496274228e-14  2.09959788943e-14  1.8009844067e-14  2.07435664016e-14  2.26486286989e-14  1.78163568416e-14  2.2018339869e-14  2.1689006203e-14  1.91108370612e-14  1.7098673284e-14  1.83287894903e-14  2.11606443354e-14  2.45943191499e-14  2.23485493763e-14  2.09183426955e-14  2.47796490556e-14  2.33020397575e-14  2.25609083028e-14  2.25877534764e-14  1.89751931797e-14  2.13803340571e-14  2.22044559782e-14  1.75586934161e-14  1.9590321576e-14  1.87356206234e-14  2.20197642834e-14  2.04872854776e-14  2.06809891836e-14  2.14816630241e-14  1.78740253993e-14  1.9395080038e-14  2.18278273259e-14  1.90594568656e-14  1.6803788146e-14  2.18555994757e-14  2.18948594307e-14  2.33353283419e-14  2.2237771283e-14  2.32400525638e-14  2.37947267973e-14  2.34831570458e-14  2.70703121229e-14  2.8027416508e-14  3.36799059639e-14  3.85778937252e-14  4.3550022183e-14  5.00114487795e-14  6.37597277564e-14  7.76912568923e-14  1.0010462335e-13  1.36220967609e-13  2.00747103549e-13  3.084964348e-13  5.32789101967e-13  1.23299664513e-12  4.78211808864e-12  1.23237352464e-12  5.33284728141e-13  3.10483021374e-13  2.03829474257e-13  1.41080871949e-13  1.05812886152e-13  7.68161383375e-14
 7.95750880858e-14  6.08850150405e-14  5.09718333175e-14  3.81943093079e-14  3.59495056802e-14  2.74941341331e-14  2.72520710707e-14  2.53860559379e-14  2.09777845832e-14  2.72638929128e-14  2.45596587481e-14  2.36122469651e-14  2.3808579715e-14  2.31007938942e-14  2.34008564698e-14  1.82190242512e-14  2.3832529616e-14  1.75504611338e-14  2.29488328059e-14  2.18225260502e-14  2.17170272052e-14  1.8302384311e-14  1.96676712056e-14  2.13723387675e-14  2.02403660006e-14  1.88499709874e-14  1.90133546814e-14  1.62350989462e-14  2.26806323048e-14  1.85217997797e-14  1.97393303707e-14  1.9978806764e-14  1.8671407377e-14  1.98234002692e-14  1.78970389543e-14  2.07403767548e-14  2.29730836381e-14  2.07263062597e-14  1.9705420149e-14  1.65214306832e-14  2.07663384339e-14  2.1020976359e-14  2.00423388638e-14  1.92582792447e-14  2.07221850379e-14  2.08521870276e-14  2.06978613972e-14  1.71258135721e-14  1.98864672464e-14  2.01639618224e-14  2.10721425728e-14  1.98730792037e-14  2.1972791253e-14  1.80783352231e-14  1.6770523933e-14  1.54920920828e-14  1.98965741713e-14  1.63737065655e-14  2.24545491421e-14  1.89752986885e-14  1.77867868188e-14  2.16553797894e-14  1.75138671005e-14  1.56312861237e-14  1.94012980588e-14  1.84881261214e-14  2.1210414831e-14  2.17937687089e-14  2.34471719856e-14  2.34260133929e-14  2.46077839623e-14  2.33403465052e-14  2.26639335231e-14  2.1217249443e-14  2.61462467071e-14  2.78052607524e-14  2.54132610928e-14  3.14787121743e-14  3.95477183312e-14  4.42527098415e-14  4.93251165256e-14  6.05855022721e-14  7.68969679811e-14  1.02140871115e-13  1.39663940902e-13  1.98998259291e-13  3.035016987e-13  5.32667502134e-13  1.23237352464e-12  4.78941183632e-12  1.23353900478e-12  5.38702204172e-13  3.09468804773e-13  2.01939138235e-13  1.46053756565e-13  1.01530144786e-13
 1.08180820688e-13  7.73920351408e-14  6.33965366218e-14  5.03034794037e-14  4.28275247277e-14  3.52095518328e-14  3.10296909154e-14  2.58998938108e-14  2.30583202113e-14  2.27803777065e-14  2.46429318741e-14  2.38029464008e-14  2.01521450251e-14  2.1708666881e-14  1.88295431295e-14  2.07328615885e-14  2.15863168333e-14  1.91352659026e-14  1.84171559151e-14  2.20088286817e-14  1.86004136478e-14  1.91370792171e-14  2.0522381773e-14  1.7515955987e-14  2.05330043148e-14  2.15707020078e-14  1.87807285799e-14  1.87609739599e-14  2.21427683538e-14  1.95950347999e-14  1.88334930751e-14  2.04429259831e-14  2.03230443479e-14  1.78365703005e-14  1.76303367052e-14  1.9093670185e-14  2.00415537629e-14  1.99619057717e-14  1.86839693547e-14  2.13290016555e-14  2.17158694918e-14  2.18726736919e-14  1.92363840382e-14  2.04066794155e-14  1.96100561479e-14  1.97460041432e-14  1.69841380312e-14  1.78024210134e-14  1.7656808513e-14  2.15290036287e-14  1.60599846213e-14  1.78296802425e-14  2.01892990825e-14  1.76761915018e-14  1.82807592645e-14  1.6937403423e-14  1.56826865203e-14  1.96375959901e-14  2.21414867477e-14  1.92170255075e-14  1.79400610896e-14  1.65429686e-14  1.75330986102e-14  1.78825712653e-14  1.55431800692e-14  2.12010214893e-14  1.82465730144e-14  1.8592791428e-14  1.99348098937e-14  1.92087522639e-14  2.13752404814e-14  2.1877782956e-14  2.24479187307e-14  2.17142007905e-14  2.54783602522e-14  2.45267571838e-14  2.80837309443e-14  2.90755868796e-14  3.505916618e-14  3.2949858492e-14  4.04984680031e-14  5.45593403958e-14  6.30076712036e-14  8.15656823592e-14  1.04286121792e-13  1.41115923502e-13  2.00563480027e-13  3.06024844131e-13  5.33284728141e-13  1.23353900478e-12  4.77925559712e-12  1.23340975852e-12  5.29874438827e-13  3.06345984681e-13  2.0634669502e-13  1.43533018261e-13
 1.4112346152e-13  1.03718237121e-13  7.87827498658e-14  6.26728809409e-14  5.5647364402e-14  4.61717806757e-14  3.71831197045e-14  3.13153938772e-14  2.65904916858e-14  2.65044481452e-14  2.14686709303e-14  2.14065736132e-14  1.66970924408e-14  1.55050495619e-14  1.39671275817e-14  1.95379331528e-14  2.04985172727e-14  2.19414537797e-14  2.26866041866e-14  2.18376610181e-14  1.67634455378e-14  1.78103642382e-14  1.61618600918e-14  1.84002433852e-14  1.99327104997e-14  1.9998610256e-14  1.78896542805e-14  1.94941786779e-14  1.92815214407e-14  1.83011132183e-14  1.61149622823e-14  2.01259239189e-14  2.2347392143e-14  2.04317964165e-14  1.56005558779e-14  2.06971409889e-14  2.30754360207e-14  2.28695249956e-14  1.73759629426e-14  1.8844890255e-14  1.96945498693e-14  2.03093622971e-14  1.85039747401e-14  2.33890488098e-14  2.09881361667e-14  2.18349789453e-14  1.87862867224e-14  1.48103417035e-14  2.10278917803e-14  1.69555731102e-14  1.31203421214e-14  1.53004998098e-14  1.82805953425e-14  1.96794425596e-14  1.75906444917e-14  1.43187880047e-14  1.92455112137e-14  1.81223744134e-14  2.0507196596e-14  1.92904266554e-14  1.8423486683e-14  2.08848814809e-14  1.79203295584e-14  2.17015259056e-14  1.86595535223e-14  1.99604032137e-14  2.22950581414e-14  2.06629355165e-14  2.11682269091e-14  1.90200635612e-14  2.096367045e-14  2.09114877904e-14  2.01529094648e-14  2.1036032488e-14  2.45228457672e-14  1.74308318405e-14  2.21653079422e-14  2.57858578096e-14  2.95401885408e-14  3.04484369575e-14  3.45174048097e-14  4.28774878509e-14  5.03572465936e-14  6.29922171778e-14  8.0071871308e-14  1.04401037004e-13  1.41545574562e-13  2.02667195137e-13  3.10483021374e-13  5.38702204172e-13  1.23340975852e-12  4.77503835447e-12  1.23037905234e-12  5.35143672521e-13  3.12420655171e-13  2.00458204631e-13
 2.00954684972e-13  1.41979524848e-13  1.01329309669e-13  7.75347136051e-14  6.53758388549e-14  4.7308832561e-14  4.47243595519e-14  3.65364231649e-14  3.06072170786e-14  2.85583092711e-14  2.63861613653e-14  2.4447861495e-14  2.55643201036e-14  2.05981400592e-14  2.34458143699e-14  2.08684074037e-14  2.0415904934e-14  2.20697416426e-14  2.27150964537e-14  1.90675882053e-14  1.66370813194e-14  1.88175557555e-14  1.93413385178e-14  2.07180320897e-14  1.80019908557e-14  2.11880031741e-14  1.98109880263e-14  1.72137054328e-14  2.0462779956e-14  1.6387159361e-14  2.04446498223e-14  1.94329872047e-14  2.42877914073e-14  2.24302531104e-14  1.79290891371e-14  1.93756226273e-14  2.03698575853e-14  1.9850586472e-14  2.11771321612e-14  1.83499915408e-14  1.99237153446e-14  2.21505066622e-14  2.24591677778e-14  2.25538029352e-14  2.02002292989e-14  2.30234795808e-14  1.62713149864e-14  1.52828535213e-14  2.17769217847e-14  1.67268226031e-14  1.71986486595e-14  2.18727264182e-14  2.20762828308e-14  1.80205693202e-14  1.57601894548e-14  2.21223973307e-14  1.8407055873e-14  1.89225755539e-14  1.984282195e-14  1.74971361454e-14  2.1263926538e-14  1.98023382673e-14  1.87918280916e-14  1.90085673032e-14  1.79760714295e-14  1.70410738453e-14  1.81570952799e-14  1.64615467404e-14  1.71408752863e-14  2.03230504019e-14  1.97202488823e-14  1.96867007771e-14  1.82994452364e-14  1.80155360681e-14  2.03121165636e-14  1.77706078327e-14  2.28687329885e-14  2.9011815016e-14  2.76420529608e-14  3.26446669217e-14  3.37168623402e-14  3.88999652229e-14  3.99439188657e-14  4.88405924182e-14  6.09984253712e-14  7.78285498432e-14  1.03783683099e-13  1.4221233668e-13  2.03829474257e-13  3.09468804773e-13  5.29874438827e-13  1.23037905234e-12  4.77315020479e-12  1.23476992304e-12  5.38602807843e-13  3.08669049894e-13
 3.12874134287e-13  2.06584125406e-13  1.44287715862e-13  1.07565397392e-13  7.6707912046e-14  5.70050647165e-14  5.02386310958e-14  4.20458981175e-14  3.71145123405e-14  3.38890620418e-14  2.96545435383e-14  2.43358487825e-14  2.18701658919e-14  2.0396214195e-14  2.08717481912e-14  2.10632686158e-14  2.15670357478e-14  2.11808041508e-14  2.17061915388e-14  2.24286075852e-14  1.92582951653e-14  2.31289222753e-14  1.80718174553e-14  1.80851450799e-14  1.86962881754e-14  1.90009672392e-14  1.90547403642e-14  1.77166822794e-14  1.57240909893e-14  2.21885504658e-14  1.99719206698e-14  1.71971590477e-14  1.77603297378e-14  2.18065960337e-14  1.98646171498e-14  2.3496450193e-14  1.84501622036e-14  1.34454781218e-14  1.63923348768e-14  1.86373117865e-14  1.85931444092e-14  2.04342439021e-14  1.84709845271e-14  2.01681960433e-14  1.34222761411e-14  1.9756689581e-14  1.99016743492e-14  1.9067677715e-14  1.81520382071e-14  1.40492759153e-14  1.82886719849e-14  1.78711914359e-14  2.04060731771e-14  1.78402457708e-14  1.48564766195e-14  1.86763022171e-14  2.3091988266e-14  2.33677824572e-14  1.9572026207e-14  1.96468004194e-14  2.13658645993e-14  1.63258436357e-14  1.90948003157e-14  2.07563814894e-14  1.86520062665e-14  1.51317444996e-14  1.66637002384e-14  1.83405611646e-14  1.71684981241e-14  1.82872459365e-14  2.14826355204e-14  2.07048046475e-14  2.10783182565e-14  2.05371167993e-14  2.42357876147e-14  2.40634307899e-14  2.39414607945e-14  2.75674600281e-14  2.5382737676e-14  2.84754831941e-14  2.98575971979e-14  3.44148019338e-14  3.45809232727e-14  4.11649139924e-14  5.22601960063e-14  6.52022982011e-14  8.08042127453e-14  1.06252038357e-13  1.41080871949e-13  2.01939138235e-13  3.06345984681e-13  5.35143672521e-13  1.23476992304e-12  4.79329983264e-12  1.23859444108e-12  5.39226766936e-13
 5.38765775187e-13  3.12414808067e-13  2.03885533056e-13  1.44995526081e-13  1.0265820871e-13  7.90489757437e-14  6.32369202723e-14  5.20130361421e-14  4.19186857015e-14  4.1428878537e-14  3.3378902667e-14  2.76633514859e-14  2.69864024551e-14  2.43760804935e-14  2.81326874463e-14  2.08229171497e-14  2.14682412711e-14  2.3022434797e-14  2.23263045399e-14  2.24041986977e-14  1.93701201837e-14  1.90710558576e-14  1.73298681385e-14  1.63265614809e-14  2.07546983375e-14  1.93760823035e-14  2.0850653097e-14  2.16015442112e-14  1.79527410866e-14  2.01099435402e-14  2.17430726074e-14  2.17939701654e-14  1.78654344818e-14  1.95394362952e-14  1.6592720583e-14  2.07813253756e-14  1.66639821627e-14  1.30345489716e-14  2.11112552131e-14  1.9613399013e-14  1.75163863139e-14  1.93938084097e-14  1.8842693608e-14  1.62785293587e-14  1.45837512209e-14  1.37654585625e-14  1.67583992516e-14  1.51765007413e-14  2.23655993039e-14  1.4269531646e-14  1.53089402958e-14  1.79747482192e-14  1.96966936455e-14  1.82673975985e-14  1.57708930272e-14  1.87242950659e-14  1.9745654483e-14  1.59043197353e-14  1.69089340388e-14  1.53034708623e-14  1.88441929705e-14  1.52962734436e-14  1.84718469498e-14  2.16595384254e-14  2.03375794296e-14  1.89628147227e-14  1.70181831055e-14  1.91569800451e-14  1.81581044997e-14  1.82292684102e-14  1.79329091706e-14  2.07476876679e-14  2.21539538548e-14  2.02016836293e-14  2.37553962757e-14  2.0853114326e-14  2.01825619151e-14  2.5645818995e-14  2.69080981638e-14  2.62856006513e-14  2.72994516676e-14  2.5248564446e-14  3.21855052389e-14  3.46582608206e-14  4.3744763633e-14  5.21811052267e-14  6.09932784437e-14  8.09857436894e-14  1.05812886152e-13  1.46053756565e-13  2.0634669502e-13  3.12420655171e-13  5.38602807843e-13  1.23859444108e-12  4.78661476167e-12  1.24188479008e-12
 1.23709805895e-12  5.37624136531e-13  3.10137792704e-13  2.05129522838e-13  1.42923185669e-13  1.03168571735e-13  7.83552292239e-14  6.07611069881e-14  5.32923095168e-14  4.39045031705e-14  3.84255480606e-14  3.22592471569e-14  2.7191051846e-14  2.3516113488e-14  2.49459387762e-14  2.47203850305e-14  2.03185583572e-14  2.06745694473e-14  2.02701739793e-14  2.4562352493e-14  2.09274679485e-14  1.62470102281e-14  1.75741694387e-14  1.81420615093e-14  1.78724839001e-14  2.02755711713e-14  1.94222719681e-14  2.04463144199e-14  2.2472986661e-14  1.86775633404e-14  1.76663917223e-14  1.92866487107e-14  1.95875209069e-14  2.31614072549e-14  1.97188259647e-14  2.17629962343e-14  1.80180681419e-14  1.5062779857e-14  1.74343379807e-14  1.91421722769e-14  2.29022546067e-14  1.82753568568e-14  1.3996306631e-14  1.659276141e-14  1.49931854305e-14  1.89379596936e-14  2.14724308305e-14  1.70794338055e-14  1.9556485765e-14  1.6361509608e-14  1.60191699767e-14  1.76438052358e-14  2.23459546096e-14  2.1649251699e-14  2.19633993959e-14  1.86973823098e-14  1.74129546121e-14  1.4739996495e-14  1.78139458231e-14  1.78337013482e-14  1.82336146978e-14  1.80312501096e-14  1.87480145361e-14  1.9375382588e-14  1.79962010263e-14  1.32681344954e-14  1.78708170501e-14  1.8994296546e-14  1.55412088288e-14  1.908691415e-14  1.76203359706e-14  1.90692851459e-14  1.7556226087e-14  2.12895867451e-14  2.37766793945e-14  2.33232106884e-14  2.51533147031e-14  2.59170527902e-14  2.61193385841e-14  2.73425970162e-14  2.7646741831e-14  2.54962911307e-14  2.80128605729e-14  3.15038145026e-14  3.88025750634e-14  4.44391810329e-14  4.91844049484e-14  6.16593730006e-14  7.68161383375e-14  1.01530144786e-13  1.43533018261e-13  2.00458204631e-13  3.08669049894e-13  5.39226766936e-13  1.24188479008e-12  4.78887512815e-12


==> anc/correlator_b12_Nt11_dist15.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 0.000112260204928  0.000111991041414  0.000101351542044  8.36069632886e-05  6.97745921297e-05  5.90072630614e-05  4.47664316219e-05  3.78352827549e-05  2.63781845322e-05  1.84104263623e-05  1.53758536022e-05  1.32531783523e-05  7.27781203958e-06  4.39408669742e-06  1.90700300397e-06  4.7974196039e-06  3.72100279851e-06  1.23600718795e-06 -2.11322832386e-06 -3.50151668263e-06 -9.09193999481e-07 -6.4078967838e-09  2.82905774785e-06 -2.20700471469e-06 -1.16950455538e-06  4.47582527381e-07  5.42824382499e-06  4.27655176249e-06  3.25524894237e-06  2.95955908912e-06  1.95877264e-06  4.7421619487e-06 -2.93068872993e-06 -9.1642166991e-07 -1.15241402353e-06 -3.40465483619e-08  3.84438463709e-06  2.13814490806e-06  5.14207238493e-07 -1.26475424251e-06 -4.610876942e-07 -2.66492256255e-06 -2.42716996968e-06  4.41562462381e-06 -6.53750693073e-07 -5.31647816929e-07  3.25684446213e-06  7.43918685134e-06  3.35871419521e-06  4.14934788173e-06  3.15879498767e-06  7.34370274394e-06 -7.0668227321e-07  1.17800298171e-06 -3.86849097102e-06 -3.08927298315e-06  1.91092850394e-06  3.09078516668e-06  4.07414122596e-06  5.87722930328e-06  6.84267394396e-06  3.49441148103e-06  1.17170931273e-06  5.40594986556e-06  2.04287355614e-06  2.21679864785e-06  5.65224172027e-07  2.7882497857e-06 -8.36806342608e-07 -2.08771797484e-06 -1.52759870497e-06  1.40182832892e-06 -1.48226938125e-06 -2.91170343447e-06  3.0073592726e-06  8.31559384697e-06  5.36119030483e-06  1.76267311217e-06  2.33948001483e-06  5.47428296461e-06  5.49241782186e-06  3.28059523799e-06  7.95388209456e-06  7.8358929645e-06  9.71714077354e-06  1.47791666126e-05  1.27678749953e-05  2.46350779339e-05  2.72294020778e-05  3.59360908258e-05  4.04854310613e-05  5.83927300047e-05  7.28421349095e-05  9.06162072703e-05  0.000100647147949  0.000111258058328
 0.50698575481  0.50631993861  0.507107271163  0.508420136924  0.507336119989  0.506406019715  0.506912892617  0.506785572415  0.509130405431  0.507356128429  0.505880965977  0.506495088272  0.507492168111  0.507634015112  0.506071784275  0.50763010261  0.507368897714  0.508685068168  0.50725987999  0.506931382266  0.50787375283  0.507297249499  0.506913569405  0.507014550813  0.506097703186  0.506348576256  0.506226565507  0.506255170212  0.506985345202  0.506612914991  0.50763941084  0.507324257408  0.5059828844  0.506428436601  0.508279773504  0.506636763356  0.506062637237  0.506576745168  0.506080579672  0.506964833085  0.506681268197  0.506095983111  0.506781791022  0.506532230155  0.505000288205  0.506951288787  0.507592883855  0.506195089446  0.506934005807  0.506525861732  0.507618622441  0.506220998095  0.506277030117  0.506505508274  0.508114312759  0.505585555579  0.506886777487  0.506821255322  0.506813351465  0.506995503117  0.507405955643  0.505667383687  0.506567640708  0.506774490187  0.506106735397  0.505678084718  0.506482928338  0.506825314681  0.508158990632  0.507775266492  0.506808333188  0.506657735074  0.506889092257  0.505811071554  0.508386517691  0.507476442486  0.506437856136  0.507025044398  0.50707462548  0.507270702637  0.506776822184  0.506959459572  0.506367393104  0.505193531508  0.504628900033  0.507652049211  0.506731876244  0.507612039995  0.508126584561  0.505983799127  0.506810272426  0.507848902809  0.506678277335  0.507485397287  0.506217347877  0.507382971941
 8.05893586823e-12  2.0817543114e-12  9.01952316604e-13  5.15102000444e-13  3.34449377475e-13  2.29094014623e-13  1.6165942077e-13  1.24201111414e-13  1.00266218047e-13  8.23347903666e-14  5.43248902325e-14  5.26909879814e-14  4.22360458656e-14  3.96086508084e-14  2.92568791636e-14  2.91607600203e-14  2.67525380001e-14  2.80845762884e-14  2.21419655138e-14  3.16946680432e-14  2.51717053483e-14  1.63695821577e-14  1.79183437516e-14  2.00205462076e-14  2.61771165108e-14  2.42868230622e-14  2.02894204735e-14  2.81565404651e-14  1.87891137591e-14  2.13858843997e-14  2.62574919774e-14  2.48729932548e-14  2.61300234244e-14  2.43441951136e-14  2.40321109768e-14  2.28249878509e-14  2.23731744698e-14  1.81257305849e-14  1.88536592636e-14  1.66205659706e-14  1.80886385005e-14  1.70337099317e-14  1.09452112592e-14  1.73734242721e-14  1.47376281632e-14  1.56816137025e-14  1.5884400842e-14  2.15274201135e-14  2.0804813966e-14  2.74134407039e-14  2.19594727505e-14  1.86877428664e-14  2.42357083401e-14  2.65983069424e-14  1.93849565469e-14  2.03186135144e-14  1.55478206917e-14  2.12895405347e-14  1.85320107779e-14  1.6150881728e-14  1.89651340473e-14  2.03894064925e-14  2.35928993793e-14  2.46716627194e-14  2.13571774068e-14  1.85285536777e-14  1.70553230557e-14  1.55737845853e-14  1.8850554653e-14  1.2164232907e-14  1.82802341281e-14  1.36547158511e-14  1.86325463919e-14  1.84186309972e-14  2.11850368906e-14  2.89147048104e-14  1.93764574856e-14  1.92852015614e-14  1.99616945608e-14  2.61668905802e-14  2.69272751193e-14  2.76955309804e-14  3.54152929636e-14  3.448639431e-14  3.63540453376e-14  4.40573979781e-14  5.77761893993e-14  7.23877177809e-14  9.02711840516e-14  1.15923552e-13  1.64950004664e-13  2.28744580921e-13  3.34428241443e-13  5.04162562004e-13  8.9465444652e-13  2.07556532816e-12
 2.0817543114e-12  8.05116485005e-12  2.08383540075e-12  9.01550931559e-13  5.15005913351e-13  3.30010004882e-13  2.29741607029e-13  1.72191571526e-13  1.29234140704e-13  1.00075446099e-13  7.49568405388e-14  5.88111758984e-14  5.12658123043e-14  3.71719578152e-14  2.63662894615e-14  2.61611085573e-14  2.52212233601e-14  2.92476406101e-14  1.88143105802e-14  2.2513575214e-14  2.25868086344e-14  2.16349058048e-14  1.8176086169e-14  2.14381466379e-14  1.98693871988e-14  1.94369436339e-14  1.75306120225e-14  2.39881728711e-14  1.91699681848e-14  1.86132732835e-14  2.28792261419e-14  2.32211080417e-14  2.37002093642e-14  2.45536790492e-14  2.58520858943e-14  2.23728674072e-14  2.00625464527e-14  1.24666978731e-14  2.55048607569e-14  1.5408732811e-14  2.31363803309e-14  1.96523693546e-14  1.16223886192e-14  1.27688090087e-14  2.08118796089e-14  1.24683845262e-14  1.81916981404e-14  1.72439734862e-14  1.93072854532e-14  1.9408912031e-14  2.12698200149e-14  1.63771185906e-14  1.6602612833e-14  2.51203375683e-14  2.10319553707e-14  1.7728105325e-14  1.9807549578e-14  2.71394690818e-14  2.09572407039e-14  1.54356112761e-14  1.98083996186e-14  2.37993170946e-14  2.25826332039e-14  2.1452791166e-14  1.41192933301e-14  1.50201256492e-14  1.97697773952e-14  1.82457457093e-14  1.47518799922e-14  1.63582676566e-14  1.88486078506e-14  1.7876671995e-14  1.72975295447e-14  1.53385810279e-14  2.26941194977e-14  1.71843111126e-14  2.1108924556e-14  1.53230559559e-14  1.52235666197e-14  1.43092715702e-14  1.63293073857e-14  2.47219619531e-14  2.79687874492e-14  2.9186630439e-14  3.56550446054e-14  3.66413842102e-14  5.21721726584e-14  5.90009709561e-14  7.29064389061e-14  8.91699458931e-14  1.20879534555e-13  1.65640442493e-13  2.26251398786e-13  3.25743047119e-13  5.13929707654e-13  8.9959371794e-13
 9.01952316604e-13  2.08383540075e-12  8.05981833297e-12  2.08572640922e-12  8.93377313166e-13  5.09425441378e-13  3.2445196794e-13  2.30301226175e-13  1.66150868008e-13  1.23012172307e-13  8.66254680203e-14  7.0924801047e-14  5.58385188918e-14  4.51585545222e-14  3.78981542999e-14  3.37317503796e-14  3.05057599335e-14  2.41313799657e-14  2.75728445654e-14  2.2234697378e-14  2.29335992976e-14  2.56673939732e-14  2.74152181414e-14  2.21307686838e-14  1.96727382879e-14  2.21064923971e-14  1.98984782669e-14  2.26093868133e-14  1.93288156798e-14  2.00233777665e-14  2.12161094457e-14  2.57581602447e-14  1.84154942596e-14  2.41331959639e-14  1.62884597961e-14  1.74676342375e-14  2.60984434291e-14  1.62785553636e-14  2.20328871132e-14  2.04288045054e-14  1.95836694855e-14  1.50463536756e-14  1.45221281136e-14  1.10930227953e-14  2.01260865744e-14  1.73024349337e-14  2.08191912926e-14  2.16427888606e-14  2.02960896327e-14  1.96002778572e-14  1.61530330251e-14  1.72765418181e-14  1.38308231437e-14  2.25230114438e-14  1.78475902968e-14  2.20926255549e-14  1.65875247053e-14  2.96546321804e-14  1.49120234295e-14  1.90287750041e-14  2.09672322769e-14  2.67583409925e-14  2.15932075998e-14  2.40339394206e-14  2.16525622905e-14  2.74568804155e-14  2.03102059016e-14  1.92686603437e-14  1.99118372312e-14  1.8006621861e-14  2.19541242372e-14  1.50127754378e-14  2.06438171368e-14  2.05643275964e-14  2.16815591605e-14  2.18644885999e-14  1.65759772983e-14  2.55116641454e-14  2.06765687977e-14  2.00618598732e-14  2.44005782975e-14  2.85633109149e-14  3.18239365626e-14  2.53408158468e-14  3.03272556033e-14  3.16704104446e-14  4.16736113568e-14  5.05430576154e-14  6.60513058523e-14  7.88347500208e-14  9.21878284738e-14  1.25659351115e-13  1.65855244618e-13  2.24057681284e-13  3.33701168483e-13  5.16973870425e-13
 5.15102000444e-13  9.01550931559e-13  2.08572640922e-12  8.08616884444e-12  2.07939845355e-12  8.98490337223e-13  5.07711560958e-13  3.29807917075e-13  2.29276590702e-13  1.6562357091e-13  1.22228080867e-13  9.70544138236e-14  7.61733962948e-14  5.95219908249e-14  5.11804289328e-14  4.15550268702e-14  3.31717605484e-14  3.09364877504e-14  2.75483752771e-14  2.69498426461e-14  2.64851654564e-14  2.53592060908e-14  3.02721069361e-14  2.48241132946e-14  2.20464481982e-14  2.06903762967e-14  2.4517295865e-14  2.04197604968e-14  1.9418269858e-14  2.19674564457e-14  1.81075143608e-14  1.74050166968e-14  1.61108333694e-14  1.7141669832e-14  2.22596570773e-14  1.85594692596e-14  1.93708503728e-14  2.67020690013e-14  1.7936649375e-14  2.5157493491e-14  2.0140648349e-14  2.32212770673e-14  1.86298407834e-14  2.43968549711e-14  1.99704412627e-14  1.64195287888e-14  2.03948281441e-14  2.39354647004e-14  1.91198177807e-14  2.15531777228e-14  2.21661503911e-14  2.22954437814e-14  1.34089842177e-14  2.64682186278e-14  2.01753558592e-14  2.9173579437e-14  2.51888546629e-14  2.99152774165e-14  2.11664067926e-14  1.92249714689e-14  2.25985700911e-14  2.27588861511e-14  1.36203623395e-14  2.00495889721e-14  1.07517902796e-14  2.16812609295e-14  2.10173311586e-14  2.55632389099e-14  2.80036509488e-14  2.16422999384e-14  2.46102815852e-14  1.51714210066e-14  1.62025304396e-14  2.18285610914e-14  2.13130854576e-14  1.93981085358e-14  1.88861819301e-14  1.95427291975e-14  1.82502075998e-14  2.00053826323e-14  2.48087306384e-14  2.20833155787e-14  2.72904440681e-14  2.44035790696e-14  2.87214134512e-14  3.22842037329e-14  3.64056362228e-14  3.77397625554e-14  5.013910649e-14  5.35795398895e-14  6.96622338119e-14  9.3209355909e-14  1.26482588665e-13  1.60150715514e-13  2.29035922762e-13  3.30528851541e-13
 3.34449377475e-13  5.15005913351e-13  8.93377313166e-13  2.07939845355e-12  8.06986189204e-12  2.07610167471e-12  8.91321869976e-13  5.15452664896e-13  3.30623378857e-13  2.29115195973e-13  1.64847146941e-13  1.21900017146e-13  9.91617752014e-14  7.47862125362e-14  6.38043824411e-14  4.94967928054e-14  4.58221884375e-14  3.72447314242e-14  2.93645395874e-14  2.69764500622e-14  2.37320138599e-14  2.66916593301e-14  2.50641659986e-14  2.05855879996e-14  2.08876639508e-14  1.77875779889e-14  2.39781966236e-14  1.87470943415e-14  1.82136128148e-14  1.72527295344e-14  1.81463067243e-14  1.43744096862e-14  1.47710977017e-14  2.22209532635e-14  2.25012420307e-14  1.8790098652e-14  1.80333800352e-14  2.04487408061e-14  1.52613193227e-14  2.00266224848e-14  2.12105066089e-14  2.1387353428e-14  1.85563694436e-14  2.12074882997e-14  1.49889157764e-14  1.69760534327e-14  1.68914982444e-14  2.16758674238e-14  1.79829829101e-14  2.07446876601e-14  1.8010854919e-14  2.13895934312e-14  2.53572905709e-14  2.15463930129e-14  2.20120755569e-14  2.212830061e-14  1.39796154527e-14  1.78188008902e-14  1.6016592861e-14  1.37803839258e-14  1.7791311263e-14  1.89445913246e-14  2.15027452252e-14  2.17835041543e-14  1.59640310245e-14  2.27760399988e-14  2.26818684072e-14  2.19363135621e-14  1.89147775238e-14  2.31771507496e-14  2.47413490024e-14  1.93259747942e-14  2.46340027644e-14  2.54330390985e-14  2.2912178502e-14  1.96350896792e-14  1.40499439905e-14  1.84144003382e-14  1.7313070207e-14  2.04879818113e-14  2.58956599963e-14  2.18454750649e-14  2.48424026871e-14  2.11639261281e-14  2.66861714748e-14  3.13106345135e-14  3.76474702082e-14  3.62993300641e-14  4.04728057499e-14  5.59292266899e-14  5.78584515575e-14  7.29584815854e-14  9.30342210015e-14  1.19857183449e-13  1.6432993586e-13  2.30166278613e-13
 2.29094014623e-13  3.30010004882e-13  5.09425441378e-13  8.98490337223e-13  2.07610167471e-12  8.04651488679e-12  2.07296203373e-12  8.89519899217e-13  5.10336145394e-13  3.29372322773e-13  2.2815569474e-13  1.64315116375e-13  1.24636172232e-13  9.26982935548e-14  7.58358267513e-14  5.97115237887e-14  5.21522552697e-14  4.92162388849e-14  3.50018753455e-14  3.1100541988e-14  2.47004741807e-14  2.86489775252e-14  2.61775728066e-14  2.97703177106e-14  2.91683489572e-14  1.69934707607e-14  2.41781990337e-14  2.263743395e-14  1.82787910439e-14  2.26431029921e-14  1.39963306494e-14  1.35569942842e-14  1.99517278152e-14  2.10838872999e-14  2.04211362657e-14  1.8936446548e-14  2.04979964571e-14  2.14925476981e-14  2.6016332217e-14  1.6532872207e-14  1.9030044925e-14  1.15069349907e-14  1.86769946234e-14  2.26358734474e-14  2.28761635568e-14  2.13892500128e-14  1.52091663289e-14  1.88078308485e-14  2.6317883059e-14  1.97558808505e-14  1.43654087786e-14  1.76212816905e-14  1.51470021933e-14  1.70442575854e-14  1.49657540389e-14  2.10216437762e-14  1.81282563472e-14  1.5067373753e-14  1.72048964967e-14  1.87160435042e-14  8.8931180342e-15  2.19511887256e-14  2.25478675524e-14  2.28141926014e-14  2.22477211559e-14  2.49109504194e-14  2.1353726163e-14  2.37540811228e-14  2.45084092255e-14  2.05734852805e-14  2.09428151008e-14  1.63528514378e-14  2.24986250014e-14  2.11224771418e-14  2.02939322199e-14  2.32160854727e-14  1.25330478964e-14  1.64079495576e-14  2.10475617995e-14  2.04612006348e-14  1.83993936166e-14  2.18576145268e-14  2.08015665721e-14  2.18123528233e-14  1.75580741024e-14  3.09903529568e-14  3.95930805679e-14  3.77490339051e-14  4.12690610077e-14  4.15528008239e-14  4.80477060938e-14  5.93143776374e-14  7.6589126274e-14  9.18398902181e-14  1.24663603561e-13  1.65120145824e-13
 1.6165942077e-13  2.29741607029e-13  3.2445196794e-13  5.07711560958e-13  8.91321869976e-13  2.07296203373e-12  8.05155993541e-12  2.0693149795e-12  8.94306376329e-13  5.11846241286e-13  3.35626438578e-13  2.30586248783e-13  1.60695462341e-13  1.14348729731e-13  9.54302765229e-14  7.41030396115e-14  5.75938094159e-14  5.33131661241e-14  3.95281884403e-14  3.07783335876e-14  3.21026494954e-14  2.83830840774e-14  2.68017817461e-14  2.66531723946e-14  2.65465016976e-14  1.98198167111e-14  1.89659303927e-14  1.64132113101e-14  1.91150740695e-14  2.5863953005e-14  2.34931248626e-14  2.4764367236e-14  1.85861716578e-14  1.44984177829e-14  2.27057344661e-14  2.16292166664e-14  1.87050696753e-14  2.01741494287e-14  2.27396998957e-14  2.10331141387e-14  1.10887623109e-14  1.60343101494e-14  2.31804094808e-14  2.27486243264e-14  2.2865753431e-14  1.94135933832e-14  1.48411095972e-14  1.99688962351e-14  1.62858379565e-14  1.99243191131e-14  1.7910987762e-14  1.47602632339e-14  1.36773689571e-14  1.94420659e-14  1.8976421176e-14  1.50258144492e-14  1.70614674298e-14  1.97239851552e-14  2.39488487258e-14  1.85712451725e-14  1.83280588748e-14  2.52615943454e-14  1.85226494166e-14  2.09404853299e-14  1.94144629664e-14  2.07533966183e-14  2.38818004741e-14  2.13427145403e-14  1.84775482305e-14  2.19408333485e-14  1.80099720398e-14  1.96517921555e-14  2.00311160486e-14  2.14883123864e-14  2.0377529546e-14  1.99768470463e-14  1.94588101496e-14  1.40972644053e-14  1.95191315198e-14  2.2793527328e-14  2.16518785885e-14  1.99984962363e-14  1.82355500688e-14  2.18125275836e-14  2.27743321856e-14  2.91412827658e-14  2.65970848294e-14  2.88007663623e-14  3.57383236598e-14  3.55153718885e-14  4.11434349109e-14  5.05372446373e-14  6.0135804331e-14  7.3525566489e-14  9.2405236007e-14  1.1877356612e-13
 1.24201111414e-13  1.72191571526e-13  2.30301226175e-13  3.29807917075e-13  5.15452664896e-13  8.89519899217e-13  2.0693149795e-12  8.05491254504e-12  2.081988496e-12  8.96291610247e-13  5.14968047046e-13  3.33254630553e-13  2.23190653221e-13  1.65769108079e-13  1.25759212763e-13  9.60791799048e-14  7.03035152031e-14  6.13377069297e-14  5.07025647103e-14  3.61223462827e-14  3.59294360181e-14  3.08346362432e-14  2.42546701171e-14  2.2840560574e-14  2.34349037708e-14  1.97838510886e-14  1.78475298975e-14  1.75285754631e-14  1.30220606004e-14  1.88503561681e-14  1.56863658701e-14  1.96620923614e-14  2.21817071387e-14  2.41479993254e-14  2.09599892943e-14  1.74924306759e-14  2.28084007845e-14  2.03497619294e-14  1.34569602078e-14  2.17829308625e-14  2.07529412326e-14  1.99752017688e-14  1.84424313476e-14  2.6385856913e-14  1.89109876554e-14  1.91525275397e-14  1.61425952949e-14  2.18831966176e-14  1.85835051674e-14  1.45367111651e-14  1.22703534399e-14  1.41387397696e-14  1.34974831427e-14  1.9802246045e-14  1.43329502571e-14  1.9922710954e-14  1.69109702371e-14  2.06628762806e-14  8.80172838825e-15  1.96360526857e-14  2.64124024991e-14  2.46931141112e-14  1.68239173694e-14  1.85354558843e-14  2.22514331362e-14  2.11901876636e-14  2.3110462923e-14  1.0020587588e-14  1.84511723011e-14  2.1336260848e-14  2.40597902937e-14  1.76535128111e-14  1.91592197985e-14  2.27384254859e-14  1.96050836619e-14  2.52986904416e-14  2.12189239975e-14  2.04491609314e-14  1.07401887916e-14  1.53879832516e-14  1.94115194895e-14  1.86308337474e-14  2.64370418194e-14  1.6685018965e-14  2.12777986782e-14  2.36641116877e-14  2.12600735538e-14  2.11977964521e-14  2.86159605646e-14  3.27327710861e-14  3.36991514266e-14  3.78765417149e-14  4.86083371953e-14  6.15507809488e-14  8.51369899054e-14  9.7757302419e-14
 1.00266218047e-13  1.29234140704e-13  1.66150868008e-13  2.29276590702e-13  3.30623378857e-13  5.10336145394e-13  8.94306376329e-13  2.081988496e-12  8.10135642455e-12  2.08589458178e-12  8.95156846055e-13  5.17177997177e-13  3.31930176026e-13  2.29278630132e-13  1.67198363577e-13  1.31141345431e-13  9.68354447608e-14  7.95738412088e-14  5.91127925804e-14  4.56981113816e-14  3.79372067407e-14  2.73735445656e-14  2.88936575089e-14  2.42951992376e-14  2.38171120399e-14  2.79222059274e-14  2.35483661607e-14  2.0799408173e-14  1.82531036037e-14  2.11293642594e-14  1.62160326109e-14  1.76496828945e-14  2.39631187231e-14  1.62853442417e-14  1.85034924969e-14  2.0174851803e-14  1.13089090657e-14  1.86113877324e-14  1.85033432399e-14  1.88136323334e-14  1.39966234329e-14  2.08746640885e-14  2.0272758794e-14  2.019451928e-14  1.82156970481e-14  2.07253491022e-14  1.60344030713e-14  2.31933741013e-14  1.64909488221e-14  1.50707805063e-14  1.54919532846e-14  2.11085685278e-14  2.48141855825e-14  2.11815129501e-14  1.46123285167e-14  2.02720409628e-14  2.04486396899e-14  2.44002370443e-14  1.85845455469e-14  2.32932971718e-14  2.5824470953e-14  2.08963197314e-14  1.59873724439e-14  2.0517788314e-14  1.97259790072e-14  2.37925982016e-14  2.21967472796e-14  1.70791127246e-14  1.59490250078e-14  1.70584531519e-14  2.18501203672e-14  1.83016123876e-14  2.22367106783e-14  2.65306523477e-14  2.05693803507e-14  2.25271735488e-14  2.24752454873e-14  1.72380317777e-14  1.50424850359e-14  1.60875207267e-14  1.89743534959e-14  2.35520102993e-14  2.282593497e-14  2.04851734883e-14  2.60535139778e-14  2.50513396401e-14  2.51091550469e-14  2.27977100406e-14  2.80405207073e-14  3.36943285971e-14  3.24139294282e-14  3.13916333697e-14  4.33598157393e-14  5.23349679623e-14  7.14985394614e-14  8.42064030276e-14
 8.23347903666e-14  1.00075446099e-13  1.23012172307e-13  1.6562357091e-13  2.29115195973e-13  3.29372322773e-13  5.11846241286e-13  8.96291610247e-13  2.08589458178e-12  8.06370874605e-12  2.06704049232e-12  8.91070906334e-13  5.15269493462e-13  3.35024770127e-13  2.28081714605e-13  1.63857299323e-13  1.24643115772e-13  9.18192597891e-14  6.93522647441e-14  6.19619265418e-14  5.15649030947e-14  4.71224118494e-14  3.79942107522e-14  3.27416187643e-14  3.31595307935e-14  2.83768422599e-14  2.50942729643e-14  2.07281526106e-14  1.99104708772e-14  2.22045891795e-14  2.15300165842e-14  1.94873249753e-14  2.54285100032e-14  2.06532170178e-14  1.89043700405e-14  2.14895650997e-14  2.09559681125e-14  2.37653661402e-14  1.9901934738e-14  2.31624853001e-14  2.63680834948e-14  1.6058265867e-14  1.87454283346e-14  2.08726511594e-14  2.06344159591e-14  2.40996569997e-14  2.23223797907e-14  1.89020871763e-14  1.04973713675e-14  1.69688071368e-14  2.39128472111e-14  1.79199513578e-14  2.03043331204e-14  2.43285973748e-14  1.752881694e-14  1.82785700362e-14  1.62097678822e-14  2.08994867433e-14  1.58718149583e-14  1.70310880217e-14  2.40379513396e-14  2.55953885036e-14  2.36872261753e-14  1.61854983994e-14  2.08765997695e-14  1.87903424956e-14  2.27831065645e-14  1.51430917896e-14  2.00760176716e-14  1.89523802668e-14  1.93468327544e-14  1.78593624058e-14  2.2203891553e-14  2.92857004182e-14  1.66880042399e-14  2.01358096396e-14  2.10049877712e-14  1.99204705632e-14  1.91871129716e-14  1.88421677803e-14  1.983435091e-14  1.55250561453e-14  2.13292502947e-14  1.87962082014e-14  1.6695309659e-14  2.52008290665e-14  2.13338041011e-14  2.30017363868e-14  2.56247905487e-14  3.1051200593e-14  2.60729284755e-14  2.85640750203e-14  3.05737040678e-14  4.10406624258e-14  5.58631819526e-14  6.29298231418e-14
 5.43248902325e-14  7.49568405388e-14  8.66254680203e-14  1.22228080867e-13  1.64847146941e-13  2.2815569474e-13  3.35626438578e-13  5.14968047046e-13  8.95156846055e-13  2.06704049232e-12  8.0353748508e-12  2.06962066463e-12  8.95599380188e-13  5.10551439377e-13  3.32105662406e-13  2.30035179269e-13  1.65486994095e-13  1.15556795816e-13  9.07234328887e-14  6.95895999082e-14  6.16775372832e-14  4.66833964509e-14  4.14581247364e-14  3.4724709321e-14  3.9441222877e-14  3.31561420212e-14  3.61427125592e-14  2.4853124579e-14  1.99302989729e-14  2.51381836241e-14  2.28502591004e-14  2.0041826001e-14  2.22851747096e-14  2.06060539158e-14  2.63095760646e-14  1.85153427346e-14  2.04700143546e-14  2.05808480375e-14  1.85543008343e-14  1.93100275149e-14  3.06076122707e-14  2.48619791329e-14  2.08072274469e-14  2.06969351507e-14  1.87128756545e-14  1.93310545192e-14  2.41051780243e-14  1.67697763303e-14  1.77449593289e-14  2.06876070342e-14  2.22320620322e-14  1.48099561524e-14  2.10376858523e-14  1.89391988257e-14  2.45901308449e-14  2.32970195098e-14  1.98415404403e-14  2.2988581857e-14  2.2523713116e-14  1.34813559704e-14  1.27351702713e-14  1.45279603171e-14  1.82491800615e-14  2.22513793739e-14  2.02153986431e-14  2.63300229799e-14  2.24353361334e-14  2.25391048991e-14  1.70031811704e-14  1.12078113696e-14  1.79117291522e-14  1.80120567501e-14  1.23790538922e-14  2.20901290539e-14  2.17681527013e-14  2.66783891737e-14  1.97145295426e-14  1.68758643183e-14  1.84973846146e-14  2.17645001163e-14  1.69433535677e-14  1.71348117498e-14  2.49135835948e-14  2.58183355654e-14  2.29122293679e-14  2.87869117798e-14  2.24811897129e-14  2.16457279284e-14  1.70962358484e-14  2.08527077653e-14  2.33682016024e-14  2.70956007258e-14  2.92654536724e-14  2.82965318392e-14  4.07926546791e-14  5.26458996277e-14
 5.26909879814e-14  5.88111758984e-14  7.0924801047e-14  9.70544138236e-14  1.21900017146e-13  1.64315116375e-13  2.30586248783e-13  3.33254630553e-13  5.17177997177e-13  8.91070906334e-13  2.06962066463e-12  8.0518624922e-12  2.07596288391e-12  8.90704629038e-13  5.17690099975e-13  3.3306012008e-13  2.24026460536e-13  1.67417306835e-13  1.26645540353e-13  9.82803008694e-14  7.86508745264e-14  5.92220696657e-14  5.06172497701e-14  4.41711575629e-14  3.67416482208e-14  2.65990804678e-14  2.37315549629e-14  2.48558336258e-14  1.75646174602e-14  2.92051843346e-14  2.6995246007e-14  1.9433321494e-14  2.48386600269e-14  2.17936214733e-14  1.53518687517e-14  2.24620798634e-14  1.87113445213e-14  1.44763202467e-14  1.02642662868e-14  1.38495266133e-14  1.75205156426e-14  2.04965980491e-14  1.82584313333e-14  1.8705812016e-14  1.89825643575e-14  1.99909503373e-14  1.71253172429e-14  1.04716529366e-14  2.13240799847e-14  2.13889347276e-14  1.48812178257e-14  1.91856554645e-14  2.02220775451e-14  2.02636201284e-14  1.6610999123e-14  1.41641173937e-14  2.04575721285e-14  2.17862272661e-14  2.21289584669e-14  1.41489467511e-14  1.95971603238e-14  2.32664079068e-14  2.02765730055e-14  2.04950557579e-14  2.05368125529e-14  2.39510456142e-14  2.1257348582e-14  2.47233291631e-14  2.3838573701e-14  1.82678794944e-14  2.76949516076e-14  2.21507961985e-14  2.04648847467e-14  2.30181864003e-14  2.2704704661e-14  2.45871014045e-14  1.9141781713e-14  2.46511708766e-14  1.69431279758e-14  1.69324491681e-14  2.50050957112e-14  1.91231520004e-14  2.56916407879e-14  2.49968918737e-14  2.05587563049e-14  2.55311155782e-14  2.44981751887e-14  2.07892993606e-14  2.65294782451e-14  2.61965116326e-14  2.51259016806e-14  2.74621476121e-14  3.2615491091e-14  3.2094859282e-14  3.827504481e-14  4.05547025849e-14
 4.22360458656e-14  5.12658123043e-14  5.58385188918e-14  7.61733962948e-14  9.91617752014e-14  1.24636172232e-13  1.60695462341e-13  2.23190653221e-13  3.31930176026e-13  5.15269493462e-13  8.95599380188e-13  2.07596288391e-12  8.07039144053e-12  2.08230228886e-12  8.99156209886e-13  5.12116444245e-13  3.32419144553e-13  2.31692241903e-13  1.68278787588e-13  1.30505578644e-13  9.9674823463e-14  7.22447741511e-14  5.77034722716e-14  4.58401889877e-14  4.14497223432e-14  3.31526636088e-14  3.25738029497e-14  2.73627114003e-14  2.27361720541e-14  2.3620342895e-14  2.51553874356e-14  2.32332634463e-14  2.22343407046e-14  2.26702100034e-14  1.94326051495e-14  2.2403825916e-14  2.71049286711e-14  1.96549517329e-14  1.44929662883e-14  1.47580112043e-14  1.89107002595e-14  1.03517948215e-14  1.56301990924e-14  1.82905822754e-14  2.00217352659e-14  1.86331401112e-14  1.8557651045e-14  1.36205026318e-14  1.6505679568e-14  2.12946812205e-14  1.24736874766e-14  1.46827267667e-14  1.73863751395e-14  1.72498435768e-14  1.67621019123e-14  1.20528837618e-14  1.54101240165e-14  1.3365345143e-14  1.76434188271e-14  1.60169966863e-14  2.09551972611e-14  1.48835905357e-14  1.93635082666e-14  1.44973014678e-14  2.61370228079e-14  2.75619583806e-14  2.25393158168e-14  2.40360298114e-14  1.7703999122e-14  1.88987683316e-14  2.3405886243e-14  1.90247046226e-14  1.61517927145e-14  1.70991961233e-14  2.09660421681e-14  2.39196992745e-14  2.13047583551e-14  1.47158652376e-14  1.39064239385e-14  2.48275114861e-14  2.54486485504e-14  1.80597921627e-14  2.26215858839e-14  1.81937947745e-14  1.95335680488e-14  1.97881993485e-14  1.80954023472e-14  2.16811200399e-14  2.22150886161e-14  2.73126915851e-14  1.53633031681e-14  2.27902789342e-14  2.16825145752e-14  3.01088643502e-14  3.52504962249e-14  3.72555745846e-14
 3.96086508084e-14  3.71719578152e-14  4.51585545222e-14  5.95219908249e-14  7.47862125362e-14  9.26982935548e-14  1.14348729731e-13  1.65769108079e-13  2.29278630132e-13  3.35024770127e-13  5.10551439377e-13  8.90704629038e-13  2.08230228886e-12  8.0702093e-12  2.08076817418e-12  8.99677755579e-13  5.09773192477e-13  3.28621022592e-13  2.28850855571e-13  1.65415765509e-13  1.23181558726e-13  8.83661756461e-14  7.59198916767e-14  5.69023130968e-14  4.71153917472e-14  4.09695826716e-14  3.44035903139e-14  3.39409045945e-14  2.76423116937e-14  3.08046008706e-14  2.50660005726e-14  2.67587905623e-14  2.42996014106e-14  2.3426918298e-14  2.43690170945e-14  2.13648275485e-14  2.48554608742e-14  1.80413351763e-14  1.76943460198e-14  1.89648167754e-14  1.60706510707e-14  2.19727328416e-14  1.61522828408e-14  2.29394186456e-14  2.06463322004e-14  2.47723588083e-14  2.09564903383e-14  2.14106378909e-14  1.42259960582e-14  1.54409597189e-14  2.01815639671e-14  1.53153120008e-14  2.24565741026e-14  2.09896988859e-14  1.66869461268e-14  1.33677786527e-14  1.28343307952e-14  1.70979679685e-14  1.60152325597e-14  1.92382004299e-14  2.5894038516e-14  2.49569979372e-14  2.09400469542e-14  1.58688307067e-14  1.98110129931e-14  2.22170923786e-14  2.13993177075e-14  1.93384957601e-14  2.2581363033e-14  2.28783563424e-14  2.02460467256e-14  2.04414187454e-14  1.5810954526e-14  2.22258612443e-14  2.01573372183e-14  1.75314212972e-14  1.76295128863e-14  1.5750767961e-14  2.54375073102e-14  2.20294381155e-14  2.28049769636e-14  2.55037740473e-14  2.15082384687e-14  2.44602258059e-14  1.90189121113e-14  1.98899069379e-14  1.93665276125e-14  2.3071208619e-14  1.98446543111e-14  2.02539688681e-14  2.35538263099e-14  2.23970717484e-14  2.23871750006e-14  3.20033579432e-14  2.82241175414e-14  3.21601494303e-14
 2.92568791636e-14  2.63662894615e-14  3.78981542999e-14  5.11804289328e-14  6.38043824411e-14  7.58358267513e-14  9.54302765229e-14  1.25759212763e-13  1.67198363577e-13  2.28081714605e-13  3.32105662406e-13  5.17690099975e-13  8.99156209886e-13  2.08076817418e-12  8.04962084609e-12  2.08159226547e-12  8.91032568177e-13  5.11944430037e-13  3.30412525993e-13  2.22318381092e-13  1.68602138054e-13  1.20550160153e-13  9.52720459405e-14  7.92035697917e-14  6.34707131244e-14  5.15936769525e-14  4.08407726857e-14  3.96965113402e-14  2.84409722003e-14  3.15851123024e-14  2.06050976438e-14  1.94161098429e-14  2.43719571514e-14  2.38765857486e-14  2.54328524412e-14  1.77250480531e-14  1.92231534084e-14  2.16143153327e-14  1.95517728618e-14  1.2514124368e-14  2.44494952314e-14  2.49706045141e-14  2.14013296818e-14  1.96375278971e-14  1.77984033951e-14  1.85489623757e-14  1.79010853819e-14  1.07712148421e-14  1.73442897539e-14  1.53248377042e-14  2.27628906719e-14  1.5395532586e-14  2.16211475997e-14  1.51132345309e-14  1.72464732902e-14  2.11019859523e-14  1.55762043168e-14  2.33603119779e-14  1.70558420297e-14  1.89050316833e-14  2.58759623356e-14  1.86401733491e-14  1.76177462375e-14  2.04926742934e-14  2.31863364349e-14  1.47165136887e-14  2.1670884187e-14  1.84022798486e-14  1.98162903114e-14  1.66981053313e-14  1.98652088353e-14  1.5637958709e-14  1.73701922773e-14  1.7310678714e-14  1.5196373076e-14  1.78498745345e-14  1.66073816288e-14  2.21834233935e-14  2.12426728213e-14  2.24570983569e-14  2.16115324584e-14  2.61546485847e-14  2.4400131596e-14  2.85452550731e-14  2.21146808992e-14  2.18728087147e-14  2.04467509846e-14  1.92095483593e-14  2.1284718484e-14  1.92074640682e-14  2.04509573218e-14  2.29972000387e-14  2.19353626052e-14  2.5288774263e-14  2.28685492341e-14  3.13068191936e-14
 2.91607600203e-14  2.61611085573e-14  3.37317503796e-14  4.15550268702e-14  4.94967928054e-14  5.97115237887e-14  7.41030396115e-14  9.60791799048e-14  1.31141345431e-13  1.63857299323e-13  2.30035179269e-13  3.3306012008e-13  5.12116444245e-13  8.99677755579e-13  2.08159226547e-12  8.07647664271e-12  2.08147972847e-12  8.98235602357e-13  5.09893185462e-13  3.26370191275e-13  2.31270107372e-13  1.64791823461e-13  1.23963347439e-13  9.54232915748e-14  7.68678185196e-14  6.44825058279e-14  5.06226779523e-14  4.76635391341e-14  3.69762843493e-14  3.84357397646e-14  3.24079459644e-14  2.42479386821e-14  2.71285486555e-14  2.45538871005e-14  2.56719534516e-14  1.79509493288e-14  2.17337864241e-14  2.28378215841e-14  1.94526288518e-14  2.05190051444e-14  1.77213393827e-14  2.25836395087e-14  2.16768006593e-14  2.13870048143e-14  1.62795334499e-14  1.91128847817e-14  2.43277604827e-14  1.50479683761e-14  1.75559875239e-14  1.75688659941e-14  1.55245390139e-14  1.81109079936e-14  1.97245959076e-14  1.63968400269e-14  1.43879808431e-14  1.48273012652e-14  2.16467722817e-14  2.22388958335e-14  1.79931204822e-14  1.47119899758e-14  2.20226674214e-14  2.1896864659e-14  2.30129196608e-14  2.3382997906e-14  1.91682018724e-14  2.00134769862e-14  1.90753442533e-14  1.70325951038e-14  1.863078488e-14  1.43163892329e-14  1.84007685461e-14  2.13288648119e-14  1.99994030283e-14  2.33233091737e-14  1.66075630699e-14  1.74433834665e-14  1.76067977007e-14  2.15660206747e-14  2.28129615174e-14  2.44680516741e-14  2.63721007689e-14  2.41766734322e-14  2.36441527345e-14  2.56360307205e-14  2.19515037022e-14  1.97088839844e-14  1.54691949503e-14  2.50568734762e-14  2.01313647439e-14  1.71173356658e-14  1.84624307062e-14  2.19440971668e-14  2.2800831458e-14  1.82511480614e-14  2.56448215356e-14  2.56743305788e-14
 2.67525380001e-14  2.52212233601e-14  3.05057599335e-14  3.31717605484e-14  4.58221884375e-14  5.21522552697e-14  5.75938094159e-14  7.03035152031e-14  9.68354447608e-14  1.24643115772e-13  1.65486994095e-13  2.24026460536e-13  3.32419144553e-13  5.09773192477e-13  8.91032568177e-13  2.08147972847e-12  8.06411182493e-12  2.08372506016e-12  8.95248424245e-13  5.11160656411e-13  3.28104612131e-13  2.26677930481e-13  1.69168494489e-13  1.2423812983e-13  9.61103486286e-14  7.93809533366e-14  6.29550915261e-14  5.14085767527e-14  4.35751064968e-14  3.50348201899e-14  2.73086963732e-14  3.19908123855e-14  2.85183136584e-14  2.73201562009e-14  2.45086702525e-14  1.97101768115e-14  2.4668913109e-14  2.29970079728e-14  2.36469355499e-14  2.43201179273e-14  2.39725292769e-14  2.59829861929e-14  1.55891562766e-14  1.69325357825e-14  1.78504145834e-14  2.1307823299e-14  2.5660689673e-14  1.80148823986e-14  2.34083799804e-14  1.94618634091e-14  2.10543677543e-14  2.85925640054e-14  2.53307360241e-14  1.53498334535e-14  1.98395830945e-14  1.40069480346e-14  1.56904409936e-14  2.0238895839e-14  2.22281547002e-14  1.50486044263e-14  2.32215963517e-14  2.80945698607e-14  2.44287193929e-14  2.60799500675e-14  1.9842802623e-14  1.98181994004e-14  1.52546784743e-14  1.76167471488e-14  1.52820974575e-14  1.94507732403e-14  2.57811200904e-14  1.99820020111e-14  1.82742131858e-14  1.69529870405e-14  1.48680468229e-14  1.72320317544e-14  2.12069336375e-14  2.26295817877e-14  2.32867677689e-14  2.43960247842e-14  2.58851038302e-14  2.84297045727e-14  2.25272907593e-14  1.67054195365e-14  2.40391484141e-14  2.05004503711e-14  1.93887535474e-14  2.37866327719e-14  2.09931315612e-14  2.13286877391e-14  1.76941221608e-14  2.58386611403e-14  1.91528386583e-14  2.45400877648e-14  3.65498721604e-14  2.94934678067e-14
 2.80845762884e-14  2.92476406101e-14  2.41313799657e-14  3.09364877504e-14  3.72447314242e-14  4.92162388849e-14  5.33131661241e-14  6.13377069297e-14  7.95738412088e-14  9.18192597891e-14  1.15556795816e-13  1.67417306835e-13  2.31692241903e-13  3.28621022592e-13  5.11944430037e-13  8.98235602357e-13  2.08372506016e-12  8.08597897757e-12  2.07672013658e-12  8.91976500595e-13  5.10793017462e-13  3.29149873713e-13  2.32647034461e-13  1.69401229567e-13  1.23459893394e-13  9.33600401334e-14  8.00549853206e-14  6.91598285659e-14  4.85518747216e-14  4.54370246253e-14  4.07519657263e-14  2.76687283075e-14  2.96590658412e-14  3.01329141801e-14  3.35416050352e-14  2.37711643719e-14  2.26261397544e-14  1.75660579352e-14  1.76057812371e-14  1.51081251438e-14  1.73731876925e-14  2.25053144082e-14  1.85089827016e-14  1.78996545037e-14  1.88804017533e-14  2.13855847428e-14  1.48383310871e-14  1.62122341607e-14  1.72464591467e-14  1.67744091301e-14  2.07143985401e-14  1.82612063157e-14  2.66783745462e-14  1.65397303745e-14  2.6248798876e-14  1.60825306012e-14  1.88738195573e-14  2.00879604755e-14  2.17273019025e-14  1.75609652398e-14  1.91558329282e-14  1.78871861292e-14  2.1328819318e-14  1.96531280079e-14  2.05942983845e-14  1.73952058041e-14  2.03572452926e-14  1.63248939653e-14  2.02272298745e-14  2.05008400658e-14  2.05366150148e-14  1.89384464266e-14  1.27447442789e-14  1.89387694126e-14  2.13810917081e-14  2.42702951616e-14  1.83151470198e-14  2.49028980229e-14  1.80281492775e-14  2.63576500099e-14  1.76580179267e-14  2.07799953261e-14  2.20791553056e-14  2.71865610956e-14  2.09136246627e-14  1.70091660738e-14  2.83754600969e-14  2.54495542503e-14  1.75616980766e-14  2.24840476327e-14  1.94700136144e-14  1.86649708482e-14  2.11798702531e-14  2.50031464697e-14  2.54231897499e-14  2.54123507593e-14
 2.21419655138e-14  1.88143105802e-14  2.75728445654e-14  2.75483752771e-14  2.93645395874e-14  3.50018753455e-14  3.95281884403e-14  5.07025647103e-14  5.91127925804e-14  6.93522647441e-14  9.07234328887e-14  1.26645540353e-13  1.68278787588e-13  2.28850855571e-13  3.30412525993e-13  5.09893185462e-13  8.95248424245e-13  2.07672013658e-12  8.0653028727e-12  2.07381061551e-12  8.93012253093e-13  5.11381855452e-13  3.3477499931e-13  2.30933269879e-13  1.68215792862e-13  1.24100687167e-13  1.01800962803e-13  7.37782142344e-14  6.34891413148e-14  5.59077977948e-14  3.94910447076e-14  3.13146467003e-14  3.46836009853e-14  2.10315843599e-14  2.88449183374e-14  2.09867074244e-14  2.92787509984e-14  1.97193755258e-14  1.86576198174e-14  1.83413334556e-14  2.08068482708e-14  2.17904988977e-14  1.90758998692e-14  2.47453980488e-14  1.60537883739e-14  2.09996440718e-14  1.27184536715e-14  1.77280753326e-14  1.39432033261e-14  1.34498667998e-14  1.41398594364e-14  1.01879981223e-14  2.34052288069e-14  1.66560137694e-14  1.69668537015e-14  1.60767003371e-14  1.07694628201e-14  1.81614411383e-14  1.66150835182e-14  1.53794330857e-14  1.81405237239e-14  1.66181881712e-14  1.1639202957e-14  1.86745354449e-14  1.72455249331e-14  1.8423982476e-14  1.73957772462e-14  1.64872320131e-14  2.29847423072e-14  2.09800037271e-14  1.97819417077e-14  1.83585297601e-14  2.46176884381e-14  1.99976664383e-14  1.70314562376e-14  1.89187789248e-14  1.68210683874e-14  1.97298221071e-14  1.85505591319e-14  2.12133796831e-14  2.36708334941e-14  2.41861094043e-14  2.26653898407e-14  1.91599317524e-14  1.9393993287e-14  2.01213406108e-14  2.09149107874e-14  2.6879319946e-14  2.45330226605e-14  1.88231515848e-14  1.33530149477e-14  1.65775938334e-14  1.78476571634e-14  2.40478694054e-14  2.01260938182e-14  2.37610674231e-14
 3.16946680432e-14  2.2513575214e-14  2.2234697378e-14  2.69498426461e-14  2.69764500622e-14  3.1100541988e-14  3.07783335876e-14  3.61223462827e-14  4.56981113816e-14  6.19619265418e-14  6.95895999082e-14  9.82803008694e-14  1.30505578644e-13  1.65415765509e-13  2.22318381092e-13  3.26370191275e-13  5.11160656411e-13  8.91976500595e-13  2.07381061551e-12  8.06172097003e-12  2.07187420822e-12  8.90258471252e-13  5.13211906277e-13  3.32713696845e-13  2.28890304728e-13  1.63555631572e-13  1.2631389515e-13  9.80350042243e-14  7.92806350163e-14  6.11980924563e-14  5.33380497793e-14  4.37361214587e-14  3.76069092391e-14  3.26693504539e-14  2.91041036979e-14  2.79705292966e-14  2.35670072463e-14  1.91547381391e-14  1.92543488693e-14  2.34852025629e-14  1.84596893202e-14  2.74655478849e-14  1.67355792523e-14  1.91849361017e-14  1.61208315054e-14  1.63381280821e-14  1.97975509986e-14  1.19370160058e-14  1.76880741697e-14  1.14386968003e-14  1.54291858195e-14  1.81398741986e-14  2.38438357844e-14  1.86850547924e-14  1.96134989567e-14  2.20281142084e-14  1.71489567812e-14  1.99358319893e-14  1.43960167797e-14  1.97181326258e-14  1.57914558956e-14  1.71380290549e-14  2.27207653801e-14  2.1049574174e-14  1.93903040924e-14  1.76628497733e-14  1.56694962925e-14  1.54458738856e-14  1.61699660654e-14  2.51208162815e-14  1.91006098122e-14  1.92498016342e-14  1.85714265812e-14  2.0715561896e-14  1.87062982274e-14  1.505945317e-14  1.57446095291e-14  1.53323926568e-14  1.46799455486e-14  1.93610393434e-14  1.76027920147e-14  2.4401057042e-14  2.27825911407e-14  2.16401111825e-14  1.36411305253e-14  1.79010161369e-14  1.75538532039e-14  1.86195063413e-14  1.571092925e-14  1.46269358268e-14  1.62250455751e-14  1.25940486721e-14  1.9143262039e-14  2.16411064778e-14  2.46525151202e-14  2.38362212918e-14
 2.51717053483e-14  2.25868086344e-14  2.29335992976e-14  2.64851654564e-14  2.37320138599e-14  2.47004741807e-14  3.21026494954e-14  3.59294360181e-14  3.79372067407e-14  5.15649030947e-14  6.16775372832e-14  7.86508745264e-14  9.9674823463e-14  1.23181558726e-13  1.68602138054e-13  2.31270107372e-13  3.28104612131e-13  5.10793017462e-13  8.93012253093e-13  2.07187420822e-12  8.07434209308e-12  2.08091235514e-12  8.99034077041e-13  5.16006384619e-13  3.3216489261e-13  2.28059712141e-13  1.70130778955e-13  1.24919062157e-13  9.8470838551e-14  7.57990115315e-14  6.52826013343e-14  4.85905998831e-14  4.35271769371e-14  3.6119044627e-14  3.43106155948e-14  2.71038366497e-14  2.81052507243e-14  3.16222915929e-14  2.51670233313e-14  2.42090772978e-14  2.4712204644e-14  2.36462849979e-14  2.19517820331e-14  2.40670307297e-14  1.79882319393e-14  1.4638023506e-14  1.66266297434e-14  1.43741275352e-14  1.5561304662e-14  1.53552980243e-14  2.51965283349e-14  2.10618404649e-14  2.23010316755e-14  2.01729845283e-14  2.31508625144e-14  1.87348112026e-14  1.94983066476e-14  2.12447670799e-14  1.32658434816e-14  1.52266026495e-14  2.21705402382e-14  1.60130776687e-14  1.81414498606e-14  1.60986590443e-14  1.77014571917e-14  1.76778676436e-14  1.96432084449e-14  1.91368312104e-14  2.07788991189e-14  1.9475685575e-14  2.47804348972e-14  2.18474502832e-14  2.14383399979e-14  2.06683184874e-14  2.01704022753e-14  1.98197165167e-14  1.58233522463e-14  1.64346747936e-14  1.84500527606e-14  1.92926803884e-14  1.70435237004e-14  1.70687273255e-14  1.94803794686e-14  1.72042373785e-14  2.20268615431e-14  2.30792510252e-14  1.89624523919e-14  1.93689218387e-14  2.47454987656e-14  1.94557195498e-14  2.43118147911e-14  1.74844386749e-14  2.31097435978e-14  1.78588374102e-14  2.02205379771e-14  2.6628434128e-14
 1.63695821577e-14  2.16349058048e-14  2.56673939732e-14  2.53592060908e-14  2.66916593301e-14  2.86489775252e-14  2.83830840774e-14  3.08346362432e-14  2.73735445656e-14  4.71224118494e-14  4.66833964509e-14  5.92220696657e-14  7.22447741511e-14  8.83661756461e-14  1.20550160153e-13  1.64791823461e-13  2.26677930481e-13  3.29149873713e-13  5.11381855452e-13  8.90258471252e-13  2.08091235514e-12  8.06838155502e-12  2.07863810909e-12  8.98241758247e-13  5.08782141724e-13  3.28509971937e-13  2.36381079293e-13  1.6864771705e-13  1.26835943313e-13  9.6231718946e-14  7.95245892878e-14  6.3040483256e-14  4.39905565792e-14  3.75722657304e-14  3.67565005305e-14  2.9700339925e-14  2.70892655854e-14  2.53662659008e-14  2.56052458844e-14  2.19152237979e-14  2.14781917352e-14  3.27643399148e-14  2.42986021948e-14  2.06526086626e-14  2.4776901688e-14  2.44371573665e-14  2.77441139059e-14  1.47784279947e-14  1.5060479499e-14  1.26201708065e-14  2.19681170517e-14  1.8551232787e-14  2.1349110174e-14  1.80125468511e-14  1.52390833482e-14  1.85486397382e-14  2.12693109161e-14  1.90238617069e-14  1.30811037445e-14  1.35414372304e-14  9.86401351614e-15  1.42446122583e-14  2.2441211237e-14  2.24798733175e-14  2.72739837308e-14  2.85895169661e-14  1.4165038679e-14  1.53674266788e-14  1.6456755713e-14  1.62439620245e-14  2.67042808711e-14  1.90357689998e-14  1.76252613931e-14  2.08721167508e-14  1.52172083418e-14  1.62916219543e-14  2.07822444652e-14  1.47854664922e-14  2.11723802525e-14  2.58344001529e-14  2.45416913165e-14  2.02673678024e-14  2.12339677736e-14  2.14381665608e-14  2.25608662793e-14  1.95500158817e-14  1.31074201929e-14  1.55350152968e-14  1.87007620603e-14  1.2921119414e-14  1.9693238168e-14  1.52328439819e-14  1.96961174385e-14  1.40201902349e-14  1.98283728564e-14  1.76060726917e-14
 1.79183437516e-14  1.8176086169e-14  2.74152181414e-14  3.02721069361e-14  2.50641659986e-14  2.61775728066e-14  2.68017817461e-14  2.42546701171e-14  2.88936575089e-14  3.79942107522e-14  4.14581247364e-14  5.06172497701e-14  5.77034722716e-14  7.59198916767e-14  9.52720459405e-14  1.23963347439e-13  1.69168494489e-13  2.32647034461e-13  3.3477499931e-13  5.13211906277e-13  8.99034077041e-13  2.07863810909e-12  8.05629041302e-12  2.07874634097e-12  8.91722617974e-13  5.13503382972e-13  3.30848978921e-13  2.34109481055e-13  1.77128055692e-13  1.30304846693e-13  9.640868006e-14  7.71538144158e-14  6.38966873812e-14  4.73770231255e-14  4.18036367771e-14  3.83255411903e-14  3.55260005026e-14  3.07404783101e-14  2.73916632133e-14  3.02726022193e-14  2.78760117634e-14  2.53127038517e-14  2.1795132557e-14  2.06512651849e-14  2.11733471425e-14  2.13178376088e-14  2.49921875812e-14  1.87090256882e-14  1.14689661448e-14  2.01977155938e-14  1.59449030103e-14  2.17595634794e-14  2.79883046013e-14  1.54477619116e-14  2.4353786176e-14  2.05239267456e-14  2.07559814144e-14  1.79997654294e-14  1.42675817983e-14  1.69689089793e-14  1.94694616064e-14  1.64734969484e-14  1.55541922129e-14  2.47339952923e-14  1.94880957184e-14  2.40628520298e-14  1.81995164908e-14  1.5712015894e-14  2.26200828809e-14  1.52338613791e-14  1.89498349349e-14  2.21016376781e-14  2.17830298037e-14  1.75780745638e-14  1.4255987043e-14  1.67765352015e-14  1.38902115909e-14  1.46419558314e-14  2.19900867e-14  1.99546407296e-14  2.28131573315e-14  2.23826747839e-14  2.33960922955e-14  2.13151704832e-14  2.20321669798e-14  2.19934378352e-14  1.91134294809e-14  1.52113343612e-14  1.61241359461e-14  2.10169513158e-14  1.72641643425e-14  2.19470382152e-14  1.9560960179e-14  2.68024705954e-14  1.8878764367e-14  1.8125498012e-14
 2.00205462076e-14  2.14381466379e-14  2.21307686838e-14  2.48241132946e-14  2.05855879996e-14  2.97703177106e-14  2.66531723946e-14  2.2840560574e-14  2.42951992376e-14  3.27416187643e-14  3.4724709321e-14  4.41711575629e-14  4.58401889877e-14  5.69023130968e-14  7.92035697917e-14  9.54232915748e-14  1.2423812983e-13  1.69401229567e-13  2.30933269879e-13  3.32713696845e-13  5.16006384619e-13  8.98241758247e-13  2.07874634097e-12  8.0620260919e-12  2.07512900582e-12  8.92780261032e-13  5.08719824179e-13  3.3766818786e-13  2.30567586331e-13  1.69758062475e-13  1.24456310765e-13  9.69540089362e-14  7.78671420079e-14  6.1376958373e-14  4.87200995784e-14  4.67365825501e-14  3.68138409795e-14  3.33332370862e-14  2.59742094386e-14  2.91607047025e-14  2.43251217413e-14  2.32815852692e-14  2.14174741743e-14  2.22754786302e-14  2.21014696515e-14  1.81843708594e-14  2.30150124855e-14  2.1479768026e-14  1.73289276523e-14  2.06658404301e-14  2.18206907331e-14  2.45378038055e-14  2.69379240486e-14  1.5746531114e-14  1.94134941445e-14  1.74660924023e-14  1.52688377097e-14  1.88519557451e-14  1.67605842456e-14  1.58624242521e-14  1.42788396526e-14  1.99369273682e-14  1.4402494637e-14  1.47337348955e-14  2.11834896877e-14  2.09472592271e-14  1.13384052029e-14  1.51064542136e-14  1.67961327015e-14  1.95083269923e-14  1.9038342481e-14  2.16155986225e-14  2.43291722923e-14  1.55207627245e-14  1.5966401955e-14  1.190814977e-14  1.79890113834e-14  1.86981652648e-14  1.48760854718e-14  1.63398741626e-14  1.99765173767e-14  1.23207846937e-14  1.78760458887e-14  1.50065742225e-14  1.51045187919e-14  1.64225827825e-14  1.96850769595e-14  2.52340258468e-14  1.88178103791e-14  1.13611320481e-14  1.75955173258e-14  1.81975392981e-14  1.50493304521e-14  2.38015105937e-14  2.1867409925e-14  1.14941117897e-14
 2.61771165108e-14  1.98693871988e-14  1.96727382879e-14  2.20464481982e-14  2.08876639508e-14  2.91683489572e-14  2.65465016976e-14  2.34349037708e-14  2.38171120399e-14  3.31595307935e-14  3.9441222877e-14  3.67416482208e-14  4.14497223432e-14  4.71153917472e-14  6.34707131244e-14  7.68678185196e-14  9.61103486286e-14  1.23459893394e-13  1.68215792862e-13  2.28890304728e-13  3.3216489261e-13  5.08782141724e-13  8.91722617974e-13  2.07512900582e-12  8.04441269803e-12  2.08198185312e-12  8.91811785357e-13  5.13982885782e-13  3.33626996167e-13  2.29011331395e-13  1.61010093183e-13  1.19607329131e-13  9.71858900308e-14  6.80143893036e-14  5.76642755431e-14  4.84824031023e-14  4.1949876984e-14  3.40115448412e-14  3.45175684907e-14  2.73038002884e-14  2.39127951481e-14  2.13769649419e-14  2.0945536249e-14  2.13684045558e-14  2.42206353485e-14  2.38519153089e-14  2.23655960792e-14  1.9462853833e-14  2.18596816915e-14  1.11609971083e-14  1.3038422363e-14  2.41062250154e-14  1.75881239639e-14  1.71687349368e-14  2.50458822489e-14  1.86359892108e-14  2.19249209295e-14  2.0561905957e-14  2.23505192317e-14  2.02844962969e-14  1.45066759592e-14  1.89755965475e-14  1.68892996313e-14  2.21397391517e-14  2.28081632733e-14  2.40428658037e-14  1.61542835456e-14  1.1825648862e-14  1.80391495274e-14  1.53486461864e-14  2.27325062652e-14  2.08077918974e-14  1.3828392699e-14  2.19420224622e-14  2.30862152392e-14  2.0553503737e-14  2.48607970147e-14  1.56333061821e-14  1.58178860663e-14  2.32790737016e-14  2.38264687127e-14  1.69958894204e-14  2.31129122009e-14  2.27632736201e-14  1.99118660142e-14  2.0142610651e-14  2.47562901832e-14  2.05306857609e-14  2.03930242474e-14  2.31205713956e-14  2.1714889499e-14  2.54686906511e-14  1.72237277336e-14  2.47817674848e-14  2.26948491273e-14  2.01805325598e-14
 2.42868230622e-14  1.94369436339e-14  2.21064923971e-14  2.06903762967e-14  1.77875779889e-14  1.69934707607e-14  1.98198167111e-14  1.97838510886e-14  2.79222059274e-14  2.83768422599e-14  3.31561420212e-14  2.65990804678e-14  3.31526636088e-14  4.09695826716e-14  5.15936769525e-14  6.44825058279e-14  7.93809533366e-14  9.33600401334e-14  1.24100687167e-13  1.63555631572e-13  2.28059712141e-13  3.28509971937e-13  5.13503382972e-13  8.92780261032e-13  2.08198185312e-12  8.05850684117e-12  2.0780591248e-12  8.95704800104e-13  5.13815496837e-13  3.31410300662e-13  2.24342302756e-13  1.59800035572e-13  1.216107039e-13  8.92824806255e-14  7.00243124493e-14  6.29578981102e-14  4.8262932438e-14  4.05535746221e-14  3.57862321901e-14  3.52320060815e-14  3.4936288466e-14  3.24100463113e-14  2.80715416537e-14  2.52109156493e-14  2.60328325255e-14  2.41568162096e-14  1.96913822961e-14  1.43823166212e-14  1.78326522067e-14  1.83194427786e-14  1.66738887588e-14  2.17833868444e-14  1.71404049014e-14  1.51757286672e-14  2.2860000591e-14  1.9325809802e-14  2.61427836668e-14  2.06727497724e-14  1.79323116967e-14  2.36189750855e-14  1.76711365298e-14  1.57205445697e-14  1.99991444522e-14  2.41436043019e-14  2.0174380179e-14  1.75739631059e-14  1.77743550101e-14  1.74091087865e-14  1.6065567981e-14  1.96728825723e-14  1.68205468417e-14  1.96516866244e-14  2.20606779332e-14  1.56687373024e-14  1.48572950222e-14  2.39783000277e-14  2.14537641663e-14  2.13351894065e-14  1.43910313005e-14  2.41127877327e-14  2.29037292062e-14  2.46572107257e-14  2.50881079653e-14  2.08706741238e-14  1.42344022478e-14  1.19942082417e-14  1.94759542352e-14  1.72969215546e-14  1.99336071648e-14  1.8819424474e-14  2.02229882804e-14  2.39940638043e-14  2.4478755845e-14  2.46870053959e-14  2.04783947852e-14  2.03990808559e-14
 2.02894204735e-14  1.75306120225e-14  1.98984782669e-14  2.4517295865e-14  2.39781966236e-14  2.41781990337e-14  1.89659303927e-14  1.78475298975e-14  2.35483661607e-14  2.50942729643e-14  3.61427125592e-14  2.37315549629e-14  3.25738029497e-14  3.44035903139e-14  4.08407726857e-14  5.06226779523e-14  6.29550915261e-14  8.00549853206e-14  1.01800962803e-13  1.2631389515e-13  1.70130778955e-13  2.36381079293e-13  3.30848978921e-13  5.08719824179e-13  8.91811785357e-13  2.0780591248e-12  8.05231206326e-12  2.07378408511e-12  8.9402099068e-13  5.04982241291e-13  3.24465730175e-13  2.26599482372e-13  1.6593204928e-13  1.22400251646e-13  9.41975688109e-14  7.34080121834e-14  6.11332187316e-14  4.83145473377e-14  3.9191765271e-14  3.48686199704e-14  3.2530293908e-14  2.73250233724e-14  2.76828933371e-14  2.50352341078e-14  1.54732099285e-14  1.76420353899e-14  2.08719276641e-14  1.82804279839e-14  2.2705757943e-14  1.87458442779e-14  2.01379933138e-14  2.04701285425e-14  1.67496563096e-14  1.72424588314e-14  2.12978727016e-14  1.81655306548e-14  1.75683624481e-14  1.86501305078e-14  2.1773354859e-14  1.77565738601e-14  1.75169959309e-14  1.85254334926e-14  1.98979812461e-14  1.49219325222e-14  1.86409504998e-14  1.93864464009e-14  1.80798937526e-14  1.75618692037e-14  2.06780993559e-14  1.73973733265e-14  2.20004405772e-14  1.98879148281e-14  1.99802199416e-14  2.07675703045e-14  2.51456749337e-14  2.22162332717e-14  2.03255173463e-14  1.97218601025e-14  1.80831475049e-14  2.44652722061e-14  1.66563407585e-14  2.1650819217e-14  2.45219919776e-14  1.48065685147e-14  2.4172195075e-14  2.16485939137e-14  1.82680036646e-14  2.37405848413e-14  2.28950014739e-14  2.22386351366e-14  2.39471278027e-14  2.47079604169e-14  2.22088148438e-14  2.3451031682e-14  1.74751822094e-14  1.69178755341e-14
 2.81565404651e-14  2.39881728711e-14  2.26093868133e-14  2.04197604968e-14  1.87470943415e-14  2.263743395e-14  1.64132113101e-14  1.75285754631e-14  2.0799408173e-14  2.07281526106e-14  2.4853124579e-14  2.48558336258e-14  2.73627114003e-14  3.39409045945e-14  3.96965113402e-14  4.76635391341e-14  5.14085767527e-14  6.91598285659e-14  7.37782142344e-14  9.80350042243e-14  1.24919062157e-13  1.6864771705e-13  2.34109481055e-13  3.3766818786e-13  5.13982885782e-13  8.95704800104e-13  2.07378408511e-12  8.04668252468e-12  2.08006643342e-12  8.9881894339e-13  5.09570967236e-13  3.31296284729e-13  2.37399749141e-13  1.68152358238e-13  1.18892934106e-13  9.53550227023e-14  6.9517737153e-14  5.46261064087e-14  4.32024806877e-14  4.39554137594e-14  3.44405004228e-14  3.08812871077e-14  2.57026088626e-14  2.3084310539e-14  2.65873493868e-14  2.99186873433e-14  2.45780402149e-14  2.13870842317e-14  2.57495265187e-14  2.40092121145e-14  2.29625157209e-14  1.89069945654e-14  1.69799218521e-14  2.05304935534e-14  1.75832318213e-14  1.57617457092e-14  2.31731660966e-14  2.25884058246e-14  1.82134994031e-14  1.99590359343e-14  2.12929564555e-14  2.2281399952e-14  1.96279817316e-14  1.82153473758e-14  1.86220685666e-14  1.58714349462e-14  1.46396468116e-14  2.56527046511e-14  2.33239405729e-14  2.07654102122e-14  1.87562470244e-14  1.89956238116e-14  1.72132944499e-14  2.37401934909e-14  2.03375878515e-14  2.00852876018e-14  1.71372660945e-14  1.95502331461e-14  1.77337527288e-14  2.0604718067e-14  2.08199912138e-14  1.79658724058e-14  2.15551478995e-14  1.69753221194e-14  2.13534424723e-14  1.71115892006e-14  2.2828536177e-14  1.53329787216e-14  1.88030009554e-14  1.97116753393e-14  1.67330754453e-14  1.8900255152e-14  1.82260366959e-14  1.35320168331e-14  1.78894215539e-14  2.67041005834e-14
 1.87891137591e-14  1.91699681848e-14  1.93288156798e-14  1.9418269858e-14  1.82136128148e-14  1.82787910439e-14  1.91150740695e-14  1.30220606004e-14  1.82531036037e-14  1.99104708772e-14  1.99302989729e-14  1.75646174602e-14  2.27361720541e-14  2.76423116937e-14  2.84409722003e-14  3.69762843493e-14  4.35751064968e-14  4.85518747216e-14  6.34891413148e-14  7.92806350163e-14  9.8470838551e-14  1.26835943313e-13  1.77128055692e-13  2.30567586331e-13  3.33626996167e-13  5.13815496837e-13  8.9402099068e-13  2.08006643342e-12  8.05858786721e-12  2.07697236217e-12  8.95030567724e-13  5.18686702709e-13  3.28237153276e-13  2.27806176301e-13  1.58781170859e-13  1.30324428301e-13  9.82490785609e-14  7.54226116096e-14  5.91077515264e-14  5.36091833801e-14  4.58016154672e-14  3.87674169996e-14  2.8231188102e-14  2.55547977165e-14  2.68998692286e-14  3.14735958648e-14  2.58786597693e-14  1.6034488398e-14  1.6835226001e-14  2.27297025552e-14  1.9340014231e-14  9.95450239839e-15  1.38741031171e-14  1.42130666425e-14  1.37740191356e-14  1.45015055541e-14  1.20686346194e-14  2.33636909943e-14  2.3642611342e-14  2.45093600158e-14  2.1039228937e-14  2.21401145461e-14  2.20391832939e-14  1.50479827231e-14  1.70338084447e-14  2.14981539869e-14  2.04736116203e-14  1.9614858916e-14  1.7400327529e-14  1.66707981785e-14  2.40090949586e-14  1.6029174382e-14  1.26512360269e-14  1.80794642557e-14  1.66058543886e-14  1.61533690019e-14  1.93902174241e-14  1.95082255889e-14  2.18652563676e-14  1.80333494973e-14  1.7635219029e-14  1.48053506965e-14  1.52090184851e-14  1.10479209754e-14  1.16543549947e-14  1.48075474539e-14  1.85706925008e-14  1.66339618474e-14  1.9141917459e-14  2.26142040733e-14  1.19271922399e-14  2.30272417667e-14  2.24700423729e-14  2.2391962618e-14  2.73658147517e-14  2.33568606904e-14
 2.13858843997e-14  1.86132732835e-14  2.00233777665e-14  2.19674564457e-14  1.72527295344e-14  2.26431029921e-14  2.5863953005e-14  1.88503561681e-14  2.11293642594e-14  2.22045891795e-14  2.51381836241e-14  2.92051843346e-14  2.3620342895e-14  3.08046008706e-14  3.15851123024e-14  3.84357397646e-14  3.50348201899e-14  4.54370246253e-14  5.59077977948e-14  6.11980924563e-14  7.57990115315e-14  9.6231718946e-14  1.30304846693e-13  1.69758062475e-13  2.29011331395e-13  3.31410300662e-13  5.04982241291e-13  8.9881894339e-13  2.07697236217e-12  8.0384345368e-12  2.07040450428e-12  8.91872239443e-13  5.04458322492e-13  3.23115908068e-13  2.27021210805e-13  1.6828482099e-13  1.24840879819e-13  8.65364068056e-14  6.9868563669e-14  5.97147945084e-14  4.97510392829e-14  3.85405137345e-14  3.32526791919e-14  3.04800606975e-14  2.81378957617e-14  2.84506150864e-14  2.56632870392e-14  2.48929835709e-14  2.62474737073e-14  1.90805538536e-14  1.85108897039e-14  1.5399905913e-14  2.16094535663e-14  1.69527735538e-14  2.21133239701e-14  2.15686711913e-14  2.25077409056e-14  1.99759338501e-14  2.28818571689e-14  2.00598002595e-14  1.69855666318e-14  2.13898576934e-14  1.82349663833e-14  1.86385967213e-14  1.45147793175e-14  1.46318854919e-14  1.42152203607e-14  1.51725330782e-14  1.8340679315e-14  1.80634512142e-14  1.98356396501e-14  1.78405678301e-14  1.71882173128e-14  1.99618123165e-14  1.96206034191e-14  1.63628974004e-14  1.75227416142e-14  2.18563925782e-14  1.71638479633e-14  2.03897687301e-14  1.85995662104e-14  2.48158641566e-14  2.39825542566e-14  1.67476851206e-14  1.73479439863e-14  1.93350452788e-14  2.04469240771e-14  2.19762376634e-14  1.80179185399e-14  2.0134338742e-14  1.45205159196e-14  1.71819315484e-14  1.73589264241e-14  1.53375800229e-14  2.49922502273e-14  1.85442933167e-14
 2.62574919774e-14  2.28792261419e-14  2.12161094457e-14  1.81075143608e-14  1.81463067243e-14  1.39963306494e-14  2.34931248626e-14  1.56863658701e-14  1.62160326109e-14  2.15300165842e-14  2.28502591004e-14  2.6995246007e-14  2.51553874356e-14  2.50660005726e-14  2.06050976438e-14  3.24079459644e-14  2.73086963732e-14  4.07519657263e-14  3.94910447076e-14  5.33380497793e-14  6.52826013343e-14  7.95245892878e-14  9.640868006e-14  1.24456310765e-13  1.61010093183e-13  2.24342302756e-13  3.24465730175e-13  5.09570967236e-13  8.95030567724e-13  2.07040450428e-12  8.07297531243e-12  2.08092878485e-12  8.96871497837e-13  5.18017699632e-13  3.30320003411e-13  2.3601268326e-13  1.70260279106e-13  1.2299981089e-13  9.64966778654e-14  7.50465289163e-14  6.31721438511e-14  5.04111165526e-14  4.42675064256e-14  3.92942119159e-14  3.41829082007e-14  3.00385131415e-14  2.82073069787e-14  2.66268844583e-14  2.75741865047e-14  2.56983090278e-14  1.95370787308e-14  1.54920523346e-14  1.98740295993e-14  1.40666184746e-14  1.61404745193e-14  1.82995949836e-14  2.00931034124e-14  1.84054813331e-14  1.6965693259e-14  1.59346899682e-14  1.36700031195e-14  1.53995802438e-14  1.7438465787e-14  2.04040431284e-14  1.89614532444e-14  2.08772109048e-14  1.61163918767e-14  2.23737490086e-14  2.12712148137e-14  2.24385288539e-14  2.07806725931e-14  1.87251297321e-14  2.2975209112e-14  2.05546100864e-14  1.07187000666e-14  1.36190202539e-14  2.13294489767e-14  2.71924037583e-14  2.02277199035e-14  1.91221812426e-14  1.49448441499e-14  1.37180531849e-14  1.57984574127e-14  1.11696437115e-14  1.60134609372e-14  1.4492852515e-14  1.92789699112e-14  1.85710957656e-14  1.90806884484e-14  1.52182917986e-14  1.44122020247e-14  1.24799045029e-14  1.66277674675e-14  2.14149585023e-14  1.7533464701e-14  1.67437248981e-14
 2.48729932548e-14  2.32211080417e-14  2.57581602447e-14  1.74050166968e-14  1.43744096862e-14  1.35569942842e-14  2.4764367236e-14  1.96620923614e-14  1.76496828945e-14  1.94873249753e-14  2.0041826001e-14  1.9433321494e-14  2.32332634463e-14  2.67587905623e-14  1.94161098429e-14  2.42479386821e-14  3.19908123855e-14  2.76687283075e-14  3.13146467003e-14  4.37361214587e-14  4.85905998831e-14  6.3040483256e-14  7.71538144158e-14  9.69540089362e-14  1.19607329131e-13  1.59800035572e-13  2.26599482372e-13  3.31296284729e-13  5.18686702709e-13  8.91872239443e-13  2.08092878485e-12  8.06324654819e-12  2.0766243e-12  8.99288728243e-13  5.11960264279e-13  3.36393744214e-13  2.28439735862e-13  1.65544701302e-13  1.2402633717e-13  9.08094852798e-14  7.57673716968e-14  5.96629817757e-14  5.32901704515e-14  4.61510449121e-14  3.56505282774e-14  3.00278353507e-14  3.06317939332e-14  2.81719552394e-14  3.20126161077e-14  2.52945803653e-14  2.25716547333e-14  2.41096555773e-14  2.4374534882e-14  1.34298443684e-14  2.13433306718e-14  2.42294201769e-14  2.46078341154e-14  2.3260748382e-14  2.33377525475e-14  1.66076950077e-14  1.5954924054e-14  1.94983463187e-14  1.8765533411e-14  1.78509629127e-14  2.10797139561e-14  1.86981642768e-14  2.20172851753e-14  2.56003223283e-14  1.48339523673e-14  1.73932472742e-14  1.48982779037e-14  1.35405256901e-14  2.55165739665e-14  2.23948362575e-14  1.59577892955e-14  2.22206336169e-14  2.1346386757e-14  1.55869883624e-14  2.1477278906e-14  2.25728980933e-14  1.87034843886e-14  1.48073955896e-14  1.61578427736e-14  1.98891620407e-14  1.73034269027e-14  1.86068577547e-14  2.49698731294e-14  2.31693027329e-14  2.73410753788e-14  2.08399419897e-14  2.13093584598e-14  1.4388166491e-14  2.11190498888e-14  2.39028500009e-14  2.2699519073e-14  2.36771770641e-14
 2.61300234244e-14  2.37002093642e-14  1.84154942596e-14  1.61108333694e-14  1.47710977017e-14  1.99517278152e-14  1.85861716578e-14  2.21817071387e-14  2.39631187231e-14  2.54285100032e-14  2.22851747096e-14  2.48386600269e-14  2.22343407046e-14  2.42996014106e-14  2.43719571514e-14  2.71285486555e-14  2.85183136584e-14  2.96590658412e-14  3.46836009853e-14  3.76069092391e-14  4.35271769371e-14  4.39905565792e-14  6.38966873812e-14  7.78671420079e-14  9.71858900308e-14  1.216107039e-13  1.6593204928e-13  2.37399749141e-13  3.28237153276e-13  5.04458322492e-13  8.96871497837e-13  2.0766243e-12  8.04350287277e-12  2.06980828942e-12  8.93587321676e-13  5.11846889632e-13  3.31030470879e-13  2.29840825452e-13  1.66315454484e-13  1.26604442972e-13  9.70148441475e-14  8.03034360105e-14  5.86605423603e-14  4.88215280682e-14  4.24800504495e-14  4.06387461579e-14  3.46419192748e-14  3.04859571459e-14  2.66847655518e-14  2.39733178945e-14  2.01252975239e-14  1.7516371468e-14  2.41053297094e-14  2.13172192802e-14  1.91649106166e-14  1.52903180197e-14  1.89058076203e-14  1.64660835052e-14  2.24480582311e-14  1.69827234728e-14  2.05676251804e-14  2.14829020872e-14  1.34099307828e-14  1.55731796602e-14  1.33529808478e-14  1.70660528508e-14  1.36895683772e-14  2.47491597626e-14  2.338003188e-14  2.30734895842e-14  1.66116721594e-14  1.54163756059e-14  2.27134143394e-14  2.40799007189e-14  1.50302542827e-14  1.06920302607e-14  2.13968990772e-14  2.1956355701e-14  1.05357545018e-14  1.63119272819e-14  1.59739642293e-14  1.8125238362e-14  1.73816611835e-14  1.24038443969e-14  1.58770543296e-14  1.4472956884e-14  2.03963465324e-14  2.48731113327e-14  1.56075888724e-14  1.99668792719e-14  1.80317361807e-14  1.1525730094e-14  8.81519853888e-15  1.23468006752e-14  1.90354653493e-14  1.54370609417e-14
 2.43441951136e-14  2.45536790492e-14  2.41331959639e-14  1.7141669832e-14  2.22209532635e-14  2.10838872999e-14  1.44984177829e-14  2.41479993254e-14  1.62853442417e-14  2.06532170178e-14  2.06060539158e-14  2.17936214733e-14  2.26702100034e-14  2.3426918298e-14  2.38765857486e-14  2.45538871005e-14  2.73201562009e-14  3.01329141801e-14  2.10315843599e-14  3.26693504539e-14  3.6119044627e-14  3.75722657304e-14  4.73770231255e-14  6.1376958373e-14  6.80143893036e-14  8.92824806255e-14  1.22400251646e-13  1.68152358238e-13  2.27806176301e-13  3.23115908068e-13  5.18017699632e-13  8.99288728243e-13  2.06980828942e-12  8.04934694852e-12  2.07561485426e-12  8.92872398972e-13  5.04022684367e-13  3.30284381732e-13  2.28129524884e-13  1.71053475363e-13  1.27637268829e-13  9.80828047141e-14  7.23091991389e-14  5.30860253396e-14  4.95955972448e-14  4.47811007168e-14  3.95450841974e-14  3.84799949215e-14  3.44562601256e-14  2.65112160295e-14  2.12845238934e-14  2.46483140781e-14  2.95735123136e-14  2.16520057158e-14  2.21734367336e-14  1.39875995499e-14  1.80535373596e-14  2.20233571538e-14  2.76298579496e-14  2.49419728901e-14  1.91909424725e-14  2.07646652817e-14  1.75982234349e-14  2.17601369098e-14  1.6769433736e-14  1.17161149104e-14  2.0337839598e-14  1.73023037491e-14  1.90404422769e-14  2.21798555751e-14  1.98585111836e-14  1.76689645285e-14  2.05661521311e-14  1.99405378346e-14  1.88353336817e-14  1.73747248669e-14  1.66786106392e-14  2.24299972112e-14  1.15504895559e-14  8.60448417651e-15  1.19478996291e-14  2.24183208831e-14  1.88610070201e-14  1.57916554406e-14  2.02772241936e-14  1.73415216099e-14  2.13892284465e-14  2.13655612969e-14  1.84603220769e-14  1.77869315341e-14  2.04277627846e-14  1.36801427096e-14  1.93272679023e-14  2.34202939933e-14  1.86822033388e-14  2.04696283428e-14
 2.40321109768e-14  2.58520858943e-14  1.62884597961e-14  2.22596570773e-14  2.25012420307e-14  2.04211362657e-14  2.27057344661e-14  2.09599892943e-14  1.85034924969e-14  1.89043700405e-14  2.63095760646e-14  1.53518687517e-14  1.94326051495e-14  2.43690170945e-14  2.54328524412e-14  2.56719534516e-14  2.45086702525e-14  3.35416050352e-14  2.88449183374e-14  2.91041036979e-14  3.43106155948e-14  3.67565005305e-14  4.18036367771e-14  4.87200995784e-14  5.76642755431e-14  7.00243124493e-14  9.41975688109e-14  1.18892934106e-13  1.58781170859e-13  2.27021210805e-13  3.30320003411e-13  5.11960264279e-13  8.93587321676e-13  2.07561485426e-12  8.07233872649e-12  2.07444046778e-12  8.87034193091e-13  5.1014908771e-13  3.25467096213e-13  2.28360097658e-13  1.66549396379e-13  1.25538493236e-13  9.54612277358e-14  7.21544353868e-14  6.57639724058e-14  5.00509017909e-14  4.17329351254e-14  4.44936919986e-14  3.73674763466e-14  3.1627535768e-14  2.82079408116e-14  3.12069098107e-14  2.74438893291e-14  2.38269392204e-14  2.49910950198e-14  1.90275881237e-14  1.76495963936e-14  1.56243517425e-14  2.12665124938e-14  1.54943386111e-14  1.50273694192e-14  2.09000008308e-14  1.80049806583e-14  1.6689817733e-14  2.01000243127e-14  1.43472808403e-14  2.02832074416e-14  1.93924510667e-14  1.88127044839e-14  1.63669009746e-14  2.19123822027e-14  2.08854258595e-14  2.05992374614e-14  1.89379743885e-14  1.51593327469e-14  1.47389370085e-14  2.19021406612e-14  1.46221796733e-14  1.25002102278e-14  8.36061957678e-15  1.56992334283e-14  1.57656351021e-14  1.31086435084e-14  1.44723013475e-14  1.5240390435e-14  1.99087501787e-14  2.20587895599e-14  1.82996604301e-14  9.29700462311e-15  1.50489239388e-14  1.66101676526e-14  1.28944496051e-14  1.82876336315e-14  2.15993973917e-14  1.85776871602e-14  2.34604417808e-14
 2.28249878509e-14  2.23728674072e-14  1.74676342375e-14  1.85594692596e-14  1.8790098652e-14  1.8936446548e-14  2.16292166664e-14  1.74924306759e-14  2.0174851803e-14  2.14895650997e-14  1.85153427346e-14  2.24620798634e-14  2.2403825916e-14  2.13648275485e-14  1.77250480531e-14  1.79509493288e-14  1.97101768115e-14  2.37711643719e-14  2.09867074244e-14  2.79705292966e-14  2.71038366497e-14  2.9700339925e-14  3.83255411903e-14  4.67365825501e-14  4.84824031023e-14  6.29578981102e-14  7.34080121834e-14  9.53550227023e-14  1.30324428301e-13  1.6828482099e-13  2.3601268326e-13  3.36393744214e-13  5.11846889632e-13  8.92872398972e-13  2.07444046778e-12  8.0543122274e-12  2.07812184878e-12  8.97334038114e-13  5.05824051661e-13  3.21892800411e-13  2.26679943633e-13  1.74355929368e-13  1.30261619258e-13  9.66103508928e-14  8.04864072501e-14  6.28729913966e-14  5.7381299629e-14  4.34350286458e-14  4.66302002953e-14  3.91073385895e-14  2.56949660839e-14  2.86409920358e-14  2.64615126123e-14  1.7719254553e-14  2.0213857375e-14  2.34473138363e-14  1.75014905554e-14  2.1374223066e-14  2.1575648847e-14  2.3762865597e-14  1.40359566636e-14  1.88340647303e-14  1.62262047985e-14  1.41218344853e-14  1.39442887409e-14  1.21140389676e-14  2.01511854203e-14  2.58811675072e-14  2.31594150065e-14  2.54892680887e-14  2.16229905876e-14  2.25566695196e-14  1.85799798196e-14  1.63962167039e-14  1.60832661634e-14  1.79202697821e-14  2.66949057486e-14  1.42376538106e-14  1.85863129986e-14  1.27778740602e-14  2.42876453069e-14  1.77551539128e-14  1.78889243131e-14  1.94347613105e-14  1.28254054229e-14  1.33932194035e-14  2.12730766332e-14  1.87781436536e-14  1.40078192335e-14  2.01801971032e-14  1.80697919798e-14  1.37623774142e-14  1.63855516535e-14  1.91920923051e-14  1.97534443646e-14  2.20119194216e-14
 2.23731744698e-14  2.00625464527e-14  2.60984434291e-14  1.93708503728e-14  1.80333800352e-14  2.04979964571e-14  1.87050696753e-14  2.28084007845e-14  1.13089090657e-14  2.09559681125e-14  2.04700143546e-14  1.87113445213e-14  2.71049286711e-14  2.48554608742e-14  1.92231534084e-14  2.17337864241e-14  2.4668913109e-14  2.26261397544e-14  2.92787509984e-14  2.35670072463e-14  2.81052507243e-14  2.70892655854e-14  3.55260005026e-14  3.68138409795e-14  4.1949876984e-14  4.8262932438e-14  6.11332187316e-14  6.9517737153e-14  9.82490785609e-14  1.24840879819e-13  1.70260279106e-13  2.28439735862e-13  3.31030470879e-13  5.04022684367e-13  8.87034193091e-13  2.07812184878e-12  8.04373301501e-12  2.07471400909e-12  8.86834228561e-13  5.00644534377e-13  3.35019066442e-13  2.33880782355e-13  1.65139417626e-13  1.27726622153e-13  1.02468560209e-13  7.64019532012e-14  6.18457510384e-14  4.61979303153e-14  4.70012884711e-14  3.92756585297e-14  3.0468238499e-14  3.14308451606e-14  2.46821428095e-14  1.51742914116e-14  1.55269115025e-14  2.26948043832e-14  1.9000937354e-14  2.05342584482e-14  2.29157571613e-14  1.97672138652e-14  1.59948018776e-14  1.51363718256e-14  1.9283011514e-14  1.83838227553e-14  2.46359772592e-14  1.76260342954e-14  2.35076223918e-14  1.83769818822e-14  2.06933192233e-14  2.0476086404e-14  2.48159424081e-14  1.64479927302e-14  2.0664177913e-14  2.02930065433e-14  1.97773208643e-14  2.42818849549e-14  2.51085994891e-14  1.84034897085e-14  2.95366364879e-14  1.85757586555e-14  2.10563718421e-14  2.04650952846e-14  1.47499292016e-14  1.68896319456e-14  1.67817108868e-14  2.24772016828e-14  1.66872203557e-14  1.35077768015e-14  1.36793415697e-14  1.64551203128e-14  2.55042592139e-14  1.92063304807e-14  1.94065535876e-14  2.25630112926e-14  2.24114584164e-14  2.71663195721e-14
 1.81257305849e-14  1.24666978731e-14  1.62785553636e-14  2.67020690013e-14  2.04487408061e-14  2.14925476981e-14  2.01741494287e-14  2.03497619294e-14  1.86113877324e-14  2.37653661402e-14  2.05808480375e-14  1.44763202467e-14  1.96549517329e-14  1.80413351763e-14  2.16143153327e-14  2.28378215841e-14  2.29970079728e-14  1.75660579352e-14  1.97193755258e-14  1.91547381391e-14  3.16222915929e-14  2.53662659008e-14  3.07404783101e-14  3.33332370862e-14  3.40115448412e-14  4.05535746221e-14  4.83145473377e-14  5.46261064087e-14  7.54226116096e-14  8.65364068056e-14  1.2299981089e-13  1.65544701302e-13  2.29840825452e-13  3.30284381732e-13  5.1014908771e-13  8.97334038114e-13  2.07471400909e-12  8.05861826149e-12  2.07080608509e-12  8.88007945711e-13  5.05916693956e-13  3.31534999021e-13  2.29756541821e-13  1.6758467563e-13  1.24908046695e-13  9.59174478877e-14  7.60189148738e-14  6.09044214361e-14  5.28144292427e-14  4.36731784669e-14  3.23229047047e-14  3.30238462035e-14  2.42460762414e-14  2.58684814208e-14  2.01627078596e-14  2.18304686081e-14  1.69791419903e-14  2.46827974496e-14  2.42082279324e-14  1.929056625e-14  1.50308639266e-14  1.42066554352e-14  2.16524151393e-14  2.28529724573e-14  1.35004327327e-14  1.36189028776e-14  1.95540534552e-14  2.20358419072e-14  2.1442936209e-14  1.59984539341e-14  2.11370827214e-14  2.04820144491e-14  1.93800869298e-14  1.88025863903e-14  1.42474716045e-14  1.69357702845e-14  1.93756102478e-14  2.15066345403e-14  1.89371839929e-14  1.06951461416e-14  2.01061351319e-14  1.69888878559e-14  2.47892789147e-14  2.08398290136e-14  1.30855474659e-14  1.65786692412e-14  2.23874946225e-14  1.63198310288e-14  1.93914906048e-14  2.17550373631e-14  1.65594551603e-14  2.51870605555e-14  2.12519910819e-14  2.06351015137e-14  2.04481843981e-14  2.64415706252e-14
 1.88536592636e-14  2.55048607569e-14  2.20328871132e-14  1.7936649375e-14  1.52613193227e-14  2.6016332217e-14  2.27396998957e-14  1.34569602078e-14  1.85033432399e-14  1.9901934738e-14  1.85543008343e-14  1.02642662868e-14  1.44929662883e-14  1.76943460198e-14  1.95517728618e-14  1.94526288518e-14  2.36469355499e-14  1.76057812371e-14  1.86576198174e-14  1.92543488693e-14  2.51670233313e-14  2.56052458844e-14  2.73916632133e-14  2.59742094386e-14  3.45175684907e-14  3.57862321901e-14  3.9191765271e-14  4.32024806877e-14  5.91077515264e-14  6.9868563669e-14  9.64966778654e-14  1.2402633717e-13  1.66315454484e-13  2.28129524884e-13  3.25467096213e-13  5.05824051661e-13  8.86834228561e-13  2.07080608509e-12  8.04369933837e-12  2.06423362092e-12  8.90046592969e-13  5.02531098974e-13  3.31445961989e-13  2.2874909318e-13  1.65692564588e-13  1.20393147165e-13  9.68891949128e-14  6.78087216077e-14  6.05634853635e-14  4.89024251246e-14  4.28899084235e-14  3.95257293648e-14  3.8445140001e-14  3.6317429843e-14  2.49385476713e-14  1.90647905417e-14  3.43988520171e-14  2.4450099264e-14  2.52505178872e-14  2.10987908102e-14  1.60479452972e-14  1.79651150117e-14  2.20653585619e-14  2.85164004803e-14  2.24279098336e-14  2.18606508695e-14  1.78269380488e-14  2.27508131752e-14  1.6288429205e-14  1.58516930004e-14  2.18390841854e-14  2.62905490911e-14  2.21527235954e-14  2.41464064449e-14  1.89400796398e-14  2.25638894381e-14  1.34099271559e-14  1.52463886323e-14  1.62809211194e-14  1.06407393839e-14  1.65427394942e-14  1.77484785434e-14  6.49419992195e-15  1.96169469337e-14  2.02907416991e-14  2.04779152452e-14  1.74991303108e-14  1.595840427e-14  2.3668354227e-14  2.27716885441e-14  1.68956947558e-14  2.035609827e-14  2.03156578589e-14  1.69283187179e-14  1.24499253578e-14  2.16504637476e-14
 1.66205659706e-14  1.5408732811e-14  2.04288045054e-14  2.5157493491e-14  2.00266224848e-14  1.6532872207e-14  2.10331141387e-14  2.17829308625e-14  1.88136323334e-14  2.31624853001e-14  1.93100275149e-14  1.38495266133e-14  1.47580112043e-14  1.89648167754e-14  1.2514124368e-14  2.05190051444e-14  2.43201179273e-14  1.51081251438e-14  1.83413334556e-14  2.34852025629e-14  2.42090772978e-14  2.19152237979e-14  3.02726022193e-14  2.91607047025e-14  2.73038002884e-14  3.52320060815e-14  3.48686199704e-14  4.39554137594e-14  5.36091833801e-14  5.97147945084e-14  7.50465289163e-14  9.08094852798e-14  1.26604442972e-13  1.71053475363e-13  2.28360097658e-13  3.21892800411e-13  5.00644534377e-13  8.88007945711e-13  2.06423362092e-12  8.04730621368e-12  2.07722318638e-12  8.9515336049e-13  5.16374500301e-13  3.35548363826e-13  2.27647110052e-13  1.70644708627e-13  1.19230470364e-13  9.21569884465e-14  6.98464084414e-14  6.18464887521e-14  4.99598774979e-14  4.5673025572e-14  3.47223205546e-14  3.37981005996e-14  2.39600185829e-14  2.39061657771e-14  2.02654763106e-14  1.90119692963e-14  2.30065263485e-14  2.52579392401e-14  2.42023556362e-14  2.01966510894e-14  2.34423703565e-14  1.51443092288e-14  2.03920504428e-14  1.59237362191e-14  9.11145847056e-15  1.96230305438e-14  1.40171780836e-14  1.49962575207e-14  1.89249163766e-14  2.19671413567e-14  2.24231122485e-14  2.01550420046e-14  1.68752589465e-14  2.3327259109e-14  1.38097347956e-14  1.86582477763e-14  1.73171994902e-14  2.06864153233e-14  1.60748318799e-14  1.70767557403e-14  1.97746136799e-14  2.03542026954e-14  2.42364143189e-14  1.60345812245e-14  2.05197890333e-14  2.15262044816e-14  2.01716776746e-14  1.69367223848e-14  2.06637456513e-14  1.83366915949e-14  1.56176973663e-14  1.7859460521e-14  1.83953312296e-14  2.27921031289e-14
 1.80886385005e-14  2.31363803309e-14  1.95836694855e-14  2.0140648349e-14  2.12105066089e-14  1.9030044925e-14  1.10887623109e-14  2.07529412326e-14  1.39966234329e-14  2.63680834948e-14  3.06076122707e-14  1.75205156426e-14  1.89107002595e-14  1.60706510707e-14  2.44494952314e-14  1.77213393827e-14  2.39725292769e-14  1.73731876925e-14  2.08068482708e-14  1.84596893202e-14  2.4712204644e-14  2.14781917352e-14  2.78760117634e-14  2.43251217413e-14  2.39127951481e-14  3.4936288466e-14  3.2530293908e-14  3.44405004228e-14  4.58016154672e-14  4.97510392829e-14  6.31721438511e-14  7.57673716968e-14  9.70148441475e-14  1.27637268829e-13  1.66549396379e-13  2.26679943633e-13  3.35019066442e-13  5.05916693956e-13  8.90046592969e-13  2.07722318638e-12  8.04181226714e-12  2.0632727058e-12  8.96462718407e-13  5.16794867642e-13  3.32084692576e-13  2.31775182942e-13  1.66786971869e-13  1.20890933359e-13  9.40701030915e-14  7.53895560106e-14  6.95908180366e-14  5.46790501418e-14  3.81586026537e-14  4.26071075371e-14  3.57803307995e-14  3.02610333098e-14  2.85597850681e-14  2.23341133782e-14  2.27212798001e-14  2.76075932902e-14  2.88724932963e-14  1.92355648733e-14  2.57115099514e-14  1.9236136626e-14  1.4178963784e-14  1.00615776297e-14  1.75745361736e-14  1.99004396956e-14  1.896046662e-14  1.2862988022e-14  1.73188627986e-14  2.66280111583e-14  2.28424145878e-14  2.17245236574e-14  2.10127365634e-14  1.87852329272e-14  1.77772492475e-14  2.02432878592e-14  2.38438368841e-14  1.76032512255e-14  1.88789899602e-14  1.21914676714e-14  1.98375188883e-14  1.68708950138e-14  2.19988053908e-14  2.15052281631e-14  2.46836167809e-14  1.6825760942e-14  1.81622765685e-14  1.82118114411e-14  1.54635542603e-14  1.94750740808e-14  1.27711491403e-14  1.74523423976e-14  1.52958986522e-14  2.25986007858e-14
 1.70337099317e-14  1.96523693546e-14  1.50463536756e-14  2.32212770673e-14  2.1387353428e-14  1.15069349907e-14  1.60343101494e-14  1.99752017688e-14  2.08746640885e-14  1.6058265867e-14  2.48619791329e-14  2.04965980491e-14  1.03517948215e-14  2.19727328416e-14  2.49706045141e-14  2.25836395087e-14  2.59829861929e-14  2.25053144082e-14  2.17904988977e-14  2.74655478849e-14  2.36462849979e-14  3.27643399148e-14  2.53127038517e-14  2.32815852692e-14  2.13769649419e-14  3.24100463113e-14  2.73250233724e-14  3.08812871077e-14  3.87674169996e-14  3.85405137345e-14  5.04111165526e-14  5.96629817757e-14  8.03034360105e-14  9.80828047141e-14  1.25538493236e-13  1.74355929368e-13  2.33880782355e-13  3.31534999021e-13  5.02531098974e-13  8.9515336049e-13  2.0632727058e-12  8.04857852745e-12  2.07336863775e-12  8.95985997725e-13  5.04980665128e-13  3.27268717627e-13  2.30278000501e-13  1.61693636572e-13  1.27099968837e-13  9.91650163266e-14  7.97092190669e-14  6.41418495633e-14  5.24253010102e-14  4.54343007068e-14  3.9340661934e-14  3.52003423746e-14  3.22430611058e-14  2.82824836706e-14  3.11991940003e-14  2.55276650416e-14  2.3905947875e-14  1.47874069125e-14  2.28773282229e-14  2.09545183564e-14  1.71837020796e-14  1.60117421599e-14  1.59970679242e-14  1.46567159316e-14  1.5056515875e-14  1.89923221257e-14  2.18766288748e-14  2.24183024596e-14  2.03394738885e-14  2.23568539557e-14  2.33465363619e-14  1.86145908725e-14  2.16068324904e-14  1.51526373198e-14  2.25961041458e-14  1.89490186489e-14  1.69316081989e-14  1.58677078407e-14  1.57751943611e-14  1.5284806778e-14  1.77416030028e-14  2.07827571839e-14  1.98187173158e-14  1.53634247629e-14  2.09396305536e-14  1.37406238177e-14  2.20657328008e-14  2.74431346987e-14  1.95530715669e-14  1.82766003182e-14  2.01089553446e-14  2.28509066595e-14
 1.09452112592e-14  1.16223886192e-14  1.45221281136e-14  1.86298407834e-14  1.85563694436e-14  1.86769946234e-14  2.31804094808e-14  1.84424313476e-14  2.0272758794e-14  1.87454283346e-14  2.08072274469e-14  1.82584313333e-14  1.56301990924e-14  1.61522828408e-14  2.14013296818e-14  2.16768006593e-14  1.55891562766e-14  1.85089827016e-14  1.90758998692e-14  1.67355792523e-14  2.19517820331e-14  2.42986021948e-14  2.1795132557e-14  2.14174741743e-14  2.0945536249e-14  2.80715416537e-14  2.76828933371e-14  2.57026088626e-14  2.8231188102e-14  3.32526791919e-14  4.42675064256e-14  5.32901704515e-14  5.86605423603e-14  7.23091991389e-14  9.54612277358e-14  1.30261619258e-13  1.65139417626e-13  2.29756541821e-13  3.31445961989e-13  5.16374500301e-13  8.96462718407e-13  2.07336863775e-12  8.05757176625e-12  2.07657366923e-12  8.9957905221e-13  5.0623333854e-13  3.32543311318e-13  2.32380396703e-13  1.69941204021e-13  1.23755837101e-13  9.78222292298e-14  8.04626164449e-14  6.08722590074e-14  4.15369690854e-14  4.27426338748e-14  3.21995904829e-14  2.55039831407e-14  2.66440591969e-14  3.17085972281e-14  2.41774250462e-14  2.40905628077e-14  1.96895301834e-14  1.83556204587e-14  1.80143116039e-14  1.68341484462e-14  1.55158222608e-14  2.07703924143e-14  1.39858852646e-14  1.73765321197e-14  2.30309463375e-14  2.4940136983e-14  1.7739784375e-14  1.6494050567e-14  2.09352245633e-14  1.50084236566e-14  1.6223231795e-14  1.72928373334e-14  1.75522151006e-14  1.12074481758e-14  1.60861295786e-14  1.77285058391e-14  1.83104831827e-14  2.29013878782e-14  1.82760706287e-14  2.47731493809e-14  1.77022346033e-14  1.92815728696e-14  1.43812666964e-14  2.18802871545e-14  2.12616125619e-14  2.06830474706e-14  2.03605486069e-14  2.40746725858e-14  1.62518267105e-14  2.08460256865e-14  1.80320776799e-14
 1.73734242721e-14  1.27688090087e-14  1.10930227953e-14  2.43968549711e-14  2.12074882997e-14  2.26358734474e-14  2.27486243264e-14  2.6385856913e-14  2.019451928e-14  2.08726511594e-14  2.06969351507e-14  1.8705812016e-14  1.82905822754e-14  2.29394186456e-14  1.96375278971e-14  2.13870048143e-14  1.69325357825e-14  1.78996545037e-14  2.47453980488e-14  1.91849361017e-14  2.40670307297e-14  2.06526086626e-14  2.06512651849e-14  2.22754786302e-14  2.13684045558e-14  2.52109156493e-14  2.50352341078e-14  2.3084310539e-14  2.55547977165e-14  3.04800606975e-14  3.92942119159e-14  4.61510449121e-14  4.88215280682e-14  5.30860253396e-14  7.21544353868e-14  9.66103508928e-14  1.27726622153e-13  1.6758467563e-13  2.2874909318e-13  3.35548363826e-13  5.16794867642e-13  8.95985997725e-13  2.07657366923e-12  8.06146646098e-12  2.07636391221e-12  9.00284817199e-13  5.07786791044e-13  3.31627788397e-13  2.27530022776e-13  1.70279630776e-13  1.2411526051e-13  9.54976583419e-14  7.21013180943e-14  5.68479242667e-14  4.75608362014e-14  4.19309617831e-14  3.04198960888e-14  2.43132899082e-14  2.76130543903e-14  3.02265164096e-14  2.5213103715e-14  1.86727642674e-14  1.72008865112e-14  2.15354321978e-14  1.65392149602e-14  1.34417396217e-14  1.75691045986e-14  1.74234553232e-14  1.42722263969e-14  1.55500147055e-14  1.57515475513e-14  1.57721625801e-14  1.35566629288e-14  1.42479198035e-14  1.13010570938e-14  7.18862565609e-15  1.18672279455e-14  1.78597863146e-14  1.39214313931e-14  1.9445623647e-14  1.56575978962e-14  1.85153260021e-14  1.92019715268e-14  1.36380833379e-14  1.39486900184e-14  1.7629600586e-14  1.91481969056e-14  1.81207954165e-14  1.73910356342e-14  1.76421517433e-14  1.74453346346e-14  2.07207248674e-14  1.48736057074e-14  1.68147597731e-14  1.45495447703e-14  1.13925677118e-14
 1.47376281632e-14  2.08118796089e-14  2.01260865744e-14  1.99704412627e-14  1.49889157764e-14  2.28761635568e-14  2.2865753431e-14  1.89109876554e-14  1.82156970481e-14  2.06344159591e-14  1.87128756545e-14  1.89825643575e-14  2.00217352659e-14  2.06463322004e-14  1.77984033951e-14  1.62795334499e-14  1.78504145834e-14  1.88804017533e-14  1.60537883739e-14  1.61208315054e-14  1.79882319393e-14  2.4776901688e-14  2.11733471425e-14  2.21014696515e-14  2.42206353485e-14  2.60328325255e-14  1.54732099285e-14  2.65873493868e-14  2.68998692286e-14  2.81378957617e-14  3.41829082007e-14  3.56505282774e-14  4.24800504495e-14  4.95955972448e-14  6.57639724058e-14  8.04864072501e-14  1.02468560209e-13  1.24908046695e-13  1.65692564588e-13  2.27647110052e-13  3.32084692576e-13  5.04980665128e-13  8.9957905221e-13  2.07636391221e-12  8.03298728424e-12  2.07767134158e-12  8.9588178154e-13  5.09778555713e-13  3.25479183688e-13  2.25437550581e-13  1.64819961087e-13  1.21634419766e-13  9.26971190168e-14  7.99705092667e-14  5.88267624013e-14  5.13534858245e-14  3.70171309294e-14  3.32707778256e-14  2.66109640945e-14  2.86416472956e-14  2.96446935914e-14  2.27569975454e-14  2.11853015067e-14  1.91564406933e-14  1.61543197444e-14  8.76391326731e-15  9.8109331147e-15  2.03678857999e-14  1.69775267788e-14  1.46731147435e-14  2.03425558012e-14  2.15460352695e-14  1.96017118484e-14  1.7188305568e-14  2.5666194546e-14  1.48851170032e-14  2.07492186647e-14  2.13817012158e-14  1.12220835142e-14  1.39351539277e-14  1.27842045468e-14  1.81355015789e-14  1.49877937458e-14  1.29299829412e-14  1.01452824123e-14  1.90504373378e-14  2.13355010695e-14  2.71458202027e-14  2.04200761956e-14  2.26358723661e-14  2.67314676826e-14  2.13208080122e-14  1.80942698384e-14  2.1635098127e-14  2.09050748031e-14  1.85427851547e-14
 1.56816137025e-14  1.24683845262e-14  1.73024349337e-14  1.64195287888e-14  1.69760534327e-14  2.13892500128e-14  1.94135933832e-14  1.91525275397e-14  2.07253491022e-14  2.40996569997e-14  1.93310545192e-14  1.99909503373e-14  1.86331401112e-14  2.47723588083e-14  1.85489623757e-14  1.91128847817e-14  2.1307823299e-14  2.13855847428e-14  2.09996440718e-14  1.63381280821e-14  1.4638023506e-14  2.44371573665e-14  2.13178376088e-14  1.81843708594e-14  2.38519153089e-14  2.41568162096e-14  1.76420353899e-14  2.99186873433e-14  3.14735958648e-14  2.84506150864e-14  3.00385131415e-14  3.00278353507e-14  4.06387461579e-14  4.47811007168e-14  5.00509017909e-14  6.28729913966e-14  7.64019532012e-14  9.59174478877e-14  1.20393147165e-13  1.70644708627e-13  2.31775182942e-13  3.27268717627e-13  5.0623333854e-13  9.00284817199e-13  2.07767134158e-12  8.0653047017e-12  2.07810259014e-12  8.92740440428e-13  5.10920737766e-13  3.3591183064e-13  2.35807564644e-13  1.65721897928e-13  1.26794409496e-13  9.26634895428e-14  7.2261642142e-14  5.94723971938e-14  4.90262233709e-14  3.87950629798e-14  3.74526059985e-14  3.42653560896e-14  3.07118586551e-14  2.36195416937e-14  2.53170361544e-14  2.04210401546e-14  2.02099146412e-14  1.67072833683e-14  1.94803625251e-14  1.61002341129e-14  1.39138802187e-14  1.72720117394e-14  1.8484418896e-14  1.66297428427e-14  1.60075196931e-14  1.87056675055e-14  2.10577596047e-14  1.60916919518e-14  2.64112665002e-14  2.18959342794e-14  1.6919182343e-14  1.81864395223e-14  1.7047919188e-14  1.99064306772e-14  1.64136393774e-14  1.88147385865e-14  1.29710508639e-14  1.69959562679e-14  2.34754566052e-14  2.25983936175e-14  1.96316572805e-14  1.99759417618e-14  1.73885770587e-14  1.82006366879e-14  1.88184998645e-14  1.29330990709e-14  1.9060871036e-14  1.5912657999e-14
 1.5884400842e-14  1.81916981404e-14  2.08191912926e-14  2.03948281441e-14  1.68914982444e-14  1.52091663289e-14  1.48411095972e-14  1.61425952949e-14  1.60344030713e-14  2.23223797907e-14  2.41051780243e-14  1.71253172429e-14  1.8557651045e-14  2.09564903383e-14  1.79010853819e-14  2.43277604827e-14  2.5660689673e-14  1.48383310871e-14  1.27184536715e-14  1.97975509986e-14  1.66266297434e-14  2.77441139059e-14  2.49921875812e-14  2.30150124855e-14  2.23655960792e-14  1.96913822961e-14  2.08719276641e-14  2.45780402149e-14  2.58786597693e-14  2.56632870392e-14  2.82073069787e-14  3.06317939332e-14  3.46419192748e-14  3.95450841974e-14  4.17329351254e-14  5.7381299629e-14  6.18457510384e-14  7.60189148738e-14  9.68891949128e-14  1.19230470364e-13  1.66786971869e-13  2.30278000501e-13  3.32543311318e-13  5.07786791044e-13  8.9588178154e-13  2.07810259014e-12  8.06789825429e-12  2.07730893023e-12  8.93665745289e-13  5.12009328995e-13  3.32311464945e-13  2.30494285672e-13  1.6079047138e-13  1.18306162991e-13  9.10451427873e-14  7.45054673024e-14  6.14549048328e-14  4.79925102198e-14  4.03061409047e-14  3.69713099857e-14  3.61610397152e-14  2.74664859456e-14  2.32513532512e-14  2.46460072337e-14  2.62905603238e-14  2.2067531541e-14  2.468719451e-14  2.74169855913e-14  2.22624451426e-14  2.0587398597e-14  1.89516575215e-14  2.1783901909e-14  1.82675766708e-14  1.40822842642e-14  2.0829546629e-14  1.38342751261e-14  2.06976438607e-14  1.86867863001e-14  1.47144290395e-14  2.34333601675e-14  2.23007583579e-14  2.00419166437e-14  1.91207243397e-14  1.40469877926e-14  2.44708432376e-14  1.37953351678e-14  1.6805401524e-14  2.37970599201e-14  2.17624549781e-14  2.09169922947e-14  1.69240243252e-14  2.23024038569e-14  1.60742549983e-14  2.10515945524e-14  1.58530048703e-14  1.76303440403e-14
 2.15274201135e-14  1.72439734862e-14  2.16427888606e-14  2.39354647004e-14  2.16758674238e-14  1.88078308485e-14  1.99688962351e-14  2.18831966176e-14  2.31933741013e-14  1.89020871763e-14  1.67697763303e-14  1.04716529366e-14  1.36205026318e-14  2.14106378909e-14  1.07712148421e-14  1.50479683761e-14  1.80148823986e-14  1.62122341607e-14  1.77280753326e-14  1.19370160058e-14  1.43741275352e-14  1.47784279947e-14  1.87090256882e-14  2.1479768026e-14  1.9462853833e-14  1.43823166212e-14  1.82804279839e-14  2.13870842317e-14  1.6034488398e-14  2.48929835709e-14  2.66268844583e-14  2.81719552394e-14  3.04859571459e-14  3.84799949215e-14  4.44936919986e-14  4.34350286458e-14  4.61979303153e-14  6.09044214361e-14  6.78087216077e-14  9.21569884465e-14  1.20890933359e-13  1.61693636572e-13  2.32380396703e-13  3.31627788397e-13  5.09778555713e-13  8.92740440428e-13  2.07730893023e-12  8.0445035468e-12  2.06988286897e-12  8.9326615755e-13  5.07212669163e-13  3.32230137252e-13  2.37275653867e-13  1.7266231257e-13  1.27423549806e-13  9.98529981067e-14  7.94989893202e-14  5.72351225704e-14  5.1943003265e-14  4.52960718666e-14  3.30431160356e-14  3.04661111719e-14  2.88453082575e-14  2.98466819788e-14  2.16182517585e-14  2.14094830571e-14  2.39672028946e-14  2.17006921878e-14  2.6114674868e-14  2.40439400938e-14  1.59985194832e-14  2.23819901485e-14  1.63838610454e-14  1.85419988854e-14  1.90190768301e-14  1.60511926668e-14  1.76486189064e-14  1.95475234506e-14  2.00372465192e-14  2.19827288646e-14  1.9842426436e-14  2.34018312084e-14  2.56530292725e-14  1.57506633378e-14  2.02978299593e-14  1.89435065366e-14  1.59251407791e-14  2.58169516939e-14  1.8480615954e-14  2.6260249212e-14  1.82446281387e-14  1.90769850318e-14  1.90886128963e-14  1.60878367018e-14  8.91523131712e-15  2.06673569487e-14
 2.0804813966e-14  1.93072854532e-14  2.02960896327e-14  1.91198177807e-14  1.79829829101e-14  2.6317883059e-14  1.62858379565e-14  1.85835051674e-14  1.64909488221e-14  1.04973713675e-14  1.77449593289e-14  2.13240799847e-14  1.6505679568e-14  1.42259960582e-14  1.73442897539e-14  1.75559875239e-14  2.34083799804e-14  1.72464591467e-14  1.39432033261e-14  1.76880741697e-14  1.5561304662e-14  1.5060479499e-14  1.14689661448e-14  1.73289276523e-14  2.18596816915e-14  1.78326522067e-14  2.2705757943e-14  2.57495265187e-14  1.6835226001e-14  2.62474737073e-14  2.75741865047e-14  3.20126161077e-14  2.66847655518e-14  3.44562601256e-14  3.73674763466e-14  4.66302002953e-14  4.70012884711e-14  5.28144292427e-14  6.05634853635e-14  6.98464084414e-14  9.40701030915e-14  1.27099968837e-13  1.69941204021e-13  2.27530022776e-13  3.25479183688e-13  5.10920737766e-13  8.93665745289e-13  2.06988286897e-12  8.06508682585e-12  2.07150602599e-12  8.91148495488e-13  5.06135904369e-13  3.34106146051e-13  2.2508905042e-13  1.64843180424e-13  1.26127813333e-13  9.29786627595e-14  7.285536556e-14  5.95879501573e-14  4.77409994662e-14  4.2503086798e-14  3.3941791338e-14  3.11323864699e-14  2.87294100545e-14  2.4773535935e-14  2.06677754844e-14  2.25277345173e-14  1.95155086771e-14  2.58263857887e-14  1.7059185697e-14  1.88322498767e-14  2.34600595526e-14  2.56824955402e-14  2.44033306352e-14  1.99415601209e-14  1.48169498362e-14  2.84086463595e-14  2.40937802757e-14  2.44591716564e-14  1.87240324596e-14  2.25886710021e-14  1.8045963577e-14  2.14274317145e-14  1.68883238906e-14  2.24541978006e-14  1.73297282034e-14  1.55429231258e-14  2.21648267803e-14  2.01396333645e-14  2.1376220197e-14  1.23035902292e-14  8.73303195276e-15  1.67136473131e-14  1.22393265074e-14  1.34461607387e-14  2.45395336341e-14
 2.74134407039e-14  1.9408912031e-14  1.96002778572e-14  2.15531777228e-14  2.07446876601e-14  1.97558808505e-14  1.99243191131e-14  1.45367111651e-14  1.50707805063e-14  1.69688071368e-14  2.06876070342e-14  2.13889347276e-14  2.12946812205e-14  1.54409597189e-14  1.53248377042e-14  1.75688659941e-14  1.94618634091e-14  1.67744091301e-14  1.34498667998e-14  1.14386968003e-14  1.53552980243e-14  1.26201708065e-14  2.01977155938e-14  2.06658404301e-14  1.11609971083e-14  1.83194427786e-14  1.87458442779e-14  2.40092121145e-14  2.27297025552e-14  1.90805538536e-14  2.56983090278e-14  2.52945803653e-14  2.39733178945e-14  2.65112160295e-14  3.1627535768e-14  3.91073385895e-14  3.92756585297e-14  4.36731784669e-14  4.89024251246e-14  6.18464887521e-14  7.53895560106e-14  9.91650163266e-14  1.23755837101e-13  1.70279630776e-13  2.25437550581e-13  3.3591183064e-13  5.12009328995e-13  8.9326615755e-13  2.07150602599e-12  8.05163281054e-12  2.0780875167e-12  8.92809070125e-13  5.05596120687e-13  3.25811041588e-13  2.24147975233e-13  1.63788075795e-13  1.25581959821e-13  9.56037804518e-14  7.10214279577e-14  5.96717313221e-14  4.82957578059e-14  3.68553314578e-14  3.47234128974e-14  3.16050602518e-14  2.73380270033e-14  2.50750734635e-14  2.25175022923e-14  1.96299380245e-14  2.37218865189e-14  2.44863228614e-14  1.82171703662e-14  2.26499107332e-14  2.69089862605e-14  2.48229976905e-14  1.80657035759e-14  1.37299330428e-14  1.5343648433e-14  1.35606875787e-14  2.01859569389e-14  2.33644242324e-14  2.07218351167e-14  2.46904957121e-14  2.35712463425e-14  1.89463264638e-14  2.09581654373e-14  2.00481926028e-14  2.01781038852e-14  2.25785238232e-14  2.44265382674e-14  1.71168071181e-14  1.72733603835e-14  1.22955617268e-14  1.84993286812e-14  1.73702386584e-14  1.85274066962e-14  1.583213769e-14
 2.19594727505e-14  2.12698200149e-14  1.61530330251e-14  2.21661503911e-14  1.8010854919e-14  1.43654087786e-14  1.7910987762e-14  1.22703534399e-14  1.54919532846e-14  2.39128472111e-14  2.22320620322e-14  1.48812178257e-14  1.24736874766e-14  2.01815639671e-14  2.27628906719e-14  1.55245390139e-14  2.10543677543e-14  2.07143985401e-14  1.41398594364e-14  1.54291858195e-14  2.51965283349e-14  2.19681170517e-14  1.59449030103e-14  2.18206907331e-14  1.3038422363e-14  1.66738887588e-14  2.01379933138e-14  2.29625157209e-14  1.9340014231e-14  1.85108897039e-14  1.95370787308e-14  2.25716547333e-14  2.01252975239e-14  2.12845238934e-14  2.82079408116e-14  2.56949660839e-14  3.0468238499e-14  3.23229047047e-14  4.28899084235e-14  4.99598774979e-14  6.95908180366e-14  7.97092190669e-14  9.78222292298e-14  1.2411526051e-13  1.64819961087e-13  2.35807564644e-13  3.32311464945e-13  5.07212669163e-13  8.91148495488e-13  2.0780875167e-12  8.06803724749e-12  2.07721278008e-12  8.94914661785e-13  5.10661167883e-13  3.28278040287e-13  2.29070795337e-13  1.71128148196e-13  1.21307965258e-13  9.65044265895e-14  7.9448425855e-14  6.49769548438e-14  4.58188083686e-14  3.74358021235e-14  3.60517497989e-14  2.4235217543e-14  2.68509543776e-14  2.12565804606e-14  2.81080938982e-14  2.30199870156e-14  2.90399442303e-14  2.17521880272e-14  2.34445979921e-14  2.30446083699e-14  3.23434568144e-14  2.47339530223e-14  9.90868800564e-15  1.69098879868e-14  2.06738148104e-14  1.87755106145e-14  1.68271755824e-14  1.59777197334e-14  1.70882046696e-14  2.18480162486e-14  1.69889601113e-14  1.91645127694e-14  1.69913815517e-14  1.6566898267e-14  2.06478251842e-14  1.707132465e-14  1.21013799351e-14  1.97705649017e-14  1.57844917459e-14  1.94147359179e-14  2.20050326001e-14  1.41749628724e-14  1.85259419835e-14
 1.86877428664e-14  1.63771185906e-14  1.72765418181e-14  2.22954437814e-14  2.13895934312e-14  1.76212816905e-14  1.47602632339e-14  1.41387397696e-14  2.11085685278e-14  1.79199513578e-14  1.48099561524e-14  1.91856554645e-14  1.46827267667e-14  1.53153120008e-14  1.5395532586e-14  1.81109079936e-14  2.85925640054e-14  1.82612063157e-14  1.01879981223e-14  1.81398741986e-14  2.10618404649e-14  1.8551232787e-14  2.17595634794e-14  2.45378038055e-14  2.41062250154e-14  2.17833868444e-14  2.04701285425e-14  1.89069945654e-14  9.95450239839e-15  1.5399905913e-14  1.54920523346e-14  2.41096555773e-14  1.7516371468e-14  2.46483140781e-14  3.12069098107e-14  2.86409920358e-14  3.14308451606e-14  3.30238462035e-14  3.95257293648e-14  4.5673025572e-14  5.46790501418e-14  6.41418495633e-14  8.04626164449e-14  9.54976583419e-14  1.21634419766e-13  1.65721897928e-13  2.30494285672e-13  3.32230137252e-13  5.06135904369e-13  8.92809070125e-13  2.07721278008e-12  8.05443935255e-12  2.07466471293e-12  8.89523178022e-13  5.11013512049e-13  3.29094394016e-13  2.23641404642e-13  1.68260273816e-13  1.26883225787e-13  1.01366149234e-13  7.28209464569e-14  5.95032530389e-14  4.69540297276e-14  4.33253275059e-14  3.62766237579e-14  3.01436256024e-14  3.4117410779e-14  3.27300892096e-14  2.77645789154e-14  2.29223865154e-14  2.18218607005e-14  2.22681299342e-14  2.13018213122e-14  2.84695710559e-14  2.09647785595e-14  1.79796818127e-14  1.83648191854e-14  2.11224387265e-14  2.36219172928e-14  2.08261988587e-14  2.61964111012e-14  2.15671359444e-14  1.86113745892e-14  1.73790019994e-14  1.9351619886e-14  1.33839607335e-14  1.63274838716e-14  2.12795590823e-14  2.15008010805e-14  1.68842791313e-14  1.82462783466e-14  1.69938981105e-14  2.18314720504e-14  1.95540422829e-14  2.07018614042e-14  2.31871808563e-14
 2.42357083401e-14  1.6602612833e-14  1.38308231437e-14  1.34089842177e-14  2.53572905709e-14  1.51470021933e-14  1.36773689571e-14  1.34974831427e-14  2.48141855825e-14  2.03043331204e-14  2.10376858523e-14  2.02220775451e-14  1.73863751395e-14  2.24565741026e-14  2.16211475997e-14  1.97245959076e-14  2.53307360241e-14  2.66783745462e-14  2.34052288069e-14  2.38438357844e-14  2.23010316755e-14  2.1349110174e-14  2.79883046013e-14  2.69379240486e-14  1.75881239639e-14  1.71404049014e-14  1.67496563096e-14  1.69799218521e-14  1.38741031171e-14  2.16094535663e-14  1.98740295993e-14  2.4374534882e-14  2.41053297094e-14  2.95735123136e-14  2.74438893291e-14  2.64615126123e-14  2.46821428095e-14  2.42460762414e-14  3.8445140001e-14  3.47223205546e-14  3.81586026537e-14  5.24253010102e-14  6.08722590074e-14  7.21013180943e-14  9.26971190168e-14  1.26794409496e-13  1.6079047138e-13  2.37275653867e-13  3.34106146051e-13  5.05596120687e-13  8.94914661785e-13  2.07466471293e-12  8.04714343689e-12  2.07613120748e-12  8.91555017534e-13  5.15435169235e-13  3.37108363228e-13  2.28422369193e-13  1.70827803167e-13  1.28188148606e-13  9.38995542338e-14  7.3438254906e-14  5.80198548009e-14  4.77315615584e-14  3.67380089483e-14  3.86187052563e-14  2.88835483103e-14  3.5691856159e-14  3.89933245817e-14  2.32632252873e-14  1.85064304851e-14  2.73625918665e-14  2.63190542657e-14  2.58795553314e-14  1.65578699693e-14  1.76446816688e-14  1.42342563144e-14  2.09858951416e-14  1.65223229443e-14  2.18573190046e-14  1.70016960247e-14  1.63953238836e-14  2.33246753613e-14  1.57768579661e-14  1.76405727441e-14  1.4826274436e-14  1.95782764044e-14  1.99202354194e-14  1.83542753251e-14  1.55754878328e-14  1.93980465324e-14  2.01376291445e-14  1.86267056706e-14  2.12188022321e-14  1.49405861146e-14  2.02117719936e-14
 2.65983069424e-14  2.51203375683e-14  2.25230114438e-14  2.64682186278e-14  2.15463930129e-14  1.70442575854e-14  1.94420659e-14  1.9802246045e-14  2.11815129501e-14  2.43285973748e-14  1.89391988257e-14  2.02636201284e-14  1.72498435768e-14  2.09896988859e-14  1.51132345309e-14  1.63968400269e-14  1.53498334535e-14  1.65397303745e-14  1.66560137694e-14  1.86850547924e-14  2.01729845283e-14  1.80125468511e-14  1.54477619116e-14  1.5746531114e-14  1.71687349368e-14  1.51757286672e-14  1.72424588314e-14  2.05304935534e-14  1.42130666425e-14  1.69527735538e-14  1.40666184746e-14  1.34298443684e-14  2.13172192802e-14  2.16520057158e-14  2.38269392204e-14  1.7719254553e-14  1.51742914116e-14  2.58684814208e-14  3.6317429843e-14  3.37981005996e-14  4.26071075371e-14  4.54343007068e-14  4.15369690854e-14  5.68479242667e-14  7.99705092667e-14  9.26634895428e-14  1.18306162991e-13  1.7266231257e-13  2.2508905042e-13  3.25811041588e-13  5.10661167883e-13  8.89523178022e-13  2.07613120748e-12  8.05284057898e-12  2.07805404423e-12  8.96538332762e-13  5.14788388152e-13  3.29356446758e-13  2.37059368338e-13  1.71670555066e-13  1.28399086027e-13  9.54435215646e-14  6.82502796376e-14  5.9475448067e-14  4.29007314318e-14  4.67499050068e-14  3.49285049094e-14  3.31199076863e-14  3.37393328914e-14  2.72524005228e-14  2.51273428263e-14  2.38022239451e-14  1.91511837206e-14  1.47832533016e-14  2.03789104128e-14  1.51593242045e-14  2.13427874107e-14  2.29229199653e-14  1.90518588182e-14  1.63478038307e-14  2.11321443847e-14  1.87791412932e-14  1.45805604824e-14  1.63987754544e-14  2.03480068791e-14  1.10914311548e-14  2.04686496402e-14  2.23014866666e-14  2.42139974811e-14  2.18615171284e-14  1.74456436399e-14  1.76263644585e-14  2.01750779363e-14  2.15411863227e-14  2.81099380837e-14  2.37160877377e-14
 1.93849565469e-14  2.10319553707e-14  1.78475902968e-14  2.01753558592e-14  2.20120755569e-14  1.49657540389e-14  1.8976421176e-14  1.43329502571e-14  1.46123285167e-14  1.752881694e-14  2.45901308449e-14  1.6610999123e-14  1.67621019123e-14  1.66869461268e-14  1.72464732902e-14  1.43879808431e-14  1.98395830945e-14  2.6248798876e-14  1.69668537015e-14  1.96134989567e-14  2.31508625144e-14  1.52390833482e-14  2.4353786176e-14  1.94134941445e-14  2.50458822489e-14  2.2860000591e-14  2.12978727016e-14  1.75832318213e-14  1.37740191356e-14  2.21133239701e-14  1.61404745193e-14  2.13433306718e-14  1.91649106166e-14  2.21734367336e-14  2.49910950198e-14  2.0213857375e-14  1.55269115025e-14  2.01627078596e-14  2.49385476713e-14  2.39600185829e-14  3.57803307995e-14  3.9340661934e-14  4.27426338748e-14  4.75608362014e-14  5.88267624013e-14  7.2261642142e-14  9.10451427873e-14  1.27423549806e-13  1.64843180424e-13  2.24147975233e-13  3.28278040287e-13  5.11013512049e-13  8.91555017534e-13  2.07805404423e-12  8.07585011372e-12  2.07528969139e-12  8.93949190308e-13  5.0858246812e-13  3.31549253541e-13  2.2853690553e-13  1.61910070044e-13  1.17200568948e-13  9.17863195632e-14  7.24015593835e-14  5.98507388985e-14  5.22874661623e-14  4.94037334533e-14  3.10115030578e-14  3.92521866465e-14  3.22085186814e-14  2.6152014388e-14  2.05218434933e-14  2.54914710418e-14  2.23558264998e-14  2.01725516091e-14  1.58314788162e-14  1.73928468377e-14  1.79766145617e-14  1.24447472796e-14  1.50584027233e-14  2.50832665163e-14  1.57474222229e-14  1.52680560228e-14  2.06767672955e-14  2.37999514117e-14  1.49498186049e-14  2.50925800346e-14  2.41257141955e-14  1.74138860802e-14  1.89094967381e-14  2.07113742625e-14  1.98376508172e-14  2.12684050754e-14  1.62778639894e-14  1.88008826793e-14  1.8265860876e-14
 2.03186135144e-14  1.7728105325e-14  2.20926255549e-14  2.9173579437e-14  2.212830061e-14  2.10216437762e-14  1.50258144492e-14  1.9922710954e-14  2.02720409628e-14  1.82785700362e-14  2.32970195098e-14  1.41641173937e-14  1.20528837618e-14  1.33677786527e-14  2.11019859523e-14  1.48273012652e-14  1.40069480346e-14  1.60825306012e-14  1.60767003371e-14  2.20281142084e-14  1.87348112026e-14  1.85486397382e-14  2.05239267456e-14  1.74660924023e-14  1.86359892108e-14  1.9325809802e-14  1.81655306548e-14  1.57617457092e-14  1.45015055541e-14  2.15686711913e-14  1.82995949836e-14  2.42294201769e-14  1.52903180197e-14  1.39875995499e-14  1.90275881237e-14  2.34473138363e-14  2.26948043832e-14  2.18304686081e-14  1.90647905417e-14  2.39061657771e-14  3.02610333098e-14  3.52003423746e-14  3.21995904829e-14  4.19309617831e-14  5.13534858245e-14  5.94723971938e-14  7.45054673024e-14  9.98529981067e-14  1.26127813333e-13  1.63788075795e-13  2.29070795337e-13  3.29094394016e-13  5.15435169235e-13  8.96538332762e-13  2.07528969139e-12  8.03380269141e-12  2.07169942289e-12  8.92671604437e-13  5.1602854694e-13  3.31035692883e-13  2.27932387937e-13  1.60325334369e-13  1.2075921744e-13  9.30271686352e-14  7.34120483502e-14  5.67497387092e-14  5.35496542792e-14  4.35034374426e-14  4.22609072266e-14  3.69814657203e-14  3.16183668722e-14  2.85912090675e-14  2.51211896371e-14  2.67839713059e-14  2.08161479978e-14  2.76312755677e-14  2.06299103995e-14  2.16018458378e-14  1.26737207767e-14  1.95990388899e-14  1.41005038985e-14  1.21200859598e-14  1.51572734776e-14  2.00289966897e-14  1.39073486024e-14  1.4690838716e-14  1.72662129268e-14  2.28109989803e-14  2.37515128419e-14  2.16783627588e-14  1.88753282883e-14  1.70872182857e-14  2.28030301945e-14  2.17668592022e-14  2.42072606321e-14  2.07588138435e-14
 1.55478206917e-14  1.9807549578e-14  1.65875247053e-14  2.51888546629e-14  1.39796154527e-14  1.81282563472e-14  1.70614674298e-14  1.69109702371e-14  2.04486396899e-14  1.62097678822e-14  1.98415404403e-14  2.04575721285e-14  1.54101240165e-14  1.28343307952e-14  1.55762043168e-14  2.16467722817e-14  1.56904409936e-14  1.88738195573e-14  1.07694628201e-14  1.71489567812e-14  1.94983066476e-14  2.12693109161e-14  2.07559814144e-14  1.52688377097e-14  2.19249209295e-14  2.61427836668e-14  1.75683624481e-14  2.31731660966e-14  1.20686346194e-14  2.25077409056e-14  2.00931034124e-14  2.46078341154e-14  1.89058076203e-14  1.80535373596e-14  1.76495963936e-14  1.75014905554e-14  1.9000937354e-14  1.69791419903e-14  3.43988520171e-14  2.02654763106e-14  2.85597850681e-14  3.22430611058e-14  2.55039831407e-14  3.04198960888e-14  3.70171309294e-14  4.90262233709e-14  6.14549048328e-14  7.94989893202e-14  9.29786627595e-14  1.25581959821e-13  1.71128148196e-13  2.23641404642e-13  3.37108363228e-13  5.14788388152e-13  8.93949190308e-13  2.07169942289e-12  8.06624163717e-12  2.07888860244e-12  9.01697231529e-13  5.14832183306e-13  3.35490628164e-13  2.23868141534e-13  1.69255786718e-13  1.24378580145e-13  9.42808598689e-14  7.04295751738e-14  6.33413176664e-14  4.80290273847e-14  4.89088883159e-14  3.90310781698e-14  2.81966063884e-14  2.37011527664e-14  2.76096692922e-14  2.4052303791e-14  2.19477463652e-14  1.89695941013e-14  2.35107838443e-14  1.60744571518e-14  1.92904294258e-14  2.06201998228e-14  2.03989367001e-14  2.03472008159e-14  2.42501104195e-14  1.42376370865e-14  2.29897699975e-14  1.94008721258e-14  2.21158062048e-14  2.03068846246e-14  1.67254816084e-14  1.43829082259e-14  1.71012846308e-14  1.5422253098e-14  1.86871453119e-14  1.73825974386e-14  2.24898201304e-14  2.12514684962e-14
 2.12895405347e-14  2.71394690818e-14  2.96546321804e-14  2.99152774165e-14  1.78188008902e-14  1.5067373753e-14  1.97239851552e-14  2.06628762806e-14  2.44002370443e-14  2.08994867433e-14  2.2988581857e-14  2.17862272661e-14  1.3365345143e-14  1.70979679685e-14  2.33603119779e-14  2.22388958335e-14  2.0238895839e-14  2.00879604755e-14  1.81614411383e-14  1.99358319893e-14  2.12447670799e-14  1.90238617069e-14  1.79997654294e-14  1.88519557451e-14  2.0561905957e-14  2.06727497724e-14  1.86501305078e-14  2.25884058246e-14  2.33636909943e-14  1.99759338501e-14  1.84054813331e-14  2.3260748382e-14  1.64660835052e-14  2.20233571538e-14  1.56243517425e-14  2.1374223066e-14  2.05342584482e-14  2.46827974496e-14  2.4450099264e-14  1.90119692963e-14  2.23341133782e-14  2.82824836706e-14  2.66440591969e-14  2.43132899082e-14  3.32707778256e-14  3.87950629798e-14  4.79925102198e-14  5.72351225704e-14  7.285536556e-14  9.56037804518e-14  1.21307965258e-13  1.68260273816e-13  2.28422369193e-13  3.29356446758e-13  5.0858246812e-13  8.92671604437e-13  2.07888860244e-12  8.06261155015e-12  2.07390354207e-12  8.90204358221e-13  5.14779650948e-13  3.337557138e-13  2.32813078481e-13  1.68227985313e-13  1.23623166535e-13  8.88303615346e-14  7.54920494768e-14  6.0155135057e-14  5.26175113561e-14  4.20632255689e-14  3.48879304954e-14  2.73918387282e-14  2.79368749698e-14  2.86059691597e-14  2.52482058842e-14  1.72626873475e-14  1.76791546624e-14  1.92424770223e-14  2.18515130385e-14  1.96221697625e-14  1.87819626761e-14  1.50273949934e-14  1.41995890765e-14  1.67360566306e-14  2.01825320889e-14  1.43852421103e-14  2.13034996115e-14  1.70785417905e-14  1.66140243515e-14  1.92290211074e-14  2.42537881734e-14  1.40103584998e-14  1.9032671376e-14  1.75219715174e-14  1.95814595081e-14  2.01816387742e-14
 1.85320107779e-14  2.09572407039e-14  1.49120234295e-14  2.11664067926e-14  1.6016592861e-14  1.72048964967e-14  2.39488487258e-14  8.80172838825e-15  1.85845455469e-14  1.58718149583e-14  2.2523713116e-14  2.21289584669e-14  1.76434188271e-14  1.60152325597e-14  1.70558420297e-14  1.79931204822e-14  2.22281547002e-14  2.17273019025e-14  1.66150835182e-14  1.43960167797e-14  1.32658434816e-14  1.30811037445e-14  1.42675817983e-14  1.67605842456e-14  2.23505192317e-14  1.79323116967e-14  2.1773354859e-14  1.82134994031e-14  2.3642611342e-14  2.28818571689e-14  1.6965693259e-14  2.33377525475e-14  2.24480582311e-14  2.76298579496e-14  2.12665124938e-14  2.1575648847e-14  2.29157571613e-14  2.42082279324e-14  2.52505178872e-14  2.30065263485e-14  2.27212798001e-14  3.11991940003e-14  3.17085972281e-14  2.76130543903e-14  2.66109640945e-14  3.74526059985e-14  4.03061409047e-14  5.1943003265e-14  5.95879501573e-14  7.10214279577e-14  9.65044265895e-14  1.26883225787e-13  1.70827803167e-13  2.37059368338e-13  3.31549253541e-13  5.1602854694e-13  9.01697231529e-13  2.07390354207e-12  8.05308912507e-12  2.07352898681e-12  8.96901004319e-13  5.0651663953e-13  3.32894512692e-13  2.22329506274e-13  1.60885630475e-13  1.24167957824e-13  9.28458391223e-14  7.9759930156e-14  6.07630861128e-14  4.52871781223e-14  4.36464645106e-14  3.0615036166e-14  3.42854068736e-14  3.21382842793e-14  2.86404111612e-14  2.04030807817e-14  2.01700008025e-14  2.37048340496e-14  2.32805031977e-14  2.78025137991e-14  2.33432425283e-14  2.12314005606e-14  2.69921378054e-14  2.07666489567e-14  2.07572468926e-14  2.08243167272e-14  2.33924642115e-14  2.15561793767e-14  2.67849640462e-14  1.86427023899e-14  2.25360727566e-14  2.07357950516e-14  1.39004732867e-14  1.65998553169e-14  1.78818926199e-14  2.22100444334e-14
 1.6150881728e-14  1.54356112761e-14  1.90287750041e-14  1.92249714689e-14  1.37803839258e-14  1.87160435042e-14  1.85712451725e-14  1.96360526857e-14  2.32932971718e-14  1.70310880217e-14  1.34813559704e-14  1.41489467511e-14  1.60169966863e-14  1.92382004299e-14  1.89050316833e-14  1.47119899758e-14  1.50486044263e-14  1.75609652398e-14  1.53794330857e-14  1.97181326258e-14  1.52266026495e-14  1.35414372304e-14  1.69689089793e-14  1.58624242521e-14  2.02844962969e-14  2.36189750855e-14  1.77565738601e-14  1.99590359343e-14  2.45093600158e-14  2.00598002595e-14  1.59346899682e-14  1.66076950077e-14  1.69827234728e-14  2.49419728901e-14  1.54943386111e-14  2.3762865597e-14  1.97672138652e-14  1.929056625e-14  2.10987908102e-14  2.52579392401e-14  2.76075932902e-14  2.55276650416e-14  2.41774250462e-14  3.02265164096e-14  2.86416472956e-14  3.42653560896e-14  3.69713099857e-14  4.52960718666e-14  4.77409994662e-14  5.96717313221e-14  7.9448425855e-14  1.01366149234e-13  1.28188148606e-13  1.71670555066e-13  2.2853690553e-13  3.31035692883e-13  5.14832183306e-13  8.90204358221e-13  2.07352898681e-12  8.05732784136e-12  2.08101827923e-12  8.94412256043e-13  5.13254410257e-13  3.33279570981e-13  2.26626818241e-13  1.61644294088e-13  1.18560035908e-13  9.77952290247e-14  7.19099067537e-14  6.19494246648e-14  5.38989118705e-14  3.79743384292e-14  4.40908203728e-14  3.10522310967e-14  3.33107127396e-14  2.80797728428e-14  2.71252764316e-14  2.36098627317e-14  1.80476225564e-14  2.34866934279e-14  2.04413885893e-14  2.64625284675e-14  2.17953703586e-14  2.04457682281e-14  2.01538417988e-14  2.28459052196e-14  1.73166526145e-14  1.85253613447e-14  2.26719836625e-14  1.92794538543e-14  1.62038841159e-14  1.92495172239e-14  1.63861166957e-14  1.73805221322e-14  1.68027258864e-14  1.50603869855e-14
 1.89651340473e-14  1.98083996186e-14  2.09672322769e-14  2.25985700911e-14  1.7791311263e-14  8.8931180342e-15  1.83280588748e-14  2.64124024991e-14  2.5824470953e-14  2.40379513396e-14  1.27351702713e-14  1.95971603238e-14  2.09551972611e-14  2.5894038516e-14  2.58759623356e-14  2.20226674214e-14  2.32215963517e-14  1.91558329282e-14  1.81405237239e-14  1.57914558956e-14  2.21705402382e-14  9.86401351614e-15  1.94694616064e-14  1.42788396526e-14  1.45066759592e-14  1.76711365298e-14  1.75169959309e-14  2.12929564555e-14  2.1039228937e-14  1.69855666318e-14  1.36700031195e-14  1.5954924054e-14  2.05676251804e-14  1.91909424725e-14  1.50273694192e-14  1.40359566636e-14  1.59948018776e-14  1.50308639266e-14  1.60479452972e-14  2.42023556362e-14  2.88724932963e-14  2.3905947875e-14  2.40905628077e-14  2.5213103715e-14  2.96446935914e-14  3.07118586551e-14  3.61610397152e-14  3.30431160356e-14  4.2503086798e-14  4.82957578059e-14  6.49769548438e-14  7.28209464569e-14  9.38995542338e-14  1.28399086027e-13  1.61910070044e-13  2.27932387937e-13  3.35490628164e-13  5.14779650948e-13  8.96901004319e-13  2.08101827923e-12  8.0692191852e-12  2.07647688686e-12  8.93360196754e-13  5.17083063354e-13  3.3254494805e-13  2.25268055307e-13  1.61988353183e-13  1.25178115816e-13  9.60129141433e-14  6.61432435881e-14  5.59485549053e-14  5.23215942409e-14  4.17274448627e-14  3.80651261927e-14  3.26729304737e-14  2.79596177118e-14  2.1002437441e-14  2.69056602539e-14  2.43021373265e-14  1.99903528471e-14  2.53650452752e-14  2.316000016e-14  2.06059816081e-14  2.6777868232e-14  2.01565834682e-14  1.59273175171e-14  2.07866243844e-14  2.29715779334e-14  2.35813062978e-14  1.66548596721e-14  1.86480424548e-14  2.61528345895e-14  1.54022295168e-14  1.73478281781e-14  1.60387632523e-14  1.79372294538e-14
 2.03894064925e-14  2.37993170946e-14  2.67583409925e-14  2.27588861511e-14  1.89445913246e-14  2.19511887256e-14  2.52615943454e-14  2.46931141112e-14  2.08963197314e-14  2.55953885036e-14  1.45279603171e-14  2.32664079068e-14  1.48835905357e-14  2.49569979372e-14  1.86401733491e-14  2.1896864659e-14  2.80945698607e-14  1.78871861292e-14  1.66181881712e-14  1.71380290549e-14  1.60130776687e-14  1.42446122583e-14  1.64734969484e-14  1.99369273682e-14  1.89755965475e-14  1.57205445697e-14  1.85254334926e-14  2.2281399952e-14  2.21401145461e-14  2.13898576934e-14  1.53995802438e-14  1.94983463187e-14  2.14829020872e-14  2.07646652817e-14  2.09000008308e-14  1.88340647303e-14  1.51363718256e-14  1.42066554352e-14  1.79651150117e-14  2.01966510894e-14  1.92355648733e-14  1.47874069125e-14  1.96895301834e-14  1.86727642674e-14  2.27569975454e-14  2.36195416937e-14  2.74664859456e-14  3.04661111719e-14  3.3941791338e-14  3.68553314578e-14  4.58188083686e-14  5.95032530389e-14  7.3438254906e-14  9.54435215646e-14  1.17200568948e-13  1.60325334369e-13  2.23868141534e-13  3.337557138e-13  5.0651663953e-13  8.94412256043e-13  2.07647688686e-12  8.04564105913e-12  2.07570698015e-12  8.97213482262e-13  5.06682584964e-13  3.27794842003e-13  2.27895443042e-13  1.61886089451e-13  1.30430707758e-13  9.10468968141e-14  7.13073019312e-14  6.53121886418e-14  5.31500229768e-14  4.68456461616e-14  3.72650859489e-14  3.63659627345e-14  2.7088225871e-14  2.95946438386e-14  2.79268578594e-14  2.24389576921e-14  2.43949667913e-14  2.24219009291e-14  1.72417491864e-14  1.81438072772e-14  1.86268300708e-14  1.67716134484e-14  1.83734679633e-14  1.84270986933e-14  2.22792371632e-14  2.40461345668e-14  1.37941226923e-14  2.23945951696e-14  1.37677463354e-14  1.81205080447e-14  1.80468820755e-14  2.06847379609e-14
 2.35928993793e-14  2.25826332039e-14  2.15932075998e-14  1.36203623395e-14  2.15027452252e-14  2.25478675524e-14  1.85226494166e-14  1.68239173694e-14  1.59873724439e-14  2.36872261753e-14  1.82491800615e-14  2.02765730055e-14  1.93635082666e-14  2.09400469542e-14  1.76177462375e-14  2.30129196608e-14  2.44287193929e-14  2.1328819318e-14  1.1639202957e-14  2.27207653801e-14  1.81414498606e-14  2.2441211237e-14  1.55541922129e-14  1.4402494637e-14  1.68892996313e-14  1.99991444522e-14  1.98979812461e-14  1.96279817316e-14  2.20391832939e-14  1.82349663833e-14  1.7438465787e-14  1.8765533411e-14  1.34099307828e-14  1.75982234349e-14  1.80049806583e-14  1.62262047985e-14  1.9283011514e-14  2.16524151393e-14  2.20653585619e-14  2.34423703565e-14  2.57115099514e-14  2.28773282229e-14  1.83556204587e-14  1.72008865112e-14  2.11853015067e-14  2.53170361544e-14  2.32513532512e-14  2.88453082575e-14  3.11323864699e-14  3.47234128974e-14  3.74358021235e-14  4.69540297276e-14  5.80198548009e-14  6.82502796376e-14  9.17863195632e-14  1.2075921744e-13  1.69255786718e-13  2.32813078481e-13  3.32894512692e-13  5.13254410257e-13  8.93360196754e-13  2.07570698015e-12  8.05493455932e-12  2.07962323087e-12  8.88747074845e-13  5.0766284728e-13  3.30212903352e-13  2.30183018856e-13  1.68039000586e-13  1.22392831191e-13  9.66158676828e-14  7.62314030343e-14  6.47181125231e-14  5.09483379487e-14  4.62396320396e-14  3.84210075775e-14  3.69575193564e-14  3.84300001822e-14  2.57638197342e-14  2.07749648201e-14  1.84891427909e-14  1.43846453053e-14  1.88199080259e-14  2.09670497809e-14  2.13005046397e-14  1.90798671961e-14  1.59473810857e-14  2.23999850918e-14  2.13285759771e-14  2.93662851213e-14  2.48355042999e-14  2.64634952185e-14  1.81220130876e-14  1.97315085177e-14  1.62946172581e-14  2.03720107391e-14
 2.46716627194e-14  2.1452791166e-14  2.40339394206e-14  2.00495889721e-14  2.17835041543e-14  2.28141926014e-14  2.09404853299e-14  1.85354558843e-14  2.0517788314e-14  1.61854983994e-14  2.22513793739e-14  2.04950557579e-14  1.44973014678e-14  1.58688307067e-14  2.04926742934e-14  2.3382997906e-14  2.60799500675e-14  1.96531280079e-14  1.86745354449e-14  2.1049574174e-14  1.60986590443e-14  2.24798733175e-14  2.47339952923e-14  1.47337348955e-14  2.21397391517e-14  2.41436043019e-14  1.49219325222e-14  1.82153473758e-14  1.50479827231e-14  1.86385967213e-14  2.04040431284e-14  1.78509629127e-14  1.55731796602e-14  2.17601369098e-14  1.6689817733e-14  1.41218344853e-14  1.83838227553e-14  2.28529724573e-14  2.85164004803e-14  1.51443092288e-14  1.9236136626e-14  2.09545183564e-14  1.80143116039e-14  2.15354321978e-14  1.91564406933e-14  2.04210401546e-14  2.46460072337e-14  2.98466819788e-14  2.87294100545e-14  3.16050602518e-14  3.60517497989e-14  4.33253275059e-14  4.77315615584e-14  5.9475448067e-14  7.24015593835e-14  9.30271686352e-14  1.24378580145e-13  1.68227985313e-13  2.22329506274e-13  3.33279570981e-13  5.17083063354e-13  8.97213482262e-13  2.07962323087e-12  8.05664282936e-12  2.06813433747e-12  8.8667642036e-13  5.09255299794e-13  3.30475499787e-13  2.32399594943e-13  1.69517411283e-13  1.21855393291e-13  9.79971891969e-14  7.84951407411e-14  5.9952642879e-14  5.06790156274e-14  3.76891279156e-14  3.80263847992e-14  3.19617676301e-14  2.96200238433e-14  3.04737644408e-14  2.40781880686e-14  1.72952856413e-14  1.90295806699e-14  1.50915995093e-14  1.99972892256e-14  2.36237027354e-14  2.31869616059e-14  2.48322062789e-14  2.01939615303e-14  2.54563494503e-14  2.50418090002e-14  2.20148413319e-14  1.69698357313e-14  1.63161355987e-14  1.81588856063e-14  2.06801339579e-14
 2.13571774068e-14  1.41192933301e-14  2.16525622905e-14  1.07517902796e-14  1.59640310245e-14  2.22477211559e-14  1.94144629664e-14  2.22514331362e-14  1.97259790072e-14  2.08765997695e-14  2.02153986431e-14  2.05368125529e-14  2.61370228079e-14  1.98110129931e-14  2.31863364349e-14  1.91682018724e-14  1.9842802623e-14  2.05942983845e-14  1.72455249331e-14  1.93903040924e-14  1.77014571917e-14  2.72739837308e-14  1.94880957184e-14  2.11834896877e-14  2.28081632733e-14  2.0174380179e-14  1.86409504998e-14  1.86220685666e-14  1.70338084447e-14  1.45147793175e-14  1.89614532444e-14  2.10797139561e-14  1.33529808478e-14  1.6769433736e-14  2.01000243127e-14  1.39442887409e-14  2.46359772592e-14  1.35004327327e-14  2.24279098336e-14  2.03920504428e-14  1.4178963784e-14  1.71837020796e-14  1.68341484462e-14  1.65392149602e-14  1.61543197444e-14  2.02099146412e-14  2.62905603238e-14  2.16182517585e-14  2.4773535935e-14  2.73380270033e-14  2.4235217543e-14  3.62766237579e-14  3.67380089483e-14  4.29007314318e-14  5.98507388985e-14  7.34120483502e-14  9.42808598689e-14  1.23623166535e-13  1.60885630475e-13  2.26626818241e-13  3.3254494805e-13  5.06682584964e-13  8.88747074845e-13  2.06813433747e-12  8.04275970824e-12  2.06987966729e-12  8.92335839168e-13  5.11291873735e-13  3.3486716585e-13  2.41931108946e-13  1.66728803936e-13  1.19998612833e-13  9.58304586908e-14  6.9728666981e-14  6.29952703807e-14  4.82763286989e-14  4.86213805197e-14  3.91200998822e-14  3.6213129136e-14  2.68970750652e-14  2.56475342447e-14  2.21578109908e-14  1.9348899154e-14  2.56710053343e-14  2.11600064183e-14  1.97354575087e-14  1.67860118554e-14  1.35044744928e-14  2.21693095733e-14  2.53411514698e-14  2.89436830235e-14  2.3409780001e-14  2.0693440233e-14  1.7915958552e-14  1.87196642639e-14  2.38423583049e-14
 1.85285536777e-14  1.50201256492e-14  2.74568804155e-14  2.16812609295e-14  2.27760399988e-14  2.49109504194e-14  2.07533966183e-14  2.11901876636e-14  2.37925982016e-14  1.87903424956e-14  2.63300229799e-14  2.39510456142e-14  2.75619583806e-14  2.22170923786e-14  1.47165136887e-14  2.00134769862e-14  1.98181994004e-14  1.73952058041e-14  1.8423982476e-14  1.76628497733e-14  1.76778676436e-14  2.85895169661e-14  2.40628520298e-14  2.09472592271e-14  2.40428658037e-14  1.75739631059e-14  1.93864464009e-14  1.58714349462e-14  2.14981539869e-14  1.46318854919e-14  2.08772109048e-14  1.86981642768e-14  1.70660528508e-14  1.17161149104e-14  1.43472808403e-14  1.21140389676e-14  1.76260342954e-14  1.36189028776e-14  2.18606508695e-14  1.59237362191e-14  1.00615776297e-14  1.60117421599e-14  1.55158222608e-14  1.34417396217e-14  8.76391326731e-15  1.67072833683e-14  2.2067531541e-14  2.14094830571e-14  2.06677754844e-14  2.50750734635e-14  2.68509543776e-14  3.01436256024e-14  3.86187052563e-14  4.67499050068e-14  5.22874661623e-14  5.67497387092e-14  7.04295751738e-14  8.88303615346e-14  1.24167957824e-13  1.61644294088e-13  2.25268055307e-13  3.27794842003e-13  5.0766284728e-13  8.8667642036e-13  2.06987966729e-12  8.03942095388e-12  2.07607973383e-12  8.91164357604e-13  5.15515168881e-13  3.3807492067e-13  2.26212047719e-13  1.72985871296e-13  1.21280066243e-13  9.20060035627e-14  7.71388188367e-14  5.55771713845e-14  5.49714304271e-14  3.9897111118e-14  3.53366819647e-14  3.35316853748e-14  2.62405156532e-14  2.27219620309e-14  2.48179494226e-14  2.72911008905e-14  2.22649871204e-14  2.0450577246e-14  2.66658611044e-14  2.17146618436e-14  2.77228535003e-14  2.56279629013e-14  2.216660742e-14  1.98372476612e-14  1.38578803118e-14  1.72804917923e-14  1.43542573495e-14  1.9377909799e-14
 1.70553230557e-14  1.97697773952e-14  2.03102059016e-14  2.10173311586e-14  2.26818684072e-14  2.1353726163e-14  2.38818004741e-14  2.3110462923e-14  2.21967472796e-14  2.27831065645e-14  2.24353361334e-14  2.1257348582e-14  2.25393158168e-14  2.13993177075e-14  2.1670884187e-14  1.90753442533e-14  1.52546784743e-14  2.03572452926e-14  1.73957772462e-14  1.56694962925e-14  1.96432084449e-14  1.4165038679e-14  1.81995164908e-14  1.13384052029e-14  1.61542835456e-14  1.77743550101e-14  1.80798937526e-14  1.46396468116e-14  2.04736116203e-14  1.42152203607e-14  1.61163918767e-14  2.20172851753e-14  1.36895683772e-14  2.0337839598e-14  2.02832074416e-14  2.01511854203e-14  2.35076223918e-14  1.95540534552e-14  1.78269380488e-14  9.11145847056e-15  1.75745361736e-14  1.59970679242e-14  2.07703924143e-14  1.75691045986e-14  9.8109331147e-15  1.94803625251e-14  2.468719451e-14  2.39672028946e-14  2.25277345173e-14  2.25175022923e-14  2.12565804606e-14  3.4117410779e-14  2.88835483103e-14  3.49285049094e-14  4.94037334533e-14  5.35496542792e-14  6.33413176664e-14  7.54920494768e-14  9.28458391223e-14  1.18560035908e-13  1.61988353183e-13  2.27895443042e-13  3.30212903352e-13  5.09255299794e-13  8.92335839168e-13  2.07607973383e-12  8.054032866e-12  2.07016176984e-12  8.93234198327e-13  5.10098925003e-13  3.31541726295e-13  2.3021654927e-13  1.67681251034e-13  1.30293754643e-13  1.02932617793e-13  8.1620552212e-14  6.87569956048e-14  5.64410725368e-14  3.70312412233e-14  3.13025052169e-14  2.66797798582e-14  2.7884048732e-14  2.51252271074e-14  2.5917814616e-14  2.32137181697e-14  1.90124433241e-14  2.19663911337e-14  1.60255793249e-14  1.62933577838e-14  2.25447769574e-14  2.15800837358e-14  1.79115942109e-14  1.91841321303e-14  1.61577903382e-14  1.85849343388e-14  1.70596105188e-14
 1.55737845853e-14  1.82457457093e-14  1.92686603437e-14  2.55632389099e-14  2.19363135621e-14  2.37540811228e-14  2.13427145403e-14  1.0020587588e-14  1.70791127246e-14  1.51430917896e-14  2.25391048991e-14  2.47233291631e-14  2.40360298114e-14  1.93384957601e-14  1.84022798486e-14  1.70325951038e-14  1.76167471488e-14  1.63248939653e-14  1.64872320131e-14  1.54458738856e-14  1.91368312104e-14  1.53674266788e-14  1.5712015894e-14  1.51064542136e-14  1.1825648862e-14  1.74091087865e-14  1.75618692037e-14  2.56527046511e-14  1.9614858916e-14  1.51725330782e-14  2.23737490086e-14  2.56003223283e-14  2.47491597626e-14  1.73023037491e-14  1.93924510667e-14  2.58811675072e-14  1.83769818822e-14  2.20358419072e-14  2.27508131752e-14  1.96230305438e-14  1.99004396956e-14  1.46567159316e-14  1.39858852646e-14  1.74234553232e-14  2.03678857999e-14  1.61002341129e-14  2.74169855913e-14  2.17006921878e-14  1.95155086771e-14  1.96299380245e-14  2.81080938982e-14  3.27300892096e-14  3.5691856159e-14  3.31199076863e-14  3.10115030578e-14  4.35034374426e-14  4.80290273847e-14  6.0155135057e-14  7.9759930156e-14  9.77952290247e-14  1.25178115816e-13  1.61886089451e-13  2.30183018856e-13  3.30475499787e-13  5.11291873735e-13  8.91164357604e-13  2.07016176984e-12  8.05321588078e-12  2.07817830927e-12  8.93476922982e-13  5.12727127268e-13  3.31185080003e-13  2.35036958924e-13  1.72377350628e-13  1.36903214832e-13  1.06162644554e-13  7.74804264514e-14  5.94023165987e-14  4.97948168504e-14  3.87604531531e-14  3.63920443371e-14  3.29102474561e-14  2.55105265577e-14  2.26821704852e-14  2.25886878708e-14  2.18953531487e-14  2.52972535936e-14  1.9082495739e-14  2.11195863822e-14  1.85292879389e-14  2.32354460471e-14  1.82728732608e-14  1.85708956747e-14  2.05716499128e-14  1.49711886763e-14  1.4087414124e-14
 1.8850554653e-14  1.47518799922e-14  1.99118372312e-14  2.80036509488e-14  1.89147775238e-14  2.45084092255e-14  1.84775482305e-14  1.84511723011e-14  1.59490250078e-14  2.00760176716e-14  1.70031811704e-14  2.3838573701e-14  1.7703999122e-14  2.2581363033e-14  1.98162903114e-14  1.863078488e-14  1.52820974575e-14  2.02272298745e-14  2.29847423072e-14  1.61699660654e-14  2.07788991189e-14  1.6456755713e-14  2.26200828809e-14  1.67961327015e-14  1.80391495274e-14  1.6065567981e-14  2.06780993559e-14  2.33239405729e-14  1.7400327529e-14  1.8340679315e-14  2.12712148137e-14  1.48339523673e-14  2.338003188e-14  1.90404422769e-14  1.88127044839e-14  2.31594150065e-14  2.06933192233e-14  2.1442936209e-14  1.6288429205e-14  1.40171780836e-14  1.896046662e-14  1.5056515875e-14  1.73765321197e-14  1.42722263969e-14  1.69775267788e-14  1.39138802187e-14  2.22624451426e-14  2.6114674868e-14  2.58263857887e-14  2.37218865189e-14  2.30199870156e-14  2.77645789154e-14  3.89933245817e-14  3.37393328914e-14  3.92521866465e-14  4.22609072266e-14  4.89088883159e-14  5.26175113561e-14  6.07630861128e-14  7.19099067537e-14  9.60129141433e-14  1.30430707758e-13  1.68039000586e-13  2.32399594943e-13  3.3486716585e-13  5.15515168881e-13  8.93234198327e-13  2.07817830927e-12  8.0762675174e-12  2.08401339789e-12  8.94481403649e-13  5.10466697057e-13  3.309795774e-13  2.39145548389e-13  1.73296611526e-13  1.25247441541e-13  1.00889433409e-13  7.52739466402e-14  5.96604800811e-14  5.54442882865e-14  3.7239751931e-14  3.23723517078e-14  2.96936519167e-14  3.28429938706e-14  2.63558195175e-14  2.43209403562e-14  2.36808957913e-14  1.95119350766e-14  1.56479366321e-14  2.24349015201e-14  1.8197271925e-14  1.74657011743e-14  1.80049912789e-14  1.76722451724e-14  1.77878508271e-14  1.76142825627e-14
 1.2164232907e-14  1.63582676566e-14  1.8006621861e-14  2.16422999384e-14  2.31771507496e-14  2.05734852805e-14  2.19408333485e-14  2.1336260848e-14  1.70584531519e-14  1.89523802668e-14  1.12078113696e-14  1.82678794944e-14  1.88987683316e-14  2.28783563424e-14  1.66981053313e-14  1.43163892329e-14  1.94507732403e-14  2.05008400658e-14  2.09800037271e-14  2.51208162815e-14  1.9475685575e-14  1.62439620245e-14  1.52338613791e-14  1.95083269923e-14  1.53486461864e-14  1.96728825723e-14  1.73973733265e-14  2.07654102122e-14  1.66707981785e-14  1.80634512142e-14  2.24385288539e-14  1.73932472742e-14  2.30734895842e-14  2.21798555751e-14  1.63669009746e-14  2.54892680887e-14  2.0476086404e-14  1.59984539341e-14  1.58516930004e-14  1.49962575207e-14  1.2862988022e-14  1.89923221257e-14  2.30309463375e-14  1.55500147055e-14  1.46731147435e-14  1.72720117394e-14  2.0587398597e-14  2.40439400938e-14  1.7059185697e-14  2.44863228614e-14  2.90399442303e-14  2.29223865154e-14  2.32632252873e-14  2.72524005228e-14  3.22085186814e-14  3.69814657203e-14  3.90310781698e-14  4.20632255689e-14  4.52871781223e-14  6.19494246648e-14  6.61432435881e-14  9.10468968141e-14  1.22392831191e-13  1.69517411283e-13  2.41931108946e-13  3.3807492067e-13  5.10098925003e-13  8.93476922982e-13  2.08401339789e-12  8.07162558824e-12  2.07947573439e-12  8.92311961133e-13  5.01721258894e-13  3.34747927907e-13  2.34032554475e-13  1.68367032909e-13  1.23833968463e-13  9.53754250963e-14  7.23143907766e-14  6.01885594249e-14  4.62997040605e-14  4.29309830711e-14  3.58317546549e-14  2.90737023167e-14  2.85843163505e-14  2.47173044113e-14  2.38225855779e-14  2.16172472736e-14  2.3679101456e-14  2.10962874766e-14  2.17392398345e-14  2.29951314862e-14  2.18179469429e-14  2.01788474511e-14  2.2752141672e-14  2.17785867104e-14
 1.82802341281e-14  1.88486078506e-14  2.19541242372e-14  2.46102815852e-14  2.47413490024e-14  2.09428151008e-14  1.80099720398e-14  2.40597902937e-14  2.18501203672e-14  1.93468327544e-14  1.79117291522e-14  2.76949516076e-14  2.3405886243e-14  2.02460467256e-14  1.98652088353e-14  1.84007685461e-14  2.57811200904e-14  2.05366150148e-14  1.97819417077e-14  1.91006098122e-14  2.47804348972e-14  2.67042808711e-14  1.89498349349e-14  1.9038342481e-14  2.27325062652e-14  1.68205468417e-14  2.20004405772e-14  1.87562470244e-14  2.40090949586e-14  1.98356396501e-14  2.07806725931e-14  1.48982779037e-14  1.66116721594e-14  1.98585111836e-14  2.19123822027e-14  2.16229905876e-14  2.48159424081e-14  2.11370827214e-14  2.18390841854e-14  1.89249163766e-14  1.73188627986e-14  2.18766288748e-14  2.4940136983e-14  1.57515475513e-14  2.03425558012e-14  1.8484418896e-14  1.89516575215e-14  1.59985194832e-14  1.88322498767e-14  1.82171703662e-14  2.17521880272e-14  2.18218607005e-14  1.85064304851e-14  2.51273428263e-14  2.6152014388e-14  3.16183668722e-14  2.81966063884e-14  3.48879304954e-14  4.36464645106e-14  5.38989118705e-14  5.59485549053e-14  7.13073019312e-14  9.66158676828e-14  1.21855393291e-13  1.66728803936e-13  2.26212047719e-13  3.31541726295e-13  5.12727127268e-13  8.94481403649e-13  2.07947573439e-12  8.05100538695e-12  2.07268479342e-12  8.98250567877e-13  5.12307588708e-13  3.31992314328e-13  2.26305251544e-13  1.62229766022e-13  1.24280846218e-13  9.03419475734e-14  7.452618182e-14  5.77116034548e-14  4.60178970927e-14  4.05682340553e-14  3.35705375372e-14  3.21432774725e-14  2.74610257919e-14  3.71191933818e-14  2.74935976476e-14  2.57076343749e-14  2.16470712353e-14  2.29615386086e-14  1.77373100294e-14  1.89405121689e-14  1.61076022138e-14  1.6222840429e-14  1.7368688589e-14
 1.36547158511e-14  1.7876671995e-14  1.50127754378e-14  1.51714210066e-14  1.93259747942e-14  1.63528514378e-14  1.96517921555e-14  1.76535128111e-14  1.83016123876e-14  1.78593624058e-14  1.80120567501e-14  2.21507961985e-14  1.90247046226e-14  2.04414187454e-14  1.5637958709e-14  2.13288648119e-14  1.99820020111e-14  1.89384464266e-14  1.83585297601e-14  1.92498016342e-14  2.18474502832e-14  1.90357689998e-14  2.21016376781e-14  2.16155986225e-14  2.08077918974e-14  1.96516866244e-14  1.98879148281e-14  1.89956238116e-14  1.6029174382e-14  1.78405678301e-14  1.87251297321e-14  1.35405256901e-14  1.54163756059e-14  1.76689645285e-14  2.08854258595e-14  2.25566695196e-14  1.64479927302e-14  2.04820144491e-14  2.62905490911e-14  2.19671413567e-14  2.66280111583e-14  2.24183024596e-14  1.7739784375e-14  1.57721625801e-14  2.15460352695e-14  1.66297428427e-14  2.1783901909e-14  2.23819901485e-14  2.34600595526e-14  2.26499107332e-14  2.34445979921e-14  2.22681299342e-14  2.73625918665e-14  2.38022239451e-14  2.05218434933e-14  2.85912090675e-14  2.37011527664e-14  2.73918387282e-14  3.0615036166e-14  3.79743384292e-14  5.23215942409e-14  6.53121886418e-14  7.62314030343e-14  9.79971891969e-14  1.19998612833e-13  1.72985871296e-13  2.3021654927e-13  3.31185080003e-13  5.10466697057e-13  8.92311961133e-13  2.07268479342e-12  8.05781185728e-12  2.07306796641e-12  8.96637454181e-13  5.1802435376e-13  3.35765591605e-13  2.35428617028e-13  1.68204736192e-13  1.18143221043e-13  9.19469342018e-14  6.96516068593e-14  5.56988031918e-14  4.33134541072e-14  4.37480221994e-14  3.60244632662e-14  3.43873010241e-14  3.01140139295e-14  2.47117005604e-14  2.70302026772e-14  2.09277270206e-14  2.7792464979e-14  2.1561793651e-14  1.85034527776e-14  2.45366452905e-14  2.30335256078e-14  1.72269939825e-14
 1.86325463919e-14  1.72975295447e-14  2.06438171368e-14  1.62025304396e-14  2.46340027644e-14  2.24986250014e-14  2.00311160486e-14  1.91592197985e-14  2.22367106783e-14  2.2203891553e-14  1.23790538922e-14  2.04648847467e-14  1.61517927145e-14  1.5810954526e-14  1.73701922773e-14  1.99994030283e-14  1.82742131858e-14  1.27447442789e-14  2.46176884381e-14  1.85714265812e-14  2.14383399979e-14  1.76252613931e-14  2.17830298037e-14  2.43291722923e-14  1.3828392699e-14  2.20606779332e-14  1.99802199416e-14  1.72132944499e-14  1.26512360269e-14  1.71882173128e-14  2.2975209112e-14  2.55165739665e-14  2.27134143394e-14  2.05661521311e-14  2.05992374614e-14  1.85799798196e-14  2.0664177913e-14  1.93800869298e-14  2.21527235954e-14  2.24231122485e-14  2.28424145878e-14  2.03394738885e-14  1.6494050567e-14  1.35566629288e-14  1.96017118484e-14  1.60075196931e-14  1.82675766708e-14  1.63838610454e-14  2.56824955402e-14  2.69089862605e-14  2.30446083699e-14  2.13018213122e-14  2.63190542657e-14  1.91511837206e-14  2.54914710418e-14  2.51211896371e-14  2.76096692922e-14  2.79368749698e-14  3.42854068736e-14  4.40908203728e-14  4.17274448627e-14  5.31500229768e-14  6.47181125231e-14  7.84951407411e-14  9.58304586908e-14  1.21280066243e-13  1.67681251034e-13  2.35036958924e-13  3.309795774e-13  5.01721258894e-13  8.98250567877e-13  2.07306796641e-12  8.06039846081e-12  2.08037764643e-12  8.97364985095e-13  5.03791915823e-13  3.30666361435e-13  2.23567893957e-13  1.54929142153e-13  1.20388856033e-13  8.77498478142e-14  7.6071936625e-14  5.40736840884e-14  4.78181662325e-14  4.37699095045e-14  3.70035635765e-14  2.75604781775e-14  2.53689966573e-14  2.24411430129e-14  2.58566729046e-14  2.58842333986e-14  2.40224795689e-14  2.45501585267e-14  1.49139506602e-14  1.72866721743e-14  2.48492444298e-14
 1.84186309972e-14  1.53385810279e-14  2.05643275964e-14  2.18285610914e-14  2.54330390985e-14  2.11224771418e-14  2.14883123864e-14  2.27384254859e-14  2.65306523477e-14  2.92857004182e-14  2.20901290539e-14  2.30181864003e-14  1.70991961233e-14  2.22258612443e-14  1.7310678714e-14  2.33233091737e-14  1.69529870405e-14  1.89387694126e-14  1.99976664383e-14  2.0715561896e-14  2.06683184874e-14  2.08721167508e-14  1.75780745638e-14  1.55207627245e-14  2.19420224622e-14  1.56687373024e-14  2.07675703045e-14  2.37401934909e-14  1.80794642557e-14  1.99618123165e-14  2.05546100864e-14  2.23948362575e-14  2.40799007189e-14  1.99405378346e-14  1.89379743885e-14  1.63962167039e-14  2.02930065433e-14  1.88025863903e-14  2.41464064449e-14  2.01550420046e-14  2.17245236574e-14  2.23568539557e-14  2.09352245633e-14  1.42479198035e-14  1.7188305568e-14  1.87056675055e-14  1.40822842642e-14  1.85419988854e-14  2.44033306352e-14  2.48229976905e-14  3.23434568144e-14  2.84695710559e-14  2.58795553314e-14  1.47832533016e-14  2.23558264998e-14  2.67839713059e-14  2.4052303791e-14  2.86059691597e-14  3.21382842793e-14  3.10522310967e-14  3.80651261927e-14  4.68456461616e-14  5.09483379487e-14  5.9952642879e-14  6.9728666981e-14  9.20060035627e-14  1.30293754643e-13  1.72377350628e-13  2.39145548389e-13  3.34747927907e-13  5.12307588708e-13  8.96637454181e-13  2.08037764643e-12  8.04579612381e-12  2.07948130373e-12  8.89906224937e-13  5.08176215479e-13  3.27417528711e-13  2.20021405946e-13  1.63948023779e-13  1.22853253444e-13  9.24154408538e-14  7.37827657455e-14  6.36726514698e-14  4.9121190815e-14  4.63118870413e-14  3.1037699069e-14  2.93770120633e-14  2.52847617665e-14  2.93801252132e-14  2.66414642217e-14  2.25216294246e-14  2.85325688942e-14  2.47156734854e-14  2.36631846162e-14  2.05632174553e-14
 2.11850368906e-14  2.26941194977e-14  2.16815591605e-14  2.13130854576e-14  2.2912178502e-14  2.02939322199e-14  2.0377529546e-14  1.96050836619e-14  2.05693803507e-14  1.66880042399e-14  2.17681527013e-14  2.2704704661e-14  2.09660421681e-14  2.01573372183e-14  1.5196373076e-14  1.66075630699e-14  1.48680468229e-14  2.13810917081e-14  1.70314562376e-14  1.87062982274e-14  2.01704022753e-14  1.52172083418e-14  1.4255987043e-14  1.5966401955e-14  2.30862152392e-14  1.48572950222e-14  2.51456749337e-14  2.03375878515e-14  1.66058543886e-14  1.96206034191e-14  1.07187000666e-14  1.59577892955e-14  1.50302542827e-14  1.88353336817e-14  1.51593327469e-14  1.60832661634e-14  1.97773208643e-14  1.42474716045e-14  1.89400796398e-14  1.68752589465e-14  2.10127365634e-14  2.33465363619e-14  1.50084236566e-14  1.13010570938e-14  2.5666194546e-14  2.10577596047e-14  2.0829546629e-14  1.90190768301e-14  1.99415601209e-14  1.80657035759e-14  2.47339530223e-14  2.09647785595e-14  1.65578699693e-14  2.03789104128e-14  2.01725516091e-14  2.08161479978e-14  2.19477463652e-14  2.52482058842e-14  2.86404111612e-14  3.33107127396e-14  3.26729304737e-14  3.72650859489e-14  4.62396320396e-14  5.06790156274e-14  6.29952703807e-14  7.71388188367e-14  1.02932617793e-13  1.36903214832e-13  1.73296611526e-13  2.34032554475e-13  3.31992314328e-13  5.1802435376e-13  8.97364985095e-13  2.07948130373e-12  8.08890790925e-12  2.08231842969e-12  9.02359952477e-13  5.19591750747e-13  3.33854722851e-13  2.31684498155e-13  1.69607412278e-13  1.26347046774e-13  1.00773989094e-13  7.72329685948e-14  6.47763123972e-14  5.21880627563e-14  3.56285163315e-14  3.29666658573e-14  2.82486722981e-14  2.81352370235e-14  2.19736922832e-14  2.00074934593e-14  2.89066936517e-14  2.33709394947e-14  1.49047923046e-14  1.6604961034e-14
 2.89147048104e-14  1.71843111126e-14  2.18644885999e-14  1.93981085358e-14  1.96350896792e-14  2.32160854727e-14  1.99768470463e-14  2.52986904416e-14  2.25271735488e-14  2.01358096396e-14  2.66783891737e-14  2.45871014045e-14  2.39196992745e-14  1.75314212972e-14  1.78498745345e-14  1.74433834665e-14  1.72320317544e-14  2.42702951616e-14  1.89187789248e-14  1.505945317e-14  1.98197165167e-14  1.62916219543e-14  1.67765352015e-14  1.190814977e-14  2.0553503737e-14  2.39783000277e-14  2.22162332717e-14  2.00852876018e-14  1.61533690019e-14  1.63628974004e-14  1.36190202539e-14  2.22206336169e-14  1.06920302607e-14  1.73747248669e-14  1.47389370085e-14  1.79202697821e-14  2.42818849549e-14  1.69357702845e-14  2.25638894381e-14  2.3327259109e-14  1.87852329272e-14  1.86145908725e-14  1.6223231795e-14  7.18862565609e-15  1.48851170032e-14  1.60916919518e-14  1.38342751261e-14  1.60511926668e-14  1.48169498362e-14  1.37299330428e-14  9.90868800564e-15  1.79796818127e-14  1.76446816688e-14  1.51593242045e-14  1.58314788162e-14  2.76312755677e-14  1.89695941013e-14  1.72626873475e-14  2.04030807817e-14  2.80797728428e-14  2.79596177118e-14  3.63659627345e-14  3.84210075775e-14  3.76891279156e-14  4.82763286989e-14  5.55771713845e-14  8.1620552212e-14  1.06162644554e-13  1.25247441541e-13  1.68367032909e-13  2.26305251544e-13  3.35765591605e-13  5.03791915823e-13  8.89906224937e-13  2.08231842969e-12  8.07686964633e-12  2.08166864103e-12  8.98084119431e-13  5.1014763863e-13  3.32090972202e-13  2.30674603232e-13  1.68870361921e-13  1.24615264425e-13  9.39724867286e-14  7.32887537396e-14  5.90670813729e-14  5.33295494088e-14  4.38364290158e-14  3.53872199661e-14  3.05804548204e-14  3.48179506167e-14  2.15623166785e-14  2.76846368591e-14  2.70171735162e-14  2.37011474053e-14  2.06568591014e-14
 1.93764574856e-14  2.1108924556e-14  1.65759772983e-14  1.88861819301e-14  1.40499439905e-14  1.25330478964e-14  1.94588101496e-14  2.12189239975e-14  2.24752454873e-14  2.10049877712e-14  1.97145295426e-14  1.9141781713e-14  2.13047583551e-14  1.76295128863e-14  1.66073816288e-14  1.76067977007e-14  2.12069336375e-14  1.83151470198e-14  1.68210683874e-14  1.57446095291e-14  1.58233522463e-14  2.07822444652e-14  1.38902115909e-14  1.79890113834e-14  2.48607970147e-14  2.14537641663e-14  2.03255173463e-14  1.71372660945e-14  1.93902174241e-14  1.75227416142e-14  2.13294489767e-14  2.1346386757e-14  2.13968990772e-14  1.66786106392e-14  2.19021406612e-14  2.66949057486e-14  2.51085994891e-14  1.93756102478e-14  1.34099271559e-14  1.38097347956e-14  1.77772492475e-14  2.16068324904e-14  1.72928373334e-14  1.18672279455e-14  2.07492186647e-14  2.64112665002e-14  2.06976438607e-14  1.76486189064e-14  2.84086463595e-14  1.5343648433e-14  1.69098879868e-14  1.83648191854e-14  1.42342563144e-14  2.13427874107e-14  1.73928468377e-14  2.06299103995e-14  2.35107838443e-14  1.76791546624e-14  2.01700008025e-14  2.71252764316e-14  2.1002437441e-14  2.7088225871e-14  3.69575193564e-14  3.80263847992e-14  4.86213805197e-14  5.49714304271e-14  6.87569956048e-14  7.74804264514e-14  1.00889433409e-13  1.23833968463e-13  1.62229766022e-13  2.35428617028e-13  3.30666361435e-13  5.08176215479e-13  9.02359952477e-13  2.08166864103e-12  8.05515480419e-12  2.07343438155e-12  8.95031791525e-13  5.05451946628e-13  3.33526384408e-13  2.33248120212e-13  1.6729688066e-13  1.24446528564e-13  9.64011141017e-14  7.21999102513e-14  6.18800464759e-14  5.04866379109e-14  4.14191346522e-14  3.43785696305e-14  3.17900069241e-14  2.35830555941e-14  2.48792183709e-14  2.58959391014e-14  2.59164210143e-14  2.2224321477e-14
 1.92852015614e-14  1.53230559559e-14  2.55116641454e-14  1.95427291975e-14  1.84144003382e-14  1.64079495576e-14  1.40972644053e-14  2.04491609314e-14  1.72380317777e-14  1.99204705632e-14  1.68758643183e-14  2.46511708766e-14  1.47158652376e-14  1.5750767961e-14  2.21834233935e-14  2.15660206747e-14  2.26295817877e-14  2.49028980229e-14  1.97298221071e-14  1.53323926568e-14  1.64346747936e-14  1.47854664922e-14  1.46419558314e-14  1.86981652648e-14  1.56333061821e-14  2.13351894065e-14  1.97218601025e-14  1.95502331461e-14  1.95082255889e-14  2.18563925782e-14  2.71924037583e-14  1.55869883624e-14  2.1956355701e-14  2.24299972112e-14  1.46221796733e-14  1.42376538106e-14  1.84034897085e-14  2.15066345403e-14  1.52463886323e-14  1.86582477763e-14  2.02432878592e-14  1.51526373198e-14  1.75522151006e-14  1.78597863146e-14  2.13817012158e-14  2.18959342794e-14  1.86867863001e-14  1.95475234506e-14  2.40937802757e-14  1.35606875787e-14  2.06738148104e-14  2.11224387265e-14  2.09858951416e-14  2.29229199653e-14  1.79766145617e-14  2.16018458378e-14  1.60744571518e-14  1.92424770223e-14  2.37048340496e-14  2.36098627317e-14  2.69056602539e-14  2.95946438386e-14  3.84300001822e-14  3.19617676301e-14  3.91200998822e-14  3.9897111118e-14  5.64410725368e-14  5.94023165987e-14  7.52739466402e-14  9.53754250963e-14  1.24280846218e-13  1.68204736192e-13  2.23567893957e-13  3.27417528711e-13  5.19591750747e-13  8.98084119431e-13  2.07343438155e-12  8.05735695778e-12  2.06835406998e-12  8.88168705522e-13  5.04979661942e-13  3.27256582422e-13  2.29513904592e-13  1.63894958745e-13  1.3027750476e-13  9.61097489865e-14  7.77882791583e-14  6.61069006484e-14  5.18250856038e-14  4.11654275328e-14  3.9181139314e-14  2.91324107326e-14  2.83246856982e-14  3.02963703878e-14  2.88329533947e-14  2.01634563436e-14
 1.99616945608e-14  1.52235666197e-14  2.06765687977e-14  1.82502075998e-14  1.7313070207e-14  2.10475617995e-14  1.95191315198e-14  1.07401887916e-14  1.50424850359e-14  1.91871129716e-14  1.84973846146e-14  1.69431279758e-14  1.39064239385e-14  2.54375073102e-14  2.12426728213e-14  2.28129615174e-14  2.32867677689e-14  1.80281492775e-14  1.85505591319e-14  1.46799455486e-14  1.84500527606e-14  2.11723802525e-14  2.19900867e-14  1.48760854718e-14  1.58178860663e-14  1.43910313005e-14  1.80831475049e-14  1.77337527288e-14  2.18652563676e-14  1.71638479633e-14  2.02277199035e-14  2.1477278906e-14  1.05357545018e-14  1.15504895559e-14  1.25002102278e-14  1.85863129986e-14  2.95366364879e-14  1.89371839929e-14  1.62809211194e-14  1.73171994902e-14  2.38438368841e-14  2.25961041458e-14  1.12074481758e-14  1.39214313931e-14  1.12220835142e-14  1.6919182343e-14  1.47144290395e-14  2.00372465192e-14  2.44591716564e-14  2.01859569389e-14  1.87755106145e-14  2.36219172928e-14  1.65223229443e-14  1.90518588182e-14  1.24447472796e-14  1.26737207767e-14  1.92904294258e-14  2.18515130385e-14  2.32805031977e-14  1.80476225564e-14  2.43021373265e-14  2.79268578594e-14  2.57638197342e-14  2.96200238433e-14  3.6213129136e-14  3.53366819647e-14  3.70312412233e-14  4.97948168504e-14  5.96604800811e-14  7.23143907766e-14  9.03419475734e-14  1.18143221043e-13  1.54929142153e-13  2.20021405946e-13  3.33854722851e-13  5.1014763863e-13  8.95031791525e-13  2.06835406998e-12  8.05383345023e-12  2.06483389221e-12  8.92070631181e-13  5.10400077179e-13  3.25884063916e-13  2.30779440417e-13  1.6537413027e-13  1.22088464704e-13  9.73691336392e-14  8.04068255844e-14  6.32126716109e-14  5.26566523173e-14  5.14123310319e-14  3.87223709974e-14  3.03591507992e-14  3.1693489418e-14  3.00159299869e-14  2.08052375546e-14
 2.61668905802e-14  1.43092715702e-14  2.00618598732e-14  2.00053826323e-14  2.04879818113e-14  2.04612006348e-14  2.2793527328e-14  1.53879832516e-14  1.60875207267e-14  1.88421677803e-14  2.17645001163e-14  1.69324491681e-14  2.48275114861e-14  2.20294381155e-14  2.24570983569e-14  2.44680516741e-14  2.43960247842e-14  2.63576500099e-14  2.12133796831e-14  1.93610393434e-14  1.92926803884e-14  2.58344001529e-14  1.99546407296e-14  1.63398741626e-14  2.32790737016e-14  2.41127877327e-14  2.44652722061e-14  2.0604718067e-14  1.80333494973e-14  2.03897687301e-14  1.91221812426e-14  2.25728980933e-14  1.63119272819e-14  8.60448417651e-15  8.36061957678e-15  1.27778740602e-14  1.85757586555e-14  1.06951461416e-14  1.06407393839e-14  2.06864153233e-14  1.76032512255e-14  1.89490186489e-14  1.60861295786e-14  1.9445623647e-14  1.39351539277e-14  1.81864395223e-14  2.34333601675e-14  2.19827288646e-14  1.87240324596e-14  2.33644242324e-14  1.68271755824e-14  2.08261988587e-14  2.18573190046e-14  1.63478038307e-14  1.50584027233e-14  1.95990388899e-14  2.06201998228e-14  1.96221697625e-14  2.78025137991e-14  2.34866934279e-14  1.99903528471e-14  2.24389576921e-14  2.07749648201e-14  3.04737644408e-14  2.68970750652e-14  3.35316853748e-14  3.13025052169e-14  3.87604531531e-14  5.54442882865e-14  6.01885594249e-14  7.452618182e-14  9.19469342018e-14  1.20388856033e-13  1.63948023779e-13  2.31684498155e-13  3.32090972202e-13  5.05451946628e-13  8.88168705522e-13  2.06483389221e-12  8.07380765714e-12  2.08210807816e-12  8.99821254791e-13  5.16969994461e-13  3.29826557039e-13  2.35639706845e-13  1.6301804387e-13  1.26474343235e-13  1.04540493955e-13  9.05484290894e-14  6.8449341403e-14  6.01172362247e-14  4.28382739333e-14  3.83931050743e-14  3.47652706816e-14  3.33524476506e-14  2.47115635901e-14
 2.69272751193e-14  1.63293073857e-14  2.44005782975e-14  2.48087306384e-14  2.58956599963e-14  1.83993936166e-14  2.16518785885e-14  1.94115194895e-14  1.89743534959e-14  1.983435091e-14  1.69433535677e-14  2.50050957112e-14  2.54486485504e-14  2.28049769636e-14  2.16115324584e-14  2.63721007689e-14  2.58851038302e-14  1.76580179267e-14  2.36708334941e-14  1.76027920147e-14  1.70435237004e-14  2.45416913165e-14  2.28131573315e-14  1.99765173767e-14  2.38264687127e-14  2.29037292062e-14  1.66563407585e-14  2.08199912138e-14  1.7635219029e-14  1.85995662104e-14  1.49448441499e-14  1.87034843886e-14  1.59739642293e-14  1.19478996291e-14  1.56992334283e-14  2.42876453069e-14  2.10563718421e-14  2.01061351319e-14  1.65427394942e-14  1.60748318799e-14  1.88789899602e-14  1.69316081989e-14  1.77285058391e-14  1.56575978962e-14  1.27842045468e-14  1.7047919188e-14  2.23007583579e-14  1.9842426436e-14  2.25886710021e-14  2.07218351167e-14  1.59777197334e-14  2.61964111012e-14  1.70016960247e-14  2.11321443847e-14  2.50832665163e-14  1.41005038985e-14  2.03989367001e-14  1.87819626761e-14  2.33432425283e-14  2.04413885893e-14  2.53650452752e-14  2.43949667913e-14  1.84891427909e-14  2.40781880686e-14  2.56475342447e-14  2.62405156532e-14  2.66797798582e-14  3.63920443371e-14  3.7239751931e-14  4.62997040605e-14  5.77116034548e-14  6.96516068593e-14  8.77498478142e-14  1.22853253444e-13  1.69607412278e-13  2.30674603232e-13  3.33526384408e-13  5.04979661942e-13  8.92070631181e-13  2.08210807816e-12  8.06611382719e-12  2.07641565162e-12  8.92928048428e-13  5.10839665007e-13  3.30624970474e-13  2.32518524841e-13  1.71499833304e-13  1.33792519325e-13  1.01689711761e-13  7.64059327781e-14  6.07799250407e-14  5.15267247294e-14  4.19081462219e-14  3.91842959975e-14  3.05332127612e-14  2.57213678234e-14
 2.76955309804e-14  2.47219619531e-14  2.85633109149e-14  2.20833155787e-14  2.18454750649e-14  2.18576145268e-14  1.99984962363e-14  1.86308337474e-14  2.35520102993e-14  1.55250561453e-14  1.71348117498e-14  1.91231520004e-14  1.80597921627e-14  2.55037740473e-14  2.61546485847e-14  2.41766734322e-14  2.84297045727e-14  2.07799953261e-14  2.41861094043e-14  2.4401057042e-14  1.70687273255e-14  2.02673678024e-14  2.23826747839e-14  1.23207846937e-14  1.69958894204e-14  2.46572107257e-14  2.1650819217e-14  1.79658724058e-14  1.48053506965e-14  2.48158641566e-14  1.37180531849e-14  1.48073955896e-14  1.8125238362e-14  2.24183208831e-14  1.57656351021e-14  1.77551539128e-14  2.04650952846e-14  1.69888878559e-14  1.77484785434e-14  1.70767557403e-14  1.21914676714e-14  1.58677078407e-14  1.83104831827e-14  1.85153260021e-14  1.81355015789e-14  1.99064306772e-14  2.00419166437e-14  2.34018312084e-14  1.8045963577e-14  2.46904957121e-14  1.70882046696e-14  2.15671359444e-14  1.63953238836e-14  1.87791412932e-14  1.57474222229e-14  1.21200859598e-14  2.03472008159e-14  1.50273949934e-14  2.12314005606e-14  2.64625284675e-14  2.316000016e-14  2.24219009291e-14  1.43846453053e-14  1.72952856413e-14  2.21578109908e-14  2.27219620309e-14  2.7884048732e-14  3.29102474561e-14  3.23723517078e-14  4.29309830711e-14  4.60178970927e-14  5.56988031918e-14  7.6071936625e-14  9.24154408538e-14  1.26347046774e-13  1.68870361921e-13  2.33248120212e-13  3.27256582422e-13  5.10400077179e-13  8.99821254791e-13  2.07641565162e-12  8.05290220797e-12  2.07028065843e-12  8.95269268929e-13  5.07566489403e-13  3.34340344731e-13  2.27179258029e-13  1.71370630987e-13  1.25111559836e-13  9.15395215072e-14  7.74620901865e-14  6.06320490482e-14  5.22647491052e-14  4.54406569789e-14  4.23551603093e-14  2.68908564508e-14
 3.54152929636e-14  2.79687874492e-14  3.18239365626e-14  2.72904440681e-14  2.48424026871e-14  2.08015665721e-14  1.82355500688e-14  2.64370418194e-14  2.282593497e-14  2.13292502947e-14  2.49135835948e-14  2.56916407879e-14  2.26215858839e-14  2.15082384687e-14  2.4400131596e-14  2.36441527345e-14  2.25272907593e-14  2.20791553056e-14  2.26653898407e-14  2.27825911407e-14  1.94803794686e-14  2.12339677736e-14  2.33960922955e-14  1.78760458887e-14  2.31129122009e-14  2.50881079653e-14  2.45219919776e-14  2.15551478995e-14  1.52090184851e-14  2.39825542566e-14  1.57984574127e-14  1.61578427736e-14  1.73816611835e-14  1.88610070201e-14  1.31086435084e-14  1.78889243131e-14  1.47499292016e-14  2.47892789147e-14  6.49419992195e-15  1.97746136799e-14  1.98375188883e-14  1.57751943611e-14  2.29013878782e-14  1.92019715268e-14  1.49877937458e-14  1.64136393774e-14  1.91207243397e-14  2.56530292725e-14  2.14274317145e-14  2.35712463425e-14  2.18480162486e-14  1.86113745892e-14  2.33246753613e-14  1.45805604824e-14  1.52680560228e-14  1.51572734776e-14  2.42501104195e-14  1.41995890765e-14  2.69921378054e-14  2.17953703586e-14  2.06059816081e-14  1.72417491864e-14  1.88199080259e-14  1.90295806699e-14  1.9348899154e-14  2.48179494226e-14  2.51252271074e-14  2.55105265577e-14  2.96936519167e-14  3.58317546549e-14  4.05682340553e-14  4.33134541072e-14  5.40736840884e-14  7.37827657455e-14  1.00773989094e-13  1.24615264425e-13  1.6729688066e-13  2.29513904592e-13  3.25884063916e-13  5.16969994461e-13  8.92928048428e-13  2.07028065843e-12  8.04647845724e-12  2.07237257759e-12  8.89874330019e-13  5.08452904474e-13  3.30902011182e-13  2.30991887331e-13  1.65373160685e-13  1.1999141141e-13  9.75326052189e-14  7.32633271496e-14  6.24899833867e-14  5.22487917317e-14  4.50100526211e-14  3.83732051308e-14
 3.448639431e-14  2.9186630439e-14  2.53408158468e-14  2.44035790696e-14  2.11639261281e-14  2.18123528233e-14  2.18125275836e-14  1.6685018965e-14  2.04851734883e-14  1.87962082014e-14  2.58183355654e-14  2.49968918737e-14  1.81937947745e-14  2.44602258059e-14  2.85452550731e-14  2.56360307205e-14  1.67054195365e-14  2.71865610956e-14  1.91599317524e-14  2.16401111825e-14  1.72042373785e-14  2.14381665608e-14  2.13151704832e-14  1.50065742225e-14  2.27632736201e-14  2.08706741238e-14  1.48065685147e-14  1.69753221194e-14  1.10479209754e-14  1.67476851206e-14  1.11696437115e-14  1.98891620407e-14  1.24038443969e-14  1.57916554406e-14  1.44723013475e-14  1.94347613105e-14  1.68896319456e-14  2.08398290136e-14  1.96169469337e-14  2.03542026954e-14  1.68708950138e-14  1.5284806778e-14  1.82760706287e-14  1.36380833379e-14  1.29299829412e-14  1.88147385865e-14  1.40469877926e-14  1.57506633378e-14  1.68883238906e-14  1.89463264638e-14  1.69889601113e-14  1.73790019994e-14  1.57768579661e-14  1.63987754544e-14  2.06767672955e-14  2.00289966897e-14  1.42376370865e-14  1.67360566306e-14  2.07666489567e-14  2.04457682281e-14  2.6777868232e-14  1.81438072772e-14  2.09670497809e-14  1.50915995093e-14  2.56710053343e-14  2.72911008905e-14  2.5917814616e-14  2.26821704852e-14  3.28429938706e-14  2.90737023167e-14  3.35705375372e-14  4.37480221994e-14  4.78181662325e-14  6.36726514698e-14  7.72329685948e-14  9.39724867286e-14  1.24446528564e-13  1.63894958745e-13  2.30779440417e-13  3.29826557039e-13  5.10839665007e-13  8.95269268929e-13  2.07237257759e-12  8.03272303299e-12  2.07164843713e-12  8.98567159307e-13  5.11862141602e-13  3.20810065792e-13  2.3398588923e-13  1.63524464887e-13  1.26851808476e-13  9.31313933502e-14  7.59148999435e-14  6.05156317767e-14  5.24623950772e-14  4.51874456491e-14
 3.63540453376e-14  3.56550446054e-14  3.03272556033e-14  2.87214134512e-14  2.66861714748e-14  1.75580741024e-14  2.27743321856e-14  2.12777986782e-14  2.60535139778e-14  1.6695309659e-14  2.29122293679e-14  2.05587563049e-14  1.95335680488e-14  1.90189121113e-14  2.21146808992e-14  2.19515037022e-14  2.40391484141e-14  2.09136246627e-14  1.9393993287e-14  1.36411305253e-14  2.20268615431e-14  2.25608662793e-14  2.20321669798e-14  1.51045187919e-14  1.99118660142e-14  1.42344022478e-14  2.4172195075e-14  2.13534424723e-14  1.16543549947e-14  1.73479439863e-14  1.60134609372e-14  1.73034269027e-14  1.58770543296e-14  2.02772241936e-14  1.5240390435e-14  1.28254054229e-14  1.67817108868e-14  1.30855474659e-14  2.02907416991e-14  2.42364143189e-14  2.19988053908e-14  1.77416030028e-14  2.47731493809e-14  1.39486900184e-14  1.01452824123e-14  1.29710508639e-14  2.44708432376e-14  2.02978299593e-14  2.24541978006e-14  2.09581654373e-14  1.91645127694e-14  1.9351619886e-14  1.76405727441e-14  2.03480068791e-14  2.37999514117e-14  1.39073486024e-14  2.29897699975e-14  2.01825320889e-14  2.07572468926e-14  2.01538417988e-14  2.01565834682e-14  1.86268300708e-14  2.13005046397e-14  1.99972892256e-14  2.11600064183e-14  2.22649871204e-14  2.32137181697e-14  2.25886878708e-14  2.63558195175e-14  2.85843163505e-14  3.21432774725e-14  3.60244632662e-14  4.37699095045e-14  4.9121190815e-14  6.47763123972e-14  7.32887537396e-14  9.64011141017e-14  1.3027750476e-13  1.6537413027e-13  2.35639706845e-13  3.30624970474e-13  5.07566489403e-13  8.89874330019e-13  2.07164843713e-12  8.03055257846e-12  2.08498483251e-12  8.96706949278e-13  5.10738002122e-13  3.37205513587e-13  2.25953391887e-13  1.6629468912e-13  1.24213207596e-13  9.91277524851e-14  7.3475767572e-14  5.72709006554e-14  4.88445706257e-14
 4.40573979781e-14  3.66413842102e-14  3.16704104446e-14  3.22842037329e-14  3.13106345135e-14  3.09903529568e-14  2.91412827658e-14  2.36641116877e-14  2.50513396401e-14  2.52008290665e-14  2.87869117798e-14  2.55311155782e-14  1.97881993485e-14  1.98899069379e-14  2.18728087147e-14  1.97088839844e-14  2.05004503711e-14  1.70091660738e-14  2.01213406108e-14  1.79010161369e-14  2.30792510252e-14  1.95500158817e-14  2.19934378352e-14  1.64225827825e-14  2.0142610651e-14  1.19942082417e-14  2.16485939137e-14  1.71115892006e-14  1.48075474539e-14  1.93350452788e-14  1.4492852515e-14  1.86068577547e-14  1.4472956884e-14  1.73415216099e-14  1.99087501787e-14  1.33932194035e-14  2.24772016828e-14  1.65786692412e-14  2.04779152452e-14  1.60345812245e-14  2.15052281631e-14  2.07827571839e-14  1.77022346033e-14  1.7629600586e-14  1.90504373378e-14  1.69959562679e-14  1.37953351678e-14  1.89435065366e-14  1.73297282034e-14  2.00481926028e-14  1.69913815517e-14  1.33839607335e-14  1.4826274436e-14  1.10914311548e-14  1.49498186049e-14  1.4690838716e-14  1.94008721258e-14  1.43852421103e-14  2.08243167272e-14  2.28459052196e-14  1.59273175171e-14  1.67716134484e-14  1.90798671961e-14  2.36237027354e-14  1.97354575087e-14  2.0450577246e-14  1.90124433241e-14  2.18953531487e-14  2.43209403562e-14  2.47173044113e-14  2.74610257919e-14  3.43873010241e-14  3.70035635765e-14  4.63118870413e-14  5.21880627563e-14  5.90670813729e-14  7.21999102513e-14  9.61097489865e-14  1.22088464704e-13  1.6301804387e-13  2.32518524841e-13  3.34340344731e-13  5.08452904474e-13  8.98567159307e-13  2.08498483251e-12  8.07987841169e-12  2.07691663082e-12  8.94004816101e-13  5.0906082423e-13  3.32883014262e-13  2.27491171455e-13  1.64174398541e-13  1.25476975556e-13  8.65703580965e-14  7.0515885303e-14  6.01452594662e-14
 5.77761893993e-14  5.21721726584e-14  4.16736113568e-14  3.64056362228e-14  3.76474702082e-14  3.95930805679e-14  2.65970848294e-14  2.12600735538e-14  2.51091550469e-14  2.13338041011e-14  2.24811897129e-14  2.44981751887e-14  1.80954023472e-14  1.93665276125e-14  2.04467509846e-14  1.54691949503e-14  1.93887535474e-14  2.83754600969e-14  2.09149107874e-14  1.75538532039e-14  1.89624523919e-14  1.31074201929e-14  1.91134294809e-14  1.96850769595e-14  2.47562901832e-14  1.94759542352e-14  1.82680036646e-14  2.2828536177e-14  1.85706925008e-14  2.04469240771e-14  1.92789699112e-14  2.49698731294e-14  2.03963465324e-14  2.13892284465e-14  2.20587895599e-14  2.12730766332e-14  1.66872203557e-14  2.23874946225e-14  1.74991303108e-14  2.05197890333e-14  2.46836167809e-14  1.98187173158e-14  1.92815728696e-14  1.91481969056e-14  2.13355010695e-14  2.34754566052e-14  1.6805401524e-14  1.59251407791e-14  1.55429231258e-14  2.01781038852e-14  1.6566898267e-14  1.63274838716e-14  1.95782764044e-14  2.04686496402e-14  2.50925800346e-14  1.72662129268e-14  2.21158062048e-14  2.13034996115e-14  2.33924642115e-14  1.73166526145e-14  2.07866243844e-14  1.83734679633e-14  1.59473810857e-14  2.31869616059e-14  1.67860118554e-14  2.66658611044e-14  2.19663911337e-14  2.52972535936e-14  2.36808957913e-14  2.38225855779e-14  3.71191933818e-14  3.01140139295e-14  2.75604781775e-14  3.1037699069e-14  3.56285163315e-14  5.33295494088e-14  6.18800464759e-14  7.77882791583e-14  9.73691336392e-14  1.26474343235e-13  1.71499833304e-13  2.27179258029e-13  3.30902011182e-13  5.11862141602e-13  8.96706949278e-13  2.07691663082e-12  8.05961261735e-12  2.07760833617e-12  8.94425428576e-13  5.09652113261e-13  3.30320645771e-13  2.25737706165e-13  1.68531968118e-13  1.22500906695e-13  9.44407152104e-14  7.56718267706e-14
 7.23877177809e-14  5.90009709561e-14  5.05430576154e-14  3.77397625554e-14  3.62993300641e-14  3.77490339051e-14  2.88007663623e-14  2.11977964521e-14  2.27977100406e-14  2.30017363868e-14  2.16457279284e-14  2.07892993606e-14  2.16811200399e-14  2.3071208619e-14  1.92095483593e-14  2.50568734762e-14  2.37866327719e-14  2.54495542503e-14  2.6879319946e-14  1.86195063413e-14  1.93689218387e-14  1.55350152968e-14  1.52113343612e-14  2.52340258468e-14  2.05306857609e-14  1.72969215546e-14  2.37405848413e-14  1.53329787216e-14  1.66339618474e-14  2.19762376634e-14  1.85710957656e-14  2.31693027329e-14  2.48731113327e-14  2.13655612969e-14  1.82996604301e-14  1.87781436536e-14  1.35077768015e-14  1.63198310288e-14  1.595840427e-14  2.15262044816e-14  1.6825760942e-14  1.53634247629e-14  1.43812666964e-14  1.81207954165e-14  2.71458202027e-14  2.25983936175e-14  2.37970599201e-14  2.58169516939e-14  2.21648267803e-14  2.25785238232e-14  2.06478251842e-14  2.12795590823e-14  1.99202354194e-14  2.23014866666e-14  2.41257141955e-14  2.28109989803e-14  2.03068846246e-14  1.70785417905e-14  2.15561793767e-14  1.85253613447e-14  2.29715779334e-14  1.84270986933e-14  2.23999850918e-14  2.48322062789e-14  1.35044744928e-14  2.17146618436e-14  1.60255793249e-14  1.9082495739e-14  1.95119350766e-14  2.16172472736e-14  2.74935976476e-14  2.47117005604e-14  2.53689966573e-14  2.93770120633e-14  3.29666658573e-14  4.38364290158e-14  5.04866379109e-14  6.61069006484e-14  8.04068255844e-14  1.04540493955e-13  1.33792519325e-13  1.71370630987e-13  2.30991887331e-13  3.20810065792e-13  5.10738002122e-13  8.94004816101e-13  2.07760833617e-12  8.06737481602e-12  2.08137185406e-12  8.94742164861e-13  5.12295900409e-13  3.27982146765e-13  2.29797610684e-13  1.61628649394e-13  1.28503985666e-13  9.48503841453e-14
 9.02711840516e-14  7.29064389061e-14  6.60513058523e-14  5.013910649e-14  4.04728057499e-14  4.12690610077e-14  3.57383236598e-14  2.86159605646e-14  2.80405207073e-14  2.56247905487e-14  1.70962358484e-14  2.65294782451e-14  2.22150886161e-14  1.98446543111e-14  2.1284718484e-14  2.01313647439e-14  2.09931315612e-14  1.75616980766e-14  2.45330226605e-14  1.571092925e-14  2.47454987656e-14  1.87007620603e-14  1.61241359461e-14  1.88178103791e-14  2.03930242474e-14  1.99336071648e-14  2.28950014739e-14  1.88030009554e-14  1.9141917459e-14  1.80179185399e-14  1.90806884484e-14  2.73410753788e-14  1.56075888724e-14  1.84603220769e-14  9.29700462311e-15  1.40078192335e-14  1.36793415697e-14  1.93914906048e-14  2.3668354227e-14  2.01716776746e-14  1.81622765685e-14  2.09396305536e-14  2.18802871545e-14  1.73910356342e-14  2.04200761956e-14  1.96316572805e-14  2.17624549781e-14  1.8480615954e-14  2.01396333645e-14  2.44265382674e-14  1.707132465e-14  2.15008010805e-14  1.83542753251e-14  2.42139974811e-14  1.74138860802e-14  2.37515128419e-14  1.67254816084e-14  1.66140243515e-14  2.67849640462e-14  2.26719836625e-14  2.35813062978e-14  2.22792371632e-14  2.13285759771e-14  2.01939615303e-14  2.21693095733e-14  2.77228535003e-14  1.62933577838e-14  2.11195863822e-14  1.56479366321e-14  2.3679101456e-14  2.57076343749e-14  2.70302026772e-14  2.24411430129e-14  2.52847617665e-14  2.82486722981e-14  3.53872199661e-14  4.14191346522e-14  5.18250856038e-14  6.32126716109e-14  9.05484290894e-14  1.01689711761e-13  1.25111559836e-13  1.65373160685e-13  2.3398588923e-13  3.37205513587e-13  5.0906082423e-13  8.94425428576e-13  2.08137185406e-12  8.08441249231e-12  2.07727707053e-12  8.99874171026e-13  5.15128560821e-13  3.36850497527e-13  2.31840245177e-13  1.64506555453e-13  1.162501668e-13
 1.15923552e-13  8.91699458931e-14  7.88347500208e-14  5.35795398895e-14  5.59292266899e-14  4.15528008239e-14  3.55153718885e-14  3.27327710861e-14  3.36943285971e-14  3.1051200593e-14  2.08527077653e-14  2.61965116326e-14  2.73126915851e-14  2.02539688681e-14  1.92074640682e-14  1.71173356658e-14  2.13286877391e-14  2.24840476327e-14  1.88231515848e-14  1.46269358268e-14  1.94557195498e-14  1.2921119414e-14  2.10169513158e-14  1.13611320481e-14  2.31205713956e-14  1.8819424474e-14  2.22386351366e-14  1.97116753393e-14  2.26142040733e-14  2.0134338742e-14  1.52182917986e-14  2.08399419897e-14  1.99668792719e-14  1.77869315341e-14  1.50489239388e-14  2.01801971032e-14  1.64551203128e-14  2.17550373631e-14  2.27716885441e-14  1.69367223848e-14  1.82118114411e-14  1.37406238177e-14  2.12616125619e-14  1.76421517433e-14  2.26358723661e-14  1.99759417618e-14  2.09169922947e-14  2.6260249212e-14  2.1376220197e-14  1.71168071181e-14  1.21013799351e-14  1.68842791313e-14  1.55754878328e-14  2.18615171284e-14  1.89094967381e-14  2.16783627588e-14  1.43829082259e-14  1.92290211074e-14  1.86427023899e-14  1.92794538543e-14  1.66548596721e-14  2.40461345668e-14  2.93662851213e-14  2.54563494503e-14  2.53411514698e-14  2.56279629013e-14  2.25447769574e-14  1.85292879389e-14  2.24349015201e-14  2.10962874766e-14  2.16470712353e-14  2.09277270206e-14  2.58566729046e-14  2.93801252132e-14  2.81352370235e-14  3.05804548204e-14  3.43785696305e-14  4.11654275328e-14  5.26566523173e-14  6.8449341403e-14  7.64059327781e-14  9.15395215072e-14  1.1999141141e-13  1.63524464887e-13  2.25953391887e-13  3.32883014262e-13  5.09652113261e-13  8.94742164861e-13  2.07727707053e-12  8.04538773983e-12  2.08328486568e-12  8.95187974038e-13  5.17089005358e-13  3.31811457691e-13  2.30672762596e-13  1.57285325303e-13
 1.64950004664e-13  1.20879534555e-13  9.21878284738e-14  6.96622338119e-14  5.78584515575e-14  4.80477060938e-14  4.11434349109e-14  3.36991514266e-14  3.24139294282e-14  2.60729284755e-14  2.33682016024e-14  2.51259016806e-14  1.53633031681e-14  2.35538263099e-14  2.04509573218e-14  1.84624307062e-14  1.76941221608e-14  1.94700136144e-14  1.33530149477e-14  1.62250455751e-14  2.43118147911e-14  1.9693238168e-14  1.72641643425e-14  1.75955173258e-14  2.1714889499e-14  2.02229882804e-14  2.39471278027e-14  1.67330754453e-14  1.19271922399e-14  1.45205159196e-14  1.44122020247e-14  2.13093584598e-14  1.80317361807e-14  2.04277627846e-14  1.66101676526e-14  1.80697919798e-14  2.55042592139e-14  1.65594551603e-14  1.68956947558e-14  2.06637456513e-14  1.54635542603e-14  2.20657328008e-14  2.06830474706e-14  1.74453346346e-14  2.67314676826e-14  1.73885770587e-14  1.69240243252e-14  1.82446281387e-14  1.23035902292e-14  1.72733603835e-14  1.97705649017e-14  1.82462783466e-14  1.93980465324e-14  1.74456436399e-14  2.07113742625e-14  1.88753282883e-14  1.71012846308e-14  2.42537881734e-14  2.25360727566e-14  1.62038841159e-14  1.86480424548e-14  1.37941226923e-14  2.48355042999e-14  2.50418090002e-14  2.89436830235e-14  2.216660742e-14  2.15800837358e-14  2.32354460471e-14  1.8197271925e-14  2.17392398345e-14  2.29615386086e-14  2.7792464979e-14  2.58842333986e-14  2.66414642217e-14  2.19736922832e-14  3.48179506167e-14  3.17900069241e-14  3.9181139314e-14  5.14123310319e-14  6.01172362247e-14  6.07799250407e-14  7.74620901865e-14  9.75326052189e-14  1.26851808476e-13  1.6629468912e-13  2.27491171455e-13  3.30320645771e-13  5.12295900409e-13  8.99874171026e-13  2.08328486568e-12  8.05364325337e-12  2.07946515638e-12  8.94405320244e-13  5.14347511363e-13  3.37941209167e-13  2.28428552837e-13
 2.28744580921e-13  1.65640442493e-13  1.25659351115e-13  9.3209355909e-14  7.29584815854e-14  5.93143776374e-14  5.05372446373e-14  3.78765417149e-14  3.13916333697e-14  2.85640750203e-14  2.70956007258e-14  2.74621476121e-14  2.27902789342e-14  2.23970717484e-14  2.29972000387e-14  2.19440971668e-14  2.58386611403e-14  1.86649708482e-14  1.65775938334e-14  1.25940486721e-14  1.74844386749e-14  1.52328439819e-14  2.19470382152e-14  1.81975392981e-14  2.54686906511e-14  2.39940638043e-14  2.47079604169e-14  1.8900255152e-14  2.30272417667e-14  1.71819315484e-14  1.24799045029e-14  1.4388166491e-14  1.1525730094e-14  1.36801427096e-14  1.28944496051e-14  1.37623774142e-14  1.92063304807e-14  2.51870605555e-14  2.035609827e-14  1.83366915949e-14  1.94750740808e-14  2.74431346987e-14  2.03605486069e-14  2.07207248674e-14  2.13208080122e-14  1.82006366879e-14  2.23024038569e-14  1.90769850318e-14  8.73303195276e-15  1.22955617268e-14  1.57844917459e-14  1.69938981105e-14  2.01376291445e-14  1.76263644585e-14  1.98376508172e-14  1.70872182857e-14  1.5422253098e-14  1.40103584998e-14  2.07357950516e-14  1.92495172239e-14  2.61528345895e-14  2.23945951696e-14  2.64634952185e-14  2.20148413319e-14  2.3409780001e-14  1.98372476612e-14  1.79115942109e-14  1.82728732608e-14  1.74657011743e-14  2.29951314862e-14  1.77373100294e-14  2.1561793651e-14  2.40224795689e-14  2.25216294246e-14  2.00074934593e-14  2.15623166785e-14  2.35830555941e-14  2.91324107326e-14  3.87223709974e-14  4.28382739333e-14  5.15267247294e-14  6.06320490482e-14  7.32633271496e-14  9.31313933502e-14  1.24213207596e-13  1.64174398541e-13  2.25737706165e-13  3.27982146765e-13  5.15128560821e-13  8.95187974038e-13  2.07946515638e-12  8.07138800094e-12  2.08130122318e-12  8.97435624709e-13  5.2083961115e-13  3.36239773809e-13
 3.34428241443e-13  2.26251398786e-13  1.65855244618e-13  1.26482588665e-13  9.30342210015e-14  7.6589126274e-14  6.0135804331e-14  4.86083371953e-14  4.33598157393e-14  3.05737040678e-14  2.92654536724e-14  3.2615491091e-14  2.16825145752e-14  2.23871750006e-14  2.19353626052e-14  2.2800831458e-14  1.91528386583e-14  2.11798702531e-14  1.78476571634e-14  1.9143262039e-14  2.31097435978e-14  1.96961174385e-14  1.9560960179e-14  1.50493304521e-14  1.72237277336e-14  2.4478755845e-14  2.22088148438e-14  1.82260366959e-14  2.24700423729e-14  1.73589264241e-14  1.66277674675e-14  2.11190498888e-14  8.81519853888e-15  1.93272679023e-14  1.82876336315e-14  1.63855516535e-14  1.94065535876e-14  2.12519910819e-14  2.03156578589e-14  1.56176973663e-14  1.27711491403e-14  1.95530715669e-14  2.40746725858e-14  1.48736057074e-14  1.80942698384e-14  1.88184998645e-14  1.60742549983e-14  1.90886128963e-14  1.67136473131e-14  1.84993286812e-14  1.94147359179e-14  2.18314720504e-14  1.86267056706e-14  2.01750779363e-14  2.12684050754e-14  2.28030301945e-14  1.86871453119e-14  1.9032671376e-14  1.39004732867e-14  1.63861166957e-14  1.54022295168e-14  1.37677463354e-14  1.81220130876e-14  1.69698357313e-14  2.0693440233e-14  1.38578803118e-14  1.91841321303e-14  1.85708956747e-14  1.80049912789e-14  2.18179469429e-14  1.89405121689e-14  1.85034527776e-14  2.45501585267e-14  2.85325688942e-14  2.89066936517e-14  2.76846368591e-14  2.48792183709e-14  2.83246856982e-14  3.03591507992e-14  3.83931050743e-14  4.19081462219e-14  5.22647491052e-14  6.24899833867e-14  7.59148999435e-14  9.91277524851e-14  1.25476975556e-13  1.68531968118e-13  2.29797610684e-13  3.36850497527e-13  5.17089005358e-13  8.94405320244e-13  2.08130122318e-12  8.05222712808e-12  2.07738608731e-12  8.96794221728e-13  5.05781108367e-13
 5.04162562004e-13  3.25743047119e-13  2.24057681284e-13  1.60150715514e-13  1.19857183449e-13  9.18398902181e-14  7.3525566489e-14  6.15507809488e-14  5.23349679623e-14  4.10406624258e-14  2.82965318392e-14  3.2094859282e-14  3.01088643502e-14  3.20033579432e-14  2.5288774263e-14  1.82511480614e-14  2.45400877648e-14  2.50031464697e-14  2.40478694054e-14  2.16411064778e-14  1.78588374102e-14  1.40201902349e-14  2.68024705954e-14  2.38015105937e-14  2.47817674848e-14  2.46870053959e-14  2.3451031682e-14  1.35320168331e-14  2.2391962618e-14  1.53375800229e-14  2.14149585023e-14  2.39028500009e-14  1.23468006752e-14  2.34202939933e-14  2.15993973917e-14  1.91920923051e-14  2.25630112926e-14  2.06351015137e-14  1.69283187179e-14  1.7859460521e-14  1.74523423976e-14  1.82766003182e-14  1.62518267105e-14  1.68147597731e-14  2.1635098127e-14  1.29330990709e-14  2.10515945524e-14  1.60878367018e-14  1.22393265074e-14  1.73702386584e-14  2.20050326001e-14  1.95540422829e-14  2.12188022321e-14  2.15411863227e-14  1.62778639894e-14  2.17668592022e-14  1.73825974386e-14  1.75219715174e-14  1.65998553169e-14  1.73805221322e-14  1.73478281781e-14  1.81205080447e-14  1.97315085177e-14  1.63161355987e-14  1.7915958552e-14  1.72804917923e-14  1.61577903382e-14  2.05716499128e-14  1.76722451724e-14  2.01788474511e-14  1.61076022138e-14  2.45366452905e-14  1.49139506602e-14  2.47156734854e-14  2.33709394947e-14  2.70171735162e-14  2.58959391014e-14  3.02963703878e-14  3.1693489418e-14  3.47652706816e-14  3.91842959975e-14  4.54406569789e-14  5.22487917317e-14  6.05156317767e-14  7.3475767572e-14  8.65703580965e-14  1.22500906695e-13  1.61628649394e-13  2.31840245177e-13  3.31811457691e-13  5.14347511363e-13  8.97435624709e-13  2.07738608731e-12  8.06816670437e-12  2.08357280164e-12  8.94474523525e-13
 8.9465444652e-13  5.13929707654e-13  3.33701168483e-13  2.29035922762e-13  1.6432993586e-13  1.24663603561e-13  9.2405236007e-14  8.51369899054e-14  7.14985394614e-14  5.58631819526e-14  4.07926546791e-14  3.827504481e-14  3.52504962249e-14  2.82241175414e-14  2.28685492341e-14  2.56448215356e-14  3.65498721604e-14  2.54231897499e-14  2.01260938182e-14  2.46525151202e-14  2.02205379771e-14  1.98283728564e-14  1.8878764367e-14  2.1867409925e-14  2.26948491273e-14  2.04783947852e-14  1.74751822094e-14  1.78894215539e-14  2.73658147517e-14  2.49922502273e-14  1.7533464701e-14  2.2699519073e-14  1.90354653493e-14  1.86822033388e-14  1.85776871602e-14  1.97534443646e-14  2.24114584164e-14  2.04481843981e-14  1.24499253578e-14  1.83953312296e-14  1.52958986522e-14  2.01089553446e-14  2.08460256865e-14  1.45495447703e-14  2.09050748031e-14  1.9060871036e-14  1.58530048703e-14  8.91523131712e-15  1.34461607387e-14  1.85274066962e-14  1.41749628724e-14  2.07018614042e-14  1.49405861146e-14  2.81099380837e-14  1.88008826793e-14  2.42072606321e-14  2.24898201304e-14  1.95814595081e-14  1.78818926199e-14  1.68027258864e-14  1.60387632523e-14  1.80468820755e-14  1.62946172581e-14  1.81588856063e-14  1.87196642639e-14  1.43542573495e-14  1.85849343388e-14  1.49711886763e-14  1.77878508271e-14  2.2752141672e-14  1.6222840429e-14  2.30335256078e-14  1.72866721743e-14  2.36631846162e-14  1.49047923046e-14  2.37011474053e-14  2.59164210143e-14  2.88329533947e-14  3.00159299869e-14  3.33524476506e-14  3.05332127612e-14  4.23551603093e-14  4.50100526211e-14  5.24623950772e-14  5.72709006554e-14  7.0515885303e-14  9.44407152104e-14  1.28503985666e-13  1.64506555453e-13  2.30672762596e-13  3.37941209167e-13  5.2083961115e-13  8.96794221728e-13  2.08357280164e-12  8.05611828041e-12  2.07723624599e-12
 2.07556532816e-12  8.9959371794e-13  5.16973870425e-13  3.30528851541e-13  2.30166278613e-13  1.65120145824e-13  1.1877356612e-13  9.7757302419e-14  8.42064030276e-14  6.29298231418e-14  5.26458996277e-14  4.05547025849e-14  3.72555745846e-14  3.21601494303e-14  3.13068191936e-14  2.56743305788e-14  2.94934678067e-14  2.54123507593e-14  2.37610674231e-14  2.38362212918e-14  2.6628434128e-14  1.76060726917e-14  1.8125498012e-14  1.14941117897e-14  2.01805325598e-14  2.03990808559e-14  1.69178755341e-14  2.67041005834e-14  2.33568606904e-14  1.85442933167e-14  1.67437248981e-14  2.36771770641e-14  1.54370609417e-14  2.04696283428e-14  2.34604417808e-14  2.20119194216e-14  2.71663195721e-14  2.64415706252e-14  2.16504637476e-14  2.27921031289e-14  2.25986007858e-14  2.28509066595e-14  1.80320776799e-14  1.13925677118e-14  1.85427851547e-14  1.5912657999e-14  1.76303440403e-14  2.06673569487e-14  2.45395336341e-14  1.583213769e-14  1.85259419835e-14  2.31871808563e-14  2.02117719936e-14  2.37160877377e-14  1.8265860876e-14  2.07588138435e-14  2.12514684962e-14  2.01816387742e-14  2.22100444334e-14  1.50603869855e-14  1.79372294538e-14  2.06847379609e-14  2.03720107391e-14  2.06801339579e-14  2.38423583049e-14  1.9377909799e-14  1.70596105188e-14  1.4087414124e-14  1.76142825627e-14  2.17785867104e-14  1.7368688589e-14  1.72269939825e-14  2.48492444298e-14  2.05632174553e-14  1.6604961034e-14  2.06568591014e-14  2.2224321477e-14  2.01634563436e-14  2.08052375546e-14  2.47115635901e-14  2.57213678234e-14  2.68908564508e-14  3.83732051308e-14  4.51874456491e-14  4.88445706257e-14  6.01452594662e-14  7.56718267706e-14  9.48503841453e-14  1.162501668e-13  1.57285325303e-13  2.28428552837e-13  3.36239773809e-13  5.05781108367e-13  8.94474523525e-13  2.07723624599e-12  8.0664991687e-12


==> anc/correlator_b12_Nt11_dist17.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 0.000106249699656  0.000100459820519  9.1166705257e-05  8.4610793136e-05  6.72688049782e-05  6.0904557742e-05  4.15689124787e-05  3.52878954665e-05  3.21619215126e-05  2.29002090298e-05  1.53108626257e-05  1.21407783857e-05  1.08393277526e-05  6.07047026562e-06 -2.87450929442e-06  6.7856435073e-06  6.87544399656e-06  4.99335809097e-06  2.57921365686e-06  3.61219079773e-06  4.46137070861e-06 -3.26753512634e-06  2.38802794302e-06  3.6710498715e-06  1.51749745003e-07  8.47564405213e-07 -1.32041999139e-06  5.51814100695e-08 -3.59038664792e-06 -1.45239768138e-06  3.70194928153e-06  2.60296191519e-07  1.59649748317e-06 -5.48652888648e-06  1.6783590916e-06 -1.27377811532e-06  1.60612931139e-06  2.84574584927e-06 -2.72443725836e-06  4.82384495169e-06  5.51397756093e-08 -7.76501081801e-07 -3.45609607434e-06 -1.49950765052e-06  3.09635805132e-06  4.71610842515e-07  1.95044611181e-06  5.84630605681e-06 -1.52835491185e-07  4.46694516673e-06  1.60580047699e-06  1.74309348924e-06 -9.93290976719e-07 -6.56658455179e-06  1.70779958766e-06  8.35496445447e-07  3.05861920988e-06  6.33833146535e-06  8.78143859651e-06  5.67680255801e-06  1.91756648976e-06  3.76418800128e-06  5.98817986568e-06 -4.25675846686e-07  3.28027671035e-06  6.46685912249e-06  1.8869597033e-06 -3.06358605731e-06 -2.9960995313e-06  5.12623946483e-06 -2.01204398345e-06  3.21512768647e-06  2.05168490981e-06  1.15061651198e-06  5.26985485173e-06  2.85696303819e-06  1.15509661173e-08  1.1893364708e-07  4.54082036836e-06  1.16245236216e-05  7.18869318192e-06  8.32449429538e-06  1.22359870596e-05  8.12613099171e-06  1.1707439386e-05  1.20903926702e-05  2.12958573144e-05  2.85682224878e-05  2.96332383103e-05  3.92658690338e-05  4.74331206406e-05  6.54502904678e-05  7.4171438402e-05  8.37259964109e-05  9.37312473231e-05  0.000102749313409
 0.506773829525  0.506602192383  0.507373087486  0.505900138192  0.507782222773  0.506237117725  0.506605273564  0.506070350969  0.505824463455  0.505502540991  0.505919540641  0.506538476258  0.506768231473  0.507555548446  0.506403974638  0.507148459636  0.507399807747  0.505067693261  0.507370921395  0.506646842006  0.506231054821  0.507021891188  0.507770800789  0.504872774991  0.5057870684  0.507399543762  0.506593959354  0.506845183719  0.506002116325  0.507156256979  0.506106747599  0.506587013061  0.506771851037  0.506132907181  0.507402106216  0.505374214704  0.504834055245  0.506093110271  0.507508383588  0.508128121823  0.506327531424  0.507519188368  0.507915775521  0.505627747118  0.507187766497  0.506100969963  0.5061501066  0.506841632775  0.507230832125  0.506910740739  0.506641628262  0.505906738674  0.506472888908  0.50579158036  0.50610444975  0.507298097254  0.505693578868  0.506925480761  0.50729387017  0.504899604607  0.505771652264  0.507806978847  0.507171515772  0.506674513109  0.506170934506  0.506748059654  0.50657997407  0.506705914642  0.50553598813  0.506921586587  0.507181991851  0.507528902358  0.506944901236  0.50641490157  0.50696423148  0.506812039645  0.506185901982  0.506313839513  0.504985319357  0.506418454695  0.5072051225  0.506946373621  0.507129491566  0.505272447349  0.505484908803  0.505137404975  0.506802999206  0.506233111655  0.506250219268  0.506679531579  0.506318129179  0.505558441923  0.506649446184  0.507220399765  0.507086880729  0.506525275455
 1.335041099e-11  3.44534187232e-12  1.48123788814e-12  8.42519627182e-13  5.44835378488e-13  3.74330652678e-13  2.59722799344e-13  1.98474747252e-13  1.50057512208e-13  1.15949304844e-13  8.63978081162e-14  7.36548668949e-14  6.53156062149e-14  4.27176946939e-14  3.89775685654e-14  4.68311274246e-14  2.79604295106e-14  3.23980634371e-14  3.01684446977e-14  2.7491772423e-14  1.90209661931e-14  1.97752565925e-14  2.20867458439e-14  1.95804217903e-14  1.73116487041e-14  1.86600686492e-14  1.43354567802e-14  1.54013887811e-14  6.09842008918e-15  1.09167905361e-14  2.05918119168e-14  2.12208104423e-14  1.59558492365e-14  1.90504578054e-14  2.50381544938e-14  1.92240940823e-14  1.51447086618e-14  1.81340175711e-14  2.41285813978e-14  2.49198076901e-14  1.02639578424e-14  2.09719840363e-14  1.62497527269e-14  6.66761178779e-15  8.56180288408e-15  2.18105801551e-14  2.49654230834e-14  2.29715987536e-14  1.86189722444e-14  2.5837831702e-14  1.78520998082e-14  1.63260171407e-14  2.05524260638e-14  1.77504615474e-14  2.92315248125e-14  3.96991298518e-14  3.13345848332e-14  2.23534801983e-14  2.3853894657e-14  1.5627305828e-14  1.23711709069e-14  2.35377861112e-14  1.78654648339e-14  1.98502865574e-14  9.33894458847e-15  1.27344865488e-14  2.04103958176e-14  1.7194139622e-14  1.53453533016e-14  1.44298550421e-14  1.80498118923e-14  1.6026694727e-14  1.51751137998e-14  2.35623861335e-14  2.45586828443e-14  1.88292270425e-14  1.95051869899e-14  1.62943990004e-14  2.47975199189e-14  3.91244828707e-14  2.94072482484e-14  3.25306316078e-14  5.7415929123e-14  5.12955847669e-14  5.37801576659e-14  7.62091320293e-14  9.43406494579e-14  1.12387575407e-13  1.53552751252e-13  1.99517302519e-13  2.61053596075e-13  3.71764091977e-13  5.52031911522e-13  8.46865535466e-13  1.49014316592e-12  3.44091538452e-12
 3.44534187232e-12  1.33650564975e-11  3.43720813412e-12  1.4690030232e-12  8.38091845049e-13  5.47354057218e-13  3.7195064793e-13  2.72950392527e-13  1.959311586e-13  1.45412817485e-13  1.20360626423e-13  9.0155271408e-14  8.06207057897e-14  5.36966938573e-14  4.35008361724e-14  4.97185276623e-14  3.47357121718e-14  3.01569138041e-14  2.94832107125e-14  3.15712673757e-14  2.10692165973e-14  2.36511568001e-14  2.81685754159e-14  2.46153929722e-14  2.67011749954e-14  2.84599347395e-14  1.94806532019e-14  2.05797513757e-14  1.4256328602e-14  2.5835285276e-14  2.40901831707e-14  1.94138903878e-14  2.2071654804e-14  1.24781695576e-14  1.34558792138e-14  2.42585178631e-14  2.12979453805e-14  1.94937597366e-14  2.15365925136e-14  2.15783421929e-14  2.29534808085e-14  2.98327704761e-14  1.43591916405e-14  8.32769427253e-15  2.27991634241e-14  2.67777322082e-14  3.56200216245e-14  2.49485461401e-14  2.36201528017e-14  2.81222179049e-14  2.06814725706e-14  1.93849434651e-14  1.64239739228e-14  1.378417249e-14  1.13347394994e-14  2.88405593128e-14  3.07912289995e-14  1.72659116634e-14  2.21848797969e-14  1.94718195942e-14  1.8813264345e-14  2.06543238973e-14  2.87269001687e-14  2.00889774491e-14  1.58065946416e-14  1.99556732645e-14  2.29432535217e-14  1.59211299643e-14  2.60904782107e-14  1.7666554805e-14  1.3985330684e-14  1.27268572899e-14  1.60614146296e-14  1.63019915467e-14  1.86648937915e-14  2.8598003757e-14  1.27143345063e-14  2.48411626568e-14  2.4610065062e-14  2.5523772555e-14  3.00775947683e-14  3.19015253672e-14  4.07051893863e-14  2.9846750534e-14  5.23285615866e-14  5.66828511288e-14  7.06466274093e-14  8.44011826338e-14  1.08739832086e-13  1.46990378871e-13  1.9533162848e-13  2.84933549804e-13  3.77017011227e-13  5.43205642789e-13  8.53058674469e-13  1.48290229724e-12
 1.48123788814e-12  3.43720813412e-12  1.33955938068e-11  3.44031417708e-12  1.48995648038e-12  8.4731555364e-13  5.43140021754e-13  3.78184984938e-13  2.61229470075e-13  1.97195689039e-13  1.5756168661e-13  1.10799056694e-13  1.08961805027e-13  6.79684883487e-14  5.25862128514e-14  5.5082849977e-14  4.34778629782e-14  4.06148145981e-14  4.1528704172e-14  3.60136717537e-14  1.51483089841e-14  2.68388659621e-14  2.39116998574e-14  2.68640536507e-14  2.62019523679e-14  1.7014007756e-14  2.2945352042e-14  2.28621726035e-14  1.75583909339e-14  2.59704644013e-14  2.29021970535e-14  1.96466877325e-14  2.09608608191e-14  1.34530629409e-14  1.41044333628e-14  2.36184091424e-14  2.56068263265e-14  1.8696203737e-14  3.97658313649e-14  2.74441487224e-14  1.08584025461e-14  2.7056895306e-14  2.02787196837e-14  1.73204183965e-14  1.70946701209e-14  1.48961724199e-14  2.88272911751e-14  1.71503784296e-14  1.35165886105e-14  1.70247258577e-14  1.90205761667e-14  1.70055370285e-14  1.57960959345e-14  1.06819599336e-14  1.47135621749e-14  2.37343443861e-14  1.86020010568e-14  2.90310954516e-14  3.2850165321e-14  2.68392783016e-14  1.97592871702e-14  2.24031620664e-14  2.21889606498e-14  1.31665769117e-14  1.7881601432e-14  2.01348953844e-14  2.42411173138e-14  2.50055534473e-14  2.8559364799e-14  1.9262675633e-14  2.04571025508e-14  7.16894413749e-15  1.50467320711e-14  1.57944417953e-14  2.20054068606e-14  2.95650696677e-14  1.75397875617e-14  2.0777669794e-14  2.61494060918e-14  1.80642979361e-14  2.43868372791e-14  2.52380324889e-14  2.25722041101e-14  2.54937239614e-14  4.24635479295e-14  5.92155986735e-14  4.80224754832e-14  6.60183615586e-14  8.50534111706e-14  1.21171262791e-13  1.56536120471e-13  2.11381524749e-13  2.57592986554e-13  3.72275829322e-13  5.42410721676e-13  8.4066324079e-13
 8.42519627182e-13  1.4690030232e-12  3.44031417708e-12  1.33445137077e-11  3.44699200985e-12  1.48404541176e-12  8.33905531026e-13  5.32637460514e-13  3.61926454014e-13  2.63971811067e-13  1.95301825092e-13  1.5579400489e-13  1.19762250871e-13  8.57561714478e-14  6.92142724668e-14  6.31303871494e-14  4.26113151497e-14  3.53189560161e-14  3.47838439939e-14  2.85554547779e-14  4.27709736129e-14  2.83943247021e-14  2.77185454075e-14  2.86090061736e-14  2.94124693106e-14  2.39472569943e-14  2.42037228766e-14  2.44632417705e-14  2.22374784685e-14  2.66641626211e-14  1.9892960625e-14  1.73075137978e-14  2.4788068858e-14  1.57010486827e-14  1.88764439231e-14  1.22679881502e-14  2.68983658748e-14  1.32042128978e-14  1.62791965249e-14  1.02307542405e-14  1.68592539852e-14  1.52343326329e-14  1.67045815152e-14  1.68202777011e-14  9.77326560872e-15  1.34494702028e-14  1.84510797097e-14  2.35959357327e-14  1.59442322422e-14  1.48402892325e-14  1.24888138863e-14  1.70346501035e-14  1.95884047929e-14  1.55721100631e-14  2.16523738979e-14  2.20646774796e-14  1.15231934721e-14  2.31761203626e-14  2.26951427213e-14  2.18080046104e-14  2.75524448265e-16  1.21367023461e-14  1.73392582813e-14  1.22857736111e-14  1.40394058353e-14  1.54396809488e-14  1.37751276927e-14  1.99644936974e-14  3.42727877839e-14  1.43453889618e-14  1.96359759135e-14  1.07219273241e-14  2.05198433506e-14  5.80874378382e-15  1.98335992576e-14  1.62318450837e-14  2.10854452312e-14  1.5501013261e-14  1.46210316282e-14  2.23126275196e-14  1.98806243662e-14  3.89098055113e-14  3.96498444483e-14  5.05937695421e-14  4.18468816091e-14  4.43258048855e-14  4.75583086912e-14  5.56395176079e-14  7.55646002607e-14  8.86619249771e-14  1.06955898336e-13  1.48814582272e-13  1.9586213376e-13  2.54628607957e-13  3.69882478125e-13  5.44920616691e-13
 5.44835378488e-13  8.38091845049e-13  1.48995648038e-12  3.44699200985e-12  1.33923913628e-11  3.44889317512e-12  1.4795470458e-12  8.32640779156e-13  5.39125337273e-13  3.72294807321e-13  2.60181278473e-13  2.01775613324e-13  1.42956365608e-13  1.0537310753e-13  8.47607172443e-14  7.79676325261e-14  5.8040558961e-14  5.36052986335e-14  4.00868371028e-14  2.8298803751e-14  4.0974278979e-14  2.14582507819e-14  1.81544110384e-14  4.05844981583e-14  2.92466254135e-14  2.70287535809e-14  2.08810864827e-14  1.23656216022e-14  1.85347004188e-14  2.51877730108e-14  1.88880208917e-14  1.86846786602e-14  2.24113670183e-14  1.89830295503e-14  2.28274862331e-14  2.07443219959e-14  2.55759520665e-14  2.08726095524e-14  2.01452963106e-14  1.97222141593e-14  1.70828405818e-14  1.67892733242e-14  2.83818697326e-14  1.83655124343e-14  2.16225564528e-14  2.46707517469e-14  2.79999944583e-14  1.95965457962e-14  1.97256513372e-14  2.43117974085e-14  1.29746323168e-14  1.22390212643e-14  1.65327495531e-14  1.40606356348e-14  1.8041144337e-14  1.19167288186e-14  1.02019303648e-14  1.88957982629e-14  1.40059192143e-14  1.82957221518e-14  2.72701814871e-14  2.28243852092e-14  2.68465370103e-14  1.97099175824e-14  1.90998577495e-14  1.71858130279e-14  5.46649281585e-15  1.09921567561e-14  1.86990670318e-14  1.24239263491e-14  1.89946642362e-14  1.25985215069e-14  1.26545086849e-14  1.54033296879e-14  1.50128035094e-14  1.18768350094e-14  1.93817866958e-14  1.09819227471e-14  8.94383908565e-15  1.67970897405e-14  1.69821625057e-14  2.53231188007e-14  3.78890711339e-14  3.72199797396e-14  3.98895226921e-14  4.93434292416e-14  5.14695210038e-14  4.97324504257e-14  5.8630625671e-14  8.01624246523e-14  8.47024666878e-14  1.10132663652e-13  1.42659255309e-13  1.94945505857e-13  2.70075340211e-13  3.82701947231e-13
 3.74330652678e-13  5.47354057218e-13  8.4731555364e-13  1.48404541176e-12  3.44889317512e-12  1.33616352772e-11  3.44574904288e-12  1.4801546598e-12  8.43865467677e-13  5.38325102269e-13  3.6094747151e-13  2.63410634147e-13  1.98892976772e-13  1.48753200316e-13  1.08169117161e-13  9.70732424657e-14  7.95827370621e-14  5.63801924769e-14  3.18194762816e-14  3.6400054935e-14  3.32842961183e-14  2.59857645653e-14  2.12238555493e-14  2.09197453054e-14  1.5685475744e-14  2.99991319074e-14  2.17118786287e-14  1.53993259836e-14  2.20374218473e-14  2.87232089565e-14  1.98225479859e-14  8.96298233417e-15  1.40049713042e-14  2.24510924211e-14  1.84097070524e-14  1.0397514569e-14  1.55590617803e-14  1.93110411482e-14  2.77425023873e-14  2.70484005653e-14  2.11847816272e-14  2.11848684688e-14  2.06048749444e-14  2.45043775805e-14  2.24632269439e-14  2.2185262844e-14  1.41029166249e-14  1.88662968008e-14  2.33632703053e-14  2.44386746059e-14  1.61151791675e-14  1.78590155711e-14  2.54637880021e-14  2.33184513369e-14  2.28693024433e-14  2.37884120342e-14  1.21540106277e-14  1.33764453974e-14  1.00106305841e-14  9.6930758918e-15  1.06812096703e-14  2.16895994508e-14  1.74463395518e-14  2.04759813147e-14  1.94441175568e-14  2.02129802289e-14  1.74842132349e-14  1.65167777207e-14  2.10734189483e-14  1.49717593173e-14  1.13255399247e-14  1.79099624315e-14  1.73223943809e-14  9.3072298186e-15  6.62934374069e-15  1.03685194632e-14  2.77695794444e-14  1.81011355258e-14  2.10213513089e-14  2.14350150251e-14  1.71311640372e-14  2.35837105129e-14  2.70083288616e-14  2.31018134912e-14  2.48136012393e-14  2.94976202264e-14  3.51354909724e-14  4.90948537042e-14  4.66126585172e-14  6.86976786771e-14  7.49685285864e-14  9.16402044424e-14  1.14724029983e-13  1.52900021681e-13  1.9482022632e-13  2.64666665649e-13
 2.59722799344e-13  3.7195064793e-13  5.43140021754e-13  8.33905531026e-13  1.4795470458e-12  3.44574904288e-12  1.33744988112e-11  3.43337863976e-12  1.48105894725e-12  8.30930604187e-13  5.47036026799e-13  3.68472577332e-13  2.62099907384e-13  1.88702434769e-13  1.39842915709e-13  1.1076360238e-13  9.09045270019e-14  6.91881305148e-14  5.00814718553e-14  4.74188354688e-14  3.86801587037e-14  3.80748876734e-14  3.7290123901e-14  2.49398726827e-14  3.11297586133e-14  3.31950470282e-14  2.68496129776e-14  2.46199438436e-14  2.53334257237e-14  2.96437010797e-14  2.2014858703e-14  2.65856222839e-14  2.28045803463e-14  1.36761566182e-14  2.47475723419e-14  2.30771800318e-14  1.8140549602e-14  1.90641401416e-14  3.26351896047e-14  1.90982877518e-14  1.55746405858e-14  5.6547605882e-15  1.46004945178e-14  2.45794661051e-14  2.52616531033e-14  1.75788108238e-14  1.37742733363e-14  1.20982700985e-14  8.46406598481e-15  1.83318431077e-14  2.02189709286e-14  1.9767796701e-14  1.88969983422e-14  2.29256792637e-14  2.70738702095e-14  2.75602226006e-14  1.92543938708e-14  1.99746217613e-14  1.07029383864e-14  1.9747872234e-14  2.22426047241e-14  2.3544064951e-14  1.55685256897e-14  1.49560548852e-14  1.76533220436e-14  1.60893363973e-14  6.48464074909e-15  1.6678842583e-14  3.05349154997e-14  1.46209542048e-14  2.00440380995e-14  2.08066886965e-14  2.11392014765e-14  1.43027080507e-14  2.31283231489e-14  1.79405939613e-14  2.29610058499e-14  2.28865706755e-14  2.49907599284e-14  1.77610535169e-14  1.78580405522e-14  2.51353796835e-14  2.77961131478e-14  2.15648349342e-14  2.38843247333e-14  2.18637668571e-14  2.30290043192e-14  4.10131967487e-14  3.8569877902e-14  6.27068435983e-14  7.74198914631e-14  7.19248129386e-14  8.71256417252e-14  1.05282169694e-13  1.3854047548e-13  1.90704481327e-13
 1.98474747252e-13  2.72950392527e-13  3.78184984938e-13  5.32637460514e-13  8.32640779156e-13  1.4801546598e-12  3.43337863976e-12  1.33275018533e-11  3.44109899178e-12  1.46401505585e-12  8.380572561e-13  5.3378174038e-13  3.65654639886e-13  2.68820485309e-13  1.97669547224e-13  1.54438694826e-13  1.0536645792e-13  8.79758443188e-14  6.38982998953e-14  6.44540068845e-14  4.51303740372e-14  3.38019110458e-14  4.21588481766e-14  4.24409992052e-14  4.19964759763e-14  3.17186292713e-14  2.65372524284e-14  2.68191764979e-14  1.31265560084e-14  2.71967529668e-14  3.20254062838e-14  2.37300854616e-14  2.20531829873e-14  2.0328147505e-14  2.61356765369e-14  2.73829162723e-14  3.1020518896e-14  2.30408155726e-14  3.07188211567e-14  1.72051334449e-14  1.96374585815e-14  2.00908549524e-14  1.21349039746e-14  2.15095816882e-14  2.08108464966e-14  1.81821000958e-14  1.86362079791e-14  1.68556854594e-14  1.911357932e-14  1.45805097712e-14  2.34413971663e-14  3.06253812602e-14  2.67305222672e-14  2.24321548433e-14  2.15134606689e-14  2.18276631286e-14  2.02988610423e-14  7.67958242006e-15  6.23485829102e-15  1.75524477045e-14  1.75248771659e-14  2.42201772201e-14  1.78939927323e-14  1.20794897917e-14  1.27476411835e-14  2.76420537617e-14  1.04757515535e-14  2.42444809999e-14  3.04381239936e-14  1.79946884574e-14  2.33108242887e-14  2.43755343815e-14  1.70625649035e-14  8.39208147874e-15  1.77266932743e-14  1.45314212485e-14  2.44172619417e-14  1.71730153393e-14  1.26581249706e-14  1.50896754122e-14  2.92828396789e-14  2.3214156483e-14  2.48497680942e-14  2.67425368485e-14  2.12768037452e-14  2.20150427839e-14  2.58776900516e-14  2.9753785862e-14  4.39193451834e-14  4.59407317001e-14  6.26808433417e-14  6.82645061879e-14  7.79724991123e-14  8.77167858691e-14  1.19957788699e-13  1.59091921835e-13
 1.50057512208e-13  1.959311586e-13  2.61229470075e-13  3.61926454014e-13  5.39125337273e-13  8.43865467677e-13  1.48105894725e-12  3.44109899178e-12  1.33560406805e-11  3.44069501886e-12  1.48306543842e-12  8.37714682984e-13  5.28231453509e-13  3.71916681247e-13  2.71168847276e-13  1.99941416724e-13  1.38333122337e-13  1.03797939852e-13  9.13911001438e-14  7.66104693266e-14  4.89700985228e-14  5.11531192033e-14  3.58239982889e-14  2.99936448698e-14  3.33275455844e-14  3.39275339972e-14  3.55501771079e-14  3.2685358733e-14  2.18488700785e-14  2.71788279456e-14  3.50213708764e-14  2.19274786884e-14  9.23586542047e-15  3.25342815e-14  1.90048428647e-14  1.90033953271e-14  2.0151607843e-14  2.84839354183e-14  2.46163419917e-14  5.59853579578e-15  1.66225214652e-14  1.08197507378e-14  2.07642420623e-14  2.04758050606e-14  2.70058751862e-14  1.03145331757e-14  2.37474054427e-14  1.39154251495e-14  2.51722034626e-15  1.83078198982e-14  2.27043371463e-14  2.53548848849e-14  2.62217189891e-14  2.44145521841e-14  2.64337998784e-14  1.8736992124e-14  2.01075523795e-14  2.34048576848e-14  8.75610330073e-15  1.76573676955e-14  1.64926166858e-14  1.42506769544e-14  1.12812550369e-14  2.39317421339e-14  2.08441807283e-14  2.15954021554e-14  1.78536143507e-14  1.22365087113e-14  2.15073323335e-14  2.16101051626e-14  1.59390357156e-14  2.41757711381e-14  2.36942529948e-14  1.57123654499e-14  2.71597767584e-14  2.09924013546e-14  2.27294585002e-14  2.82636803999e-14  2.40935639737e-14  1.65436636094e-14  2.32565969124e-14  1.16312694521e-14  1.35665956125e-14  2.26643027922e-14  2.4298990022e-14  2.40658154721e-14  3.61175612008e-14  2.45791592771e-14  3.01234082907e-14  4.29234643934e-14  5.56373371167e-14  4.60121363046e-14  5.99708215014e-14  7.29910431131e-14  9.25630517357e-14  1.10119763599e-13
 1.15949304844e-13  1.45412817485e-13  1.97195689039e-13  2.63971811067e-13  3.72294807321e-13  5.38325102269e-13  8.30930604187e-13  1.46401505585e-12  3.44069501886e-12  1.33297078959e-11  3.42757715974e-12  1.47824450076e-12  8.29814413014e-13  5.38042608987e-13  3.70181172391e-13  2.75816893653e-13  1.93808005635e-13  1.41584648402e-13  1.16298744555e-13  9.07822653851e-14  6.60049612206e-14  6.38326048794e-14  5.5798976392e-14  4.52833387822e-14  3.44813717143e-14  3.47235187138e-14  2.38930963577e-14  2.80820721902e-14  1.59525640537e-14  2.57213151796e-14  2.46536633792e-14  1.32076852461e-14  2.45561068074e-14  2.67206343285e-14  2.14387348557e-14  1.99167404432e-14  1.65634179744e-14  2.87994264676e-14  3.56960249578e-14  2.3912338168e-14  2.81186487639e-14  1.54048948048e-14  2.12417125886e-14  2.08910384812e-14  2.39764794659e-14  2.04632900373e-14  1.46314558529e-14  1.26127043976e-14  2.48791888794e-14  2.22334278053e-14  2.408451141e-14  2.62976398447e-14  2.15928052505e-14  2.47628213741e-14  1.70981503982e-14  1.79678952052e-14  1.71943178471e-14  3.05448758968e-14  2.18033280963e-14  1.48824553919e-14  3.41253256093e-14  2.89818178331e-14  2.39110887273e-14  1.59728110208e-14  9.84682694125e-15  1.82090336225e-14  2.60215879022e-14  3.04005064843e-14  3.02061963668e-14  2.43182751993e-14  2.00906587405e-14  1.68932556214e-14  2.8427932952e-14  1.56190019465e-14  2.21628052782e-14  1.69735350226e-14  1.10438766304e-14  1.34526475096e-14  1.20752089035e-14  1.37615178326e-14  1.38883539365e-14  1.2175378435e-14  2.07226642548e-14  3.17667215531e-14  1.62032859259e-14  1.83749054567e-14  3.19635326687e-14  2.24664803912e-14  2.03618413877e-14  2.91991632204e-14  4.05854700299e-14  4.24386377479e-14  4.42316017916e-14  4.74191515893e-14  6.43001988202e-14  8.34789990005e-14
 8.63978081162e-14  1.20360626423e-13  1.5756168661e-13  1.95301825092e-13  2.60181278473e-13  3.6094747151e-13  5.47036026799e-13  8.380572561e-13  1.48306543842e-12  3.42757715974e-12  1.33351916041e-11  3.43466264694e-12  1.46470530642e-12  8.45545956898e-13  5.39640577792e-13  3.7591079156e-13  2.60963472438e-13  1.88054485629e-13  1.4766468271e-13  1.11867511141e-13  8.39918855229e-14  7.1585455479e-14  5.7622102167e-14  4.73148081067e-14  4.80225681926e-14  3.56987768626e-14  3.1843865688e-14  3.43880384907e-14  2.98149261497e-14  2.94985745528e-14  2.81303200689e-14  1.78742060495e-14  2.34905554566e-14  2.66103853743e-14  2.33996674458e-14  1.2938816041e-14  1.98353123714e-14  2.43657212178e-14  3.21790111043e-14  2.73068678391e-14  3.0167226786e-14  1.42575402942e-14  3.10938544904e-14  2.80894380947e-14  2.57815514696e-14  2.26009805739e-14  2.35651823991e-14  7.50539363943e-15  1.77667937094e-14  2.46327854629e-14  2.02825124133e-14  2.8344327188e-14  1.65750484125e-14  1.02042613494e-14  6.71898924302e-15  2.17901294233e-14  1.99502634891e-14  1.6037186058e-14  3.40484570541e-15  1.89527164315e-14  2.20920670563e-14  1.38563379108e-14  1.59156514702e-14  2.4704063914e-14  2.32521822229e-14  1.53699733073e-14  1.94691996001e-14  3.03908793968e-14  2.76025018883e-14  2.28732822534e-14  2.80146210872e-14  1.53042974266e-14  1.90190936277e-14  1.27121688893e-14  1.62171460637e-14  1.07332156197e-14  1.6492176754e-14  2.06079506828e-14  1.0372895395e-14  1.61030516042e-14  1.1607249399e-14  2.00460278248e-14  2.68187977119e-14  2.3364335386e-14  2.24801515784e-14  1.77652236815e-14  3.13364293189e-14  1.88745235424e-14  2.60662530665e-14  2.32455264227e-14  2.71825116777e-14  3.55139828678e-14  4.26027546036e-14  4.41082786206e-14  5.32725417663e-14  6.62889360483e-14
 7.36548668949e-14  9.0155271408e-14  1.10799056694e-13  1.5579400489e-13  2.01775613324e-13  2.63410634147e-13  3.68472577332e-13  5.3378174038e-13  8.37714682984e-13  1.47824450076e-12  3.43466264694e-12  1.33551216816e-11  3.43574683573e-12  1.48244893942e-12  8.37867183828e-13  5.4544922814e-13  3.73989287957e-13  2.68647317823e-13  2.01159791982e-13  1.51998977565e-13  1.22286180064e-13  9.65111819501e-14  7.29033268339e-14  5.65307232487e-14  5.39334323099e-14  4.52903718607e-14  3.57779890967e-14  2.685684186e-14  2.84008603245e-14  4.22236337694e-14  3.06856520791e-14  3.11788946368e-14  2.91002317528e-14  2.62115890958e-14  2.14052341301e-14  9.47758488826e-15  1.85901959499e-14  1.65274510724e-14  1.80987475733e-14  1.85815307641e-14  2.12272702646e-14  1.10484736168e-14  2.93965479427e-14  2.48287682198e-14  1.11206368793e-14  1.26125969523e-14  1.10224242415e-14  1.64791110552e-14  2.28698986918e-14  1.91145368963e-14  1.89664594568e-14  1.4531980588e-14  8.21838187062e-15  1.21992014067e-14  1.55824348731e-14  2.03163810204e-14  2.10603242115e-14  1.71253601085e-14  1.74674526536e-14  1.7220661031e-14  1.18943909963e-14  2.0728326379e-14  2.87089152376e-14  2.96267486046e-14  1.92296408055e-14  1.11547466844e-14  1.24198839914e-14  2.21505812423e-14  1.89679513413e-14  2.16789188922e-14  2.12182321413e-14  1.5614449284e-14  2.60874103707e-14  1.42626909524e-14  2.3327840101e-14  1.52396486723e-14  2.34714488233e-14  2.22672885056e-14  2.07102681538e-14  2.65742048993e-14  2.04211208078e-14  1.55066356417e-14  1.24716288248e-14  1.65549877042e-14  1.89017145845e-14  1.40904418223e-14  1.86526683739e-14  2.28012271994e-14  2.57596045935e-14  2.12549384209e-14  2.62526143525e-14  3.39678953647e-14  2.98150674916e-14  3.5320202501e-14  5.36680242398e-14  5.66081487093e-14
 6.53156062149e-14  8.06207057897e-14  1.08961805027e-13  1.19762250871e-13  1.42956365608e-13  1.98892976772e-13  2.62099907384e-13  3.65654639886e-13  5.28231453509e-13  8.29814413014e-13  1.46470530642e-12  3.43574683573e-12  1.33583728139e-11  3.43438325774e-12  1.47456537842e-12  8.38047334922e-13  5.42815629324e-13  3.7025690916e-13  2.67153978073e-13  1.91829555054e-13  1.45043183094e-13  1.19667553261e-13  8.34566529305e-14  7.90437347825e-14  5.95648826359e-14  3.81842779892e-14  2.9721490497e-14  3.21500571759e-14  4.49671264434e-14  3.62686258535e-14  2.31470261903e-14  3.50873465122e-14  3.74413126457e-14  2.45721239827e-14  2.43162769676e-14  1.79791185373e-14  1.45133778347e-14  1.94057543033e-14  1.96668435981e-14  2.23510314118e-14  1.99573983067e-14  1.43273493551e-14  2.30970613958e-14  1.90313038746e-14  9.57490120784e-15  3.25697757207e-15  6.39887332634e-15  1.13193398224e-14  1.33383063002e-14  1.8292761779e-14  1.37942430166e-14  1.37218486862e-14  1.58625125578e-14  2.36805764205e-14  2.93720529892e-14  2.51657890023e-14  1.79592486319e-14  2.07726601254e-14  1.60580030823e-14  2.87055928219e-14  2.10137330952e-14  2.054589459e-14  2.53979009609e-14  2.78716210112e-14  2.24941031233e-14  2.02989899542e-14  2.77127151442e-14  2.2270418367e-14  2.15148201104e-14  2.23045770962e-14  2.03901439648e-14  1.8917723137e-14  2.08645970741e-14  1.98860710184e-14  2.03656134169e-14  2.0602680308e-14  2.63106459317e-14  1.65025048894e-14  1.96678505123e-14  2.74785866554e-14  2.27292300059e-14  2.06804875033e-14  1.58673366954e-14  2.7189036741e-14  1.56571212328e-14  2.63057232949e-14  1.58540718485e-14  2.44437591125e-14  3.544422223e-14  2.40477130348e-14  2.18936192459e-14  2.18069260805e-14  3.18455281229e-14  3.39432471396e-14  4.462226037e-14  4.51572323301e-14
 4.27176946939e-14  5.36966938573e-14  6.79684883487e-14  8.57561714478e-14  1.0537310753e-13  1.48753200316e-13  1.88702434769e-13  2.68820485309e-13  3.71916681247e-13  5.38042608987e-13  8.45545956898e-13  1.48244893942e-12  3.43438325774e-12  1.3371618434e-11  3.43230473732e-12  1.48050712541e-12  8.4185332541e-13  5.33724062197e-13  3.76264060956e-13  2.64080394722e-13  1.93288513777e-13  1.46014866249e-13  1.1207706457e-13  8.21448481237e-14  6.18511747699e-14  4.79976318115e-14  3.6734963972e-14  3.58287110822e-14  3.5313498434e-14  3.5083864141e-14  2.03754006422e-14  2.82262126549e-14  2.46941188346e-14  2.14927160935e-14  2.12090975587e-14  2.21161638389e-14  2.00431882855e-14  1.89284144481e-14  1.41389982748e-14  2.46459124455e-14  2.15371587871e-14  1.24896830834e-14  2.6224771393e-14  1.85193507743e-14  2.86340367389e-14  2.37874090407e-14  1.57119015742e-14  1.71696500547e-14  7.97369021041e-15  1.54998379324e-14  2.14253949939e-14  1.66657608327e-14  1.80992673119e-14  2.49702793877e-14  2.11215482271e-14  2.83374960838e-14  2.1399442144e-14  1.24645755841e-14  1.14426629042e-14  2.34850626314e-14  2.59958777565e-14  1.59291644434e-14  2.51430421111e-14  2.05791087045e-14  2.2303756076e-14  3.21057732093e-14  2.75678600386e-14  1.6085811616e-14  2.81979448623e-14  2.49680335e-14  1.89140258398e-14  3.20027413819e-14  1.73894871824e-14  2.70858276898e-14  2.03409510589e-14  3.02840432072e-14  3.19614553399e-14  2.81466227797e-14  1.72941313668e-14  3.5826179989e-14  2.08281947342e-14  2.19375634329e-14  2.03426841775e-14  2.13868557492e-14  2.22645102073e-14  2.11951515186e-14  2.32324018107e-14  3.08473991635e-14  2.49511363136e-14  2.57724052006e-14  3.0218340844e-14  2.94499261488e-14  4.10560930792e-14  2.8922780994e-14  3.5404679642e-14  4.40953876831e-14
 3.89775685654e-14  4.35008361724e-14  5.25862128514e-14  6.92142724668e-14  8.47607172443e-14  1.08169117161e-13  1.39842915709e-13  1.97669547224e-13  2.71168847276e-13  3.70181172391e-13  5.39640577792e-13  8.37867183828e-13  1.47456537842e-12  3.43230473732e-12  1.33551711933e-11  3.43382027352e-12  1.47315909257e-12  8.4688562063e-13  5.43291188755e-13  3.78304390178e-13  2.70369301865e-13  2.01901188404e-13  1.48669415696e-13  1.01496679245e-13  8.75056948068e-14  7.48394540927e-14  6.60849626801e-14  4.81450853255e-14  4.10057300262e-14  1.75196588194e-14  2.40519188523e-14  2.0480325619e-14  3.00583984173e-14  2.52278913645e-14  1.7720999884e-14  2.12474239382e-14  1.92219813615e-14  2.3616297821e-14  2.12980185039e-14  2.00424075617e-14  2.69316623415e-14  1.97640626955e-14  2.06389061217e-14  2.02503972516e-14  2.58741411213e-14  2.46841855912e-14  2.72267448916e-14  1.61976617327e-14  2.51430281968e-14  2.65211603999e-14  2.39700827627e-14  2.52619581385e-14  2.00979029873e-14  1.36031019869e-14  2.587402723e-14  2.64139767527e-14  2.52993792138e-14  2.20871737688e-14  1.87151305539e-14  2.89793336631e-14  2.13988740099e-14  1.57797465051e-14  1.97290891101e-14  1.83212166658e-14  1.52283331953e-14  3.27907265555e-14  1.7786137907e-14  1.79941065477e-14  3.11130614244e-14  2.88834776708e-14  1.58516094637e-14  2.49887666809e-14  1.83040031442e-14  2.446220808e-14  2.05231455853e-14  2.0630435926e-14  1.91485894028e-14  2.16835235576e-14  1.21292829426e-14  1.53639192025e-14  2.04239708771e-14  1.4980822031e-14  2.52782902897e-14  1.82751254779e-14  1.8546848041e-14  1.52471753362e-14  2.12350882182e-14  1.62721225729e-14  1.08345707916e-14  2.03485065602e-14  2.56025133532e-14  2.38580756026e-14  1.92844828082e-14  1.92574062368e-14  3.21351191625e-14  4.36488473977e-14
 4.68311274246e-14  4.97185276623e-14  5.5082849977e-14  6.31303871494e-14  7.79676325261e-14  9.70732424657e-14  1.1076360238e-13  1.54438694826e-13  1.99941416724e-13  2.75816893653e-13  3.7591079156e-13  5.4544922814e-13  8.38047334922e-13  1.48050712541e-12  3.43382027352e-12  1.3353264327e-11  3.4409550553e-12  1.48638137277e-12  8.50702249068e-13  5.47859389973e-13  3.73598068174e-13  2.64353766882e-13  2.01839071874e-13  1.46339919276e-13  1.18377154606e-13  9.26214802558e-14  7.53848477802e-14  5.92643531141e-14  6.06843856214e-14  4.36034404523e-14  4.39443480471e-14  3.36675314038e-14  3.23307008795e-14  2.78681165857e-14  3.05966106484e-14  2.17041970022e-14  3.38227571765e-14  2.25818548417e-14  2.11190558754e-14  2.30570329741e-14  2.31839290089e-14  2.04337374079e-14  2.07043956451e-14  2.01407424068e-14  2.07728098038e-14  2.55405596308e-14  2.67871582534e-14  2.15633292339e-14  2.07051036655e-14  2.31115038093e-14  2.33027137365e-14  1.835585805e-14  1.53602206727e-14  1.51829265615e-14  2.02520584639e-14  2.18215059288e-14  2.22966502875e-14  3.00019507462e-14  2.63243814582e-14  1.87354528658e-14  1.62830848023e-14  1.39384561834e-14  2.29423543744e-14  2.14217491289e-14  2.20656801863e-14  2.76655689524e-14  1.89054896795e-14  1.6354609718e-14  2.53975452496e-14  2.22921496277e-14  2.17091145177e-14  2.52724051845e-14  1.21670258049e-14  2.62455998596e-14  1.62663770852e-14  2.05569164372e-14  2.44413433233e-14  1.57981773261e-14  1.82784397214e-14  1.4783593202e-14  2.39400132009e-14  2.33527664461e-14  1.19169661842e-14  1.84142731081e-14  9.27872629995e-15  2.83869994147e-14  3.22019208456e-14  2.65630670336e-14  2.34830015645e-14  2.70234487787e-14  2.17765290856e-14  3.12756432657e-14  2.6240743451e-14  2.94946258262e-14  2.57347734591e-14  3.33721657306e-14
 2.79604295106e-14  3.47357121718e-14  4.34778629782e-14  4.26113151497e-14  5.8040558961e-14  7.95827370621e-14  9.09045270019e-14  1.0536645792e-13  1.38333122337e-13  1.93808005635e-13  2.60963472438e-13  3.73989287957e-13  5.42815629324e-13  8.4185332541e-13  1.47315909257e-12  3.4409550553e-12  1.33838399078e-11  3.43595716599e-12  1.4820008252e-12  8.40460116194e-13  5.33229931886e-13  3.79730745284e-13  2.69870960338e-13  1.93309451225e-13  1.55053969716e-13  1.11610838768e-13  9.01249849081e-14  6.58431311954e-14  6.63128468448e-14  5.17492535496e-14  4.96081088849e-14  4.28111751425e-14  3.17482763177e-14  3.65090209276e-14  2.94218697365e-14  2.04806537167e-14  2.81396061648e-14  2.48056058085e-14  2.68425742631e-14  1.71963477705e-14  2.84079668808e-14  1.78766723844e-14  2.57303963793e-14  1.22725902679e-14  1.69232692817e-14  6.26849948717e-15  1.90634562e-14  1.78810056717e-14  1.87301400755e-14  1.98970034002e-14  1.83002353897e-14  2.00037847278e-14  2.08630128175e-14  2.53682819535e-14  2.17830815257e-14  1.88180443361e-14  2.88050833076e-14  3.37009590363e-14  2.95219956707e-14  2.76668542505e-14  2.93832565723e-14  2.30357972931e-14  2.33988648473e-14  2.00291496e-14  1.77644732161e-14  2.40294718825e-14  2.52523072343e-14  2.52257730221e-14  1.93344560614e-14  2.31626757389e-14  2.92266877677e-14  2.84933959899e-14  9.03031381243e-15  1.69420571516e-14  1.51119550109e-14  4.57670236614e-15  1.58647064214e-14  2.34161527839e-14  1.16996049952e-14  1.95785927677e-14  1.86855264331e-14  2.30439940863e-14  2.41532876767e-14  2.15588082341e-14  1.26727724755e-14  2.41463158539e-14  1.30579481916e-14  2.35955386417e-14  2.48815413436e-14  2.46629650648e-14  1.98925849681e-14  1.971363889e-14  2.71107243627e-14  2.27042449327e-14  2.6253548218e-14  2.09207399836e-14
 3.23980634371e-14  3.01569138041e-14  4.06148145981e-14  3.53189560161e-14  5.36052986335e-14  5.63801924769e-14  6.91881305148e-14  8.79758443188e-14  1.03797939852e-13  1.41584648402e-13  1.88054485629e-13  2.68647317823e-13  3.7025690916e-13  5.33724062197e-13  8.4688562063e-13  1.48638137277e-12  3.43595716599e-12  1.33174508711e-11  3.43796876344e-12  1.47513153923e-12  8.32949998894e-13  5.50252963833e-13  3.67391566213e-13  2.67787542135e-13  2.01709572182e-13  1.46126845884e-13  1.03456153753e-13  7.88273166555e-14  7.22479765845e-14  6.6473279857e-14  4.51353403454e-14  4.1579009763e-14  5.15652192348e-14  3.94673208246e-14  3.46735397346e-14  3.06320267601e-14  2.49928295349e-14  1.31177572892e-14  2.51968421869e-14  2.11122698562e-14  2.47228270581e-14  1.87667447574e-14  3.56352043906e-14  3.683160988e-14  2.18936602553e-14  1.93054319123e-14  1.34170139046e-14  1.26547435057e-14  1.44422977673e-14  1.69444988059e-14  4.81761350584e-15  5.3647680728e-15  1.57764529223e-14  8.98913166008e-15 -3.36149313233e-15  1.50071122314e-14  2.64899447033e-14  2.14009587765e-14  2.64018012128e-14  1.50046738426e-14  2.3930304201e-14  1.70242633924e-14  1.03073823174e-14  2.17285727532e-14  2.07207767881e-14  1.82673158157e-14  1.25078980501e-14  1.50394232444e-14  1.4971946111e-14  2.41299406658e-14  2.65335805029e-14  1.66689653808e-14  1.20207942807e-14  3.30658845487e-14  1.84332898728e-14  1.3710687244e-14  2.45151901177e-14  1.6800084748e-14  1.42483551294e-14  1.70582486175e-14  1.95033764927e-14  9.06744855184e-15  1.81793629596e-14  2.43527980858e-14  1.92048566881e-14  2.46002930862e-14  2.01283993173e-14  2.49519186516e-14  2.63176194746e-14  2.1336074639e-14  1.70641508783e-14  1.51283513618e-14  1.33091851625e-14  2.34226462639e-14  3.23616339741e-14  2.89721911243e-14
 3.01684446977e-14  2.94832107125e-14  4.1528704172e-14  3.47838439939e-14  4.00868371028e-14  3.18194762816e-14  5.00814718553e-14  6.38982998953e-14  9.13911001438e-14  1.16298744555e-13  1.4766468271e-13  2.01159791982e-13  2.67153978073e-13  3.76264060956e-13  5.43291188755e-13  8.50702249068e-13  1.4820008252e-12  3.43796876344e-12  1.33979114828e-11  3.45160595931e-12  1.47946549547e-12  8.3812700406e-13  5.33845817737e-13  3.65341241895e-13  2.65783111974e-13  1.90019324319e-13  1.41090365858e-13  1.09744667409e-13  9.2820100196e-14  7.53904111902e-14  5.39768256842e-14  4.71238972441e-14  4.24719769768e-14  3.70021237975e-14  2.92179110866e-14  2.69771390961e-14  2.82029484577e-14  2.47208839651e-14  2.76141460968e-14  2.10076919471e-14  2.00810255608e-14  2.05984638032e-14  2.78787226087e-14  2.12689910355e-14  2.57574417142e-14  1.8794209224e-14  2.64976518712e-14  1.41265776948e-14  1.45131604419e-14  9.12219234678e-15  3.68509819288e-15  2.90035707089e-15  1.75267090243e-14  1.40003889733e-14  1.22162663084e-14  1.8687000797e-14  2.28452760869e-14  2.79430936843e-14  2.45686982381e-14  2.03468515068e-14  1.08070698069e-14  2.46169580216e-14  7.8494190517e-15  9.84712370241e-15  1.8651262844e-14  1.09512661916e-14  1.83890058393e-14  1.47730402214e-14  2.3256553209e-14  2.14993281591e-14  2.04462831664e-14  2.71725367873e-14  2.19928728353e-14  3.46447429523e-14  1.95546999751e-14  2.26765853131e-14  2.33851650054e-14  2.75009965927e-14  2.08821796132e-14  7.93153726542e-15  9.93827872789e-15  1.68176053552e-14  1.27472973397e-14  1.57252717705e-14  1.60967599124e-14  2.75674203578e-14  2.33201004883e-14  2.93874217852e-14  3.09579880464e-14  1.94369464713e-14  1.48222638787e-14  2.60291152581e-14  1.74489309362e-14  1.15501524526e-14  1.55922391164e-14  1.58870448841e-14
 2.7491772423e-14  3.15712673757e-14  3.60136717537e-14  2.85554547779e-14  2.8298803751e-14  3.6400054935e-14  4.74188354688e-14  6.44540068845e-14  7.66104693266e-14  9.07822653851e-14  1.11867511141e-13  1.51998977565e-13  1.91829555054e-13  2.64080394722e-13  3.78304390178e-13  5.47859389973e-13  8.40460116194e-13  1.47513153923e-12  3.45160595931e-12  1.33595258154e-11  3.44144035253e-12  1.4846272676e-12  8.35728376284e-13  5.36537251673e-13  3.70291377969e-13  2.6189111244e-13  1.89877491974e-13  1.44494398791e-13  1.09556879179e-13  9.37029995425e-14  6.93835297101e-14  6.5801692085e-14  4.91768814215e-14  5.05351288949e-14  3.44488323724e-14  1.02574608699e-14  2.36765722212e-14  2.02706899526e-14  1.7152222161e-14  1.85406789249e-14  2.32294458041e-14  4.00125067758e-14  2.02319857268e-14  2.52127273251e-14  3.82735944558e-14  2.08440057663e-14  1.96849698423e-14  2.11745614711e-14  2.30176513327e-14  2.13692158511e-14  1.72530096044e-14  2.29605140201e-14  2.30399715731e-14  1.73983995223e-14  1.23694788969e-14  1.55059690276e-14  1.79302309689e-14  1.74908062924e-14  1.73221103021e-14  1.38389455987e-14  8.59026799346e-15  2.57990262301e-14  2.29245730932e-14  2.28003221857e-14  1.1404364425e-14  1.58060972484e-14  2.19033958798e-14  1.69039761847e-14  2.08135856666e-14  1.57912309589e-14  2.47902302974e-14  2.12838600436e-14  1.85636851675e-14  2.38098091422e-14  2.36211669663e-14  2.3674399915e-14  2.59722887825e-14  1.98975514478e-14  2.17835318665e-14  2.88900273889e-14  2.40637344088e-14  2.81379103297e-14  1.3190073591e-14  2.06475947695e-14  2.90764302849e-14  3.8818257826e-14  2.52662417193e-14  3.1371471316e-14  2.9980521893e-14  1.46439820038e-14  1.58406846236e-14  1.30422930632e-14  2.72054737525e-14  1.05825525416e-14  2.582225402e-14  2.90844342161e-14
 1.90209661931e-14  2.10692165973e-14  1.51483089841e-14  4.27709736129e-14  4.0974278979e-14  3.32842961183e-14  3.86801587037e-14  4.51303740372e-14  4.89700985228e-14  6.60049612206e-14  8.39918855229e-14  1.22286180064e-13  1.45043183094e-13  1.93288513777e-13  2.70369301865e-13  3.73598068174e-13  5.33229931886e-13  8.32949998894e-13  1.47946549547e-12  3.44144035253e-12  1.33443171024e-11  3.43633392339e-12  1.48642634893e-12  8.35118609273e-13  5.3870697838e-13  3.71256423909e-13  2.68497985478e-13  1.96453003424e-13  1.43212502587e-13  1.12686657023e-13  8.59130081935e-14  5.87006768275e-14  5.30031670161e-14  5.12548430628e-14  4.62486578183e-14  1.91433112454e-14  2.61125738384e-14  2.61746853978e-14  1.99542153345e-14  2.76004090001e-14  2.35338354627e-14  3.31585749516e-14  2.39301691366e-14  2.50897519564e-14  2.43958012664e-14  1.98172332941e-14  2.71903897156e-14  1.34515062029e-14  1.93821122111e-14  2.04052651457e-14  1.37302923423e-14  1.28274966163e-14  1.75107725963e-14  1.0120381103e-14  2.3715071017e-14  2.28827205027e-14  1.55014067497e-14  9.47408827729e-15  1.40533622165e-14  2.02185000408e-14  1.39309302718e-14  2.76150605748e-14  2.33366934749e-14  2.06579486878e-14  1.33064267255e-14  1.96521444582e-14  2.30399671107e-14  1.64901838744e-14  2.1961471658e-14  2.06189458792e-15  1.83372896416e-14  1.64880197603e-14  1.80167727398e-14  2.76671572177e-14  2.07618559527e-14  1.72123600124e-14  1.60237031918e-14  3.39724836211e-14  2.87087689654e-14  2.50350365606e-14  2.45945243237e-14  2.47537622723e-14  1.55116923768e-14  2.06609399167e-14  2.23427130755e-14  2.29819550781e-14  2.50825401126e-14  2.09937122651e-14  2.45181119176e-14  2.0159229011e-14  1.78843367559e-14  2.24132400228e-14  2.47099791086e-14  1.75100162162e-14  9.99083916799e-15  5.41236760799e-15
 1.97752565925e-14  2.36511568001e-14  2.68388659621e-14  2.83943247021e-14  2.14582507819e-14  2.59857645653e-14  3.80748876734e-14  3.38019110458e-14  5.11531192033e-14  6.38326048794e-14  7.1585455479e-14  9.65111819501e-14  1.19667553261e-13  1.46014866249e-13  2.01901188404e-13  2.64353766882e-13  3.79730745284e-13  5.50252963833e-13  8.3812700406e-13  1.4846272676e-12  3.43633392339e-12  1.33833329399e-11  3.44868576057e-12  1.47540675085e-12  8.27704501461e-13  5.41134998272e-13  3.78704910941e-13  2.63596823658e-13  2.00020328612e-13  1.53648585701e-13  1.18514132624e-13  8.9128356886e-14  6.87339262704e-14  6.39226216738e-14  5.13869075923e-14  4.24994931434e-14  3.55867194401e-14  3.67852948649e-14  2.36613705632e-14  1.48985977639e-14  1.28176949823e-14  2.99058530608e-14  2.21036120604e-14  2.16322986807e-14  2.38796136355e-14  2.30095687209e-14  2.30521386429e-14  7.54795791188e-15  1.68881340445e-14  2.3104473253e-14  2.61346262737e-14  2.45055466113e-14  3.14870007983e-14  1.59424973271e-14  2.00853921266e-14  2.64567409666e-14  1.99237262167e-14  8.70797057264e-15  2.98531127549e-15  1.41651333147e-14  7.28329582721e-15  1.12236930643e-14  9.02249814468e-15  5.93694361227e-15  1.31877512599e-14  1.15290966073e-14  2.65979677439e-14  1.68868241745e-14  1.51450751026e-14  2.1739579056e-14  1.5519882589e-14  1.16558986672e-14  1.44481558193e-14  2.27634027076e-14  2.08529205221e-14  2.53066768125e-14  1.70928617482e-14  1.68739402497e-14  2.16264131318e-14  2.53890022968e-14  1.86219647315e-14  1.78983043322e-14  2.48572496764e-14  1.83742419025e-14  2.65291759126e-14  8.96312262203e-15  1.31450075665e-14  8.78627554878e-15  2.17083008035e-14  2.05098500685e-14  2.32363626217e-14  1.50843008641e-14  1.85209125744e-14  2.80872831122e-14  2.712934609e-14  2.24133091834e-14
 2.20867458439e-14  2.81685754159e-14  2.39116998574e-14  2.77185454075e-14  1.81544110384e-14  2.12238555493e-14  3.7290123901e-14  4.21588481766e-14  3.58239982889e-14  5.5798976392e-14  5.7622102167e-14  7.29033268339e-14  8.34566529305e-14  1.1207706457e-13  1.48669415696e-13  2.01839071874e-13  2.69870960338e-13  3.67391566213e-13  5.33845817737e-13  8.35728376284e-13  1.48642634893e-12  3.44868576057e-12  1.33936216473e-11  3.43379498993e-12  1.47393866626e-12  8.3152445246e-13  5.39148741097e-13  3.6940934437e-13  2.61291038696e-13  1.9702839229e-13  1.48514543378e-13  1.10338793152e-13  8.71496817917e-14  7.31002393434e-14  5.5815306884e-14  5.37912833758e-14  4.65690518256e-14  3.29760580082e-14  2.85971475534e-14  2.11296982192e-14  2.35960852367e-14  1.20596349158e-14  2.45470755278e-14  3.10073176188e-14  2.9087627867e-14  2.02037739364e-14  2.72662854683e-14  1.24647407568e-14  2.08410325422e-14  2.43476133594e-14  2.21024873228e-14  1.47569063577e-14  2.50888413697e-14  2.32909230111e-14  3.01827269621e-14  1.6734607437e-14  2.45011711742e-14  1.12458324842e-14  6.32508298792e-15  1.7030558613e-14  2.37705387115e-14  2.44844296108e-14  1.35606545348e-14  1.45987131333e-14  2.43846322625e-14  1.61803521308e-14  1.18518050459e-14  1.57920912644e-14  2.52044806907e-14  1.31897939624e-14  1.7663259658e-14  1.49404580843e-14  1.9719323725e-14  2.368729057e-14  2.27394982552e-14  2.11095434351e-14  1.90670882944e-14  1.03108619702e-14  1.60933329102e-14  1.83631185328e-14  2.4868903347e-14  1.59571884697e-14  1.47643584819e-14  2.51714914344e-14  2.69550971856e-14  1.58613252897e-14  1.59618839643e-14  1.37584755731e-14  1.09322227819e-14  1.89433533551e-14  2.21343121312e-14  1.87186586445e-14  2.39461896671e-14  3.02944491745e-14  1.44073975295e-14  1.60487345481e-14
 1.95804217903e-14  2.46153929722e-14  2.68640536507e-14  2.86090061736e-14  4.05844981583e-14  2.09197453054e-14  2.49398726827e-14  4.24409992052e-14  2.99936448698e-14  4.52833387822e-14  4.73148081067e-14  5.65307232487e-14  7.90437347825e-14  8.21448481237e-14  1.01496679245e-13  1.46339919276e-13  1.93309451225e-13  2.67787542135e-13  3.65341241895e-13  5.36537251673e-13  8.35118609273e-13  1.47540675085e-12  3.43379498993e-12  1.33012398826e-11  3.42501577665e-12  1.47281539848e-12  8.45404849856e-13  5.45979432568e-13  3.63071622965e-13  2.61102775423e-13  2.05627381964e-13  1.52393778792e-13  1.14742041711e-13  8.72234223051e-14  6.81240258581e-14  5.04446953617e-14  5.46518967928e-14  4.83828951124e-14  3.00520576733e-14  2.341156286e-14  2.63654841107e-14  3.37637863573e-14  2.37317774377e-14  2.82515472865e-14  2.05738588954e-14  2.07325220737e-14  1.84533321335e-14  2.21444048095e-14  2.37131459164e-14  2.48629125303e-14  2.14392653348e-14  7.14726693987e-15  1.88168984427e-14  2.58345300832e-14  1.75404753706e-14  2.24829308166e-14  1.20477710095e-14  2.86870612234e-14  9.19750663392e-15  1.15278567295e-14  1.33263055722e-14  1.65606912592e-14  2.45486973412e-14  1.80728774149e-14  1.77327694156e-14  1.09722751357e-14  2.54668696742e-14  2.96318671407e-14  2.4461830924e-14  1.75401530015e-14  2.27414422449e-14  1.86118240815e-14  1.78516810653e-14  2.25787569945e-14  1.54016654551e-14  1.28934038147e-14  2.02751458129e-14  1.52978505843e-14  1.65615771431e-14  6.14687476914e-15  9.87645504325e-15  6.53018317651e-15  1.16939245629e-14  8.10920691178e-15  1.43409711101e-14  1.11286484674e-14  2.67580550908e-14  1.67024292159e-14  1.3949697888e-14  1.7977381722e-14  1.99340341514e-14  1.63974951106e-14  2.94715945732e-14  2.22862636655e-14  2.53218449915e-14  2.09817218045e-14
 1.73116487041e-14  2.67011749954e-14  2.62019523679e-14  2.94124693106e-14  2.92466254135e-14  1.5685475744e-14  3.11297586133e-14  4.19964759763e-14  3.33275455844e-14  3.44813717143e-14  4.80225681926e-14  5.39334323099e-14  5.95648826359e-14  6.18511747699e-14  8.75056948068e-14  1.18377154606e-13  1.55053969716e-13  2.01709572182e-13  2.65783111974e-13  3.70291377969e-13  5.3870697838e-13  8.27704501461e-13  1.47393866626e-12  3.42501577665e-12  1.33295674323e-11  3.44084270147e-12  1.4860274229e-12  8.49907033439e-13  5.48251270972e-13  3.71840123589e-13  2.69391788965e-13  2.01515981518e-13  1.4809131322e-13  1.13730149121e-13  9.22650057216e-14  6.0856426793e-14  6.13090918179e-14  5.61861947361e-14  2.98782003657e-14  3.55910509699e-14  3.71513889621e-14  2.86864004328e-14  3.41000204376e-14  2.92598387492e-14  3.32540038522e-14  2.58738944436e-14  2.51107057419e-14  1.75958134231e-14  2.40336410457e-14  3.4603716221e-14  2.61849628626e-14  2.63972612874e-14  1.38783171013e-14  1.92632598841e-14  3.07851991276e-14  2.75162870514e-14  7.11901989257e-15  1.60291543447e-14  2.30954956659e-14  2.42488084677e-14  1.23226203911e-14  3.01801525832e-14  2.43340686965e-14  1.34057839901e-14  2.36429874887e-14  2.1173241861e-14  1.81013425406e-14  2.20131595573e-14  1.45863375269e-14  1.97298033603e-14  1.76442285549e-14  1.52578154143e-14  9.58460941924e-15  1.79120551108e-14  1.39280486571e-14  1.72402454362e-14  1.71633378099e-14  1.62034253356e-14  1.64479458692e-14  2.5490311158e-14  2.55467997762e-14  2.25304621072e-14  1.76993128454e-14  1.96259705925e-14  2.36273562647e-14  2.04944438284e-14  2.68956517981e-14  3.1108429795e-14  2.81966756736e-14  1.33135153395e-14  1.64744345939e-14  1.44204078275e-14  2.32330450784e-14  2.32376030384e-14  2.97167551961e-14  2.93385051585e-14
 1.86600686492e-14  2.84599347395e-14  1.7014007756e-14  2.39472569943e-14  2.70287535809e-14  2.99991319074e-14  3.31950470282e-14  3.17186292713e-14  3.39275339972e-14  3.47235187138e-14  3.56987768626e-14  4.52903718607e-14  3.81842779892e-14  4.79976318115e-14  7.48394540927e-14  9.26214802558e-14  1.11610838768e-13  1.46126845884e-13  1.90019324319e-13  2.6189111244e-13  3.71256423909e-13  5.41134998272e-13  8.3152445246e-13  1.47281539848e-12  3.44084270147e-12  1.33888062746e-11  3.44628447168e-12  1.49038713272e-12  8.48343252269e-13  5.38736886328e-13  3.67925524995e-13  2.63074130571e-13  1.90792872466e-13  1.40536781636e-13  1.06002739092e-13  8.6266454428e-14  7.82653987749e-14  6.49870076274e-14  4.44647237218e-14  4.30876977911e-14  4.15114351844e-14  3.18716857748e-14  1.30014885115e-14  1.59342193534e-14  1.66123255029e-14  2.743465974e-14  3.38138990267e-14  1.86234733101e-14  1.62697117019e-14  2.90039312689e-14  2.55123898807e-14  2.72734672057e-14  8.95557260426e-15  1.56119590384e-14  2.10920435225e-14  2.79163640593e-14  2.03370998873e-14  2.81447056068e-14  2.43597557136e-14  1.95400372884e-14  2.61141498968e-14  1.60997255163e-14  2.28290696124e-14  2.10740969418e-14  1.76364121572e-14  1.12953726535e-14  1.38453322946e-14  1.47825530494e-14  2.71393734069e-14  2.18995920511e-14  2.1614970256e-14  2.3012862117e-14  9.7924038242e-15  1.80829621577e-14  1.01756351449e-14  1.93175556474e-14  2.2865751255e-14  1.49589354409e-14  1.32813947702e-14  8.53649199019e-15  1.84030772677e-14  2.25392860313e-14  2.29652136438e-14  2.51769817762e-14  1.56644001335e-14  1.90341167673e-14  2.08389046037e-14  1.94500688858e-14  1.94315875888e-14  1.33010106251e-14  2.26711564205e-14  2.60425862167e-14  1.7924800024e-14  1.50214657943e-14  1.25681624449e-14  2.60782830481e-14
 1.43354567802e-14  1.94806532019e-14  2.2945352042e-14  2.42037228766e-14  2.08810864827e-14  2.17118786287e-14  2.68496129776e-14  2.65372524284e-14  3.55501771079e-14  2.38930963577e-14  3.1843865688e-14  3.57779890967e-14  2.9721490497e-14  3.6734963972e-14  6.60849626801e-14  7.53848477802e-14  9.01249849081e-14  1.03456153753e-13  1.41090365858e-13  1.89877491974e-13  2.68497985478e-13  3.78704910941e-13  5.39148741097e-13  8.45404849856e-13  1.4860274229e-12  3.44628447168e-12  1.3365240376e-11  3.44998952599e-12  1.4771406083e-12  8.49431778054e-13  5.4611209331e-13  3.69215408055e-13  2.60661958012e-13  1.91471160263e-13  1.45155268657e-13  1.12287059293e-13  8.98127129503e-14  7.35010477493e-14  5.3835677329e-14  3.44541065143e-14  3.90611988549e-14  3.85866234996e-14  2.55752344908e-14  3.17052882045e-14  2.57039682003e-14  3.04579352164e-14  1.90572308123e-14  1.43651805782e-14  2.03910370475e-14  1.78970616655e-14  2.52232300077e-14  1.80950122695e-14  1.89383871053e-14  9.94752036825e-15  2.09851643978e-14  1.38406858686e-14  1.76629558921e-14  1.57302269671e-14  1.56844670933e-14  1.27180097677e-14  1.48111555021e-14  1.27689592949e-14  1.76527557718e-14  1.22565549637e-14  2.07183915966e-14  1.89094378446e-14  2.83676620986e-14  1.48437264045e-14  1.88380256757e-14  2.05845624606e-14  2.46192569756e-14  2.40224301886e-14  1.5161269225e-14  9.35941795698e-15  8.50702280452e-15  1.7029403336e-14  1.48232363592e-14  8.29673455243e-15  1.96553725402e-14  1.58536097759e-14  2.89222212538e-14  2.3204395951e-14  4.5935205377e-15  1.50471021773e-14  2.25960212673e-14  1.18362230918e-14  1.39765731915e-14  2.47810068539e-14  1.61089874447e-14  1.4953070157e-14  1.58549837782e-14  2.40441192608e-14  8.25241836745e-15  1.32460090298e-14  2.17982483034e-14  1.6937639815e-14
 1.54013887811e-14  2.05797513757e-14  2.28621726035e-14  2.44632417705e-14  1.23656216022e-14  1.53993259836e-14  2.46199438436e-14  2.68191764979e-14  3.2685358733e-14  2.80820721902e-14  3.43880384907e-14  2.685684186e-14  3.21500571759e-14  3.58287110822e-14  4.81450853255e-14  5.92643531141e-14  6.58431311954e-14  7.88273166555e-14  1.09744667409e-13  1.44494398791e-13  1.96453003424e-13  2.63596823658e-13  3.6940934437e-13  5.45979432568e-13  8.49907033439e-13  1.49038713272e-12  3.44998952599e-12  1.33642300258e-11  3.43650341906e-12  1.47732044559e-12  8.37735750018e-13  5.36355584904e-13  3.77394039252e-13  2.5734356796e-13  1.9909500724e-13  1.48594417104e-13  1.09879332057e-13  9.90686814385e-14  7.13502338029e-14  6.29282092081e-14  4.59166677695e-14  3.4699574844e-14  2.81412107365e-14  3.53178262921e-14  2.83633538274e-14  2.81097464483e-14  2.09766781259e-14  1.42951547099e-14  2.46996981671e-14  2.55668807263e-14  2.63250033232e-14  1.81594990662e-14  2.70662145381e-14  2.13837533618e-14  1.49985844538e-14  2.02367453054e-14  7.78638215895e-15  2.00680774532e-14  2.12847919617e-14  1.96978387868e-14  1.6655472565e-14  2.00340011388e-14  1.56259792649e-14  1.28907256352e-14  2.5125740156e-14  2.06457011687e-14  2.666779108e-14  1.46832510237e-14  2.42397424104e-14  2.66325263076e-14  1.62996813989e-14  1.72397141907e-14  1.36488143416e-14  7.74081073424e-15  1.00121773231e-14  2.11706907479e-14  1.16895514149e-14  1.32998595313e-14  1.25948253287e-14  2.29851086571e-14  1.85782649668e-14  1.37958737194e-14  1.52189858529e-14  7.63055327037e-15  4.74306984358e-15  9.92757073237e-15  1.75183451988e-14  1.62106461759e-14  2.77540914735e-14  2.24363396049e-14  2.19440991111e-14  3.11784044788e-14  2.48508406912e-14  1.70645662047e-14  2.11527021386e-14  2.03777249377e-14
 6.09842008918e-15  1.4256328602e-14  1.75583909339e-14  2.22374784685e-14  1.85347004188e-14  2.20374218473e-14  2.53334257237e-14  1.31265560084e-14  2.18488700785e-14  1.59525640537e-14  2.98149261497e-14  2.84008603245e-14  4.49671264434e-14  3.5313498434e-14  4.10057300262e-14  6.06843856214e-14  6.63128468448e-14  7.22479765845e-14  9.2820100196e-14  1.09556879179e-13  1.43212502587e-13  2.00020328612e-13  2.61291038696e-13  3.63071622965e-13  5.48251270972e-13  8.48343252269e-13  1.4771406083e-12  3.43650341906e-12  1.33473584156e-11  3.4436375447e-12  1.48297981356e-12  8.33140995225e-13  5.48277815238e-13  3.6100297863e-13  2.59288635465e-13  1.96124796654e-13  1.43832193624e-13  1.15414376672e-13  9.46515719804e-14  6.79967069818e-14  4.95800375677e-14  4.32703279909e-14  3.71311650597e-14  3.07605921377e-14  2.86037225016e-14  3.22369034639e-14  2.56385418558e-14  2.80963193729e-14  2.47599575438e-14  2.54586624001e-14  1.67896066146e-14  1.35391001718e-14  1.79049719681e-14  1.73200047756e-14  2.20749087732e-14  2.17304465603e-14  3.3847274225e-15  1.4539772799e-14  2.65025928957e-14  2.51081535725e-14  1.87777025737e-14  2.12386712943e-14  1.76315863848e-14  8.50527538245e-15  1.17557734254e-14  1.38539338155e-14  2.30565045887e-14  1.24856155716e-14  3.18535499075e-14  2.24597705576e-14  1.70095298375e-14  2.23292625362e-14  2.04476994258e-14  2.14649347772e-14  2.25919368153e-14  1.805856454e-14  2.32733945308e-14  1.81743585111e-14  1.70215142865e-14  1.66951005411e-14  1.57853220668e-14  1.86483913015e-14  1.59305136593e-14  4.99361127153e-15  3.34148925071e-15  7.0572217662e-15  1.45980617533e-14  1.25545245793e-14  1.24428073761e-14  1.63059363263e-14  3.24285276845e-14  3.3272095334e-14  2.10547204651e-14  1.378718992e-14  1.84631402078e-14  1.41007816862e-14
 1.09167905361e-14  2.5835285276e-14  2.59704644013e-14  2.66641626211e-14  2.51877730108e-14  2.87232089565e-14  2.96437010797e-14  2.71967529668e-14  2.71788279456e-14  2.57213151796e-14  2.94985745528e-14  4.22236337694e-14  3.62686258535e-14  3.5083864141e-14  1.75196588194e-14  4.36034404523e-14  5.17492535496e-14  6.6473279857e-14  7.53904111902e-14  9.37029995425e-14  1.12686657023e-13  1.53648585701e-13  1.9702839229e-13  2.61102775423e-13  3.71840123589e-13  5.38736886328e-13  8.49431778054e-13  1.47732044559e-12  3.4436375447e-12  1.3372454736e-11  3.43488536003e-12  1.4740306996e-12  8.4005084262e-13  5.3667418684e-13  3.56298623241e-13  2.63131137855e-13  1.78835044495e-13  1.43626526534e-13  1.15585087108e-13  8.26097368664e-14  6.22952782462e-14  5.0742681386e-14  4.39447873872e-14  3.16059984545e-14  2.27427607936e-14  2.84385266968e-14  3.24065307806e-14  1.66947616642e-14  2.44782379455e-14  2.89270797038e-14  2.63625163683e-14  2.39710558443e-14  2.99412875427e-14  2.26321645862e-14  1.51066681555e-14  1.18422066788e-14  1.56635944003e-14  2.37522604583e-14  2.31463134761e-14  2.01349072188e-14  1.6375577296e-14  1.87355083293e-14  2.59275955095e-14  2.1734736238e-14  1.45587718379e-14  1.02999584421e-14  1.24635826147e-14  1.61129864477e-14  2.14505693014e-14  2.23457523276e-14  2.06254417208e-14  3.34012571962e-14  2.39878815726e-14  1.51395515762e-14  1.48523342387e-14  1.63330232162e-14  1.81886064687e-14  1.66186275683e-14  2.15806426835e-14  1.58788145939e-14  1.83972785239e-14  2.08232863947e-14  1.81227971904e-14  1.21812936116e-14  1.87135873662e-14  2.34658663373e-14  3.4290550579e-14  1.78876672954e-14  1.24088497158e-14  2.28047435506e-14  2.55942504238e-14  2.8462851212e-14  2.42048838025e-14  2.23569299776e-14  2.62623360002e-14  2.28735552895e-14
 2.05918119168e-14  2.40901831707e-14  2.29021970535e-14  1.9892960625e-14  1.88880208917e-14  1.98225479859e-14  2.2014858703e-14  3.20254062838e-14  3.50213708764e-14  2.46536633792e-14  2.81303200689e-14  3.06856520791e-14  2.31470261903e-14  2.03754006422e-14  2.40519188523e-14  4.39443480471e-14  4.96081088849e-14  4.51353403454e-14  5.39768256842e-14  6.93835297101e-14  8.59130081935e-14  1.18514132624e-13  1.48514543378e-13  2.05627381964e-13  2.69391788965e-13  3.67925524995e-13  5.4611209331e-13  8.37735750018e-13  1.48297981356e-12  3.43488536003e-12  1.33505323361e-11  3.42946008158e-12  1.48984143294e-12  8.47713005342e-13  5.32605298424e-13  3.67796918573e-13  2.75051371881e-13  2.05523959158e-13  1.55159576525e-13  1.15529990005e-13  8.80984141448e-14  6.05434463756e-14  5.54582893703e-14  4.57039956917e-14  3.8981179391e-14  4.67113509479e-14  3.52267540001e-14  2.91631928806e-14  3.45418804642e-14  3.48591631543e-14  2.96212629998e-14  2.41665969155e-14  2.03128549076e-14  2.64150635222e-14  2.02027844864e-14  1.95786253637e-14  2.40182013201e-14  2.05305934197e-14  2.34275761828e-14  2.46773546409e-14  1.09131018152e-14  2.37010636764e-14  1.77789645601e-14  1.34795524128e-14  1.61640206923e-14  2.3315596987e-14  1.03982201795e-14  1.79148481916e-14  1.63014870751e-14  2.19970411712e-14  2.03604043335e-14  2.16865458637e-14  2.56424415797e-14  1.53688569492e-14  1.71629034925e-14  8.25720927877e-15  2.1581661417e-14  2.05584418392e-14  2.43555850571e-14  1.84829858375e-14  1.98841066218e-14  1.93749278183e-14  8.97872039076e-15  5.68362770337e-15  7.90447410683e-15  1.8092659654e-14  3.74384745865e-14  2.84646238056e-14  1.33295911375e-14  1.95264613423e-14  2.76038277551e-14  1.98591603291e-14  2.0359956225e-14  2.27827368071e-14  2.64545265279e-14  2.49207044968e-14
 2.12208104423e-14  1.94138903878e-14  1.96466877325e-14  1.73075137978e-14  1.86846786602e-14  8.96298233417e-15  2.65856222839e-14  2.37300854616e-14  2.19274786884e-14  1.32076852461e-14  1.78742060495e-14  3.11788946368e-14  3.50873465122e-14  2.82262126549e-14  2.0480325619e-14  3.36675314038e-14  4.28111751425e-14  4.1579009763e-14  4.71238972441e-14  6.5801692085e-14  5.87006768275e-14  8.9128356886e-14  1.10338793152e-13  1.52393778792e-13  2.01515981518e-13  2.63074130571e-13  3.69215408055e-13  5.36355584904e-13  8.33140995225e-13  1.4740306996e-12  3.42946008158e-12  1.33547595335e-11  3.440713807e-12  1.47810480215e-12  8.30748894241e-13  5.34707446268e-13  3.69677915562e-13  2.74120840745e-13  2.01930652112e-13  1.55107193471e-13  1.08099027611e-13  9.03049142886e-14  6.32583030785e-14  5.19700997414e-14  4.11660786692e-14  4.76302223523e-14  2.8674071792e-14  2.99085011027e-14  2.4002969373e-14  2.19076625669e-14  2.36955367496e-14  2.34501956188e-14  1.46568981557e-14  2.85587913179e-14  2.32958588762e-14  1.91633848919e-14  2.38553169996e-14  1.93281119486e-14  2.03792077255e-14  2.49224643364e-14  1.82069768496e-14  2.57374074122e-14  2.39292918511e-14  2.70847618598e-14  3.01653130888e-14  2.13803679236e-14  2.3313066831e-14  2.91020539955e-14  2.33034084147e-14  2.66693944848e-14  2.4242421774e-14  1.45879495004e-14  3.33031990409e-14  2.39535573254e-14  1.47416624253e-14  1.69019467082e-14  1.4367914055e-14  1.78070666131e-14  2.65129993064e-14  1.97465261169e-14  3.13054650088e-14  1.77680280509e-14  2.4024513607e-14  2.41662431203e-14  1.30122249841e-14  1.43456313893e-14  2.28842330361e-14  2.04847214932e-14  1.87254311284e-14  1.39089046137e-14  1.68497420553e-14  1.73109463666e-14  2.22625477114e-14  5.68867925699e-15  1.08046870454e-14  1.09817425251e-14
 1.59558492365e-14  2.2071654804e-14  2.09608608191e-14  2.4788068858e-14  2.24113670183e-14  1.40049713042e-14  2.28045803463e-14  2.20531829873e-14  9.23586542047e-15  2.45561068074e-14  2.34905554566e-14  2.91002317528e-14  3.74413126457e-14  2.46941188346e-14  3.00583984173e-14  3.23307008795e-14  3.17482763177e-14  5.15652192348e-14  4.24719769768e-14  4.91768814215e-14  5.30031670161e-14  6.87339262704e-14  8.71496817917e-14  1.14742041711e-13  1.4809131322e-13  1.90792872466e-13  2.60661958012e-13  3.77394039252e-13  5.48277815238e-13  8.4005084262e-13  1.48984143294e-12  3.440713807e-12  1.3381828122e-11  3.43674728885e-12  1.4811437514e-12  8.2797888129e-13  5.33160120882e-13  3.75920590556e-13  2.67699729166e-13  1.89478009197e-13  1.3464911608e-13  1.01491004363e-13  8.35337497919e-14  5.24216534062e-14  5.82173651699e-14  4.48880377246e-14  3.64620785507e-14  3.03398577802e-14  4.12839027906e-14  2.77489329998e-14  2.77117395364e-14  2.52656823183e-14  9.50264937651e-15  1.96177407692e-14  1.34965654636e-14  1.85336328464e-14  2.33953619406e-14  2.6419953829e-14  2.72441277972e-14  2.04203010037e-14  2.27226661196e-14  1.79570024999e-14  2.0305929771e-14  2.14781018945e-14  2.60961709174e-14  1.28828985271e-14  7.41657302551e-15  2.81887309701e-14  1.83899814277e-14  1.17169699744e-14  1.9228455546e-14  1.71542262842e-14  2.05364725709e-14  1.97363840108e-14  1.25320010908e-14  2.43602271021e-14  2.10569891524e-14  2.74272270317e-14  2.06688990437e-14  1.63138279632e-14  1.74464334575e-14  1.65312869935e-14  7.19127417601e-15 -9.86511792678e-16  4.88829940561e-15  1.60768658062e-14  2.56670093129e-14  2.20693175147e-14  1.90148690967e-14  7.50653093868e-15  1.21852878578e-14  1.72507193436e-14  1.90690472326e-14  1.15519441921e-14  1.80252841935e-14  1.91076193971e-14
 1.90504578054e-14  1.24781695576e-14  1.34530629409e-14  1.57010486827e-14  1.89830295503e-14  2.24510924211e-14  1.36761566182e-14  2.0328147505e-14  3.25342815e-14  2.67206343285e-14  2.66103853743e-14  2.62115890958e-14  2.45721239827e-14  2.14927160935e-14  2.52278913645e-14  2.78681165857e-14  3.65090209276e-14  3.94673208246e-14  3.70021237975e-14  5.05351288949e-14  5.12548430628e-14  6.39226216738e-14  7.31002393434e-14  8.72234223051e-14  1.13730149121e-13  1.40536781636e-13  1.91471160263e-13  2.5734356796e-13  3.6100297863e-13  5.3667418684e-13  8.47713005342e-13  1.47810480215e-12  3.43674728885e-12  1.33508909433e-11  3.43467829081e-12  1.47166809217e-12  8.40739164646e-13  5.44281258304e-13  3.64162791163e-13  2.6784319082e-13  2.07783128927e-13  1.4280123597e-13  1.03368398659e-13  8.32402130425e-14  7.16586942538e-14  5.48340582901e-14  3.68062170813e-14  3.62531535059e-14  3.16412651738e-14  3.22351410492e-14  3.30461892111e-14  3.21418316929e-14  2.36089957454e-14  1.0542499755e-14  1.13259061151e-14  1.9966407117e-14  2.36014014092e-14  1.70735461545e-14  2.99697313678e-14  2.93084136606e-14  2.24273580404e-14  1.41191118365e-14  1.42688338902e-14  1.40199528421e-14  2.09877973124e-14  1.93223970871e-14  1.35642938941e-14  1.45015322592e-14  1.2594800017e-14  9.33810147071e-15  1.37345846065e-14  7.09733834586e-15  1.64643725069e-14  1.52368770527e-14  1.16359882057e-14  1.58620285474e-14  1.40998436162e-14  1.60177097989e-14  1.67612000793e-14  1.74864626387e-14  3.1411461526e-14  2.47765542279e-14  1.98920786186e-14  1.91748036257e-14  9.40208944254e-15  2.43423444005e-14  1.74078393978e-14  1.21710040407e-14  1.39853921347e-14  2.3005110077e-14  8.57661652404e-15  2.0740805184e-15  1.74878900315e-14  1.62794650287e-14  2.87610805308e-14  2.79024357528e-14
 2.50381544938e-14  1.34558792138e-14  1.41044333628e-14  1.88764439231e-14  2.28274862331e-14  1.84097070524e-14  2.47475723419e-14  2.61356765369e-14  1.90048428647e-14  2.14387348557e-14  2.33996674458e-14  2.14052341301e-14  2.43162769676e-14  2.12090975587e-14  1.7720999884e-14  3.05966106484e-14  2.94218697365e-14  3.46735397346e-14  2.92179110866e-14  3.44488323724e-14  4.62486578183e-14  5.13869075923e-14  5.5815306884e-14  6.81240258581e-14  9.22650057216e-14  1.06002739092e-13  1.45155268657e-13  1.9909500724e-13  2.59288635465e-13  3.56298623241e-13  5.32605298424e-13  8.30748894241e-13  1.4811437514e-12  3.43467829081e-12  1.3392605038e-11  3.43334271192e-12  1.47203653164e-12  8.45332649793e-13  5.33150363111e-13  3.60149591903e-13  2.65920081998e-13  1.98105883285e-13  1.42873109088e-13  1.24628820839e-13  9.78418978409e-14  7.80275190608e-14  6.13207457071e-14  4.50344020565e-14  4.63996404566e-14  2.97852012635e-14  2.49836999933e-14  3.39624682604e-14  1.91856665254e-14  2.37907133723e-14  2.29157969171e-14  7.66137461361e-15  1.93664362873e-14  1.90049375233e-14  3.13992816749e-14  2.39114451261e-14  2.51541500758e-14  1.67829196889e-14  2.7068152929e-14  2.54240326211e-14  2.07378844954e-14  3.21467217665e-14  2.27025120351e-14  2.29711004276e-14  1.94131286659e-14  2.32551536583e-14  2.02461988338e-14  1.46079176746e-14  1.48592758446e-14  1.92325287637e-14  2.19788273355e-14  2.18539444838e-14  1.63861546766e-14  7.64841966251e-15  2.78078722424e-14  2.20042214254e-14  1.99889462974e-14  9.50798410336e-15  2.29183288487e-14  1.46882522075e-14  2.0930846275e-14  2.529808164e-14  2.34164303162e-14  1.5084618239e-14  2.36250214396e-14  2.24474202927e-14  1.99035426255e-14  1.47973434335e-14  5.06999374396e-15  1.96836422743e-14  2.00873751465e-14  2.10842136908e-14
 1.92240940823e-14  2.42585178631e-14  2.36184091424e-14  1.22679881502e-14  2.07443219959e-14  1.0397514569e-14  2.30771800318e-14  2.73829162723e-14  1.90033953271e-14  1.99167404432e-14  1.2938816041e-14  9.47758488826e-15  1.79791185373e-14  2.21161638389e-14  2.12474239382e-14  2.17041970022e-14  2.04806537167e-14  3.06320267601e-14  2.69771390961e-14  1.02574608699e-14  1.91433112454e-14  4.24994931434e-14  5.37912833758e-14  5.04446953617e-14  6.0856426793e-14  8.6266454428e-14  1.12287059293e-13  1.48594417104e-13  1.96124796654e-13  2.63131137855e-13  3.67796918573e-13  5.34707446268e-13  8.2797888129e-13  1.47166809217e-12  3.43334271192e-12  1.33148448132e-11  3.42589332809e-12  1.46934133393e-12  8.3359313336e-13  5.33674839139e-13  3.67595769677e-13  2.61533764065e-13  1.87851182599e-13  1.50750775068e-13  1.27096241975e-13  8.81798491857e-14  5.89165257897e-14  5.33155192667e-14  4.49760869958e-14  3.66576408938e-14  3.36144745619e-14  2.62959833076e-14  2.25863917473e-14  1.7614035632e-14  2.33696590322e-14  1.74656100602e-14  2.01249566037e-14  1.43048808017e-14  2.59263781972e-14  1.56900964607e-14  1.23151594531e-14  2.09917894211e-14  3.01175897115e-14  1.68782373893e-14  1.80050539175e-14  2.47459116292e-14  2.61953730906e-14  1.35854521712e-14  2.86640655008e-14  1.94067715428e-14  2.49239195437e-14  1.96042004234e-14  1.14171437392e-14  1.43791134662e-14  1.92389974397e-14  2.19877185901e-14  2.08324361283e-14  1.30250027853e-14  8.45214147559e-15  2.08418576964e-14  1.85114775555e-14  9.7438379252e-15  1.22215873411e-14  1.01826642827e-14  2.58439476662e-14  1.79912822673e-14  2.31136607224e-14  1.74777151034e-14  2.7022939213e-15  1.65264840199e-14  1.44232078917e-14  1.66176809916e-14  2.02482466086e-14  1.87799662599e-14  2.05461037371e-14  1.45621982423e-14
 1.51447086618e-14  2.12979453805e-14  2.56068263265e-14  2.68983658748e-14  2.55759520665e-14  1.55590617803e-14  1.8140549602e-14  3.1020518896e-14  2.0151607843e-14  1.65634179744e-14  1.98353123714e-14  1.85901959499e-14  1.45133778347e-14  2.00431882855e-14  1.92219813615e-14  3.38227571765e-14  2.81396061648e-14  2.49928295349e-14  2.82029484577e-14  2.36765722212e-14  2.61125738384e-14  3.55867194401e-14  4.65690518256e-14  5.46518967928e-14  6.13090918179e-14  7.82653987749e-14  8.98127129503e-14  1.09879332057e-13  1.43832193624e-13  1.78835044495e-13  2.75051371881e-13  3.69677915562e-13  5.33160120882e-13  8.40739164646e-13  1.47203653164e-12  3.42589332809e-12  1.33190052108e-11  3.43466132448e-12  1.47584342184e-12  8.45521454949e-13  5.54040970515e-13  3.73432021251e-13  2.69549448901e-13  1.92998676245e-13  1.56919875304e-13  1.22907187168e-13  8.57123011811e-14  6.5873164903e-14  5.3673215553e-14  5.66353853668e-14  3.79313770003e-14  3.04145970911e-14  3.32485148388e-14  2.95876682284e-14  2.57864356818e-14  2.23826701021e-14  2.20515349416e-14  3.0144150146e-14  2.09099592569e-14  1.6373346125e-14  1.88327531981e-14  1.67715764467e-14  3.45481325989e-14  1.68831002233e-14  1.23975538539e-14  2.08009759588e-14  1.98093262377e-14  2.17309225852e-14  2.37929357682e-14  1.32258436171e-14  1.65072952136e-14  1.39289267143e-14  1.60872174921e-14  2.0080344477e-14  2.24036756904e-14  2.62461324774e-14  1.24663212385e-14  1.88395764472e-14  1.27918478451e-14  1.08132061758e-14  1.24041379845e-14  1.28337925126e-14  1.86296841734e-14  2.40662142206e-14  1.88178840284e-14  1.2756595569e-14  1.72619728894e-14  1.82303730085e-14  2.37353810401e-14  2.25467892332e-14  1.41411531337e-14  1.7834144575e-14  1.41412548224e-14  1.46388655065e-14  2.36463829991e-14  1.0371958827e-14
 1.81340175711e-14  1.94937597366e-14  1.8696203737e-14  1.32042128978e-14  2.08726095524e-14  1.93110411482e-14  1.90641401416e-14  2.30408155726e-14  2.84839354183e-14  2.87994264676e-14  2.43657212178e-14  1.65274510724e-14  1.94057543033e-14  1.89284144481e-14  2.3616297821e-14  2.25818548417e-14  2.48056058085e-14  1.31177572892e-14  2.47208839651e-14  2.02706899526e-14  2.61746853978e-14  3.67852948649e-14  3.29760580082e-14  4.83828951124e-14  5.61861947361e-14  6.49870076274e-14  7.35010477493e-14  9.90686814385e-14  1.15414376672e-13  1.43626526534e-13  2.05523959158e-13  2.74120840745e-13  3.75920590556e-13  5.44281258304e-13  8.45332649793e-13  1.46934133393e-12  3.43466132448e-12  1.33489303583e-11  3.44746659401e-12  1.4736152022e-12  8.41422117121e-13  5.49898919096e-13  3.73038156192e-13  2.64025068502e-13  2.04682819736e-13  1.62831027747e-13  1.15389996986e-13  9.04235978574e-14  6.41914506562e-14  6.04492512647e-14  3.95249521789e-14  4.50478846187e-14  4.08467378346e-14  2.65300277492e-14  3.1682643694e-14  2.61033711631e-14  2.32782829574e-14  2.28757388752e-14  2.11443107035e-14  2.1216432769e-14  2.07519915095e-14  1.99067035135e-14  2.2864559781e-14  1.6754072456e-14  1.75022950714e-14  1.34828969877e-14  1.39844398079e-14  2.50402805149e-14  2.04757554711e-14  1.79397967937e-14  1.732452431e-14  2.01372667755e-14  2.13332041692e-14  2.24814405131e-14  1.48714908681e-14  1.42709903487e-14  1.7809033735e-14  2.48571976579e-14  1.26893059511e-14  7.63748975519e-15  1.07388976858e-14  1.32633936129e-14  1.36046274595e-14  1.60611374001e-14  2.85040811188e-14  2.91434234054e-14  2.36381309191e-14  1.50926040819e-14  7.8267809057e-15  1.90936868074e-14  1.71611384073e-14  1.89255129472e-14  1.17580156393e-14  1.78484615878e-14  3.251521807e-14  2.11137891607e-14
 2.41285813978e-14  2.15365925136e-14  3.97658313649e-14  1.62791965249e-14  2.01452963106e-14  2.77425023873e-14  3.26351896047e-14  3.07188211567e-14  2.46163419917e-14  3.56960249578e-14  3.21790111043e-14  1.80987475733e-14  1.96668435981e-14  1.41389982748e-14  2.12980185039e-14  2.11190558754e-14  2.68425742631e-14  2.51968421869e-14  2.76141460968e-14  1.7152222161e-14  1.99542153345e-14  2.36613705632e-14  2.85971475534e-14  3.00520576733e-14  2.98782003657e-14  4.44647237218e-14  5.3835677329e-14  7.13502338029e-14  9.46515719804e-14  1.15585087108e-13  1.55159576525e-13  2.01930652112e-13  2.67699729166e-13  3.64162791163e-13  5.33150363111e-13  8.3359313336e-13  1.47584342184e-12  3.44746659401e-12  1.33842148844e-11  3.45018769007e-12  1.48054333067e-12  8.44353415916e-13  5.41552166537e-13  3.70324555738e-13  2.73632204288e-13  1.9894873489e-13  1.46619922462e-13  1.11529581611e-13  8.17003291754e-14  5.89897869627e-14  4.71583902646e-14  4.88140658668e-14  4.81032978697e-14  3.37077998923e-14  1.86133327167e-14  3.29284695412e-14  2.77859652675e-14  2.38121160443e-14  2.08196455318e-14  3.30839457412e-14  1.6052423577e-14  2.0391296905e-14  2.54979718037e-14  2.48948440324e-14  2.05957890394e-14  1.8852613469e-14  9.24503536244e-15  5.50266406917e-15  1.53257017466e-14  8.92062469771e-15  1.82166379979e-14  1.40329225928e-14  3.13031471603e-14  2.69546194856e-14  2.10199052118e-14  2.17004749618e-14  2.25692591023e-14  2.29397008876e-14  2.15609694164e-14  9.61133705457e-15  2.30054335554e-14  1.53154611477e-14  1.67474887466e-14  2.29067143552e-14  2.02481642867e-14  1.86042357862e-14  2.13080242015e-14  1.44163503962e-14  1.28246035625e-14  8.66931970805e-15  1.97645982285e-14  1.77378662588e-14  1.57291144928e-14  2.36996094842e-14  2.68270086004e-14  1.81128711422e-14
 2.49198076901e-14  2.15783421929e-14  2.74441487224e-14  1.02307542405e-14  1.97222141593e-14  2.70484005653e-14  1.90982877518e-14  1.72051334449e-14  5.59853579578e-15  2.3912338168e-14  2.73068678391e-14  1.85815307641e-14  2.23510314118e-14  2.46459124455e-14  2.00424075617e-14  2.30570329741e-14  1.71963477705e-14  2.11122698562e-14  2.10076919471e-14  1.85406789249e-14  2.76004090001e-14  1.48985977639e-14  2.11296982192e-14  2.341156286e-14  3.55910509699e-14  4.30876977911e-14  3.44541065143e-14  6.29282092081e-14  6.79967069818e-14  8.26097368664e-14  1.15529990005e-13  1.55107193471e-13  1.89478009197e-13  2.6784319082e-13  3.60149591903e-13  5.33674839139e-13  8.45521454949e-13  1.4736152022e-12  3.45018769007e-12  1.34053928949e-11  3.44207441162e-12  1.48236004159e-12  8.41053076363e-13  5.43130706508e-13  3.74163032622e-13  2.59643007996e-13  1.93669905479e-13  1.48754552212e-13  1.03852378769e-13  9.00315677056e-14  6.6688642002e-14  5.8022048573e-14  5.69189900532e-14  4.86155997953e-14  5.03479131448e-14  3.76850400218e-14  2.47992949243e-14  2.80813509793e-14  3.35058495766e-14  2.917753011e-14  3.96473425126e-14  2.81367054171e-14  2.64762821075e-14  1.66852483408e-14  1.47268779856e-14  2.08190043889e-14  2.10290785672e-14  3.07961218011e-14  2.21300426925e-14  1.23262926454e-14  2.27079744797e-14  9.90509158291e-15  2.10202192792e-14  3.02539953659e-14  1.68451856277e-14  1.3914648318e-14  1.47787569009e-14  2.83426314158e-14  2.40828346348e-14  2.06187244254e-14  2.93341647322e-14  1.7050913382e-14  1.78508079007e-14  2.52886355541e-14  1.72136744518e-14  1.85261287191e-14  1.63938418808e-14  1.56987624632e-14  1.37182745196e-14  1.94012951124e-14  1.46885969028e-14  1.88298010906e-14  1.40532676895e-14  1.97442797991e-14  3.03942858206e-14  2.44543993976e-14
 1.02639578424e-14  2.29534808085e-14  1.08584025461e-14  1.68592539852e-14  1.70828405818e-14  2.11847816272e-14  1.55746405858e-14  1.96374585815e-14  1.66225214652e-14  2.81186487639e-14  3.0167226786e-14  2.12272702646e-14  1.99573983067e-14  2.15371587871e-14  2.69316623415e-14  2.31839290089e-14  2.84079668808e-14  2.47228270581e-14  2.00810255608e-14  2.32294458041e-14  2.35338354627e-14  1.28176949823e-14  2.35960852367e-14  2.63654841107e-14  3.71513889621e-14  4.15114351844e-14  3.90611988549e-14  4.59166677695e-14  4.95800375677e-14  6.22952782462e-14  8.80984141448e-14  1.08099027611e-13  1.3464911608e-13  2.07783128927e-13  2.65920081998e-13  3.67595769677e-13  5.54040970515e-13  8.41422117121e-13  1.48054333067e-12  3.44207441162e-12  1.33514178624e-11  3.43671708174e-12  1.48116860073e-12  8.5172226542e-13  5.49924166359e-13  3.59940186587e-13  2.69953084073e-13  2.07129012734e-13  1.48987768488e-13  1.14727923764e-13  8.88788571376e-14  6.24421689678e-14  5.80579104132e-14  5.00034582662e-14  4.67414201027e-14  2.93833766836e-14  4.46336227193e-14  2.59009889228e-14  2.94038909411e-14  3.00463289236e-14  2.72346229569e-14  1.98088546784e-14  1.7564122171e-14  2.18930155732e-14  1.48804144783e-14  1.81425080043e-14  2.03120473515e-14  2.6996584981e-14  1.92198868026e-14  1.3488905031e-14  1.77004749709e-14  2.1392735043e-14  1.31597220785e-14  2.64550095929e-14  2.37098968867e-14  1.85156314369e-14  2.66311570819e-14  2.41224526605e-14  1.16309014818e-14  1.61130282818e-14  2.31439706723e-14  2.01038635283e-14  1.97034237501e-14  2.17461737982e-14  1.55047315172e-14  2.02750250155e-14  1.42457739244e-14  2.02915152585e-14  1.5492668136e-14  2.72725227754e-14  1.8697326032e-14  2.34292941161e-14  2.74276485812e-14  2.10355913677e-14  2.09855310638e-14  2.15859807747e-14
 2.09719840363e-14  2.98327704761e-14  2.7056895306e-14  1.52343326329e-14  1.67892733242e-14  2.11848684688e-14  5.6547605882e-15  2.00908549524e-14  1.08197507378e-14  1.54048948048e-14  1.42575402942e-14  1.10484736168e-14  1.43273493551e-14  1.24896830834e-14  1.97640626955e-14  2.04337374079e-14  1.78766723844e-14  1.87667447574e-14  2.05984638032e-14  4.00125067758e-14  3.31585749516e-14  2.99058530608e-14  1.20596349158e-14  3.37637863573e-14  2.86864004328e-14  3.18716857748e-14  3.85866234996e-14  3.4699574844e-14  4.32703279909e-14  5.0742681386e-14  6.05434463756e-14  9.03049142886e-14  1.01491004363e-13  1.4280123597e-13  1.98105883285e-13  2.61533764065e-13  3.73432021251e-13  5.49898919096e-13  8.44353415916e-13  1.48236004159e-12  3.43671708174e-12  1.33771407535e-11  3.43743044071e-12  1.48017593205e-12  8.49512306769e-13  5.32645861898e-13  3.76743084808e-13  2.64730265549e-13  1.93879154103e-13  1.49031642871e-13  1.06555887842e-13  7.70126757295e-14  6.378993913e-14  5.99663072736e-14  5.99826169967e-14  4.61684281244e-14  4.10596225868e-14  3.56597208904e-14  2.97578184211e-14  3.04393783357e-14  3.02950206395e-14  2.66738963576e-14  1.52862610489e-14  1.6749265758e-14  1.56365917003e-14  1.76281687717e-14  3.07582337887e-14  2.32517533516e-14  1.49506045197e-14  1.83872406114e-14  1.40248072136e-14  2.69257198516e-14  1.97906453414e-14  2.06783863496e-14  1.65524444762e-14  2.26473252173e-14  2.80293753314e-14  2.47637383163e-14  2.06247522622e-14  1.45851457207e-14  2.01881140467e-14  1.04231147718e-14  1.29676009413e-14  1.89309185409e-14  1.94970732976e-14  2.6640743576e-14  3.56588817991e-14  2.26067253923e-14  1.64244477869e-14  1.91195735315e-14  2.49460026315e-14  2.07037154792e-14  2.24574100147e-14  1.77596594354e-14  1.85041567711e-14  1.89833063458e-14
 1.62497527269e-14  1.43591916405e-14  2.02787196837e-14  1.67045815152e-14  2.83818697326e-14  2.06048749444e-14  1.46004945178e-14  1.21349039746e-14  2.07642420623e-14  2.12417125886e-14  3.10938544904e-14  2.93965479427e-14  2.30970613958e-14  2.6224771393e-14  2.06389061217e-14  2.07043956451e-14  2.57303963793e-14  3.56352043906e-14  2.78787226087e-14  2.02319857268e-14  2.39301691366e-14  2.21036120604e-14  2.45470755278e-14  2.37317774377e-14  3.41000204376e-14  1.30014885115e-14  2.55752344908e-14  2.81412107365e-14  3.71311650597e-14  4.39447873872e-14  5.54582893703e-14  6.32583030785e-14  8.35337497919e-14  1.03368398659e-13  1.42873109088e-13  1.87851182599e-13  2.69549448901e-13  3.73038156192e-13  5.41552166537e-13  8.41053076363e-13  1.48116860073e-12  3.43743044071e-12  1.33889001897e-11  3.44188396827e-12  1.48990646527e-12  8.45984938356e-13  5.54053450573e-13  3.73570520078e-13  2.63129097035e-13  1.91846416981e-13  1.46022065757e-13  1.23441409697e-13  9.3060075223e-14  6.82961165427e-14  6.28726253453e-14  5.02916483809e-14  4.22837617972e-14  3.77606112344e-14  3.45550126292e-14  3.2767923169e-14  2.30795434098e-14  1.73629049842e-14  2.60774594196e-14  1.63289280281e-14  1.63981608874e-14  2.37595745264e-14  2.08910507631e-14  2.38863853608e-14  2.0497566324e-14  1.10066835695e-14  2.13402834909e-14  2.17291524977e-14  1.06870474746e-14  1.94393234106e-14  1.81620345407e-14  1.45287199039e-14  2.55907710978e-14  2.29178257952e-14  2.64995492189e-14  7.01816273206e-15  1.74367546113e-14  1.69898339394e-14  1.50902021266e-14  6.56666067085e-15  2.15349949372e-14  2.47205187775e-14  1.96290276556e-14  2.62143784663e-14  1.54503358696e-14  1.272032658e-14  3.16265948896e-14  1.22570754905e-14  2.2671454963e-14  2.41135552904e-14  2.4683245111e-14  1.90459316736e-14
 6.66761178779e-15  8.32769427253e-15  1.73204183965e-14  1.68202777011e-14  1.83655124343e-14  2.45043775805e-14  2.45794661051e-14  2.15095816882e-14  2.04758050606e-14  2.08910384812e-14  2.80894380947e-14  2.48287682198e-14  1.90313038746e-14  1.85193507743e-14  2.02503972516e-14  2.01407424068e-14  1.22725902679e-14  3.683160988e-14  2.12689910355e-14  2.52127273251e-14  2.50897519564e-14  2.16322986807e-14  3.10073176188e-14  2.82515472865e-14  2.92598387492e-14  1.59342193534e-14  3.17052882045e-14  3.53178262921e-14  3.07605921377e-14  3.16059984545e-14  4.57039956917e-14  5.19700997414e-14  5.24216534062e-14  8.32402130425e-14  1.24628820839e-13  1.50750775068e-13  1.92998676245e-13  2.64025068502e-13  3.70324555738e-13  5.43130706508e-13  8.5172226542e-13  1.48017593205e-12  3.44188396827e-12  1.33441247783e-11  3.44232810198e-12  1.47365490004e-12  8.40615164287e-13  5.51682561817e-13  3.75588271543e-13  2.63648114386e-13  1.96804978702e-13  1.49865556064e-13  1.10076005965e-13  9.72351310222e-14  6.85714175455e-14  5.84323349734e-14  4.39100563937e-14  4.16205996894e-14  3.72510290966e-14  3.3200159768e-14  3.37120806746e-14  2.48376197932e-14  2.67243768222e-14  2.66306813313e-14  1.81158643667e-14  1.93065360757e-14  2.13313021818e-14  2.03485567198e-14  2.14230416065e-14  9.86103033131e-15  2.41013357229e-14  2.0810246901e-14  1.52209519813e-14  1.41966713579e-14  1.52916252255e-14  2.07865011879e-14  2.76559697605e-14  1.86141991225e-14  2.72497692107e-14  9.64252044951e-15  1.08660732766e-14  1.49740230731e-14  1.82561744465e-14  1.57369707495e-14  1.35836585188e-14  1.13598200189e-14  2.13825762848e-14  2.14363595119e-14  1.30667774338e-14  1.83099346556e-14  2.21808183864e-14  1.88716357551e-14  1.86779890116e-14  1.2934123687e-14  9.07970015859e-15  8.31038802853e-15
 8.56180288408e-15  2.27991634241e-14  1.70946701209e-14  9.77326560872e-15  2.16225564528e-14  2.24632269439e-14  2.52616531033e-14  2.08108464966e-14  2.70058751862e-14  2.39764794659e-14  2.57815514696e-14  1.11206368793e-14  9.57490120784e-15  2.86340367389e-14  2.58741411213e-14  2.07728098038e-14  1.69232692817e-14  2.18936602553e-14  2.57574417142e-14  3.82735944558e-14  2.43958012664e-14  2.38796136355e-14  2.9087627867e-14  2.05738588954e-14  3.32540038522e-14  1.66123255029e-14  2.57039682003e-14  2.83633538274e-14  2.86037225016e-14  2.27427607936e-14  3.8981179391e-14  4.11660786692e-14  5.82173651699e-14  7.16586942538e-14  9.78418978409e-14  1.27096241975e-13  1.56919875304e-13  2.04682819736e-13  2.73632204288e-13  3.74163032622e-13  5.49924166359e-13  8.49512306769e-13  1.48990646527e-12  3.44232810198e-12  1.3378009951e-11  3.43963048617e-12  1.47966491108e-12  8.44748996077e-13  5.43111518763e-13  3.74099676344e-13  2.6568969149e-13  2.02885611653e-13  1.4642684456e-13  1.10737397845e-13  8.37726751112e-14  6.22671679733e-14  6.92086574116e-14  6.48884940394e-14  4.45828918419e-14  2.96662637172e-14  3.28124250941e-14  3.88024097777e-14  2.57388823129e-14  2.49491304198e-14  2.77636224683e-14  2.11728959925e-14  1.91331447511e-14  3.32982980207e-14  1.94946896459e-14  2.26450015542e-14  2.46032778044e-14  2.85103986282e-14  1.7820784259e-14  1.77190951024e-14  2.41610596078e-14  2.1669144197e-14  2.321603314e-14  2.50009790722e-14  2.17993575481e-14  1.30881257985e-14  1.74616754285e-14  2.27922962036e-14  1.63190214532e-14  1.99574580929e-14  2.35687260042e-14  1.52726968334e-14  2.39305324349e-14  2.62469904557e-14  2.08103370781e-14  1.57182331941e-14  1.33409558816e-14  1.64010715699e-14  1.8872158882e-14  2.93047786951e-14  9.81761511443e-15  2.08777728149e-14
 2.18105801551e-14  2.67777322082e-14  1.48961724199e-14  1.34494702028e-14  2.46707517469e-14  2.2185262844e-14  1.75788108238e-14  1.81821000958e-14  1.03145331757e-14  2.04632900373e-14  2.26009805739e-14  1.26125969523e-14  3.25697757207e-15  2.37874090407e-14  2.46841855912e-14  2.55405596308e-14  6.26849948717e-15  1.93054319123e-14  1.8794209224e-14  2.08440057663e-14  1.98172332941e-14  2.30095687209e-14  2.02037739364e-14  2.07325220737e-14  2.58738944436e-14  2.743465974e-14  3.04579352164e-14  2.81097464483e-14  3.22369034639e-14  2.84385266968e-14  4.67113509479e-14  4.76302223523e-14  4.48880377246e-14  5.48340582901e-14  7.80275190608e-14  8.81798491857e-14  1.22907187168e-13  1.62831027747e-13  1.9894873489e-13  2.59643007996e-13  3.59940186587e-13  5.32645861898e-13  8.45984938356e-13  1.47365490004e-12  3.43963048617e-12  1.33490669507e-11  3.43464197311e-12  1.48069005485e-12  8.43290417541e-13  5.48753774384e-13  3.84575918191e-13  2.7325731888e-13  1.9047520765e-13  1.43757923443e-13  1.06881248378e-13  7.27294382788e-14  6.48213274242e-14  6.65647800585e-14  5.16165406036e-14  4.22411928473e-14  3.82756602227e-14  3.95857434234e-14  3.04559492419e-14  2.7869989393e-14  3.00891911059e-14  2.60452215311e-14  1.17226189121e-14  2.88370229761e-14  1.5260203277e-14  2.35964079863e-14  2.4868353655e-14  2.20549907838e-14  2.42455012722e-14  1.68649719382e-14  1.81857669049e-14  2.30491415933e-14  2.37928770269e-14  2.55929745077e-14  2.35948494803e-14  1.52465869096e-14  1.74552344834e-14  1.40891106844e-14  1.21021189027e-14  2.39948998012e-14  3.19320160899e-14  2.46285029439e-14  2.72952433863e-14  2.12194796089e-14  1.87793238626e-14  1.74716220209e-14  8.40067225417e-15  2.17602197811e-14  1.79922980076e-14  2.54368745652e-14  1.5359714361e-14  2.85484311643e-14
 2.49654230834e-14  3.56200216245e-14  2.88272911751e-14  1.84510797097e-14  2.79999944583e-14  1.41029166249e-14  1.37742733363e-14  1.86362079791e-14  2.37474054427e-14  1.46314558529e-14  2.35651823991e-14  1.10224242415e-14  6.39887332634e-15  1.57119015742e-14  2.72267448916e-14  2.67871582534e-14  1.90634562e-14  1.34170139046e-14  2.64976518712e-14  1.96849698423e-14  2.71903897156e-14  2.30521386429e-14  2.72662854683e-14  1.84533321335e-14  2.51107057419e-14  3.38138990267e-14  1.90572308123e-14  2.09766781259e-14  2.56385418558e-14  3.24065307806e-14  3.52267540001e-14  2.8674071792e-14  3.64620785507e-14  3.68062170813e-14  6.13207457071e-14  5.89165257897e-14  8.57123011811e-14  1.15389996986e-13  1.46619922462e-13  1.93669905479e-13  2.69953084073e-13  3.76743084808e-13  5.54053450573e-13  8.40615164287e-13  1.47966491108e-12  3.43464197311e-12  1.33443925846e-11  3.44380797561e-12  1.48540167209e-12  8.46197837729e-13  5.34020106957e-13  3.67151352757e-13  2.69986365655e-13  1.88868479396e-13  1.5728455901e-13  1.07795662492e-13  8.03119425566e-14  7.77276913801e-14  6.28934168159e-14  4.94723711822e-14  3.9064765327e-14  3.36090056871e-14  2.56621967171e-14  2.64313671283e-14  3.121252179e-14  2.60704160795e-14  1.74142093664e-14  2.53023511961e-14  2.02566699821e-14  1.65494328589e-14  2.20980601605e-14  2.1970053269e-14  2.64481162869e-14  1.27727949063e-14  1.23108381775e-14  2.38310643231e-14  1.68590843447e-14  2.35682099684e-14  2.61040176408e-14  1.02287942052e-14  1.71280964802e-14  1.77465276184e-14  2.00986699746e-14  3.10810451169e-14  2.27336195267e-14  2.36577479138e-14  2.26675500274e-14  1.81231662062e-14  2.53958109793e-14  1.40478330029e-14  1.78283583129e-14  9.25503813599e-15  2.52265807422e-14  2.55521981344e-14  1.48497841267e-14  1.51692058988e-14
 2.29715987536e-14  2.49485461401e-14  1.71503784296e-14  2.35959357327e-14  1.95965457962e-14  1.88662968008e-14  1.20982700985e-14  1.68556854594e-14  1.39154251495e-14  1.26127043976e-14  7.50539363943e-15  1.64791110552e-14  1.13193398224e-14  1.71696500547e-14  1.61976617327e-14  2.15633292339e-14  1.78810056717e-14  1.26547435057e-14  1.41265776948e-14  2.11745614711e-14  1.34515062029e-14  7.54795791188e-15  1.24647407568e-14  2.21444048095e-14  1.75958134231e-14  1.86234733101e-14  1.43651805782e-14  1.42951547099e-14  2.80963193729e-14  1.66947616642e-14  2.91631928806e-14  2.99085011027e-14  3.03398577802e-14  3.62531535059e-14  4.50344020565e-14  5.33155192667e-14  6.5873164903e-14  9.04235978574e-14  1.11529581611e-13  1.48754552212e-13  2.07129012734e-13  2.64730265549e-13  3.73570520078e-13  5.51682561817e-13  8.44748996077e-13  1.48069005485e-12  3.44380797561e-12  1.33725497092e-11  3.44811756721e-12  1.47347379459e-12  8.37609708191e-13  5.3834867323e-13  3.73656752781e-13  2.67978774654e-13  1.99629800555e-13  1.45852513759e-13  1.12788743969e-13  8.20102785104e-14  6.52321764084e-14  6.25386901245e-14  4.6113972298e-14  3.74033948012e-14  4.06461050639e-14  3.33270628447e-14  1.73698720114e-14  2.87663976488e-14  1.66925650763e-14  2.3929788984e-14  2.39337869344e-14  1.60775531629e-14  2.02656337773e-14  9.28182251976e-15  2.66458715893e-14  1.98508575294e-14  2.55116287125e-14  3.27378062085e-14  1.8685561039e-14  2.50068472233e-14  2.9515185141e-14  2.4060644174e-14  1.57742265751e-14  1.11158604082e-14  1.44208651236e-14  7.23773120481e-15  1.65509067779e-14  1.74832082729e-14  1.33848493519e-14  2.15010148666e-14  2.61574761004e-14  1.91713711856e-14  1.78172278006e-14  1.6153812754e-14  1.71562572177e-14  2.68713191486e-14  1.87309649842e-14  2.30960093136e-14
 1.86189722444e-14  2.36201528017e-14  1.35165886105e-14  1.59442322422e-14  1.97256513372e-14  2.33632703053e-14  8.46406598481e-15  1.911357932e-14  2.51722034626e-15  2.48791888794e-14  1.77667937094e-14  2.28698986918e-14  1.33383063002e-14  7.97369021041e-15  2.51430281968e-14  2.07051036655e-14  1.87301400755e-14  1.44422977673e-14  1.45131604419e-14  2.30176513327e-14  1.93821122111e-14  1.68881340445e-14  2.08410325422e-14  2.37131459164e-14  2.40336410457e-14  1.62697117019e-14  2.03910370475e-14  2.46996981671e-14  2.47599575438e-14  2.44782379455e-14  3.45418804642e-14  2.4002969373e-14  4.12839027906e-14  3.16412651738e-14  4.63996404566e-14  4.49760869958e-14  5.3673215553e-14  6.41914506562e-14  8.17003291754e-14  1.03852378769e-13  1.48987768488e-13  1.93879154103e-13  2.63129097035e-13  3.75588271543e-13  5.43111518763e-13  8.43290417541e-13  1.48540167209e-12  3.44811756721e-12  1.33819663301e-11  3.43532199896e-12  1.4710006295e-12  8.41960338959e-13  5.5252074677e-13  3.72165403576e-13  2.69535303324e-13  1.80278219027e-13  1.35965720611e-13  9.5641354331e-14  8.23569624828e-14  7.68122618123e-14  4.83191253598e-14  4.52874515313e-14  4.20054926139e-14  3.85190061449e-14  2.91230738411e-14  3.86827455254e-14  2.33865724435e-14  2.35329726696e-14  2.50711660742e-14  1.27901041717e-14  1.05250559227e-14  1.97917805588e-14  1.32773971261e-14  2.34211834749e-14  2.63934990734e-14  3.58504719935e-14  2.0489278659e-14  1.34542234603e-14  1.82949715026e-14  1.59059125486e-14  1.11228032292e-14  1.3694679297e-14  1.32407856763e-14 -6.3111252003e-16  1.25828297875e-14  1.95953910815e-14  2.03394131512e-14  2.09020858963e-14  2.12762776156e-14  1.01938280416e-14  5.83846218799e-15  1.1798834115e-14  1.79844349703e-14  1.8132037794e-14  1.53220089802e-14  8.61270677752e-15
 2.5837831702e-14  2.81222179049e-14  1.70247258577e-14  1.48402892325e-14  2.43117974085e-14  2.44386746059e-14  1.83318431077e-14  1.45805097712e-14  1.83078198982e-14  2.22334278053e-14  2.46327854629e-14  1.91145368963e-14  1.8292761779e-14  1.54998379324e-14  2.65211603999e-14  2.31115038093e-14  1.98970034002e-14  1.69444988059e-14  9.12219234678e-15  2.13692158511e-14  2.04052651457e-14  2.3104473253e-14  2.43476133594e-14  2.48629125303e-14  3.4603716221e-14  2.90039312689e-14  1.78970616655e-14  2.55668807263e-14  2.54586624001e-14  2.89270797038e-14  3.48591631543e-14  2.19076625669e-14  2.77489329998e-14  3.22351410492e-14  2.97852012635e-14  3.66576408938e-14  5.66353853668e-14  6.04492512647e-14  5.89897869627e-14  9.00315677056e-14  1.14727923764e-13  1.49031642871e-13  1.91846416981e-13  2.63648114386e-13  3.74099676344e-13  5.48753774384e-13  8.46197837729e-13  1.47347379459e-12  3.43532199896e-12  1.33588683585e-11  3.44444192567e-12  1.4822136515e-12  8.28065602286e-13  5.30123342539e-13  3.80226158032e-13  2.68541915586e-13  1.85758873257e-13  1.41602304289e-13  1.15518843317e-13  9.40803782831e-14  6.94027084698e-14  5.53200979622e-14  4.08302504923e-14  3.5229710045e-14  3.59602965219e-14  4.37736214171e-14  3.75979566531e-14  3.06879074765e-14  2.30305467233e-14  2.38340183402e-14  2.81108965819e-14  1.95130996109e-14  2.53753982658e-14  2.20338713922e-14  2.95201168149e-14  2.20435781498e-14  2.1911493107e-14  3.23086603711e-15  9.29393307891e-15  1.24068690501e-14  2.10777966082e-14  1.66193911718e-14  2.05099309679e-14  6.5929274845e-15  8.68861014402e-15  9.69308519287e-15  1.59667787686e-14  2.30710236691e-14  2.6703882052e-14  1.65408421119e-14  9.34938598878e-15  9.948419999e-15  1.97566829438e-14  1.60302232849e-14  1.6709705984e-14  2.22971342844e-14
 1.78520998082e-14  2.06814725706e-14  1.90205761667e-14  1.24888138863e-14  1.29746323168e-14  1.61151791675e-14  2.02189709286e-14  2.34413971663e-14  2.27043371463e-14  2.408451141e-14  2.02825124133e-14  1.89664594568e-14  1.37942430166e-14  2.14253949939e-14  2.39700827627e-14  2.33027137365e-14  1.83002353897e-14  4.81761350584e-15  3.68509819288e-15  1.72530096044e-14  1.37302923423e-14  2.61346262737e-14  2.21024873228e-14  2.14392653348e-14  2.61849628626e-14  2.55123898807e-14  2.52232300077e-14  2.63250033232e-14  1.67896066146e-14  2.63625163683e-14  2.96212629998e-14  2.36955367496e-14  2.77117395364e-14  3.30461892111e-14  2.49836999933e-14  3.36144745619e-14  3.79313770003e-14  3.95249521789e-14  4.71583902646e-14  6.6688642002e-14  8.88788571376e-14  1.06555887842e-13  1.46022065757e-13  1.96804978702e-13  2.6568969149e-13  3.84575918191e-13  5.34020106957e-13  8.37609708191e-13  1.4710006295e-12  3.44444192567e-12  1.33669997356e-11  3.43360771182e-12  1.46748654402e-12  8.26398091326e-13  5.38058994661e-13  3.72541844765e-13  2.53968898302e-13  1.92598785434e-13  1.44040823459e-13  1.11437345312e-13  7.87040948839e-14  7.24807704649e-14  5.84214856209e-14  5.55639519152e-14  3.78631673471e-14  2.05397666251e-14  3.54033146648e-14  4.24171998034e-14  2.91117695402e-14  3.22015751937e-14  2.89047852051e-14  2.14101561599e-14  2.56329604257e-14  1.64985710918e-14  2.39279586041e-14  3.48403575512e-14  3.05230542415e-14  1.86266609603e-14  2.02212078911e-14  2.40645368676e-14  2.0734224355e-14  2.36366928047e-14  1.92770203947e-14  1.49443126002e-14  1.97026046889e-14  2.15532427468e-14  1.32878411926e-14  2.35246435309e-14  2.78800562726e-14  1.68089078132e-14  1.69483981506e-14  9.40849659699e-15  1.13891616661e-14  1.68820309152e-14  1.49081853292e-14  1.3372845668e-14
 1.63260171407e-14  1.93849434651e-14  1.70055370285e-14  1.70346501035e-14  1.22390212643e-14  1.78590155711e-14  1.9767796701e-14  3.06253812602e-14  2.53548848849e-14  2.62976398447e-14  2.8344327188e-14  1.4531980588e-14  1.37218486862e-14  1.66657608327e-14  2.52619581385e-14  1.835585805e-14  2.00037847278e-14  5.3647680728e-15  2.90035707089e-15  2.29605140201e-14  1.28274966163e-14  2.45055466113e-14  1.47569063577e-14  7.14726693987e-15  2.63972612874e-14  2.72734672057e-14  1.80950122695e-14  1.81594990662e-14  1.35391001718e-14  2.39710558443e-14  2.41665969155e-14  2.34501956188e-14  2.52656823183e-14  3.21418316929e-14  3.39624682604e-14  2.62959833076e-14  3.04145970911e-14  4.50478846187e-14  4.88140658668e-14  5.8022048573e-14  6.24421689678e-14  7.70126757295e-14  1.23441409697e-13  1.49865556064e-13  2.02885611653e-13  2.7325731888e-13  3.67151352757e-13  5.3834867323e-13  8.41960338959e-13  1.4822136515e-12  3.43360771182e-12  1.33293250879e-11  3.4261146877e-12  1.46836100605e-12  8.48850117442e-13  5.5340384502e-13  3.63420566063e-13  2.65968601396e-13  1.98478649629e-13  1.4016844109e-13  1.21532071815e-13  9.54026274025e-14  7.27326026548e-14  5.52953178523e-14  5.51841746832e-14  4.02380769556e-14  4.36880430821e-14  3.6729540348e-14  2.58605842268e-14  2.96393722824e-14  2.4933321642e-14  1.69629114836e-14  2.10831134986e-14  1.3321117272e-14  1.505582209e-14  2.2801690348e-14  2.53484162753e-14  2.13897348375e-14  2.39857577756e-14  1.41973458288e-14  2.5848676262e-14  1.69770438402e-14  1.91925677694e-14  1.90207669212e-14  9.84558268195e-15  1.25093776705e-14  1.85813647168e-14  2.52675395066e-14  2.14126666675e-14  1.39156682045e-14  2.06599936921e-14  3.70144173652e-15  2.85304032856e-14  1.98429541271e-14  2.08412613189e-14  1.30714310314e-14
 2.05524260638e-14  1.64239739228e-14  1.57960959345e-14  1.95884047929e-14  1.65327495531e-14  2.54637880021e-14  1.88969983422e-14  2.67305222672e-14  2.62217189891e-14  2.15928052505e-14  1.65750484125e-14  8.21838187062e-15  1.58625125578e-14  1.80992673119e-14  2.00979029873e-14  1.53602206727e-14  2.08630128175e-14  1.57764529223e-14  1.75267090243e-14  2.30399715731e-14  1.75107725963e-14  3.14870007983e-14  2.50888413697e-14  1.88168984427e-14  1.38783171013e-14  8.95557260426e-15  1.89383871053e-14  2.70662145381e-14  1.79049719681e-14  2.99412875427e-14  2.03128549076e-14  1.46568981557e-14  9.50264937651e-15  2.36089957454e-14  1.91856665254e-14  2.25863917473e-14  3.32485148388e-14  4.08467378346e-14  4.81032978697e-14  5.69189900532e-14  5.80579104132e-14  6.378993913e-14  9.3060075223e-14  1.10076005965e-13  1.4642684456e-13  1.9047520765e-13  2.69986365655e-13  3.73656752781e-13  5.5252074677e-13  8.28065602286e-13  1.46748654402e-12  3.4261146877e-12  1.33578746688e-11  3.43920994412e-12  1.47162625683e-12  8.39407379302e-13  5.31522659659e-13  3.6216116527e-13  2.74504490162e-13  2.05315332478e-13  1.5794973748e-13  1.10578404346e-13  7.04237801058e-14  6.90810180186e-14  5.80424941558e-14  5.54694235913e-14  3.65416286417e-14  3.71932525881e-14  2.79879334954e-14  2.7159554104e-14  2.89814034426e-14  3.9780063829e-14  3.06222999711e-14  2.75659275507e-14  2.65311193169e-14  2.98199086862e-14  2.42502676219e-14  2.17722111245e-14  2.98802804633e-14  1.32199126213e-14  1.80326498977e-14  1.57535731746e-14  1.66123812684e-14  1.41188817603e-14  2.3224610356e-14  2.50246948643e-14  1.80809431379e-14  2.30688121894e-14  2.23696729865e-14  2.01699315703e-14  7.70660718348e-15  1.30259404027e-14  2.33620002498e-14  1.88370673393e-14  2.93020948435e-14  1.33745892993e-14
 1.77504615474e-14  1.378417249e-14  1.06819599336e-14  1.55721100631e-14  1.40606356348e-14  2.33184513369e-14  2.29256792637e-14  2.24321548433e-14  2.44145521841e-14  2.47628213741e-14  1.02042613494e-14  1.21992014067e-14  2.36805764205e-14  2.49702793877e-14  1.36031019869e-14  1.51829265615e-14  2.53682819535e-14  8.98913166008e-15  1.40003889733e-14  1.73983995223e-14  1.0120381103e-14  1.59424973271e-14  2.32909230111e-14  2.58345300832e-14  1.92632598841e-14  1.56119590384e-14  9.94752036825e-15  2.13837533618e-14  1.73200047756e-14  2.26321645862e-14  2.64150635222e-14  2.85587913179e-14  1.96177407692e-14  1.0542499755e-14  2.37907133723e-14  1.7614035632e-14  2.95876682284e-14  2.65300277492e-14  3.37077998923e-14  4.86155997953e-14  5.00034582662e-14  5.99663072736e-14  6.82961165427e-14  9.72351310222e-14  1.10737397845e-13  1.43757923443e-13  1.88868479396e-13  2.67978774654e-13  3.72165403576e-13  5.30123342539e-13  8.26398091326e-13  1.46836100605e-12  3.43920994412e-12  1.33341599479e-11  3.43078222469e-12  1.47232861029e-12  8.31063966729e-13  5.40185970459e-13  3.7580924761e-13  2.73249130629e-13  1.91414891301e-13  1.52010510372e-13  1.08769186958e-13  7.6966033552e-14  5.82398748693e-14  5.72686365968e-14  4.57397394142e-14  4.25515464322e-14  2.93474006246e-14  3.72046816512e-14  3.30973672222e-14  3.06745007522e-14  2.40640509154e-14  2.31888273973e-14  1.2521465797e-14  1.97456080889e-14  1.58724396399e-14  1.30412107532e-14  1.81256289824e-14  1.39142261995e-14  2.13804496836e-14  2.87381761461e-14  2.31428708382e-14  2.41761961522e-14  2.10041873034e-14  3.3010455619e-14  2.28814887466e-14  2.13115995473e-14  1.86149751248e-14  1.24904360668e-14  2.86679466196e-14  2.5618104041e-14  1.22214091739e-14  1.23170842689e-14  2.58103365615e-14  2.61381214412e-14
 2.92315248125e-14  1.13347394994e-14  1.47135621749e-14  2.16523738979e-14  1.8041144337e-14  2.28693024433e-14  2.70738702095e-14  2.15134606689e-14  2.64337998784e-14  1.70981503982e-14  6.71898924302e-15  1.55824348731e-14  2.93720529892e-14  2.11215482271e-14  2.587402723e-14  2.02520584639e-14  2.17830815257e-14 -3.36149313233e-15  1.22162663084e-14  1.23694788969e-14  2.3715071017e-14  2.00853921266e-14  3.01827269621e-14  1.75404753706e-14  3.07851991276e-14  2.10920435225e-14  2.09851643978e-14  1.49985844538e-14  2.20749087732e-14  1.51066681555e-14  2.02027844864e-14  2.32958588762e-14  1.34965654636e-14  1.13259061151e-14  2.29157969171e-14  2.33696590322e-14  2.57864356818e-14  3.1682643694e-14  1.86133327167e-14  5.03479131448e-14  4.67414201027e-14  5.99826169967e-14  6.28726253453e-14  6.85714175455e-14  8.37726751112e-14  1.06881248378e-13  1.5728455901e-13  1.99629800555e-13  2.69535303324e-13  3.80226158032e-13  5.38058994661e-13  8.48850117442e-13  1.47162625683e-12  3.43078222469e-12  1.33559952334e-11  3.44841712715e-12  1.47618465763e-12  8.53226824549e-13  5.61669020482e-13  3.69334040345e-13  2.60467130246e-13  1.94205168811e-13  1.42613233503e-13  1.12016779818e-13  9.13241450096e-14  7.71287315163e-14  5.10376870144e-14  3.99571349225e-14  3.75056325125e-14  2.72857413331e-14  2.85801008723e-14  2.8884964732e-14  2.21534728494e-14  2.95181145062e-14  1.84121458864e-14  3.03124180492e-14  2.19429346906e-14  1.74606133263e-14  1.89158163568e-14  1.04155818455e-14  6.9400942256e-15  1.89893651093e-14  2.56291538821e-14  1.72450055823e-14  1.97261622706e-14  2.6202093104e-14  2.76599821304e-14  1.71059294932e-14  1.93390647317e-14  2.16706326063e-14  2.23316207336e-14  3.08524616772e-14  3.09342035847e-14  8.52574994926e-15  2.02803283292e-14  2.25834001699e-14
 3.96991298518e-14  2.88405593128e-14  2.37343443861e-14  2.20646774796e-14  1.19167288186e-14  2.37884120342e-14  2.75602226006e-14  2.18276631286e-14  1.8736992124e-14  1.79678952052e-14  2.17901294233e-14  2.03163810204e-14  2.51657890023e-14  2.83374960838e-14  2.64139767527e-14  2.18215059288e-14  1.88180443361e-14  1.50071122314e-14  1.8687000797e-14  1.55059690276e-14  2.28827205027e-14  2.64567409666e-14  1.6734607437e-14  2.24829308166e-14  2.75162870514e-14  2.79163640593e-14  1.38406858686e-14  2.02367453054e-14  2.17304465603e-14  1.18422066788e-14  1.95786253637e-14  1.91633848919e-14  1.85336328464e-14  1.9966407117e-14  7.66137461361e-15  1.74656100602e-14  2.23826701021e-14  2.61033711631e-14  3.29284695412e-14  3.76850400218e-14  2.93833766836e-14  4.61684281244e-14  5.02916483809e-14  5.84323349734e-14  6.22671679733e-14  7.27294382788e-14  1.07795662492e-13  1.45852513759e-13  1.80278219027e-13  2.68541915586e-13  3.72541844765e-13  5.5340384502e-13  8.39407379302e-13  1.47232861029e-12  3.44841712715e-12  1.33747922287e-11  3.4363442744e-12  1.4870502364e-12  8.51304589186e-13  5.35504283837e-13  3.69266624268e-13  2.65048564823e-13  1.99017539279e-13  1.51746808495e-13  1.06873017647e-13  9.85804220419e-14  7.14212282428e-14  5.10371158002e-14  4.2415858841e-14  3.93789237971e-14  3.98840461338e-14  3.46552762668e-14  3.16209144666e-14  2.36401805351e-14  1.31772511747e-14  2.50850169473e-14  2.6686966347e-14  1.35926041822e-14  1.84732162552e-14  5.83861774983e-15  1.46051632875e-14  7.14070602681e-15  1.55780362255e-14  2.25241043251e-14  4.29969493322e-15  1.02336216977e-14  1.78375188312e-14  1.87212403424e-14  2.02287915722e-14  1.67667457873e-14  1.45007233184e-14  1.30706379631e-14  1.61367910756e-14  1.55477464193e-14  1.3139620775e-14  2.97549223057e-14
 3.13345848332e-14  3.07912289995e-14  1.86020010568e-14  1.15231934721e-14  1.02019303648e-14  1.21540106277e-14  1.92543938708e-14  2.02988610423e-14  2.01075523795e-14  1.71943178471e-14  1.99502634891e-14  2.10603242115e-14  1.79592486319e-14  2.1399442144e-14  2.52993792138e-14  2.22966502875e-14  2.88050833076e-14  2.64899447033e-14  2.28452760869e-14  1.79302309689e-14  1.55014067497e-14  1.99237262167e-14  2.45011711742e-14  1.20477710095e-14  7.11901989257e-15  2.03370998873e-14  1.76629558921e-14  7.78638215895e-15  3.3847274225e-15  1.56635944003e-14  2.40182013201e-14  2.38553169996e-14  2.33953619406e-14  2.36014014092e-14  1.93664362873e-14  2.01249566037e-14  2.20515349416e-14  2.32782829574e-14  2.77859652675e-14  2.47992949243e-14  4.46336227193e-14  4.10596225868e-14  4.22837617972e-14  4.39100563937e-14  6.92086574116e-14  6.48213274242e-14  8.03119425566e-14  1.12788743969e-13  1.35965720611e-13  1.85758873257e-13  2.53968898302e-13  3.63420566063e-13  5.31522659659e-13  8.31063966729e-13  1.47618465763e-12  3.4363442744e-12  1.3348752959e-11  3.44440185461e-12  1.48111623773e-12  8.38111768903e-13  5.36903798969e-13  3.74591246259e-13  2.71901396558e-13  2.02449920103e-13  1.47525416985e-13  1.2152661108e-13  9.78867032645e-14  7.39586604121e-14  5.06109557221e-14  4.40944573771e-14  4.4472408844e-14  3.64028522872e-14  3.02646445816e-14  3.14438139849e-14  2.56334069545e-14  2.18305470557e-14  2.4135040532e-14  2.03371851957e-14  2.56868159916e-14  1.62649927246e-14  2.61024428123e-14  1.44209349728e-14  2.07901106276e-14  2.67760637335e-14  2.39263462443e-14  1.44882348343e-14  1.69929621035e-14  1.17918334685e-14  1.29837165897e-14  1.8729988287e-14  8.87650682792e-15  1.7076358564e-14  7.41044267089e-15  7.52000261751e-15  1.31690965095e-14  1.86720282625e-14
 2.23534801983e-14  1.72659116634e-14  2.90310954516e-14  2.31761203626e-14  1.88957982629e-14  1.33764453974e-14  1.99746217613e-14  7.67958242006e-15  2.34048576848e-14  3.05448758968e-14  1.6037186058e-14  1.71253601085e-14  2.07726601254e-14  1.24645755841e-14  2.20871737688e-14  3.00019507462e-14  3.37009590363e-14  2.14009587765e-14  2.79430936843e-14  1.74908062924e-14  9.47408827729e-15  8.70797057264e-15  1.12458324842e-14  2.86870612234e-14  1.60291543447e-14  2.81447056068e-14  1.57302269671e-14  2.00680774532e-14  1.4539772799e-14  2.37522604583e-14  2.05305934197e-14  1.93281119486e-14  2.6419953829e-14  1.70735461545e-14  1.90049375233e-14  1.43048808017e-14  3.0144150146e-14  2.28757388752e-14  2.38121160443e-14  2.80813509793e-14  2.59009889228e-14  3.56597208904e-14  3.77606112344e-14  4.16205996894e-14  6.48884940394e-14  6.65647800585e-14  7.77276913801e-14  8.20102785104e-14  9.5641354331e-14  1.41602304289e-13  1.92598785434e-13  2.65968601396e-13  3.6216116527e-13  5.40185970459e-13  8.53226824549e-13  1.4870502364e-12  3.44440185461e-12  1.33745739106e-11  3.44549941705e-12  1.469626663e-12  8.30307742992e-13  5.37082339102e-13  3.74919831122e-13  2.6140349093e-13  1.91734632211e-13  1.45386601005e-13  1.02976250712e-13  8.38960929097e-14  7.3257610115e-14  5.650161706e-14  5.27166073175e-14  3.91919433939e-14  4.03953113118e-14  2.28618253836e-14  2.18452649543e-14  2.2571911855e-14  2.2289482519e-14  3.03635047358e-14  3.10751157498e-14  1.91453938775e-14  2.48867824819e-14  1.49077086237e-14  2.2950112205e-14  1.8776308358e-14  2.88545066006e-14  2.39442265999e-14  2.1306747475e-14  2.48274945551e-14  2.91754044321e-14  1.27826880857e-14  1.38205296971e-14  2.01097097615e-14  2.29532892858e-14  2.07899458295e-14  2.5449966966e-14  2.38563856895e-14
 2.3853894657e-14  2.21848797969e-14  3.2850165321e-14  2.26951427213e-14  1.40059192143e-14  1.00106305841e-14  1.07029383864e-14  6.23485829102e-15  8.75610330073e-15  2.18033280963e-14  3.40484570541e-15  1.74674526536e-14  1.60580030823e-14  1.14426629042e-14  1.87151305539e-14  2.63243814582e-14  2.95219956707e-14  2.64018012128e-14  2.45686982381e-14  1.73221103021e-14  1.40533622165e-14  2.98531127549e-15  6.32508298792e-15  9.19750663392e-15  2.30954956659e-14  2.43597557136e-14  1.56844670933e-14  2.12847919617e-14  2.65025928957e-14  2.31463134761e-14  2.34275761828e-14  2.03792077255e-14  2.72441277972e-14  2.99697313678e-14  3.13992816749e-14  2.59263781972e-14  2.09099592569e-14  2.11443107035e-14  2.08196455318e-14  3.35058495766e-14  2.94038909411e-14  2.97578184211e-14  3.45550126292e-14  3.72510290966e-14  4.45828918419e-14  5.16165406036e-14  6.28934168159e-14  6.52321764084e-14  8.23569624828e-14  1.15518843317e-13  1.44040823459e-13  1.98478649629e-13  2.74504490162e-13  3.7580924761e-13  5.61669020482e-13  8.51304589186e-13  1.48111623773e-12  3.44549941705e-12  1.3387474119e-11  3.43179890797e-12  1.48178385648e-12  8.42414820646e-13  5.39237760913e-13  3.77466157429e-13  2.69500812037e-13  1.94995404696e-13  1.43868852008e-13  1.09599569761e-13  8.82440703505e-14  7.22362204238e-14  5.84328694616e-14  4.48220120976e-14  4.41573304187e-14  4.18300725149e-14  3.02802535882e-14  3.04191036845e-14  2.81973116369e-14  3.08548756088e-14  1.77506822983e-14  1.28124180304e-14  2.77434529035e-14  2.34500846203e-14  1.93465627773e-14  1.57716461318e-14  2.71058131744e-14  9.85216196919e-15  1.59817913488e-14  1.98318586791e-14  2.90662349902e-14  2.27516362217e-14  1.9642500077e-14  9.78837522232e-15  1.52821258614e-14  1.51185601711e-14  1.90231256139e-14  1.25583156487e-14
 1.5627305828e-14  1.94718195942e-14  2.68392783016e-14  2.18080046104e-14  1.82957221518e-14  9.6930758918e-15  1.9747872234e-14  1.75524477045e-14  1.76573676955e-14  1.48824553919e-14  1.89527164315e-14  1.7220661031e-14  2.87055928219e-14  2.34850626314e-14  2.89793336631e-14  1.87354528658e-14  2.76668542505e-14  1.50046738426e-14  2.03468515068e-14  1.38389455987e-14  2.02185000408e-14  1.41651333147e-14  1.7030558613e-14  1.15278567295e-14  2.42488084677e-14  1.95400372884e-14  1.27180097677e-14  1.96978387868e-14  2.51081535725e-14  2.01349072188e-14  2.46773546409e-14  2.49224643364e-14  2.04203010037e-14  2.93084136606e-14  2.39114451261e-14  1.56900964607e-14  1.6373346125e-14  2.1216432769e-14  3.30839457412e-14  2.917753011e-14  3.00463289236e-14  3.04393783357e-14  3.2767923169e-14  3.3200159768e-14  2.96662637172e-14  4.22411928473e-14  4.94723711822e-14  6.25386901245e-14  7.68122618123e-14  9.40803782831e-14  1.11437345312e-13  1.4016844109e-13  2.05315332478e-13  2.73249130629e-13  3.69334040345e-13  5.35504283837e-13  8.38111768903e-13  1.469626663e-12  3.43179890797e-12  1.33206276924e-11  3.43488907205e-12  1.4831322612e-12  8.381129942e-13  5.4081215247e-13  3.61555592029e-13  2.58455103811e-13  1.92234200513e-13  1.60114121795e-13  1.09878182504e-13  8.78773129789e-14  7.28915755266e-14  5.821907571e-14  4.24682194251e-14  2.93800015861e-14  4.53720270368e-14  4.00236380409e-14  3.23838315191e-14  3.11201850449e-14  3.54418141603e-14  3.1792420525e-14  2.6769318699e-14  2.4617661292e-14  2.80982006426e-14  2.800834785e-14  2.7454965883e-14  1.9311853529e-14  1.83602329101e-14  2.75210248145e-14  2.71918580807e-14  2.250044021e-14  1.80568129535e-14  2.42986338545e-14  1.1955868106e-14  9.06602992068e-15  2.46668996592e-14  2.69901718595e-14
 1.23711709069e-14  1.8813264345e-14  1.97592871702e-14  2.75524448265e-16  2.72701814871e-14  1.06812096703e-14  2.22426047241e-14  1.75248771659e-14  1.64926166858e-14  3.41253256093e-14  2.20920670563e-14  1.18943909963e-14  2.10137330952e-14  2.59958777565e-14  2.13988740099e-14  1.62830848023e-14  2.93832565723e-14  2.3930304201e-14  1.08070698069e-14  8.59026799346e-15  1.39309302718e-14  7.28329582721e-15  2.37705387115e-14  1.33263055722e-14  1.23226203911e-14  2.61141498968e-14  1.48111555021e-14  1.6655472565e-14  1.87777025737e-14  1.6375577296e-14  1.09131018152e-14  1.82069768496e-14  2.27226661196e-14  2.24273580404e-14  2.51541500758e-14  1.23151594531e-14  1.88327531981e-14  2.07519915095e-14  1.6052423577e-14  3.96473425126e-14  2.72346229569e-14  3.02950206395e-14  2.30795434098e-14  3.37120806746e-14  3.28124250941e-14  3.82756602227e-14  3.9064765327e-14  4.6113972298e-14  4.83191253598e-14  6.94027084698e-14  7.87040948839e-14  1.21532071815e-13  1.5794973748e-13  1.91414891301e-13  2.60467130246e-13  3.69266624268e-13  5.36903798969e-13  8.30307742992e-13  1.48178385648e-12  3.43488907205e-12  1.33343480238e-11  3.44280717302e-12  1.48201059299e-12  8.48389475828e-13  5.36815878603e-13  3.6450081422e-13  2.63924957189e-13  1.94734152667e-13  1.45698412895e-13  1.11768402581e-13  8.5970997938e-14  7.02297323878e-14  5.06679113228e-14  4.26117880811e-14  3.87365490548e-14  4.51833265209e-14  2.79440787766e-14  2.80705592014e-14  2.76995407484e-14  2.76327664327e-14  2.60305887198e-14  2.53732821074e-14  3.26966247166e-14  1.33610658414e-14  1.92500359638e-14  1.09651253751e-14  1.24012092818e-14  1.17467488357e-14  2.38225646718e-14  2.27972533664e-14  1.47388633841e-14  1.80740833517e-14  1.52113264087e-14  2.16293438508e-14  3.09149079175e-14  1.42207575896e-14
 2.35377861112e-14  2.06543238973e-14  2.24031620664e-14  1.21367023461e-14  2.28243852092e-14  2.16895994508e-14  2.3544064951e-14  2.42201772201e-14  1.42506769544e-14  2.89818178331e-14  1.38563379108e-14  2.0728326379e-14  2.054589459e-14  1.59291644434e-14  1.57797465051e-14  1.39384561834e-14  2.30357972931e-14  1.70242633924e-14  2.46169580216e-14  2.57990262301e-14  2.76150605748e-14  1.12236930643e-14  2.44844296108e-14  1.65606912592e-14  3.01801525832e-14  1.60997255163e-14  1.27689592949e-14  2.00340011388e-14  2.12386712943e-14  1.87355083293e-14  2.37010636764e-14  2.57374074122e-14  1.79570024999e-14  1.41191118365e-14  1.67829196889e-14  2.09917894211e-14  1.67715764467e-14  1.99067035135e-14  2.0391296905e-14  2.81367054171e-14  1.98088546784e-14  2.66738963576e-14  1.73629049842e-14  2.48376197932e-14  3.88024097777e-14  3.95857434234e-14  3.36090056871e-14  3.74033948012e-14  4.52874515313e-14  5.53200979622e-14  7.24807704649e-14  9.54026274025e-14  1.10578404346e-13  1.52010510372e-13  1.94205168811e-13  2.65048564823e-13  3.74591246259e-13  5.37082339102e-13  8.42414820646e-13  1.4831322612e-12  3.44280717302e-12  1.33971123788e-11  3.45060317149e-12  1.48843243757e-12  8.42354363444e-13  5.3583666277e-13  3.7041360781e-13  2.6073680887e-13  2.07003560437e-13  1.56310507355e-13  1.14908562425e-13  8.19271616475e-14  6.86658124775e-14  5.14521565913e-14  5.23823324406e-14  4.61084376964e-14  3.58546069636e-14  4.16760913273e-14  3.88840062247e-14  3.39458515011e-14  1.15700869378e-14  2.46649496293e-14  3.17225691955e-14  2.51867241057e-14  2.53750191569e-14  1.19709692902e-14  8.22271200461e-15  1.45329754548e-14  1.83092028978e-14  1.12518619885e-14  1.38931518726e-14  1.55762472909e-14  1.1530928333e-14  9.73829511154e-15  1.3382582382e-14  1.76000091682e-14
 1.78654648339e-14  2.87269001687e-14  2.21889606498e-14  1.73392582813e-14  2.68465370103e-14  1.74463395518e-14  1.55685256897e-14  1.78939927323e-14  1.12812550369e-14  2.39110887273e-14  1.59156514702e-14  2.87089152376e-14  2.53979009609e-14  2.51430421111e-14  1.97290891101e-14  2.29423543744e-14  2.33988648473e-14  1.03073823174e-14  7.8494190517e-15  2.29245730932e-14  2.33366934749e-14  9.02249814468e-15  1.35606545348e-14  2.45486973412e-14  2.43340686965e-14  2.28290696124e-14  1.76527557718e-14  1.56259792649e-14  1.76315863848e-14  2.59275955095e-14  1.77789645601e-14  2.39292918511e-14  2.0305929771e-14  1.42688338902e-14  2.7068152929e-14  3.01175897115e-14  3.45481325989e-14  2.2864559781e-14  2.54979718037e-14  2.64762821075e-14  1.7564122171e-14  1.52862610489e-14  2.60774594196e-14  2.67243768222e-14  2.57388823129e-14  3.04559492419e-14  2.56621967171e-14  4.06461050639e-14  4.20054926139e-14  4.08302504923e-14  5.84214856209e-14  7.27326026548e-14  7.04237801058e-14  1.08769186958e-13  1.42613233503e-13  1.99017539279e-13  2.71901396558e-13  3.74919831122e-13  5.39237760913e-13  8.381129942e-13  1.48201059299e-12  3.45060317149e-12  1.3378376897e-11  3.45763022635e-12  1.47718173765e-12  8.41961930718e-13  5.40227972656e-13  3.66022166181e-13  2.73740926175e-13  2.01819459605e-13  1.46853119301e-13  1.09935331348e-13  8.3076989633e-14  6.91395825154e-14  5.84252777389e-14  4.71278134477e-14  3.47942409863e-14  3.07302992247e-14  3.559827255e-14  2.68700106496e-14  1.58162421245e-14  1.81185961077e-14  2.09755741652e-14  2.53889281875e-14  1.8406253e-14  1.84841446028e-14  1.40477420512e-14  1.46099269907e-14  1.89040367761e-14  3.04469890563e-14  1.58694653011e-14  1.65477127196e-14  1.48388123058e-14  2.92622772928e-14  2.41323522624e-14  2.44291342903e-14
 1.98502865574e-14  2.00889774491e-14  1.31665769117e-14  1.22857736111e-14  1.97099175824e-14  2.04759813147e-14  1.49560548852e-14  1.20794897917e-14  2.39317421339e-14  1.59728110208e-14  2.4704063914e-14  2.96267486046e-14  2.78716210112e-14  2.05791087045e-14  1.83212166658e-14  2.14217491289e-14  2.00291496e-14  2.17285727532e-14  9.84712370241e-15  2.28003221857e-14  2.06579486878e-14  5.93694361227e-15  1.45987131333e-14  1.80728774149e-14  1.34057839901e-14  2.10740969418e-14  1.22565549637e-14  1.28907256352e-14  8.50527538245e-15  2.1734736238e-14  1.34795524128e-14  2.70847618598e-14  2.14781018945e-14  1.40199528421e-14  2.54240326211e-14  1.68782373893e-14  1.68831002233e-14  1.6754072456e-14  2.48948440324e-14  1.66852483408e-14  2.18930155732e-14  1.6749265758e-14  1.63289280281e-14  2.66306813313e-14  2.49491304198e-14  2.7869989393e-14  2.64313671283e-14  3.33270628447e-14  3.85190061449e-14  3.5229710045e-14  5.55639519152e-14  5.52953178523e-14  6.90810180186e-14  7.6966033552e-14  1.12016779818e-13  1.51746808495e-13  2.02449920103e-13  2.6140349093e-13  3.77466157429e-13  5.4081215247e-13  8.48389475828e-13  1.48843243757e-12  3.45763022635e-12  1.33899616756e-11  3.44454046894e-12  1.48030980062e-12  8.38742499184e-13  5.41690568601e-13  3.63569628276e-13  2.49569660926e-13  1.98939437542e-13  1.4792625673e-13  1.18866627283e-13  8.65217940986e-14  6.75924327876e-14  5.32881834664e-14  5.12351998088e-14  4.1615184653e-14  3.99799763142e-14  3.01451630106e-14  2.55410346904e-14  2.40008321168e-14  2.40977525701e-14  2.41773660726e-14  1.76592257344e-14  1.69266473967e-14  1.63836618774e-14  3.03064418367e-14  2.60940142203e-14  2.22379351104e-14  2.53683891182e-14  1.3162122814e-14  1.97441502391e-14  1.77575843617e-14  1.57279713348e-14  1.61340282007e-14
 9.33894458847e-15  1.58065946416e-14  1.7881601432e-14  1.40394058353e-14  1.90998577495e-14  1.94441175568e-14  1.76533220436e-14  1.27476411835e-14  2.08441807283e-14  9.84682694125e-15  2.32521822229e-14  1.92296408055e-14  2.24941031233e-14  2.2303756076e-14  1.52283331953e-14  2.20656801863e-14  1.77644732161e-14  2.07207767881e-14  1.8651262844e-14  1.1404364425e-14  1.33064267255e-14  1.31877512599e-14  2.43846322625e-14  1.77327694156e-14  2.36429874887e-14  1.76364121572e-14  2.07183915966e-14  2.5125740156e-14  1.17557734254e-14  1.45587718379e-14  1.61640206923e-14  3.01653130888e-14  2.60961709174e-14  2.09877973124e-14  2.07378844954e-14  1.80050539175e-14  1.23975538539e-14  1.75022950714e-14  2.05957890394e-14  1.47268779856e-14  1.48804144783e-14  1.56365917003e-14  1.63981608874e-14  1.81158643667e-14  2.77636224683e-14  3.00891911059e-14  3.121252179e-14  1.73698720114e-14  2.91230738411e-14  3.59602965219e-14  3.78631673471e-14  5.51841746832e-14  5.80424941558e-14  5.82398748693e-14  9.13241450096e-14  1.06873017647e-13  1.47525416985e-13  1.91734632211e-13  2.69500812037e-13  3.61555592029e-13  5.36815878603e-13  8.42354363444e-13  1.47718173765e-12  3.44454046894e-12  1.33500544467e-11  3.42849367047e-12  1.4610925137e-12  8.30237387887e-13  5.39021282203e-13  3.71572681342e-13  2.67831947678e-13  1.93701930143e-13  1.47633406162e-13  1.12973820863e-13  9.07846234377e-14  6.73947855094e-14  5.07033988424e-14  5.09114358909e-14  4.25808414549e-14  3.57994466943e-14  2.94176976745e-14  2.82130416881e-14  2.59470989273e-14  3.00956586725e-14  3.18113574871e-14  2.55344649979e-14  2.54757122486e-14  2.62151794848e-14  2.40568722197e-14  1.60587784881e-14  2.26160901043e-14  1.37040025347e-14  2.38193257235e-14  2.20332459363e-14  2.06982327651e-14  2.00119958216e-14
 1.27344865488e-14  1.99556732645e-14  2.01348953844e-14  1.54396809488e-14  1.71858130279e-14  2.02129802289e-14  1.60893363973e-14  2.76420537617e-14  2.15954021554e-14  1.82090336225e-14  1.53699733073e-14  1.11547466844e-14  2.02989899542e-14  3.21057732093e-14  3.27907265555e-14  2.76655689524e-14  2.40294718825e-14  1.82673158157e-14  1.09512661916e-14  1.58060972484e-14  1.96521444582e-14  1.15290966073e-14  1.61803521308e-14  1.09722751357e-14  2.1173241861e-14  1.12953726535e-14  1.89094378446e-14  2.06457011687e-14  1.38539338155e-14  1.02999584421e-14  2.3315596987e-14  2.13803679236e-14  1.28828985271e-14  1.93223970871e-14  3.21467217665e-14  2.47459116292e-14  2.08009759588e-14  1.34828969877e-14  1.8852613469e-14  2.08190043889e-14  1.81425080043e-14  1.76281687717e-14  2.37595745264e-14  1.93065360757e-14  2.11728959925e-14  2.60452215311e-14  2.60704160795e-14  2.87663976488e-14  3.86827455254e-14  4.37736214171e-14  2.05397666251e-14  4.02380769556e-14  5.54694235913e-14  5.72686365968e-14  7.71287315163e-14  9.85804220419e-14  1.2152661108e-13  1.45386601005e-13  1.94995404696e-13  2.58455103811e-13  3.6450081422e-13  5.3583666277e-13  8.41961930718e-13  1.48030980062e-12  3.42849367047e-12  1.3374443826e-11  3.43126997357e-12  1.47939049833e-12  8.44132760864e-13  5.46704002705e-13  3.64000937221e-13  2.65483706358e-13  2.01087870617e-13  1.46287374271e-13  1.18390511455e-13  9.29855710914e-14  7.38374626135e-14  6.08554044955e-14  5.67497986236e-14  4.38619080578e-14  3.7333180224e-14  3.96070166281e-14  3.31900197335e-14  2.95646410961e-14  2.89517276982e-14  2.44962764629e-14  2.18893432168e-14  1.65334451449e-14  1.03725120082e-14  1.62872758753e-14  2.20162110812e-14  2.24549500305e-14  1.91865868369e-14  1.65710208671e-14  2.45650046161e-14  2.99237251381e-14
 2.04103958176e-14  2.29432535217e-14  2.42411173138e-14  1.37751276927e-14  5.46649281585e-15  1.74842132349e-14  6.48464074909e-15  1.04757515535e-14  1.78536143507e-14  2.60215879022e-14  1.94691996001e-14  1.24198839914e-14  2.77127151442e-14  2.75678600386e-14  1.7786137907e-14  1.89054896795e-14  2.52523072343e-14  1.25078980501e-14  1.83890058393e-14  2.19033958798e-14  2.30399671107e-14  2.65979677439e-14  1.18518050459e-14  2.54668696742e-14  1.81013425406e-14  1.38453322946e-14  2.83676620986e-14  2.666779108e-14  2.30565045887e-14  1.24635826147e-14  1.03982201795e-14  2.3313066831e-14  7.41657302551e-15  1.35642938941e-14  2.27025120351e-14  2.61953730906e-14  1.98093262377e-14  1.39844398079e-14  9.24503536244e-15  2.10290785672e-14  2.03120473515e-14  3.07582337887e-14  2.08910507631e-14  2.13313021818e-14  1.91331447511e-14  1.17226189121e-14  1.74142093664e-14  1.66925650763e-14  2.33865724435e-14  3.75979566531e-14  3.54033146648e-14  4.36880430821e-14  3.65416286417e-14  4.57397394142e-14  5.10376870144e-14  7.14212282428e-14  9.78867032645e-14  1.02976250712e-13  1.43868852008e-13  1.92234200513e-13  2.63924957189e-13  3.7041360781e-13  5.40227972656e-13  8.38742499184e-13  1.4610925137e-12  3.43126997357e-12  1.33610170329e-11  3.43946590448e-12  1.4863201934e-12  8.44261561409e-13  5.33672806847e-13  3.68134678957e-13  2.57152861321e-13  1.87946612586e-13  1.42777890019e-13  1.18000409299e-13  8.82596607842e-14  7.20770722852e-14  6.13427597031e-14  5.35130014718e-14  5.21812200249e-14  4.32868286173e-14  4.19134223457e-14  3.65827675556e-14  2.02415433693e-14  2.26396464655e-14  2.12627779823e-14  1.79181355208e-14  1.35983095894e-14  1.88445804486e-14  2.06394161727e-14  3.08605589913e-14  1.61124815094e-14  1.08304346855e-14  1.75037731722e-14  1.61344998201e-14
 1.7194139622e-14  1.59211299643e-14  2.50055534473e-14  1.99644936974e-14  1.09921567561e-14  1.65167777207e-14  1.6678842583e-14  2.42444809999e-14  1.22365087113e-14  3.04005064843e-14  3.03908793968e-14  2.21505812423e-14  2.2270418367e-14  1.6085811616e-14  1.79941065477e-14  1.6354609718e-14  2.52257730221e-14  1.50394232444e-14  1.47730402214e-14  1.69039761847e-14  1.64901838744e-14  1.68868241745e-14  1.57920912644e-14  2.96318671407e-14  2.20131595573e-14  1.47825530494e-14  1.48437264045e-14  1.46832510237e-14  1.24856155716e-14  1.61129864477e-14  1.79148481916e-14  2.91020539955e-14  2.81887309701e-14  1.45015322592e-14  2.29711004276e-14  1.35854521712e-14  2.17309225852e-14  2.50402805149e-14  5.50266406917e-15  3.07961218011e-14  2.6996584981e-14  2.32517533516e-14  2.38863853608e-14  2.03485567198e-14  3.32982980207e-14  2.88370229761e-14  2.53023511961e-14  2.3929788984e-14  2.35329726696e-14  3.06879074765e-14  4.24171998034e-14  3.6729540348e-14  3.71932525881e-14  4.25515464322e-14  3.99571349225e-14  5.10371158002e-14  7.39586604121e-14  8.38960929097e-14  1.09599569761e-13  1.60114121795e-13  1.94734152667e-13  2.6073680887e-13  3.66022166181e-13  5.41690568601e-13  8.30237387887e-13  1.47939049833e-12  3.43946590448e-12  1.33639585813e-11  3.44649978405e-12  1.47742104175e-12  8.42853799601e-13  5.38979758447e-13  3.71674068373e-13  2.68226304102e-13  1.86730587963e-13  1.45560669045e-13  1.22214071718e-13  9.41380848175e-14  7.59906329177e-14  6.33485780292e-14  5.81091499002e-14  4.90853585859e-14  2.8271120724e-14  2.48452878413e-14  2.2491075622e-14  3.37733490786e-14  2.77891389755e-14  2.93325576578e-14  1.54122270241e-14  2.39732261521e-14  1.70869098312e-14  1.99339668513e-14  1.56323857759e-14  1.4628559815e-14  1.99417701867e-14  3.21131182995e-14
 1.53453533016e-14  2.60904782107e-14  2.8559364799e-14  3.42727877839e-14  1.86990670318e-14  2.10734189483e-14  3.05349154997e-14  3.04381239936e-14  2.15073323335e-14  3.02061963668e-14  2.76025018883e-14  1.89679513413e-14  2.15148201104e-14  2.81979448623e-14  3.11130614244e-14  2.53975452496e-14  1.93344560614e-14  1.4971946111e-14  2.3256553209e-14  2.08135856666e-14  2.1961471658e-14  1.51450751026e-14  2.52044806907e-14  2.4461830924e-14  1.45863375269e-14  2.71393734069e-14  1.88380256757e-14  2.42397424104e-14  3.18535499075e-14  2.14505693014e-14  1.63014870751e-14  2.33034084147e-14  1.83899814277e-14  1.2594800017e-14  1.94131286659e-14  2.86640655008e-14  2.37929357682e-14  2.04757554711e-14  1.53257017466e-14  2.21300426925e-14  1.92198868026e-14  1.49506045197e-14  2.0497566324e-14  2.14230416065e-14  1.94946896459e-14  1.5260203277e-14  2.02566699821e-14  2.39337869344e-14  2.50711660742e-14  2.30305467233e-14  2.91117695402e-14  2.58605842268e-14  2.79879334954e-14  2.93474006246e-14  3.75056325125e-14  4.2415858841e-14  5.06109557221e-14  7.3257610115e-14  8.82440703505e-14  1.09878182504e-13  1.45698412895e-13  2.07003560437e-13  2.73740926175e-13  3.63569628276e-13  5.39021282203e-13  8.44132760864e-13  1.4863201934e-12  3.44649978405e-12  1.33435031498e-11  3.43513192828e-12  1.47851040014e-12  8.47260308927e-13  5.46056211519e-13  3.73853395313e-13  2.71544531891e-13  1.95175311516e-13  1.57456644224e-13  1.20836948498e-13  9.10068335313e-14  7.3018301822e-14  5.88366367092e-14  5.55754167613e-14  4.05767547516e-14  3.09860872885e-14  3.40508011018e-14  3.82431116584e-14  2.7330552304e-14  2.11509862227e-14  1.93966691277e-14  2.25809862838e-14  1.60637767632e-14  2.2410767375e-14  1.83132983413e-14  1.4973222347e-14  2.59804369601e-14  2.51088884645e-14
 1.44298550421e-14  1.7666554805e-14  1.9262675633e-14  1.43453889618e-14  1.24239263491e-14  1.49717593173e-14  1.46209542048e-14  1.79946884574e-14  2.16101051626e-14  2.43182751993e-14  2.28732822534e-14  2.16789188922e-14  2.23045770962e-14  2.49680335e-14  2.88834776708e-14  2.22921496277e-14  2.31626757389e-14  2.41299406658e-14  2.14993281591e-14  1.57912309589e-14  2.06189458792e-15  2.1739579056e-14  1.31897939624e-14  1.75401530015e-14  1.97298033603e-14  2.18995920511e-14  2.05845624606e-14  2.66325263076e-14  2.24597705576e-14  2.23457523276e-14  2.19970411712e-14  2.66693944848e-14  1.17169699744e-14  9.33810147071e-15  2.32551536583e-14  1.94067715428e-14  1.32258436171e-14  1.79397967937e-14  8.92062469771e-15  1.23262926454e-14  1.3488905031e-14  1.83872406114e-14  1.10066835695e-14  9.86103033131e-15  2.26450015542e-14  2.35964079863e-14  1.65494328589e-14  1.60775531629e-14  1.27901041717e-14  2.38340183402e-14  3.22015751937e-14  2.96393722824e-14  2.7159554104e-14  3.72046816512e-14  2.72857413331e-14  3.93789237971e-14  4.40944573771e-14  5.650161706e-14  7.22362204238e-14  8.78773129789e-14  1.11768402581e-13  1.56310507355e-13  2.01819459605e-13  2.49569660926e-13  3.71572681342e-13  5.46704002705e-13  8.44261561409e-13  1.47742104175e-12  3.43513192828e-12  1.33645463249e-11  3.43331107504e-12  1.47557780898e-12  8.36340394168e-13  5.42043345964e-13  3.73437486465e-13  2.68329885476e-13  1.9881728226e-13  1.47576834209e-13  1.12098246756e-13  8.7426078036e-14  6.6595832068e-14  6.04054154667e-14  4.96558161671e-14  4.30223961769e-14  3.77222802844e-14  3.65287109212e-14  3.21353608786e-14  1.97332357854e-14  1.91064585682e-14  3.07846503439e-14  2.67946497007e-14  2.03075975789e-14  3.00372932554e-14  1.81628536081e-14  1.0702633187e-14  1.60044117758e-14
 1.80498118923e-14  1.3985330684e-14  2.04571025508e-14  1.96359759135e-14  1.89946642362e-14  1.13255399247e-14  2.00440380995e-14  2.33108242887e-14  1.59390357156e-14  2.00906587405e-14  2.80146210872e-14  2.12182321413e-14  2.03901439648e-14  1.89140258398e-14  1.58516094637e-14  2.17091145177e-14  2.92266877677e-14  2.65335805029e-14  2.04462831664e-14  2.47902302974e-14  1.83372896416e-14  1.5519882589e-14  1.7663259658e-14  2.27414422449e-14  1.76442285549e-14  2.1614970256e-14  2.46192569756e-14  1.62996813989e-14  1.70095298375e-14  2.06254417208e-14  2.03604043335e-14  2.4242421774e-14  1.9228455546e-14  1.37345846065e-14  2.02461988338e-14  2.49239195437e-14  1.65072952136e-14  1.732452431e-14  1.82166379979e-14  2.27079744797e-14  1.77004749709e-14  1.40248072136e-14  2.13402834909e-14  2.41013357229e-14  2.46032778044e-14  2.4868353655e-14  2.20980601605e-14  2.02656337773e-14  1.05250559227e-14  2.81108965819e-14  2.89047852051e-14  2.4933321642e-14  2.89814034426e-14  3.30973672222e-14  2.85801008723e-14  3.98840461338e-14  4.4472408844e-14  5.27166073175e-14  5.84328694616e-14  7.28915755266e-14  8.5970997938e-14  1.14908562425e-13  1.46853119301e-13  1.98939437542e-13  2.67831947678e-13  3.64000937221e-13  5.33672806847e-13  8.42853799601e-13  1.47851040014e-12  3.43331107504e-12  1.33766965558e-11  3.44252330189e-12  1.4797214727e-12  8.38496387864e-13  5.39535912355e-13  3.70460562166e-13  2.66407764655e-13  1.91189445691e-13  1.37397625698e-13  1.163102246e-13  9.29654703044e-14  7.40269491212e-14  6.70562042506e-14  4.94396035769e-14  5.080831005e-14  3.84867694061e-14  2.8060023587e-14  3.45494747361e-14  3.49632797681e-14  3.74551984447e-14  1.98802528636e-14  2.53755425588e-14  2.27936811092e-14  9.10941574208e-15  2.14104495331e-14  2.71450578529e-14
 1.6026694727e-14  1.27268572899e-14  7.16894413749e-15  1.07219273241e-14  1.25985215069e-14  1.79099624315e-14  2.08066886965e-14  2.43755343815e-14  2.41757711381e-14  1.68932556214e-14  1.53042974266e-14  1.5614449284e-14  1.8917723137e-14  3.20027413819e-14  2.49887666809e-14  2.52724051845e-14  2.84933959899e-14  1.66689653808e-14  2.71725367873e-14  2.12838600436e-14  1.64880197603e-14  1.16558986672e-14  1.49404580843e-14  1.86118240815e-14  1.52578154143e-14  2.3012862117e-14  2.40224301886e-14  1.72397141907e-14  2.23292625362e-14  3.34012571962e-14  2.16865458637e-14  1.45879495004e-14  1.71542262842e-14  7.09733834586e-15  1.46079176746e-14  1.96042004234e-14  1.39289267143e-14  2.01372667755e-14  1.40329225928e-14  9.90509158291e-15  2.1392735043e-14  2.69257198516e-14  2.17291524977e-14  2.0810246901e-14  2.85103986282e-14  2.20549907838e-14  2.1970053269e-14  9.28182251976e-15  1.97917805588e-14  1.95130996109e-14  2.14101561599e-14  1.69629114836e-14  3.9780063829e-14  3.06745007522e-14  2.8884964732e-14  3.46552762668e-14  3.64028522872e-14  3.91919433939e-14  4.48220120976e-14  5.821907571e-14  7.02297323878e-14  8.19271616475e-14  1.09935331348e-13  1.4792625673e-13  1.93701930143e-13  2.65483706358e-13  3.68134678957e-13  5.38979758447e-13  8.47260308927e-13  1.47557780898e-12  3.44252330189e-12  1.33801192237e-11  3.44890683274e-12  1.48217111983e-12  8.50605176499e-13  5.45205715472e-13  3.73822156372e-13  2.58162637049e-13  1.88731092801e-13  1.47408445411e-13  1.09968153628e-13  8.63625041147e-14  7.17226631567e-14  5.70303539533e-14  4.8849968428e-14  4.17220341647e-14  3.31897827803e-14  2.96976503023e-14  3.75610084272e-14  2.2802160221e-14  2.53308212927e-14  3.25731749612e-14  2.5002530061e-14  2.71991263762e-14  3.05480274423e-14  2.05899584248e-14
 1.51751137998e-14  1.60614146296e-14  1.50467320711e-14  2.05198433506e-14  1.26545086849e-14  1.73223943809e-14  2.11392014765e-14  1.70625649035e-14  2.36942529948e-14  2.8427932952e-14  1.90190936277e-14  2.60874103707e-14  2.08645970741e-14  1.73894871824e-14  1.83040031442e-14  1.21670258049e-14  9.03031381243e-15  1.20207942807e-14  2.19928728353e-14  1.85636851675e-14  1.80167727398e-14  1.44481558193e-14  1.9719323725e-14  1.78516810653e-14  9.58460941924e-15  9.7924038242e-15  1.5161269225e-14  1.36488143416e-14  2.04476994258e-14  2.39878815726e-14  2.56424415797e-14  3.33031990409e-14  2.05364725709e-14  1.64643725069e-14  1.48592758446e-14  1.14171437392e-14  1.60872174921e-14  2.13332041692e-14  3.13031471603e-14  2.10202192792e-14  1.31597220785e-14  1.97906453414e-14  1.06870474746e-14  1.52209519813e-14  1.7820784259e-14  2.42455012722e-14  2.64481162869e-14  2.66458715893e-14  1.32773971261e-14  2.53753982658e-14  2.56329604257e-14  2.10831134986e-14  3.06222999711e-14  2.40640509154e-14  2.21534728494e-14  3.16209144666e-14  3.02646445816e-14  4.03953113118e-14  4.41573304187e-14  4.24682194251e-14  5.06679113228e-14  6.86658124775e-14  8.3076989633e-14  1.18866627283e-13  1.47633406162e-13  2.01087870617e-13  2.57152861321e-13  3.71674068373e-13  5.46056211519e-13  8.36340394168e-13  1.4797214727e-12  3.44890683274e-12  1.3373993395e-11  3.44187096106e-12  1.47723796027e-12  8.39562554595e-13  5.5186108947e-13  3.6124297415e-13  2.64041386726e-13  1.93963571917e-13  1.46237746287e-13  1.10297979906e-13  8.20075282559e-14  7.20772919921e-14  5.7619378175e-14  4.73335965624e-14  4.63970654204e-14  4.79312587465e-14  3.85644142355e-14  3.32108171728e-14  2.89412588538e-14  3.20056137707e-14  1.88216952567e-14  2.49468008499e-14  2.01167538977e-14  1.63448219079e-14
 2.35623861335e-14  1.63019915467e-14  1.57944417953e-14  5.80874378382e-15  1.54033296879e-14  9.3072298186e-15  1.43027080507e-14  8.39208147874e-15  1.57123654499e-14  1.56190019465e-14  1.27121688893e-14  1.42626909524e-14  1.98860710184e-14  2.70858276898e-14  2.446220808e-14  2.62455998596e-14  1.69420571516e-14  3.30658845487e-14  3.46447429523e-14  2.38098091422e-14  2.76671572177e-14  2.27634027076e-14  2.368729057e-14  2.25787569945e-14  1.79120551108e-14  1.80829621577e-14  9.35941795698e-15  7.74081073424e-15  2.14649347772e-14  1.51395515762e-14  1.53688569492e-14  2.39535573254e-14  1.97363840108e-14  1.52368770527e-14  1.92325287637e-14  1.43791134662e-14  2.0080344477e-14  2.24814405131e-14  2.69546194856e-14  3.02539953659e-14  2.64550095929e-14  2.06783863496e-14  1.94393234106e-14  1.41966713579e-14  1.77190951024e-14  1.68649719382e-14  1.27727949063e-14  1.98508575294e-14  2.34211834749e-14  2.20338713922e-14  1.64985710918e-14  1.3321117272e-14  2.75659275507e-14  2.31888273973e-14  2.95181145062e-14  2.36401805351e-14  3.14438139849e-14  2.28618253836e-14  4.18300725149e-14  2.93800015861e-14  4.26117880811e-14  5.14521565913e-14  6.91395825154e-14  8.65217940986e-14  1.12973820863e-13  1.46287374271e-13  1.87946612586e-13  2.68226304102e-13  3.73853395313e-13  5.42043345964e-13  8.38496387864e-13  1.48217111983e-12  3.44187096106e-12  1.33389113641e-11  3.42598938969e-12  1.48149281559e-12  8.40427692909e-13  5.362088909e-13  3.67807234818e-13  2.69114471339e-13  1.92501285384e-13  1.41509953147e-13  1.10062552342e-13  8.27237044983e-14  7.90698660105e-14  6.21814413754e-14  4.60694671711e-14  5.11310824209e-14  3.49635612174e-14  4.01295331397e-14  3.3713603016e-14  2.9126328722e-14  2.57297040774e-14  2.83551432176e-14  3.02324299907e-14  1.89600560645e-14
 2.45586828443e-14  1.86648937915e-14  2.20054068606e-14  1.98335992576e-14  1.50128035094e-14  6.62934374069e-15  2.31283231489e-14  1.77266932743e-14  2.71597767584e-14  2.21628052782e-14  1.62171460637e-14  2.3327840101e-14  2.03656134169e-14  2.03409510589e-14  2.05231455853e-14  1.62663770852e-14  1.51119550109e-14  1.84332898728e-14  1.95546999751e-14  2.36211669663e-14  2.07618559527e-14  2.08529205221e-14  2.27394982552e-14  1.54016654551e-14  1.39280486571e-14  1.01756351449e-14  8.50702280452e-15  1.00121773231e-14  2.25919368153e-14  1.48523342387e-14  1.71629034925e-14  1.47416624253e-14  1.25320010908e-14  1.16359882057e-14  2.19788273355e-14  1.92389974397e-14  2.24036756904e-14  1.48714908681e-14  2.10199052118e-14  1.68451856277e-14  2.37098968867e-14  1.65524444762e-14  1.81620345407e-14  1.52916252255e-14  2.41610596078e-14  1.81857669049e-14  1.23108381775e-14  2.55116287125e-14  2.63934990734e-14  2.95201168149e-14  2.39279586041e-14  1.505582209e-14  2.65311193169e-14  1.2521465797e-14  1.84121458864e-14  1.31772511747e-14  2.56334069545e-14  2.18452649543e-14  3.02802535882e-14  4.53720270368e-14  3.87365490548e-14  5.23823324406e-14  5.84252777389e-14  6.75924327876e-14  9.07846234377e-14  1.18390511455e-13  1.42777890019e-13  1.86730587963e-13  2.71544531891e-13  3.73437486465e-13  5.39535912355e-13  8.50605176499e-13  1.47723796027e-12  3.42598938969e-12  1.33597302237e-11  3.43287122562e-12  1.46809316455e-12  8.43896251363e-13  5.47240677179e-13  3.76920986398e-13  2.59825941529e-13  1.8438540787e-13  1.47052612075e-13  1.04269012948e-13  8.3334604802e-14  6.88320754376e-14  5.40659291891e-14  4.33273773336e-14  4.09206073218e-14  3.71849699386e-14  3.09221899536e-14  1.91624554767e-14  3.01172334336e-14  3.07695844501e-14  3.20389043061e-14  1.3257892009e-14
 1.88292270425e-14  2.8598003757e-14  2.95650696677e-14  1.62318450837e-14  1.18768350094e-14  1.03685194632e-14  1.79405939613e-14  1.45314212485e-14  2.09924013546e-14  1.69735350226e-14  1.07332156197e-14  1.52396486723e-14  2.0602680308e-14  3.02840432072e-14  2.0630435926e-14  2.05569164372e-14  4.57670236614e-15  1.3710687244e-14  2.26765853131e-14  2.3674399915e-14  1.72123600124e-14  2.53066768125e-14  2.11095434351e-14  1.28934038147e-14  1.72402454362e-14  1.93175556474e-14  1.7029403336e-14  2.11706907479e-14  1.805856454e-14  1.63330232162e-14  8.25720927877e-15  1.69019467082e-14  2.43602271021e-14  1.58620285474e-14  2.18539444838e-14  2.19877185901e-14  2.62461324774e-14  1.42709903487e-14  2.17004749618e-14  1.3914648318e-14  1.85156314369e-14  2.26473252173e-14  1.45287199039e-14  2.07865011879e-14  2.1669144197e-14  2.30491415933e-14  2.38310643231e-14  3.27378062085e-14  3.58504719935e-14  2.20435781498e-14  3.48403575512e-14  2.2801690348e-14  2.98199086862e-14  1.97456080889e-14  3.03124180492e-14  2.50850169473e-14  2.18305470557e-14  2.2571911855e-14  3.04191036845e-14  4.00236380409e-14  4.51833265209e-14  4.61084376964e-14  4.71278134477e-14  5.32881834664e-14  6.73947855094e-14  9.29855710914e-14  1.18000409299e-13  1.45560669045e-13  1.95175311516e-13  2.68329885476e-13  3.70460562166e-13  5.45205715472e-13  8.39562554595e-13  1.48149281559e-12  3.43287122562e-12  1.33640326592e-11  3.44806214212e-12  1.48618102052e-12  8.35433075512e-13  5.45346576527e-13  3.73116656886e-13  2.57064446831e-13  1.82955467726e-13  1.37550320882e-13  1.07460925859e-13  9.14338387373e-14  7.15375962987e-14  5.20575817051e-14  3.77754030987e-14  4.05428963073e-14  3.07211749396e-14  3.40110966005e-14  2.93767068924e-14  2.59913498398e-14  3.60332761599e-14  2.39468825859e-14
 1.95051869899e-14  1.27143345063e-14  1.75397875617e-14  2.10854452312e-14  1.93817866958e-14  2.77695794444e-14  2.29610058499e-14  2.44172619417e-14  2.27294585002e-14  1.10438766304e-14  1.6492176754e-14  2.34714488233e-14  2.63106459317e-14  3.19614553399e-14  1.91485894028e-14  2.44413433233e-14  1.58647064214e-14  2.45151901177e-14  2.33851650054e-14  2.59722887825e-14  1.60237031918e-14  1.70928617482e-14  1.90670882944e-14  2.02751458129e-14  1.71633378099e-14  2.2865751255e-14  1.48232363592e-14  1.16895514149e-14  2.32733945308e-14  1.81886064687e-14  2.1581661417e-14  1.4367914055e-14  2.10569891524e-14  1.40998436162e-14  1.63861546766e-14  2.08324361283e-14  1.24663212385e-14  1.7809033735e-14  2.25692591023e-14  1.47787569009e-14  2.66311570819e-14  2.80293753314e-14  2.55907710978e-14  2.76559697605e-14  2.321603314e-14  2.37928770269e-14  1.68590843447e-14  1.8685561039e-14  2.0489278659e-14  2.1911493107e-14  3.05230542415e-14  2.53484162753e-14  2.42502676219e-14  1.58724396399e-14  2.19429346906e-14  2.6686966347e-14  2.4135040532e-14  2.2289482519e-14  2.81973116369e-14  3.23838315191e-14  2.79440787766e-14  3.58546069636e-14  3.47942409863e-14  5.12351998088e-14  5.07033988424e-14  7.38374626135e-14  8.82596607842e-14  1.22214071718e-13  1.57456644224e-13  1.9881728226e-13  2.66407764655e-13  3.73822156372e-13  5.5186108947e-13  8.40427692909e-13  1.46809316455e-12  3.44806214212e-12  1.33542124721e-11  3.43667042992e-12  1.46847043996e-12  8.42616833403e-13  5.43466842318e-13  3.65707488725e-13  2.64682099518e-13  1.99048262998e-13  1.43386659951e-13  1.1084552114e-13  9.19677625807e-14  7.0051979224e-14  4.86429022907e-14  5.33241174058e-14  4.94549767337e-14  3.28130018699e-14  2.90603595952e-14  3.88831171991e-14  3.02589706056e-14  1.19163825825e-14
 1.62943990004e-14  2.48411626568e-14  2.0777669794e-14  1.5501013261e-14  1.09819227471e-14  1.81011355258e-14  2.28865706755e-14  1.71730153393e-14  2.82636803999e-14  1.34526475096e-14  2.06079506828e-14  2.22672885056e-14  1.65025048894e-14  2.81466227797e-14  2.16835235576e-14  1.57981773261e-14  2.34161527839e-14  1.6800084748e-14  2.75009965927e-14  1.98975514478e-14  3.39724836211e-14  1.68739402497e-14  1.03108619702e-14  1.52978505843e-14  1.62034253356e-14  1.49589354409e-14  8.29673455243e-15  1.32998595313e-14  1.81743585111e-14  1.66186275683e-14  2.05584418392e-14  1.78070666131e-14  2.74272270317e-14  1.60177097989e-14  7.64841966251e-15  1.30250027853e-14  1.88395764472e-14  2.48571976579e-14  2.29397008876e-14  2.83426314158e-14  2.41224526605e-14  2.47637383163e-14  2.29178257952e-14  1.86141991225e-14  2.50009790722e-14  2.55929745077e-14  2.35682099684e-14  2.50068472233e-14  1.34542234603e-14  3.23086603711e-15  1.86266609603e-14  2.13897348375e-14  2.17722111245e-14  1.30412107532e-14  1.74606133263e-14  1.35926041822e-14  2.03371851957e-14  3.03635047358e-14  3.08548756088e-14  3.11201850449e-14  2.80705592014e-14  4.16760913273e-14  3.07302992247e-14  4.1615184653e-14  5.09114358909e-14  6.08554044955e-14  7.20770722852e-14  9.41380848175e-14  1.20836948498e-13  1.47576834209e-13  1.91189445691e-13  2.58162637049e-13  3.6124297415e-13  5.362088909e-13  8.43896251363e-13  1.48618102052e-12  3.43667042992e-12  1.33400526158e-11  3.43173180672e-12  1.48000316633e-12  8.43466433751e-13  5.38232239311e-13  3.82979079948e-13  2.70701807886e-13  1.99297626639e-13  1.51409614998e-13  1.08592101879e-13  9.20251472021e-14  6.7895308348e-14  6.23950294378e-14  4.93317223451e-14  4.40617665847e-14  3.25218121918e-14  3.57449994129e-14  3.26567847215e-14  1.44224661999e-14
 2.47975199189e-14  2.4610065062e-14  2.61494060918e-14  1.46210316282e-14  8.94383908565e-15  2.10213513089e-14  2.49907599284e-14  1.26581249706e-14  2.40935639737e-14  1.20752089035e-14  1.0372895395e-14  2.07102681538e-14  1.96678505123e-14  1.72941313668e-14  1.21292829426e-14  1.82784397214e-14  1.16996049952e-14  1.42483551294e-14  2.08821796132e-14  2.17835318665e-14  2.87087689654e-14  2.16264131318e-14  1.60933329102e-14  1.65615771431e-14  1.64479458692e-14  1.32813947702e-14  1.96553725402e-14  1.25948253287e-14  1.70215142865e-14  2.15806426835e-14  2.43555850571e-14  2.65129993064e-14  2.06688990437e-14  1.67612000793e-14  2.78078722424e-14  8.45214147559e-15  1.27918478451e-14  1.26893059511e-14  2.15609694164e-14  2.40828346348e-14  1.16309014818e-14  2.06247522622e-14  2.64995492189e-14  2.72497692107e-14  2.17993575481e-14  2.35948494803e-14  2.61040176408e-14  2.9515185141e-14  1.82949715026e-14  9.29393307891e-15  2.02212078911e-14  2.39857577756e-14  2.98802804633e-14  1.81256289824e-14  1.89158163568e-14  1.84732162552e-14  2.56868159916e-14  3.10751157498e-14  1.77506822983e-14  3.54418141603e-14  2.76995407484e-14  3.88840062247e-14  3.559827255e-14  3.99799763142e-14  4.25808414549e-14  5.67497986236e-14  6.13427597031e-14  7.59906329177e-14  9.10068335313e-14  1.12098246756e-13  1.37397625698e-13  1.88731092801e-13  2.64041386726e-13  3.67807234818e-13  5.47240677179e-13  8.35433075512e-13  1.46847043996e-12  3.43173180672e-12  1.3292052607e-11  3.42055326651e-12  1.46956656994e-12  8.36538360172e-13  5.42357687311e-13  3.59811697581e-13  2.61817439605e-13  1.8419539346e-13  1.47309420453e-13  1.20544421208e-13  8.77728685688e-14  7.92354626491e-14  6.92192743967e-14  5.23831694546e-14  5.30355200525e-14  3.59602733179e-14  3.52434735135e-14  2.07212069796e-14
 3.91244828707e-14  2.5523772555e-14  1.80642979361e-14  2.23126275196e-14  1.67970897405e-14  2.14350150251e-14  1.77610535169e-14  1.50896754122e-14  1.65436636094e-14  1.37615178326e-14  1.61030516042e-14  2.65742048993e-14  2.74785866554e-14  3.5826179989e-14  1.53639192025e-14  1.4783593202e-14  1.95785927677e-14  1.70582486175e-14  7.93153726542e-15  2.88900273889e-14  2.50350365606e-14  2.53890022968e-14  1.83631185328e-14  6.14687476914e-15  2.5490311158e-14  8.53649199019e-15  1.58536097759e-14  2.29851086571e-14  1.66951005411e-14  1.58788145939e-14  1.84829858375e-14  1.97465261169e-14  1.63138279632e-14  1.74864626387e-14  2.20042214254e-14  2.08418576964e-14  1.08132061758e-14  7.63748975519e-15  9.61133705457e-15  2.06187244254e-14  1.61130282818e-14  1.45851457207e-14  7.01816273206e-15  9.64252044951e-15  1.30881257985e-14  1.52465869096e-14  1.02287942052e-14  2.4060644174e-14  1.59059125486e-14  1.24068690501e-14  2.40645368676e-14  1.41973458288e-14  1.32199126213e-14  1.39142261995e-14  1.04155818455e-14  5.83861774983e-15  1.62649927246e-14  1.91453938775e-14  1.28124180304e-14  3.1792420525e-14  2.76327664327e-14  3.39458515011e-14  2.68700106496e-14  3.01451630106e-14  3.57994466943e-14  4.38619080578e-14  5.35130014718e-14  6.33485780292e-14  7.3018301822e-14  8.7426078036e-14  1.163102246e-13  1.47408445411e-13  1.93963571917e-13  2.69114471339e-13  3.76920986398e-13  5.45346576527e-13  8.42616833403e-13  1.48000316633e-12  3.42055326651e-12  1.33464563557e-11  3.43059517117e-12  1.46890121272e-12  8.42525739429e-13  5.3831872075e-13  3.74537741416e-13  2.58811421829e-13  1.90639132643e-13  1.51133710596e-13  1.24168204994e-13  9.01044810068e-14  6.88025422479e-14  6.46893001867e-14  4.91411063518e-14  4.41934622565e-14  3.96986420912e-14  2.83121667243e-14
 2.94072482484e-14  3.00775947683e-14  2.43868372791e-14  1.98806243662e-14  1.69821625057e-14  1.71311640372e-14  1.78580405522e-14  2.92828396789e-14  2.32565969124e-14  1.38883539365e-14  1.1607249399e-14  2.04211208078e-14  2.27292300059e-14  2.08281947342e-14  2.04239708771e-14  2.39400132009e-14  1.86855264331e-14  1.95033764927e-14  9.93827872789e-15  2.40637344088e-14  2.45945243237e-14  1.86219647315e-14  2.4868903347e-14  9.87645504325e-15  2.55467997762e-14  1.84030772677e-14  2.89222212538e-14  1.85782649668e-14  1.57853220668e-14  1.83972785239e-14  1.98841066218e-14  3.13054650088e-14  1.74464334575e-14  3.1411461526e-14  1.99889462974e-14  1.85114775555e-14  1.24041379845e-14  1.07388976858e-14  2.30054335554e-14  2.93341647322e-14  2.31439706723e-14  2.01881140467e-14  1.74367546113e-14  1.08660732766e-14  1.74616754285e-14  1.74552344834e-14  1.71280964802e-14  1.57742265751e-14  1.11228032292e-14  2.10777966082e-14  2.0734224355e-14  2.5848676262e-14  1.80326498977e-14  2.13804496836e-14  6.9400942256e-15  1.46051632875e-14  2.61024428123e-14  2.48867824819e-14  2.77434529035e-14  2.6769318699e-14  2.60305887198e-14  1.15700869378e-14  1.58162421245e-14  2.55410346904e-14  2.94176976745e-14  3.7333180224e-14  5.21812200249e-14  5.81091499002e-14  5.88366367092e-14  6.6595832068e-14  9.29654703044e-14  1.09968153628e-13  1.46237746287e-13  1.92501285384e-13  2.59825941529e-13  3.73116656886e-13  5.43466842318e-13  8.43466433751e-13  1.46956656994e-12  3.43059517117e-12  1.33770722874e-11  3.43474686434e-12  1.47907637898e-12  8.43916268078e-13  5.48508671386e-13  3.70119581186e-13  2.77678694143e-13  1.9552234663e-13  1.43168696484e-13  1.09920665689e-13  9.98988196153e-14  7.98332203513e-14  5.97116150146e-14  4.67697630079e-14  3.25434431055e-14  3.61833535327e-14
 3.25306316078e-14  3.19015253672e-14  2.52380324889e-14  3.89098055113e-14  2.53231188007e-14  2.35837105129e-14  2.51353796835e-14  2.3214156483e-14  1.16312694521e-14  1.2175378435e-14  2.00460278248e-14  1.55066356417e-14  2.06804875033e-14  2.19375634329e-14  1.4980822031e-14  2.33527664461e-14  2.30439940863e-14  9.06744855184e-15  1.68176053552e-14  2.81379103297e-14  2.47537622723e-14  1.78983043322e-14  1.59571884697e-14  6.53018317651e-15  2.25304621072e-14  2.25392860313e-14  2.3204395951e-14  1.37958737194e-14  1.86483913015e-14  2.08232863947e-14  1.93749278183e-14  1.77680280509e-14  1.65312869935e-14  2.47765542279e-14  9.50798410336e-15  9.7438379252e-15  1.28337925126e-14  1.32633936129e-14  1.53154611477e-14  1.7050913382e-14  2.01038635283e-14  1.04231147718e-14  1.69898339394e-14  1.49740230731e-14  2.27922962036e-14  1.40891106844e-14  1.77465276184e-14  1.11158604082e-14  1.3694679297e-14  1.66193911718e-14  2.36366928047e-14  1.69770438402e-14  1.57535731746e-14  2.87381761461e-14  1.89893651093e-14  7.14070602681e-15  1.44209349728e-14  1.49077086237e-14  2.34500846203e-14  2.4617661292e-14  2.53732821074e-14  2.46649496293e-14  1.81185961077e-14  2.40008321168e-14  2.82130416881e-14  3.96070166281e-14  4.32868286173e-14  4.90853585859e-14  5.55754167613e-14  6.04054154667e-14  7.40269491212e-14  8.63625041147e-14  1.10297979906e-13  1.41509953147e-13  1.8438540787e-13  2.57064446831e-13  3.65707488725e-13  5.38232239311e-13  8.36538360172e-13  1.46890121272e-12  3.43474686434e-12  1.33528971621e-11  3.43432631415e-12  1.47800954949e-12  8.40817257106e-13  5.38169192415e-13  3.80711266859e-13  2.61110249071e-13  2.00502747796e-13  1.47217588054e-13  1.2203531316e-13  9.8733176456e-14  7.27814196324e-14  5.93665075206e-14  4.41034162432e-14  4.41892508064e-14
 5.7415929123e-14  4.07051893863e-14  2.25722041101e-14  3.96498444483e-14  3.78890711339e-14  2.70083288616e-14  2.77961131478e-14  2.48497680942e-14  1.35665956125e-14  2.07226642548e-14  2.68187977119e-14  1.24716288248e-14  1.58673366954e-14  2.03426841775e-14  2.52782902897e-14  1.19169661842e-14  2.41532876767e-14  1.81793629596e-14  1.27472973397e-14  1.3190073591e-14  1.55116923768e-14  2.48572496764e-14  1.47643584819e-14  1.16939245629e-14  1.76993128454e-14  2.29652136438e-14  4.5935205377e-15  1.52189858529e-14  1.59305136593e-14  1.81227971904e-14  8.97872039076e-15  2.4024513607e-14  7.19127417601e-15  1.98920786186e-14  2.29183288487e-14  1.22215873411e-14  1.86296841734e-14  1.36046274595e-14  1.67474887466e-14  1.78508079007e-14  1.97034237501e-14  1.29676009413e-14  1.50902021266e-14  1.82561744465e-14  1.63190214532e-14  1.21021189027e-14  2.00986699746e-14  1.44208651236e-14  1.32407856763e-14  2.05099309679e-14  1.92770203947e-14  1.91925677694e-14  1.66123812684e-14  2.31428708382e-14  2.56291538821e-14  1.55780362255e-14  2.07901106276e-14  2.2950112205e-14  1.93465627773e-14  2.80982006426e-14  3.26966247166e-14  3.17225691955e-14  2.09755741652e-14  2.40977525701e-14  2.59470989273e-14  3.31900197335e-14  4.19134223457e-14  2.8271120724e-14  4.05767547516e-14  4.96558161671e-14  6.70562042506e-14  7.17226631567e-14  8.20075282559e-14  1.10062552342e-13  1.47052612075e-13  1.82955467726e-13  2.64682099518e-13  3.82979079948e-13  5.42357687311e-13  8.42525739429e-13  1.47907637898e-12  3.43432631415e-12  1.3372771558e-11  3.44523555313e-12  1.47625927926e-12  8.34689189475e-13  5.45365956029e-13  3.67853685786e-13  2.59987980937e-13  1.95649447236e-13  1.45545375644e-13  1.13212307204e-13  7.98173011004e-14  7.50903361401e-14  4.5816625477e-14  5.04692645823e-14
 5.12955847669e-14  2.9846750534e-14  2.54937239614e-14  5.05937695421e-14  3.72199797396e-14  2.31018134912e-14  2.15648349342e-14  2.67425368485e-14  2.26643027922e-14  3.17667215531e-14  2.3364335386e-14  1.65549877042e-14  2.7189036741e-14  2.13868557492e-14  1.82751254779e-14  1.84142731081e-14  2.15588082341e-14  2.43527980858e-14  1.57252717705e-14  2.06475947695e-14  2.06609399167e-14  1.83742419025e-14  2.51714914344e-14  8.10920691178e-15  1.96259705925e-14  2.51769817762e-14  1.50471021773e-14  7.63055327037e-15  4.99361127153e-15  1.21812936116e-14  5.68362770337e-15  2.41662431203e-14 -9.86511792678e-16  1.91748036257e-14  1.46882522075e-14  1.01826642827e-14  2.40662142206e-14  1.60611374001e-14  2.29067143552e-14  2.52886355541e-14  2.17461737982e-14  1.89309185409e-14  6.56666067085e-15  1.57369707495e-14  1.99574580929e-14  2.39948998012e-14  3.10810451169e-14  7.23773120481e-15 -6.3111252003e-16  6.5929274845e-15  1.49443126002e-14  1.90207669212e-14  1.41188817603e-14  2.41761961522e-14  1.72450055823e-14  2.25241043251e-14  2.67760637335e-14  1.8776308358e-14  1.57716461318e-14  2.800834785e-14  1.33610658414e-14  2.51867241057e-14  2.53889281875e-14  2.41773660726e-14  3.00956586725e-14  2.95646410961e-14  3.65827675556e-14  2.48452878413e-14  3.09860872885e-14  4.30223961769e-14  4.94396035769e-14  5.70303539533e-14  7.20772919921e-14  8.27237044983e-14  1.04269012948e-13  1.37550320882e-13  1.99048262998e-13  2.70701807886e-13  3.59811697581e-13  5.3831872075e-13  8.43916268078e-13  1.47800954949e-12  3.44523555313e-12  1.33320925109e-11  3.4281647267e-12  1.46752318803e-12  8.40935650461e-13  5.42828339628e-13  3.76748520203e-13  2.66999888696e-13  1.95910361656e-13  1.46102480984e-13  1.07671035753e-13  8.97828128209e-14  6.6462477941e-14  5.47286863419e-14
 5.37801576659e-14  5.23285615866e-14  4.24635479295e-14  4.18468816091e-14  3.98895226921e-14  2.48136012393e-14  2.38843247333e-14  2.12768037452e-14  2.4298990022e-14  1.62032859259e-14  2.24801515784e-14  1.89017145845e-14  1.56571212328e-14  2.22645102073e-14  1.8546848041e-14  9.27872629995e-15  1.26727724755e-14  1.92048566881e-14  1.60967599124e-14  2.90764302849e-14  2.23427130755e-14  2.65291759126e-14  2.69550971856e-14  1.43409711101e-14  2.36273562647e-14  1.56644001335e-14  2.25960212673e-14  4.74306984358e-15  3.34148925071e-15  1.87135873662e-14  7.90447410683e-15  1.30122249841e-14  4.88829940561e-15  9.40208944254e-15  2.0930846275e-14  2.58439476662e-14  1.88178840284e-14  2.85040811188e-14  2.02481642867e-14  1.72136744518e-14  1.55047315172e-14  1.94970732976e-14  2.15349949372e-14  1.35836585188e-14  2.35687260042e-14  3.19320160899e-14  2.27336195267e-14  1.65509067779e-14  1.25828297875e-14  8.68861014402e-15  1.97026046889e-14  9.84558268195e-15  2.3224610356e-14  2.10041873034e-14  1.97261622706e-14  4.29969493322e-15  2.39263462443e-14  2.88545066006e-14  2.71058131744e-14  2.7454965883e-14  1.92500359638e-14  2.53750191569e-14  1.8406253e-14  1.76592257344e-14  3.18113574871e-14  2.89517276982e-14  2.02415433693e-14  2.2491075622e-14  3.40508011018e-14  3.77222802844e-14  5.080831005e-14  4.8849968428e-14  5.7619378175e-14  7.90698660105e-14  8.3334604802e-14  1.07460925859e-13  1.43386659951e-13  1.99297626639e-13  2.61817439605e-13  3.74537741416e-13  5.48508671386e-13  8.40817257106e-13  1.47625927926e-12  3.4281647267e-12  1.33327421942e-11  3.43482004507e-12  1.48168374177e-12  8.30237087032e-13  5.42265194899e-13  3.6652632888e-13  2.62641436425e-13  1.95156979893e-13  1.378993485e-13  1.09140320284e-13  7.77853544817e-14  6.51907884783e-14
 7.62091320293e-14  5.66828511288e-14  5.92155986735e-14  4.43258048855e-14  4.93434292416e-14  2.94976202264e-14  2.18637668571e-14  2.20150427839e-14  2.40658154721e-14  1.83749054567e-14  1.77652236815e-14  1.40904418223e-14  2.63057232949e-14  2.11951515186e-14  1.52471753362e-14  2.83869994147e-14  2.41463158539e-14  2.46002930862e-14  2.75674203578e-14  3.8818257826e-14  2.29819550781e-14  8.96312262203e-15  1.58613252897e-14  1.11286484674e-14  2.04944438284e-14  1.90341167673e-14  1.18362230918e-14  9.92757073237e-15  7.0572217662e-15  2.34658663373e-14  1.8092659654e-14  1.43456313893e-14  1.60768658062e-14  2.43423444005e-14  2.529808164e-14  1.79912822673e-14  1.2756595569e-14  2.91434234054e-14  1.86042357862e-14  1.85261287191e-14  2.02750250155e-14  2.6640743576e-14  2.47205187775e-14  1.13598200189e-14  1.52726968334e-14  2.46285029439e-14  2.36577479138e-14  1.74832082729e-14  1.95953910815e-14  9.69308519287e-15  2.15532427468e-14  1.25093776705e-14  2.50246948643e-14  3.3010455619e-14  2.6202093104e-14  1.02336216977e-14  1.44882348343e-14  2.39442265999e-14  9.85216196919e-15  1.9311853529e-14  1.09651253751e-14  1.19709692902e-14  1.84841446028e-14  1.69266473967e-14  2.55344649979e-14  2.44962764629e-14  2.26396464655e-14  3.37733490786e-14  3.82431116584e-14  3.65287109212e-14  3.84867694061e-14  4.17220341647e-14  4.73335965624e-14  6.21814413754e-14  6.88320754376e-14  9.14338387373e-14  1.1084552114e-13  1.51409614998e-13  1.8419539346e-13  2.58811421829e-13  3.70119581186e-13  5.38169192415e-13  8.34689189475e-13  1.46752318803e-12  3.43482004507e-12  1.33145514835e-11  3.43381479716e-12  1.47528186447e-12  8.44022131649e-13  5.51372719256e-13  3.77976782888e-13  2.65864004377e-13  1.96822859715e-13  1.42032262748e-13  1.14553482835e-13  9.09376521374e-14
 9.43406494579e-14  7.06466274093e-14  4.80224754832e-14  4.75583086912e-14  5.14695210038e-14  3.51354909724e-14  2.30290043192e-14  2.58776900516e-14  3.61175612008e-14  3.19635326687e-14  3.13364293189e-14  1.86526683739e-14  1.58540718485e-14  2.32324018107e-14  2.12350882182e-14  3.22019208456e-14  1.30579481916e-14  2.01283993173e-14  2.33201004883e-14  2.52662417193e-14  2.50825401126e-14  1.31450075665e-14  1.59618839643e-14  2.67580550908e-14  2.68956517981e-14  2.08389046037e-14  1.39765731915e-14  1.75183451988e-14  1.45980617533e-14  3.4290550579e-14  3.74384745865e-14  2.28842330361e-14  2.56670093129e-14  1.74078393978e-14  2.34164303162e-14  2.31136607224e-14  1.72619728894e-14  2.36381309191e-14  2.13080242015e-14  1.63938418808e-14  1.42457739244e-14  3.56588817991e-14  1.96290276556e-14  2.13825762848e-14  2.39305324349e-14  2.72952433863e-14  2.26675500274e-14  1.33848493519e-14  2.03394131512e-14  1.59667787686e-14  1.32878411926e-14  1.85813647168e-14  1.80809431379e-14  2.28814887466e-14  2.76599821304e-14  1.78375188312e-14  1.69929621035e-14  2.1306747475e-14  1.59817913488e-14  1.83602329101e-14  1.24012092818e-14  8.22271200461e-15  1.40477420512e-14  1.63836618774e-14  2.54757122486e-14  2.18893432168e-14  2.12627779823e-14  2.77891389755e-14  2.7330552304e-14  3.21353608786e-14  2.8060023587e-14  3.31897827803e-14  4.63970654204e-14  4.60694671711e-14  5.40659291891e-14  7.15375962987e-14  9.19677625807e-14  1.08592101879e-13  1.47309420453e-13  1.90639132643e-13  2.77678694143e-13  3.80711266859e-13  5.45365956029e-13  8.40935650461e-13  1.48168374177e-12  3.43381479716e-12  1.33728880078e-11  3.44180867665e-12  1.46927486081e-12  8.44276975062e-13  5.45143521009e-13  3.75985368117e-13  2.68541437423e-13  1.93885484484e-13  1.4662942438e-13  1.245931251e-13
 1.12387575407e-13  8.44011826338e-14  6.60183615586e-14  5.56395176079e-14  4.97324504257e-14  4.90948537042e-14  4.10131967487e-14  2.9753785862e-14  2.45791592771e-14  2.24664803912e-14  1.88745235424e-14  2.28012271994e-14  2.44437591125e-14  3.08473991635e-14  1.62721225729e-14  2.65630670336e-14  2.35955386417e-14  2.49519186516e-14  2.93874217852e-14  3.1371471316e-14  2.09937122651e-14  8.78627554878e-15  1.37584755731e-14  1.67024292159e-14  3.1108429795e-14  1.94500688858e-14  2.47810068539e-14  1.62106461759e-14  1.25545245793e-14  1.78876672954e-14  2.84646238056e-14  2.04847214932e-14  2.20693175147e-14  1.21710040407e-14  1.5084618239e-14  1.74777151034e-14  1.82303730085e-14  1.50926040819e-14  1.44163503962e-14  1.56987624632e-14  2.02915152585e-14  2.26067253923e-14  2.62143784663e-14  2.14363595119e-14  2.62469904557e-14  2.12194796089e-14  1.81231662062e-14  2.15010148666e-14  2.09020858963e-14  2.30710236691e-14  2.35246435309e-14  2.52675395066e-14  2.30688121894e-14  2.13115995473e-14  1.71059294932e-14  1.87212403424e-14  1.17918334685e-14  2.48274945551e-14  1.98318586791e-14  2.75210248145e-14  1.17467488357e-14  1.45329754548e-14  1.46099269907e-14  3.03064418367e-14  2.62151794848e-14  1.65334451449e-14  1.79181355208e-14  2.93325576578e-14  2.11509862227e-14  1.97332357854e-14  3.45494747361e-14  2.96976503023e-14  4.79312587465e-14  5.11310824209e-14  4.33273773336e-14  5.20575817051e-14  7.0051979224e-14  9.20251472021e-14  1.20544421208e-13  1.51133710596e-13  1.9552234663e-13  2.61110249071e-13  3.67853685786e-13  5.42828339628e-13  8.30237087032e-13  1.47528186447e-12  3.44180867665e-12  1.33518590319e-11  3.43920257117e-12  1.47641223439e-12  8.48336723794e-13  5.45657861144e-13  3.79166590425e-13  2.68607589684e-13  2.00894549578e-13  1.51181210735e-13
 1.53552751252e-13  1.08739832086e-13  8.50534111706e-14  7.55646002607e-14  5.8630625671e-14  4.66126585172e-14  3.8569877902e-14  4.39193451834e-14  3.01234082907e-14  2.03618413877e-14  2.60662530665e-14  2.57596045935e-14  3.544422223e-14  2.49511363136e-14  1.08345707916e-14  2.34830015645e-14  2.48815413436e-14  2.63176194746e-14  3.09579880464e-14  2.9980521893e-14  2.45181119176e-14  2.17083008035e-14  1.09322227819e-14  1.3949697888e-14  2.81966756736e-14  1.94315875888e-14  1.61089874447e-14  2.77540914735e-14  1.24428073761e-14  1.24088497158e-14  1.33295911375e-14  1.87254311284e-14  1.90148690967e-14  1.39853921347e-14  2.36250214396e-14  2.7022939213e-15  2.37353810401e-14  7.8267809057e-15  1.28246035625e-14  1.37182745196e-14  1.5492668136e-14  1.64244477869e-14  1.54503358696e-14  1.30667774338e-14  2.08103370781e-14  1.87793238626e-14  2.53958109793e-14  2.61574761004e-14  2.12762776156e-14  2.6703882052e-14  2.78800562726e-14  2.14126666675e-14  2.23696729865e-14  1.86149751248e-14  1.93390647317e-14  2.02287915722e-14  1.29837165897e-14  2.91754044321e-14  2.90662349902e-14  2.71918580807e-14  2.38225646718e-14  1.83092028978e-14  1.89040367761e-14  2.60940142203e-14  2.40568722197e-14  1.03725120082e-14  1.35983095894e-14  1.54122270241e-14  1.93966691277e-14  1.91064585682e-14  3.49632797681e-14  3.75610084272e-14  3.85644142355e-14  3.49635612174e-14  4.09206073218e-14  3.77754030987e-14  4.86429022907e-14  6.7895308348e-14  8.77728685688e-14  1.24168204994e-13  1.43168696484e-13  2.00502747796e-13  2.59987980937e-13  3.76748520203e-13  5.42265194899e-13  8.44022131649e-13  1.46927486081e-12  3.43920257117e-12  1.33560802226e-11  3.43867009368e-12  1.47779375108e-12  8.38724128288e-13  5.40268408126e-13  3.75536924943e-13  2.68139649595e-13  1.98095547275e-13
 1.99517302519e-13  1.46990378871e-13  1.21171262791e-13  8.86619249771e-14  8.01624246523e-14  6.86976786771e-14  6.27068435983e-14  4.59407317001e-14  4.29234643934e-14  2.91991632204e-14  2.32455264227e-14  2.12549384209e-14  2.40477130348e-14  2.57724052006e-14  2.03485065602e-14  2.70234487787e-14  2.46629650648e-14  2.1336074639e-14  1.94369464713e-14  1.46439820038e-14  2.0159229011e-14  2.05098500685e-14  1.89433533551e-14  1.7977381722e-14  1.33135153395e-14  1.33010106251e-14  1.4953070157e-14  2.24363396049e-14  1.63059363263e-14  2.28047435506e-14  1.95264613423e-14  1.39089046137e-14  7.50653093868e-15  2.3005110077e-14  2.24474202927e-14  1.65264840199e-14  2.25467892332e-14  1.90936868074e-14  8.66931970805e-15  1.94012951124e-14  2.72725227754e-14  1.91195735315e-14  1.272032658e-14  1.83099346556e-14  1.57182331941e-14  1.74716220209e-14  1.40478330029e-14  1.91713711856e-14  1.01938280416e-14  1.65408421119e-14  1.68089078132e-14  1.39156682045e-14  2.01699315703e-14  1.24904360668e-14  2.16706326063e-14  1.67667457873e-14  1.8729988287e-14  1.27826880857e-14  2.27516362217e-14  2.250044021e-14  2.27972533664e-14  1.12518619885e-14  3.04469890563e-14  2.22379351104e-14  1.60587784881e-14  1.62872758753e-14  1.88445804486e-14  2.39732261521e-14  2.25809862838e-14  3.07846503439e-14  3.74551984447e-14  2.2802160221e-14  3.32108171728e-14  4.01295331397e-14  3.71849699386e-14  4.05428963073e-14  5.33241174058e-14  6.23950294378e-14  7.92354626491e-14  9.01044810068e-14  1.09920665689e-13  1.47217588054e-13  1.95649447236e-13  2.66999888696e-13  3.6652632888e-13  5.51372719256e-13  8.44276975062e-13  1.47641223439e-12  3.43867009368e-12  1.33612902631e-11  3.43790962166e-12  1.48345520191e-12  8.41570245129e-13  5.37268284096e-13  3.69739714961e-13  2.76704988944e-13
 2.61053596075e-13  1.9533162848e-13  1.56536120471e-13  1.06955898336e-13  8.47024666878e-14  7.49685285864e-14  7.74198914631e-14  6.26808433417e-14  5.56373371167e-14  4.05854700299e-14  2.71825116777e-14  2.62526143525e-14  2.18936192459e-14  3.0218340844e-14  2.56025133532e-14  2.17765290856e-14  1.98925849681e-14  1.70641508783e-14  1.48222638787e-14  1.58406846236e-14  1.78843367559e-14  2.32363626217e-14  2.21343121312e-14  1.99340341514e-14  1.64744345939e-14  2.26711564205e-14  1.58549837782e-14  2.19440991111e-14  3.24285276845e-14  2.55942504238e-14  2.76038277551e-14  1.68497420553e-14  1.21852878578e-14  8.57661652404e-15  1.99035426255e-14  1.44232078917e-14  1.41411531337e-14  1.71611384073e-14  1.97645982285e-14  1.46885969028e-14  1.8697326032e-14  2.49460026315e-14  3.16265948896e-14  2.21808183864e-14  1.33409558816e-14  8.40067225417e-15  1.78283583129e-14  1.78172278006e-14  5.83846218799e-15  9.34938598878e-15  1.69483981506e-14  2.06599936921e-14  7.70660718348e-15  2.86679466196e-14  2.23316207336e-14  1.45007233184e-14  8.87650682792e-15  1.38205296971e-14  1.9642500077e-14  1.80568129535e-14  1.47388633841e-14  1.38931518726e-14  1.58694653011e-14  2.53683891182e-14  2.26160901043e-14  2.20162110812e-14  2.06394161727e-14  1.70869098312e-14  1.60637767632e-14  2.67946497007e-14  1.98802528636e-14  2.53308212927e-14  2.89412588538e-14  3.3713603016e-14  3.09221899536e-14  3.07211749396e-14  4.94549767337e-14  4.93317223451e-14  6.92192743967e-14  6.88025422479e-14  9.98988196153e-14  1.2203531316e-13  1.45545375644e-13  1.95910361656e-13  2.62641436425e-13  3.77976782888e-13  5.45143521009e-13  8.48336723794e-13  1.47779375108e-12  3.43790962166e-12  1.33608089308e-11  3.4331608037e-12  1.4799474267e-12  8.5294725405e-13  5.46714987311e-13  3.74005338226e-13
 3.71764091977e-13  2.84933549804e-13  2.11381524749e-13  1.48814582272e-13  1.10132663652e-13  9.16402044424e-14  7.19248129386e-14  6.82645061879e-14  4.60121363046e-14  4.24386377479e-14  3.55139828678e-14  3.39678953647e-14  2.18069260805e-14  2.94499261488e-14  2.38580756026e-14  3.12756432657e-14  1.971363889e-14  1.51283513618e-14  2.60291152581e-14  1.30422930632e-14  2.24132400228e-14  1.50843008641e-14  1.87186586445e-14  1.63974951106e-14  1.44204078275e-14  2.60425862167e-14  2.40441192608e-14  3.11784044788e-14  3.3272095334e-14  2.8462851212e-14  1.98591603291e-14  1.73109463666e-14  1.72507193436e-14  2.0740805184e-15  1.47973434335e-14  1.66176809916e-14  1.7834144575e-14  1.89255129472e-14  1.77378662588e-14  1.88298010906e-14  2.34292941161e-14  2.07037154792e-14  1.22570754905e-14  1.88716357551e-14  1.64010715699e-14  2.17602197811e-14  9.25503813599e-15  1.6153812754e-14  1.1798834115e-14  9.948419999e-15  9.40849659699e-15  3.70144173652e-15  1.30259404027e-14  2.5618104041e-14  3.08524616772e-14  1.30706379631e-14  1.7076358564e-14  2.01097097615e-14  9.78837522232e-15  2.42986338545e-14  1.80740833517e-14  1.55762472909e-14  1.65477127196e-14  1.3162122814e-14  1.37040025347e-14  2.24549500305e-14  3.08605589913e-14  1.99339668513e-14  2.2410767375e-14  2.03075975789e-14  2.53755425588e-14  3.25731749612e-14  3.20056137707e-14  2.9126328722e-14  1.91624554767e-14  3.40110966005e-14  3.28130018699e-14  4.40617665847e-14  5.23831694546e-14  6.46893001867e-14  7.98332203513e-14  9.8733176456e-14  1.13212307204e-13  1.46102480984e-13  1.95156979893e-13  2.65864004377e-13  3.75985368117e-13  5.45657861144e-13  8.38724128288e-13  1.48345520191e-12  3.4331608037e-12  1.33287657777e-11  3.44148835642e-12  1.48627445334e-12  8.55849293029e-13  5.43620036064e-13
 5.52031911522e-13  3.77017011227e-13  2.57592986554e-13  1.9586213376e-13  1.42659255309e-13  1.14724029983e-13  8.71256417252e-14  7.79724991123e-14  5.99708215014e-14  4.42316017916e-14  4.26027546036e-14  2.98150674916e-14  3.18455281229e-14  4.10560930792e-14  1.92844828082e-14  2.6240743451e-14  2.71107243627e-14  1.33091851625e-14  1.74489309362e-14  2.72054737525e-14  2.47099791086e-14  1.85209125744e-14  2.39461896671e-14  2.94715945732e-14  2.32330450784e-14  1.7924800024e-14  8.25241836745e-15  2.48508406912e-14  2.10547204651e-14  2.42048838025e-14  2.0359956225e-14  2.22625477114e-14  1.90690472326e-14  1.74878900315e-14  5.06999374396e-15  2.02482466086e-14  1.41412548224e-14  1.17580156393e-14  1.57291144928e-14  1.40532676895e-14  2.74276485812e-14  2.24574100147e-14  2.2671454963e-14  1.86779890116e-14  1.8872158882e-14  1.79922980076e-14  2.52265807422e-14  1.71562572177e-14  1.79844349703e-14  1.97566829438e-14  1.13891616661e-14  2.85304032856e-14  2.33620002498e-14  1.22214091739e-14  3.09342035847e-14  1.61367910756e-14  7.41044267089e-15  2.29532892858e-14  1.52821258614e-14  1.1955868106e-14  1.52113264087e-14  1.1530928333e-14  1.48388123058e-14  1.97441502391e-14  2.38193257235e-14  1.91865868369e-14  1.61124815094e-14  1.56323857759e-14  1.83132983413e-14  3.00372932554e-14  2.27936811092e-14  2.5002530061e-14  1.88216952567e-14  2.57297040774e-14  3.01172334336e-14  2.93767068924e-14  2.90603595952e-14  3.25218121918e-14  5.30355200525e-14  4.91411063518e-14  5.97116150146e-14  7.27814196324e-14  7.98173011004e-14  1.07671035753e-13  1.378993485e-13  1.96822859715e-13  2.68541437423e-13  3.79166590425e-13  5.40268408126e-13  8.41570245129e-13  1.4799474267e-12  3.44148835642e-12  1.3357990126e-11  3.45549079109e-12  1.48712550958e-12  8.4980042714e-13
 8.46865535466e-13  5.43205642789e-13  3.72275829322e-13  2.54628607957e-13  1.94945505857e-13  1.52900021681e-13  1.05282169694e-13  8.77167858691e-14  7.29910431131e-14  4.74191515893e-14  4.41082786206e-14  3.5320202501e-14  3.39432471396e-14  2.8922780994e-14  1.92574062368e-14  2.94946258262e-14  2.27042449327e-14  2.34226462639e-14  1.15501524526e-14  1.05825525416e-14  1.75100162162e-14  2.80872831122e-14  3.02944491745e-14  2.22862636655e-14  2.32376030384e-14  1.50214657943e-14  1.32460090298e-14  1.70645662047e-14  1.378718992e-14  2.23569299776e-14  2.27827368071e-14  5.68867925699e-15  1.15519441921e-14  1.62794650287e-14  1.96836422743e-14  1.87799662599e-14  1.46388655065e-14  1.78484615878e-14  2.36996094842e-14  1.97442797991e-14  2.10355913677e-14  1.77596594354e-14  2.41135552904e-14  1.2934123687e-14  2.93047786951e-14  2.54368745652e-14  2.55521981344e-14  2.68713191486e-14  1.8132037794e-14  1.60302232849e-14  1.68820309152e-14  1.98429541271e-14  1.88370673393e-14  1.23170842689e-14  8.52574994926e-15  1.55477464193e-14  7.52000261751e-15  2.07899458295e-14  1.51185601711e-14  9.06602992068e-15  2.16293438508e-14  9.73829511154e-15  2.92622772928e-14  1.77575843617e-14  2.20332459363e-14  1.65710208671e-14  1.08304346855e-14  1.4628559815e-14  1.4973222347e-14  1.81628536081e-14  9.10941574208e-15  2.71991263762e-14  2.49468008499e-14  2.83551432176e-14  3.07695844501e-14  2.59913498398e-14  3.88831171991e-14  3.57449994129e-14  3.59602733179e-14  4.41934622565e-14  4.67697630079e-14  5.93665075206e-14  7.50903361401e-14  8.97828128209e-14  1.09140320284e-13  1.42032262748e-13  1.93885484484e-13  2.68607589684e-13  3.75536924943e-13  5.37268284096e-13  8.5294725405e-13  1.48627445334e-12  3.45549079109e-12  1.33786288116e-11  3.44449923171e-12  1.47532688196e-12
 1.49014316592e-12  8.53058674469e-13  5.42410721676e-13  3.69882478125e-13  2.70075340211e-13  1.9482022632e-13  1.3854047548e-13  1.19957788699e-13  9.25630517357e-14  6.43001988202e-14  5.32725417663e-14  5.36680242398e-14  4.462226037e-14  3.5404679642e-14  3.21351191625e-14  2.57347734591e-14  2.6253548218e-14  3.23616339741e-14  1.55922391164e-14  2.582225402e-14  9.99083916799e-15  2.712934609e-14  1.44073975295e-14  2.53218449915e-14  2.97167551961e-14  1.25681624449e-14  2.17982483034e-14  2.11527021386e-14  1.84631402078e-14  2.62623360002e-14  2.64545265279e-14  1.08046870454e-14  1.80252841935e-14  2.87610805308e-14  2.00873751465e-14  2.05461037371e-14  2.36463829991e-14  3.251521807e-14  2.68270086004e-14  3.03942858206e-14  2.09855310638e-14  1.85041567711e-14  2.4683245111e-14  9.07970015859e-15  9.81761511443e-15  1.5359714361e-14  1.48497841267e-14  1.87309649842e-14  1.53220089802e-14  1.6709705984e-14  1.49081853292e-14  2.08412613189e-14  2.93020948435e-14  2.58103365615e-14  2.02803283292e-14  1.3139620775e-14  1.31690965095e-14  2.5449966966e-14  1.90231256139e-14  2.46668996592e-14  3.09149079175e-14  1.3382582382e-14  2.41323522624e-14  1.57279713348e-14  2.06982327651e-14  2.45650046161e-14  1.75037731722e-14  1.99417701867e-14  2.59804369601e-14  1.0702633187e-14  2.14104495331e-14  3.05480274423e-14  2.01167538977e-14  3.02324299907e-14  3.20389043061e-14  3.60332761599e-14  3.02589706056e-14  3.26567847215e-14  3.52434735135e-14  3.96986420912e-14  3.25434431055e-14  4.41034162432e-14  4.5816625477e-14  6.6462477941e-14  7.77853544817e-14  1.14553482835e-13  1.4662942438e-13  2.00894549578e-13  2.68139649595e-13  3.69739714961e-13  5.46714987311e-13  8.55849293029e-13  1.48712550958e-12  3.44449923171e-12  1.33875195487e-11  3.44579956993e-12
 3.44091538452e-12  1.48290229724e-12  8.4066324079e-13  5.44920616691e-13  3.82701947231e-13  2.64666665649e-13  1.90704481327e-13  1.59091921835e-13  1.10119763599e-13  8.34789990005e-14  6.62889360483e-14  5.66081487093e-14  4.51572323301e-14  4.40953876831e-14  4.36488473977e-14  3.33721657306e-14  2.09207399836e-14  2.89721911243e-14  1.58870448841e-14  2.90844342161e-14  5.41236760799e-15  2.24133091834e-14  1.60487345481e-14  2.09817218045e-14  2.93385051585e-14  2.60782830481e-14  1.6937639815e-14  2.03777249377e-14  1.41007816862e-14  2.28735552895e-14  2.49207044968e-14  1.09817425251e-14  1.91076193971e-14  2.79024357528e-14  2.10842136908e-14  1.45621982423e-14  1.0371958827e-14  2.11137891607e-14  1.81128711422e-14  2.44543993976e-14  2.15859807747e-14  1.89833063458e-14  1.90459316736e-14  8.31038802853e-15  2.08777728149e-14  2.85484311643e-14  1.51692058988e-14  2.30960093136e-14  8.61270677752e-15  2.22971342844e-14  1.3372845668e-14  1.30714310314e-14  1.33745892993e-14  2.61381214412e-14  2.25834001699e-14  2.97549223057e-14  1.86720282625e-14  2.38563856895e-14  1.25583156487e-14  2.69901718595e-14  1.42207575896e-14  1.76000091682e-14  2.44291342903e-14  1.61340282007e-14  2.00119958216e-14  2.99237251381e-14  1.61344998201e-14  3.21131182995e-14  2.51088884645e-14  1.60044117758e-14  2.71450578529e-14  2.05899584248e-14  1.63448219079e-14  1.89600560645e-14  1.3257892009e-14  2.39468825859e-14  1.19163825825e-14  1.44224661999e-14  2.07212069796e-14  2.83121667243e-14  3.61833535327e-14  4.41892508064e-14  5.04692645823e-14  5.47286863419e-14  6.51907884783e-14  9.09376521374e-14  1.245931251e-13  1.51181210735e-13  1.98095547275e-13  2.76704988944e-13  3.74005338226e-13  5.43620036064e-13  8.4980042714e-13  1.47532688196e-12  3.44579956993e-12  1.33655497109e-11


==> anc/correlator_b12_Nt11_dist19.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 9.29154980217e-05  9.76140656588e-05  8.05839676621e-05  8.44953396688e-05  6.73002636151e-05  5.95327735359e-05  4.82084333207e-05  3.7852489911e-05  3.75427210143e-05  1.9944598346e-05  1.92028845075e-05  1.11083090935e-05  9.29059321067e-06  8.11355300107e-06  5.11418870229e-06  5.50721759418e-06  1.29704170183e-06 -2.74796080568e-06  3.09639529273e-06  4.30879883516e-06 -1.73648984184e-06 -3.73352181832e-06  3.28436475666e-06  4.37574163317e-06 -3.91836116649e-06 -2.43944648343e-06 -1.21766545054e-06  1.69316987693e-06  1.2458802797e-05  7.62224633147e-06  3.91939913792e-06 -3.15126101198e-06  6.59384961687e-07 -4.0599311229e-06 -4.24070957768e-06 -5.86570026081e-06  2.62341411525e-06  6.09143069428e-06  5.51850646273e-06  8.51891921413e-06  8.73312539473e-06  5.66065992322e-06 -5.55440320358e-06 -5.94078910503e-06 -5.85491292734e-06 -2.40151754225e-07  3.19176797313e-06  4.5547686733e-06 -1.71405723264e-06 -2.80640672123e-06  5.89199785944e-06  4.40938092324e-06 -1.95793216737e-06 -2.99758579729e-06 -3.01459999771e-07  8.82904959164e-06  3.16940514368e-06 -4.51023099707e-06 -2.62024914249e-06  3.27268136973e-06  1.77134789042e-06  6.91981495391e-07  2.10109638002e-06  7.3396142633e-06  6.60210173395e-06  3.60273524672e-06  1.53460193847e-06 -1.03268433155e-06  7.53763719709e-07  3.83392264382e-06  1.45004170494e-06  4.34304086336e-06  8.19439648306e-07 -7.11396173474e-06  2.15718892451e-06  9.72444277789e-07  1.10866319725e-05  8.74074102267e-06  3.05364915768e-06  9.45031311359e-06  2.21783700273e-06  1.58557290237e-05  8.40916197924e-06  1.54655190406e-05  1.6139125397e-05  9.67810947043e-06  1.33164342792e-05  3.03456980821e-05  3.48180129387e-05  4.38514699277e-05  5.29096596447e-05  6.23956198484e-05  6.93788743698e-05  7.57843596105e-05  8.49252266385e-05  9.46228145848e-05
 0.507633959197  0.507093301856  0.505872130784  0.506367857524  0.50776916803  0.508453745623  0.50683836397  0.508309051145  0.507296970911  0.507026042263  0.50597216787  0.507596002454  0.506455427149  0.506446458011  0.506674637058  0.508235769632  0.507324164452  0.506888023287  0.505916855813  0.506125336513  0.505865647508  0.507832241303  0.506560484119  0.506419562189  0.506638852823  0.506219266334  0.505638498358  0.505802102883  0.505085405965  0.507152714717  0.50795450088  0.50582122296  0.506208173407  0.505752969667  0.506608292052  0.506812478001  0.505082792043  0.504779536627  0.507025554815  0.506546324421  0.507051597466  0.50583876556  0.507231758799  0.507485089802  0.506491465656  0.50724890168  0.50738906755  0.506406636794  0.507208955472  0.508455365315  0.50788831111  0.505679560689  0.507509392801  0.5066990129  0.507472897968  0.505882976784  0.506255591127  0.507906580227  0.50818758364  0.507959404823  0.507615470219  0.50550701158  0.507252012953  0.507835315569  0.506269256813  0.507017551166  0.505418952986  0.506095619617  0.507033249669  0.506558036289  0.507590159312  0.508632961079  0.506333400643  0.506865770979  0.505826435253  0.508651269295  0.506760184619  0.507165275662  0.506594021998  0.506501410619  0.506092261698  0.506105330868  0.50532214855  0.506633467423  0.50602467872  0.507339939279  0.506427521439  0.508236430253  0.507512674194  0.506692297675  0.505991879917  0.508092265953  0.507193682945  0.505291323771  0.505876222591  0.507251222668
 2.19271290359e-11  5.66489685261e-12  2.42026727785e-12  1.37415256848e-12  8.88288994436e-13  6.18894844321e-13  4.50053394002e-13  3.0173958422e-13  2.34486306658e-13  1.80931913843e-13  1.36069126166e-13  1.03662504225e-13  9.42591936034e-14  6.32359228024e-14  7.57417799452e-14  4.75012697979e-14  3.11244283181e-14  2.89686394173e-14  3.13238461705e-14  1.78789359607e-14  2.66981470648e-14  3.57502836971e-14  4.64890678268e-14  2.79616492395e-14  2.71559480819e-14  3.56200419319e-14  3.00282178026e-14  4.48396228773e-14  3.52743604689e-14  2.034331783e-14  2.15123731784e-14  1.60237498119e-15  1.7138531221e-14  2.17958141092e-14  2.35740975223e-14  3.25931895776e-14  3.08663033896e-14  2.7882554767e-14  3.26174939564e-14  2.81280914451e-14  3.05999028312e-14  2.77914373136e-14  2.48813222001e-14  1.3951955416e-14  1.27349284887e-14  1.29077046109e-14  1.83068064322e-14  1.0953590787e-14  1.4085354264e-14  1.9998792429e-14  1.19798686433e-14  8.81892718705e-15  2.74373751446e-14  2.7308257402e-14  1.54222792543e-14  1.51742763964e-14  1.598776904e-14  3.44152296962e-14  3.44665291129e-14  3.27606604924e-14  3.36246374564e-14  2.80639147423e-14  2.63856841705e-14  1.78782385954e-14  2.57748005617e-14  4.11529847007e-14  1.9433748732e-14  2.74560665072e-15  1.87670727679e-14  2.43795557306e-14  2.32289050459e-14  2.09010439318e-15  1.02853508284e-14  2.88195643096e-14  2.42246174655e-14  5.61004833693e-15  1.42810048226e-14  2.38352417544e-14  4.00168721418e-14  3.78478381888e-14  3.6507903618e-14  5.51813680484e-14  6.04175255667e-14  6.49330916688e-14  8.88418802087e-14  1.12392128871e-13  1.40433610264e-13  1.728521347e-13  2.31994512557e-13  3.10714806982e-13  4.31772285331e-13  6.17570643966e-13  8.83487945244e-13  1.37021760649e-12  2.40918509886e-12  5.64714071171e-12
 5.66489685261e-12  2.18992867118e-11  5.62678502113e-12  2.42216693542e-12  1.36778294048e-12  8.84599920247e-13  6.25520574933e-13  4.4173343114e-13  3.13732536536e-13  2.28526568267e-13  1.82944560676e-13  1.48228130568e-13  1.15507246375e-13  7.63859190853e-14  5.97756759246e-14  7.10502287248e-14  5.94557003345e-14  2.79958849429e-14  3.76701784927e-14  2.68122483262e-14  2.3469705959e-14  3.81303803715e-14  4.9703713452e-14  2.11558070713e-14  4.22890982598e-14  4.28788529996e-14  3.38352090873e-14  1.28428105726e-14  3.21719950076e-14  1.87044479901e-14  1.72662683372e-14  3.17941746615e-14  3.98884429219e-14  1.46692502645e-14  2.94710372759e-14  3.42303286082e-14  3.29176419452e-14  3.46553514792e-14  2.44676652706e-14  3.79628866467e-14  1.8170779114e-14  1.58641709625e-14  1.71374080756e-14  2.80239846928e-14  3.0330998755e-14  3.05394990806e-14  3.86839461619e-14  1.44569068804e-14  1.73998912083e-14  1.02475122229e-14  6.74008617928e-15  5.50565496571e-15  1.64705729415e-14 -6.37187827263e-15  1.33021949573e-14  5.54600087834e-15  2.58143970956e-14  1.59593637184e-14  2.4988176073e-14  4.08621820405e-14  4.30275264143e-14  3.57606028738e-14  1.66588299081e-14  2.71007782083e-14  3.83028639097e-14  3.70634185345e-14  1.68873545105e-14  1.46203602462e-14  1.55274936261e-14  1.40010200776e-14  2.71970022445e-15  1.6004631777e-14  1.24092282358e-14  2.25314458792e-14  1.18147656943e-14  3.15030810436e-14  2.19540547847e-14  4.2102755654e-14  3.72043164095e-14  4.41141494659e-14  3.5427346135e-14  4.95892892095e-14  3.04790091361e-14  5.19204167569e-14  7.68581571548e-14  1.02898073962e-13  1.27621600529e-13  1.48647844556e-13  1.80508683782e-13  2.26011301511e-13  3.15620049181e-13  4.15795524703e-13  5.92948340616e-13  8.81940313336e-13  1.37598581645e-12  2.44203151042e-12
 2.42026727785e-12  5.62678502113e-12  2.18485452905e-11  5.62782591057e-12  2.41670970928e-12  1.37052852082e-12  8.89484271999e-13  6.06240434885e-13  4.38076744955e-13  3.07368060321e-13  2.27470983161e-13  1.79568764298e-13  1.16739317309e-13  1.03910643287e-13  8.20736713639e-14  6.55420327681e-14  5.81455659048e-14  2.99812124179e-14  3.85110010543e-14  3.25737102906e-14  2.3343015436e-14  1.67911709558e-14  3.68021359721e-14  3.23921067225e-14  3.16857937532e-14  2.45366081838e-14  3.11027529715e-14  2.1873186287e-14  8.03483967307e-15  1.27508789533e-14  4.28476513263e-15  1.56453453191e-14  3.61810983967e-14  2.67707525208e-14  1.69242986504e-14  2.90164049739e-14  2.97560588611e-14  1.9893195453e-14  2.82542485702e-14  2.62010636489e-14  1.78902838001e-14  1.67428930388e-14  2.59538054128e-14  1.49674797968e-14  4.00623192244e-14  3.16015852474e-14  3.81867497295e-14  2.62335373238e-14  1.95657177877e-14  7.03748637596e-15  2.58158027536e-14  2.23473146488e-14  1.51684354403e-14  2.09024282547e-14  1.61928686603e-14  2.36285156013e-14  2.80384605182e-14  7.84660711563e-15  3.14159551955e-14  2.42319300979e-14  2.09878351816e-14  1.43099960712e-15  1.20889703288e-14  1.75473243191e-14  3.30118897606e-14  2.97321257572e-14  1.39852969346e-14  7.87108949181e-15  2.43497446272e-14  1.9981012238e-14  2.67821582951e-14  2.43459717929e-14  1.76590010864e-14  1.47193570985e-14  1.69035808541e-14  3.24783622633e-14  1.56654513266e-14  1.82977275063e-14  7.84182002022e-15  2.23034133957e-14  2.52824514827e-14  2.60546026795e-14  2.09273718186e-14  3.87126521291e-14  5.17999065967e-14  8.46035077971e-14  9.76324386313e-14  1.08064961116e-13  1.39759487463e-13  1.81939853589e-13  2.2958303535e-13  3.15105665529e-13  4.12149163407e-13  6.17368544e-13  8.91294451236e-13  1.37591373449e-12
 1.37415256848e-12  2.42216693542e-12  5.62782591057e-12  2.18525180243e-11  5.61492659385e-12  2.40216234827e-12  1.3762341042e-12  8.72365900063e-13  6.17823205298e-13  4.35573201591e-13  3.18576953922e-13  2.23736347439e-13  1.68517343685e-13  1.21178223823e-13  1.00314687557e-13  7.56771220557e-14  8.51198262546e-14  3.55443137844e-14  4.76012917781e-14  4.47919958733e-14  2.37542996129e-14  3.05517262767e-14  4.17674786835e-14  3.41656782838e-14  2.6020977395e-14  3.0670062912e-14  2.97861330732e-14  3.85408161938e-14  1.86332143531e-14  1.4112259562e-14  1.11291655255e-14  1.24718730542e-14  3.17030066446e-14  3.10393434948e-14  1.7459015344e-14  2.66720940399e-14  1.68223312231e-14  1.53090877137e-14  2.81543724227e-14  3.30644678519e-15  2.71571042823e-14  2.84302786183e-14  1.3842121306e-14  2.27377676592e-14  1.52804917818e-14  1.22643167582e-14  4.13924949477e-14  3.59300902753e-14  2.24974685135e-14  1.65814821873e-14  1.13411435505e-14  1.96937094424e-14  1.76456555403e-14  8.34009347359e-15  4.7209499839e-15  1.44536315677e-14  9.42038895792e-15  3.17834014285e-14  2.20493004761e-14  1.01964339638e-14  3.55316854995e-14  2.19693608865e-14  8.09767656144e-15  2.25575067391e-15  2.51163409033e-14  2.85590835806e-14  3.06593324294e-14  3.14740644853e-14  3.9095472367e-14  3.8279012418e-14  3.29448867502e-14  2.6121456738e-14  1.93936719873e-14  4.44778382101e-14  1.91671508567e-14  1.62495032942e-14  1.361586362e-14  3.20259226715e-14  3.00964297699e-14  4.55326103951e-14  2.29339966713e-14  5.25592701766e-14  3.51273689996e-14  3.5887332793e-14  6.59190904195e-14  5.50541654112e-14  7.34387136829e-14  8.80655940988e-14  1.00962666474e-13  1.52889230187e-13  1.68388581382e-13  2.35406747991e-13  3.10752699792e-13  4.26454095253e-13  6.1474557739e-13  8.73369483661e-13
 8.88288994436e-13  1.36778294048e-12  2.41670970928e-12  5.61492659385e-12  2.19037444764e-11  5.61626379903e-12  2.40554359569e-12  1.37235586726e-12  8.99721704423e-13  6.02509182154e-13  4.33195245349e-13  3.16486151017e-13  2.35767507126e-13  1.8007043628e-13  1.28131973153e-13  8.41770959183e-14  9.66113401087e-14  8.51892204861e-14  6.69279031009e-14  3.6293457512e-14  3.98452280965e-14  3.26653087935e-14  3.66056336166e-14  4.23716593069e-14  1.59216374749e-14  2.41058881109e-14  1.51868863816e-14  2.33565136207e-14  2.07882438325e-14  3.3271152554e-14  2.57090717815e-14  3.00814953201e-14  2.40443057103e-14  8.64565440088e-15  1.34766864358e-14  1.76996082426e-14  2.46233865046e-14  1.01498075194e-14  3.85375647904e-14  1.86166679728e-14  3.16234591979e-14  2.05453218062e-14  5.36787203344e-15  2.01894571669e-14 -5.82515898037e-16  3.02549194214e-14  2.52867634641e-14  2.57944148677e-14  1.8832638535e-14  3.23765026426e-14  2.21596372823e-14  3.40547327409e-14  1.84835151311e-14  2.55382347542e-14  2.49078573422e-14  1.5941712618e-14  1.50877205466e-14  9.47134422461e-15  1.77497676496e-14  2.00017723439e-14  2.77631146196e-14  1.37945564979e-14  4.37706663853e-14  2.02297186546e-14  2.97712655696e-14  3.80633888478e-14  2.89583797117e-14  2.11591347844e-14  3.91794936976e-14  1.73953752792e-14  4.05979094264e-15  2.04857224373e-14  7.99186479574e-15  2.25617582736e-14  1.49699440575e-14  2.70472929464e-14  8.7617811004e-15  1.59979170285e-14  2.83818601889e-14  2.13688886919e-14  1.59549079452e-14  2.02084943138e-14  2.10444467619e-14  3.31019234622e-14  4.17929483803e-14  3.84612390973e-14  4.37879260779e-14  7.22407942856e-14  9.19000017118e-14  1.21428083386e-13  1.54477027542e-13  1.89882417757e-13  2.45401798226e-13  2.95970760097e-13  4.29342499913e-13  6.04339500801e-13
 6.18894844321e-13  8.84599920247e-13  1.37052852082e-12  2.40216234827e-12  5.61626379903e-12  2.1924169224e-11  5.64117555682e-12  2.40728878603e-12  1.38993753547e-12  8.8460461541e-13  5.88667472652e-13  4.15117483269e-13  3.27109687784e-13  2.3873514127e-13  1.82264989185e-13  1.27095420086e-13  1.16334669054e-13  8.02781671153e-14  5.82376075465e-14  3.78572363859e-14  4.70762596244e-14  5.00314010056e-14  3.80026038328e-14  2.89890104502e-14  3.03441711877e-14  2.31166737643e-14  2.71248389296e-14  1.16229430525e-14  2.62762614904e-14  1.03174386556e-14  1.258367605e-14  2.55462348194e-14  1.40728769952e-14  1.63097048414e-14  1.62536398825e-14  1.57278906059e-14  1.67169475912e-14  1.16370958882e-14  2.91316620285e-14  3.20094448492e-14  2.79726653974e-14  3.89411166279e-14  2.90885740397e-14  1.9817687459e-14  9.5275726391e-15  2.11493315515e-14  1.80806557101e-14  2.458424644e-14  1.77099203305e-14  2.32564317879e-14  2.41878413781e-14  2.51792439574e-14  1.97560129754e-14  2.02247480536e-14  2.64141711527e-14  2.64670359031e-14  2.55564757836e-14  1.93561954587e-14  1.85162563282e-14  2.30197337316e-14  1.61734454892e-14  1.1156511906e-14  9.64098702569e-15  2.7964943496e-14  5.03657401015e-14  3.39412208352e-14  1.61452730641e-14  1.28936871011e-14  2.09551496751e-14  1.66206237242e-14  1.99047823362e-14 -4.95505650817e-15  9.81502987368e-15  1.19120941442e-14  2.01507317822e-14  1.73862802814e-14  5.18969619663e-15  2.23820606746e-14  1.76135395853e-14  2.5503808194e-14  3.88877937923e-14  3.04919179631e-14  1.77412372531e-14  9.00711085311e-15  2.43817081519e-14  2.63337234933e-14  3.84293012791e-14  6.26337258887e-14  8.07179259267e-14  6.86154953817e-14  1.19775121724e-13  1.48871075804e-13  1.72263601897e-13  2.08598599949e-13  3.09088168168e-13  4.2880804333e-13
 4.50053394002e-13  6.25520574933e-13  8.89484271999e-13  1.3762341042e-12  2.40554359569e-12  5.64117555682e-12  2.18536003784e-11  5.6110452061e-12  2.4052325222e-12  1.36821378843e-12  8.77382411875e-13  5.9052935421e-13  4.36379098784e-13  3.07155567184e-13  2.36024713542e-13  1.62020678875e-13  1.45641100824e-13  9.88883501959e-14  8.97343898167e-14  6.58319663322e-14  5.59026632862e-14  5.51414578006e-14  3.61430034418e-14  2.88864686566e-14  5.57492136134e-15  2.74736519337e-14  3.46391082387e-14  1.47569423087e-14  1.9754490805e-14  1.32766184309e-14  2.51817667283e-14  3.50642321747e-14  1.83880211217e-14  2.05004270078e-14  1.76908687154e-14  2.15323940377e-14  2.32174579198e-14  5.79960492328e-15  2.18202245514e-14  8.91939633261e-15  1.59586030962e-14  2.35885433887e-14  1.55236694379e-14  1.0230280396e-14  1.54890823951e-14  1.27376611674e-14  2.55270846298e-15  4.77591150588e-15  4.75789617331e-15  4.41776509814e-15  2.27125786061e-14  1.55343268314e-14  2.45629649999e-14  1.90474218141e-14  9.8692674366e-15  4.55962133013e-15  5.39743689095e-15 -7.52756466202e-15  3.00762023673e-14  1.35950033313e-14  1.99703894725e-14  1.86667769905e-14  6.06217511305e-15  2.25404543738e-14  3.59937833489e-14  6.33898858228e-15  1.89866294767e-16  1.55093674982e-14  1.0282164499e-14  7.07499765573e-15  1.86126143639e-14  1.88377528563e-14  1.31216136495e-14  2.26838620215e-14  1.36482101664e-14  1.48344559971e-14  1.74752917788e-14  2.20568459956e-14  1.68152903292e-14  2.83152693373e-14  1.5862105799e-14  1.58770282431e-14  1.37070358312e-14  9.29243660802e-15  2.89967673019e-14  5.31150642899e-14  2.57219500423e-14  3.68380759706e-14  4.52615227425e-14  5.46833800466e-14  9.43258687153e-14  1.14807320136e-13  1.33271137321e-13  1.7135723659e-13  2.36304216695e-13  2.92340836768e-13
 3.0173958422e-13  4.4173343114e-13  6.06240434885e-13  8.72365900063e-13  1.37235586726e-12  2.40728878603e-12  5.6110452061e-12  2.19017833833e-11  5.62325998443e-12  2.41837620518e-12  1.38436930584e-12  8.76960188629e-13  6.08709851138e-13  4.28434546054e-13  3.34240071573e-13  2.26957403585e-13  1.85908724267e-13  1.41507951015e-13  1.25866259434e-13  9.09474011151e-14  8.02204109914e-14  5.97963315272e-14  5.79473901793e-14  5.91486291635e-14  3.92512928031e-14  2.80355882332e-14  2.25666686635e-14  1.43653317929e-14  2.78402949954e-14  3.84013056794e-14  2.22277481778e-14  3.65704302608e-14  3.88391105496e-14  4.04384195311e-14  1.83655367524e-14  1.37392006219e-14  1.90151634906e-14  2.25695504308e-14  1.91391340471e-14  1.5781130892e-14  1.11272264868e-14  3.52633469761e-14  1.32253978393e-14  1.66592706451e-14  2.12725022499e-14  9.37968615117e-15  1.51679059853e-14  1.96505178456e-14  2.06920702401e-14  2.23666819989e-14  2.75222330075e-14  3.54858227477e-14  2.0416344831e-14  1.86248628228e-14  2.56080198366e-14  6.10741038232e-15  4.91392891462e-15  6.92249410961e-15  3.06028705702e-14  2.03918161485e-14  2.64453889877e-14  2.46858290294e-14  2.23980099457e-14  8.98079417402e-15  2.71551546514e-14  1.60552181886e-14  1.28706030398e-14  3.01700530389e-15  1.88345780879e-14  1.41505679033e-14  1.48786301568e-14  3.3542486056e-14 -5.70448128077e-15  1.72228758377e-14  1.77247240127e-14  2.47738774216e-14  2.9030864545e-14  2.39532137417e-14  3.10039321077e-14  3.33417625796e-14  2.02439339392e-14  3.13410423774e-14  1.99007269713e-14  7.25321075062e-15  1.48983657207e-14  2.89417677432e-14  3.13829561378e-14  4.5287262277e-14  4.97108300994e-14  6.72179016525e-14  7.29824943667e-14  1.13879535602e-13  1.11804099058e-13  1.13224148304e-13  1.64770920177e-13  2.15605191166e-13
 2.34486306658e-13  3.13732536536e-13  4.38076744955e-13  6.17823205298e-13  8.99721704423e-13  1.38993753547e-12  2.4052325222e-12  5.62325998443e-12  2.18938984637e-11  5.61477796326e-12  2.40650603991e-12  1.34456000047e-12  8.58786130468e-13  6.10016073032e-13  4.34274816698e-13  3.12857148688e-13  2.32572234181e-13  1.72353214204e-13  1.48903983161e-13  1.04780821789e-13  8.75492026438e-14  8.05384199334e-14  6.47245911052e-14  5.93209900198e-14  1.40084559542e-14  2.76352126408e-14  2.83578561276e-14  2.88296122815e-14  2.8172520643e-14  2.16229786023e-14  2.04372908995e-14  1.9523876608e-14  2.96688263673e-14  2.90608782008e-14  1.5302438424e-14  1.91331071547e-14  2.4590044465e-14  3.40794611103e-14  3.38175699724e-14  1.35058537533e-14  2.51858706412e-14  2.92113995687e-14  3.90661002032e-14  3.13652352356e-14  2.86599724722e-14  1.15120259535e-15  5.27125783933e-15  1.86098925297e-14  2.5796377566e-14  2.89239775495e-14  3.0194771926e-14  1.39977685081e-14  3.96758097262e-15  1.40984379393e-14  2.9627283874e-14  1.83986046492e-14 -4.14429485098e-16 -4.88857961321e-15  2.71584645345e-14  7.39010440432e-15  2.60701284707e-14  3.59171558678e-14  1.56631456394e-14  6.4060876165e-15  5.74315145367e-15  1.04182980523e-14  2.17965500669e-14  1.58247136001e-14  5.31152833271e-15  2.77410245803e-14  1.79979102434e-14  1.4553152333e-14 -2.42325224575e-17  1.30165569349e-14  1.64356242927e-14  2.86897902963e-15  2.06440060344e-14  2.75479926124e-14  1.95151871425e-14  1.64872271051e-14  7.44732180226e-15  1.46893050344e-14  1.71672072583e-14  1.61357570846e-14  2.33609006326e-14  2.40301711008e-14  3.02686362867e-14  3.18583166049e-14  3.69387750518e-14  4.76827512183e-14  5.51214473598e-14  7.88800086862e-14  8.48169981404e-14  9.3647548652e-14  1.19439017518e-13  1.73912898759e-13
 1.80931913843e-13  2.28526568267e-13  3.07368060321e-13  4.35573201591e-13  6.02509182154e-13  8.8460461541e-13  1.36821378843e-12  2.41837620518e-12  5.61477796326e-12  2.18836925489e-11  5.60778756504e-12  2.40482808865e-12  1.36868636261e-12  8.82227723815e-13  6.01452138757e-13  4.47594542027e-13  3.22477117392e-13  2.44064840923e-13  1.84467025976e-13  1.48699659313e-13  9.96239837819e-14  9.44687606572e-14  8.11538615305e-14  6.49185552821e-14  4.05180103655e-14  3.30613993202e-14  2.12502041452e-14  6.10507126608e-15  1.01543073589e-14  3.04308171521e-14  1.44620164995e-14  3.04220912902e-14  2.78368223676e-14  2.67500201771e-14  2.28074503901e-14  2.80535343338e-14  8.50062665278e-15  3.30514552391e-14  3.16145968599e-14  9.17213171571e-15  5.08548499192e-15  7.88659271989e-15  2.30284767276e-14  8.69090512597e-15  2.39978581163e-14  1.15258316097e-14  6.92506530353e-15  3.24747658081e-14  2.08983217017e-14  5.85532115928e-16  2.5495721983e-14  2.50657027552e-14  2.167532074e-14  1.10156438712e-14  3.61561792957e-14  3.13826257121e-14  2.09043907338e-14  1.34038023377e-14  3.06132391427e-14  2.39270052617e-14  2.02968910786e-14  1.05957994223e-14  5.7662031815e-15  1.89394617896e-14  2.14883500453e-15  2.12017437402e-14  1.98079998655e-14  1.48922799249e-14  1.61786685666e-14  8.40937096724e-15  6.96286226936e-15 -2.8779538309e-15  9.79891652153e-15  7.60036440288e-15  3.040177087e-14  1.56395452072e-14  1.81534077271e-14  2.87502743951e-14  2.48634667142e-14  2.11033435879e-14  4.60306029744e-15  3.10069440417e-14  1.26962439467e-14  7.2971554598e-15  4.36603649555e-14  1.23145104912e-14  2.93705941101e-14  1.6838126825e-14  3.22489361753e-14  4.89545218423e-14  5.40840276349e-14  6.54506344513e-14  7.12243976148e-14  9.4517228797e-14  1.08818371443e-13  1.25102859271e-13
 1.36069126166e-13  1.82944560676e-13  2.27470983161e-13  3.18576953922e-13  4.33195245349e-13  5.88667472652e-13  8.77382411875e-13  1.38436930584e-12  2.40650603991e-12  5.60778756504e-12  2.18213261443e-11  5.61009579217e-12  2.40982957143e-12  1.37196144055e-12  8.85559749933e-13  6.10355272741e-13  4.27667676366e-13  3.13384268774e-13  2.45150586871e-13  1.73788348511e-13  1.47600827585e-13  1.09404936417e-13  8.36755207805e-14  7.69838739859e-14  7.01274095462e-14  4.49548252115e-14  4.47247933666e-14  4.46200584165e-14  5.02490127005e-14  3.73569773869e-14  2.21722682275e-14  2.01494478542e-14  3.44291050697e-14  1.23682737256e-14  1.92707062738e-14  2.59844359289e-14  1.2582875518e-14  4.26232853871e-15  1.71310894146e-14  2.09564431877e-14 -4.19386425213e-15  1.02402097568e-14  1.88989089387e-14  1.29068371312e-14  1.12617777707e-14  2.04084965045e-14 -1.83219704319e-15  1.44549225841e-14  1.67204496825e-14  1.90873090854e-14  1.19465501355e-14  1.50472967403e-14  2.60385963048e-14  1.53128280553e-14  2.10729086393e-14  2.93275235696e-14  3.20655992219e-14  3.12081429255e-14  1.54890191192e-14  2.76550625079e-14  3.26085128683e-14  1.11471320386e-14  2.48104000048e-14  2.88925441771e-14  1.08506375183e-14  2.50174414323e-14  3.96693393026e-14  1.94493685524e-14  2.18166469637e-14  2.19341336707e-14  6.35302178895e-15  1.52562542257e-14  1.57673086637e-14  1.15139747978e-14 -4.47469713897e-16  8.79077386749e-15  1.37199129346e-14  1.015470778e-14  1.28399202362e-14 -1.1109448231e-16  1.50397563447e-14  1.69130772819e-14  9.59217731631e-15  1.10506971053e-15  3.38195482934e-14  1.92694817877e-14  3.52599112141e-14  3.80314662782e-14  4.11595327553e-14  4.14550771349e-14  4.3292674133e-14  6.30069987898e-14  5.03974410418e-14  7.71984757284e-14  9.31515520071e-14  9.39247724798e-14
 1.03662504225e-13  1.48228130568e-13  1.79568764298e-13  2.23736347439e-13  3.16486151017e-13  4.15117483269e-13  5.9052935421e-13  8.76960188629e-13  1.34456000047e-12  2.40482808865e-12  5.61009579217e-12  2.1884885093e-11  5.60233748858e-12  2.42375224129e-12  1.37349241825e-12  8.92047971348e-13  6.02388148101e-13  4.24205342473e-13  3.10053895151e-13  2.21128531814e-13  1.59777583474e-13  1.18978214693e-13  1.0713471011e-13  9.66157553126e-14  6.4873701203e-14  5.92265226028e-14  5.88936338597e-14  4.02023833731e-14  3.0102640216e-14  3.95796150117e-14  1.55446954074e-14  4.20361238649e-14  3.48010297459e-14  4.36729149766e-14  2.47254873093e-14  2.16343723629e-14  2.78796269368e-14  2.57001810565e-14  2.8342720275e-14  2.30217431537e-14  1.39893269617e-14  3.2470137296e-15  1.62161293214e-14 -9.99261422508e-16  1.59740814596e-14  1.96209529098e-14  2.81589448323e-14  3.5906945674e-14  1.97896826889e-14  2.13277908812e-14  1.98133205786e-14  2.47698302902e-14  3.75819081714e-14  1.08748828246e-14  1.79506527135e-14  7.25611473598e-15  2.49573862386e-14  1.77565796027e-14  3.09048075313e-14  3.37787326297e-14  3.57268631027e-14  2.14427145633e-14  2.22688890379e-14  1.3614804962e-14  2.92387929175e-14  2.05186645763e-14  7.6470101826e-15  2.40633053406e-14  2.56557831441e-14  3.50157950789e-14  1.13251547032e-14  8.46814691729e-15  1.1199008777e-14  1.24280114667e-14  1.82435196379e-14  1.41566408534e-14  1.60755152261e-14  1.00595491936e-14  2.38509489702e-15  1.82568718471e-14 -6.50099452234e-15  2.72001487843e-14  8.72091197089e-15 -7.73141614809e-15  8.14666264902e-15  1.86758520808e-14  4.25557694627e-14  3.20831463934e-14  2.79443867482e-14  2.86880519318e-14  1.46465310451e-14  3.87055771173e-14  3.98246499789e-14  6.81492302399e-14  7.78264331344e-14  9.60574436137e-14
 9.42591936034e-14  1.15507246375e-13  1.16739317309e-13  1.68517343685e-13  2.35767507126e-13  3.27109687784e-13  4.36379098784e-13  6.08709851138e-13  8.58786130468e-13  1.36868636261e-12  2.40982957143e-12  5.60233748858e-12  2.18426862849e-11  5.63254584529e-12  2.41265732976e-12  1.36437481243e-12  8.81219213383e-13  6.02404053407e-13  4.3820806375e-13  3.06086602569e-13  2.19029065833e-13  1.66197312269e-13  1.29478310057e-13  9.86380088713e-14  7.84369715738e-14  7.88554518539e-14  8.32411967791e-14  6.23951715051e-14  5.13183241497e-14  5.45391501227e-14  3.94926564235e-14  3.68369180502e-14  3.90010019428e-14  1.52468410648e-14  1.0185799038e-14 -2.79120377579e-15  1.34615224427e-14  2.8149850996e-14  1.73867843072e-14  9.58941498502e-15  1.58999483575e-14  6.53801259619e-15  1.52563109622e-14  8.72322361566e-15  1.11026980457e-14  1.19736539849e-14  1.62785796727e-14  2.76759293338e-14  2.60011088446e-14  1.20990973198e-14  2.02750738454e-14  2.92895157687e-14  1.86548598181e-14  2.11311826993e-14  3.71068228408e-15  2.06961304138e-14  2.62979765556e-14  1.6545254992e-14  1.66224957838e-14  1.54000528821e-14  2.58661523214e-14  9.86484785518e-15  3.23296577412e-14  4.98281470163e-15  1.61366958929e-14  1.25794611309e-14  2.98794274148e-15  7.7360726142e-15  2.05088844345e-14  1.28179671988e-14  2.36590263054e-14  2.04803397836e-14  3.80558633808e-15  1.61445456183e-14  2.16243350081e-14  2.79462303138e-14  7.06598493851e-15  2.03780230842e-14  6.26550913246e-15  2.365267336e-14  2.81051547595e-14  2.33029182683e-14  1.60317343149e-14  2.06492553178e-14  2.0213110175e-14  1.4014666006e-14  4.52534779426e-14  3.02622443738e-14  3.0128099628e-14  3.90323079867e-14  2.38853171923e-14  3.10166306813e-14  2.59419973247e-14  4.45780693912e-14  5.68436515018e-14  6.40302645156e-14
 6.32359228024e-14  7.63859190853e-14  1.03910643287e-13  1.21178223823e-13  1.8007043628e-13  2.3873514127e-13  3.07155567184e-13  4.28434546054e-13  6.10016073032e-13  8.82227723815e-13  1.37196144055e-12  2.42375224129e-12  5.63254584529e-12  2.18743954564e-11  5.63587941823e-12  2.42079779329e-12  1.37187180142e-12  8.78322067368e-13  6.12999011512e-13  4.25240847648e-13  3.05761090282e-13  2.1633427862e-13  1.73431705271e-13  1.18309185251e-13  8.93116067242e-14  7.71132461247e-14  7.71740690664e-14  7.35275711697e-14  6.11666216155e-14  4.2290544762e-14  5.3002896404e-14  3.23842734488e-14  2.4628877696e-14  4.26623435393e-14  2.00219280531e-14  2.67870808736e-14  3.00219340067e-14  2.78534892066e-14  2.13962324115e-14  1.60508221845e-14 -1.57204105086e-15  3.90943041825e-15  2.97550225049e-14  7.2915965945e-15  2.99609420101e-14  3.35629738522e-14  2.81833456209e-14  3.11959444666e-14  2.38391657288e-14  1.74083914199e-14 -5.01881515948e-15  3.5244957315e-14  1.4455383055e-14  7.54066506034e-15  8.90447534129e-15  5.11690291643e-15  1.96982102318e-14  4.79098868589e-15  6.98736782106e-15  3.4390864245e-14  1.53125455636e-14  5.61032018032e-15  1.39891238244e-14  9.90911167336e-15  2.0714183243e-14  2.71629613851e-14  2.56998300495e-14  2.04053810465e-14  2.20158331137e-14  3.12023234591e-14  1.93371935599e-14  1.67648789268e-14  1.23157571635e-14  2.9652625185e-14  1.01856687374e-14  1.9522201578e-14  2.24265733587e-14  2.9030125889e-14  2.00943853465e-14  2.30103923152e-14  1.63182446053e-14  2.22429694257e-14  1.66998949886e-14  2.00625704729e-14  3.23498732898e-14  2.07938622845e-14  3.53872896074e-14  7.41679227402e-15  2.90998663315e-14  3.85964101039e-14  3.55999414047e-14  4.12333174964e-14  4.54730997342e-14  6.38576722595e-14  3.33632616446e-14  6.17838382603e-14
 7.57417799452e-14  5.97756759246e-14  8.20736713639e-14  1.00314687557e-13  1.28131973153e-13  1.82264989185e-13  2.36024713542e-13  3.34240071573e-13  4.34274816698e-13  6.01452138757e-13  8.85559749933e-13  1.37349241825e-12  2.41265732976e-12  5.63587941823e-12  2.18654690914e-11  5.63042127538e-12  2.41740281386e-12  1.36360740267e-12  8.74366527932e-13  5.81391051069e-13  4.1311487076e-13  3.15465755945e-13  2.30940298915e-13  1.74683396721e-13  1.43086403442e-13  1.01297500449e-13  7.34959870361e-14  7.10969729299e-14  5.72875356712e-14  5.24153329916e-14  5.46521061702e-14  2.89907978011e-14  4.85808837941e-14  1.89013943991e-14  3.83029726021e-14  2.48176304094e-14  3.53791923646e-14  2.97729677414e-14  3.32909093673e-14  3.38151195442e-14  2.58979339924e-14  3.55547372076e-14  1.73387351169e-14  4.37592522421e-15  1.2277822123e-14  1.40671739464e-14  1.40887012702e-14  1.7391738491e-14  2.72643266966e-14  1.97366941499e-14  1.37151761429e-14  2.8848388623e-14  2.81723584006e-14  2.45367470036e-14  2.18528254414e-14  2.19570499503e-14  2.10428931893e-14  6.06885866663e-15  8.41004792933e-15  4.26386945026e-14  1.42210512912e-14  1.6889264697e-15  2.80446825522e-14  1.77993587246e-14  2.72932635961e-14  2.68163436691e-14  1.0638875077e-14  1.97252190123e-14  3.89326872899e-14  2.86826847238e-14  2.04570740547e-14  2.03229473505e-14  1.81658856816e-14  2.81241413359e-14  2.03078323124e-14  2.6819066738e-14  1.8512419936e-14  2.04918228848e-14  1.20179786277e-14  2.60204631776e-14  2.03781162618e-14  1.72770782517e-14  1.05531729906e-14  9.68906551336e-15  1.10434669138e-14  1.97573336226e-14  1.79978232344e-14  2.48489689205e-14  2.15470895029e-14  3.72099812854e-14  3.34660073897e-14  4.25474008832e-14  1.41795763149e-14  4.14221577425e-14  5.3633998629e-14  5.00993692121e-14
 4.75012697979e-14  7.10502287248e-14  6.55420327681e-14  7.56771220557e-14  8.41770959183e-14  1.27095420086e-13  1.62020678875e-13  2.26957403585e-13  3.12857148688e-13  4.47594542027e-13  6.10355272741e-13  8.92047971348e-13  1.36437481243e-12  2.42079779329e-12  5.63042127538e-12  2.1954877095e-11  5.63953097098e-12  2.41913536214e-12  1.38348760418e-12  8.54469612586e-13  5.95652821781e-13  4.11715843736e-13  3.21650224844e-13  2.43233613662e-13  1.79284266299e-13  1.39078553049e-13  1.12801062213e-13  7.13974646304e-14  6.06778207418e-14  3.99286179083e-14  4.69871223577e-14  3.8889408227e-14  3.97981332941e-14  3.73331725963e-14  3.73616614893e-14  2.52444592932e-14  2.63392163292e-14  3.48009656186e-14  4.64865189706e-14  2.97325412275e-14  2.26759018041e-14  3.96978957772e-14  3.14773699881e-14  7.11634074176e-15  2.27541860354e-14  2.36427610594e-14  2.20384682559e-14  2.51362869091e-14  9.56383622146e-15  2.19373562138e-14  4.37314891381e-15  1.19573970549e-14  2.88297097339e-14  3.07262846497e-14  4.55870534498e-14  1.4516665507e-14  2.54958115364e-14 -2.72726124009e-15  1.89576503024e-14  2.74515080706e-14  2.87569806324e-14  1.7687891751e-14  2.48740019864e-14  1.63975219421e-14  9.03622025161e-15  2.73398978169e-14  1.80303405663e-14  1.2013951001e-14  2.06667434196e-14  3.90616907225e-14  1.67671912896e-14  3.17921032202e-14  3.14710198722e-14  1.53105541327e-14  2.61281866028e-14  2.96235199281e-14  2.35956917486e-14  2.1755278523e-14  2.02628811511e-14  2.32396211498e-14  1.85362299512e-14  5.19914334464e-14  6.04431582998e-15 -7.55466047866e-16  1.44362001467e-14  1.3974138205e-14  2.71502820469e-14  2.44955832426e-14  2.43624109197e-14  3.23080416872e-14  2.99976134551e-14  2.39057326968e-14  3.09410610203e-14  2.05616425651e-14  3.17820607582e-14  4.03641841996e-14
 3.11244283181e-14  5.94557003345e-14  5.81455659048e-14  8.51198262546e-14  9.66113401087e-14  1.16334669054e-13  1.45641100824e-13  1.85908724267e-13  2.32572234181e-13  3.22477117392e-13  4.27667676366e-13  6.02388148101e-13  8.81219213383e-13  1.37187180142e-12  2.41740281386e-12  5.63953097098e-12  2.18941994473e-11  5.63670256707e-12  2.41889214088e-12  1.36722929688e-12  8.80691312557e-13  6.10344288811e-13  4.35268025065e-13  3.13508746311e-13  2.35288570775e-13  1.82470795411e-13  1.25161653652e-13  1.04165400062e-13  9.47922592828e-14  5.40493320327e-14  6.46211720206e-14  5.85101300722e-14  4.23629797889e-14  3.64527722843e-14  5.25618331663e-14  3.22886275356e-14  2.53552579137e-14  3.03819529044e-14  4.69033768804e-14  3.7755150079e-14  1.86933638366e-14  3.94294174171e-14  1.59704664445e-14  1.4741657473e-14  1.21062848865e-14  3.77042551237e-14  3.31970002927e-14  1.43126617909e-14  1.81053639748e-14  1.65006755103e-14  4.15639675152e-15  1.90471766212e-14  3.6281884737e-14  2.96766065003e-14  3.31145214894e-14  6.35512766368e-15  2.09431838799e-14  2.68795167862e-14  3.56706513957e-14  2.52829512106e-14  2.29380767146e-14  1.29834258369e-14 -9.44699365913e-15 -2.34816864838e-15  1.03280888066e-15  1.88881966758e-14  2.54824424855e-14  2.03988939127e-14  2.88396428447e-14  1.96838140125e-14  2.12935568382e-14  2.52409697178e-14  2.68129884042e-14  1.1425515649e-14  2.1479939598e-14  1.85240252716e-14  1.9624881433e-14  2.91321039978e-14  2.2223133411e-14  4.23870140705e-14  2.0605784374e-14  2.27154689438e-14  1.05792809864e-15  1.53910247845e-14  1.88140756544e-14  8.07858739788e-15  3.62697417709e-14  3.18653709397e-14  4.79454361691e-14  5.60665663126e-14  3.68750154624e-14  1.95514650238e-14  2.39702959975e-14  2.25594845264e-14  3.61312983023e-14  3.09334388014e-14
 2.89686394173e-14  2.79958849429e-14  2.99812124179e-14  3.55443137844e-14  8.51892204861e-14  8.02781671153e-14  9.88883501959e-14  1.41507951015e-13  1.72353214204e-13  2.44064840923e-13  3.13384268774e-13  4.24205342473e-13  6.02404053407e-13  8.78322067368e-13  1.36360740267e-12  2.41913536214e-12  5.63670256707e-12  2.1889548975e-11  5.61917814826e-12  2.41788089345e-12  1.36859355837e-12  8.79643453768e-13  6.08548162618e-13  4.31622514048e-13  3.1666369467e-13  2.27938790217e-13  1.84349007018e-13  1.26742075519e-13  9.25881431295e-14  6.72984456123e-14  5.79128331803e-14  5.34227372231e-14  4.18088523608e-14  4.25827303382e-14  4.60678323057e-14  3.30536791277e-14  1.9924640233e-14  2.00259188776e-14  2.58358664279e-14  2.44948561819e-14  1.7817339024e-14  3.66531984492e-14  2.37993704343e-14  2.13385896691e-14  2.32066614392e-14  1.22569549233e-14  1.71300016664e-14  7.17183135231e-15  2.15035768973e-14  6.94747183019e-15  2.19836955818e-14  2.00848832172e-14  3.07156941313e-14  1.8109094727e-14  2.78395805843e-14  1.61748436422e-15  1.32119853125e-14  1.30258630611e-14  2.34927327997e-14  2.85107466115e-14  7.19073182529e-15 -2.85965568112e-15  7.58706072402e-15  1.82003206225e-14  1.06710182444e-14  1.74431683436e-14  1.24561290501e-14  2.12656933905e-14  3.32253153349e-14  5.83611149423e-15  1.77330834465e-14  1.66439728776e-14  2.93316912714e-14 -6.37881503154e-15  1.91618508447e-14  3.18781776005e-14  2.49949261638e-14  2.05723764388e-14  1.42882975819e-14  1.87275521997e-14  9.49015327654e-15  1.79747704632e-14 -1.02233033573e-15  6.50412710949e-15  6.80719188588e-15  9.48061765939e-15  1.24331760808e-14  1.81793707778e-14  3.21812992686e-14  3.36790970245e-14  2.97054871493e-14  2.20303152621e-14  1.59205530903e-14  3.51084394014e-14  2.60450117536e-14  1.18254626667e-14
 3.13238461705e-14  3.76701784927e-14  3.85110010543e-14  4.76012917781e-14  6.69279031009e-14  5.82376075465e-14  8.97343898167e-14  1.25866259434e-13  1.48903983161e-13  1.84467025976e-13  2.45150586871e-13  3.10053895151e-13  4.3820806375e-13  6.12999011512e-13  8.74366527932e-13  1.38348760418e-12  2.41889214088e-12  5.61917814826e-12  2.18384114485e-11  5.62677649931e-12  2.41941611909e-12  1.37984903389e-12  8.83883833722e-13  6.12134239021e-13  4.24186894899e-13  3.10946413713e-13  2.3976592894e-13  1.81492297589e-13  1.34957134122e-13  1.10370524629e-13  6.84376960998e-14  6.14640207137e-14  5.13201443453e-14  5.81010855733e-14  5.68493227762e-14  3.81358457678e-14  5.08234145147e-14  3.65080554746e-14  2.83785616838e-14  1.30058745441e-14  2.1973339822e-14  1.48499247442e-14  1.22431315303e-14  2.74822380496e-15  1.45707853086e-14  1.16426945339e-14  2.43201939387e-14  1.15524974182e-14  2.27655194795e-14  1.52257813895e-14  1.1556509902e-14  1.35223199028e-14  2.10556432188e-14 -1.99934795346e-15  1.34661958505e-14  1.09278069784e-14  1.60470830398e-14  2.12463667983e-14  1.60995750464e-14  1.46995670798e-14  2.68280902904e-14  1.00585289109e-14  3.11626669973e-15 -1.48171797257e-15  1.54016052425e-14  1.63862773718e-14  1.37090199692e-14  1.87915674957e-14  3.48710562947e-14  2.73513338939e-14  2.79634268831e-14  1.20749393704e-14  8.68923122192e-15  1.03140661037e-14  1.40262752257e-14  3.48826206861e-14  2.6706105153e-14  2.18507186408e-14  1.1041633565e-14  2.09324327311e-14  1.17797427197e-14  1.58926339845e-14 -1.5680617485e-14  1.61618872882e-14  2.33569265771e-14  1.27519680533e-14  3.23034560964e-14  2.51976029954e-14  3.55199840398e-14  4.85039333865e-14  4.03353424717e-14  3.61664566694e-14  2.98402264951e-14  4.54982978401e-14  3.40766679508e-14  2.68743911627e-14
 1.78789359607e-14  2.68122483262e-14  3.25737102906e-14  4.47919958733e-14  3.6293457512e-14  3.78572363859e-14  6.58319663322e-14  9.09474011151e-14  1.04780821789e-13  1.48699659313e-13  1.73788348511e-13  2.21128531814e-13  3.06086602569e-13  4.25240847648e-13  5.81391051069e-13  8.54469612586e-13  1.36722929688e-12  2.41788089345e-12  5.62677649931e-12  2.18335120249e-11  5.59886926733e-12  2.39007770708e-12  1.34765421486e-12  8.79170804336e-13  5.76355842213e-13  4.1690677249e-13  3.12936704104e-13  2.42188411351e-13  1.83464779642e-13  1.19788553827e-13  1.05743429609e-13  8.39908235785e-14  7.58478102896e-14  5.20617899943e-14  6.78803563482e-14  3.66721334587e-14  3.69596024395e-14  5.36802687254e-14  2.12106633255e-14  1.81200103315e-14  2.90035398572e-14  2.77076019624e-14  2.03304543861e-14  1.49688333116e-14  2.19019913919e-14  1.46177101461e-14  1.51116574585e-14  2.35945368853e-14  2.37075307811e-14  3.08304984805e-14  1.39098315362e-14  3.07318912127e-14  2.33004409747e-14  2.0264195428e-14  2.21885346535e-14  5.74150013073e-15  2.03619992057e-14  1.76636247518e-14  1.93399995454e-14  7.60499925364e-15  1.98737103176e-14  3.1604593039e-14  1.83518101994e-14  1.96062109288e-14  3.6277793459e-14  2.4659878043e-14  2.45109243612e-14 -1.14820022109e-15  1.88100944681e-14  1.21813079909e-14  1.22407766207e-14  5.13061333803e-15  2.53527319824e-15  1.91475014432e-14  4.5219843535e-15  1.64832050703e-14  1.93512487248e-14  4.43454736438e-14  1.75554348278e-14  2.32654705633e-14  2.0183430398e-14  2.63551303908e-14  2.31358419066e-14  2.31630698358e-14  2.16205615693e-14  2.17859274155e-14  3.71687542456e-14  1.72104427608e-14  2.64503139947e-14  2.79904235795e-14  1.19677191565e-14  1.36168481236e-14  1.41369374798e-14  1.36463172043e-14  4.57468276066e-15  2.27136845186e-14
 2.66981470648e-14  2.3469705959e-14  2.3343015436e-14  2.37542996129e-14  3.98452280965e-14  4.70762596244e-14  5.59026632862e-14  8.02204109914e-14  8.75492026438e-14  9.96239837819e-14  1.47600827585e-13  1.59777583474e-13  2.19029065833e-13  3.05761090282e-13  4.1311487076e-13  5.95652821781e-13  8.80691312557e-13  1.36859355837e-12  2.41941611909e-12  5.59886926733e-12  2.18193249896e-11  5.61117681703e-12  2.40435031929e-12  1.35643080626e-12  8.63053503471e-13  6.04951572112e-13  4.21571210284e-13  3.04678072224e-13  2.20480306531e-13  1.69942841784e-13  1.43992474886e-13  1.13163807055e-13  8.8120729884e-14  6.11080302372e-14  6.8050749818e-14  4.10847116959e-14  4.97505710505e-14  3.92790528128e-14  3.74759239993e-14  4.0382961834e-14  2.39342370142e-14  2.13738791202e-14  2.5166424875e-14  3.41954643211e-14  1.96011781825e-14  2.17768850481e-14  2.65052868968e-14  2.60741288312e-14  3.13391497956e-14  3.14709781432e-14  1.5164204727e-14  2.96389883158e-14  1.82779994048e-14  1.69085274356e-14  2.39653826322e-14  1.33183783086e-14  2.27050344858e-14  8.66617375257e-15  2.55998205583e-14  7.07941626673e-15  3.21688301746e-14  2.94459213426e-14  1.05540995157e-14  2.54464422263e-14  1.61694648631e-14  1.49524936568e-16  3.13966355241e-14  3.03751958309e-14  2.95832197918e-14  1.43377549058e-14  1.38593000826e-14  1.27178386062e-14  1.28275856378e-14  1.93941542049e-14 -9.4119065399e-16  2.5779808793e-14  1.39666778692e-14  2.84913886859e-14  1.96132853218e-14  5.70152634723e-15  1.6123895601e-14  2.85771873186e-14  3.20892013404e-14  2.64497530023e-14  3.45286408776e-14  1.66707834315e-14  1.18260330897e-14  2.38979403836e-14  4.49580336235e-14  2.6971173443e-14  9.30138679482e-15  1.73018440053e-14  1.87743453029e-14  2.23513575443e-14  1.87438068131e-14  2.10152366415e-14
 3.57502836971e-14  3.81303803715e-14  1.67911709558e-14  3.05517262767e-14  3.26653087935e-14  5.00314010056e-14  5.51414578006e-14  5.97963315272e-14  8.05384199334e-14  9.44687606572e-14  1.09404936417e-13  1.18978214693e-13  1.66197312269e-13  2.1633427862e-13  3.15465755945e-13  4.11715843736e-13  6.10344288811e-13  8.79643453768e-13  1.37984903389e-12  2.39007770708e-12  5.61117681703e-12  2.19095836461e-11  5.61947212437e-12  2.41339021252e-12  1.35592796976e-12  8.81427531341e-13  6.00016052169e-13  4.30450400242e-13  2.97370059046e-13  2.38816093489e-13  1.70552710725e-13  1.34300026597e-13  9.89110161178e-14  8.26490790181e-14  6.64720584094e-14  7.13070492692e-14  4.68381749986e-14  6.12942658103e-14  5.13156204744e-14  4.45364255104e-14  2.84679582175e-14  2.35553559378e-14  2.13624848118e-14  2.43756562632e-14  2.60112337635e-14  1.91362357705e-14  1.48166913383e-14  2.39154401489e-14  2.94126329679e-14  3.28486596046e-14  1.92675762545e-14  2.59710249074e-14  1.53602600844e-14  2.66642247552e-14  1.84664031662e-14  1.89028768484e-14  1.2398950857e-14  6.91479707852e-15  1.8372378134e-14  1.00852651854e-14  1.72764010361e-14  1.91693412281e-14  9.38127228492e-15  1.46404421225e-14  2.31610116908e-14  1.85669808799e-14  2.1200881036e-14  1.66989285804e-14  1.49772269422e-14 -2.69929842425e-15  7.17526497476e-15  1.54224547207e-14  2.21162396763e-14  2.22567543115e-14  6.84845640999e-15  1.65042933182e-14  2.83436106166e-14  6.9284948697e-15  3.31205205821e-15  7.39936940674e-15  1.75457580053e-14  3.45525675607e-14  3.12295433124e-14  2.51433565384e-14  1.11967899048e-14  5.87746442902e-15  1.82067922363e-14  1.15233645948e-14  2.80304621368e-14  1.83651220784e-14  1.92727728127e-14  1.6371812182e-14  8.3125759095e-15  3.57463265366e-14  2.12264766427e-14  2.50468922761e-14
 4.64890678268e-14  4.9703713452e-14  3.68021359721e-14  4.17674786835e-14  3.66056336166e-14  3.80026038328e-14  3.61430034418e-14  5.79473901793e-14  6.47245911052e-14  8.11538615305e-14  8.36755207805e-14  1.0713471011e-13  1.29478310057e-13  1.73431705271e-13  2.30940298915e-13  3.21650224844e-13  4.35268025065e-13  6.08548162618e-13  8.83883833722e-13  1.34765421486e-12  2.40435031929e-12  5.61947212437e-12  2.18710353815e-11  5.63598058051e-12  2.39860038788e-12  1.36617136316e-12  8.65896752276e-13  5.93752919387e-13  4.14084759282e-13  3.0087019223e-13  2.08507980158e-13  1.66203360512e-13  1.2887457723e-13  1.00184893684e-13  1.05398715147e-13  7.00783490882e-14  5.79069900317e-14  6.08457611258e-14  3.95321141271e-14  2.0632810836e-14  1.36346264032e-14  2.37197546392e-14  1.53521527646e-14  2.92004821119e-14  1.94324669988e-14  2.69203273523e-14  1.48236715869e-14  6.08583537464e-15  1.82395499643e-15  8.7613995539e-15  1.70660194143e-14  1.9162864901e-14  2.26810374238e-14  1.42467772738e-14  1.2205657612e-14  3.792507837e-15  1.36657315988e-14  2.14750120742e-14  3.64028709948e-14  2.10458413048e-14  1.42011274921e-14  2.50668991084e-14  2.67653927618e-14  2.83727378525e-14  1.3656788618e-14  3.17086236171e-14  1.83178958502e-14  1.17891767536e-14  2.97820181577e-15  1.86992479684e-14  2.18607665713e-14  2.85852903133e-14  2.67557486888e-14  7.08744456585e-15  1.93665524728e-14  2.69057445374e-14  1.30756642939e-14  1.00757888759e-14  2.10407667987e-15  2.10574843241e-14  1.30744261962e-14  3.05070221801e-14  1.50034399729e-14  1.93352560794e-14  2.23118293999e-14  1.19201623542e-14  2.77902386752e-14  1.60132641431e-14  2.8623211241e-14  1.0983099065e-14  1.76694883643e-14  1.63487724389e-14  1.89014918562e-14  2.72261814002e-14  2.75691093916e-14  2.46800686501e-14
 2.79616492395e-14  2.11558070713e-14  3.23921067225e-14  3.41656782838e-14  4.23716593069e-14  2.89890104502e-14  2.88864686566e-14  5.91486291635e-14  5.93209900198e-14  6.49185552821e-14  7.69838739859e-14  9.66157553126e-14  9.86380088713e-14  1.18309185251e-13  1.74683396721e-13  2.43233613662e-13  3.13508746311e-13  4.31622514048e-13  6.12134239021e-13  8.79170804336e-13  1.35643080626e-12  2.41339021252e-12  5.63598058051e-12  2.18683239661e-11  5.6262709483e-12  2.4111172815e-12  1.37118936234e-12  8.80203691064e-13  5.97520708423e-13  4.38158349081e-13  2.97559977539e-13  2.26226451609e-13  1.64809152342e-13  1.36976650313e-13  1.10196463126e-13  7.83024746889e-14  5.71576747715e-14  5.90777446247e-14  4.74856737219e-14  4.47544203731e-14  3.2656942496e-14  2.45558705122e-14  2.85796790974e-14  1.65332574542e-14  1.32372818427e-14  3.40038202974e-14  3.6670576978e-14 -5.76901743714e-16  7.61347849861e-15 -6.83127108307e-15 -5.00165449684e-15  2.77887204409e-14  1.62708707791e-15  5.39782400106e-15  8.53714723326e-15  8.20196065065e-15  6.3848880479e-15  2.20686236634e-14  2.80313146281e-14  3.11567558476e-14  2.13609769047e-14  8.85270838501e-15  1.65124889729e-14  4.46565567363e-15 -4.8029286289e-15  1.82255258135e-14  6.07757429153e-15  1.79594112086e-14  2.16176764962e-14  5.23710207986e-14  1.18440324993e-14  2.62012054895e-14  2.59440534146e-14  1.84217021694e-14  5.47927130199e-16  2.02506834363e-14  1.29205926441e-14  1.74587883933e-14  2.73180163562e-14 -1.94288440353e-15  2.69921629405e-17  2.08166827052e-14  2.52119462393e-14  3.20739978307e-14  2.11732579098e-14  2.31182214006e-14  1.62329606065e-14  1.24802102925e-14  8.15354562182e-15  2.50630978158e-14  2.32680837242e-14  9.5229812245e-15  6.12887511554e-15  2.25978424394e-14  2.3360462299e-14  3.29505055318e-14
 2.71559480819e-14  4.22890982598e-14  3.16857937532e-14  2.6020977395e-14  1.59216374749e-14  3.03441711877e-14  5.57492136134e-15  3.92512928031e-14  1.40084559542e-14  4.05180103655e-14  7.01274095462e-14  6.4873701203e-14  7.84369715738e-14  8.93116067242e-14  1.43086403442e-13  1.79284266299e-13  2.35288570775e-13  3.1666369467e-13  4.24186894899e-13  5.76355842213e-13  8.63053503471e-13  1.35592796976e-12  2.39860038788e-12  5.6262709483e-12  2.18374389378e-11  5.59340986626e-12  2.39812854791e-12  1.35718085221e-12  8.85135478621e-13  6.01969637367e-13  4.16946722214e-13  3.1734631998e-13  2.33274493927e-13  1.75680929045e-13  1.32733373727e-13  1.24720846821e-13  8.44707514054e-14  7.29596227846e-14  5.58762770294e-14  2.97891334748e-14  5.02752721563e-14  3.07548562235e-14  3.04098776304e-14  3.75974499536e-14  1.83772921843e-14  3.02908671951e-14  4.55882319513e-14  1.22630401911e-14  2.22640173277e-14  2.09691868045e-14  2.71886163377e-14  2.26425700497e-14  1.80469419903e-14  2.05403179291e-14  1.74644501854e-14  1.98558069406e-14  1.73797207569e-14  1.69602267915e-14  1.35389571786e-14  2.50015903863e-14  3.18903403276e-14  3.15442970738e-14  1.26458003734e-14  2.21042581336e-14  2.37473598627e-14  2.07710394427e-14  1.47960844411e-14  4.51437642255e-15  2.42862425563e-14  2.54021815732e-14  2.04031456213e-14  2.61279810615e-14  1.60443303523e-14  2.12303520497e-14  1.37599592443e-14  3.05452971849e-14  4.87104540889e-15 -2.48101405281e-15  1.63473592201e-14  2.22804013036e-15  2.18413389156e-14  1.80547555909e-14  2.29320233771e-14  3.27267736737e-14  1.90568119855e-14  1.60173145853e-14  1.94294395432e-14  1.92884202318e-14  1.15341349027e-14  3.10166722479e-14  3.31665704977e-14  2.14659744857e-14  1.62484023537e-14  2.60178106628e-14  2.20079699005e-14  2.73403369649e-14
 3.56200419319e-14  4.28788529996e-14  2.45366081838e-14  3.0670062912e-14  2.41058881109e-14  2.31166737643e-14  2.74736519337e-14  2.80355882332e-14  2.76352126408e-14  3.30613993202e-14  4.49548252115e-14  5.92265226028e-14  7.88554518539e-14  7.71132461247e-14  1.01297500449e-13  1.39078553049e-13  1.82470795411e-13  2.27938790217e-13  3.10946413713e-13  4.1690677249e-13  6.04951572112e-13  8.81427531341e-13  1.36617136316e-12  2.4111172815e-12  5.59340986626e-12  2.18278498644e-11  5.61337106278e-12  2.40990688268e-12  1.37152099828e-12  8.70515846527e-13  6.0173210243e-13  4.27658621826e-13  2.99632829071e-13  2.19862991122e-13  1.65514376825e-13  1.36932759011e-13  1.02867585638e-13  6.67818793316e-14  6.32795380806e-14  3.32959098061e-14  6.61586086542e-14  3.6263446184e-14  3.45030639398e-14  2.17639446977e-14  5.47244757324e-15  1.48154829859e-14  2.43367978556e-14  7.66380755404e-15  2.06444135051e-14  1.95907445008e-14  1.69741724645e-14  1.7601385732e-14  1.76096567085e-14  2.7202640204e-15  2.68934140639e-14  3.79722401374e-14  1.39859320534e-14  3.36746288045e-14  1.62706432309e-14  1.6810052001e-14  2.06713509737e-14  2.10113714028e-14  2.42246523289e-14  2.82006159832e-14  7.68634549201e-15  6.7954050616e-15  1.10409251191e-14  8.83410010433e-15  2.7580840204e-14  1.23916731371e-14  1.60363760781e-14  2.63432143756e-14  2.60226192904e-14  2.23628432363e-14  2.90995287391e-14  2.38557784729e-14  2.32711943652e-14  1.03315148948e-14  2.77817972157e-14  2.9141067883e-14  3.59835832042e-14  3.12352092492e-14  2.83290842299e-14  2.94624740965e-14  2.29095679752e-14  2.53279726136e-14  3.06605305423e-14  2.18181544152e-14  6.31093525507e-15  2.85301373818e-14  2.93244792663e-14  2.38564059072e-14  5.59748721724e-15  1.77070649455e-14  1.83061181356e-14  4.07894233378e-14
 3.00282178026e-14  3.38352090873e-14  3.11027529715e-14  2.97861330732e-14  1.51868863816e-14  2.71248389296e-14  3.46391082387e-14  2.25666686635e-14  2.83578561276e-14  2.12502041452e-14  4.47247933666e-14  5.88936338597e-14  8.32411967791e-14  7.71740690664e-14  7.34959870361e-14  1.12801062213e-13  1.25161653652e-13  1.84349007018e-13  2.3976592894e-13  3.12936704104e-13  4.21571210284e-13  6.00016052169e-13  8.65896752276e-13  1.37118936234e-12  2.39812854791e-12  5.61337106278e-12  2.18418188202e-11  5.60748032669e-12  2.40682628339e-12  1.36326816832e-12  8.75572314561e-13  5.99576141486e-13  4.32621741006e-13  3.10411884553e-13  2.3647441929e-13  1.52467523303e-13  1.25579456518e-13  9.17742877768e-14  8.61578318789e-14  6.46010144362e-14  4.48183295503e-14  3.85217332582e-14  3.27029019002e-14  2.17344483333e-14  5.85371008605e-15  2.09331857575e-14  3.62369524951e-14  7.91395177882e-15  1.28964575761e-14  2.58656431879e-14  3.21078047555e-14  3.14365752962e-14  2.89836228854e-14  2.39602787633e-14  3.50122677175e-14  2.49435111053e-14  2.072880383e-14  2.52340161983e-14  2.53732939252e-14  2.08338379679e-14  7.63752120588e-15  2.63120154061e-14  2.25220883391e-14  2.80258879965e-14  1.51325991409e-14  1.45469936516e-14  1.38760810479e-14  2.01365715141e-14  2.60094300958e-14  5.16518128797e-15  3.01123130682e-14  1.39402854805e-14  2.38329852737e-14  3.51653935572e-15  2.00281401593e-14  1.66414622732e-14  2.83847525759e-15  1.70802254573e-14  2.85960624039e-14  3.08794026956e-15  2.64544008059e-14  2.42250682235e-14  2.11950618017e-14  7.96494672662e-15  2.84073879556e-14  1.26008441144e-14  2.15172107202e-14  1.27495121467e-14  1.44965487065e-15  1.99078343122e-14  3.17516229296e-14  1.86824252048e-14  1.7005593331e-14  2.3682519755e-14  2.17935079942e-14  1.95099969625e-14
 4.48396228773e-14  1.28428105726e-14  2.1873186287e-14  3.85408161938e-14  2.33565136207e-14  1.16229430525e-14  1.47569423087e-14  1.43653317929e-14  2.88296122815e-14  6.10507126608e-15  4.46200584165e-14  4.02023833731e-14  6.23951715051e-14  7.35275711697e-14  7.10969729299e-14  7.13974646304e-14  1.04165400062e-13  1.26742075519e-13  1.81492297589e-13  2.42188411351e-13  3.04678072224e-13  4.30450400242e-13  5.93752919387e-13  8.80203691064e-13  1.35718085221e-12  2.40990688268e-12  5.60748032669e-12  2.18220101837e-11  5.60450989351e-12  2.40438965766e-12  1.34115969925e-12  8.70181386226e-13  6.20694208563e-13  4.23080564365e-13  3.00147096074e-13  2.38956743774e-13  1.77630643312e-13  1.16457933672e-13  9.84859886265e-14  7.68687731494e-14  5.2703691924e-14  4.27372597146e-14  4.37506019803e-14  1.75515918669e-14  1.26260981439e-14  2.84444814633e-14  2.46576845423e-14  2.48476492954e-14  3.80224950478e-14  3.06269903595e-14  1.81155885248e-14  1.96539421575e-14  1.7190181555e-14  3.03845578923e-14  1.59809171522e-14  3.31808449673e-14  2.10109906992e-14  1.1949496567e-14  1.81199415559e-14  2.60729021606e-14  1.55686236728e-14  4.59990724291e-14  3.11063915383e-14  4.34837735586e-14  2.77299632168e-14  1.90699127134e-14  1.58350861524e-14  1.30629277609e-14  2.14857025665e-14  3.51017957595e-14  2.76084794487e-14  1.76741730387e-14  2.45979310537e-14  2.91045842481e-14  2.9865897916e-14  1.48951333505e-14  9.55023901041e-15  2.4151939602e-14  1.65961820316e-14 -5.63036458856e-15  1.67398595344e-14  1.33509596871e-14  1.54908498666e-14  1.45287827725e-14  2.42048105198e-14  3.29680040623e-14  1.23491657578e-14  2.35029409986e-14  3.14704286034e-14  2.74820498117e-14  9.71686548955e-15  3.15619409954e-14  1.87876864131e-14  3.07615420125e-14  1.54776179414e-14  2.22293031092e-14
 3.52743604689e-14  3.21719950076e-14  8.03483967307e-15  1.86332143531e-14  2.07882438325e-14  2.62762614904e-14  1.9754490805e-14  2.78402949954e-14  2.8172520643e-14  1.01543073589e-14  5.02490127005e-14  3.0102640216e-14  5.13183241497e-14  6.11666216155e-14  5.72875356712e-14  6.06778207418e-14  9.47922592828e-14  9.25881431295e-14  1.34957134122e-13  1.83464779642e-13  2.20480306531e-13  2.97370059046e-13  4.14084759282e-13  5.97520708423e-13  8.85135478621e-13  1.37152099828e-12  2.40682628339e-12  5.60450989351e-12  2.18117915666e-11  5.62874411913e-12  2.40287010983e-12  1.35205692717e-12  8.77477510284e-13  5.91468465676e-13  4.20240519011e-13  3.08820190548e-13  2.40047270844e-13  1.62236174168e-13  1.21715884763e-13  8.57286860246e-14  7.66840789991e-14  7.09423861218e-14  5.97952940511e-14  5.22314055547e-14  4.5880792567e-14  2.31967736177e-14  3.18725034128e-14  2.18567003675e-14  3.32647196324e-14  1.00492535244e-14  2.3965168512e-14  1.09435459039e-14  1.74545110901e-14  3.31799601835e-14  3.02434820538e-14  2.88781607639e-14  1.17615369048e-14  1.58629303974e-14  1.60936811255e-14  2.58253838208e-14  2.68387583342e-14  3.4342849383e-14  2.25620601974e-14  2.84636063779e-14  1.24891931515e-14  2.21504447246e-14  7.11443792654e-15  8.2201588162e-15  3.0078693567e-14  4.73242658668e-14  2.8411308692e-14  1.96625120584e-14  1.227706535e-14  7.16840204632e-15  2.62881607448e-14  2.47789043538e-14  1.73996953452e-15  2.63481922142e-14  8.16791736768e-15  5.56540582624e-15  1.82689741442e-14  3.6950573892e-14  3.37200244552e-14  1.55462988196e-14  2.08932594499e-15  1.08403352416e-14 -2.805248876e-15 -4.75713212738e-15  2.20210107188e-14  2.94238748929e-14  2.45236705689e-14  3.51216891002e-14  1.97157918627e-14  2.20741548278e-14  3.17885518211e-14  1.67311049172e-14
 2.034331783e-14  1.87044479901e-14  1.27508789533e-14  1.4112259562e-14  3.3271152554e-14  1.03174386556e-14  1.32766184309e-14  3.84013056794e-14  2.16229786023e-14  3.04308171521e-14  3.73569773869e-14  3.95796150117e-14  5.45391501227e-14  4.2290544762e-14  5.24153329916e-14  3.99286179083e-14  5.40493320327e-14  6.72984456123e-14  1.10370524629e-13  1.19788553827e-13  1.69942841784e-13  2.38816093489e-13  3.0087019223e-13  4.38158349081e-13  6.01969637367e-13  8.70515846527e-13  1.36326816832e-12  2.40438965766e-12  5.62874411913e-12  2.18915645449e-11  5.64778077425e-12  2.39879181613e-12  1.36453779693e-12  8.78438277287e-13  6.16417003706e-13  4.310472753e-13  3.06711268119e-13  2.13966664396e-13  1.46970450191e-13  1.09619947439e-13  9.12930482752e-14  7.22519566999e-14  6.54823320076e-14  5.24076296247e-14  6.77443978601e-14  4.39150843936e-14  3.58398140768e-14  3.51668533708e-14  3.23242752948e-14  3.59075128166e-14  4.99897515854e-14  3.2594266028e-14  1.69578974477e-14  3.50117950519e-14  2.67575721487e-14  3.55425588083e-14  2.47727943211e-14  1.61078175415e-14  1.76698384144e-14  1.96408630387e-14  2.83955245679e-14  2.94966938964e-14  7.25631071448e-15  3.50346417353e-14  2.56352550481e-14  2.88471587137e-14  2.18400772448e-14  2.55030280826e-14  1.48234725834e-14  4.37635956252e-14  3.20490779977e-14  2.98977642261e-14  3.66586147533e-14  2.66780408419e-14  5.04867392638e-15  2.53971320619e-14  7.84007662106e-15  2.35696256464e-14  2.50287847114e-14  1.05670004818e-14  1.96540970945e-14  1.3772335847e-14  1.9454343515e-14  1.56328668524e-14  1.34822890698e-14  2.67389188678e-14 -5.76071588721e-16  1.09994918333e-14  2.31934728248e-14  4.04953641979e-14  5.77796686192e-15  3.01119324303e-14  2.06611804246e-14  2.55451003772e-14  2.85786966524e-14  1.93477721365e-14
 2.15123731784e-14  1.72662683372e-14  4.28476513263e-15  1.11291655255e-14  2.57090717815e-14  1.258367605e-14  2.51817667283e-14  2.22277481778e-14  2.04372908995e-14  1.44620164995e-14  2.21722682275e-14  1.55446954074e-14  3.94926564235e-14  5.3002896404e-14  5.46521061702e-14  4.69871223577e-14  6.46211720206e-14  5.79128331803e-14  6.84376960998e-14  1.05743429609e-13  1.43992474886e-13  1.70552710725e-13  2.08507980158e-13  2.97559977539e-13  4.16946722214e-13  6.0173210243e-13  8.75572314561e-13  1.34115969925e-12  2.40287010983e-12  5.64778077425e-12  2.19096256453e-11  5.61541063392e-12  2.40990656234e-12  1.36913599918e-12  8.85636203249e-13  6.18355306658e-13  4.3478220174e-13  3.09995399734e-13  2.2911168193e-13  1.74266454199e-13  1.35008014834e-13  1.08549604551e-13  9.56701636113e-14  5.89091719521e-14  7.25211657877e-14  5.00256077632e-14  3.24962781435e-14  3.62795873346e-14  2.00969352977e-14  3.47687717523e-14  4.73887374884e-14  3.46313070963e-14  2.39056902303e-14  8.73046652972e-15  1.29723116655e-14  3.39399760669e-14  4.14867635169e-14  1.83846287059e-14  2.73175556223e-14  3.64041050364e-14  2.64681428795e-14  2.7600884206e-14  3.7291828187e-14  2.848407611e-14  2.96535775972e-14  1.32143645529e-14  1.41842070608e-14  1.10754421379e-14 -7.73395386347e-15  2.3411035865e-14  1.56386013934e-14  1.61590490146e-14  1.22331695086e-14  3.92122309485e-15  1.9566492307e-14  1.58012385902e-14  6.49675274412e-15  2.20014900928e-14  5.4623669214e-15  7.33559928724e-15  1.61273512729e-14  1.12852910624e-14  1.80783483888e-14  9.33725002752e-15  6.36146044004e-15  9.36936916545e-15  2.16686558995e-14  1.72703701671e-14  3.46464722249e-14  5.92636412056e-14  2.65029946907e-14  2.41624322624e-14  2.39118147205e-14  2.80986997079e-14  1.34217473999e-14  2.05019715519e-14
 1.60237498119e-15  3.17941746615e-14  1.56453453191e-14  1.24718730542e-14  3.00814953201e-14  2.55462348194e-14  3.50642321747e-14  3.65704302608e-14  1.9523876608e-14  3.04220912902e-14  2.01494478542e-14  4.20361238649e-14  3.68369180502e-14  3.23842734488e-14  2.89907978011e-14  3.8889408227e-14  5.85101300722e-14  5.34227372231e-14  6.14640207137e-14  8.39908235785e-14  1.13163807055e-13  1.34300026597e-13  1.66203360512e-13  2.26226451609e-13  3.1734631998e-13  4.27658621826e-13  5.99576141486e-13  8.70181386226e-13  1.35205692717e-12  2.39879181613e-12  5.61541063392e-12  2.1815291454e-11  5.60185159225e-12  2.42921546175e-12  1.36571615428e-12  8.92943579707e-13  6.05433131509e-13  4.08854207425e-13  3.1308651059e-13  2.28912419808e-13  1.7039600307e-13  1.3323963865e-13  1.04013681736e-13  8.3166905365e-14  5.98485351012e-14  6.60348616093e-14  4.35741862929e-14  3.8870603008e-14  4.48342257895e-14  4.04292218887e-14  2.26249393435e-14  1.16826062858e-14  2.371229516e-14  2.72063887033e-14  2.28762739476e-14 -2.49132923693e-16  8.68694502012e-15  2.65364706059e-14  1.64811801184e-14  1.50033782542e-14  2.31638571327e-14  1.75616651384e-14  2.94260953727e-14  3.63528395467e-14  2.36961735935e-14  2.94986664003e-14  2.06110253314e-14  1.78389556808e-14  1.55265900417e-14  1.64378522174e-14  2.50524340273e-14  3.63422542176e-14  3.54787784709e-14  7.51677627881e-15  1.32645159618e-14  1.91483911742e-14  1.44872942738e-14  1.59685741718e-14  2.28785155797e-14  2.83189032228e-14  3.81507071557e-14  3.88342037789e-14  1.39270556107e-14  1.27136453091e-14  1.22957329798e-14  1.28273009318e-14  3.08878667178e-14  2.77914349708e-14  3.94764821941e-14  2.37484835412e-14  3.11892731976e-14  3.71756189514e-14  2.19216107793e-14  2.11942258274e-14  1.03453565295e-14 -4.33161510322e-15
 1.7138531221e-14  3.98884429219e-14  3.61810983967e-14  3.17030066446e-14  2.40443057103e-14  1.40728769952e-14  1.83880211217e-14  3.88391105496e-14  2.96688263673e-14  2.78368223676e-14  3.44291050697e-14  3.48010297459e-14  3.90010019428e-14  2.4628877696e-14  4.85808837941e-14  3.97981332941e-14  4.23629797889e-14  4.18088523608e-14  5.13201443453e-14  7.58478102896e-14  8.8120729884e-14  9.89110161178e-14  1.2887457723e-13  1.64809152342e-13  2.33274493927e-13  2.99632829071e-13  4.32621741006e-13  6.20694208563e-13  8.77477510284e-13  1.36453779693e-12  2.40990656234e-12  5.60185159225e-12  2.18337794324e-11  5.61559849882e-12  2.40765158026e-12  1.37431551386e-12  8.9638286211e-13  5.88514258665e-13  4.42171022557e-13  3.1327426575e-13  2.31813694034e-13  1.77448893292e-13  1.30258396897e-13  1.15636285976e-13  7.85231432798e-14  6.1859062973e-14  6.15997569156e-14  5.39305296139e-14  5.72942607918e-14  6.83560045182e-14  3.29448958216e-14  1.58445538372e-14  1.72733895542e-14  3.22350255835e-14  2.24702695241e-14  2.04831382946e-14  3.83436485178e-14  3.39722005983e-14  1.74891130178e-14  2.60885578367e-14  1.93707305362e-14  2.51151317829e-14  3.32671453102e-14  4.71647392973e-14  2.49352910153e-14  1.27854736468e-14  9.39534126784e-15  6.4427815455e-15  1.40076399407e-14  9.2590949706e-15  6.50400580801e-15  5.9591918698e-15  1.95907663279e-14  1.10832738378e-14  1.77436910751e-14  1.1221209473e-14  1.7948950413e-14  3.00767829493e-14  2.27558025717e-14  3.96762688178e-14  2.86238093426e-14  3.35441696791e-14  1.95342349717e-14  2.29076072975e-14  1.48176594855e-14  1.73488821743e-14  4.4794441528e-14  2.21837502391e-14  3.22908959348e-14  3.3147453978e-14  8.17015574157e-15  2.09052842982e-14  8.68647848565e-15  2.2004599411e-14  9.49513276517e-15  1.52426472089e-14
 2.17958141092e-14  1.46692502645e-14  2.67707525208e-14  3.10393434948e-14  8.64565440088e-15  1.63097048414e-14  2.05004270078e-14  4.04384195311e-14  2.90608782008e-14  2.67500201771e-14  1.23682737256e-14  4.36729149766e-14  1.52468410648e-14  4.26623435393e-14  1.89013943991e-14  3.73331725963e-14  3.64527722843e-14  4.25827303382e-14  5.81010855733e-14  5.20617899943e-14  6.11080302372e-14  8.26490790181e-14  1.00184893684e-13  1.36976650313e-13  1.75680929045e-13  2.19862991122e-13  3.10411884553e-13  4.23080564365e-13  5.91468465676e-13  8.78438277287e-13  1.36913599918e-12  2.42921546175e-12  5.61559849882e-12  2.18360479111e-11  5.63099620111e-12  2.40667369805e-12  1.37849759306e-12  8.73466953684e-13  6.23678258497e-13  4.30391386178e-13  3.11284808655e-13  2.54994674858e-13  1.87948467368e-13  1.40687386687e-13  1.1337858876e-13  8.81680957156e-14  6.4882910485e-14  6.95477650496e-14  5.64678052124e-14  5.60550755425e-14  4.03539293238e-14  1.85482954207e-14  3.18670714178e-14  3.53421407952e-14  3.59738822365e-14  2.28566703193e-14  2.5506776833e-14  2.86377562891e-14  2.98561603037e-14  3.43067831328e-14  2.10956893132e-14  2.96779888046e-14  1.82645702819e-14  2.74195717714e-14  1.93447936193e-14  2.07469613715e-14  1.81968261094e-14 -1.2503160324e-14  5.8361323264e-15  1.31927394215e-14  1.3797538534e-14  6.68224400936e-15  1.74203104474e-14  1.38225996961e-14  4.54286472951e-15  3.62137798965e-15  1.69067821128e-15  2.93857874801e-14  2.19438466802e-14  2.71288320852e-14  1.95895052024e-14  3.1185660844e-14  2.09092361676e-14  1.69469077826e-14  2.78241624598e-14  2.08235625024e-14  1.86732296619e-14  2.88388688873e-14  2.87979007431e-14  3.42916218596e-14  1.42213922384e-14  2.25958566327e-14  8.62533324583e-15  2.53197056797e-14  2.59997898498e-14  1.29206710307e-14
 2.35740975223e-14  2.94710372759e-14  1.69242986504e-14  1.7459015344e-14  1.34766864358e-14  1.62536398825e-14  1.76908687154e-14  1.83655367524e-14  1.5302438424e-14  2.28074503901e-14  1.92707062738e-14  2.47254873093e-14  1.0185799038e-14  2.00219280531e-14  3.83029726021e-14  3.73616614893e-14  5.25618331663e-14  4.60678323057e-14  5.68493227762e-14  6.78803563482e-14  6.8050749818e-14  6.64720584094e-14  1.05398715147e-13  1.10196463126e-13  1.32733373727e-13  1.65514376825e-13  2.3647441929e-13  3.00147096074e-13  4.20240519011e-13  6.16417003706e-13  8.85636203249e-13  1.36571615428e-12  2.40765158026e-12  5.63099620111e-12  2.18812294773e-11  5.60563542538e-12  2.4198171167e-12  1.37472611224e-12  8.88960703735e-13  6.09267430572e-13  4.46396973536e-13  3.28829167662e-13  2.40357622722e-13  1.74999584306e-13  1.41318400963e-13  1.16197135622e-13  8.08742870594e-14  7.88109384695e-14  5.90237372274e-14  5.62145374731e-14  3.19816226311e-14  2.61468309972e-14  2.66387527424e-14  1.66080510793e-14  1.62913995157e-14  2.78404352499e-14  1.40951310705e-14  3.22106786178e-14  4.64625359e-14  2.35928666054e-14  2.35793188826e-14  2.86458048721e-14  1.95596226093e-14  2.21882528728e-14  2.98621232891e-14  3.4092767432e-14  2.54281861869e-14  8.76293406436e-15 -2.89337950065e-15  1.96221001777e-14  1.84864724449e-14  2.26718587129e-14  2.66493569392e-14  1.69945781402e-14  3.22401880122e-14  2.77235111816e-14 -5.86553047709e-18  7.43511273872e-15  7.89167028158e-15  6.7092259961e-15  2.29266474434e-15  1.24899983084e-14  1.37884738439e-14  1.31613709287e-14  1.72399326112e-14  7.23975744597e-15  1.39838861103e-14  3.02789811807e-14  3.27707855969e-14  2.83900591277e-14  3.10937299949e-14  1.79186323e-14  8.80049335513e-15  2.04757088293e-14  7.55097250996e-15  5.85399696402e-15
 3.25931895776e-14  3.42303286082e-14  2.90164049739e-14  2.66720940399e-14  1.76996082426e-14  1.57278906059e-14  2.15323940377e-14  1.37392006219e-14  1.91331071547e-14  2.80535343338e-14  2.59844359289e-14  2.16343723629e-14 -2.79120377579e-15  2.67870808736e-14  2.48176304094e-14  2.52444592932e-14  3.22886275356e-14  3.30536791277e-14  3.81358457678e-14  3.66721334587e-14  4.10847116959e-14  7.13070492692e-14  7.00783490882e-14  7.83024746889e-14  1.24720846821e-13  1.36932759011e-13  1.52467523303e-13  2.38956743774e-13  3.08820190548e-13  4.310472753e-13  6.18355306658e-13  8.92943579707e-13  1.37431551386e-12  2.40667369805e-12  5.60563542538e-12  2.18560307506e-11  5.61040476251e-12  2.40158169612e-12  1.35618260012e-12  8.65195164841e-13  5.91668139717e-13  4.32604021997e-13  3.14163476648e-13  2.35975936526e-13  1.71282927454e-13  1.29599960286e-13  1.20052116702e-13  9.66528927666e-14  6.70680261006e-14  5.95167519242e-14  5.99660641264e-14  4.44827381589e-14  4.77404976771e-14  3.39221302421e-14  9.67689870679e-15  1.21452181337e-14  2.04469807162e-14  3.56341737475e-14  3.86017798598e-14  3.11289381458e-14  1.47510361122e-14  1.85710408007e-14  1.41779075357e-14  2.65372489209e-14  2.90666405703e-14  1.50512231009e-14  1.84918813241e-14  3.48185999729e-15  9.5934811234e-16  6.70434748016e-15  7.23445101084e-15  2.16063134425e-15  6.0857573998e-15  1.12359280753e-14  2.3925835257e-14  2.25781297519e-14  7.67509587644e-15  4.05411222716e-15  4.11800898873e-15  2.67529489461e-14  1.29438030435e-14  3.495340524e-14  1.71451882873e-14  3.03104584597e-14 -2.54840744596e-15 -2.91177915933e-15  2.28844915454e-14  3.13649257175e-14  5.4431520221e-14  3.57641766379e-14  1.70627116376e-14  2.01489188132e-14  4.13477701384e-15  1.34727035947e-14  1.22003713925e-14  3.07065408716e-14
 3.08663033896e-14  3.29176419452e-14  2.97560588611e-14  1.68223312231e-14  2.46233865046e-14  1.67169475912e-14  2.32174579198e-14  1.90151634906e-14  2.4590044465e-14  8.50062665278e-15  1.2582875518e-14  2.78796269368e-14  1.34615224427e-14  3.00219340067e-14  3.53791923646e-14  2.63392163292e-14  2.53552579137e-14  1.9924640233e-14  5.08234145147e-14  3.69596024395e-14  4.97505710505e-14  4.68381749986e-14  5.79069900317e-14  5.71576747715e-14  8.44707514054e-14  1.02867585638e-13  1.25579456518e-13  1.77630643312e-13  2.40047270844e-13  3.06711268119e-13  4.3478220174e-13  6.05433131509e-13  8.9638286211e-13  1.37849759306e-12  2.4198171167e-12  5.61040476251e-12  2.17954095314e-11  5.59094824234e-12  2.41011118281e-12  1.35961252236e-12  8.62368006074e-13  6.06034208813e-13  4.32044189027e-13  3.15219570617e-13  2.50797823856e-13  1.94025066564e-13  1.50611312336e-13  1.35393882274e-13  1.06948413899e-13  8.85539932161e-14  6.32113952173e-14  5.20800400284e-14  4.06954724632e-14  4.76379645571e-14  3.78640296718e-14  1.56455826238e-14  7.61831335776e-15  2.52674107495e-14  3.30134099017e-14  2.80205522283e-14  1.68895816704e-14  2.14232723766e-14  2.96886533573e-14  1.04903121903e-14  1.36610511813e-14  2.15790643932e-14  5.15396570087e-15 -1.07812185674e-16  1.73477852512e-14  2.93145834438e-14  1.34741006693e-14  2.64961826999e-14  3.27526143358e-14  9.12126714449e-15  2.86443259477e-14  3.27751068678e-14  1.67819052147e-14  2.26525441031e-14  1.47765839801e-14  2.05589356838e-14  6.57331854222e-15  3.49096113572e-14  3.5389595227e-14  2.53496796231e-14  2.73687466818e-15  2.39740560702e-15  2.45443334645e-14  6.77195573412e-15  3.31135873757e-14  2.32625301335e-14  1.46679219334e-14  2.53177127765e-14  5.07394946143e-15  1.22526507306e-14  1.88813493685e-14 -1.14028392923e-15
 2.7882554767e-14  3.46553514792e-14  1.9893195453e-14  1.53090877137e-14  1.01498075194e-14  1.16370958882e-14  5.79960492328e-15  2.25695504308e-14  3.40794611103e-14  3.30514552391e-14  4.26232853871e-15  2.57001810565e-14  2.8149850996e-14  2.78534892066e-14  2.97729677414e-14  3.48009656186e-14  3.03819529044e-14  2.00259188776e-14  3.65080554746e-14  5.36802687254e-14  3.92790528128e-14  6.12942658103e-14  6.08457611258e-14  5.90777446247e-14  7.29596227846e-14  6.67818793316e-14  9.17742877768e-14  1.16457933672e-13  1.62236174168e-13  2.13966664396e-13  3.09995399734e-13  4.08854207425e-13  5.88514258665e-13  8.73466953684e-13  1.37472611224e-12  2.40158169612e-12  5.59094824234e-12  2.17867242798e-11  5.61086532667e-12  2.40443807498e-12  1.35438265119e-12  8.66603622679e-13  6.02537646289e-13  4.2591182573e-13  3.27525180513e-13  2.52515359396e-13  1.84909511172e-13  1.38938662122e-13  1.16753521945e-13  9.29200315773e-14  6.42848308592e-14  6.24933636025e-14  5.13554899431e-14  3.66613707729e-14  3.53265877111e-14  3.56423103496e-14  2.95362979363e-14  2.32110768859e-14  2.4640891786e-14  2.79508654395e-14  4.32428298406e-14  4.56140591336e-14  4.89458569109e-14  4.83132993165e-14  2.82087804462e-14  4.79532941371e-14  2.85797121007e-14  2.95975922266e-14  1.83387407684e-14  2.34230258244e-14  2.35108194289e-14  2.51746721522e-14  3.52860242944e-14  1.30104561363e-14  3.55971866805e-14  2.50680865383e-14  1.61484017672e-14  2.58769280593e-14  2.17912854595e-14  2.11866482468e-14  1.72922688997e-14  1.82343110673e-14  2.995770504e-14  4.00519806496e-14  1.56608768128e-14  7.79202316123e-15  2.06236995064e-14  2.12066383443e-14  2.16740732164e-14  2.98190014031e-14  1.76703990609e-14  1.83625467262e-14  2.21699093258e-14  2.92431170512e-14  2.98287767292e-14  4.56965618262e-14
 3.26174939564e-14  2.44676652706e-14  2.82542485702e-14  2.81543724227e-14  3.85375647904e-14  2.91316620285e-14  2.18202245514e-14  1.91391340471e-14  3.38175699724e-14  3.16145968599e-14  1.71310894146e-14  2.8342720275e-14  1.73867843072e-14  2.13962324115e-14  3.32909093673e-14  4.64865189706e-14  4.69033768804e-14  2.58358664279e-14  2.83785616838e-14  2.12106633255e-14  3.74759239993e-14  5.13156204744e-14  3.95321141271e-14  4.74856737219e-14  5.58762770294e-14  6.32795380806e-14  8.61578318789e-14  9.84859886265e-14  1.21715884763e-13  1.46970450191e-13  2.2911168193e-13  3.1308651059e-13  4.42171022557e-13  6.23678258497e-13  8.88960703735e-13  1.35618260012e-12  2.41011118281e-12  5.61086532667e-12  2.18959659322e-11  5.62675369476e-12  2.42252460563e-12  1.37560816237e-12  8.91099856183e-13  5.99135924487e-13  4.27070675586e-13  3.13343850946e-13  2.28861999024e-13  1.85818564889e-13  1.42393012233e-13  1.23029559939e-13  9.46678304105e-14  6.92898129481e-14  3.47309973069e-14  3.65991168293e-14  3.74112353286e-14  3.84282431891e-14  2.91617130503e-14  3.06126484109e-14  3.33632468759e-14  2.36403222847e-14  1.58346833065e-14  3.39270874526e-14  1.61742409055e-14  1.83216413688e-14  1.68021982219e-14  1.48435504445e-14  1.00400553068e-14  2.05696507717e-14  3.16863236036e-14  3.13913853727e-14  1.38387242282e-14  1.51690943984e-14  2.77190700736e-14  1.67219496137e-14  2.17425262225e-14  2.61741237801e-14  2.96648005248e-14  2.70567350847e-14  6.3541342003e-15  2.03090369089e-14  2.02569624325e-14  1.82229201714e-14  1.17565687058e-14  2.27639539389e-14  2.36363825303e-14  2.29430245409e-14  2.07941081265e-14  3.43412806777e-15  1.84448461434e-14  1.64751789188e-14  5.6107286622e-15  1.43340556206e-14  2.66039431287e-14  1.88238292988e-14  2.00591630914e-14  3.85545225192e-14
 2.81280914451e-14  3.79628866467e-14  2.62010636489e-14  3.30644678519e-15  1.86166679728e-14  3.20094448492e-14  8.91939633261e-15  1.5781130892e-14  1.35058537533e-14  9.17213171571e-15  2.09564431877e-14  2.30217431537e-14  9.58941498502e-15  1.60508221845e-14  3.38151195442e-14  2.97325412275e-14  3.7755150079e-14  2.44948561819e-14  1.30058745441e-14  1.81200103315e-14  4.0382961834e-14  4.45364255104e-14  2.0632810836e-14  4.47544203731e-14  2.97891334748e-14  3.32959098061e-14  6.46010144362e-14  7.68687731494e-14  8.57286860246e-14  1.09619947439e-13  1.74266454199e-13  2.28912419808e-13  3.1327426575e-13  4.30391386178e-13  6.09267430572e-13  8.65195164841e-13  1.35961252236e-12  2.40443807498e-12  5.62675369476e-12  2.18598291734e-11  5.63277262221e-12  2.38938178128e-12  1.36391720206e-12  8.75015791059e-13  6.06185427633e-13  4.37090808678e-13  3.07411947835e-13  2.4639442533e-13  1.79546100821e-13  1.23681667896e-13  9.80970844717e-14  7.79102445477e-14  5.10631814523e-14  6.27956016016e-14  5.14990046564e-14  4.27886665078e-14  3.85411912999e-14  3.68795042747e-14  2.87381177104e-14  3.31360504486e-14  2.6201419638e-14  2.15162390829e-14  1.13892822201e-14  6.66622107973e-15  1.77513131936e-14  1.7487964221e-14  2.73929256449e-14  2.0810542842e-14  1.05089348857e-14  1.5968088198e-14  1.13320916874e-15  4.58207808967e-15  2.67181985266e-14  2.46943007465e-15  2.47886121662e-14  2.50746135738e-14  2.58392149346e-14  4.06697453275e-14  2.91471507858e-14  3.53594893571e-14  3.78561516537e-14  3.79880828029e-14  1.47010467924e-14  2.51806624139e-14  1.66728586139e-14  8.10564831122e-15  1.49008674943e-14  2.38678863428e-14  4.37019748596e-14  3.69788470733e-14  2.80781874419e-14  2.50093870196e-14  2.25097187575e-15  2.62651517823e-14  1.08163755659e-14  2.79302938648e-14
 3.05999028312e-14  1.8170779114e-14  1.78902838001e-14  2.71571042823e-14  3.16234591979e-14  2.79726653974e-14  1.59586030962e-14  1.11272264868e-14  2.51858706412e-14  5.08548499192e-15 -4.19386425213e-15  1.39893269617e-14  1.58999483575e-14 -1.57204105086e-15  2.58979339924e-14  2.26759018041e-14  1.86933638366e-14  1.7817339024e-14  2.1973339822e-14  2.90035398572e-14  2.39342370142e-14  2.84679582175e-14  1.36346264032e-14  3.2656942496e-14  5.02752721563e-14  6.61586086542e-14  4.48183295503e-14  5.2703691924e-14  7.66840789991e-14  9.12930482752e-14  1.35008014834e-13  1.7039600307e-13  2.31813694034e-13  3.11284808655e-13  4.46396973536e-13  5.91668139717e-13  8.62368006074e-13  1.35438265119e-12  2.42252460563e-12  5.63277262221e-12  2.18966511616e-11  5.61697186329e-12  2.41904470211e-12  1.36184413213e-12  8.85465368179e-13  6.05911650526e-13  4.20772497609e-13  3.20679971313e-13  2.124084943e-13  1.6993996234e-13  1.38972289298e-13  1.0305221981e-13  7.46048112041e-14  5.25017101927e-14  6.71404034091e-14  4.27647564685e-14  2.41102370249e-14  2.42949769828e-14  3.27054337738e-14  4.0262118765e-14  2.17096880883e-14  2.8613182459e-14  1.66505256813e-14  2.28668729626e-15 -1.95637275731e-15  2.29170149184e-14  2.60375708565e-14  1.28047540859e-14  1.17428933211e-14  1.64713023883e-14  4.04872767636e-14  1.37841847527e-14  1.7185397254e-14  1.45097922276e-14  2.08297837586e-14  2.24368173764e-14  1.75985105188e-14  1.70145572853e-14  1.75061434793e-14  1.60766526162e-14  3.22232004485e-14  2.60967092694e-14  2.87091535533e-14  3.28023039242e-14  2.76876528158e-14  2.1676957102e-14  2.54442422906e-14  2.03414412277e-14  3.30211929412e-14  2.22945571471e-14  3.38237262611e-14  2.38009580777e-14 -6.85844387085e-16  2.67330076273e-14  6.95723163409e-15  2.31623011959e-14
 2.77914373136e-14  1.58641709625e-14  1.67428930388e-14  2.84302786183e-14  2.05453218062e-14  3.89411166279e-14  2.35885433887e-14  3.52633469761e-14  2.92113995687e-14  7.88659271989e-15  1.02402097568e-14  3.2470137296e-15  6.53801259619e-15  3.90943041825e-15  3.55547372076e-14  3.96978957772e-14  3.94294174171e-14  3.66531984492e-14  1.48499247442e-14  2.77076019624e-14  2.13738791202e-14  2.35553559378e-14  2.37197546392e-14  2.45558705122e-14  3.07548562235e-14  3.6263446184e-14  3.85217332582e-14  4.27372597146e-14  7.09423861218e-14  7.22519566999e-14  1.08549604551e-13  1.3323963865e-13  1.77448893292e-13  2.54994674858e-13  3.28829167662e-13  4.32604021997e-13  6.06034208813e-13  8.66603622679e-13  1.37560816237e-12  2.38938178128e-12  5.61697186329e-12  2.18283760758e-11  5.62509617549e-12  2.40401347051e-12  1.37009412754e-12  8.84471573074e-13  5.98306733629e-13  4.4171885951e-13  3.16708102733e-13  2.34875190471e-13  1.73772950011e-13  1.39787658684e-13  9.535231685e-14  9.2276278331e-14  7.94171869002e-14  7.13699670706e-14  5.01363638525e-14  3.40075617035e-14  4.6025155676e-14  2.65334374637e-14  2.27123498552e-14  2.04178773724e-14  2.37161885185e-14  1.26499038748e-14  1.91899674326e-14  1.19915465233e-14  7.52632398219e-15  2.21836251878e-14  2.78671998142e-14  2.15783744552e-14  1.94388099015e-14  1.03850256642e-14  2.35137095329e-14  8.87038007244e-15  2.55601680661e-14  2.43695516616e-14  2.3612993135e-14  4.31771750541e-14  3.38716047115e-14  2.3881827211e-14  2.75465756565e-14  1.78109217587e-14  2.24917273347e-14  1.68583519022e-14  1.42434092101e-14 -2.66856101044e-15  3.02404431406e-15  2.9656856895e-14  3.07916625547e-14  3.72617817754e-14  4.08194575436e-14  3.26346154328e-14  3.05181658376e-15  1.74329297634e-14  2.20079330199e-14  2.2627068739e-14
 2.48813222001e-14  1.71374080756e-14  2.59538054128e-14  1.3842121306e-14  5.36787203344e-15  2.90885740397e-14  1.55236694379e-14  1.32253978393e-14  3.90661002032e-14  2.30284767276e-14  1.88989089387e-14  1.62161293214e-14  1.52563109622e-14  2.97550225049e-14  1.73387351169e-14  3.14773699881e-14  1.59704664445e-14  2.37993704343e-14  1.22431315303e-14  2.03304543861e-14  2.5166424875e-14  2.13624848118e-14  1.53521527646e-14  2.85796790974e-14  3.04098776304e-14  3.45030639398e-14  3.27029019002e-14  4.37506019803e-14  5.97952940511e-14  6.54823320076e-14  9.56701636113e-14  1.04013681736e-13  1.30258396897e-13  1.87948467368e-13  2.40357622722e-13  3.14163476648e-13  4.32044189027e-13  6.02537646289e-13  8.91099856183e-13  1.36391720206e-12  2.41904470211e-12  5.62509617549e-12  2.1895481519e-11  5.62892854403e-12  2.42396901034e-12  1.36613261444e-12  8.66761509414e-13  6.12129708986e-13  4.38853951165e-13  3.17111306781e-13  2.26385527255e-13  2.11127225256e-13  1.44291930091e-13  1.14238543232e-13  9.14009089376e-14  6.95649214983e-14  6.22705983703e-14  4.77073634983e-14  4.90193108472e-14  5.13822194364e-14  2.85624502392e-14  1.64935559895e-14  1.79767364996e-14  1.3763380085e-14  1.29791389755e-14  3.31807871802e-14  2.5939855862e-14  2.66606790706e-14  2.47028687522e-14  1.21812175133e-14  2.28133796285e-14  1.01095580456e-14  1.71698759549e-14  2.16467639619e-14  2.79093122522e-14  1.60273213167e-14  1.4892274721e-14 -2.2544429558e-17  1.23544309388e-14  1.80588290606e-14  2.27000931529e-14  3.54263907183e-14  4.53184741945e-14  3.32675830988e-14  1.18083537826e-14  1.27822631226e-14  2.01070715755e-14  2.40239004688e-14  2.82092530271e-14  2.62901319714e-14  1.88558920104e-14  4.56310688399e-14  2.36144993527e-14  2.30942557783e-14  1.16721283313e-14  2.22532116816e-14
 1.3951955416e-14  2.80239846928e-14  1.49674797968e-14  2.27377676592e-14  2.01894571669e-14  1.9817687459e-14  1.0230280396e-14  1.66592706451e-14  3.13652352356e-14  8.69090512597e-15  1.29068371312e-14 -9.99261422508e-16  8.72322361566e-15  7.2915965945e-15  4.37592522421e-15  7.11634074176e-15  1.4741657473e-14  2.13385896691e-14  2.74822380496e-15  1.49688333116e-14  3.41954643211e-14  2.43756562632e-14  2.92004821119e-14  1.65332574542e-14  3.75974499536e-14  2.17639446977e-14  2.17344483333e-14  1.75515918669e-14  5.22314055547e-14  5.24076296247e-14  5.89091719521e-14  8.3166905365e-14  1.15636285976e-13  1.40687386687e-13  1.74999584306e-13  2.35975936526e-13  3.15219570617e-13  4.2591182573e-13  5.99135924487e-13  8.75015791059e-13  1.36184413213e-12  2.40401347051e-12  5.62892854403e-12  2.18856574692e-11  5.62672736773e-12  2.43702823019e-12  1.38489227163e-12  8.81002562674e-13  5.92382240238e-13  4.27250200074e-13  3.15432396058e-13  2.40252870507e-13  1.69031808143e-13  1.42776298385e-13  9.69881730308e-14  7.97729742608e-14  7.15350346602e-14  6.31872900634e-14  5.83555117266e-14  3.65848598751e-14  4.85333048804e-14  4.40583932365e-14  2.74205691745e-14  3.39207525441e-14  3.1141750076e-14  2.59535211571e-14  3.89800031122e-14  1.56116196386e-14  1.70260193959e-14  1.9376377963e-14  2.5892090851e-14  1.60919482041e-14  2.06613161345e-14  1.16744346982e-14  3.13051206866e-14  9.08439508353e-15  1.82608105421e-14  2.34881001561e-14  1.3960153325e-14  2.83608379087e-14  2.81273794285e-14  1.00438357736e-14  1.57913845202e-14  3.19451986988e-14  2.43228289739e-14  1.32967779547e-14  2.46772135192e-14  1.74136556741e-14  9.79891256478e-15  1.35949947657e-14  1.59753886011e-14  2.58965377225e-14  2.8337231144e-14  2.94011091831e-14  2.23777857149e-14  2.1517920283e-14
 1.27349284887e-14  3.0330998755e-14  4.00623192244e-14  1.52804917818e-14 -5.82515898037e-16  9.5275726391e-15  1.54890823951e-14  2.12725022499e-14  2.86599724722e-14  2.39978581163e-14  1.12617777707e-14  1.59740814596e-14  1.11026980457e-14  2.99609420101e-14  1.2277822123e-14  2.27541860354e-14  1.21062848865e-14  2.32066614392e-14  1.45707853086e-14  2.19019913919e-14  1.96011781825e-14  2.60112337635e-14  1.94324669988e-14  1.32372818427e-14  1.83772921843e-14  5.47244757324e-15  5.85371008605e-15  1.26260981439e-14  4.5880792567e-14  6.77443978601e-14  7.25211657877e-14  5.98485351012e-14  7.85231432798e-14  1.1337858876e-13  1.41318400963e-13  1.71282927454e-13  2.50797823856e-13  3.27525180513e-13  4.27070675586e-13  6.06185427633e-13  8.85465368179e-13  1.37009412754e-12  2.42396901034e-12  5.62672736773e-12  2.18847189736e-11  5.61338459604e-12  2.42294378801e-12  1.35123948024e-12  8.7690274535e-13  5.95178462984e-13  4.39864684978e-13  3.1605346998e-13  2.43364538637e-13  1.89020662467e-13  1.32257785245e-13  9.24776586916e-14  7.21238804042e-14  8.41515287845e-14  6.80716939092e-14  3.87479929365e-14  4.70292645687e-14  4.63860619881e-14  3.1948625372e-14  3.86083751956e-14  4.24413525782e-14  2.64482124758e-14  2.40885254933e-14  1.53651469235e-14  1.52251931787e-14  1.57576269451e-14  2.30223696746e-14 -6.59287133014e-15  1.74992696486e-14  1.11785267244e-14  2.50336888534e-14  1.64767361467e-14  1.46956944295e-14  3.5669933723e-14  5.22242224578e-14  1.57619767397e-14  1.76450092344e-14  2.69999812879e-14  3.61076839905e-14  3.77341522292e-14  1.81498287052e-14  2.58295841383e-14  1.51327368051e-14  2.2466951409e-14  1.96998668907e-14  3.41990115309e-14  1.1502725932e-14  1.7393155466e-14  2.32472989374e-14  2.86144019675e-14  5.78879598299e-15  1.33428064963e-14
 1.29077046109e-14  3.05394990806e-14  3.16015852474e-14  1.22643167582e-14  3.02549194214e-14  2.11493315515e-14  1.27376611674e-14  9.37968615117e-15  1.15120259535e-15  1.15258316097e-14  2.04084965045e-14  1.96209529098e-14  1.19736539849e-14  3.35629738522e-14  1.40671739464e-14  2.36427610594e-14  3.77042551237e-14  1.22569549233e-14  1.16426945339e-14  1.46177101461e-14  2.17768850481e-14  1.91362357705e-14  2.69203273523e-14  3.40038202974e-14  3.02908671951e-14  1.48154829859e-14  2.09331857575e-14  2.84444814633e-14  2.31967736177e-14  4.39150843936e-14  5.00256077632e-14  6.60348616093e-14  6.1859062973e-14  8.81680957156e-14  1.16197135622e-13  1.29599960286e-13  1.94025066564e-13  2.52515359396e-13  3.13343850946e-13  4.37090808678e-13  6.05911650526e-13  8.84471573074e-13  1.36613261444e-12  2.43702823019e-12  5.61338459604e-12  2.19157231676e-11  5.63946911613e-12  2.41161290057e-12  1.35514261099e-12  8.69498336944e-13  6.05024162911e-13  4.30994584504e-13  3.17686199063e-13  2.36290680506e-13  1.76114451799e-13  1.15583546543e-13  8.67923613228e-14  7.60162400134e-14  6.95162150487e-14  7.008926573e-14  3.70350245203e-14  4.98140338992e-14  3.94706118402e-14  3.44006924472e-14  4.3905730865e-14  1.11768888068e-14  2.60652807365e-14  2.21313345361e-14  1.4048437804e-14  6.49923781994e-15  2.15620831383e-14  3.40079675508e-16  2.49077996375e-14  1.57295612571e-14  1.74116339302e-14  2.7321171932e-14  1.18624289005e-14  2.30753990638e-14  2.24993582737e-14  1.53625163817e-14  9.61999048016e-15  1.95370904356e-14  2.44001079947e-14  4.19564442732e-14  3.07463474093e-14  2.8769174641e-14  2.17117326309e-14  1.64363198828e-14  2.46410053531e-14  1.72975578047e-14  3.28017379787e-14  3.61145512988e-14  1.35657290067e-14  2.36243463099e-14  3.31996338948e-14  1.36296408238e-14
 1.83068064322e-14  3.86839461619e-14  3.81867497295e-14  4.13924949477e-14  2.52867634641e-14  1.80806557101e-14  2.55270846298e-15  1.51679059853e-14  5.27125783933e-15  6.92506530353e-15 -1.83219704319e-15  2.81589448323e-14  1.62785796727e-14  2.81833456209e-14  1.40887012702e-14  2.20384682559e-14  3.31970002927e-14  1.71300016664e-14  2.43201939387e-14  1.51116574585e-14  2.65052868968e-14  1.48166913383e-14  1.48236715869e-14  3.6670576978e-14  4.55882319513e-14  2.43367978556e-14  3.62369524951e-14  2.46576845423e-14  3.18725034128e-14  3.58398140768e-14  3.24962781435e-14  4.35741862929e-14  6.15997569156e-14  6.4882910485e-14  8.08742870594e-14  1.20052116702e-13  1.50611312336e-13  1.84909511172e-13  2.28861999024e-13  3.07411947835e-13  4.20772497609e-13  5.98306733629e-13  8.66761509414e-13  1.38489227163e-12  2.42294378801e-12  5.63946911613e-12  2.19152865933e-11  5.63105931356e-12  2.41623398731e-12  1.35325050924e-12  8.99548615659e-13  6.27284769369e-13  4.49188375384e-13  3.12056884239e-13  2.22128450971e-13  1.82410431587e-13  1.35920087122e-13  9.73075401993e-14  1.00802666311e-13  8.25323002729e-14  7.41886132729e-14  5.80960267724e-14  5.27229191188e-14  2.97205807539e-14  4.00735053595e-14  1.29660174892e-14  2.58160270382e-14  1.50711188112e-14  2.26920060661e-15  8.28476897405e-15  1.14093952116e-14  1.24009331288e-14  3.34541859697e-15  2.32250200948e-14  6.69063170939e-15  1.65024079448e-14  1.04190428211e-14  8.9308609079e-15  4.96752129581e-15  1.28803811633e-14  3.49865996461e-14  4.17580533859e-14  2.03166704081e-14  2.4140727543e-14  1.71417287907e-14  2.66543620283e-14  2.38575765229e-14  1.80858358669e-14  1.72942062e-14  2.63980418339e-14  4.10228244715e-14  4.52453501517e-14  3.41585820977e-14  2.64090246138e-15  2.28526655868e-14  7.15643495183e-15
 1.0953590787e-14  1.44569068804e-14  2.62335373238e-14  3.59300902753e-14  2.57944148677e-14  2.458424644e-14  4.77591150588e-15  1.96505178456e-14  1.86098925297e-14  3.24747658081e-14  1.44549225841e-14  3.5906945674e-14  2.76759293338e-14  3.11959444666e-14  1.7391738491e-14  2.51362869091e-14  1.43126617909e-14  7.17183135231e-15  1.15524974182e-14  2.35945368853e-14  2.60741288312e-14  2.39154401489e-14  6.08583537464e-15 -5.76901743714e-16  1.22630401911e-14  7.66380755404e-15  7.91395177882e-15  2.48476492954e-14  2.18567003675e-14  3.51668533708e-14  3.62795873346e-14  3.8870603008e-14  5.39305296139e-14  6.95477650496e-14  7.88109384695e-14  9.66528927666e-14  1.35393882274e-13  1.38938662122e-13  1.85818564889e-13  2.4639442533e-13  3.20679971313e-13  4.4171885951e-13  6.12129708986e-13  8.81002562674e-13  1.35123948024e-12  2.41161290057e-12  5.63105931356e-12  2.18567825642e-11  5.63392922331e-12  2.40138256951e-12  1.38641245395e-12  8.88945325175e-13  6.15720997937e-13  4.27482763709e-13  3.06452200777e-13  2.26854981349e-13  1.68116409174e-13  1.22203566168e-13  1.20778220932e-13  8.84306280679e-14  9.5718701467e-14  7.88310155352e-14  6.16464989362e-14  3.82003569136e-14  4.86879752146e-14  3.86794141057e-14  3.95733963257e-14  1.9054616077e-14  1.17974095379e-14  1.00828959191e-14  2.41006196927e-14  2.38118733097e-14  3.64018068919e-14  2.28903940965e-14  1.63691547536e-14  3.14059142558e-14  2.01299903186e-14  2.59032160047e-14  1.61639895373e-14  3.29901894411e-14  3.72870634092e-14  2.67582478673e-14  2.72982663084e-14  2.18294911353e-14 -3.8702904324e-16  1.34317054361e-14  7.49219789118e-15  5.38249372276e-15  1.45033311707e-14  1.52828296095e-14  1.33554103816e-14  3.24524864164e-14  2.62600337027e-14  1.77159600504e-14  1.63391307963e-14  2.21528387176e-14
 1.4085354264e-14  1.73998912083e-14  1.95657177877e-14  2.24974685135e-14  1.8832638535e-14  1.77099203305e-14  4.75789617331e-15  2.06920702401e-14  2.5796377566e-14  2.08983217017e-14  1.67204496825e-14  1.97896826889e-14  2.60011088446e-14  2.38391657288e-14  2.72643266966e-14  9.56383622146e-15  1.81053639748e-14  2.15035768973e-14  2.27655194795e-14  2.37075307811e-14  3.13391497956e-14  2.94126329679e-14  1.82395499643e-15  7.61347849861e-15  2.22640173277e-14  2.06444135051e-14  1.28964575761e-14  3.80224950478e-14  3.32647196324e-14  3.23242752948e-14  2.00969352977e-14  4.48342257895e-14  5.72942607918e-14  5.64678052124e-14  5.90237372274e-14  6.70680261006e-14  1.06948413899e-13  1.16753521945e-13  1.42393012233e-13  1.79546100821e-13  2.124084943e-13  3.16708102733e-13  4.38853951165e-13  5.92382240238e-13  8.7690274535e-13  1.35514261099e-12  2.41623398731e-12  5.63392922331e-12  2.18648179063e-11  5.63329407964e-12  2.42003387191e-12  1.3834361109e-12  8.86953644227e-13  6.16654211408e-13  4.34936548299e-13  3.14728839625e-13  2.33974696691e-13  1.77202886725e-13  1.36017085567e-13  1.04376740225e-13  8.22306822225e-14  7.83828527173e-14  6.41645470577e-14  7.14147900498e-14  4.25477577146e-14  4.59436822522e-14  5.44330298345e-14  3.91555571046e-14  4.47996578855e-14  2.60953757506e-14  2.79123691552e-14  7.592339177e-15  2.49807794436e-14  6.27806577411e-15  1.16285127234e-14  1.21951370653e-14  6.94055292517e-15  1.36768413501e-14  2.23950431706e-14  2.37838708103e-14  1.45036715195e-14  2.59248773881e-14  2.59307373442e-14  8.80435064945e-15  1.70671973801e-14  8.5045849952e-15  2.06019339684e-14  2.42782071049e-14  1.43816512086e-14  9.5266636134e-15  7.18566777866e-15  1.34122752902e-14  1.77443646593e-14  2.65959457729e-14  2.06780402213e-14  2.88020907125e-14
 1.9998792429e-14  1.02475122229e-14  7.03748637596e-15  1.65814821873e-14  3.23765026426e-14  2.32564317879e-14  4.41776509814e-15  2.23666819989e-14  2.89239775495e-14  5.85532115928e-16  1.90873090854e-14  2.13277908812e-14  1.20990973198e-14  1.74083914199e-14  1.97366941499e-14  2.19373562138e-14  1.65006755103e-14  6.94747183019e-15  1.52257813895e-14  3.08304984805e-14  3.14709781432e-14  3.28486596046e-14  8.7613995539e-15 -6.83127108307e-15  2.09691868045e-14  1.95907445008e-14  2.58656431879e-14  3.06269903595e-14  1.00492535244e-14  3.59075128166e-14  3.47687717523e-14  4.04292218887e-14  6.83560045182e-14  5.60550755425e-14  5.62145374731e-14  5.95167519242e-14  8.85539932161e-14  9.29200315773e-14  1.23029559939e-13  1.23681667896e-13  1.6993996234e-13  2.34875190471e-13  3.17111306781e-13  4.27250200074e-13  5.95178462984e-13  8.69498336944e-13  1.35325050924e-12  2.40138256951e-12  5.63329407964e-12  2.19389646299e-11  5.63102873594e-12  2.400556801e-12  1.36315910016e-12  8.64127730944e-13  6.09451890576e-13  4.33825734723e-13  3.11509619517e-13  2.17541660613e-13  1.7821340777e-13  1.39785848841e-13  1.17635255344e-13  1.11203528001e-13  8.00034236838e-14  5.73636279978e-14  4.70022714999e-14  4.87320655549e-14  3.4071612184e-14  5.3443526048e-14  3.75762331171e-14  3.66802461814e-14  1.34126743633e-14  2.76819279457e-14  1.06455943186e-14  2.10584874119e-14  2.68190495007e-14  1.97549178583e-14  2.36509998933e-14  1.57493057434e-14  1.92604499072e-14  2.90991296139e-14  3.06554999007e-14  3.00089476908e-14  1.67183983196e-14  3.23460864339e-14  1.95384303976e-14  1.56060828483e-14  2.13595547852e-14  2.48396884391e-14  2.21484422221e-14  1.65638188059e-14  5.36771983651e-15  2.5353499636e-14  1.63909255564e-14  1.5788448429e-14  2.30611148669e-14  2.17826538162e-14
 1.19798686433e-14  6.74008617928e-15  2.58158027536e-14  1.13411435505e-14  2.21596372823e-14  2.41878413781e-14  2.27125786061e-14  2.75222330075e-14  3.0194771926e-14  2.5495721983e-14  1.19465501355e-14  1.98133205786e-14  2.02750738454e-14 -5.01881515948e-15  1.37151761429e-14  4.37314891381e-15  4.15639675152e-15  2.19836955818e-14  1.1556509902e-14  1.39098315362e-14  1.5164204727e-14  1.92675762545e-14  1.70660194143e-14 -5.00165449684e-15  2.71886163377e-14  1.69741724645e-14  3.21078047555e-14  1.81155885248e-14  2.3965168512e-14  4.99897515854e-14  4.73887374884e-14  2.26249393435e-14  3.29448958216e-14  4.03539293238e-14  3.19816226311e-14  5.99660641264e-14  6.32113952173e-14  6.42848308592e-14  9.46678304105e-14  9.80970844717e-14  1.38972289298e-13  1.73772950011e-13  2.26385527255e-13  3.15432396058e-13  4.39864684978e-13  6.05024162911e-13  8.99548615659e-13  1.38641245395e-12  2.42003387191e-12  5.63102873594e-12  2.1915772707e-11  5.62000980075e-12  2.41840938857e-12  1.38848671411e-12  8.9203621535e-13  6.22484721648e-13  4.38484007607e-13  3.25105385097e-13  2.3648635244e-13  1.72949840098e-13  1.50735738824e-13  1.20642882902e-13  7.93043555659e-14  8.87166929623e-14  4.6459571387e-14  6.18469926939e-14  5.32125629298e-14  4.48289089816e-14  3.46087816639e-14  1.55299174851e-14  3.19528890976e-14  2.18473281263e-14  4.51240258501e-15  1.32379831111e-14  2.27733601107e-14  2.0587165298e-14  8.74028195295e-15  8.25353861344e-15  1.92032713044e-14  2.38052019069e-14  3.2458434901e-14  3.67594620604e-14  2.11312989437e-15  3.50434492332e-14  2.32648216388e-14  2.16439584049e-14  2.70479514317e-14  1.9700195307e-14  6.82987611039e-16  3.91624887947e-15  1.26245845462e-14  6.81795828968e-15  1.54769192639e-14  2.71608982209e-15  1.42133194759e-14  8.04872244316e-15
 8.81892718705e-15  5.50565496571e-15  2.23473146488e-14  1.96937094424e-14  3.40547327409e-14  2.51792439574e-14  1.55343268314e-14  3.54858227477e-14  1.39977685081e-14  2.50657027552e-14  1.50472967403e-14  2.47698302902e-14  2.92895157687e-14  3.5244957315e-14  2.8848388623e-14  1.19573970549e-14  1.90471766212e-14  2.00848832172e-14  1.35223199028e-14  3.07318912127e-14  2.96389883158e-14  2.59710249074e-14  1.9162864901e-14  2.77887204409e-14  2.26425700497e-14  1.7601385732e-14  3.14365752962e-14  1.96539421575e-14  1.09435459039e-14  3.2594266028e-14  3.46313070963e-14  1.16826062858e-14  1.58445538372e-14  1.85482954207e-14  2.61468309972e-14  4.44827381589e-14  5.20800400284e-14  6.24933636025e-14  6.92898129481e-14  7.79102445477e-14  1.0305221981e-13  1.39787658684e-13  2.11127225256e-13  2.40252870507e-13  3.1605346998e-13  4.30994584504e-13  6.27284769369e-13  8.88945325175e-13  1.3834361109e-12  2.400556801e-12  5.62000980075e-12  2.18054847241e-11  5.62293347205e-12  2.41348698029e-12  1.37471380761e-12  8.91993386666e-13  5.94980688089e-13  4.39552099439e-13  3.243790419e-13  2.33846525588e-13  1.78281372031e-13  1.26490112398e-13  1.009969959e-13  8.0428826115e-14  6.8558280622e-14  5.52211755417e-14  4.58435099336e-14  4.3175960037e-14  3.72679821654e-14  3.20978064837e-14  2.72053585454e-14  2.7440035564e-14  5.81137314363e-15  2.49303151048e-14  2.86305529242e-14  2.32375374208e-14  1.45808813234e-14  1.10345498995e-14  1.61199777307e-14  2.12363386065e-14  1.68759241444e-14  1.23736821373e-14  1.32553407534e-14  1.12493094661e-14  2.55536049626e-14  7.62792279204e-15  2.69218750545e-14  2.82837896979e-14  2.51556850385e-14  2.90106446501e-14  3.53278476179e-14  1.39610627851e-14  1.92127797012e-14  1.63105670767e-14  9.20174615864e-15  1.25105213547e-14
 2.74373751446e-14  1.64705729415e-14  1.51684354403e-14  1.76456555403e-14  1.84835151311e-14  1.97560129754e-14  2.45629649999e-14  2.0416344831e-14  3.96758097262e-15  2.167532074e-14  2.60385963048e-14  3.75819081714e-14  1.86548598181e-14  1.4455383055e-14  2.81723584006e-14  2.88297097339e-14  3.6281884737e-14  3.07156941313e-14  2.10556432188e-14  2.33004409747e-14  1.82779994048e-14  1.53602600844e-14  2.26810374238e-14  1.62708707791e-15  1.80469419903e-14  1.76096567085e-14  2.89836228854e-14  1.7190181555e-14  1.74545110901e-14  1.69578974477e-14  2.39056902303e-14  2.371229516e-14  1.72733895542e-14  3.18670714178e-14  2.66387527424e-14  4.77404976771e-14  4.06954724632e-14  5.13554899431e-14  3.47309973069e-14  5.10631814523e-14  7.46048112041e-14  9.535231685e-14  1.44291930091e-13  1.69031808143e-13  2.43364538637e-13  3.17686199063e-13  4.49188375384e-13  6.15720997937e-13  8.86953644227e-13  1.36315910016e-12  2.41840938857e-12  5.62293347205e-12  2.18920494463e-11  5.60431944253e-12  2.41624384117e-12  1.36603339615e-12  8.77979786641e-13  5.97758916449e-13  4.30232322272e-13  3.08046432619e-13  2.20326357521e-13  1.68834406109e-13  1.26683022738e-13  1.1145973525e-13  8.91638492115e-14  6.23695205926e-14  7.27970915109e-14  3.34748767148e-14  4.11414173927e-14  3.40461064533e-14  2.9989080426e-14  3.61906718175e-14  1.86185314182e-14  3.62698349589e-14  3.43499520351e-14  4.14754617476e-14  9.87975172857e-15  1.73602814243e-14  5.29856056198e-15  2.3393729301e-14  8.83053776442e-15  1.82514804325e-14  2.37633618024e-14  1.98477844898e-14  2.39177662089e-14  2.11674640909e-14  2.37692814545e-14  4.71616636019e-14  2.8479929289e-14  1.85757938337e-14  4.12815624914e-15  8.09991277368e-15  2.68980179332e-14  2.2812561485e-14  1.76715342182e-14  1.14322368538e-14
 2.7308257402e-14 -6.37187827263e-15  2.09024282547e-14  8.34009347359e-15  2.55382347542e-14  2.02247480536e-14  1.90474218141e-14  1.86248628228e-14  1.40984379393e-14  1.10156438712e-14  1.53128280553e-14  1.08748828246e-14  2.11311826993e-14  7.54066506034e-15  2.45367470036e-14  3.07262846497e-14  2.96766065003e-14  1.8109094727e-14 -1.99934795346e-15  2.0264195428e-14  1.69085274356e-14  2.66642247552e-14  1.42467772738e-14  5.39782400106e-15  2.05403179291e-14  2.7202640204e-15  2.39602787633e-14  3.03845578923e-14  3.31799601835e-14  3.50117950519e-14  8.73046652972e-15  2.72063887033e-14  3.22350255835e-14  3.53421407952e-14  1.66080510793e-14  3.39221302421e-14  4.76379645571e-14  3.66613707729e-14  3.65991168293e-14  6.27956016016e-14  5.25017101927e-14  9.2276278331e-14  1.14238543232e-13  1.42776298385e-13  1.89020662467e-13  2.36290680506e-13  3.12056884239e-13  4.27482763709e-13  6.16654211408e-13  8.64127730944e-13  1.38848671411e-12  2.41348698029e-12  5.60431944253e-12  2.18363289472e-11  5.60731559377e-12  2.39197527249e-12  1.37748744753e-12  8.91781647863e-13  5.9092917532e-13  4.06780018784e-13  3.29994530852e-13  2.37773245263e-13  1.66014136772e-13  1.319153963e-13  1.1143072999e-13  7.2841352641e-14  5.65370132407e-14  5.45245877406e-14  5.81718721345e-14  4.48211232956e-14  2.02224754761e-14  3.17858501739e-14  2.13037065573e-14  3.42880042021e-14  3.11947007664e-14  2.10088737318e-14  4.01150223559e-15  1.11253471375e-14  2.38505316495e-14  2.58703443648e-14  3.73033278596e-15  3.16891272537e-14  1.01454993556e-14  2.08239733745e-14  2.51756888344e-14  2.90000680773e-14  2.32211392131e-14  2.17520152248e-14  1.59753449049e-14  2.8305428131e-14  2.74337379256e-14  2.93840500469e-14  3.0757094961e-14 -8.94705426502e-16  1.25893409613e-14  1.38323768787e-14
 1.54222792543e-14  1.33021949573e-14  1.61928686603e-14  4.7209499839e-15  2.49078573422e-14  2.64141711527e-14  9.8692674366e-15  2.56080198366e-14  2.9627283874e-14  3.61561792957e-14  2.10729086393e-14  1.79506527135e-14  3.71068228408e-15  8.90447534129e-15  2.18528254414e-14  4.55870534498e-14  3.31145214894e-14  2.78395805843e-14  1.34661958505e-14  2.21885346535e-14  2.39653826322e-14  1.84664031662e-14  1.2205657612e-14  8.53714723326e-15  1.74644501854e-14  2.68934140639e-14  3.50122677175e-14  1.59809171522e-14  3.02434820538e-14  2.67575721487e-14  1.29723116655e-14  2.28762739476e-14  2.24702695241e-14  3.59738822365e-14  1.62913995157e-14  9.67689870679e-15  3.78640296718e-14  3.53265877111e-14  3.74112353286e-14  5.14990046564e-14  6.71404034091e-14  7.94171869002e-14  9.14009089376e-14  9.69881730308e-14  1.32257785245e-13  1.76114451799e-13  2.22128450971e-13  3.06452200777e-13  4.34936548299e-13  6.09451890576e-13  8.9203621535e-13  1.37471380761e-12  2.41624384117e-12  5.60731559377e-12  2.19193953534e-11  5.61535215477e-12  2.41582150859e-12  1.38053254226e-12  8.7386173045e-13  5.9178908624e-13  4.15706837336e-13  3.09788889382e-13  2.39830358054e-13  1.82950221089e-13  1.27656539948e-13  1.10803656431e-13  8.10648727807e-14  7.13710872652e-14  6.62360470808e-14  5.49650357644e-14  3.81848838722e-14  3.40001912059e-14  1.77008468319e-14  3.03350291717e-14  3.4142647166e-14  1.67419290723e-14  1.88083522295e-14  3.55556388875e-14  3.66138902887e-14  3.12769843405e-14  1.36703636345e-14  2.27731085388e-14  6.64806661826e-15  3.03681292979e-14  1.20597470324e-14  3.07283510011e-14  1.89108557576e-14  3.331343441e-14  2.80511952798e-14  2.1985446911e-14  2.44767087089e-14  3.50884624355e-14  1.5827260693e-14  1.99199317475e-14  1.54920782739e-14  2.65238943945e-14
 1.51742763964e-14  5.54600087834e-15  2.36285156013e-14  1.44536315677e-14  1.5941712618e-14  2.64670359031e-14  4.55962133013e-15  6.10741038232e-15  1.83986046492e-14  3.13826257121e-14  2.93275235696e-14  7.25611473598e-15  2.06961304138e-14  5.11690291643e-15  2.19570499503e-14  1.4516665507e-14  6.35512766368e-15  1.61748436422e-15  1.09278069784e-14  5.74150013073e-15  1.33183783086e-14  1.89028768484e-14  3.792507837e-15  8.20196065065e-15  1.98558069406e-14  3.79722401374e-14  2.49435111053e-14  3.31808449673e-14  2.88781607639e-14  3.55425588083e-14  3.39399760669e-14 -2.49132923693e-16  2.04831382946e-14  2.28566703193e-14  2.78404352499e-14  1.21452181337e-14  1.56455826238e-14  3.56423103496e-14  3.84282431891e-14  4.27886665078e-14  4.27647564685e-14  7.13699670706e-14  6.95649214983e-14  7.97729742608e-14  9.24776586916e-14  1.15583546543e-13  1.82410431587e-13  2.26854981349e-13  3.14728839625e-13  4.33825734723e-13  6.22484721648e-13  8.91993386666e-13  1.36603339615e-12  2.39197527249e-12  5.61535215477e-12  2.18286854932e-11  5.63264417101e-12  2.41120761427e-12  1.37606841046e-12  8.84622572079e-13  6.0472066491e-13  4.25700620643e-13  3.08695886117e-13  2.36624748267e-13  1.80883125399e-13  1.44710964639e-13  1.10981174006e-13  7.02520365889e-14  8.39308546455e-14  7.45478282428e-14  5.5903053496e-14  4.5326319361e-14  3.66679378736e-14  2.04924419498e-14  2.02405428233e-14  1.9561432476e-14  1.92449740137e-14  3.56972498139e-14  3.03200073152e-14  1.89151139363e-14  1.49093806156e-14  1.83542764479e-14  2.93697201799e-14  3.52067168957e-14  1.78161256166e-14  1.51109755554e-14  1.64909949114e-14  3.42365472921e-14  2.56831740942e-14  2.77194865766e-14  2.66262977005e-14  1.6951136871e-14  1.89537310337e-14  1.9623228306e-14 -1.76877219423e-16  1.66721874563e-14
 1.598776904e-14  2.58143970956e-14  2.80384605182e-14  9.42038895792e-15  1.50877205466e-14  2.55564757836e-14  5.39743689095e-15  4.91392891462e-15 -4.14429485098e-16  2.09043907338e-14  3.20655992219e-14  2.49573862386e-14  2.62979765556e-14  1.96982102318e-14  2.10428931893e-14  2.54958115364e-14  2.09431838799e-14  1.32119853125e-14  1.60470830398e-14  2.03619992057e-14  2.27050344858e-14  1.2398950857e-14  1.36657315988e-14  6.3848880479e-15  1.73797207569e-14  1.39859320534e-14  2.072880383e-14  2.10109906992e-14  1.17615369048e-14  2.47727943211e-14  4.14867635169e-14  8.68694502012e-15  3.83436485178e-14  2.5506776833e-14  1.40951310705e-14  2.04469807162e-14  7.61831335776e-15  2.95362979363e-14  2.91617130503e-14  3.85411912999e-14  2.41102370249e-14  5.01363638525e-14  6.22705983703e-14  7.15350346602e-14  7.21238804042e-14  8.67923613228e-14  1.35920087122e-13  1.68116409174e-13  2.33974696691e-13  3.11509619517e-13  4.38484007607e-13  5.94980688089e-13  8.77979786641e-13  1.37748744753e-12  2.41582150859e-12  5.63264417101e-12  2.18847987638e-11  5.62733042858e-12  2.41618946549e-12  1.37600097611e-12  8.9068313769e-13  6.07324112768e-13  4.22552288358e-13  3.27869203538e-13  2.32703849166e-13  1.83224099175e-13  1.24685342934e-13  1.16823219282e-13  9.02798009812e-14  7.30510239998e-14  7.12342879263e-14  5.22131350356e-14  4.01027733807e-14  3.34043264465e-14  3.04637055666e-14  1.49233217817e-14  4.11622970481e-14  3.38149450418e-14  3.30841333938e-14  2.34401144654e-14  2.66146309172e-14  2.56763425832e-14  2.45759042093e-14  2.26054376569e-14  1.64410140859e-14  9.28388213983e-15  1.91371615323e-14  2.16496517741e-14  2.12253402766e-14  2.30803394473e-14  2.24108262539e-14  1.18544549352e-14  1.79992128938e-14  1.92106431433e-14  1.28632263902e-14  1.44486645855e-14
 3.44152296962e-14  1.59593637184e-14  7.84660711563e-15  3.17834014285e-14  9.47134422461e-15  1.93561954587e-14 -7.52756466202e-15  6.92249410961e-15 -4.88857961321e-15  1.34038023377e-14  3.12081429255e-14  1.77565796027e-14  1.6545254992e-14  4.79098868589e-15  6.06885866663e-15 -2.72726124009e-15  2.68795167862e-14  1.30258630611e-14  2.12463667983e-14  1.76636247518e-14  8.66617375257e-15  6.91479707852e-15  2.14750120742e-14  2.20686236634e-14  1.69602267915e-14  3.36746288045e-14  2.52340161983e-14  1.1949496567e-14  1.58629303974e-14  1.61078175415e-14  1.83846287059e-14  2.65364706059e-14  3.39722005983e-14  2.86377562891e-14  3.22106786178e-14  3.56341737475e-14  2.52674107495e-14  2.32110768859e-14  3.06126484109e-14  3.68795042747e-14  2.42949769828e-14  3.40075617035e-14  4.77073634983e-14  6.31872900634e-14  8.41515287845e-14  7.60162400134e-14  9.73075401993e-14  1.22203566168e-13  1.77202886725e-13  2.17541660613e-13  3.25105385097e-13  4.39552099439e-13  5.97758916449e-13  8.91781647863e-13  1.38053254226e-12  2.41120761427e-12  5.62733042858e-12  2.1877933292e-11  5.62531568406e-12  2.41807786922e-12  1.37572274854e-12  8.82602585825e-13  6.06440714556e-13  4.33585668397e-13  3.08099335069e-13  2.2170695897e-13  1.85701494973e-13  1.38748420374e-13  1.18938923701e-13  9.51787501581e-14  8.14572447512e-14  7.10821770823e-14  3.62344187964e-14  2.05439035059e-14  2.76485536736e-14  2.74274382791e-14  2.56949121025e-14  2.96969604561e-14  2.89107511232e-14  2.71288753031e-14  2.77611246068e-14  2.3341605367e-14  1.79453143043e-14  2.09621451885e-14  7.89696659088e-15  1.46737113048e-14  1.48797841903e-14  2.6467714651e-14  3.05044248985e-14  1.36715945452e-14  1.93734294011e-14  2.8755539801e-14  1.24838389134e-14  9.64317728221e-16  5.72759395434e-15  1.42382254571e-14
 3.44665291129e-14  2.4988176073e-14  3.14159551955e-14  2.20493004761e-14  1.77497676496e-14  1.85162563282e-14  3.00762023673e-14  3.06028705702e-14  2.71584645345e-14  3.06132391427e-14  1.54890191192e-14  3.09048075313e-14  1.66224957838e-14  6.98736782106e-15  8.41004792933e-15  1.89576503024e-14  3.56706513957e-14  2.34927327997e-14  1.60995750464e-14  1.93399995454e-14  2.55998205583e-14  1.8372378134e-14  3.64028709948e-14  2.80313146281e-14  1.35389571786e-14  1.62706432309e-14  2.53732939252e-14  1.81199415559e-14  1.60936811255e-14  1.76698384144e-14  2.73175556223e-14  1.64811801184e-14  1.74891130178e-14  2.98561603037e-14  4.64625359e-14  3.86017798598e-14  3.30134099017e-14  2.4640891786e-14  3.33632468759e-14  2.87381177104e-14  3.27054337738e-14  4.6025155676e-14  4.90193108472e-14  5.83555117266e-14  6.80716939092e-14  6.95162150487e-14  1.00802666311e-13  1.20778220932e-13  1.36017085567e-13  1.7821340777e-13  2.3648635244e-13  3.243790419e-13  4.30232322272e-13  5.9092917532e-13  8.7386173045e-13  1.37606841046e-12  2.41618946549e-12  5.62531568406e-12  2.19260070303e-11  5.63636888579e-12  2.42421299327e-12  1.37232506991e-12  8.82363631801e-13  6.15649088757e-13  4.38487613438e-13  3.2531170724e-13  2.26948292697e-13  1.66503699777e-13  1.53696796056e-13  1.17759901265e-13  8.47706232267e-14  7.25134254024e-14  6.12315490174e-14  2.22348594631e-14  3.93502932423e-14  3.18276401395e-14  3.47359462651e-14  3.47890805425e-14  3.71965179949e-14  3.99146829103e-14  4.499468086e-14  3.61221887963e-14  2.50438243888e-14  3.25286349502e-14  3.3367925868e-14  3.03426657498e-14  1.36893078122e-14  1.76311332536e-14  1.89510468759e-14  1.98063208e-14  6.38456994578e-15  2.88645192049e-15  1.90090963069e-14  5.26375799242e-15  2.95278001096e-15  3.15161841258e-14
 3.27606604924e-14  4.08621820405e-14  2.42319300979e-14  1.01964339638e-14  2.00017723439e-14  2.30197337316e-14  1.35950033313e-14  2.03918161485e-14  7.39010440432e-15  2.39270052617e-14  2.76550625079e-14  3.37787326297e-14  1.54000528821e-14  3.4390864245e-14  4.26386945026e-14  2.74515080706e-14  2.52829512106e-14  2.85107466115e-14  1.46995670798e-14  7.60499925364e-15  7.07941626673e-15  1.00852651854e-14  2.10458413048e-14  3.11567558476e-14  2.50015903863e-14  1.6810052001e-14  2.08338379679e-14  2.60729021606e-14  2.58253838208e-14  1.96408630387e-14  3.64041050364e-14  1.50033782542e-14  2.60885578367e-14  3.43067831328e-14  2.35928666054e-14  3.11289381458e-14  2.80205522283e-14  2.79508654395e-14  2.36403222847e-14  3.31360504486e-14  4.0262118765e-14  2.65334374637e-14  5.13822194364e-14  3.65848598751e-14  3.87479929365e-14  7.008926573e-14  8.25323002729e-14  8.84306280679e-14  1.04376740225e-13  1.39785848841e-13  1.72949840098e-13  2.33846525588e-13  3.08046432619e-13  4.06780018784e-13  5.9178908624e-13  8.84622572079e-13  1.37600097611e-12  2.41807786922e-12  5.63636888579e-12  2.19263132914e-11  5.63224416286e-12  2.41756561691e-12  1.36826671659e-12  8.89040792888e-13  5.96407861381e-13  4.25440616749e-13  2.88020289025e-13  2.06644199681e-13  1.71187456639e-13  1.38004670036e-13  1.07065525233e-13  8.50632306347e-14  6.4410210035e-14  3.96162154765e-14  5.74399448854e-14  3.7469011476e-14  3.20040891405e-14  3.62622350488e-14  3.70650326893e-14  3.44775900037e-14  2.41405006941e-14  2.67454557487e-14  2.74483916318e-14  3.25793302476e-14  4.42054604355e-14  2.29165033958e-14  3.37077933495e-14  2.25870052078e-14  2.88001783211e-14  7.81664246449e-15  2.91466161327e-14  2.24315111001e-14  1.804582442e-14  2.72019118651e-14  1.49264626457e-14  2.47350254513e-14
 3.36246374564e-14  4.30275264143e-14  2.09878351816e-14  3.55316854995e-14  2.77631146196e-14  1.61734454892e-14  1.99703894725e-14  2.64453889877e-14  2.60701284707e-14  2.02968910786e-14  3.26085128683e-14  3.57268631027e-14  2.58661523214e-14  1.53125455636e-14  1.42210512912e-14  2.87569806324e-14  2.29380767146e-14  7.19073182529e-15  2.68280902904e-14  1.98737103176e-14  3.21688301746e-14  1.72764010361e-14  1.42011274921e-14  2.13609769047e-14  3.18903403276e-14  2.06713509737e-14  7.63752120588e-15  1.55686236728e-14  2.68387583342e-14  2.83955245679e-14  2.64681428795e-14  2.31638571327e-14  1.93707305362e-14  2.10956893132e-14  2.35793188826e-14  1.47510361122e-14  1.68895816704e-14  4.32428298406e-14  1.58346833065e-14  2.6201419638e-14  2.17096880883e-14  2.27123498552e-14  2.85624502392e-14  4.85333048804e-14  4.70292645687e-14  3.70350245203e-14  7.41886132729e-14  9.5718701467e-14  8.22306822225e-14  1.17635255344e-13  1.50735738824e-13  1.78281372031e-13  2.20326357521e-13  3.29994530852e-13  4.15706837336e-13  6.0472066491e-13  8.9068313769e-13  1.37572274854e-12  2.42421299327e-12  5.63224416286e-12  2.19194750265e-11  5.62411148944e-12  2.40236810457e-12  1.37291602622e-12  8.82516686586e-13  6.07688600974e-13  4.33814407775e-13  3.05982911711e-13  2.37841890049e-13  1.77369622142e-13  1.38079992712e-13  1.08911945176e-13  7.35071497495e-14  7.3871931159e-14  6.53505559895e-14  6.72299417504e-14  4.82658399602e-14  4.61937445211e-14  4.09817773573e-14  3.50364124807e-14  4.87778801725e-14  3.74402254909e-14  2.67302652303e-14  2.51103256558e-14  3.80975244339e-14  8.4609834712e-15  1.88145090489e-14  3.30628263938e-14  3.23403672425e-14  2.19660099562e-14  2.56739346824e-14  1.32099017367e-14  1.11421832301e-14  1.90259926102e-14  2.61275606126e-14  2.2717333554e-14
 2.80639147423e-14  3.57606028738e-14  1.43099960712e-15  2.19693608865e-14  1.37945564979e-14  1.1156511906e-14  1.86667769905e-14  2.46858290294e-14  3.59171558678e-14  1.05957994223e-14  1.11471320386e-14  2.14427145633e-14  9.86484785518e-15  5.61032018032e-15  1.6889264697e-15  1.7687891751e-14  1.29834258369e-14 -2.85965568112e-15  1.00585289109e-14  3.1604593039e-14  2.94459213426e-14  1.91693412281e-14  2.50668991084e-14  8.85270838501e-15  3.15442970738e-14  2.10113714028e-14  2.63120154061e-14  4.59990724291e-14  3.4342849383e-14  2.94966938964e-14  2.7600884206e-14  1.75616651384e-14  2.51151317829e-14  2.96779888046e-14  2.86458048721e-14  1.85710408007e-14  2.14232723766e-14  4.56140591336e-14  3.39270874526e-14  2.15162390829e-14  2.8613182459e-14  2.04178773724e-14  1.64935559895e-14  4.40583932365e-14  4.63860619881e-14  4.98140338992e-14  5.80960267724e-14  7.88310155352e-14  7.83828527173e-14  1.11203528001e-13  1.20642882902e-13  1.26490112398e-13  1.68834406109e-13  2.37773245263e-13  3.09788889382e-13  4.25700620643e-13  6.07324112768e-13  8.82602585825e-13  1.37232506991e-12  2.41756561691e-12  5.62411148944e-12  2.1830465485e-11  5.61514265496e-12  2.39774179617e-12  1.3582257812e-12  8.86566331505e-13  6.03609673936e-13  4.25646174701e-13  2.91831477781e-13  2.29212830237e-13  1.91496281453e-13  1.42977685325e-13  1.06734801435e-13  6.57586094413e-14  6.24820079438e-14  6.02793335928e-14  4.77828987036e-14  3.27298332674e-14  4.89701611766e-14  4.90564964644e-14  2.30111533196e-14  9.52462036034e-15  9.16696873718e-15  1.84969502772e-14  2.15782317977e-14  2.21252701726e-14  3.96815429536e-14  2.62159900953e-14  2.76673667951e-14  1.09772751847e-15  1.79393797123e-14  8.05139400201e-15  6.96485607233e-15  2.60782873762e-14  2.71171468614e-14  3.66427132936e-14
 2.63856841705e-14  1.66588299081e-14  1.20889703288e-14  8.09767656144e-15  4.37706663853e-14  9.64098702569e-15  6.06217511305e-15  2.23980099457e-14  1.56631456394e-14  5.7662031815e-15  2.48104000048e-14  2.22688890379e-14  3.23296577412e-14  1.39891238244e-14  2.80446825522e-14  2.48740019864e-14 -9.44699365913e-15  7.58706072402e-15  3.11626669973e-15  1.83518101994e-14  1.05540995157e-14  9.38127228492e-15  2.67653927618e-14  1.65124889729e-14  1.26458003734e-14  2.42246523289e-14  2.25220883391e-14  3.11063915383e-14  2.25620601974e-14  7.25631071448e-15  3.7291828187e-14  2.94260953727e-14  3.32671453102e-14  1.82645702819e-14  1.95596226093e-14  1.41779075357e-14  2.96886533573e-14  4.89458569109e-14  1.61742409055e-14  1.13892822201e-14  1.66505256813e-14  2.37161885185e-14  1.79767364996e-14  2.74205691745e-14  3.1948625372e-14  3.94706118402e-14  5.27229191188e-14  6.16464989362e-14  6.41645470577e-14  8.00034236838e-14  7.93043555659e-14  1.009969959e-13  1.26683022738e-13  1.66014136772e-13  2.39830358054e-13  3.08695886117e-13  4.22552288358e-13  6.06440714556e-13  8.82363631801e-13  1.36826671659e-12  2.40236810457e-12  5.61514265496e-12  2.18791096275e-11  5.62361702869e-12  2.40708506999e-12  1.37286554995e-12  8.84412421553e-13  5.97449590394e-13  4.20882786004e-13  3.0553736777e-13  2.53050106074e-13  1.81966810937e-13  1.26028262847e-13  1.07071709335e-13  7.34906790091e-14  7.02337589592e-14  6.11221249693e-14  4.61223543281e-14  6.15247257635e-14  4.82436523573e-14  3.04867756317e-14  2.29265568151e-14  9.3009748117e-15  1.36568548443e-14  2.39428082682e-14  2.59406193805e-14  2.42304007158e-14  2.41519763882e-14  2.9299086712e-14  2.18858895683e-14  3.40709690686e-14  2.61750410297e-14  1.48141118129e-14  2.81376704852e-14  2.18292409462e-14  2.54302989551e-14
 1.78782385954e-14  2.71007782083e-14  1.75473243191e-14  2.25575067391e-15  2.02297186546e-14  2.7964943496e-14  2.25404543738e-14  8.98079417402e-15  6.4060876165e-15  1.89394617896e-14  2.88925441771e-14  1.3614804962e-14  4.98281470163e-15  9.90911167336e-15  1.77993587246e-14  1.63975219421e-14 -2.34816864838e-15  1.82003206225e-14 -1.48171797257e-15  1.96062109288e-14  2.54464422263e-14  1.46404421225e-14  2.83727378525e-14  4.46565567363e-15  2.21042581336e-14  2.82006159832e-14  2.80258879965e-14  4.34837735586e-14  2.84636063779e-14  3.50346417353e-14  2.848407611e-14  3.63528395467e-14  4.71647392973e-14  2.74195717714e-14  2.21882528728e-14  2.65372489209e-14  1.04903121903e-14  4.83132993165e-14  1.83216413688e-14  6.66622107973e-15  2.28668729626e-15  1.26499038748e-14  1.3763380085e-14  3.39207525441e-14  3.86083751956e-14  3.44006924472e-14  2.97205807539e-14  3.82003569136e-14  7.14147900498e-14  5.73636279978e-14  8.87166929623e-14  8.0428826115e-14  1.1145973525e-13  1.319153963e-13  1.82950221089e-13  2.36624748267e-13  3.27869203538e-13  4.33585668397e-13  6.15649088757e-13  8.89040792888e-13  1.37291602622e-12  2.39774179617e-12  5.62361702869e-12  2.19367858974e-11  5.62934562921e-12  2.39847860835e-12  1.36314804963e-12  8.61553259785e-13  5.99652719154e-13  4.27168149665e-13  3.42630428402e-13  2.48447866818e-13  1.90144993295e-13  1.47151753815e-13  1.06802637097e-13  8.61625919628e-14  7.53468002211e-14  6.06435248347e-14  5.96048806295e-14  5.85466779893e-14  6.3018130354e-14  2.22438136582e-14  2.49265837044e-14  1.60907872615e-14 -1.4266667097e-15  1.50476854632e-14  1.34266709924e-14  2.96606564073e-14  2.06833622077e-14  2.17766218434e-14  2.47125670805e-14  2.13297726951e-14  2.56465367492e-15  9.23650122805e-15  9.51878993695e-15 -6.54777546014e-15
 2.57748005617e-14  3.83028639097e-14  3.30118897606e-14  2.51163409033e-14  2.97712655696e-14  5.03657401015e-14  3.59937833489e-14  2.71551546514e-14  5.74315145367e-15  2.14883500453e-15  1.08506375183e-14  2.92387929175e-14  1.61366958929e-14  2.0714183243e-14  2.72932635961e-14  9.03622025161e-15  1.03280888066e-15  1.06710182444e-14  1.54016052425e-14  3.6277793459e-14  1.61694648631e-14  2.31610116908e-14  1.3656788618e-14 -4.8029286289e-15  2.37473598627e-14  7.68634549201e-15  1.51325991409e-14  2.77299632168e-14  1.24891931515e-14  2.56352550481e-14  2.96535775972e-14  2.36961735935e-14  2.49352910153e-14  1.93447936193e-14  2.98621232891e-14  2.90666405703e-14  1.36610511813e-14  2.82087804462e-14  1.68021982219e-14  1.77513131936e-14 -1.95637275731e-15  1.91899674326e-14  1.29791389755e-14  3.1141750076e-14  4.24413525782e-14  4.3905730865e-14  4.00735053595e-14  4.86879752146e-14  4.25477577146e-14  4.70022714999e-14  4.6459571387e-14  6.8558280622e-14  8.91638492115e-14  1.1143072999e-13  1.27656539948e-13  1.80883125399e-13  2.32703849166e-13  3.08099335069e-13  4.38487613438e-13  5.96407861381e-13  8.82516686586e-13  1.3582257812e-12  2.40708506999e-12  5.62934562921e-12  2.18545588658e-11  5.61667630559e-12  2.39224519619e-12  1.37318807789e-12  8.78845194943e-13  5.88610139364e-13  4.33230347902e-13  3.31551702236e-13  2.30635572594e-13  1.74096358081e-13  1.26467831074e-13  1.00939301481e-13  8.18293077066e-14  8.3517394147e-14  4.914754653e-14  2.16065749953e-14  4.9942355005e-14  3.3682379472e-14  2.89591278216e-14  2.42647586764e-14  1.80275045968e-14  3.87172573144e-14  2.56910312908e-14  3.01289401059e-14  9.77221419219e-15  1.2652361545e-14 -2.25534985005e-15  2.56163554859e-14  1.2186271632e-14  2.12339972157e-14  2.35362900303e-14  3.1378110754e-14
 4.11529847007e-14  3.70634185345e-14  2.97321257572e-14  2.85590835806e-14  3.80633888478e-14  3.39412208352e-14  6.33898858228e-15  1.60552181886e-14  1.04182980523e-14  2.12017437402e-14  2.50174414323e-14  2.05186645763e-14  1.25794611309e-14  2.71629613851e-14  2.68163436691e-14  2.73398978169e-14  1.88881966758e-14  1.74431683436e-14  1.63862773718e-14  2.4659878043e-14  1.49524936568e-16  1.85669808799e-14  3.17086236171e-14  1.82255258135e-14  2.07710394427e-14  6.7954050616e-15  1.45469936516e-14  1.90699127134e-14  2.21504447246e-14  2.88471587137e-14  1.32143645529e-14  2.94986664003e-14  1.27854736468e-14  2.07469613715e-14  3.4092767432e-14  1.50512231009e-14  2.15790643932e-14  4.79532941371e-14  1.48435504445e-14  1.7487964221e-14  2.29170149184e-14  1.19915465233e-14  3.31807871802e-14  2.59535211571e-14  2.64482124758e-14  1.11768888068e-14  1.29660174892e-14  3.86794141057e-14  4.59436822522e-14  4.87320655549e-14  6.18469926939e-14  5.52211755417e-14  6.23695205926e-14  7.2841352641e-14  1.10803656431e-13  1.44710964639e-13  1.83224099175e-13  2.2170695897e-13  3.2531170724e-13  4.25440616749e-13  6.07688600974e-13  8.86566331505e-13  1.37286554995e-12  2.39847860835e-12  5.61667630559e-12  2.18786339934e-11  5.6051986827e-12  2.41819414211e-12  1.3699061875e-12  8.67009106302e-13  5.87882065212e-13  4.2286626082e-13  3.12613108255e-13  2.2440079178e-13  1.74389869331e-13  1.36919200889e-13  9.70946801558e-14  7.64272706189e-14  7.12308439716e-14  6.12060508241e-14  5.96310377064e-14  4.76959545743e-14  4.11503625916e-14  3.69429674351e-14  8.10815788584e-15  2.74307217909e-14  2.42285039724e-14  4.18939172623e-14  2.27490309243e-14  2.69833885119e-14  1.73821969597e-14  1.23952811989e-14  3.55940704761e-15  2.22194717549e-14  2.67543871123e-14  3.0285126066e-14
 1.9433748732e-14  1.68873545105e-14  1.39852969346e-14  3.06593324294e-14  2.89583797117e-14  1.61452730641e-14  1.89866294767e-16  1.28706030398e-14  2.17965500669e-14  1.98079998655e-14  3.96693393026e-14  7.6470101826e-15  2.98794274148e-15  2.56998300495e-14  1.0638875077e-14  1.80303405663e-14  2.54824424855e-14  1.24561290501e-14  1.37090199692e-14  2.45109243612e-14  3.13966355241e-14  2.1200881036e-14  1.83178958502e-14  6.07757429153e-15  1.47960844411e-14  1.10409251191e-14  1.38760810479e-14  1.58350861524e-14  7.11443792654e-15  2.18400772448e-14  1.41842070608e-14  2.06110253314e-14  9.39534126784e-15  1.81968261094e-14  2.54281861869e-14  1.84918813241e-14  5.15396570087e-15  2.85797121007e-14  1.00400553068e-14  2.73929256449e-14  2.60375708565e-14  7.52632398219e-15  2.5939855862e-14  3.89800031122e-14  2.40885254933e-14  2.60652807365e-14  2.58160270382e-14  3.95733963257e-14  5.44330298345e-14  3.4071612184e-14  5.32125629298e-14  4.58435099336e-14  7.27970915109e-14  5.65370132407e-14  8.10648727807e-14  1.10981174006e-13  1.24685342934e-13  1.85701494973e-13  2.26948292697e-13  2.88020289025e-13  4.33814407775e-13  6.03609673936e-13  8.84412421553e-13  1.36314804963e-12  2.39224519619e-12  5.6051986827e-12  2.17908186199e-11  5.61857394317e-12  2.42749229396e-12  1.36896145711e-12  8.63742761352e-13  6.1183415713e-13  4.44077649954e-13  3.22634300883e-13  2.43286847695e-13  1.79342520944e-13  1.47289403871e-13  1.12127744549e-13  9.58230241553e-14  7.68137374893e-14  5.48859676303e-14  4.54266156888e-14  3.47148668398e-14  3.76435336804e-14  1.98787580632e-14  1.96142490661e-14  1.6557104644e-14  2.36906114571e-14  1.44848089093e-14  2.17090240023e-14  2.49247384857e-14  1.03854745548e-14  1.23897446235e-14  9.76083997524e-15  1.82770880557e-14  1.22679064655e-14
 2.74560665072e-15  1.46203602462e-14  7.87108949181e-15  3.14740644853e-14  2.11591347844e-14  1.28936871011e-14  1.55093674982e-14  3.01700530389e-15  1.58247136001e-14  1.48922799249e-14  1.94493685524e-14  2.40633053406e-14  7.7360726142e-15  2.04053810465e-14  1.97252190123e-14  1.2013951001e-14  2.03988939127e-14  2.12656933905e-14  1.87915674957e-14 -1.14820022109e-15  3.03751958309e-14  1.66989285804e-14  1.17891767536e-14  1.79594112086e-14  4.51437642255e-15  8.83410010433e-15  2.01365715141e-14  1.30629277609e-14  8.2201588162e-15  2.55030280826e-14  1.10754421379e-14  1.78389556808e-14  6.4427815455e-15 -1.2503160324e-14  8.76293406436e-15  3.48185999729e-15 -1.07812185674e-16  2.95975922266e-14  2.05696507717e-14  2.0810542842e-14  1.28047540859e-14  2.21836251878e-14  2.66606790706e-14  1.56116196386e-14  1.53651469235e-14  2.21313345361e-14  1.50711188112e-14  1.9054616077e-14  3.91555571046e-14  5.3443526048e-14  4.48289089816e-14  4.3175960037e-14  3.34748767148e-14  5.45245877406e-14  7.13710872652e-14  7.02520365889e-14  1.16823219282e-13  1.38748420374e-13  1.66503699777e-13  2.06644199681e-13  3.05982911711e-13  4.25646174701e-13  5.97449590394e-13  8.61553259785e-13  1.37318807789e-12  2.41819414211e-12  5.61857394317e-12  2.18504818244e-11  5.62348796565e-12  2.39883894327e-12  1.36121538067e-12  8.8386857932e-13  6.03071087735e-13  4.33597301043e-13  3.19967920791e-13  2.39480371306e-13  1.67555761301e-13  1.45062633283e-13  1.07171674727e-13  9.03658617417e-14  7.91270361339e-14  6.18180673683e-14  3.72073494007e-14  2.9643727772e-14  2.59746391738e-14  1.77798597941e-14  2.21594566381e-14  2.59912827461e-14  2.66254287977e-14  1.50245217484e-14  2.81263861884e-14  1.75474437808e-14  2.06756704164e-14  2.00446009466e-14  1.0429106292e-14  5.80154945427e-15
 1.87670727679e-14  1.55274936261e-14  2.43497446272e-14  3.9095472367e-14  3.91794936976e-14  2.09551496751e-14  1.0282164499e-14  1.88345780879e-14  5.31152833271e-15  1.61786685666e-14  2.18166469637e-14  2.56557831441e-14  2.05088844345e-14  2.20158331137e-14  3.89326872899e-14  2.06667434196e-14  2.88396428447e-14  3.32253153349e-14  3.48710562947e-14  1.88100944681e-14  2.95832197918e-14  1.49772269422e-14  2.97820181577e-15  2.16176764962e-14  2.42862425563e-14  2.7580840204e-14  2.60094300958e-14  2.14857025665e-14  3.0078693567e-14  1.48234725834e-14 -7.73395386347e-15  1.55265900417e-14  1.40076399407e-14  5.8361323264e-15 -2.89337950065e-15  9.5934811234e-16  1.73477852512e-14  1.83387407684e-14  3.16863236036e-14  1.05089348857e-14  1.17428933211e-14  2.78671998142e-14  2.47028687522e-14  1.70260193959e-14  1.52251931787e-14  1.4048437804e-14  2.26920060661e-15  1.17974095379e-14  4.47996578855e-14  3.75762331171e-14  3.46087816639e-14  3.72679821654e-14  4.11414173927e-14  5.81718721345e-14  6.62360470808e-14  8.39308546455e-14  9.02798009812e-14  1.18938923701e-13  1.53696796056e-13  1.71187456639e-13  2.37841890049e-13  2.91831477781e-13  4.20882786004e-13  5.99652719154e-13  8.78845194943e-13  1.3699061875e-12  2.42749229396e-12  5.62348796565e-12  2.18899197969e-11  5.62667054017e-12  2.41846738015e-12  1.38632517007e-12  8.81234965709e-13  6.12155852287e-13  4.30811371776e-13  3.10240238564e-13  2.33339981023e-13  1.7699665952e-13  1.47234902208e-13  1.02536358213e-13  8.8799192946e-14  7.63478137846e-14  6.43340870867e-14  4.97821145055e-14  2.62886921122e-14  2.1352767973e-14  3.76973868395e-14  3.47745504432e-14  9.54211008793e-15  2.06938221422e-14  1.32345887625e-14  7.41955623038e-15  2.35317009644e-14  1.98702027827e-14  2.30768613294e-14  1.56801793737e-14
 2.43795557306e-14  1.40010200776e-14  1.9981012238e-14  3.8279012418e-14  1.73953752792e-14  1.66206237242e-14  7.07499765573e-15  1.41505679033e-14  2.77410245803e-14  8.40937096724e-15  2.19341336707e-14  3.50157950789e-14  1.28179671988e-14  3.12023234591e-14  2.86826847238e-14  3.90616907225e-14  1.96838140125e-14  5.83611149423e-15  2.73513338939e-14  1.21813079909e-14  1.43377549058e-14 -2.69929842425e-15  1.86992479684e-14  5.23710207986e-14  2.54021815732e-14  1.23916731371e-14  5.16518128797e-15  3.51017957595e-14  4.73242658668e-14  4.37635956252e-14  2.3411035865e-14  1.64378522174e-14  9.2590949706e-15  1.31927394215e-14  1.96221001777e-14  6.70434748016e-15  2.93145834438e-14  2.34230258244e-14  3.13913853727e-14  1.5968088198e-14  1.64713023883e-14  2.15783744552e-14  1.21812175133e-14  1.9376377963e-14  1.57576269451e-14  6.49923781994e-15  8.28476897405e-15  1.00828959191e-14  2.60953757506e-14  3.66802461814e-14  1.55299174851e-14  3.20978064837e-14  3.40461064533e-14  4.48211232956e-14  5.49650357644e-14  7.45478282428e-14  7.30510239998e-14  9.51787501581e-14  1.17759901265e-13  1.38004670036e-13  1.77369622142e-13  2.29212830237e-13  3.0553736777e-13  4.27168149665e-13  5.88610139364e-13  8.67009106302e-13  1.36896145711e-12  2.39883894327e-12  5.62667054017e-12  2.18525575451e-11  5.62939945571e-12  2.43736136964e-12  1.36925183847e-12  8.87851274841e-13  5.98216442302e-13  4.18406724766e-13  3.19621086735e-13  2.31578052166e-13  1.72727355004e-13  1.29975482825e-13  1.21600614638e-13  9.00742235465e-14  6.53174785464e-14  5.52199827448e-14  4.69461588273e-14  3.93572648856e-14  2.84874557406e-14  4.31487632237e-14  5.11669277699e-14  1.23306837709e-14  1.52394672115e-14  3.00528609519e-14  2.87035526357e-14  3.8450542336e-14  4.04757888724e-14  1.14935230461e-14
 2.32289050459e-14  2.71970022445e-15  2.67821582951e-14  3.29448867502e-14  4.05979094264e-15  1.99047823362e-14  1.86126143639e-14  1.48786301568e-14  1.79979102434e-14  6.96286226936e-15  6.35302178895e-15  1.13251547032e-14  2.36590263054e-14  1.93371935599e-14  2.04570740547e-14  1.67671912896e-14  2.12935568382e-14  1.77330834465e-14  2.79634268831e-14  1.22407766207e-14  1.38593000826e-14  7.17526497476e-15  2.18607665713e-14  1.18440324993e-14  2.04031456213e-14  1.60363760781e-14  3.01123130682e-14  2.76084794487e-14  2.8411308692e-14  3.20490779977e-14  1.56386013934e-14  2.50524340273e-14  6.50400580801e-15  1.3797538534e-14  1.84864724449e-14  7.23445101084e-15  1.34741006693e-14  2.35108194289e-14  1.38387242282e-14  1.13320916874e-15  4.04872767636e-14  1.94388099015e-14  2.28133796285e-14  2.5892090851e-14  2.30223696746e-14  2.15620831383e-14  1.14093952116e-14  2.41006196927e-14  2.79123691552e-14  1.34126743633e-14  3.19528890976e-14  2.72053585454e-14  2.9989080426e-14  2.02224754761e-14  3.81848838722e-14  5.5903053496e-14  7.12342879263e-14  8.14572447512e-14  8.47706232267e-14  1.07065525233e-13  1.38079992712e-13  1.91496281453e-13  2.53050106074e-13  3.42630428402e-13  4.33230347902e-13  5.87882065212e-13  8.63742761352e-13  1.36121538067e-12  2.41846738015e-12  5.62939945571e-12  2.19180381646e-11  5.65587577044e-12  2.41928800862e-12  1.37100004701e-12  8.80928401076e-13  6.09405339209e-13  4.24124839355e-13  3.31722176422e-13  2.20347681337e-13  1.78044529545e-13  1.54825829846e-13  1.1223516695e-13  7.89035793078e-14  7.02183937108e-14  4.93789891799e-14  4.90130159059e-14  4.20680287025e-14  4.58512553869e-14  4.61590061141e-14  3.52841365951e-14  2.14393934479e-14  3.04679626437e-14  2.75659472034e-14  1.4025386443e-14  2.15878240005e-14  7.08014413358e-15
 2.09010439318e-15  1.6004631777e-14  2.43459717929e-14  2.6121456738e-14  2.04857224373e-14 -4.95505650817e-15  1.88377528563e-14  3.3542486056e-14  1.4553152333e-14 -2.8779538309e-15  1.52562542257e-14  8.46814691729e-15  2.04803397836e-14  1.67648789268e-14  2.03229473505e-14  3.17921032202e-14  2.52409697178e-14  1.66439728776e-14  1.20749393704e-14  5.13061333803e-15  1.27178386062e-14  1.54224547207e-14  2.85852903133e-14  2.62012054895e-14  2.61279810615e-14  2.63432143756e-14  1.39402854805e-14  1.76741730387e-14  1.96625120584e-14  2.98977642261e-14  1.61590490146e-14  3.63422542176e-14  5.9591918698e-15  6.68224400936e-15  2.26718587129e-14  2.16063134425e-15  2.64961826999e-14  2.51746721522e-14  1.51690943984e-14  4.58207808967e-15  1.37841847527e-14  1.03850256642e-14  1.01095580456e-14  1.60919482041e-14 -6.59287133014e-15  3.40079675508e-16  1.24009331288e-14  2.38118733097e-14  7.592339177e-15  2.76819279457e-14  2.18473281263e-14  2.7440035564e-14  3.61906718175e-14  3.17858501739e-14  3.40001912059e-14  4.5326319361e-14  5.22131350356e-14  7.10821770823e-14  7.25134254024e-14  8.50632306347e-14  1.08911945176e-13  1.42977685325e-13  1.81966810937e-13  2.48447866818e-13  3.31551702236e-13  4.2286626082e-13  6.1183415713e-13  8.8386857932e-13  1.38632517007e-12  2.43736136964e-12  5.65587577044e-12  2.19636114791e-11  5.64597415683e-12  2.40433538786e-12  1.37209183547e-12  8.87991709189e-13  6.10945712013e-13  4.3834701764e-13  3.27516040074e-13  2.18095695025e-13  1.65081653375e-13  1.22272092473e-13  1.12564627561e-13  9.49563024192e-14  7.19709259646e-14  4.60513877744e-14  3.1508214292e-14  3.48294897163e-14  1.8494378926e-14  2.7489602646e-14  3.21860736848e-14  2.33453862e-14  3.22623495666e-14  2.6130622043e-14  1.13203879856e-14  1.91712408633e-14
 1.02853508284e-14  1.24092282358e-14  1.76590010864e-14  1.93936719873e-14  7.99186479574e-15  9.81502987368e-15  1.31216136495e-14 -5.70448128077e-15 -2.42325224575e-17  9.79891652153e-15  1.57673086637e-14  1.1199008777e-14  3.80558633808e-15  1.23157571635e-14  1.81658856816e-14  3.14710198722e-14  2.68129884042e-14  2.93316912714e-14  8.68923122192e-15  2.53527319824e-15  1.28275856378e-14  2.21162396763e-14  2.67557486888e-14  2.59440534146e-14  1.60443303523e-14  2.60226192904e-14  2.38329852737e-14  2.45979310537e-14  1.227706535e-14  3.66586147533e-14  1.22331695086e-14  3.54787784709e-14  1.95907663279e-14  1.74203104474e-14  2.66493569392e-14  6.0857573998e-15  3.27526143358e-14  3.52860242944e-14  2.77190700736e-14  2.67181985266e-14  1.7185397254e-14  2.35137095329e-14  1.71698759549e-14  2.06613161345e-14  1.74992696486e-14  2.49077996375e-14  3.34541859697e-15  3.64018068919e-14  2.49807794436e-14  1.06455943186e-14  4.51240258501e-15  5.81137314363e-15  1.86185314182e-14  2.13037065573e-14  1.77008468319e-14  3.66679378736e-14  4.01027733807e-14  3.62344187964e-14  6.12315490174e-14  6.4410210035e-14  7.35071497495e-14  1.06734801435e-13  1.26028262847e-13  1.90144993295e-13  2.30635572594e-13  3.12613108255e-13  4.44077649954e-13  6.03071087735e-13  8.81234965709e-13  1.36925183847e-12  2.41928800862e-12  5.64597415683e-12  2.18629440411e-11  5.62911008509e-12  2.41501456729e-12  1.3648929951e-12  8.84502237941e-13  5.77812302182e-13  4.16889734313e-13  3.05389990163e-13  2.25308040703e-13  1.62114878104e-13  1.18064966785e-13  1.06550058963e-13  8.84866657724e-14  8.27335237079e-14  3.82500600538e-14  1.98473487464e-14  1.53303267101e-14  2.91875533124e-14  2.53376648851e-14  1.82582114445e-14  2.67694683095e-14  1.93233212337e-14  1.95331548639e-14  2.38452160461e-14
 2.88195643096e-14  2.25314458792e-14  1.47193570985e-14  4.44778382101e-14  2.25617582736e-14  1.19120941442e-14  2.26838620215e-14  1.72228758377e-14  1.30165569349e-14  7.60036440288e-15  1.15139747978e-14  1.24280114667e-14  1.61445456183e-14  2.9652625185e-14  2.81241413359e-14  1.53105541327e-14  1.1425515649e-14 -6.37881503154e-15  1.03140661037e-14  1.91475014432e-14  1.93941542049e-14  2.22567543115e-14  7.08744456585e-15  1.84217021694e-14  2.12303520497e-14  2.23628432363e-14  3.51653935572e-15  2.91045842481e-14  7.16840204632e-15  2.66780408419e-14  3.92122309485e-15  7.51677627881e-15  1.10832738378e-14  1.38225996961e-14  1.69945781402e-14  1.12359280753e-14  9.12126714449e-15  1.30104561363e-14  1.67219496137e-14  2.46943007465e-15  1.45097922276e-14  8.87038007244e-15  2.16467639619e-14  1.16744346982e-14  1.11785267244e-14  1.57295612571e-14  2.32250200948e-14  2.28903940965e-14  6.27806577411e-15  2.10584874119e-14  1.32379831111e-14  2.49303151048e-14  3.62698349589e-14  3.42880042021e-14  3.03350291717e-14  2.04924419498e-14  3.34043264465e-14  2.05439035059e-14  2.22348594631e-14  3.96162154765e-14  7.3871931159e-14  6.57586094413e-14  1.07071709335e-13  1.47151753815e-13  1.74096358081e-13  2.2440079178e-13  3.22634300883e-13  4.33597301043e-13  6.12155852287e-13  8.87851274841e-13  1.37100004701e-12  2.40433538786e-12  5.62911008509e-12  2.18711671186e-11  5.62263983217e-12  2.41810921922e-12  1.36172584434e-12  8.72621120804e-13  5.70738830245e-13  4.18112422105e-13  2.96968286029e-13  2.02349481098e-13  1.63753695744e-13  1.48204139793e-13  1.13964479654e-13  8.60123068504e-14  8.27401736561e-14  5.32814546064e-14  4.88489188483e-14  4.18807899558e-14  3.22910562823e-14  2.47084945031e-14  2.50754858867e-14  2.15203501575e-14  3.19531530273e-14  3.66469912579e-14
 2.42246174655e-14  1.18147656943e-14  1.69035808541e-14  1.91671508567e-14  1.49699440575e-14  2.01507317822e-14  1.36482101664e-14  1.77247240127e-14  1.64356242927e-14  3.040177087e-14 -4.47469713897e-16  1.82435196379e-14  2.16243350081e-14  1.01856687374e-14  2.03078323124e-14  2.61281866028e-14  2.1479939598e-14  1.91618508447e-14  1.40262752257e-14  4.5219843535e-15 -9.4119065399e-16  6.84845640999e-15  1.93665524728e-14  5.47927130199e-16  1.37599592443e-14  2.90995287391e-14  2.00281401593e-14  2.9865897916e-14  2.62881607448e-14  5.04867392638e-15  1.9566492307e-14  1.32645159618e-14  1.77436910751e-14  4.54286472951e-15  3.22401880122e-14  2.3925835257e-14  2.86443259477e-14  3.55971866805e-14  2.17425262225e-14  2.47886121662e-14  2.08297837586e-14  2.55601680661e-14  2.79093122522e-14  3.13051206866e-14  2.50336888534e-14  1.74116339302e-14  6.69063170939e-15  1.63691547536e-14  1.16285127234e-14  2.68190495007e-14  2.27733601107e-14  2.86305529242e-14  3.43499520351e-14  3.11947007664e-14  3.4142647166e-14  2.02405428233e-14  3.04637055666e-14  2.76485536736e-14  3.93502932423e-14  5.74399448854e-14  6.53505559895e-14  6.24820079438e-14  7.34906790091e-14  1.06802637097e-13  1.26467831074e-13  1.74389869331e-13  2.43286847695e-13  3.19967920791e-13  4.30811371776e-13  5.98216442302e-13  8.80928401076e-13  1.37209183547e-12  2.41501456729e-12  5.62263983217e-12  2.18361415152e-11  5.63517181708e-12  2.40203667985e-12  1.36848282918e-12  8.83374665556e-13  6.14723947355e-13  4.40315654992e-13  2.95116116962e-13  2.25351120172e-13  1.78962877699e-13  1.2973374983e-13  1.07619848931e-13  9.27460348903e-14  7.03172847927e-14  4.47131977912e-14  4.22384941234e-14  4.48280885656e-14  1.8680553525e-14  3.47028596853e-14  2.13832378393e-14  3.0661146106e-14  2.25495274744e-14
 5.61004833693e-15  3.15030810436e-14  3.24783622633e-14  1.62495032942e-14  2.70472929464e-14  1.73862802814e-14  1.48344559971e-14  2.47738774216e-14  2.86897902963e-15  1.56395452072e-14  8.79077386749e-15  1.41566408534e-14  2.79462303138e-14  1.9522201578e-14  2.6819066738e-14  2.96235199281e-14  1.85240252716e-14  3.18781776005e-14  3.48826206861e-14  1.64832050703e-14  2.5779808793e-14  1.65042933182e-14  2.69057445374e-14  2.02506834363e-14  3.05452971849e-14  2.38557784729e-14  1.66414622732e-14  1.48951333505e-14  2.47789043538e-14  2.53971320619e-14  1.58012385902e-14  1.91483911742e-14  1.1221209473e-14  3.62137798965e-15  2.77235111816e-14  2.25781297519e-14  3.27751068678e-14  2.50680865383e-14  2.61741237801e-14  2.50746135738e-14  2.24368173764e-14  2.43695516616e-14  1.60273213167e-14  9.08439508353e-15  1.64767361467e-14  2.7321171932e-14  1.65024079448e-14  3.14059142558e-14  1.21951370653e-14  1.97549178583e-14  2.0587165298e-14  2.32375374208e-14  4.14754617476e-14  2.10088737318e-14  1.67419290723e-14  1.9561432476e-14  1.49233217817e-14  2.74274382791e-14  3.18276401395e-14  3.7469011476e-14  6.72299417504e-14  6.02793335928e-14  7.02337589592e-14  8.61625919628e-14  1.00939301481e-13  1.36919200889e-13  1.79342520944e-13  2.39480371306e-13  3.10240238564e-13  4.18406724766e-13  6.09405339209e-13  8.87991709189e-13  1.3648929951e-12  2.41810921922e-12  5.63517181708e-12  2.19389454314e-11  5.63367471725e-12  2.41109089092e-12  1.37464545009e-12  8.94273976274e-13  6.04498326644e-13  4.32046226822e-13  3.03364282322e-13  2.33416786806e-13  1.81580052508e-13  1.34433574165e-13  9.16422207302e-14  7.73311422599e-14  7.23127970114e-14  3.1790245427e-14  3.9026317581e-14  2.58734107601e-14  8.86510672284e-15  1.61775329007e-14  2.27450328483e-14  1.31361480642e-14
 1.42810048226e-14  2.19540547847e-14  1.56654513266e-14  1.361586362e-14  8.7617811004e-15  5.18969619663e-15  1.74752917788e-14  2.9030864545e-14  2.06440060344e-14  1.81534077271e-14  1.37199129346e-14  1.60755152261e-14  7.06598493851e-15  2.24265733587e-14  1.8512419936e-14  2.35956917486e-14  1.9624881433e-14  2.49949261638e-14  2.6706105153e-14  1.93512487248e-14  1.39666778692e-14  2.83436106166e-14  1.30756642939e-14  1.29205926441e-14  4.87104540889e-15  2.32711943652e-14  2.83847525759e-15  9.55023901041e-15  1.73996953452e-15  7.84007662106e-15  6.49675274412e-15  1.44872942738e-14  1.7948950413e-14  1.69067821128e-15 -5.86553047709e-18  7.67509587644e-15  1.67819052147e-14  1.61484017672e-14  2.96648005248e-14  2.58392149346e-14  1.75985105188e-14  2.3612993135e-14  1.4892274721e-14  1.82608105421e-14  1.46956944295e-14  1.18624289005e-14  1.04190428211e-14  2.01299903186e-14  6.94055292517e-15  2.36509998933e-14  8.74028195295e-15  1.45808813234e-14  9.87975172857e-15  4.01150223559e-15  1.88083522295e-14  1.92449740137e-14  4.11622970481e-14  2.56949121025e-14  3.47359462651e-14  3.20040891405e-14  4.82658399602e-14  4.77828987036e-14  6.11221249693e-14  7.53468002211e-14  8.18293077066e-14  9.70946801558e-14  1.47289403871e-13  1.67555761301e-13  2.33339981023e-13  3.19621086735e-13  4.24124839355e-13  6.10945712013e-13  8.84502237941e-13  1.36172584434e-12  2.40203667985e-12  5.63367471725e-12  2.18757543294e-11  5.63470813134e-12  2.41947867662e-12  1.39985039064e-12  8.92805259162e-13  6.03804003223e-13  4.37269005409e-13  3.0616322235e-13  2.32310996092e-13  1.63503903151e-13  1.44239675368e-13  1.05770648491e-13  7.42329041049e-14  6.71622778142e-14  4.97044493372e-14  4.42231288397e-14  3.58402657467e-14  3.43361974667e-14  2.852588496e-14  1.17062881765e-14
 2.38352417544e-14  4.2102755654e-14  1.82977275063e-14  3.20259226715e-14  1.59979170285e-14  2.23820606746e-14  2.20568459956e-14  2.39532137417e-14  2.75479926124e-14  2.87502743951e-14  1.015470778e-14  1.00595491936e-14  2.03780230842e-14  2.9030125889e-14  2.04918228848e-14  2.1755278523e-14  2.91321039978e-14  2.05723764388e-14  2.18507186408e-14  4.43454736438e-14  2.84913886859e-14  6.9284948697e-15  1.00757888759e-14  1.74587883933e-14 -2.48101405281e-15  1.03315148948e-14  1.70802254573e-14  2.4151939602e-14  2.63481922142e-14  2.35696256464e-14  2.20014900928e-14  1.59685741718e-14  3.00767829493e-14  2.93857874801e-14  7.43511273872e-15  4.05411222716e-15  2.26525441031e-14  2.58769280593e-14  2.70567350847e-14  4.06697453275e-14  1.70145572853e-14  4.31771750541e-14 -2.2544429558e-17  2.34881001561e-14  3.5669933723e-14  2.30753990638e-14  8.9308609079e-15  2.59032160047e-14  1.36768413501e-14  1.57493057434e-14  8.25353861344e-15  1.10345498995e-14  1.73602814243e-14  1.11253471375e-14  3.55556388875e-14  3.56972498139e-14  3.38149450418e-14  2.96969604561e-14  3.47890805425e-14  3.62622350488e-14  4.61937445211e-14  3.27298332674e-14  4.61223543281e-14  6.06435248347e-14  8.3517394147e-14  7.64272706189e-14  1.12127744549e-13  1.45062633283e-13  1.7699665952e-13  2.31578052166e-13  3.31722176422e-13  4.3834701764e-13  5.77812302182e-13  8.72621120804e-13  1.36848282918e-12  2.41109089092e-12  5.63470813134e-12  2.18810269996e-11  5.61787327289e-12  2.42176312142e-12  1.38769230288e-12  8.82427139614e-13  6.01627176342e-13  4.25230337849e-13  3.18129699406e-13  2.35204873997e-13  1.89784376173e-13  1.4575509253e-13  1.04865455889e-13  6.70964990476e-14  4.71860153931e-14  6.509787515e-14  3.53120516042e-14  3.11261191398e-14  1.61401665413e-14  3.11734424452e-14
 4.00168721418e-14  3.72043164095e-14  7.84182002022e-15  3.00964297699e-14  2.83818601889e-14  1.76135395853e-14  1.68152903292e-14  3.10039321077e-14  1.95151871425e-14  2.48634667142e-14  1.28399202362e-14  2.38509489702e-15  6.26550913246e-15  2.00943853465e-14  1.20179786277e-14  2.02628811511e-14  2.2223133411e-14  1.42882975819e-14  1.1041633565e-14  1.75554348278e-14  1.96132853218e-14  3.31205205821e-15  2.10407667987e-15  2.73180163562e-14  1.63473592201e-14  2.77817972157e-14  2.85960624039e-14  1.65961820316e-14  8.16791736768e-15  2.50287847114e-14  5.4623669214e-15  2.28785155797e-14  2.27558025717e-14  2.19438466802e-14  7.89167028158e-15  4.11800898873e-15  1.47765839801e-14  2.17912854595e-14  6.3541342003e-15  2.91471507858e-14  1.75061434793e-14  3.38716047115e-14  1.23544309388e-14  1.3960153325e-14  5.22242224578e-14  2.24993582737e-14  4.96752129581e-15  1.61639895373e-14  2.23950431706e-14  1.92604499072e-14  1.92032713044e-14  1.61199777307e-14  5.29856056198e-15  2.38505316495e-14  3.66138902887e-14  3.03200073152e-14  3.30841333938e-14  2.89107511232e-14  3.71965179949e-14  3.70650326893e-14  4.09817773573e-14  4.89701611766e-14  6.15247257635e-14  5.96048806295e-14  4.914754653e-14  7.12308439716e-14  9.58230241553e-14  1.07171674727e-13  1.47234902208e-13  1.72727355004e-13  2.20347681337e-13  3.27516040074e-13  4.16889734313e-13  5.70738830245e-13  8.83374665556e-13  1.37464545009e-12  2.41947867662e-12  5.61787327289e-12  2.18713765055e-11  5.65268702905e-12  2.41808774647e-12  1.38193818927e-12  8.82215059385e-13  5.9566944445e-13  4.3434327813e-13  3.07936140782e-13  2.37584459946e-13  1.71621373356e-13  1.31360983382e-13  9.78526602995e-14  7.51834236995e-14  7.48772397187e-14  7.22552943288e-14  5.48783849614e-14  4.04294222073e-14  4.99373365721e-14
 3.78478381888e-14  4.41141494659e-14  2.23034133957e-14  4.55326103951e-14  2.13688886919e-14  2.5503808194e-14  2.83152693373e-14  3.33417625796e-14  1.64872271051e-14  2.11033435879e-14 -1.1109448231e-16  1.82568718471e-14  2.365267336e-14  2.30103923152e-14  2.60204631776e-14  2.32396211498e-14  4.23870140705e-14  1.87275521997e-14  2.09324327311e-14  2.32654705633e-14  5.70152634723e-15  7.39936940674e-15  2.10574843241e-14 -1.94288440353e-15  2.22804013036e-15  2.9141067883e-14  3.08794026956e-15 -5.63036458856e-15  5.56540582624e-15  1.05670004818e-14  7.33559928724e-15  2.83189032228e-14  3.96762688178e-14  2.71288320852e-14  6.7092259961e-15  2.67529489461e-14  2.05589356838e-14  2.11866482468e-14  2.03090369089e-14  3.53594893571e-14  1.60766526162e-14  2.3881827211e-14  1.80588290606e-14  2.83608379087e-14  1.57619767397e-14  1.53625163817e-14  1.28803811633e-14  3.29901894411e-14  2.37838708103e-14  2.90991296139e-14  2.38052019069e-14  2.12363386065e-14  2.3393729301e-14  2.58703443648e-14  3.12769843405e-14  1.89151139363e-14  2.34401144654e-14  2.71288753031e-14  3.99146829103e-14  3.44775900037e-14  3.50364124807e-14  4.90564964644e-14  4.82436523573e-14  5.85466779893e-14  2.16065749953e-14  6.12060508241e-14  7.68137374893e-14  9.03658617417e-14  1.02536358213e-13  1.29975482825e-13  1.78044529545e-13  2.18095695025e-13  3.05389990163e-13  4.18112422105e-13  6.14723947355e-13  8.94273976274e-13  1.39985039064e-12  2.42176312142e-12  5.65268702905e-12  2.18890600407e-11  5.61851486359e-12  2.41200538563e-12  1.36970263917e-12  8.80931895898e-13  6.09532905384e-13  4.2055088021e-13  3.09330597077e-13  2.32442065444e-13  1.69292345202e-13  1.28568081562e-13  1.09445727641e-13  9.74505405189e-14  6.85504659869e-14  5.85766057089e-14  5.1696701818e-14  3.587444405e-14
 3.6507903618e-14  3.5427346135e-14  2.52824514827e-14  2.29339966713e-14  1.59549079452e-14  3.88877937923e-14  1.5862105799e-14  2.02439339392e-14  7.44732180226e-15  4.60306029744e-15  1.50397563447e-14 -6.50099452234e-15  2.81051547595e-14  1.63182446053e-14  2.03781162618e-14  1.85362299512e-14  2.0605784374e-14  9.49015327654e-15  1.17797427197e-14  2.0183430398e-14  1.6123895601e-14  1.75457580053e-14  1.30744261962e-14  2.69921629405e-17  2.18413389156e-14  3.59835832042e-14  2.64544008059e-14  1.67398595344e-14  1.82689741442e-14  1.96540970945e-14  1.61273512729e-14  3.81507071557e-14  2.86238093426e-14  1.95895052024e-14  2.29266474434e-15  1.29438030435e-14  6.57331854222e-15  1.72922688997e-14  2.02569624325e-14  3.78561516537e-14  3.22232004485e-14  2.75465756565e-14  2.27000931529e-14  2.81273794285e-14  1.76450092344e-14  9.61999048016e-15  3.49865996461e-14  3.72870634092e-14  1.45036715195e-14  3.06554999007e-14  3.2458434901e-14  1.68759241444e-14  8.83053776442e-15  3.73033278596e-15  1.36703636345e-14  1.49093806156e-14  2.66146309172e-14  2.77611246068e-14  4.499468086e-14  2.41405006941e-14  4.87778801725e-14  2.30111533196e-14  3.04867756317e-14  6.3018130354e-14  4.9942355005e-14  5.96310377064e-14  5.48859676303e-14  7.91270361339e-14  8.8799192946e-14  1.21600614638e-13  1.54825829846e-13  1.65081653375e-13  2.25308040703e-13  2.96968286029e-13  4.40315654992e-13  6.04498326644e-13  8.92805259162e-13  1.38769230288e-12  2.41808774647e-12  5.61851486359e-12  2.18274707307e-11  5.60801100737e-12  2.4060512152e-12  1.3535090913e-12  8.8708903971e-13  5.98274876631e-13  4.35293364571e-13  3.05255694197e-13  2.23057300317e-13  1.71406138346e-13  1.3380799347e-13  1.17723975711e-13  7.75958886121e-14  6.64603024688e-14  5.12926304023e-14  4.39303278476e-14
 5.51813680484e-14  4.95892892095e-14  2.60546026795e-14  5.25592701766e-14  2.02084943138e-14  3.04919179631e-14  1.58770282431e-14  3.13410423774e-14  1.46893050344e-14  3.10069440417e-14  1.69130772819e-14  2.72001487843e-14  2.33029182683e-14  2.22429694257e-14  1.72770782517e-14  5.19914334464e-14  2.27154689438e-14  1.79747704632e-14  1.58926339845e-14  2.63551303908e-14  2.85771873186e-14  3.45525675607e-14  3.05070221801e-14  2.08166827052e-14  1.80547555909e-14  3.12352092492e-14  2.42250682235e-14  1.33509596871e-14  3.6950573892e-14  1.3772335847e-14  1.12852910624e-14  3.88342037789e-14  3.35441696791e-14  3.1185660844e-14  1.24899983084e-14  3.495340524e-14  3.49096113572e-14  1.82343110673e-14  1.82229201714e-14  3.79880828029e-14  2.60967092694e-14  1.78109217587e-14  3.54263907183e-14  1.00438357736e-14  2.69999812879e-14  1.95370904356e-14  4.17580533859e-14  2.67582478673e-14  2.59248773881e-14  3.00089476908e-14  3.67594620604e-14  1.23736821373e-14  1.82514804325e-14  3.16891272537e-14  2.27731085388e-14  1.83542764479e-14  2.56763425832e-14  2.3341605367e-14  3.61221887963e-14  2.67454557487e-14  3.74402254909e-14  9.52462036034e-15  2.29265568151e-14  2.22438136582e-14  3.3682379472e-14  4.76959545743e-14  4.54266156888e-14  6.18180673683e-14  7.63478137846e-14  9.00742235465e-14  1.1223516695e-13  1.22272092473e-13  1.62114878104e-13  2.02349481098e-13  2.95116116962e-13  4.32046226822e-13  6.03804003223e-13  8.82427139614e-13  1.38193818927e-12  2.41200538563e-12  5.60801100737e-12  2.18191031405e-11  5.61770299654e-12  2.41830388432e-12  1.36626362849e-12  8.68052424279e-13  6.20784691551e-13  4.38008439225e-13  3.10664150797e-13  2.27897641879e-13  1.91234573683e-13  1.53018235976e-13  1.09780247538e-13  7.18305208382e-14  6.53330921812e-14  5.930537038e-14
 6.04175255667e-14  3.04790091361e-14  2.09273718186e-14  3.51273689996e-14  2.10444467619e-14  1.77412372531e-14  1.37070358312e-14  1.99007269713e-14  1.71672072583e-14  1.26962439467e-14  9.59217731631e-15  8.72091197089e-15  1.60317343149e-14  1.66998949886e-14  1.05531729906e-14  6.04431582998e-15  1.05792809864e-15 -1.02233033573e-15 -1.5680617485e-14  2.31358419066e-14  3.20892013404e-14  3.12295433124e-14  1.50034399729e-14  2.52119462393e-14  2.29320233771e-14  2.83290842299e-14  2.11950618017e-14  1.54908498666e-14  3.37200244552e-14  1.9454343515e-14  1.80783483888e-14  1.39270556107e-14  1.95342349717e-14  2.09092361676e-14  1.37884738439e-14  1.71451882873e-14  3.5389595227e-14  2.995770504e-14  1.17565687058e-14  1.47010467924e-14  2.87091535533e-14  2.24917273347e-14  4.53184741945e-14  1.57913845202e-14  3.61076839905e-14  2.44001079947e-14  2.03166704081e-14  2.72982663084e-14  2.59307373442e-14  1.67183983196e-14  2.11312989437e-15  1.32553407534e-14  2.37633618024e-14  1.01454993556e-14  6.64806661826e-15  2.93697201799e-14  2.45759042093e-14  1.79453143043e-14  2.50438243888e-14  2.74483916318e-14  2.67302652303e-14  9.16696873718e-15  9.3009748117e-15  2.49265837044e-14  2.89591278216e-14  4.11503625916e-14  3.47148668398e-14  3.72073494007e-14  6.43340870867e-14  6.53174785464e-14  7.89035793078e-14  1.12564627561e-13  1.18064966785e-13  1.63753695744e-13  2.25351120172e-13  3.03364282322e-13  4.37269005409e-13  6.01627176342e-13  8.82215059385e-13  1.36970263917e-12  2.4060512152e-12  5.61770299654e-12  2.18071325327e-11  5.63056689445e-12  2.40407509588e-12  1.35152574674e-12  8.76736663179e-13  5.98428452349e-13  4.36109894058e-13  3.1354730436e-13  2.33084635409e-13  1.90523318551e-13  1.40668308037e-13  1.0373708952e-13  8.79349454425e-14  6.53075126301e-14
 6.49330916688e-14  5.19204167569e-14  3.87126521291e-14  3.5887332793e-14  3.31019234622e-14  9.00711085311e-15  9.29243660802e-15  7.25321075062e-15  1.61357570846e-14  7.2971554598e-15  1.10506971053e-15 -7.73141614809e-15  2.06492553178e-14  2.00625704729e-14  9.68906551336e-15 -7.55466047866e-16  1.53910247845e-14  6.50412710949e-15  1.61618872882e-14  2.31630698358e-14  2.64497530023e-14  2.51433565384e-14  1.93352560794e-14  3.20739978307e-14  3.27267736737e-14  2.94624740965e-14  7.96494672662e-15  1.45287827725e-14  1.55462988196e-14  1.56328668524e-14  9.33725002752e-15  1.27136453091e-14  2.29076072975e-14  1.69469077826e-14  1.31613709287e-14  3.03104584597e-14  2.53496796231e-14  4.00519806496e-14  2.27639539389e-14  2.51806624139e-14  3.28023039242e-14  1.68583519022e-14  3.32675830988e-14  3.19451986988e-14  3.77341522292e-14  4.19564442732e-14  2.4140727543e-14  2.18294911353e-14  8.80435064945e-15  3.23460864339e-14  3.50434492332e-14  1.12493094661e-14  1.98477844898e-14  2.08239733745e-14  3.03681292979e-14  3.52067168957e-14  2.26054376569e-14  2.09621451885e-14  3.25286349502e-14  3.25793302476e-14  2.51103256558e-14  1.84969502772e-14  1.36568548443e-14  1.60907872615e-14  2.42647586764e-14  3.69429674351e-14  3.76435336804e-14  2.9643727772e-14  4.97821145055e-14  5.52199827448e-14  7.02183937108e-14  9.49563024192e-14  1.06550058963e-13  1.48204139793e-13  1.78962877699e-13  2.33416786806e-13  3.0616322235e-13  4.25230337849e-13  5.9566944445e-13  8.80931895898e-13  1.3535090913e-12  2.41830388432e-12  5.63056689445e-12  2.18666713903e-11  5.63552882915e-12  2.42035931056e-12  1.37120996711e-12  8.7754305873e-13  5.98209223499e-13  4.24453837667e-13  3.03957615413e-13  2.3660986004e-13  1.71515833831e-13  1.3041579717e-13  1.17232374345e-13  6.50745356048e-14
 8.88418802087e-14  7.68581571548e-14  5.17999065967e-14  6.59190904195e-14  4.17929483803e-14  2.43817081519e-14  2.89967673019e-14  1.48983657207e-14  2.33609006326e-14  4.36603649555e-14  3.38195482934e-14  8.14666264902e-15  2.0213110175e-14  3.23498732898e-14  1.10434669138e-14  1.44362001467e-14  1.88140756544e-14  6.80719188588e-15  2.33569265771e-14  2.16205615693e-14  3.45286408776e-14  1.11967899048e-14  2.23118293999e-14  2.11732579098e-14  1.90568119855e-14  2.29095679752e-14  2.84073879556e-14  2.42048105198e-14  2.08932594499e-15  1.34822890698e-14  6.36146044004e-15  1.22957329798e-14  1.48176594855e-14  2.78241624598e-14  1.72399326112e-14 -2.54840744596e-15  2.73687466818e-15  1.56608768128e-14  2.36363825303e-14  1.66728586139e-14  2.76876528158e-14  1.42434092101e-14  1.18083537826e-14  2.43228289739e-14  1.81498287052e-14  3.07463474093e-14  1.71417287907e-14 -3.8702904324e-16  1.70671973801e-14  1.95384303976e-14  2.32648216388e-14  2.55536049626e-14  2.39177662089e-14  2.51756888344e-14  1.20597470324e-14  1.78161256166e-14  1.64410140859e-14  7.89696659088e-15  3.3367925868e-14  4.42054604355e-14  3.80975244339e-14  2.15782317977e-14  2.39428082682e-14 -1.4266667097e-15  1.80275045968e-14  8.10815788584e-15  1.98787580632e-14  2.59746391738e-14  2.62886921122e-14  4.69461588273e-14  4.93789891799e-14  7.19709259646e-14  8.84866657724e-14  1.13964479654e-13  1.2973374983e-13  1.81580052508e-13  2.32310996092e-13  3.18129699406e-13  4.3434327813e-13  6.09532905384e-13  8.8708903971e-13  1.36626362849e-12  2.40407509588e-12  5.63552882915e-12  2.18354205186e-11  5.61595093062e-12  2.40349361388e-12  1.36451626884e-12  8.67207045842e-13  6.06409994489e-13  4.19656823095e-13  3.16430653232e-13  2.43063450273e-13  1.71622035002e-13  1.49073036162e-13  9.67535488772e-14
 1.12392128871e-13  1.02898073962e-13  8.46035077971e-14  5.50541654112e-14  3.84612390973e-14  2.63337234933e-14  5.31150642899e-14  2.89417677432e-14  2.40301711008e-14  1.23145104912e-14  1.92694817877e-14  1.86758520808e-14  1.4014666006e-14  2.07938622845e-14  1.97573336226e-14  1.3974138205e-14  8.07858739788e-15  9.48061765939e-15  1.27519680533e-14  2.17859274155e-14  1.66707834315e-14  5.87746442902e-15  1.19201623542e-14  2.31182214006e-14  1.60173145853e-14  2.53279726136e-14  1.26008441144e-14  3.29680040623e-14  1.08403352416e-14  2.67389188678e-14  9.36936916545e-15  1.28273009318e-14  1.73488821743e-14  2.08235625024e-14  7.23975744597e-15 -2.91177915933e-15  2.39740560702e-15  7.79202316123e-15  2.29430245409e-14  8.10564831122e-15  2.1676957102e-14 -2.66856101044e-15  1.27822631226e-14  1.32967779547e-14  2.58295841383e-14  2.8769174641e-14  2.66543620283e-14  1.34317054361e-14  8.5045849952e-15  1.56060828483e-14  2.16439584049e-14  7.62792279204e-15  2.11674640909e-14  2.90000680773e-14  3.07283510011e-14  1.51109755554e-14  9.28388213983e-15  1.46737113048e-14  3.03426657498e-14  2.29165033958e-14  8.4609834712e-15  2.21252701726e-14  2.59406193805e-14  1.50476854632e-14  3.87172573144e-14  2.74307217909e-14  1.96142490661e-14  1.77798597941e-14  2.1352767973e-14  3.93572648856e-14  4.90130159059e-14  4.60513877744e-14  8.27335237079e-14  8.60123068504e-14  1.07619848931e-13  1.34433574165e-13  1.63503903151e-13  2.35204873997e-13  3.07936140782e-13  4.2055088021e-13  5.98274876631e-13  8.68052424279e-13  1.35152574674e-12  2.42035931056e-12  5.61595093062e-12  2.18966806183e-11  5.62690441656e-12  2.42485359302e-12  1.3676119254e-12  8.88161530402e-13  6.00547880665e-13  4.23716774243e-13  3.06800941261e-13  2.31377526254e-13  1.64019005979e-13  1.30296902915e-13
 1.40433610264e-13  1.27621600529e-13  9.76324386313e-14  7.34387136829e-14  4.37879260779e-14  3.84293012791e-14  2.57219500423e-14  3.13829561378e-14  3.02686362867e-14  2.93705941101e-14  3.52599112141e-14  4.25557694627e-14  4.52534779426e-14  3.53872896074e-14  1.79978232344e-14  2.71502820469e-14  3.62697417709e-14  1.24331760808e-14  3.23034560964e-14  3.71687542456e-14  1.18260330897e-14  1.82067922363e-14  2.77902386752e-14  1.62329606065e-14  1.94294395432e-14  3.06605305423e-14  2.15172107202e-14  1.23491657578e-14 -2.805248876e-15 -5.76071588721e-16  2.16686558995e-14  3.08878667178e-14  4.4794441528e-14  1.86732296619e-14  1.39838861103e-14  2.28844915454e-14  2.45443334645e-14  2.06236995064e-14  2.07941081265e-14  1.49008674943e-14  2.54442422906e-14  3.02404431406e-15  2.01070715755e-14  2.46772135192e-14  1.51327368051e-14  2.17117326309e-14  2.38575765229e-14  7.49219789118e-15  2.06019339684e-14  2.13595547852e-14  2.70479514317e-14  2.69218750545e-14  2.37692814545e-14  2.32211392131e-14  1.89108557576e-14  1.64909949114e-14  1.91371615323e-14  1.48797841903e-14  1.36893078122e-14  3.37077933495e-14  1.88145090489e-14  3.96815429536e-14  2.42304007158e-14  1.34266709924e-14  2.56910312908e-14  2.42285039724e-14  1.6557104644e-14  2.21594566381e-14  3.76973868395e-14  2.84874557406e-14  4.20680287025e-14  3.1508214292e-14  3.82500600538e-14  8.27401736561e-14  9.27460348903e-14  9.16422207302e-14  1.44239675368e-13  1.89784376173e-13  2.37584459946e-13  3.09330597077e-13  4.35293364571e-13  6.20784691551e-13  8.76736663179e-13  1.37120996711e-12  2.40349361388e-12  5.62690441656e-12  2.18584500675e-11  5.62158611663e-12  2.40663805536e-12  1.36008403672e-12  8.85177627774e-13  6.20652479624e-13  4.15087339559e-13  3.22674253687e-13  2.35907008751e-13  1.75818132803e-13
 1.728521347e-13  1.48647844556e-13  1.08064961116e-13  8.80655940988e-14  7.22407942856e-14  6.26337258887e-14  3.68380759706e-14  4.5287262277e-14  3.18583166049e-14  1.6838126825e-14  3.80314662782e-14  3.20831463934e-14  3.02622443738e-14  7.41679227402e-15  2.48489689205e-14  2.44955832426e-14  3.18653709397e-14  1.81793707778e-14  2.51976029954e-14  1.72104427608e-14  2.38979403836e-14  1.15233645948e-14  1.60132641431e-14  1.24802102925e-14  1.92884202318e-14  2.18181544152e-14  1.27495121467e-14  2.35029409986e-14 -4.75713212738e-15  1.09994918333e-14  1.72703701671e-14  2.77914349708e-14  2.21837502391e-14  2.88388688873e-14  3.02789811807e-14  3.13649257175e-14  6.77195573412e-15  2.12066383443e-14  3.43412806777e-15  2.38678863428e-14  2.03414412277e-14  2.9656856895e-14  2.40239004688e-14  1.74136556741e-14  2.2466951409e-14  1.64363198828e-14  1.80858358669e-14  5.38249372276e-15  2.42782071049e-14  2.48396884391e-14  1.9700195307e-14  2.82837896979e-14  4.71616636019e-14  2.17520152248e-14  3.331343441e-14  3.42365472921e-14  2.16496517741e-14  2.6467714651e-14  1.76311332536e-14  2.25870052078e-14  3.30628263938e-14  2.62159900953e-14  2.41519763882e-14  2.96606564073e-14  3.01289401059e-14  4.18939172623e-14  2.36906114571e-14  2.59912827461e-14  3.47745504432e-14  4.31487632237e-14  4.58512553869e-14  3.48294897163e-14  1.98473487464e-14  5.32814546064e-14  7.03172847927e-14  7.73311422599e-14  1.05770648491e-13  1.4575509253e-13  1.71621373356e-13  2.32442065444e-13  3.05255694197e-13  4.38008439225e-13  5.98428452349e-13  8.7754305873e-13  1.36451626884e-12  2.42485359302e-12  5.62158611663e-12  2.19100862206e-11  5.62806024636e-12  2.40456157646e-12  1.36807475813e-12  8.82007698016e-13  5.85182967947e-13  4.26811682294e-13  3.10920309806e-13  2.37034517605e-13
 2.31994512557e-13  1.80508683782e-13  1.39759487463e-13  1.00962666474e-13  9.19000017118e-14  8.07179259267e-14  4.52615227425e-14  4.97108300994e-14  3.69387750518e-14  3.22489361753e-14  4.11595327553e-14  2.79443867482e-14  3.0128099628e-14  2.90998663315e-14  2.15470895029e-14  2.43624109197e-14  4.79454361691e-14  3.21812992686e-14  3.55199840398e-14  2.64503139947e-14  4.49580336235e-14  2.80304621368e-14  2.8623211241e-14  8.15354562182e-15  1.15341349027e-14  6.31093525507e-15  1.44965487065e-15  3.14704286034e-14  2.20210107188e-14  2.31934728248e-14  3.46464722249e-14  3.94764821941e-14  3.22908959348e-14  2.87979007431e-14  3.27707855969e-14  5.4431520221e-14  3.31135873757e-14  2.16740732164e-14  1.84448461434e-14  4.37019748596e-14  3.30211929412e-14  3.07916625547e-14  2.82092530271e-14  9.79891256478e-15  1.96998668907e-14  2.46410053531e-14  1.72942062e-14  1.45033311707e-14  1.43816512086e-14  2.21484422221e-14  6.82987611039e-16  2.51556850385e-14  2.8479929289e-14  1.59753449049e-14  2.80511952798e-14  2.56831740942e-14  2.12253402766e-14  3.05044248985e-14  1.89510468759e-14  2.88001783211e-14  3.23403672425e-14  2.76673667951e-14  2.9299086712e-14  2.06833622077e-14  9.77221419219e-15  2.27490309243e-14  1.44848089093e-14  2.66254287977e-14  9.54211008793e-15  5.11669277699e-14  4.61590061141e-14  1.8494378926e-14  1.53303267101e-14  4.88489188483e-14  4.47131977912e-14  7.23127970114e-14  7.42329041049e-14  1.04865455889e-13  1.31360983382e-13  1.69292345202e-13  2.23057300317e-13  3.10664150797e-13  4.36109894058e-13  5.98209223499e-13  8.67207045842e-13  1.3676119254e-12  2.40663805536e-12  5.62806024636e-12  2.18976073625e-11  5.60719808931e-12  2.41090557692e-12  1.36613241823e-12  8.73260307855e-13  5.90496339463e-13  3.97115048981e-13  3.04744546687e-13
 3.10714806982e-13  2.26011301511e-13  1.81939853589e-13  1.52889230187e-13  1.21428083386e-13  6.86154953817e-14  5.46833800466e-14  6.72179016525e-14  4.76827512183e-14  4.89545218423e-14  4.14550771349e-14  2.86880519318e-14  3.90323079867e-14  3.85964101039e-14  3.72099812854e-14  3.23080416872e-14  5.60665663126e-14  3.36790970245e-14  4.85039333865e-14  2.79904235795e-14  2.6971173443e-14  1.83651220784e-14  1.0983099065e-14  2.50630978158e-14  3.10166722479e-14  2.85301373818e-14  1.99078343122e-14  2.74820498117e-14  2.94238748929e-14  4.04953641979e-14  5.92636412056e-14  2.37484835412e-14  3.3147453978e-14  3.42916218596e-14  2.83900591277e-14  3.57641766379e-14  2.32625301335e-14  2.98190014031e-14  1.64751789188e-14  3.69788470733e-14  2.22945571471e-14  3.72617817754e-14  2.62901319714e-14  1.35949947657e-14  3.41990115309e-14  1.72975578047e-14  2.63980418339e-14  1.52828296095e-14  9.5266636134e-15  1.65638188059e-14  3.91624887947e-15  2.90106446501e-14  1.85757938337e-14  2.8305428131e-14  2.1985446911e-14  2.77194865766e-14  2.30803394473e-14  1.36715945452e-14  1.98063208e-14  7.81664246449e-15  2.19660099562e-14  1.09772751847e-15  2.18858895683e-14  2.17766218434e-14  1.2652361545e-14  2.69833885119e-14  2.17090240023e-14  1.50245217484e-14  2.06938221422e-14  1.23306837709e-14  3.52841365951e-14  2.7489602646e-14  2.91875533124e-14  4.18807899558e-14  4.22384941234e-14  3.1790245427e-14  6.71622778142e-14  6.70964990476e-14  9.78526602995e-14  1.28568081562e-13  1.71406138346e-13  2.27897641879e-13  3.1354730436e-13  4.24453837667e-13  6.06409994489e-13  8.88161530402e-13  1.36008403672e-12  2.40456157646e-12  5.60719808931e-12  2.1839918676e-11  5.61789035091e-12  2.40463415178e-12  1.35315839805e-12  8.78332457207e-13  5.91299066172e-13  4.19507953815e-13
 4.31772285331e-13  3.15620049181e-13  2.2958303535e-13  1.68388581382e-13  1.54477027542e-13  1.19775121724e-13  9.43258687153e-14  7.29824943667e-14  5.51214473598e-14  5.40840276349e-14  4.3292674133e-14  1.46465310451e-14  2.38853171923e-14  3.55999414047e-14  3.34660073897e-14  2.99976134551e-14  3.68750154624e-14  2.97054871493e-14  4.03353424717e-14  1.19677191565e-14  9.30138679482e-15  1.92727728127e-14  1.76694883643e-14  2.32680837242e-14  3.31665704977e-14  2.93244792663e-14  3.17516229296e-14  9.71686548955e-15  2.45236705689e-14  5.77796686192e-15  2.65029946907e-14  3.11892731976e-14  8.17015574157e-15  1.42213922384e-14  3.10937299949e-14  1.70627116376e-14  1.46679219334e-14  1.76703990609e-14  5.6107286622e-15  2.80781874419e-14  3.38237262611e-14  4.08194575436e-14  1.88558920104e-14  1.59753886011e-14  1.1502725932e-14  3.28017379787e-14  4.10228244715e-14  1.33554103816e-14  7.18566777866e-15  5.36771983651e-15  1.26245845462e-14  3.53278476179e-14  4.12815624914e-15  2.74337379256e-14  2.44767087089e-14  2.66262977005e-14  2.24108262539e-14  1.93734294011e-14  6.38456994578e-15  2.91466161327e-14  2.56739346824e-14  1.79393797123e-14  3.40709690686e-14  2.47125670805e-14 -2.25534985005e-15  1.73821969597e-14  2.49247384857e-14  2.81263861884e-14  1.32345887625e-14  1.52394672115e-14  2.14393934479e-14  3.21860736848e-14  2.53376648851e-14  3.22910562823e-14  4.48280885656e-14  3.9026317581e-14  4.97044493372e-14  4.71860153931e-14  7.51834236995e-14  1.09445727641e-13  1.3380799347e-13  1.91234573683e-13  2.33084635409e-13  3.03957615413e-13  4.19656823095e-13  6.00547880665e-13  8.85177627774e-13  1.36807475813e-12  2.41090557692e-12  5.61789035091e-12  2.18353735091e-11  5.64054524428e-12  2.4033333275e-12  1.37696828411e-12  8.6730467018e-13  6.03493988882e-13
 6.17570643966e-13  4.15795524703e-13  3.15105665529e-13  2.35406747991e-13  1.89882417757e-13  1.48871075804e-13  1.14807320136e-13  1.13879535602e-13  7.88800086862e-14  6.54506344513e-14  6.30069987898e-14  3.87055771173e-14  3.10166306813e-14  4.12333174964e-14  4.25474008832e-14  2.39057326968e-14  1.95514650238e-14  2.20303152621e-14  3.61664566694e-14  1.36168481236e-14  1.73018440053e-14  1.6371812182e-14  1.63487724389e-14  9.5229812245e-15  2.14659744857e-14  2.38564059072e-14  1.86824252048e-14  3.15619409954e-14  3.51216891002e-14  3.01119324303e-14  2.41624322624e-14  3.71756189514e-14  2.09052842982e-14  2.25958566327e-14  1.79186323e-14  2.01489188132e-14  2.53177127765e-14  1.83625467262e-14  1.43340556206e-14  2.50093870196e-14  2.38009580777e-14  3.26346154328e-14  4.56310688399e-14  2.58965377225e-14  1.7393155466e-14  3.61145512988e-14  4.52453501517e-14  3.24524864164e-14  1.34122752902e-14  2.5353499636e-14  6.81795828968e-15  1.39610627851e-14  8.09991277368e-15  2.93840500469e-14  3.50884624355e-14  1.6951136871e-14  1.18544549352e-14  2.8755539801e-14  2.88645192049e-15  2.24315111001e-14  1.32099017367e-14  8.05139400201e-15  2.61750410297e-14  2.13297726951e-14  2.56163554859e-14  1.23952811989e-14  1.03854745548e-14  1.75474437808e-14  7.41955623038e-15  3.00528609519e-14  3.04679626437e-14  2.33453862e-14  1.82582114445e-14  2.47084945031e-14  1.8680553525e-14  2.58734107601e-14  4.42231288397e-14  6.509787515e-14  7.48772397187e-14  9.74505405189e-14  1.17723975711e-13  1.53018235976e-13  1.90523318551e-13  2.3660986004e-13  3.16430653232e-13  4.23716774243e-13  6.20652479624e-13  8.82007698016e-13  1.36613241823e-12  2.40463415178e-12  5.64054524428e-12  2.19596979193e-11  5.62313819946e-12  2.41710887534e-12  1.3669483048e-12  8.8237856217e-13
 8.83487945244e-13  5.92948340616e-13  4.12149163407e-13  3.10752699792e-13  2.45401798226e-13  1.72263601897e-13  1.33271137321e-13  1.11804099058e-13  8.48169981404e-14  7.12243976148e-14  5.03974410418e-14  3.98246499789e-14  2.59419973247e-14  4.54730997342e-14  1.41795763149e-14  3.09410610203e-14  2.39702959975e-14  1.59205530903e-14  2.98402264951e-14  1.41369374798e-14  1.87743453029e-14  8.3125759095e-15  1.89014918562e-14  6.12887511554e-15  1.62484023537e-14  5.59748721724e-15  1.7005593331e-14  1.87876864131e-14  1.97157918627e-14  2.06611804246e-14  2.39118147205e-14  2.19216107793e-14  8.68647848565e-15  8.62533324583e-15  8.80049335513e-15  4.13477701384e-15  5.07394946143e-15  2.21699093258e-14  2.66039431287e-14  2.25097187575e-15 -6.85844387085e-16  3.05181658376e-15  2.36144993527e-14  2.8337231144e-14  2.32472989374e-14  1.35657290067e-14  3.41585820977e-14  2.62600337027e-14  1.77443646593e-14  1.63909255564e-14  1.54769192639e-14  1.92127797012e-14  2.68980179332e-14  3.0757094961e-14  1.5827260693e-14  1.89537310337e-14  1.79992128938e-14  1.24838389134e-14  1.90090963069e-14  1.804582442e-14  1.11421832301e-14  6.96485607233e-15  1.48141118129e-14  2.56465367492e-15  1.2186271632e-14  3.55940704761e-15  1.23897446235e-14  2.06756704164e-14  2.35317009644e-14  2.87035526357e-14  2.75659472034e-14  3.22623495666e-14  2.67694683095e-14  2.50754858867e-14  3.47028596853e-14  8.86510672284e-15  3.58402657467e-14  3.53120516042e-14  7.22552943288e-14  6.85504659869e-14  7.75958886121e-14  1.09780247538e-13  1.40668308037e-13  1.71515833831e-13  2.43063450273e-13  3.06800941261e-13  4.15087339559e-13  5.85182967947e-13  8.73260307855e-13  1.35315839805e-12  2.4033333275e-12  5.62313819946e-12  2.18857768861e-11  5.6217924882e-12  2.41118054732e-12  1.37611099398e-12
 1.37021760649e-12  8.81940313336e-13  6.17368544e-13  4.26454095253e-13  2.95970760097e-13  2.08598599949e-13  1.7135723659e-13  1.13224148304e-13  9.3647548652e-14  9.4517228797e-14  7.71984757284e-14  6.81492302399e-14  4.45780693912e-14  6.38576722595e-14  4.14221577425e-14  2.05616425651e-14  2.25594845264e-14  3.51084394014e-14  4.54982978401e-14  1.36463172043e-14  2.23513575443e-14  3.57463265366e-14  2.72261814002e-14  2.25978424394e-14  2.60178106628e-14  1.77070649455e-14  2.3682519755e-14  3.07615420125e-14  2.20741548278e-14  2.55451003772e-14  2.80986997079e-14  2.11942258274e-14  2.2004599411e-14  2.53197056797e-14  2.04757088293e-14  1.34727035947e-14  1.22526507306e-14  2.92431170512e-14  1.88238292988e-14  2.62651517823e-14  2.67330076273e-14  1.74329297634e-14  2.30942557783e-14  2.94011091831e-14  2.86144019675e-14  2.36243463099e-14  2.64090246138e-15  1.77159600504e-14  2.65959457729e-14  1.5788448429e-14  2.71608982209e-15  1.63105670767e-14  2.2812561485e-14 -8.94705426502e-16  1.99199317475e-14  1.9623228306e-14  1.92106431433e-14  9.64317728221e-16  5.26375799242e-15  2.72019118651e-14  1.90259926102e-14  2.60782873762e-14  2.81376704852e-14  9.23650122805e-15  2.12339972157e-14  2.22194717549e-14  9.76083997524e-15  2.00446009466e-14  1.98702027827e-14  3.8450542336e-14  1.4025386443e-14  2.6130622043e-14  1.93233212337e-14  2.15203501575e-14  2.13832378393e-14  1.61775329007e-14  3.43361974667e-14  3.11261191398e-14  5.48783849614e-14  5.85766057089e-14  6.64603024688e-14  7.18305208382e-14  1.0373708952e-13  1.3041579717e-13  1.71622035002e-13  2.31377526254e-13  3.22674253687e-13  4.26811682294e-13  5.90496339463e-13  8.78332457207e-13  1.37696828411e-12  2.41710887534e-12  5.6217924882e-12  2.18185663291e-11  5.60620936392e-12  2.41799360809e-12
 2.40918509886e-12  1.37598581645e-12  8.91294451236e-13  6.1474557739e-13  4.29342499913e-13  3.09088168168e-13  2.36304216695e-13  1.64770920177e-13  1.19439017518e-13  1.08818371443e-13  9.31515520071e-14  7.78264331344e-14  5.68436515018e-14  3.33632616446e-14  5.3633998629e-14  3.17820607582e-14  3.61312983023e-14  2.60450117536e-14  3.40766679508e-14  4.57468276066e-15  1.87438068131e-14  2.12264766427e-14  2.75691093916e-14  2.3360462299e-14  2.20079699005e-14  1.83061181356e-14  2.17935079942e-14  1.54776179414e-14  3.17885518211e-14  2.85786966524e-14  1.34217473999e-14  1.03453565295e-14  9.49513276517e-15  2.59997898498e-14  7.55097250996e-15  1.22003713925e-14  1.88813493685e-14  2.98287767292e-14  2.00591630914e-14  1.08163755659e-14  6.95723163409e-15  2.20079330199e-14  1.16721283313e-14  2.23777857149e-14  5.78879598299e-15  3.31996338948e-14  2.28526655868e-14  1.63391307963e-14  2.06780402213e-14  2.30611148669e-14  1.42133194759e-14  9.20174615864e-15  1.76715342182e-14  1.25893409613e-14  1.54920782739e-14 -1.76877219423e-16  1.28632263902e-14  5.72759395434e-15  2.95278001096e-15  1.49264626457e-14  2.61275606126e-14  2.71171468614e-14  2.18292409462e-14  9.51878993695e-15  2.35362900303e-14  2.67543871123e-14  1.82770880557e-14  1.0429106292e-14  2.30768613294e-14  4.04757888724e-14  2.15878240005e-14  1.13203879856e-14  1.95331548639e-14  3.19531530273e-14  3.0661146106e-14  2.27450328483e-14  2.852588496e-14  1.61401665413e-14  4.04294222073e-14  5.1696701818e-14  5.12926304023e-14  6.53330921812e-14  8.79349454425e-14  1.17232374345e-13  1.49073036162e-13  1.64019005979e-13  2.35907008751e-13  3.10920309806e-13  3.97115048981e-13  5.91299066172e-13  8.6730467018e-13  1.3669483048e-12  2.41118054732e-12  5.60620936392e-12  2.18147099782e-11  5.61701208043e-12
 5.64714071171e-12  2.44203151042e-12  1.37591373449e-12  8.73369483661e-13  6.04339500801e-13  4.2880804333e-13  2.92340836768e-13  2.15605191166e-13  1.73912898759e-13  1.25102859271e-13  9.39247724798e-14  9.60574436137e-14  6.40302645156e-14  6.17838382603e-14  5.00993692121e-14  4.03641841996e-14  3.09334388014e-14  1.18254626667e-14  2.68743911627e-14  2.27136845186e-14  2.10152366415e-14  2.50468922761e-14  2.46800686501e-14  3.29505055318e-14  2.73403369649e-14  4.07894233378e-14  1.95099969625e-14  2.22293031092e-14  1.67311049172e-14  1.93477721365e-14  2.05019715519e-14 -4.33161510322e-15  1.52426472089e-14  1.29206710307e-14  5.85399696402e-15  3.07065408716e-14 -1.14028392923e-15  4.56965618262e-14  3.85545225192e-14  2.79302938648e-14  2.31623011959e-14  2.2627068739e-14  2.22532116816e-14  2.1517920283e-14  1.33428064963e-14  1.36296408238e-14  7.15643495183e-15  2.21528387176e-14  2.88020907125e-14  2.17826538162e-14  8.04872244316e-15  1.25105213547e-14  1.14322368538e-14  1.38323768787e-14  2.65238943945e-14  1.66721874563e-14  1.44486645855e-14  1.42382254571e-14  3.15161841258e-14  2.47350254513e-14  2.2717333554e-14  3.66427132936e-14  2.54302989551e-14 -6.54777546014e-15  3.1378110754e-14  3.0285126066e-14  1.22679064655e-14  5.80154945427e-15  1.56801793737e-14  1.14935230461e-14  7.08014413358e-15  1.91712408633e-14  2.38452160461e-14  3.66469912579e-14  2.25495274744e-14  1.31361480642e-14  1.17062881765e-14  3.11734424452e-14  4.99373365721e-14  3.587444405e-14  4.39303278476e-14  5.930537038e-14  6.53075126301e-14  6.50745356048e-14  9.67535488772e-14  1.30296902915e-13  1.75818132803e-13  2.37034517605e-13  3.04744546687e-13  4.19507953815e-13  6.03493988882e-13  8.8237856217e-13  1.37611099398e-12  2.41799360809e-12  5.61701208043e-12  2.18960226413e-11


==> anc/correlator_b12_Nt11_dist21.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 8.52637344023e-05  9.46149143394e-05  8.2475805852e-05  7.39394734568e-05  7.85353585601e-05  6.61277857303e-05  4.87731794872e-05  3.54146654298e-05  3.39278760892e-05  3.03082287897e-05  2.00391019088e-05  1.93417193354e-05  1.15504410677e-05  1.74657624592e-05  9.10127348507e-06  5.54439902333e-06  3.06235939536e-06 -1.6893269806e-07  1.31676524667e-05  2.20461405866e-06 -6.53777250533e-06 -3.68851036205e-08 -4.77109984771e-07 -3.27754742629e-06  8.10700126953e-06  9.63334007446e-07 -5.09649437207e-06 -5.72759388999e-06 -3.52683984418e-06 -7.73480278402e-06  7.84814869999e-06  1.84499496895e-06  2.28545165315e-06  1.21951766888e-06  4.02872657657e-06 -7.06375788859e-06 -7.31362882014e-07  5.03924826901e-06  1.2975362552e-06  4.05434076886e-06  1.10122219916e-05  1.85801607227e-05  3.67637723771e-06 -1.31150688437e-08 -1.06127889054e-06  7.45412481564e-06  8.60768456091e-06  4.82865934737e-06  7.01966758452e-06  2.52025283091e-06 -4.34266612713e-06 -2.06512160233e-06 -2.37967089399e-06 -9.55995527616e-06 -2.07701767042e-06  2.98470813631e-06  8.36237651775e-06  8.89968977053e-06  7.63063017684e-06 -1.35709388685e-06  3.07785900214e-06 -7.84539508054e-06 -3.52121504883e-06 -3.29195740896e-06  3.51498290772e-06  1.5108243022e-06 -4.36171095169e-06 -1.11276643515e-05 -6.23609944962e-06 -2.47778202845e-06  1.14690494585e-05  7.52754110104e-06  6.4742597665e-06  3.73477869805e-07  2.05034968626e-06 -1.30299300278e-05  1.7306174361e-06  8.3948754462e-07  1.3746986969e-05  5.47722695137e-06  5.79137079402e-06  4.81857683934e-06  1.04659100733e-05  1.55457838098e-05  9.5396846983e-06  1.41290541864e-05  1.45185324654e-05  2.98574562744e-05  3.39175861539e-05  4.40427548692e-05  3.32634596935e-05  6.68704059762e-05  6.6427756716e-05  7.78562126563e-05  8.67399632443e-05  8.36533398631e-05
 0.507842858283  0.506035978646  0.506589603638  0.505973557131  0.506530094893  0.507438481237  0.507831980638  0.507646568373  0.507067739698  0.50734660678  0.507146291007  0.507729285647  0.506162812255  0.506829842147  0.507149861203  0.507590913685  0.507319268972  0.506758919613  0.505748313814  0.506529797687  0.505665501657  0.506793593239  0.507043394373  0.505894482168  0.50608981048  0.506956000898  0.507392686034  0.506377199978  0.505924300033  0.507106578487  0.506795809432  0.50671631419  0.50643281447  0.50647296973  0.505830309012  0.505631219422  0.506442473445  0.507359434783  0.506834044473  0.506699620007  0.505819143627  0.506744731093  0.506935676565  0.505498499249  0.506527484171  0.505591374853  0.506203164984  0.506874768917  0.506513704377  0.507288567018  0.507750636668  0.507055104502  0.506481347025  0.507461192405  0.50770182474  0.505659673532  0.506803326825  0.506346593187  0.50570971946  0.507001165826  0.50535790709  0.506976907982  0.50689718336  0.507636245244  0.506228073846  0.506667622062  0.506098105701  0.507425319967  0.506430450453  0.505996443793  0.506712362564  0.505676930867  0.506502220431  0.506280096894  0.506455302172  0.506578994793  0.50577967026  0.5060930381  0.507001934459  0.506438322707  0.508325943328  0.506516951483  0.506056007622  0.507562142081  0.507425546567  0.505623863712  0.506417840918  0.506871447996  0.506126572444  0.506864488012  0.507224302025  0.507508013437  0.50630335638  0.506675700344  0.507450332375  0.507299298779
 3.55224945711e-11  9.14508450498e-12  3.91609665311e-12  2.22036554051e-12  1.43647343983e-12  9.6801347058e-13  6.90534426412e-13  4.89019392066e-13  3.54966986158e-13  2.75102454058e-13  2.0163235425e-13  1.6823752878e-13  1.29333800482e-13  1.03203817467e-13  1.20820561489e-13  1.08255727473e-13  8.07405140315e-14  5.98537638776e-14  3.75283263862e-14  2.64836031484e-14  1.24907362087e-14  5.07393303579e-14  3.04898211765e-14  3.78390550589e-14  2.67346633404e-14  2.79737968749e-14  1.8068610974e-14  1.91782835711e-14  3.91524420338e-14  4.6894622114e-14  2.42064085524e-14  4.17149824461e-14  1.86859284254e-14  4.49840879368e-14  1.09288943333e-14 -5.91968167933e-15  3.98395984248e-14  2.71850464572e-14  1.92666083466e-14  2.78657066019e-14 -4.38093412997e-15  1.69337417287e-14 -3.76690952026e-15 -1.18038683111e-15 -1.99529970607e-17  1.83228538746e-14  4.32612335479e-14  3.62889771192e-14  3.22417351475e-14  1.71932771958e-14 -6.83879377893e-15  3.78347097712e-15 -5.07730120289e-15  5.99679027439e-16  1.73631024347e-14  3.05692611958e-14  3.86315529813e-14  2.87522939335e-14  1.32065683891e-14  4.26796216863e-14  1.510377858e-14  1.90526078274e-14  8.82313403025e-15  1.91813320602e-14  1.61189706525e-14  3.33491896501e-14  2.51218063586e-14 -7.93773364499e-16  2.55473170006e-14  1.29779214656e-14  8.19188521369e-15  7.04226396723e-15  4.44518310362e-14  1.67561820312e-14  1.71757919246e-14  3.10007496268e-14  3.30522831817e-14  4.17679533988e-14  2.95341492188e-14  4.00968403908e-14  4.38474548074e-14  7.32737275221e-14  8.43142806266e-14  1.04235803347e-13  1.47362678526e-13  1.4959480589e-13  2.18782741834e-13  2.5862214505e-13  3.32275296326e-13  5.01893874567e-13  6.7342467076e-13  9.6671804746e-13  1.42620754e-12  2.20849896137e-12  3.92031470339e-12  9.12821188211e-12
 9.14508450498e-12  3.53949241501e-11  9.09041340551e-12  3.90088960507e-12  2.22459118798e-12  1.40040345512e-12  9.97446690546e-13  6.7804892426e-13  4.99934698545e-13  3.46253556234e-13  2.76103270864e-13  2.28865237842e-13  1.81411016111e-13  1.2250484139e-13  1.44933851907e-13  7.09630932073e-14  6.4204770685e-14  6.15396619675e-14  3.39916747161e-14  4.7850006304e-14  3.43752246309e-14  3.89949942588e-14  2.22524887545e-14  2.65341952388e-14  3.55361018784e-14  3.22488059726e-14  2.41857465736e-14  1.96189215874e-14 -9.54627130095e-16  4.36728733572e-15 -8.37444712084e-15  2.44285710368e-14 -4.68374334412e-15  4.80840792235e-14  1.98096993941e-15  3.46775916218e-14  3.09967058588e-14  2.61547221742e-14  1.95778804539e-14  5.96322361218e-14  1.5658333443e-14  1.96069412404e-14  8.04348396155e-15  1.67052515073e-14  1.01763193506e-14  9.33943044201e-17  2.66057715849e-15  2.97903445301e-14  4.90892329713e-14  4.26572388528e-14  5.61127237092e-14  2.24293624523e-14  4.11073248305e-14  2.89247766782e-14  4.31219019881e-14  1.47073829251e-14  1.19468510979e-14  3.64947483206e-15 -5.43614961308e-15 -6.84086276155e-15 -6.55043882329e-15 -1.97384846737e-15  8.08160006239e-15  2.48723606842e-14  5.97063559452e-15  3.90308914906e-14 -5.50091239502e-15  7.32660061011e-15  1.40528942122e-14  2.18564761464e-14 -4.31329502496e-15  1.66675965648e-14  2.40046462861e-14  2.268247793e-14  1.60529251821e-14  3.21854687928e-14  2.45191377197e-14  1.84677367713e-14  3.74395439597e-14  4.44294392745e-14  4.73536700639e-14  6.28236808743e-14  9.4291211386e-14  8.80395098385e-14  1.00450562997e-13  1.19045168889e-13  1.60773189806e-13  2.18334622593e-13  3.03835885836e-13  3.81256818094e-13  5.06612696343e-13  6.76430161143e-13  9.53737952608e-13  1.42788995042e-12  2.21455405378e-12  3.90933345159e-12
 3.91609665311e-12  9.09041340551e-12  3.54072521282e-11  9.09923307997e-12  3.89908378812e-12  2.2023459349e-12  1.43303557619e-12  9.69461358651e-13  6.6299859664e-13  4.80225238552e-13  3.61126413432e-13  2.54644352701e-13  1.94285487045e-13  1.31358110315e-13  1.29029428905e-13  9.58079074686e-14  4.13915786581e-14  6.25500506986e-14  5.57680209505e-14  2.17179483725e-14  1.46521371216e-15  2.02762327824e-14  1.69232611249e-14  2.04235747146e-14  4.20225601486e-14  5.3770303744e-14 -3.42702162206e-15 -3.85718693526e-15  1.33011113407e-15  2.91084476011e-14  3.00413533247e-14  2.91509466064e-14  2.1264658901e-14  3.3546638512e-14  9.89436114078e-15  3.65718415835e-14  8.96527316605e-15  1.90334443889e-14  3.05818746999e-14  4.0567410838e-14  3.92780328851e-15  2.43823955004e-15 -6.27173820459e-15 -9.44309177453e-15  1.01168589505e-14 -2.87663443844e-15  3.65165441227e-14  2.22305483171e-15  5.57859511877e-15  2.72782588184e-14  1.02081509703e-14  1.42258241879e-14 -2.94298975808e-16  2.95364137487e-14  2.26817373626e-14  3.13660686447e-14 -1.2827833772e-15  1.48669249806e-14 -1.24720073726e-14  7.3326090624e-15  1.23869749199e-14 -1.90716276652e-15 -3.32848338291e-15  2.75200507136e-14  2.05624424569e-14  4.19404004323e-14  2.3723204139e-14  2.96634979261e-14 -2.14178884674e-14  2.96792434325e-14  3.90190450414e-15  3.87388161031e-14  2.68367877071e-14  2.92616833687e-14  1.08455971508e-14  2.58184130835e-14  2.27096400966e-14  6.5946930044e-15  3.02627593146e-14  1.57529890141e-14  3.42355118654e-14  4.11537897871e-14  5.08327374716e-14  7.17946378637e-14  6.24427931945e-14  1.01577482551e-13  1.37012951208e-13  1.7202591351e-13  2.00751215079e-13  2.54338006038e-13  3.41624476171e-13  4.86113511729e-13  6.78798031116e-13  9.89372995508e-13  1.43885252402e-12  2.21156025629e-12
 2.22036554051e-12  3.90088960507e-12  9.09923307997e-12  3.53719107964e-11  9.13150412599e-12  3.90393443121e-12  2.22517670126e-12  1.41675353611e-12  9.74762245933e-13  6.78886563814e-13  5.03755050159e-13  3.88645422559e-13  2.79375213961e-13  1.90170903863e-13  1.87885550629e-13  1.64606080023e-13  1.20008554313e-13  9.06189119852e-14  6.38945286282e-14  5.95050231291e-14  4.3670449593e-14  5.22801287649e-14  6.16746402452e-14  3.32508832636e-14  2.88310302023e-14  1.92422625706e-14  1.80972473413e-14  3.11902124181e-14  1.59200903613e-14  1.39352028618e-14  2.40259565153e-14  3.72348125113e-14  4.6826434191e-14  4.45802150489e-15  2.53045834814e-14  3.32031237872e-14  1.0329506413e-14  2.70679201785e-14  3.65864001281e-14  4.41044894173e-14  5.74530010537e-15  2.76902345693e-14  1.37213692463e-15  1.95046736004e-14 -2.59987590041e-15 -3.06029075268e-15  1.19953365501e-14  7.06089370367e-15  2.67605662543e-15 -1.51358379476e-14  2.87218520104e-14 -2.10557815179e-14  2.20382078817e-14  1.16846223895e-14  6.64713470394e-15  4.15395520412e-14  8.61210506797e-15 -5.2205921947e-15  1.1411701104e-14  2.95220139129e-14  1.43740136025e-14  1.12203834242e-14  6.30033384176e-15  2.01385912882e-14  1.49124893889e-14  5.79153086239e-14  4.20135983328e-14  2.73254516304e-14  3.30550489972e-14  1.4595558321e-14  4.59479373262e-15  2.57369501289e-14  7.83148529467e-15  1.34318676647e-16 -1.91048050867e-14  2.43551129945e-15  2.26351158575e-14  1.09180224249e-14  5.53703271921e-14  1.61002336994e-14  2.3777806243e-14  3.2728111744e-14  4.72528902532e-14  1.91225073436e-14  2.80468219599e-14  8.04735132481e-14  1.15474313017e-13  1.03918502431e-13  1.3943572022e-13  2.04897476087e-13  2.74848711596e-13  3.60882924885e-13  5.23825843265e-13  6.92557820226e-13  1.01673142521e-12  1.42211998289e-12
 1.43647343983e-12  2.22459118798e-12  3.89908378812e-12  9.13150412599e-12  3.53896515251e-11  9.10524759053e-12  3.93290985995e-12  2.21705328128e-12  1.43202082438e-12  9.90866193563e-13  6.83013157509e-13  4.89225136154e-13  3.71730127016e-13  2.76119795559e-13  2.10099431797e-13  1.87027025025e-13  1.36556908352e-13  8.43899928901e-14  5.9338673232e-14  7.44155181813e-14  5.21160960548e-14  4.66170897645e-14  5.2800058523e-14  1.66271503008e-14  3.1075845981e-14  2.7534172661e-16  2.31634137114e-14 -1.689338305e-14  2.77660566891e-14  3.1905268239e-14  4.06525898102e-14  1.83323976005e-14  4.47333166509e-14  1.01591382146e-14  3.24414342352e-14  1.75503281885e-14 -8.01261359631e-15  2.15438015813e-14  2.40530006353e-14  1.1184539722e-14  1.57703748827e-15  2.43403931306e-14  6.72469758641e-15  3.47894112783e-14  1.16743997437e-15  7.94282487004e-15  5.17775931299e-15  3.84482263898e-14  5.39054598469e-15  1.55423765797e-15  4.41576615676e-16 -1.35545107595e-14  4.16175427123e-14  2.35831189265e-14  2.49590759294e-14  3.86687241982e-14  2.49986606537e-14  3.38239065525e-14 -4.76147948907e-15  1.26763213622e-14  2.336482261e-15 -3.68660903468e-15  1.55649376684e-14 -8.54612233888e-15  3.72990736383e-15  1.82707489836e-14  1.40895675169e-14  3.21922667629e-15  2.06996462532e-14  3.80379931193e-14  4.49408043887e-14  3.31635015936e-14  2.80832418403e-14  4.38355194112e-14  6.20803492609e-15  4.81732682421e-14  2.28782185703e-14  4.1805008379e-14  3.9533148816e-14  3.08811492162e-14  3.45230704585e-14  4.16955552877e-14  4.35070901198e-14  3.59494424188e-14  2.6617803545e-14  3.48463344325e-14  5.64821197837e-14  9.92767344823e-14  1.16303198308e-13  1.72360642264e-13  1.79120870859e-13  2.5770732484e-13  3.70240402124e-13  4.8639943805e-13  6.88475826444e-13  9.60159248715e-13
 9.6801347058e-13  1.40040345512e-12  2.2023459349e-12  3.90393443121e-12  9.10524759053e-12  3.54509988741e-11  9.12777046927e-12  3.89931857038e-12  2.20621163756e-12  1.42441816578e-12  9.63878661083e-13  6.77187889596e-13  4.93723595809e-13  3.22563113015e-13  2.70484948984e-13  2.2507080936e-13  1.53246223075e-13  1.10369256881e-13  9.65025505394e-14  1.08031963996e-13  6.43248367566e-14  3.20416559242e-14  4.31722865878e-14  3.80250857402e-14  3.30232460304e-14  7.12740857072e-15  1.75055596719e-14  2.46078037975e-14  3.08991189589e-14  3.85506001688e-14  2.82615393716e-14  1.60341636626e-14  3.27644746722e-14 -1.34390557969e-14  2.31215233519e-14  1.44234481035e-14 -2.21379503752e-14  3.23168857585e-14  4.60945918376e-14  1.72837213865e-14  1.55666221154e-16  3.84118304951e-15  1.80161353785e-14  2.02177557983e-14  2.50840196818e-14  7.21264923649e-15 -2.52386017962e-14 -5.52623347323e-15  1.33811914962e-14 -2.54376056316e-14  2.83469972493e-14 -3.2422671004e-16  2.20517292849e-14  3.4603508278e-14  3.65078001301e-14  1.01512577345e-14  4.8081478666e-15  1.59679243304e-14  3.77716230558e-14  3.73520728718e-14 -8.22054607752e-15  1.47396951083e-14  3.72496528461e-15  2.58549936077e-14  4.83545955672e-14  3.83341317561e-14  1.75547041264e-14  9.45024517979e-15  8.3155964921e-15  2.41965865972e-14  4.90866966259e-15  8.6099021065e-15  1.5031644554e-14  3.51073606553e-14  1.22638181257e-14  2.90132013568e-14  4.24798253576e-14  1.76244454467e-14  3.18328011738e-14 -1.36345206251e-14  2.30977495488e-14  2.41773603321e-14  1.56218935611e-14  3.9263285705e-14  3.96766464301e-14  5.93222156371e-14  8.64260971723e-14  6.51743791885e-14  7.63869962572e-14  1.25577320579e-13  1.82192163345e-13  2.01009863164e-13  2.96935517393e-13  3.77933421042e-13  4.72197523052e-13  6.75911947387e-13
 6.90534426412e-13  9.97446690546e-13  1.43303557619e-12  2.22517670126e-12  3.93290985995e-12  9.12777046927e-12  3.55195204561e-11  9.15564668726e-12  3.91130147932e-12  2.21433368874e-12  1.42609317857e-12  9.21435134515e-13  6.76788635324e-13  4.73675592332e-13  3.40341800627e-13  2.91718885533e-13  2.27967439436e-13  1.8412139837e-13  1.27293788996e-13  1.31768195233e-13  8.14197627652e-14  3.26629214242e-14  7.4741336404e-14  5.47873547776e-14  2.70874646744e-14  2.81384523594e-14  2.64435588886e-14  4.40571356455e-15  2.25107497786e-14 -4.48252223455e-15  4.79478277093e-15  3.16482761101e-14  4.65283796811e-14  9.35708951134e-15  2.58185750547e-14  2.33197914932e-14  4.25619887587e-15  1.04913916866e-15  4.65876220456e-14  2.55184437913e-14  1.60740987527e-14  1.51495799912e-14 -2.99948009257e-15  4.25639719595e-15  2.50242755217e-14  2.88760131379e-14  3.48851613534e-14  1.03576458728e-14 -1.98859833637e-14 -6.10070929724e-15  1.78426227676e-14  5.04754976215e-15 -1.03607897194e-15  1.35089227923e-14  3.27613104627e-14  8.12032214365e-15  2.22138257991e-14  5.64900803118e-14  7.06235547515e-14  5.2787507775e-14  3.77579705644e-14  3.71820787865e-14  3.74746771302e-14  3.25583168021e-14  4.44082103301e-14  2.70318335076e-14  2.54262378986e-14  4.69148308653e-14  3.38872509974e-14  1.52274206677e-14  2.90761093329e-15  3.5454070375e-15  3.47069732272e-14  3.26090652296e-14  1.73334515773e-14  2.2177241113e-14  1.75671130852e-14  1.52431642032e-14  3.7149587997e-14  4.02030395045e-15  1.94529307081e-14  4.21702928613e-14  1.65630329954e-14  3.88465161799e-14  3.30757379926e-14  8.81455687479e-14  6.19488429424e-14  6.74782493536e-14  8.4418740659e-14  7.41836842892e-14  1.03768015636e-13  1.66104976956e-13  2.37103311873e-13  2.74447855113e-13  3.73591791276e-13  5.02914173561e-13
 4.89019392066e-13  6.7804892426e-13  9.69461358651e-13  1.41675353611e-12  2.21705328128e-12  3.89931857038e-12  9.15564668726e-12  3.54628116524e-11  9.1159038061e-12  3.92966464075e-12  2.22838036534e-12  1.42079189209e-12  9.67300490475e-13  6.84623501661e-13  4.88157175466e-13  3.67860922291e-13  2.79556525758e-13  2.18065182914e-13  1.81747885443e-13  1.4545624406e-13  9.68473082394e-14  9.53065728937e-14  7.07626040474e-14  8.30758974604e-14  5.41394497681e-14  4.61106849343e-14  6.63722881016e-14  2.22038144939e-14  5.55682067338e-14  3.33764477437e-14  4.57277773235e-14  3.1451866936e-14  5.85678487154e-14  5.62265537393e-14  4.71762897622e-14  2.40862858079e-14  3.74469495093e-14  2.22553567215e-14  1.33027042853e-14  7.10491111568e-15  2.56446598756e-14  1.70687441367e-14  1.95647948807e-14  1.52441634578e-14  2.46288565727e-14  3.73454559172e-14  2.13618925518e-14  2.82209869778e-14  1.88882662449e-14  1.8110491477e-14  5.42119903474e-15  1.64564036118e-14  4.13719597117e-14  2.79823568745e-14  1.97019761109e-14 -1.95807483503e-14  1.49321013468e-14  2.66165181063e-14  5.181374882e-14  3.90675716987e-14  4.1678164653e-14  5.82559010566e-14  2.40908296433e-14  3.7493041081e-14  4.81180297002e-14  3.58252461862e-14  2.65134879087e-14  2.1403964533e-14  3.13826012099e-14 -4.06289597033e-15  1.74349656758e-15  2.51382026759e-14  3.07187678466e-14  2.57563506555e-14  4.55196485237e-16 -2.12805672681e-15  1.13701535468e-14  1.48122361161e-14  4.31498188608e-14  3.54688661261e-15 -1.91689023461e-14  1.80512246492e-14  2.91555317784e-15  1.874095023e-14  2.73599371681e-14  1.74080541139e-14  4.63349678044e-14  5.26157521152e-14  8.96274059424e-14  8.56419760555e-14  1.00310571686e-13  1.24431409896e-13  1.35414076168e-13  2.26245950496e-13  2.57517696508e-13  3.6972513464e-13
 3.54966986158e-13  4.99934698545e-13  6.6299859664e-13  9.74762245933e-13  1.43202082438e-12  2.20621163756e-12  3.91130147932e-12  9.1159038061e-12  3.54373089128e-11  9.09132374185e-12  3.91017294562e-12  2.20766029529e-12  1.39250423099e-12  9.56585267217e-13  6.79039175027e-13  4.78111016338e-13  3.59715199625e-13  2.99716369757e-13  2.32047474296e-13  1.64586335357e-13  1.21703012733e-13  1.05115899876e-13  8.23317677935e-14  8.84025280785e-14  3.95036725409e-14  1.66365776241e-14  6.96141260021e-14  3.1523728324e-14  4.19220374716e-14  3.72249159834e-14  4.59636357275e-14 -6.73260962986e-15  1.56577616094e-14  3.13028633012e-14  3.01577629964e-14  1.07976602052e-14  2.03640649056e-14  4.45323680351e-15  3.88179417943e-15  1.89860096492e-14  2.91330881196e-14  4.2342591851e-15 -2.86120125753e-15  2.17818376393e-14  1.96727482876e-14  4.80835883513e-14  3.45928497717e-14  1.02520614448e-14  2.55129913449e-14  8.28689571947e-15  2.04403621374e-14  1.78314896641e-14  2.3302790005e-14  2.87122795398e-14  2.51649499634e-14  1.51677530639e-14  2.02785775232e-14 -1.28100499004e-14  2.7374893766e-14  1.14650488627e-14  7.11983741253e-15  3.66557800757e-14  9.82610826641e-15  4.02784267399e-14  1.80879651603e-14  2.09222629717e-14  2.03510088668e-14  2.93216929403e-14  2.4603741335e-14  8.13493479e-15  4.67654018271e-15  2.6811679093e-14  2.55783835699e-14  3.42875093346e-15  1.98647175702e-14  1.00067215022e-14  9.08421992719e-15 -1.05359500015e-14  2.27638059402e-14 -1.36752443778e-14 -5.87167512397e-15  1.68340371364e-14  2.04916107145e-14  1.43397007709e-14  2.18267099755e-14  3.53183645807e-14  7.81817008797e-14  4.13153335818e-14  7.22243725956e-14  7.13155092519e-14  6.12246714964e-14  1.28950014774e-13  1.00606610834e-13  1.67018922789e-13  2.10474019162e-13  2.77733271769e-13
 2.75102454058e-13  3.46253556234e-13  4.80225238552e-13  6.78886563814e-13  9.90866193563e-13  1.42441816578e-12  2.21433368874e-12  3.92966464075e-12  9.09132374185e-12  3.54592745576e-11  9.11632359423e-12  3.90336572752e-12  2.18209385856e-12  1.40597290982e-12  9.70700808453e-13  6.74277191801e-13  5.0308666863e-13  3.8462731821e-13  2.81483966462e-13  2.04338984338e-13  1.12165069137e-13  1.13118980716e-13  6.83365298431e-14  9.7170908907e-14  4.15733345989e-14  3.2760134787e-14  2.9410766811e-14  3.10380192797e-14  3.12998541845e-14  1.85820236675e-14  3.26905908075e-14  1.93830892775e-14  2.04828767722e-14  2.41836267811e-14  1.84200602927e-14 -4.06964669553e-15 -4.93483857692e-16  1.09014269651e-14  8.40505794881e-15  2.26004134582e-14  5.21857731159e-15 -2.06276561084e-14  8.33981742594e-15  8.56858571211e-15  2.86273225913e-14  2.44185049611e-14  2.07691870305e-14  2.05147498849e-14  1.93941537758e-14  2.14257464171e-14  1.83340524261e-14  2.81168154313e-14  1.96740733836e-14  3.77042963661e-15 -6.52850574552e-15  1.90049334502e-14  5.15985407718e-14  5.71632614612e-15  2.16939350313e-14  1.46201951554e-14  7.64634715023e-15  1.90506230799e-14 -9.70752265885e-15  4.93656731589e-14  2.28697030072e-14  3.51125553781e-14 -1.25620290924e-14 -9.37401654602e-15  1.21282753852e-14  2.23664411687e-14 -1.85783686988e-14  1.50334301567e-15  2.49893182661e-14  2.71101496592e-15  3.17114986559e-14  6.44684918187e-15  3.4029201106e-14  3.00284307533e-14  3.72514297819e-14  8.35252979869e-15  3.3910576719e-14  1.5551028079e-14  3.67583536797e-14  2.47910938293e-15  1.9626945314e-14 -7.76827006969e-16  3.2959969473e-14  4.55013728523e-14  5.72728750955e-14  4.32381309038e-14  5.06018847763e-14  6.86277086246e-14  8.26204351457e-14  1.32777523601e-13  1.4098987606e-13  2.05104824852e-13
 2.0163235425e-13  2.76103270864e-13  3.61126413432e-13  5.03755050159e-13  6.83013157509e-13  9.63878661083e-13  1.42609317857e-12  2.22838036534e-12  3.91017294562e-12  9.11632359423e-12  3.5451150629e-11  9.09751386499e-12  3.88948098741e-12  2.18486542081e-12  1.42273252992e-12  9.66997949179e-13  6.9559345096e-13  5.2507170551e-13  3.67058765379e-13  2.72449140173e-13  1.93589361881e-13  1.48031824579e-13  1.32124280356e-13  1.1374322629e-13  6.96244922146e-14  5.31065249117e-14  7.36979598645e-14  2.47317596119e-14  3.97843758369e-14  2.57477069708e-14  1.03443796022e-14  2.43380623707e-14  3.97318737305e-14  3.0231035939e-14  1.97691662142e-14  1.7432427787e-14  1.90677819103e-14  3.77944946216e-14  4.69685301626e-14  2.52748012892e-14  4.47219497122e-14  1.92082770799e-14  1.71883168385e-14  1.65795143492e-14  3.86183059627e-14 -4.35108312765e-15  6.90836729079e-15  1.24046414121e-14  2.39439729586e-14 -1.41430657906e-15  3.98601428015e-14  1.80073384732e-14  8.62804303946e-15 -3.27450696756e-16 -1.22431740018e-14  1.38753435258e-14  3.03122912558e-14 -4.3340146848e-16  3.78456798542e-14  3.22362482642e-14  1.19913957596e-14  6.18463273137e-14  1.40268253495e-14  5.32656630133e-14  3.72488930348e-14  5.55754507066e-14  2.83528120572e-14  2.16702612477e-14  2.07351965365e-14  2.33778502478e-14  5.45082056635e-15 -2.3638309401e-14  2.3568839022e-14  2.17330804858e-14  4.65763648549e-15  2.39061014246e-14  3.13123362914e-15  1.91402820462e-14  1.51494895405e-14  9.4975910707e-15  2.55629240645e-14  3.75078146168e-14  4.16338879887e-14  6.10485422819e-15 -1.42898018984e-14  3.25958071965e-14  3.94949178957e-14  4.75717238437e-14  2.07662867743e-14  5.19430439155e-14  2.72906528605e-14  8.06093941273e-14  1.0989570786e-13  9.7522973707e-14  1.27215388187e-13  1.62874138792e-13
 1.6823752878e-13  2.28865237842e-13  2.54644352701e-13  3.88645422559e-13  4.89225136154e-13  6.77187889596e-13  9.21435134515e-13  1.42079189209e-12  2.20766029529e-12  3.90336572752e-12  9.09751386499e-12  3.54885811106e-11  9.1260509159e-12  3.93895587319e-12  2.22859699331e-12  1.4330963661e-12  9.82614332469e-13  7.005710344e-13  4.99767246353e-13  3.61799427559e-13  2.77510666856e-13  2.00131605836e-13  1.48446585414e-13  1.45255255576e-13  9.66557608275e-14  9.0412344796e-14  7.08873546433e-14  5.25281921745e-14  4.1643600628e-14  2.44619303817e-14  3.53567729362e-14  5.21060126899e-14  4.28189993079e-14  4.13187947953e-14  1.38498259743e-14  2.15710559613e-14  2.60606998581e-14  2.91560593222e-14  2.79961711958e-14  1.18344506015e-14  3.69102777909e-14  5.5140554304e-15 -4.11305238704e-15  8.83624286101e-15  1.7105302505e-14  3.80678848063e-14  3.96946021596e-14  1.33070450935e-14  3.32171926556e-14  7.46254263236e-15  3.35519810378e-14  3.03148280659e-14  1.05160219468e-15  2.05806468745e-14 -1.70210761173e-15  1.32237515568e-14  5.83439786006e-15  2.01893101743e-14  3.23617951177e-14  1.09150679567e-14  3.23303261158e-14  3.5009274231e-14  1.16487398336e-14  1.37493884568e-14  2.13665159568e-14  2.43084116786e-14  3.12410326911e-15  2.02398878421e-14  1.26756870628e-14  3.05494635636e-14  2.92793244622e-14  1.51914384094e-14  7.36944148515e-15  1.49070707476e-14 -1.16076650732e-14  1.81982153019e-14  2.94494522057e-14  1.96519960204e-14  2.54784855029e-14 -1.41994604165e-14  7.80131104205e-15  2.4963737649e-14  6.89257810862e-15  2.15510982598e-15 -1.44804843723e-15  3.92031002745e-14  5.52348786017e-14  4.876371484e-14  2.34380161101e-14  1.3498855805e-14  7.26141459929e-14  5.45782782146e-14  5.88710776783e-14  1.03520982633e-13  9.7793138974e-14  1.27174687367e-13
 1.29333800482e-13  1.81411016111e-13  1.94285487045e-13  2.79375213961e-13  3.71730127016e-13  4.93723595809e-13  6.76788635324e-13  9.67300490475e-13  1.39250423099e-12  2.18209385856e-12  3.88948098741e-12  9.1260509159e-12  3.53652960872e-11  9.10200026643e-12  3.93560545895e-12  2.26158088799e-12  1.44256113843e-12  9.69853186792e-13  6.79934974019e-13  5.163149037e-13  3.64426793161e-13  2.68515485913e-13  2.08344772012e-13  1.61479872411e-13  1.4399917983e-13  1.18430621328e-13  6.8177397599e-14  5.84203432998e-14  6.45333315606e-14  6.91192420537e-14  5.68723919499e-14  4.93686210803e-14  1.65757142739e-14  2.03647665425e-14  2.65977825325e-14  3.7671794319e-14  4.23497451774e-14  1.09703966888e-14  2.81650539135e-14  3.25556403455e-14  2.44832978305e-14  3.36323614682e-15 -4.87730018143e-15  1.26456310341e-14  2.1593047632e-14  3.01484032524e-14  1.59171186275e-14  2.06808454746e-14  2.6566394012e-14  6.93973672777e-15  3.43720233845e-14  1.02731697157e-14  5.53303261483e-15  1.87841128427e-14  5.30327642655e-15  6.17258517029e-15  1.87905272375e-14  6.77751527333e-17  1.15151544073e-14  2.45022157681e-14  2.71025505776e-14  1.73423229275e-14 -8.13503402237e-15 -1.2757130359e-14  1.88707967599e-14  7.4622482056e-14  1.92787926216e-14  1.13999346545e-14  4.46596569804e-14  7.19386653244e-15  1.78482491871e-14  2.12770734406e-14  2.10439419038e-14  3.10019979494e-14  2.61617981577e-14  1.31986577564e-14  3.13323477611e-14  6.36548028726e-15  2.74456848556e-14  2.93145120335e-14  3.51489735026e-14 -2.44563093526e-14  2.41555074957e-16  1.86523559865e-14  1.47929149126e-14  1.80395421918e-14  4.23807383305e-14  3.22389841159e-14 -3.22758132825e-15 -4.17353964383e-15  4.64523151436e-14  2.95740104744e-14  4.35214189992e-14  7.47362054477e-14  8.79905951271e-14  9.58894998104e-14
 1.03203817467e-13  1.2250484139e-13  1.31358110315e-13  1.90170903863e-13  2.76119795559e-13  3.22563113015e-13  4.73675592332e-13  6.84623501661e-13  9.56585267217e-13  1.40597290982e-12  2.18486542081e-12  3.93895587319e-12  9.10200026643e-12  3.54167045291e-11  9.14632789874e-12  3.96134256651e-12  2.22117231744e-12  1.41672888037e-12  9.65478345768e-13  6.77250994285e-13  5.12590128634e-13  3.43920142531e-13  2.65694105404e-13  1.94389031731e-13  1.70101512739e-13  1.29296941827e-13  9.25213385857e-14  9.12073897203e-14  3.79380225435e-14  4.11497947769e-14  3.16556099312e-14  2.93646717906e-14  4.44709048311e-14  3.86966722124e-14  1.75092548967e-14  5.9868143177e-15  2.0537404632e-14  2.3297835686e-14  3.82533644615e-14  2.75995055395e-14  1.37080904648e-14 -4.82568542108e-15 -3.5663570473e-15  2.93181472444e-14  1.34378749163e-14  5.34361601085e-15  7.65849812634e-15  3.38845659112e-14  4.18848388261e-14  3.17724885243e-15  1.40943556714e-14  2.6575146811e-14  2.16117983969e-14  3.93160451217e-14  2.69390815398e-14  8.12191430363e-15  1.05946757475e-14  2.44427525998e-14  4.75586948479e-14  1.44662296435e-14  2.27762530913e-14  3.65202940133e-14  2.86024360073e-14  3.84692219864e-14  3.4092003309e-14  1.74278043517e-14  1.7856777715e-14  1.43514009268e-14  2.16387061002e-14  4.05585421621e-14  2.91901643538e-14 -7.58864612261e-15  1.23808199183e-14  3.1895786177e-14  1.03410461445e-14  2.29890096579e-14  3.62400634317e-14 -1.68456440306e-15  2.53929844092e-14  4.58129642493e-14  1.76318745579e-14  1.59593150575e-15  1.35532113547e-14  1.75551140134e-14  1.65609520137e-14  2.36151842243e-14  4.71514436904e-14  3.82272287668e-14  3.08019025055e-14  1.47313557571e-14  2.8590020223e-14  9.18903806745e-15  4.82764972142e-14  7.25635646128e-14  7.2403685434e-14  9.9416672784e-14
 1.20820561489e-13  1.44933851907e-13  1.29029428905e-13  1.87885550629e-13  2.10099431797e-13  2.70484948984e-13  3.40341800627e-13  4.88157175466e-13  6.79039175027e-13  9.70700808453e-13  1.42273252992e-12  2.22859699331e-12  3.93560545895e-12  9.14632789874e-12  3.54604838285e-11  9.13824865498e-12  3.92288585268e-12  2.22480881723e-12  1.4516443004e-12  1.00221682374e-12  7.12657523305e-13  4.96586431958e-13  3.70020384098e-13  2.66326906698e-13  2.26858950739e-13  1.56461220311e-13  1.03077458524e-13  8.54428685178e-14  7.91727156547e-14  4.50708797678e-14  1.65863994056e-14  2.40458714807e-14  3.78737730799e-14  2.04555781073e-14  1.98812262463e-14  3.42085766662e-14  4.53434482616e-14  8.16146366513e-15  2.18373640143e-14  1.13446382346e-14  1.34473170067e-14  3.18485945499e-14  1.44780003578e-14  5.572026023e-14  3.29691606215e-14  5.34882225343e-14  2.1921801402e-14  2.42996877419e-14  1.9488490767e-14  1.62599908744e-14  2.85772450333e-14  2.03303331996e-14  8.7487788473e-15  2.14820681004e-15  2.88266701521e-16  2.89393215755e-15  5.15751952113e-14  3.61636834267e-14  4.77132660603e-14 -7.06268538343e-16  1.91661139882e-15  3.11163417256e-14  1.8580953077e-14  3.87582630566e-14  3.40567193715e-14  2.44016580708e-14  2.51113752781e-14  1.08142173113e-14  4.23686342556e-14  1.70750353039e-14  2.8186685276e-14  3.46999223128e-14  1.6517934958e-14  2.96783793594e-14  1.57812038397e-14  3.55268427501e-14  1.59774456098e-14  3.73310950597e-14  3.39431096563e-14  1.19708947721e-15  2.73401841617e-14 -3.76275866792e-15  1.41262589245e-14  1.91657281697e-14  3.73902547749e-15  9.38153643411e-15  3.06472465272e-14  5.66345398409e-14 -3.3110499324e-15  2.69445442947e-14  4.01085958811e-14  3.97004008985e-14  2.74016748579e-14  4.15745642152e-14  7.84504733308e-14  8.91593575252e-14
 1.08255727473e-13  7.09630932073e-14  9.58079074686e-14  1.64606080023e-13  1.87027025025e-13  2.2507080936e-13  2.91718885533e-13  3.67860922291e-13  4.78111016338e-13  6.74277191801e-13  9.66997949179e-13  1.4330963661e-12  2.26158088799e-12  3.96134256651e-12  9.13824865498e-12  3.55167748674e-11  9.12593597754e-12  3.89522419771e-12  2.22757881418e-12  1.39443456687e-12  9.81825024263e-13  6.73063940327e-13  4.89863943707e-13  3.47188559776e-13  2.79862290624e-13  2.15078601158e-13  1.62885340577e-13  1.27890279744e-13  9.78577198385e-14  7.73187233377e-14  7.47107441396e-14  4.52795343819e-14  4.07797778311e-14  4.49422779112e-14  3.41129260169e-14  5.21467870205e-14  1.97140027801e-14  2.08081432375e-14 -4.00018569986e-15  3.40678044274e-14  2.58102264674e-14  1.01552668411e-14  7.29227379731e-15  3.626427116e-14  2.32594824686e-14  2.67990822194e-14  2.88481056376e-14  3.56006699337e-14  3.58637866891e-14  4.36794572287e-14  5.56745874602e-14  2.9358094645e-14  4.58833138234e-15  2.41740856441e-14  1.458329398e-14  2.92449296669e-15  2.54750329648e-14  1.12114138419e-14  3.00910664241e-14 -5.81050181567e-15  1.82733929641e-14  4.14210331474e-14  2.62526391948e-14  3.9683540582e-14  1.05443268966e-14  6.0085455516e-15  2.18123571375e-14  1.64614759611e-14  3.12567908945e-14  1.32414099021e-14  1.23682120001e-14  7.35133843297e-15  4.884504895e-15  3.05440492007e-14  3.05556732264e-14  2.85399352995e-14  2.68166798115e-14  2.66375954397e-14 -9.77551485381e-16  4.94430811471e-15  1.53050583456e-14  2.50898333195e-14  3.67026287645e-14  1.00514873632e-14  8.11500608527e-15  1.78223811113e-14  1.17959038388e-14  2.76543792541e-14  5.83349888376e-14  4.59431993171e-14  4.08953648409e-14  2.79524625089e-14  6.97139900337e-14  7.28399533967e-14  5.42365036027e-14  9.34586853588e-14
 8.07405140315e-14  6.4204770685e-14  4.13915786581e-14  1.20008554313e-13  1.36556908352e-13  1.53246223075e-13  2.27967439436e-13  2.79556525758e-13  3.59715199625e-13  5.0308666863e-13  6.9559345096e-13  9.82614332469e-13  1.44256113843e-12  2.22117231744e-12  3.92288585268e-12  9.12593597754e-12  3.54664463336e-11  9.10067674608e-12  3.90847364818e-12  2.21241838707e-12  1.41954179799e-12  9.61657968947e-13  6.73852907368e-13  5.22361064589e-13  3.63651732345e-13  2.61075123102e-13  2.10957334416e-13  1.60408370427e-13  1.48507602395e-13  8.40701279834e-14  7.95187980288e-14  6.50777804794e-14  6.61278501014e-14  2.12765307257e-14  3.46838151224e-14  2.18385305e-14  4.07527360603e-14  2.08169817776e-14  1.88885732111e-15  1.95556063219e-14  2.06766615745e-14  6.00110491372e-15  2.78201173719e-14  3.4049972339e-14  2.25221050495e-14  2.6112083681e-14  1.73415068741e-14  2.85730940235e-14  3.01510368114e-14  4.47467854325e-14  3.14483800947e-14  2.52889190561e-14  4.24027735838e-14  2.99418836481e-14  2.86840566044e-14  1.93949882726e-14  4.15192122966e-14  4.11333821819e-14  3.68737345926e-14  3.37417420436e-14  2.74017878623e-14  2.47243260165e-14  2.01336195581e-14  2.38650166724e-14  3.59228718655e-14  2.53726537434e-14  4.66921993988e-14  2.95464139072e-14  2.70726745005e-14  1.13204017017e-14  2.95384770353e-15  8.50394687094e-15  7.09011888608e-15  3.42108555778e-14  4.98451042043e-14  1.812073131e-14  2.68788101101e-14  1.88722162091e-14  1.27742089079e-14  2.98130169065e-14  2.59356149211e-14  4.61525157815e-15  3.91329667121e-14 -3.23322585521e-15  3.06462280127e-16  1.29692709456e-14 -4.83205718997e-15  6.12573793373e-14  4.32683051374e-14  1.3670666247e-14  4.78895329939e-14  2.55155762452e-14  5.57794527792e-14  5.69185473498e-14  2.61342965061e-14  7.15941925847e-14
 5.98537638776e-14  6.15396619675e-14  6.25500506986e-14  9.06189119852e-14  8.43899928901e-14  1.10369256881e-13  1.8412139837e-13  2.18065182914e-13  2.99716369757e-13  3.8462731821e-13  5.2507170551e-13  7.005710344e-13  9.69853186792e-13  1.41672888037e-12  2.22480881723e-12  3.89522419771e-12  9.10067674608e-12  3.53847534264e-11  9.07225223918e-12  3.90124423329e-12  2.22039094532e-12  1.43244495165e-12  9.54575900054e-13  6.79410487701e-13  5.32545811074e-13  3.60659081321e-13  2.78729408879e-13  2.12161829196e-13  1.46528432598e-13  1.16847136304e-13  1.03529277518e-13  8.5248155891e-14  5.42061569409e-14  5.20943494328e-14  7.73290926593e-14  4.56849302258e-14  3.95321493718e-14  3.70943552117e-14  4.33324231488e-14  2.6349604508e-14  3.02364194678e-14  1.0212612697e-14  2.72924854211e-14  8.66657434504e-15  7.18422592301e-15  3.99527960497e-14  4.37115160832e-15  1.57664187639e-14  6.93121507917e-15  3.92400172882e-14  4.7833470178e-14  2.49976698287e-14  3.25045748103e-14  3.00058622075e-14  2.83304315212e-14  3.23298735234e-14  4.36671422242e-14  4.58615023096e-14  2.32217427777e-14  2.14945960046e-14 -1.21832144616e-14  9.55737359334e-15  8.43207494582e-15  2.66257418651e-14  2.62332764994e-14  1.23108490597e-14  4.10467269865e-14  3.86452509879e-14  1.79099241769e-14  9.24638312864e-15  2.82875492664e-15  3.92654445655e-14  1.05738601388e-15  2.5857364521e-14  4.31635785402e-14  3.41534740868e-14  1.80505516915e-14 -1.53881031504e-14  1.49150513928e-14 -4.9208085408e-15  4.17627222923e-15  1.58464431387e-14  2.66628224927e-14  2.82183297528e-14  2.9017793345e-14  3.2126526599e-14  4.655532542e-14  2.1819950523e-14  6.42364893577e-14  3.91395497188e-14  3.69075445437e-14  2.12331547791e-14  1.82619646833e-15  6.1248795795e-14  4.23308925911e-14  4.30316596376e-14
 3.75283263862e-14  3.39916747161e-14  5.57680209505e-14  6.38945286282e-14  5.9338673232e-14  9.65025505394e-14  1.27293788996e-13  1.81747885443e-13  2.32047474296e-13  2.81483966462e-13  3.67058765379e-13  4.99767246353e-13  6.79934974019e-13  9.65478345768e-13  1.4516443004e-12  2.22757881418e-12  3.90847364818e-12  9.07225223918e-12  3.53298486112e-11  9.09746324094e-12  3.90916882581e-12  2.217929983e-12  1.41214906251e-12  9.59783348776e-13  7.25808531547e-13  4.97553842416e-13  3.74430052715e-13  2.65326704766e-13  2.21783803637e-13  1.71827885501e-13  1.46123653834e-13  1.11606647332e-13  1.19176065256e-13  9.7490141152e-14  6.39511997507e-14  3.90264347004e-14  7.81551625389e-14  3.82797893905e-14  3.16271394136e-14  1.84345661478e-14  3.06239991342e-14 -1.50242562246e-14  3.79545048002e-14  4.21419191756e-14  1.54451342971e-14  4.58626637702e-14  3.03999918526e-14 -3.56206523328e-16  1.45639475022e-14  9.81072495983e-15  1.20296838818e-15  1.17292788163e-14  6.43514242438e-15 -4.50301777772e-15  2.04560062267e-14  3.74006205269e-14  3.8067854865e-14  2.64736047393e-14  1.52200820761e-14  6.80796844635e-15  3.1727472497e-14 -2.60441959568e-15  1.12396267563e-14  1.08181648104e-14  1.66029651921e-14  2.78516592384e-14  3.89393240842e-14  2.55625900909e-14  2.65473688527e-14  2.52600730747e-14  2.99713047773e-14  3.82273158216e-14  3.92828464675e-14  1.25106007035e-14  1.74418648833e-14  3.69938617854e-14  1.8569951689e-14  1.04781893669e-14  2.11958863472e-14  5.99262757741e-15  2.2365620419e-14  1.99495820715e-14  3.17295386873e-14  1.83642375483e-14  2.65151626083e-15  2.90597069057e-14  3.69487747432e-14  3.72275823034e-14  4.31416834468e-14  1.84038085829e-14  4.47330544298e-14  3.02497165944e-14  2.58058670526e-14  2.23284653233e-14  4.10977590877e-14  6.56775948537e-14
 2.64836031484e-14  4.7850006304e-14  2.17179483725e-14  5.95050231291e-14  7.44155181813e-14  1.08031963996e-13  1.31768195233e-13  1.4545624406e-13  1.64586335357e-13  2.04338984338e-13  2.72449140173e-13  3.61799427559e-13  5.163149037e-13  6.77250994285e-13  1.00221682374e-12  1.39443456687e-12  2.21241838707e-12  3.90124423329e-12  9.09746324094e-12  3.53948613158e-11  9.10668181124e-12  3.89274830411e-12  2.2032009809e-12  1.40690679633e-12  9.51449276257e-13  6.67896699297e-13  4.95296011896e-13  3.76129848504e-13  2.87569232963e-13  2.3225823904e-13  1.429229786e-13  1.25686489225e-13  1.45915394738e-13  1.20566251689e-13  8.02199070489e-14  6.96118589366e-14  6.33503672e-14  7.71369258961e-14  3.65577356356e-14  1.20846269447e-14  1.98522400934e-14 -4.55957391907e-16  1.57508706541e-14  2.83138275278e-14  1.78591134036e-14  2.03776515797e-14  4.29553825941e-14  5.43535212152e-14  5.74424902958e-15  1.86969121075e-14  1.50711399312e-14 -2.05603464299e-15  4.97731109358e-14  1.562729545e-14  1.29056957837e-14  2.18232106274e-15  7.98222036659e-16  4.26530821275e-15  1.47213069831e-14  2.99437709065e-14  2.41098736481e-14 -1.7523901486e-15  1.09025121465e-14  2.53219048299e-14  5.44904476189e-14  4.83108005679e-14  5.44494963509e-14  5.53374374835e-14  1.72341820209e-14  3.49351930969e-14  3.58674206176e-14  3.39477537298e-14  4.36582244575e-14  2.18545502592e-14  6.52801490654e-15  5.36151767344e-15 -8.25999829481e-15 -1.1290115756e-15  7.64761448796e-15  9.92872366938e-15 -1.00936409068e-14  6.63924650611e-15  4.38178024503e-14  1.91082425211e-14  9.34361490165e-15  8.08266915236e-15  2.37125095093e-14  3.99349534037e-14  2.45578622092e-14  1.43307732726e-14  5.28965453173e-14  2.39805471812e-14  4.39308230638e-14  1.96382255466e-14  4.88899101174e-14  1.73611465847e-14
 1.24907362087e-14  3.43752246309e-14  1.46521371216e-15  4.3670449593e-14  5.21160960548e-14  6.43248367566e-14  8.14197627652e-14  9.68473082394e-14  1.21703012733e-13  1.12165069137e-13  1.93589361881e-13  2.77510666856e-13  3.64426793161e-13  5.12590128634e-13  7.12657523305e-13  9.81825024263e-13  1.41954179799e-12  2.22039094532e-12  3.90916882581e-12  9.10668181124e-12  3.53216303703e-11  9.1333996056e-12  3.91987769165e-12  2.20063079394e-12  1.40159875229e-12  9.73480410887e-13  6.79307502167e-13  4.91040064841e-13  3.61117885817e-13  2.80630105001e-13  2.26479677373e-13  1.40459130071e-13  1.29827749992e-13  1.13938272556e-13  9.63079803007e-14  9.10607066738e-14  8.10373265737e-14  4.66616184625e-14  3.9969282084e-14  5.03521014503e-14  3.33200738178e-14  2.68306348e-14  9.21370968587e-15  1.27724403199e-14  3.82589552775e-14  3.33407976782e-14 -4.67726985511e-15  3.53641753847e-14  3.51731699311e-14  4.10180999506e-14  1.1967214523e-14  4.24338602014e-14  3.12868950731e-14  1.28024168055e-14  1.67187422307e-14  6.04377766784e-16  3.60743842389e-15 -3.32080465464e-15  1.55807899304e-14  4.60161508763e-14  2.07229625358e-14  2.04083765959e-14  2.80229178682e-14  2.38313991889e-14  3.78662095972e-14  1.92223796462e-14  1.8485381464e-14  1.61930447018e-14 -5.62768639864e-15 -1.20972863609e-14  3.09871480013e-14  1.41420851062e-14  2.39551170115e-14  2.77315179554e-15  1.38350724237e-14  3.89055287379e-15 -5.52003366577e-15  4.14287459523e-14  1.33759721609e-14 -8.43725865405e-15  1.73270495116e-14  1.73308832671e-14  3.01027181796e-15  3.10116214154e-14  8.44529394359e-15  1.57047415538e-14  2.03261950779e-14 -1.80595079849e-14  2.30344987719e-14  5.1028083221e-14  2.70616613822e-14  3.2068847385e-14  4.71875648513e-14  7.28936099741e-15  1.68948181533e-15  8.26613326361e-15
 5.07393303579e-14  3.89949942588e-14  2.02762327824e-14  5.22801287649e-14  4.66170897645e-14  3.20416559242e-14  3.26629214242e-14  9.53065728937e-14  1.05115899876e-13  1.13118980716e-13  1.48031824579e-13  2.00131605836e-13  2.68515485913e-13  3.43920142531e-13  4.96586431958e-13  6.73063940327e-13  9.61657968947e-13  1.43244495165e-12  2.217929983e-12  3.89274830411e-12  9.1333996056e-12  3.54492001176e-11  9.09171425155e-12  3.87489103586e-12  2.1796337962e-12  1.41455810658e-12  9.54311587096e-13  6.78423484188e-13  4.95821150457e-13  3.2953271125e-13  2.68968387661e-13  2.16186519747e-13  1.54525981945e-13  1.39671867871e-13  6.85686371858e-14  1.13211148495e-13  1.04001912988e-13  9.52395529462e-14  7.1643602644e-14  6.5968620499e-14  2.32017486684e-14  2.10984512703e-14  2.28724298593e-14  4.16375757735e-14  2.74743894109e-14  2.27610616933e-14  2.31460396947e-14  3.48299803668e-14  2.0665019359e-14  1.22529084751e-14  2.60376705829e-14  4.4328980122e-14  2.20633369275e-14  3.17658651616e-14  1.54324967184e-14  4.1873278611e-14  4.18479609601e-14  1.48945892989e-14  2.72539769228e-14  2.54598831169e-14  2.25547460279e-14  4.96548441478e-14  3.00658938124e-14  9.13330509358e-15  3.38174644641e-14  1.84926319766e-14  1.54630630744e-14  2.75140509245e-14  9.37741477624e-16  2.57637211972e-14  1.70261090447e-14  4.2489651097e-14  5.93998713448e-15  2.04418980492e-15  3.94384473137e-14  2.45702088846e-14  2.04895025295e-14  6.41504778788e-14  3.48925195635e-14  1.92137092096e-14  4.25305204254e-14  4.74356155062e-14  3.46799672173e-14  6.41007513404e-14  1.52281580876e-14  3.71817137186e-14  2.31053489272e-14  8.20044429634e-15  4.97789959566e-14  3.14594915826e-14  3.84749620602e-14  4.83699364817e-14  3.18965793973e-14  3.33345239515e-14  1.17958225499e-14  4.01781137019e-14
 3.04898211765e-14  2.22524887545e-14  1.69232611249e-14  6.16746402452e-14  5.2800058523e-14  4.31722865878e-14  7.4741336404e-14  7.07626040474e-14  8.23317677935e-14  6.83365298431e-14  1.32124280356e-13  1.48446585414e-13  2.08344772012e-13  2.65694105404e-13  3.70020384098e-13  4.89863943707e-13  6.73852907368e-13  9.54575900054e-13  1.41214906251e-12  2.2032009809e-12  3.91987769165e-12  9.09171425155e-12  3.54413794538e-11  9.0915200273e-12  3.87776823797e-12  2.21245646327e-12  1.41393881757e-12  9.78429360696e-13  7.09614435146e-13  4.8484717508e-13  3.59052528335e-13  2.72923767722e-13  1.99876206452e-13  1.77312608851e-13  1.22923958402e-13  9.64158168164e-14  1.04474807096e-13  9.73781650161e-14  8.01030461126e-14  5.61999321042e-14  2.66237255938e-15  5.50742974108e-15 -7.46760778396e-15  1.9489029667e-14  3.34551988217e-14  2.54081318675e-14  1.82482804647e-14  2.39386650078e-14  3.8575108099e-14  3.95751253097e-14  3.05213397216e-14  3.23871462226e-14  6.61169506039e-15  9.96152694405e-15  5.35584734049e-15  4.69661161839e-15  2.52611966062e-14  5.73808353006e-14  4.44813243913e-14  4.12594985874e-14  3.88952673793e-14  1.27969270021e-14  5.29863502587e-14 -4.25366077303e-15  2.76144506648e-14  3.43321898381e-14  1.00385856035e-14  2.69244608765e-14  1.61868115046e-14  1.11758307276e-14  1.83065525089e-15  3.32533198973e-14  4.18724566797e-16  6.89260374084e-15  1.24438900817e-14  2.26923065605e-16  1.06564664992e-14  1.66892186326e-14 -2.91531632401e-15  1.23251318213e-14  4.14051331485e-14  4.52978139969e-14  2.85844510893e-14  2.96052386383e-14  1.79727229738e-15  1.13969021827e-14  3.50060898917e-14  4.51833628342e-14  2.60668986569e-14  3.32280738303e-14  3.24376101413e-14  7.22717053464e-14  3.46018590774e-14  2.78414468704e-14  3.51455708277e-14  2.79239411209e-14
 3.78390550589e-14  2.65341952388e-14  2.04235747146e-14  3.32508832636e-14  1.66271503008e-14  3.80250857402e-14  5.47873547776e-14  8.30758974604e-14  8.84025280785e-14  9.7170908907e-14  1.1374322629e-13  1.45255255576e-13  1.61479872411e-13  1.94389031731e-13  2.66326906698e-13  3.47188559776e-13  5.22361064589e-13  6.79410487701e-13  9.59783348776e-13  1.40690679633e-12  2.20063079394e-12  3.87489103586e-12  9.0915200273e-12  3.53410011139e-11  9.08241259534e-12  3.91601110067e-12  2.20400156985e-12  1.40949143533e-12  9.66705499592e-13  6.99574176105e-13  4.81424776437e-13  3.52344608251e-13  2.70035027224e-13  2.12114688734e-13  1.70841183186e-13  1.37874307391e-13  9.96572272481e-14  7.87408739563e-14  9.66335904561e-14  7.17653806451e-14  6.38559666186e-14  3.43049064542e-15  2.55296605562e-14  2.29368430184e-14  2.29739204961e-14  2.42224296711e-14  3.66516578444e-14  1.99870793857e-14  3.42865316949e-14  1.19741238586e-14  1.14853536542e-14  3.34102561594e-14  6.3755367449e-15  2.30406917044e-14  9.79060271125e-15  9.02866326301e-15  5.46941661082e-15  1.49322793128e-14  1.74718484059e-14  4.81181338353e-14  2.05955217634e-14  2.71190070199e-14  1.14548895501e-14 -5.74519033064e-16 -7.85316090465e-15  1.77648413871e-14  2.64430782517e-14  3.8998080799e-14 -9.50016728783e-16 -2.29312122731e-14  1.29031279788e-15  4.20717160433e-14  6.13847520739e-16 -3.58082119055e-15  2.13937622675e-14  1.48367460104e-14  1.55579504422e-14  2.12150632367e-14  4.02523469023e-15  3.29839980423e-14  4.40376506618e-14  4.75125054389e-14  3.34205851147e-14  9.795251044e-15  4.90443176755e-15  1.57345776145e-14  2.93921681594e-14  3.30496338406e-14  2.26492060846e-14  7.37969634472e-15  1.65835213395e-14  1.51287216009e-14  2.30865116643e-14  1.6201818386e-14  2.28982964853e-14  1.40988996388e-14
 2.67346633404e-14  3.55361018784e-14  4.20225601486e-14  2.88310302023e-14  3.1075845981e-14  3.30232460304e-14  2.70874646744e-14  5.41394497681e-14  3.95036725409e-14  4.15733345989e-14  6.96244922146e-14  9.66557608275e-14  1.4399917983e-13  1.70101512739e-13  2.26858950739e-13  2.79862290624e-13  3.63651732345e-13  5.32545811074e-13  7.25808531547e-13  9.51449276257e-13  1.40159875229e-12  2.1796337962e-12  3.87776823797e-12  9.08241259534e-12  3.53684892684e-11  9.09478543157e-12  3.89589323166e-12  2.20697509714e-12  1.43431500478e-12  9.47071545468e-13  7.00231459585e-13  5.00698867706e-13  3.69578170903e-13  2.59074585516e-13  2.15993375028e-13  1.70688267855e-13  1.3708981427e-13  1.02937229729e-13  1.31832911343e-13  7.08529047466e-14  2.99927383387e-14  3.14288951911e-14  5.40559106289e-14  1.34431065141e-14  4.95037667266e-14  4.23086903013e-14  4.29986079958e-14  3.0820069979e-14  2.99532813214e-14  2.19990187157e-14  2.4700907317e-14  1.42600179838e-14  6.47475847426e-15  3.69608816003e-14  3.16556604794e-14  4.02722492313e-14  1.99530655837e-14  2.45470572512e-14  1.4895427436e-14  2.2936488408e-14 -1.34003384452e-14  2.94828076984e-14 -3.56344838603e-15  2.09394952218e-14  9.90445582126e-15  2.9244804544e-14  1.11590373795e-14  2.61612013405e-14  4.62960614299e-15  5.33292892071e-14  2.75052929028e-14  5.91910523384e-14  4.30801652686e-14  2.60090101804e-14  3.07214056889e-14 -8.07717839358e-15  1.72996272171e-14  2.31669186364e-14  3.00823353814e-14  1.17075956143e-14  5.11556517891e-14  5.61946487627e-14  3.96724939234e-14  7.83963750781e-15  7.526486318e-15  1.87415309463e-14 -1.35518137242e-14  2.35397530221e-14  5.36223884284e-17  8.56970588787e-15  2.4891811876e-15  8.79736182785e-15  4.05818568238e-14  1.74369856421e-15  3.70699079484e-14  1.37065545708e-14
 2.79737968749e-14  3.22488059726e-14  5.3770303744e-14  1.92422625706e-14  2.7534172661e-16  7.12740857072e-15  2.81384523594e-14  4.61106849343e-14  1.66365776241e-14  3.2760134787e-14  5.31065249117e-14  9.0412344796e-14  1.18430621328e-13  1.29296941827e-13  1.56461220311e-13  2.15078601158e-13  2.61075123102e-13  3.60659081321e-13  4.97553842416e-13  6.67896699297e-13  9.73480410887e-13  1.41455810658e-12  2.21245646327e-12  3.91601110067e-12  9.09478543157e-12  3.54171567465e-11  9.0882912833e-12  3.91050450872e-12  2.22652517589e-12  1.41493513348e-12  9.56552750251e-13  6.70862445294e-13  5.14785989369e-13  3.50867867177e-13  2.61092755764e-13  2.316261241e-13  1.58051416449e-13  1.25621907319e-13  9.99327083076e-14  1.0261311498e-13  7.44407519682e-14  3.5128119392e-14  5.65624060153e-14  3.88225195823e-14  2.47785238451e-14  2.25028337349e-14  4.75344778816e-14  9.07512739497e-15  2.99569803505e-14  2.58491997304e-14  3.87805894987e-14  1.52802622144e-14  4.4369902466e-14  2.46641403091e-14  4.4265891169e-14  2.34547302464e-14  1.99770905868e-14  5.03018104692e-14  3.68880706929e-14  2.9679024965e-14  3.25023345695e-14  4.15494479636e-14 -1.11142202714e-14  3.8372359407e-15  1.11389739267e-14  3.73010992468e-14  7.97853198528e-15  3.55658035117e-14  1.57835311162e-15 -1.90982521716e-15 -8.50366680648e-15  3.27655299042e-14  1.84771014778e-14  2.8743434454e-14  3.68497849447e-14 -4.62657979152e-15  2.73878872131e-14  2.63749345918e-14  5.44732750553e-14  3.68560643531e-14  2.87909250237e-14  1.31208659161e-14  4.90517911856e-14  4.42650366717e-14  2.52308234962e-14  3.99930442026e-14  1.45934165626e-14  1.03655363224e-14  1.91214569689e-14  2.52164706784e-14  2.74900613739e-14  2.7409690778e-14  3.019671599e-14  3.07437286876e-14  4.581375854e-14  4.11357903696e-14
 1.8068610974e-14  2.41857465736e-14 -3.42702162206e-15  1.80972473413e-14  2.31634137114e-14  1.75055596719e-14  2.64435588886e-14  6.63722881016e-14  6.96141260021e-14  2.9410766811e-14  7.36979598645e-14  7.08873546433e-14  6.8177397599e-14  9.25213385857e-14  1.03077458524e-13  1.62885340577e-13  2.10957334416e-13  2.78729408879e-13  3.74430052715e-13  4.95296011896e-13  6.79307502167e-13  9.54311587096e-13  1.41393881757e-12  2.20400156985e-12  3.89589323166e-12  9.0882912833e-12  3.54202311167e-11  9.12096844273e-12  3.895641157e-12  2.20232628865e-12  1.38759760067e-12  9.66501560088e-13  6.80391653584e-13  5.02087166921e-13  3.65585636662e-13  2.72318962672e-13  2.0054452432e-13  1.5240338304e-13  9.41749967157e-14  9.77325307558e-14  8.94626765181e-14  4.13156206063e-14  5.52443797395e-14  5.96665019354e-14  4.30104854131e-14  4.6980807354e-14  9.45397933321e-15  2.19057679904e-14  1.79887258291e-14  3.6324569974e-14  4.53680121492e-15 -1.25441115652e-14  4.01213704655e-14  2.08172132003e-14  2.51167392215e-14  2.81316974023e-15  1.61830279434e-14  2.34531286269e-14  4.51461706727e-14  2.81527650444e-14  1.13128704404e-14  1.79700199758e-14  2.66473925482e-14  1.43807466978e-14  1.98943876811e-14  3.91430183645e-14  1.30699601502e-14  1.8720285686e-14  2.8497827862e-14  1.58538865108e-15  3.85390501679e-15  2.49412828879e-15 -2.86138362272e-15  5.23692616085e-14  3.4012243633e-14  1.35735218851e-14  2.44950472708e-14  2.35667742928e-14  5.29779489032e-14  1.86480850662e-14  2.16335316769e-14  2.35616650917e-14  4.24094823342e-14  3.72619194329e-14  2.69227170723e-14  2.03402876331e-14  3.04927788582e-14  3.57249562668e-14  1.37648954083e-14  3.79082353776e-14  3.12713383379e-14  2.43851202307e-14  2.64320514304e-14  3.43136568019e-14  2.20526143979e-14  2.81766067494e-14
 1.91782835711e-14  1.96189215874e-14 -3.85718693526e-15  3.11902124181e-14 -1.689338305e-14  2.46078037975e-14  4.40571356455e-15  2.22038144939e-14  3.1523728324e-14  3.10380192797e-14  2.47317596119e-14  5.25281921745e-14  5.84203432998e-14  9.12073897203e-14  8.54428685178e-14  1.27890279744e-13  1.60408370427e-13  2.12161829196e-13  2.65326704766e-13  3.76129848504e-13  4.91040064841e-13  6.78423484188e-13  9.78429360696e-13  1.40949143533e-12  2.20697509714e-12  3.91050450872e-12  9.12096844273e-12  3.5388697106e-11  9.12086955566e-12  3.91047862956e-12  2.20755526942e-12  1.43069624431e-12  1.01848629356e-12  6.93997322044e-13  4.95244867473e-13  3.69299316331e-13  2.88726636162e-13  2.20125958124e-13  1.28989796559e-13  1.0739987101e-13  1.0256031951e-13  8.3251253109e-14  5.00869658696e-14  1.40135568393e-14  6.13588139113e-14  2.42622976195e-14  1.10097232017e-14  3.87928343201e-14  3.96038110135e-14  4.37498562063e-14  6.32234438816e-15  3.72295396888e-14  3.29082629042e-14  2.64674650533e-14  5.12549347988e-14  3.38639056578e-14  1.71876129194e-14  4.6199167805e-15  3.37225594506e-14  2.21510006954e-14  2.3591533372e-14  2.66083748762e-14  3.60953717767e-14  3.19219760239e-14  5.44763644606e-14  3.06839813452e-14  3.68201311431e-14  2.85729962786e-14  2.48065293851e-14 -1.54670096482e-15  7.68532174124e-16  6.40295448929e-15  1.4710959452e-14  3.29181026586e-14  6.6512086095e-14  1.58434219629e-14  1.22894899751e-14  1.60219384601e-14  2.89350071865e-14  2.64598820834e-14 -1.22347746496e-15  4.11187235404e-14  3.23294974003e-15 -1.44571268802e-14 -4.86043879455e-16 -7.92802826389e-16  1.86164807678e-14  2.90294050224e-14  3.06975143234e-14  2.77531640815e-14  1.08776577573e-14 -3.49022220491e-15  2.44208501357e-14  3.02044664107e-14  3.34259708224e-14  7.91655885997e-15
 3.91524420338e-14 -9.54627130095e-16  1.33011113407e-15  1.59200903613e-14  2.77660566891e-14  3.08991189589e-14  2.25107497786e-14  5.55682067338e-14  4.19220374716e-14  3.12998541845e-14  3.97843758369e-14  4.1643600628e-14  6.45333315606e-14  3.79380225435e-14  7.91727156547e-14  9.78577198385e-14  1.48507602395e-13  1.46528432598e-13  2.21783803637e-13  2.87569232963e-13  3.61117885817e-13  4.95821150457e-13  7.09614435146e-13  9.66705499592e-13  1.43431500478e-12  2.22652517589e-12  3.895641157e-12  9.12086955566e-12  3.53712955218e-11  9.0948603636e-12  3.8873801332e-12  2.23318992663e-12  1.44646712959e-12  9.6287195038e-13  6.66007873985e-13  4.87621622531e-13  3.69967304961e-13  2.57841676318e-13  2.24027107136e-13  1.60134777005e-13  9.67178137164e-14  8.48394217335e-14  6.43106172911e-14  5.97406641849e-14  3.44006756078e-14  4.80173118355e-14  6.73622403384e-14  3.69109692722e-14  3.60424257485e-14  4.0316712967e-14  7.20889258477e-15  1.06484094467e-14  2.50140795867e-14  4.7380677731e-14  4.69342873128e-14  1.22306465401e-14  1.29324988865e-14  2.49292100979e-14  7.54451992784e-14  4.54983713211e-14  1.65198260472e-14  3.50101825362e-14  1.28322870303e-14  3.74111574263e-14  1.07781577699e-14  8.40125801058e-16  2.95868719384e-14  2.66775060092e-14  2.08707141025e-14  9.56210219594e-15  6.83450073402e-15  7.58349184715e-15  5.29488458011e-15  3.19165350434e-14 -6.54959807902e-15  4.6953817001e-15  9.93180671671e-16 -4.10586546635e-15  2.20605658952e-14  9.61100133287e-15  3.83153076698e-14  4.27343549425e-14  2.94156322965e-14  4.35272287074e-15  3.07907064085e-16 -4.17035306934e-16  2.08597498054e-14  3.9190102471e-14  1.9434766668e-14  2.57580025125e-14  1.35083884601e-14 -7.63665275381e-15  3.39687462109e-14  2.45945533497e-14  4.80022313723e-14  2.48141950619e-14
 4.6894622114e-14  4.36728733572e-15  2.91084476011e-14  1.39352028618e-14  3.1905268239e-14  3.85506001688e-14 -4.48252223455e-15  3.33764477437e-14  3.72249159834e-14  1.85820236675e-14  2.57477069708e-14  2.44619303817e-14  6.91192420537e-14  4.11497947769e-14  4.50708797678e-14  7.73187233377e-14  8.40701279834e-14  1.16847136304e-13  1.71827885501e-13  2.3225823904e-13  2.80630105001e-13  3.2953271125e-13  4.8484717508e-13  6.99574176105e-13  9.47071545468e-13  1.41493513348e-12  2.20232628865e-12  3.91047862956e-12  9.0948603636e-12  3.5371344964e-11  9.06529397565e-12  3.87379792046e-12  2.21809798574e-12  1.39396246317e-12  9.60332099857e-13  6.89899747412e-13  4.76406219309e-13  3.5276492105e-13  2.55723141306e-13  2.13180482498e-13  1.55889629311e-13  1.53736121554e-13  1.12398945137e-13  9.50669837431e-14  8.03169150009e-14  5.20969162381e-14  4.6091718472e-14  5.47494828695e-14  4.11341982576e-14  2.77652571836e-14  3.30560141012e-14  4.86584010997e-14  2.45162759806e-14  4.08498817331e-14  2.84703848883e-14  2.80559565254e-14 -1.04609246195e-15  3.08521104384e-14  7.10449098903e-15  9.46494966152e-15  1.20424763107e-14  2.15536412143e-14  9.21856783352e-15  3.58201541542e-14  3.74497327066e-14  2.80272118401e-14  2.5396058048e-14  1.8967662267e-14  2.49202217511e-14  2.06006770135e-14  1.17396408378e-14  7.36377039813e-15  1.79342976292e-15  3.91132608905e-14  2.9474721486e-14  3.16928090193e-14  7.34676871347e-15  2.29935743332e-14  2.94964976255e-14  3.69950495553e-14  2.57982505056e-14  3.07167926407e-14  8.65059902481e-14  5.69201168569e-14  9.62095267397e-15  3.30373629213e-14  2.17167192759e-14  4.00865634639e-14  1.04690940292e-14  4.07229985988e-14  4.61533048443e-14  1.74887619157e-14  4.61693962729e-14  3.34839925646e-14  5.52037391255e-14  4.52441594334e-14
 2.42064085524e-14 -8.37444712084e-15  3.00413533247e-14  2.40259565153e-14  4.06525898102e-14  2.82615393716e-14  4.79478277093e-15  4.57277773235e-14  4.59636357275e-14  3.26905908075e-14  1.03443796022e-14  3.53567729362e-14  5.68723919499e-14  3.16556099312e-14  1.65863994056e-14  7.47107441396e-14  7.95187980288e-14  1.03529277518e-13  1.46123653834e-13  1.429229786e-13  2.26479677373e-13  2.68968387661e-13  3.59052528335e-13  4.81424776437e-13  7.00231459585e-13  9.56552750251e-13  1.38759760067e-12  2.20755526942e-12  3.8873801332e-12  9.06529397565e-12  3.53949150096e-11  9.08084359032e-12  3.89697253916e-12  2.2064043127e-12  1.39905875249e-12  9.51842350947e-13  6.79353851269e-13  4.99538225795e-13  3.70776013669e-13  2.95048018776e-13  1.96840397918e-13  1.71354842259e-13  1.11334513328e-13  9.46809910851e-14  8.29755261369e-14  5.99860399828e-14  4.47267165304e-14  5.96262676e-14  3.56884266641e-14  2.89859579161e-14  1.76246867884e-14  3.32550357785e-14  1.05942542953e-15 -6.70412106994e-15  3.27017928701e-14 -1.13143456642e-14  1.60858672623e-14  1.77430760518e-14  2.56915205201e-14  8.57962267202e-15  1.01171262063e-15  8.51206263368e-15  2.71764598841e-14  2.62582528591e-14  4.70792554313e-14  4.85223485566e-14  2.26635124597e-14  5.70578773396e-14  3.45067603609e-14  1.71809711578e-14  4.00130421969e-14  2.80016555567e-14  1.51223347757e-14  3.18821893569e-14  5.28039257798e-14  1.30249030659e-14  3.28194690608e-14  3.86949222177e-14  1.91176275595e-14  3.29728949064e-14  2.73390151433e-14 -1.98193934697e-15  6.85813406335e-15  4.73455837617e-14  3.31077522004e-14  1.41374730218e-14  5.55468926675e-15  1.10777800118e-14  1.74928017325e-14 -1.76618439619e-15  1.93198921678e-14  1.83789560767e-14  2.08586431367e-14  1.41364649381e-14  1.72828145213e-14 -3.05960773316e-15
 4.17149824461e-14  2.44285710368e-14  2.91509466064e-14  3.72348125113e-14  1.83323976005e-14  1.60341636626e-14  3.16482761101e-14  3.1451866936e-14 -6.73260962986e-15  1.93830892775e-14  2.43380623707e-14  5.21060126899e-14  4.93686210803e-14  2.93646717906e-14  2.40458714807e-14  4.52795343819e-14  6.50777804794e-14  8.5248155891e-14  1.11606647332e-13  1.25686489225e-13  1.40459130071e-13  2.16186519747e-13  2.72923767722e-13  3.52344608251e-13  5.00698867706e-13  6.70862445294e-13  9.66501560088e-13  1.43069624431e-12  2.23318992663e-12  3.87379792046e-12  9.08084359032e-12  3.54403703827e-11  9.09715696446e-12  3.91011748761e-12  2.18333215066e-12  1.40131575659e-12  9.99528910575e-13  7.07392795487e-13  4.65304105636e-13  3.38749904973e-13  2.81871098352e-13  2.07815304739e-13  1.50319101528e-13  9.33756756071e-14  8.37954314878e-14  8.15299409193e-14  7.72257724106e-14  7.25866272816e-14  4.86150656274e-14  2.99985082518e-14  2.08965488493e-14  2.97320550298e-14  7.56423735214e-15  7.7072544291e-15  4.63742904422e-14  2.37606192996e-14  2.75763508422e-14  9.30951630539e-15  3.75657162187e-14  2.0078449405e-14  1.64112764403e-14  1.73204406315e-14  3.88544567018e-15  1.0433801828e-14  3.20305159536e-14  2.23145793478e-14  6.04942198675e-15  6.66487376282e-15  2.82441577652e-14  3.23308063147e-14  1.89660752409e-14  5.7087169901e-15  1.20909740162e-14  2.03794583962e-14  2.73392742141e-14  2.48439956562e-14  2.02157755892e-14  3.06542732113e-14  3.66139003304e-14  1.93254139103e-14  5.47190400059e-16  1.35079585071e-14 -3.68329923661e-15 -8.62358453058e-15  4.82870200632e-15  3.02428849138e-14  4.9683616281e-14  2.05999599232e-14  2.52680160692e-14  2.32629264893e-14  8.23922571631e-15  5.3480034584e-15  8.49954827886e-15  3.31274014474e-14  1.03156412074e-14  3.33802155551e-14
 1.86859284254e-14 -4.68374334412e-15  2.1264658901e-14  4.6826434191e-14  4.47333166509e-14  3.27644746722e-14  4.65283796811e-14  5.85678487154e-14  1.56577616094e-14  2.04828767722e-14  3.97318737305e-14  4.28189993079e-14  1.65757142739e-14  4.44709048311e-14  3.78737730799e-14  4.07797778311e-14  6.61278501014e-14  5.42061569409e-14  1.19176065256e-13  1.45915394738e-13  1.29827749992e-13  1.54525981945e-13  1.99876206452e-13  2.70035027224e-13  3.69578170903e-13  5.14785989369e-13  6.80391653584e-13  1.01848629356e-12  1.44646712959e-12  2.21809798574e-12  3.89697253916e-12  9.09715696446e-12  3.54149521535e-11  9.1332513123e-12  3.88986676187e-12  2.1975514203e-12  1.41647449033e-12  9.83064774226e-13  6.97704531449e-13  5.17604921255e-13  3.67460902334e-13  2.67478090442e-13  2.22418970772e-13  1.72618536696e-13  1.32789759618e-13  8.02801812562e-14  9.09805791152e-14  7.82926646372e-14  8.11136460291e-14  7.46747662338e-14  2.7452854693e-14  2.87992617698e-14  2.15716139494e-14  3.48417689976e-14  2.09826104596e-14  3.4503769613e-14  2.26216957337e-14 -1.00167160695e-15  1.89173304365e-14  1.90511031909e-14  5.77440592904e-15  1.59118371337e-14  5.39243361228e-14  2.13442262962e-14 -8.65336063512e-15  3.07827530434e-14  2.37400034833e-14 -2.05635630098e-14  2.72950767282e-14  1.09240159604e-14  2.15367176569e-14  1.34230682815e-14  4.26117033157e-14  7.97289303576e-15  3.63924134263e-15  3.0100928352e-14  7.73216924828e-15  2.76111268214e-14  5.74816324352e-15  1.48614707351e-14 -8.01841583793e-15  3.13294983384e-14  2.54773848275e-14  1.52754784642e-14  3.90332805014e-14  4.10290780111e-14  7.62793090096e-14  3.38472825637e-14  3.01890318342e-14  1.9552015254e-14  1.79108727089e-14  7.18407558617e-15  1.71863793096e-14  2.99544596062e-14  1.90792619684e-14  2.63488135525e-14
 4.49840879368e-14  4.80840792235e-14  3.3546638512e-14  4.45802150489e-15  1.01591382146e-14 -1.34390557969e-14  9.35708951134e-15  5.62265537393e-14  3.13028633012e-14  2.41836267811e-14  3.0231035939e-14  4.13187947953e-14  2.03647665425e-14  3.86966722124e-14  2.04555781073e-14  4.49422779112e-14  2.12765307257e-14  5.20943494328e-14  9.7490141152e-14  1.20566251689e-13  1.13938272556e-13  1.39671867871e-13  1.77312608851e-13  2.12114688734e-13  2.59074585516e-13  3.50867867177e-13  5.02087166921e-13  6.93997322044e-13  9.6287195038e-13  1.39396246317e-12  2.2064043127e-12  3.91011748761e-12  9.1332513123e-12  3.54073807867e-11  9.08769467556e-12  3.84984292772e-12  2.20034876078e-12  1.42711870728e-12  9.5253634933e-13  7.06324282448e-13  4.98016604617e-13  3.39634276283e-13  2.51919673244e-13  1.8194714259e-13  1.7453605912e-13  1.11985845793e-13  1.28110892346e-13  1.17490782115e-13  9.02477942473e-14  9.02463974774e-14  6.5888207298e-14  2.63456022619e-14  9.3481252911e-15  6.64463948573e-14  3.17689072668e-14  1.35204029196e-14  7.51557958375e-15  4.72906512393e-14  3.10095891008e-14  1.08907031435e-14  2.15271711354e-15  8.3342637779e-15  3.53268583409e-14  2.4233956041e-14  2.10694271475e-14  2.90581140357e-14  2.28379605212e-14 -9.41338451708e-15  2.67348205364e-14  2.45483646214e-14  3.55188313009e-14  1.53535661127e-14  2.48741937055e-14  6.80241662979e-16  3.17731040926e-14  1.90102225338e-14  2.06561272541e-14  3.02544314411e-14  3.34042950959e-14  1.16413499289e-14  3.33505140576e-15  2.39185632509e-14  4.90271167311e-14  4.322250759e-14  6.50176657207e-15  2.7749915865e-14  3.19955438119e-14  2.1545520162e-14  5.91254303032e-15  3.02223272843e-14  1.81186106988e-14  1.09938213008e-14 -5.91804777297e-15  1.21260218805e-14  3.88072095208e-14  1.03314412458e-14
 1.09288943333e-14  1.98096993941e-15  9.89436114078e-15  2.53045834814e-14  3.24414342352e-14  2.31215233519e-14  2.58185750547e-14  4.71762897622e-14  3.01577629964e-14  1.84200602927e-14  1.97691662142e-14  1.38498259743e-14  2.65977825325e-14  1.75092548967e-14  1.98812262463e-14  3.41129260169e-14  3.46838151224e-14  7.73290926593e-14  6.39511997507e-14  8.02199070489e-14  9.63079803007e-14  6.85686371858e-14  1.22923958402e-13  1.70841183186e-13  2.15993375028e-13  2.61092755764e-13  3.65585636662e-13  4.95244867473e-13  6.66007873985e-13  9.60332099857e-13  1.39905875249e-12  2.18333215066e-12  3.88986676187e-12  9.08769467556e-12  3.531746884e-11  9.06580753623e-12  3.91405099477e-12  2.21048277081e-12  1.41481920845e-12  9.70748244943e-13  6.77573119021e-13  4.9107386265e-13  3.58280335638e-13  2.62046446303e-13  1.98371911226e-13  1.56423622945e-13  1.7261682246e-13  1.05336818654e-13  1.1615902527e-13  8.61133210346e-14  6.54038480615e-14  3.81319332901e-14  4.68292823773e-14  5.07681379232e-14  3.25280371186e-14  2.67314475654e-14  2.02735242636e-14  6.03288135991e-14  4.47489234019e-14  3.57234041352e-14  3.43353228278e-14  2.98598095501e-14  1.56097266921e-15  2.35517622624e-14  2.87326265989e-14  2.15006888853e-14  1.46299284487e-14  2.52034268266e-15  2.54173261495e-14  3.63044188335e-14  2.07475150202e-14  3.48891258407e-14  2.75863298254e-14  2.38311179696e-14  4.07253056692e-14  2.5298652849e-14  3.34282422528e-14 -5.5421076119e-15  4.76732060283e-15  1.8364596682e-15  2.49589889088e-16  3.12138058757e-14  1.4709408654e-14  2.06715397127e-14  2.09467143889e-14  1.2099060107e-14  2.52020000762e-14  1.279965587e-14 -1.60005738971e-14  2.7525444307e-14  8.71790681673e-15  2.10356325859e-14  6.07447519321e-15  1.92239807351e-14  5.02153519246e-14  3.98061685491e-14
-5.91968167933e-15  3.46775916218e-14  3.65718415835e-14  3.32031237872e-14  1.75503281885e-14  1.44234481035e-14  2.33197914932e-14  2.40862858079e-14  1.07976602052e-14 -4.06964669553e-15  1.7432427787e-14  2.15710559613e-14  3.7671794319e-14  5.9868143177e-15  3.42085766662e-14  5.21467870205e-14  2.18385305e-14  4.56849302258e-14  3.90264347004e-14  6.96118589366e-14  9.10607066738e-14  1.13211148495e-13  9.64158168164e-14  1.37874307391e-13  1.70688267855e-13  2.316261241e-13  2.72318962672e-13  3.69299316331e-13  4.87621622531e-13  6.89899747412e-13  9.51842350947e-13  1.40131575659e-12  2.1975514203e-12  3.84984292772e-12  9.06580753623e-12  3.53457602647e-11  9.11569491371e-12  3.89968519638e-12  2.22068064662e-12  1.43337576843e-12  9.58838945082e-13  6.97782638813e-13  5.25367870269e-13  4.07724893396e-13  2.99297485485e-13  2.25780995739e-13  1.77179861811e-13  1.37470189083e-13  1.15686963395e-13  1.12555888419e-13  7.81451853993e-14  7.54307795075e-14  4.03956851434e-14  5.11943942358e-14  3.11133998976e-14  3.77794345226e-14  4.13071011511e-14  1.48708892245e-14  3.28083380116e-14  3.00123259566e-14  4.24468843632e-14  6.52393563399e-14  5.14684375541e-14  4.99213245443e-14  5.60216269762e-14  3.61845980097e-14  1.9604345089e-14  6.34218789509e-14  2.14488100661e-14  5.07952781525e-14  1.75559319781e-14  3.5326240021e-14  8.38954909118e-15  9.78255366728e-15  2.33827526488e-14  3.14712436794e-14  3.80598603596e-14  2.66333204708e-14  3.7586177702e-15  2.41238974025e-14  8.9504541685e-15  3.13671634423e-14  1.50770794052e-14  1.33105646984e-14 -2.19913607521e-14  4.61784079855e-14  1.77041315944e-14  2.65554939905e-14  3.53330846367e-14  4.17426128389e-14  2.32101698284e-14  8.96182214614e-15 -4.89769656798e-15  2.22953321941e-17  2.80824169161e-14  5.28776992042e-15
 3.98395984248e-14  3.09967058588e-14  8.96527316605e-15  1.0329506413e-14 -8.01261359631e-15 -2.21379503752e-14  4.25619887587e-15  3.74469495093e-14  2.03640649056e-14 -4.93483857692e-16  1.90677819103e-14  2.60606998581e-14  4.23497451774e-14  2.0537404632e-14  4.53434482616e-14  1.97140027801e-14  4.07527360603e-14  3.95321493718e-14  7.81551625389e-14  6.33503672e-14  8.10373265737e-14  1.04001912988e-13  1.04474807096e-13  9.96572272481e-14  1.3708981427e-13  1.58051416449e-13  2.0054452432e-13  2.88726636162e-13  3.69967304961e-13  4.76406219309e-13  6.79353851269e-13  9.99528910575e-13  1.41647449033e-12  2.20034876078e-12  3.91405099477e-12  9.11569491371e-12  3.5446952594e-11  9.10644754798e-12  3.90355356052e-12  2.20950928996e-12  1.3768055612e-12  9.82765484292e-13  6.99820877061e-13  5.1320580553e-13  3.58486691676e-13  2.71275633782e-13  2.20879838481e-13  1.5765194679e-13  1.19467332412e-13  1.02441706604e-13  1.03427936392e-13  7.66961695014e-14  6.56333144595e-14  5.96496577307e-14  4.22839365408e-14  4.5511870838e-14  2.93316759795e-14  9.2267795315e-15  1.53401898508e-14  9.65779296059e-15  1.16258475902e-14  1.53786008916e-14  4.23310226012e-14  3.15116771878e-14  4.23889455809e-14  5.52345600585e-15  9.85287628537e-15  3.22280459732e-14  2.33362213377e-14  5.30079708732e-14  5.66071612569e-14  6.57541288585e-14  1.93302373559e-14  2.29740674557e-14  4.79869799176e-14  3.32507720169e-14  3.24002253478e-14  9.45711313881e-15 -2.59133893139e-15  3.01861843777e-14  2.45344604993e-14  1.09265117472e-14  1.45834835786e-14  1.13204022992e-14  8.68151154427e-15  1.91426512703e-14  2.32183695293e-14  3.16036643751e-14  1.2509259e-14  2.59397753682e-14  7.25468217002e-15 -2.19144174928e-15 -2.22140962663e-14  6.48764385309e-15  3.30170531456e-14  3.70894786281e-14
 2.71850464572e-14  2.61547221742e-14  1.90334443889e-14  2.70679201785e-14  2.15438015813e-14  3.23168857585e-14  1.04913916866e-15  2.22553567215e-14  4.45323680351e-15  1.09014269651e-14  3.77944946216e-14  2.91560593222e-14  1.09703966888e-14  2.3297835686e-14  8.16146366513e-15  2.08081432375e-14  2.08169817776e-14  3.70943552117e-14  3.82797893905e-14  7.71369258961e-14  4.66616184625e-14  9.52395529462e-14  9.73781650161e-14  7.87408739563e-14  1.02937229729e-13  1.25621907319e-13  1.5240338304e-13  2.20125958124e-13  2.57841676318e-13  3.5276492105e-13  4.99538225795e-13  7.07392795487e-13  9.83064774226e-13  1.42711870728e-12  2.21048277081e-12  3.89968519638e-12  9.10644754798e-12  3.54581572887e-11  9.12854126739e-12  3.95014533559e-12  2.23155735731e-12  1.42464042155e-12  9.83249196557e-13  6.94565203678e-13  4.88590315567e-13  3.68273987283e-13  2.82807177486e-13  2.30533390226e-13  1.41445304138e-13  1.52344580812e-13  1.01777084349e-13  9.55818817288e-14  6.78892538148e-14  3.52433432166e-14  3.20440586163e-14  2.51306616804e-14  4.40388698395e-14  3.56960205304e-14  1.59134857167e-14  1.94318310753e-14  4.35551066282e-16  4.91201363993e-15  3.16437775133e-14  8.40937742989e-15  3.56938584536e-14  2.89410356468e-14  4.44289977612e-14  2.28663808277e-14  1.20560889035e-14  2.0102869616e-14  2.99202951895e-14  4.58913674751e-14  5.83663754411e-14  1.10900234139e-14  2.83684310265e-14  1.90183760927e-14  1.08513545364e-14  2.28025559227e-14  5.36549850046e-14  1.75244617654e-14  1.48753924206e-14  1.75123850999e-14  2.07372951542e-14  2.24648733425e-14  4.56331033234e-14  2.31619829636e-14  4.59075700986e-14  5.83087952395e-14  3.48273597641e-14  8.05405452106e-16  2.64632552159e-14  4.60241065833e-15  3.25431010502e-14  8.73850583667e-15  3.12121531949e-14  2.55329762752e-14
 1.92666083466e-14  1.95778804539e-14  3.05818746999e-14  3.65864001281e-14  2.40530006353e-14  4.60945918376e-14  4.65876220456e-14  1.33027042853e-14  3.88179417943e-15  8.40505794881e-15  4.69685301626e-14  2.79961711958e-14  2.81650539135e-14  3.82533644615e-14  2.18373640143e-14 -4.00018569986e-15  1.88885732111e-15  4.33324231488e-14  3.16271394136e-14  3.65577356356e-14  3.9969282084e-14  7.1643602644e-14  8.01030461126e-14  9.66335904561e-14  1.31832911343e-13  9.99327083076e-14  9.41749967157e-14  1.28989796559e-13  2.24027107136e-13  2.55723141306e-13  3.70776013669e-13  4.65304105636e-13  6.97704531449e-13  9.5253634933e-13  1.41481920845e-12  2.22068064662e-12  3.90355356052e-12  9.12854126739e-12  3.54133226991e-11  9.09199769945e-12  3.90262636888e-12  2.2313024273e-12  1.39732566858e-12  9.69633164465e-13  6.86866844292e-13  5.11533266144e-13  3.78545645407e-13  2.88177122573e-13  2.03646300095e-13  1.62248826373e-13  1.16331378677e-13  9.35592359344e-14  7.50597158014e-14  6.17929680974e-14  4.63121263115e-14  3.93346339426e-14  4.0873409445e-14  3.73028181398e-14  4.32110012573e-14 -1.06778149431e-14 -8.8080487088e-15  3.81761976402e-15  4.50291652983e-15  5.20603548483e-14  2.21751149335e-14  1.8190959198e-14  9.2814120623e-15  3.11751083573e-14  2.77161716335e-14  2.10005890627e-14  2.36431077474e-14  2.43204936381e-14  5.15744915879e-14  2.04066698884e-14  3.0537549547e-14  1.89348804021e-14  1.61843530727e-14  2.91299986112e-14  1.47262723926e-14  6.8682628869e-15  5.68533911893e-15  3.73108913538e-14  3.46495392836e-14  4.32221974658e-14  5.91422658109e-14  3.5560558283e-14  5.99137563505e-14  4.06635656543e-14  2.64882820353e-14  1.63604160165e-14  1.85625642138e-14 -1.13670375815e-14 -2.25831588902e-14 -7.26367451713e-15  2.92882771959e-14  2.4700185637e-14
 2.78657066019e-14  5.96322361218e-14  4.0567410838e-14  4.41044894173e-14  1.1184539722e-14  1.72837213865e-14  2.55184437913e-14  7.10491111568e-15  1.89860096492e-14  2.26004134582e-14  2.52748012892e-14  1.18344506015e-14  3.25556403455e-14  2.75995055395e-14  1.13446382346e-14  3.40678044274e-14  1.95556063219e-14  2.6349604508e-14  1.84345661478e-14  1.20846269447e-14  5.03521014503e-14  6.5968620499e-14  5.61999321042e-14  7.17653806451e-14  7.08529047466e-14  1.0261311498e-13  9.77325307558e-14  1.0739987101e-13  1.60134777005e-13  2.13180482498e-13  2.95048018776e-13  3.38749904973e-13  5.17604921255e-13  7.06324282448e-13  9.70748244943e-13  1.43337576843e-12  2.20950928996e-12  3.95014533559e-12  9.09199769945e-12  3.54102206592e-11  9.07697149126e-12  3.90425866455e-12  2.21629072788e-12  1.45980672678e-12  9.77738055861e-13  7.02505739546e-13  5.02904866583e-13  3.83806959275e-13  2.6739917448e-13  2.25471158006e-13  1.92582893913e-13  1.43113256894e-13  1.05473024816e-13  9.71210314748e-14  7.4703818575e-14  4.99291263251e-14  2.16535889989e-14  3.66429605778e-14  4.60905084044e-14  1.0818950401e-14  1.92699313116e-14 -5.43911993284e-15  1.10256005919e-14  3.90884654574e-15  6.13194057672e-15  1.3522029548e-14  1.96432259146e-14  1.3999954719e-14  5.39364438155e-14  3.19452099395e-14  3.42908086079e-14  3.83527816265e-14  6.29396283235e-14  3.31346022388e-14  6.04039807479e-15  4.36300296779e-14  3.50213728594e-14  4.64448718583e-14  3.88096503424e-14  2.03082165776e-14  1.25707752941e-14  7.44679393213e-14  4.10685952859e-14  3.04453239921e-14  2.99856749626e-14  2.4638242468e-14  1.66007760491e-14  1.05462356955e-14  2.80116936292e-14  2.2107878533e-14  1.69555342574e-14  6.01227080463e-15 -3.19430137145e-14  9.30968667405e-16  3.71871480114e-14  2.63939637637e-14
-4.38093412997e-15  1.5658333443e-14  3.92780328851e-15  5.74530010537e-15  1.57703748827e-15  1.55666221154e-16  1.60740987527e-14  2.56446598756e-14  2.91330881196e-14  5.21857731159e-15  4.47219497122e-14  3.69102777909e-14  2.44832978305e-14  1.37080904648e-14  1.34473170067e-14  2.58102264674e-14  2.06766615745e-14  3.02364194678e-14  3.06239991342e-14  1.98522400934e-14  3.33200738178e-14  2.32017486684e-14  2.66237255938e-15  6.38559666186e-14  2.99927383387e-14  7.44407519682e-14  8.94626765181e-14  1.0256031951e-13  9.67178137164e-14  1.55889629311e-13  1.96840397918e-13  2.81871098352e-13  3.67460902334e-13  4.98016604617e-13  6.77573119021e-13  9.58838945082e-13  1.3768055612e-12  2.23155735731e-12  3.90262636888e-12  9.07697149126e-12  3.52908044856e-11  9.07949346131e-12  3.9031515319e-12  2.20970506692e-12  1.42189990194e-12  9.58018420436e-13  6.61811116753e-13  4.79855521753e-13  3.93563717245e-13  2.90683621477e-13  1.91112074719e-13  1.69187031994e-13  1.35429802524e-13  1.34726815118e-13  1.06414630234e-13  6.49116032652e-14  7.38645258756e-14  6.44837000474e-14  4.95559572762e-14  3.51708516306e-14  2.11052824964e-14  9.94199842811e-15  1.67139901186e-14  3.06972627054e-14  5.78104961807e-16  3.84769137873e-14  1.70170035931e-14 -3.41054417756e-15  4.25025919521e-14  4.60354570849e-14  1.67940313369e-14  1.05628728365e-14  3.95836423146e-14  5.21367301424e-14  6.52434290506e-14  3.50627349012e-14  2.67836131318e-14  2.11526957349e-14  2.78307151795e-14  2.68863223992e-14  4.56761655974e-15  5.51377610382e-14  1.56404587127e-14 -5.57679957139e-15  2.79784089447e-14  1.47862300983e-14  7.04694085135e-15  8.72861399199e-15  3.67482169595e-14  4.06246610208e-14  2.18730111227e-14  2.79091103107e-14 -2.77941679926e-16  2.34523961347e-14  3.05412036023e-14  1.38283441455e-15
 1.69337417287e-14  1.96069412404e-14  2.43823955004e-15  2.76902345693e-14  2.43403931306e-14  3.84118304951e-15  1.51495799912e-14  1.70687441367e-14  4.2342591851e-15 -2.06276561084e-14  1.92082770799e-14  5.5140554304e-15  3.36323614682e-15 -4.82568542108e-15  3.18485945499e-14  1.01552668411e-14  6.00110491372e-15  1.0212612697e-14 -1.50242562246e-14 -4.55957391907e-16  2.68306348e-14  2.10984512703e-14  5.50742974108e-15  3.43049064542e-15  3.14288951911e-14  3.5128119392e-14  4.13156206063e-14  8.3251253109e-14  8.48394217335e-14  1.53736121554e-13  1.71354842259e-13  2.07815304739e-13  2.67478090442e-13  3.39634276283e-13  4.9107386265e-13  6.97782638813e-13  9.82765484292e-13  1.42464042155e-12  2.2313024273e-12  3.90425866455e-12  9.07949346131e-12  3.54481034852e-11  9.12895465294e-12  3.89436355827e-12  2.19833146197e-12  1.41232592367e-12  9.62663288557e-13  6.58742489199e-13  4.93761993969e-13  3.74334206119e-13  2.79943739619e-13  2.05657792031e-13  1.56896097774e-13  1.60693577419e-13  1.00986212715e-13  8.77155398112e-14  5.80713007185e-14  7.58069984966e-14  4.61153119366e-14  4.40555396304e-14  1.27253469128e-14 -8.78604255317e-15  1.1954271597e-14  2.3076587702e-14  1.26492612899e-14  2.56747526117e-14  1.63457370591e-14  3.378526967e-15  3.13155535967e-14  1.37271505936e-14  2.38200054346e-14  5.27948661401e-15  9.43520407508e-15  3.44242674601e-15  2.41667601661e-14  3.2565100425e-14  3.13234472778e-14  4.68338379551e-14  1.71118763134e-14  2.24939639852e-14  5.18628073819e-14  3.79171941416e-14  3.51730516743e-14  3.92456364377e-14  3.24428903527e-14 -1.83943331288e-14  1.50750182233e-14  9.9085815267e-15  4.5740098555e-14  5.5552317579e-14  2.71346408322e-14 -3.31247027952e-16  8.72916725703e-15  1.10941495557e-14  3.36097003339e-14  1.3668124134e-14
-3.76690952026e-15  8.04348396155e-15 -6.27173820459e-15  1.37213692463e-15  6.72469758641e-15  1.80161353785e-14 -2.99948009257e-15  1.95647948807e-14 -2.86120125753e-15  8.33981742594e-15  1.71883168385e-14 -4.11305238704e-15 -4.87730018143e-15 -3.5663570473e-15  1.44780003578e-14  7.29227379731e-15  2.78201173719e-14  2.72924854211e-14  3.79545048002e-14  1.57508706541e-14  9.21370968587e-15  2.28724298593e-14 -7.46760778396e-15  2.55296605562e-14  5.40559106289e-14  5.65624060153e-14  5.52443797395e-14  5.00869658696e-14  6.43106172911e-14  1.12398945137e-13  1.11334513328e-13  1.50319101528e-13  2.22418970772e-13  2.51919673244e-13  3.58280335638e-13  5.25367870269e-13  6.99820877061e-13  9.83249196557e-13  1.39732566858e-12  2.21629072788e-12  3.9031515319e-12  9.12895465294e-12  3.54012162838e-11  9.1011715268e-12  3.88800193789e-12  2.20162795107e-12  1.42695713588e-12  9.78912355247e-13  6.94519090686e-13  5.04862138221e-13  3.54573438464e-13  2.80754433062e-13  2.29277775986e-13  1.87212388037e-13  1.60486635108e-13  1.37521256132e-13  8.21087777122e-14  9.74183150978e-14  9.64488203772e-14  6.90435940244e-14  3.67243150117e-14  3.45033257691e-14  8.26228332292e-15  2.15963150853e-14  2.33221433211e-14  2.47302785299e-14  1.97167360726e-14  3.91795257833e-16  4.48332813005e-14  3.11872030914e-14  2.3182806604e-14 -6.92154849709e-15  6.48713460231e-15 -3.63730491488e-15  1.17501573578e-15  3.25542622703e-14 -2.88981366428e-15  2.24424575374e-14  8.07675460179e-15  1.69495129299e-14  2.56430293616e-15  1.79619491368e-14  1.01114979243e-14 -3.7364248582e-15  9.09526454472e-15 -5.32774596594e-15  7.17408027168e-15  4.45493389879e-14 -6.3076866046e-15  1.67525651904e-14  2.73427068985e-14  2.41415531181e-14  5.79358945022e-14  3.82203243515e-14  4.78133642268e-14  2.02739271313e-14
-1.18038683111e-15  1.67052515073e-14 -9.44309177453e-15  1.95046736004e-14  3.47894112783e-14  2.02177557983e-14  4.25639719595e-15  1.52441634578e-14  2.17818376393e-14  8.56858571211e-15  1.65795143492e-14  8.83624286101e-15  1.26456310341e-14  2.93181472444e-14  5.572026023e-14  3.626427116e-14  3.4049972339e-14  8.66657434504e-15  4.21419191756e-14  2.83138275278e-14  1.27724403199e-14  4.16375757735e-14  1.9489029667e-14  2.29368430184e-14  1.34431065141e-14  3.88225195823e-14  5.96665019354e-14  1.40135568393e-14  5.97406641849e-14  9.50669837431e-14  9.46809910851e-14  9.33756756071e-14  1.72618536696e-13  1.8194714259e-13  2.62046446303e-13  4.07724893396e-13  5.1320580553e-13  6.94565203678e-13  9.69633164465e-13  1.45980672678e-12  2.20970506692e-12  3.89436355827e-12  9.1011715268e-12  3.53380879952e-11  9.10699909908e-12  3.90687491237e-12  2.20195656125e-12  1.43547184818e-12  9.7335686813e-13  6.8565411721e-13  4.87288653116e-13  3.60595233002e-13  2.72581658903e-13  2.08276581202e-13  1.67881868987e-13  1.31204406019e-13  7.76101612266e-14  6.59667309558e-14  5.23462286693e-14  6.38760063435e-14  6.94250495645e-14  5.3108586677e-14  2.82623467821e-14  3.72674188692e-14  2.76332159484e-14  1.54927074362e-14  1.24732404335e-14  1.96003694663e-14  1.69946669941e-14  3.77003312087e-14  2.54562560975e-14  2.7566882553e-14  5.01175222686e-14  3.15158874076e-14  3.04916144268e-14  2.05535773282e-14  2.11788016763e-14  4.08750472976e-14  1.36997660507e-14  1.41206236535e-14  1.03421306554e-14  1.80743791011e-14  2.41633560698e-14  7.76482469502e-15  5.36066050183e-15  8.9110963506e-15  1.94515058079e-14  3.65789434445e-14  1.95503422732e-14  1.74124346912e-14  1.4024108699e-14  5.53899501584e-15  1.83063605563e-14  2.80899754893e-14  2.16097430075e-14 -9.1145720686e-15
-1.99529970607e-17  1.01763193506e-14  1.01168589505e-14 -2.59987590041e-15  1.16743997437e-15  2.50840196818e-14  2.50242755217e-14  2.46288565727e-14  1.96727482876e-14  2.86273225913e-14  3.86183059627e-14  1.7105302505e-14  2.1593047632e-14  1.34378749163e-14  3.29691606215e-14  2.32594824686e-14  2.25221050495e-14  7.18422592301e-15  1.54451342971e-14  1.78591134036e-14  3.82589552775e-14  2.74743894109e-14  3.34551988217e-14  2.29739204961e-14  4.95037667266e-14  2.47785238451e-14  4.30104854131e-14  6.13588139113e-14  3.44006756078e-14  8.03169150009e-14  8.29755261369e-14  8.37954314878e-14  1.32789759618e-13  1.7453605912e-13  1.98371911226e-13  2.99297485485e-13  3.58486691676e-13  4.88590315567e-13  6.86866844292e-13  9.77738055861e-13  1.42189990194e-12  2.19833146197e-12  3.88800193789e-12  9.10699909908e-12  3.54099731669e-11  9.08548566134e-12  3.89103002296e-12  2.2011448855e-12  1.41577240998e-12  9.47250182913e-13  6.80705092955e-13  4.89527148414e-13  3.54885625335e-13  2.41692957252e-13  1.75167880354e-13  1.70713307444e-13  9.61959746653e-14  8.85832525906e-14  5.27399278546e-14  7.69221428012e-14  2.61467550658e-14  1.41493132126e-14  4.6677161309e-14  1.49502614098e-14  4.49538576591e-14  3.88897913589e-14  4.01785908942e-15  3.5384758996e-14  1.85572841682e-14  2.33090361776e-14  1.59059155736e-14  4.13415746305e-15  5.07584347475e-14 -3.91133510042e-16  8.52203980029e-15 -1.48599435154e-14  9.63251145417e-15  1.00470294084e-14  3.51043059733e-14  2.53430924712e-14  7.57661370473e-15  2.72543067949e-14  3.82738214814e-14  2.82798353435e-14  1.80101955607e-14  1.78668002504e-14 -1.18500699787e-14  5.72722917777e-15  2.78670455712e-14  2.36357313312e-14  7.22650132163e-15  1.95715638723e-14  1.51788486621e-14  4.27001588288e-14  2.39951987077e-14  9.15956969024e-15
 1.83228538746e-14  9.33943044201e-17 -2.87663443844e-15 -3.06029075268e-15  7.94282487004e-15  7.21264923649e-15  2.88760131379e-14  3.73454559172e-14  4.80835883513e-14  2.44185049611e-14 -4.35108312765e-15  3.80678848063e-14  3.01484032524e-14  5.34361601085e-15  5.34882225343e-14  2.67990822194e-14  2.6112083681e-14  3.99527960497e-14  4.58626637702e-14  2.03776515797e-14  3.33407976782e-14  2.27610616933e-14  2.54081318675e-14  2.42224296711e-14  4.23086903013e-14  2.25028337349e-14  4.6980807354e-14  2.42622976195e-14  4.80173118355e-14  5.20969162381e-14  5.99860399828e-14  8.15299409193e-14  8.02801812562e-14  1.11985845793e-13  1.56423622945e-13  2.25780995739e-13  2.71275633782e-13  3.68273987283e-13  5.11533266144e-13  7.02505739546e-13  9.58018420436e-13  1.41232592367e-12  2.20162795107e-12  3.90687491237e-12  9.08548566134e-12  3.53481309419e-11  9.07727125526e-12  3.89168080162e-12  2.22060979185e-12  1.38782913132e-12  9.7382574298e-13  6.72946193726e-13  4.98205761691e-13  3.41278790473e-13  3.13254179522e-13  2.27000464225e-13  1.55579188809e-13  1.33051205224e-13  9.55678597192e-14  7.65950175161e-14  3.94856597767e-14  6.45155636876e-14  3.11447250493e-14  1.91432513019e-14  4.09703253567e-14  6.67858038393e-14  3.01265684322e-14  5.43918754356e-14  3.38501341628e-14  2.45651119178e-14 -1.30811367641e-15  3.40821175574e-15  4.95412287469e-14  2.45048894185e-16  3.44444101149e-14  1.58250297996e-14  2.09679847111e-14  2.87411032152e-14  5.07226210009e-14  5.63577708272e-15  3.51583616259e-14  6.84779641157e-15  5.24129760539e-14  1.45168440935e-14  1.51277195063e-14  1.78945132257e-14  3.39957229361e-14  2.64917579011e-14  2.46241334664e-14  3.54985097071e-14  2.42171142811e-14  1.01786824582e-14  1.95749090382e-14  1.98869938889e-14  3.31844119888e-14  1.56212115529e-14
 4.32612335479e-14  2.66057715849e-15  3.65165441227e-14  1.19953365501e-14  5.17775931299e-15 -2.52386017962e-14  3.48851613534e-14  2.13618925518e-14  3.45928497717e-14  2.07691870305e-14  6.90836729079e-15  3.96946021596e-14  1.59171186275e-14  7.65849812634e-15  2.1921801402e-14  2.88481056376e-14  1.73415068741e-14  4.37115160832e-15  3.03999918526e-14  4.29553825941e-14 -4.67726985511e-15  2.31460396947e-14  1.82482804647e-14  3.66516578444e-14  4.29986079958e-14  4.75344778816e-14  9.45397933321e-15  1.10097232017e-14  6.73622403384e-14  4.6091718472e-14  4.47267165304e-14  7.72257724106e-14  9.09805791152e-14  1.28110892346e-13  1.7261682246e-13  1.77179861811e-13  2.20879838481e-13  2.82807177486e-13  3.78545645407e-13  5.02904866583e-13  6.61811116753e-13  9.62663288557e-13  1.42695713588e-12  2.20195656125e-12  3.89103002296e-12  9.07727125526e-12  3.53393787607e-11  9.10688288653e-12  3.90810059308e-12  2.19919761688e-12  1.42656041418e-12  9.94669692999e-13  7.11194388005e-13  4.83404876321e-13  3.75983746475e-13  2.84641441214e-13  1.93233585963e-13  1.53002954655e-13  1.26874476815e-13  8.55406474497e-14  7.36362204216e-14  3.88992677039e-14  4.54992485955e-14  5.09914708297e-14  4.60973531674e-14  5.39980014922e-14  1.36941237345e-15  3.91826804783e-14 -4.77205744572e-16  2.38835863052e-14  2.77984627102e-14  1.5481212707e-14  4.11985796386e-14  1.19333498178e-14  4.54849593988e-14  1.25256315577e-14  4.77134296865e-14  2.71059189734e-14  2.66802536074e-14  3.76021545512e-14  4.19997596498e-14 -9.66006850053e-15  4.3791576182e-14  1.46342199653e-14  7.37741770585e-16  2.17771431282e-14  2.41074463763e-14  3.13199303746e-14  1.03439471159e-14  1.81671985168e-14  2.22790090731e-14  1.75411550518e-14  3.04504065544e-14  8.32121416192e-15  4.11526751309e-14  2.25294245533e-14
 3.62889771192e-14  2.97903445301e-14  2.22305483171e-15  7.06089370367e-15  3.84482263898e-14 -5.52623347323e-15  1.03576458728e-14  2.82209869778e-14  1.02520614448e-14  2.05147498849e-14  1.24046414121e-14  1.33070450935e-14  2.06808454746e-14  3.38845659112e-14  2.42996877419e-14  3.56006699337e-14  2.85730940235e-14  1.57664187639e-14 -3.56206523328e-16  5.43535212152e-14  3.53641753847e-14  3.48299803668e-14  2.39386650078e-14  1.99870793857e-14  3.0820069979e-14  9.07512739497e-15  2.19057679904e-14  3.87928343201e-14  3.69109692722e-14  5.47494828695e-14  5.96262676e-14  7.25866272816e-14  7.82926646372e-14  1.17490782115e-13  1.05336818654e-13  1.37470189083e-13  1.5765194679e-13  2.30533390226e-13  2.88177122573e-13  3.83806959275e-13  4.79855521753e-13  6.58742489199e-13  9.78912355247e-13  1.43547184818e-12  2.2011448855e-12  3.89168080162e-12  9.10688288653e-12  3.54416039707e-11  9.12897549602e-12  3.92398103555e-12  2.24788421981e-12  1.42877058106e-12  9.83480169724e-13  6.69268459689e-13  4.96136078364e-13  3.52966114834e-13  2.82088591903e-13  2.09748507208e-13  1.39443052422e-13  1.33246539488e-13  8.94238666512e-14  8.73756200311e-14  7.02480599201e-14  4.59046834891e-14  4.1134246258e-14  4.50567330018e-14  3.64587449646e-14  4.91267416018e-14  2.11086418782e-14  6.82324425859e-15 -1.91907559473e-16 -5.13281826402e-15  1.94390381214e-14  1.30925282704e-14  4.98408306373e-14  1.26978339995e-14  2.68581634202e-14  4.30162279997e-15  2.51811763171e-14  3.99533216476e-14  5.30125039879e-14  2.861486153e-14  2.09226006162e-14  3.32062110425e-14  1.63055214218e-14  4.33173493994e-14  3.25010169734e-14  3.72907283431e-14  2.54554222582e-14  3.91563927544e-14  1.67925022748e-14  3.26369517907e-14  1.71441591254e-14  4.02652401203e-14  3.53756682791e-14  3.86708065586e-14
 3.22417351475e-14  4.90892329713e-14  5.57859511877e-15  2.67605662543e-15  5.39054598469e-15  1.33811914962e-14 -1.98859833637e-14  1.88882662449e-14  2.55129913449e-14  1.93941537758e-14  2.39439729586e-14  3.32171926556e-14  2.6566394012e-14  4.18848388261e-14  1.9488490767e-14  3.58637866891e-14  3.01510368114e-14  6.93121507917e-15  1.45639475022e-14  5.74424902958e-15  3.51731699311e-14  2.0665019359e-14  3.8575108099e-14  3.42865316949e-14  2.99532813214e-14  2.99569803505e-14  1.79887258291e-14  3.96038110135e-14  3.60424257485e-14  4.11341982576e-14  3.56884266641e-14  4.86150656274e-14  8.11136460291e-14  9.02477942473e-14  1.1615902527e-13  1.15686963395e-13  1.19467332412e-13  1.41445304138e-13  2.03646300095e-13  2.6739917448e-13  3.93563717245e-13  4.93761993969e-13  6.94519090686e-13  9.7335686813e-13  1.41577240998e-12  2.22060979185e-12  3.90810059308e-12  9.12897549602e-12  3.54225629441e-11  9.11812872621e-12  3.93022934181e-12  2.21591164111e-12  1.41797847702e-12  9.7694058051e-13  6.93057100856e-13  4.92347610671e-13  3.98170241143e-13  2.77984885225e-13  2.17201479467e-13  1.78816013477e-13  1.39384010639e-13  1.12054544651e-13  8.04264956307e-14  4.82664870915e-14  5.76623907861e-14  2.5994765772e-14  1.92800282415e-14  5.52809532914e-14  4.15351211543e-14  4.25672468649e-14  3.46536988938e-14  3.81181063973e-14  3.58044403577e-14  3.26853239554e-14  2.40912023106e-14  1.97637470125e-14  2.01884449631e-14  2.01707040144e-14  3.89372556257e-14  3.34371620052e-14  5.40425651525e-14  2.81605596842e-14  5.85619625863e-15 -7.75348973263e-15  1.62331517013e-14  3.97195390727e-14  3.85018422484e-14  3.08922949969e-14  3.22101695164e-14 -4.27881079953e-15  1.45560196903e-14  2.14303700959e-14  4.89380361452e-14  5.15619739651e-14  4.51799018227e-14  4.18894693852e-15
 1.71932771958e-14  4.26572388528e-14  2.72782588184e-14 -1.51358379476e-14  1.55423765797e-15 -2.54376056316e-14 -6.10070929724e-15  1.8110491477e-14  8.28689571947e-15  2.14257464171e-14 -1.41430657906e-15  7.46254263236e-15  6.93973672777e-15  3.17724885243e-15  1.62599908744e-14  4.36794572287e-14  4.47467854325e-14  3.92400172882e-14  9.81072495983e-15  1.86969121075e-14  4.10180999506e-14  1.22529084751e-14  3.95751253097e-14  1.19741238586e-14  2.19990187157e-14  2.58491997304e-14  3.6324569974e-14  4.37498562063e-14  4.0316712967e-14  2.77652571836e-14  2.89859579161e-14  2.99985082518e-14  7.46747662338e-14  9.02463974774e-14  8.61133210346e-14  1.12555888419e-13  1.02441706604e-13  1.52344580812e-13  1.62248826373e-13  2.25471158006e-13  2.90683621477e-13  3.74334206119e-13  5.04862138221e-13  6.8565411721e-13  9.47250182913e-13  1.38782913132e-12  2.19919761688e-12  3.92398103555e-12  9.11812872621e-12  3.54367073143e-11  9.09389400005e-12  3.86685120243e-12  2.18277854996e-12  1.42679528399e-12  9.40804635085e-13  6.75835603359e-13  5.27540806899e-13  3.7552108191e-13  2.45281117473e-13  2.03077048538e-13  1.62321577371e-13  1.36814683956e-13  1.26298915637e-13  7.41459904583e-14  6.5994854468e-14  7.27779531492e-14  4.23043431028e-14  3.39755800132e-14  1.43253123346e-14  2.7668348433e-14  1.2743240394e-14  1.18373610036e-14  2.1838918912e-14  7.8661303377e-15  1.13259953605e-14  2.95977954773e-14  1.38883092791e-14  3.89788899348e-15  2.50872863456e-14  4.00257239959e-14  3.94260146532e-14  2.79179447913e-14  1.70729243451e-14 -1.28107554886e-15 -5.11612392718e-15 -9.78809931324e-16  1.9473216206e-14  2.76521781282e-14  1.93828437171e-14  4.88481376841e-16 -6.87046792219e-15  7.80673935764e-15  1.69559652181e-14  2.80127315378e-15  5.79163367199e-15  1.15399406276e-14
-6.83879377893e-15  5.61127237092e-14  1.02081509703e-14  2.87218520104e-14  4.41576615676e-16  2.83469972493e-14  1.78426227676e-14  5.42119903474e-15  2.04403621374e-14  1.83340524261e-14  3.98601428015e-14  3.35519810378e-14  3.43720233845e-14  1.40943556714e-14  2.85772450333e-14  5.56745874602e-14  3.14483800947e-14  4.7833470178e-14  1.20296838818e-15  1.50711399312e-14  1.1967214523e-14  2.60376705829e-14  3.05213397216e-14  1.14853536542e-14  2.4700907317e-14  3.87805894987e-14  4.53680121492e-15  6.32234438816e-15  7.20889258477e-15  3.30560141012e-14  1.76246867884e-14  2.08965488493e-14  2.7452854693e-14  6.5888207298e-14  6.54038480615e-14  7.81451853993e-14  1.03427936392e-13  1.01777084349e-13  1.16331378677e-13  1.92582893913e-13  1.91112074719e-13  2.79943739619e-13  3.54573438464e-13  4.87288653116e-13  6.80705092955e-13  9.7382574298e-13  1.42656041418e-12  2.24788421981e-12  3.93022934181e-12  9.09389400005e-12  3.54501456325e-11  9.09088930986e-12  3.89007942649e-12  2.24032642577e-12  1.40063027397e-12  9.47022811829e-13  6.9183670905e-13  5.06417814685e-13  3.63522225166e-13  3.05660883801e-13  2.15253664963e-13  1.70976060966e-13  1.49485699369e-13  8.97760565839e-14  8.51893695384e-14  8.87134040739e-14  4.67269661434e-14  5.32505166057e-14  5.97215373878e-14  2.31768001719e-14  1.96823442283e-14  5.42460854116e-15  7.1800298221e-14 -1.13203730506e-14  4.07164551311e-14  2.15257807729e-14  1.00513748269e-14  2.63002337654e-14  4.15882970695e-14  1.8072883595e-14  1.97160835442e-14  2.93501084392e-15  2.3617063567e-14  3.35031335842e-14  1.30567400916e-14  1.66836484463e-14  5.35043095158e-14  3.73226649394e-14  2.21339846986e-14  1.16760651516e-14  3.65404961972e-15  1.85279986283e-14 -7.28670064605e-15  1.95011756967e-14  1.58460003348e-14  1.55152205054e-14
 3.78347097712e-15  2.24293624523e-14  1.42258241879e-14 -2.10557815179e-14 -1.35545107595e-14 -3.2422671004e-16  5.04754976215e-15  1.64564036118e-14  1.78314896641e-14  2.81168154313e-14  1.80073384732e-14  3.03148280659e-14  1.02731697157e-14  2.6575146811e-14  2.03303331996e-14  2.9358094645e-14  2.52889190561e-14  2.49976698287e-14  1.17292788163e-14 -2.05603464299e-15  4.24338602014e-14  4.4328980122e-14  3.23871462226e-14  3.34102561594e-14  1.42600179838e-14  1.52802622144e-14 -1.25441115652e-14  3.72295396888e-14  1.06484094467e-14  4.86584010997e-14  3.32550357785e-14  2.97320550298e-14  2.87992617698e-14  2.63456022619e-14  3.81319332901e-14  7.54307795075e-14  7.66961695014e-14  9.55818817288e-14  9.35592359344e-14  1.43113256894e-13  1.69187031994e-13  2.05657792031e-13  2.80754433062e-13  3.60595233002e-13  4.89527148414e-13  6.72946193726e-13  9.94669692999e-13  1.42877058106e-12  2.21591164111e-12  3.86685120243e-12  9.09088930986e-12  3.53919542905e-11  9.0746389642e-12  3.88797552403e-12  2.21638576541e-12  1.41496275831e-12  9.84100346777e-13  7.0245261094e-13  4.96300542e-13  3.64809515534e-13  2.6201088254e-13  2.11844402242e-13  1.79224420885e-13  1.45849449343e-13  1.14074926021e-13  9.93356663385e-14  4.67914810513e-14  8.09434813028e-14  4.89140598047e-14  4.59602166319e-14  3.32843690201e-14  3.74769882197e-14  3.08275652433e-14  2.78050485581e-14  3.00555112822e-14  5.03851048663e-14  4.30618643462e-14  3.25063713998e-14  5.85123389142e-14  5.19907543791e-14  3.46872136356e-14  3.19455035585e-14  1.43088011782e-14  2.08870884442e-14  1.03003617001e-14 -1.05599776175e-14  1.59060088803e-14  1.3707242303e-14 -7.78957184976e-16  1.54447322868e-14  4.00127773827e-15  1.71513884459e-14  3.18582697591e-14  4.39442921243e-14  2.28495782823e-14  2.06866832775e-14
-5.07730120289e-15  4.11073248305e-14 -2.94298975808e-16  2.20382078817e-14  4.16175427123e-14  2.20517292849e-14 -1.03607897194e-15  4.13719597117e-14  2.3302790005e-14  1.96740733836e-14  8.62804303946e-15  1.05160219468e-15  5.53303261483e-15  2.16117983969e-14  8.7487788473e-15  4.58833138234e-15  4.24027735838e-14  3.25045748103e-14  6.43514242438e-15  4.97731109358e-14  3.12868950731e-14  2.20633369275e-14  6.61169506039e-15  6.3755367449e-15  6.47475847426e-15  4.4369902466e-14  4.01213704655e-14  3.29082629042e-14  2.50140795867e-14  2.45162759806e-14  1.05942542953e-15  7.56423735214e-15  2.15716139494e-14  9.3481252911e-15  4.68292823773e-14  4.03956851434e-14  6.56333144595e-14  6.78892538148e-14  7.50597158014e-14  1.05473024816e-13  1.35429802524e-13  1.56896097774e-13  2.29277775986e-13  2.72581658903e-13  3.54885625335e-13  4.98205761691e-13  7.11194388005e-13  9.83480169724e-13  1.41797847702e-12  2.18277854996e-12  3.89007942649e-12  9.0746389642e-12  3.54233374395e-11  9.1147988575e-12  3.92572474073e-12  2.22225223763e-12  1.42813040113e-12  9.77570670289e-13  6.74577425176e-13  5.08598899789e-13  3.71585672145e-13  2.73214279946e-13  2.27478898185e-13  1.67296547989e-13  1.37293838009e-13  1.17100530466e-13  5.92250363024e-14  8.46363193359e-14  4.97898136836e-14  1.99697304104e-14  3.33454453908e-14  3.85700512777e-14  4.01924699963e-14  3.66320615314e-14  3.6555527813e-14  1.90429322386e-14  2.87133451177e-14 -2.23250071633e-15  2.45879815689e-14  9.48760806929e-15  7.33122404417e-15  1.4033092087e-14  3.39996663778e-14  1.73642399057e-14  1.00893076674e-14  6.55052343334e-15  4.04843957121e-14  1.85124039992e-14  2.99934940382e-14 -2.25263493186e-14 -2.25359956901e-15  1.00373810829e-14  3.54912162317e-14  2.7889680304e-14  2.99564469539e-14  1.56370067285e-14
 5.99679027439e-16  2.89247766782e-14  2.95364137487e-14  1.16846223895e-14  2.35831189265e-14  3.4603508278e-14  1.35089227923e-14  2.79823568745e-14  2.87122795398e-14  3.77042963661e-15 -3.27450696756e-16  2.05806468745e-14  1.87841128427e-14  3.93160451217e-14  2.14820681004e-15  2.41740856441e-14  2.99418836481e-14  3.00058622075e-14 -4.50301777772e-15  1.562729545e-14  1.28024168055e-14  3.17658651616e-14  9.96152694405e-15  2.30406917044e-14  3.69608816003e-14  2.46641403091e-14  2.08172132003e-14  2.64674650533e-14  4.7380677731e-14  4.08498817331e-14 -6.70412106994e-15  7.7072544291e-15  3.48417689976e-14  6.64463948573e-14  5.07681379232e-14  5.11943942358e-14  5.96496577307e-14  3.52433432166e-14  6.17929680974e-14  9.71210314748e-14  1.34726815118e-13  1.60693577419e-13  1.87212388037e-13  2.08276581202e-13  2.41692957252e-13  3.41278790473e-13  4.83404876321e-13  6.69268459689e-13  9.7694058051e-13  1.42679528399e-12  2.24032642577e-12  3.88797552403e-12  9.1147988575e-12  3.54521431465e-11  9.12540864181e-12  3.89825216611e-12  2.21004810131e-12  1.41442876937e-12  9.45525085686e-13  6.99827771465e-13  4.77366931796e-13  3.645318281e-13  2.59102377193e-13  1.99263531675e-13  1.92429582604e-13  1.60830600666e-13  1.20255079013e-13  1.07605959493e-13  8.8021292493e-14  7.47754516324e-14  6.69111743978e-14  2.8419249147e-14  2.20839410872e-14  1.64970098576e-14  7.34457570771e-15 -7.87577316494e-15  2.70653086318e-14  5.07643606158e-14  5.21766060781e-14  2.90384341241e-14  3.14406812611e-14  1.52928687625e-14  1.00568864231e-14  3.13569084196e-14 -1.0391252272e-15  1.41226828224e-14  4.06232974058e-14  1.95154891477e-14 -2.61858752025e-15  6.7926832981e-16 -2.33227888505e-14  5.3546959049e-15  1.76292235001e-14  2.96082717247e-14  3.66646360417e-14  2.04356625933e-14
 1.73631024347e-14  4.31219019881e-14  2.26817373626e-14  6.64713470394e-15  2.49590759294e-14  3.65078001301e-14  3.27613104627e-14  1.97019761109e-14  2.51649499634e-14 -6.52850574552e-15 -1.22431740018e-14 -1.70210761173e-15  5.30327642655e-15  2.69390815398e-14  2.88266701521e-16  1.458329398e-14  2.86840566044e-14  2.83304315212e-14  2.04560062267e-14  1.29056957837e-14  1.67187422307e-14  1.54324967184e-14  5.35584734049e-15  9.79060271125e-15  3.16556604794e-14  4.4265891169e-14  2.51167392215e-14  5.12549347988e-14  4.69342873128e-14  2.84703848883e-14  3.27017928701e-14  4.63742904422e-14  2.09826104596e-14  3.17689072668e-14  3.25280371186e-14  3.11133998976e-14  4.22839365408e-14  3.20440586163e-14  4.63121263115e-14  7.4703818575e-14  1.06414630234e-13  1.00986212715e-13  1.60486635108e-13  1.67881868987e-13  1.75167880354e-13  3.13254179522e-13  3.75983746475e-13  4.96136078364e-13  6.93057100856e-13  9.40804635085e-13  1.40063027397e-12  2.21638576541e-12  3.92572474073e-12  9.12540864181e-12  3.54658179225e-11  9.10753105245e-12  3.90150092534e-12  2.19545284112e-12  1.40365747176e-12  9.78377360728e-13  6.9290493066e-13  4.81691413875e-13  3.39000199798e-13  2.62591909996e-13  2.16921670007e-13  1.53897109943e-13  1.37535987584e-13  1.11696547028e-13  7.71045033139e-14  8.29801830592e-14  8.37829872179e-14  7.56517201652e-14  5.05829175171e-14  3.3889668808e-14  3.6266098142e-14  2.39138878795e-14  4.50822861228e-14  3.79713908276e-14  5.74380709952e-14  2.04135837951e-14 -4.43036831285e-15  8.27071605242e-17  2.8557889136e-14  7.82667466112e-14  1.94690719828e-14  1.09187147089e-14  3.20526065561e-14  2.39069552219e-14  1.82252866782e-14 -2.83390207815e-15 -7.29941069663e-15 -2.52536599968e-15 -8.19913043981e-15  1.551908407e-14  2.43848988411e-14  3.59241015729e-14
 3.05692611958e-14  1.47073829251e-14  3.13660686447e-14  4.15395520412e-14  3.86687241982e-14  1.01512577345e-14  8.12032214365e-15 -1.95807483503e-14  1.51677530639e-14  1.90049334502e-14  1.38753435258e-14  1.32237515568e-14  6.17258517029e-15  8.12191430363e-15  2.89393215755e-15  2.92449296669e-15  1.93949882726e-14  3.23298735234e-14  3.74006205269e-14  2.18232106274e-15  6.04377766784e-16  4.1873278611e-14  4.69661161839e-15  9.02866326301e-15  4.02722492313e-14  2.34547302464e-14  2.81316974023e-15  3.38639056578e-14  1.22306465401e-14  2.80559565254e-14 -1.13143456642e-14  2.37606192996e-14  3.4503769613e-14  1.35204029196e-14  2.67314475654e-14  3.77794345226e-14  4.5511870838e-14  2.51306616804e-14  3.93346339426e-14  4.99291263251e-14  6.49116032652e-14  8.77155398112e-14  1.37521256132e-13  1.31204406019e-13  1.70713307444e-13  2.27000464225e-13  2.84641441214e-13  3.52966114834e-13  4.92347610671e-13  6.75835603359e-13  9.47022811829e-13  1.41496275831e-12  2.22225223763e-12  3.89825216611e-12  9.10753105245e-12  3.5312648251e-11  9.09234813715e-12  3.8986709702e-12  2.19982351996e-12  1.42322523232e-12  9.57400163721e-13  6.62218437481e-13  4.68618188721e-13  3.496736806e-13  2.81461792388e-13  1.91873062303e-13  1.51827916696e-13  1.51582164559e-13  1.14569700519e-13  7.17110198564e-14  9.02797027425e-14  7.86778536663e-14  5.34841740455e-14  7.11372107039e-14  5.29015651495e-14  6.39387488428e-14  1.56177912671e-14  4.07240803073e-14  5.60405055978e-14 -5.28811197419e-16  2.12016495624e-14  3.95560643497e-14  3.84285040181e-14  4.30200480387e-14  3.28531882929e-14  1.95819931488e-14  2.87762080213e-14  8.59084776639e-15  2.32255043408e-14  1.38763583315e-14  8.70191823166e-15  1.79641479095e-15  9.08782521383e-15  1.94290722665e-14  5.31973749483e-14  8.64719048374e-15
 3.86315529813e-14  1.19468510979e-14 -1.2827833772e-15  8.61210506797e-15  2.49986606537e-14  4.8081478666e-15  2.22138257991e-14  1.49321013468e-14  2.02785775232e-14  5.15985407718e-14  3.03122912558e-14  5.83439786006e-15  1.87905272375e-14  1.05946757475e-14  5.15751952113e-14  2.54750329648e-14  4.15192122966e-14  4.36671422242e-14  3.8067854865e-14  7.98222036659e-16  3.60743842389e-15  4.18479609601e-14  2.52611966062e-14  5.46941661082e-15  1.99530655837e-14  1.99770905868e-14  1.61830279434e-14  1.71876129194e-14  1.29324988865e-14 -1.04609246195e-15  1.60858672623e-14  2.75763508422e-14  2.26216957337e-14  7.51557958375e-15  2.02735242636e-14  4.13071011511e-14  2.93316759795e-14  4.40388698395e-14  4.0873409445e-14  2.16535889989e-14  7.38645258756e-14  5.80713007185e-14  8.21087777122e-14  7.76101612266e-14  9.61959746653e-14  1.55579188809e-13  1.93233585963e-13  2.82088591903e-13  3.98170241143e-13  5.27540806899e-13  6.9183670905e-13  9.84100346777e-13  1.42813040113e-12  2.21004810131e-12  3.90150092534e-12  9.09234813715e-12  3.53991210795e-11  9.10405685907e-12  3.91166999444e-12  2.24194194004e-12  1.42735092599e-12  9.56154968378e-13  6.64778784853e-13  4.88716171817e-13  3.70977444567e-13  2.75491537583e-13  2.10971298862e-13  1.55213813833e-13  1.023247967e-13  7.07970022255e-14  1.22052211415e-13  7.5934443891e-14  3.51283982045e-14  3.55441111984e-14  6.85909055382e-14  5.6159536626e-14  4.91517730488e-14  6.42742582162e-14  5.11209519703e-14  8.4231188404e-15  5.5485022271e-15  2.71173234324e-14  4.84354201079e-14  6.98683435403e-14  2.52449625705e-14  3.26003289834e-14  1.72719673519e-14  2.22959839982e-14  1.70426320397e-14  3.58971955993e-14  3.27256429883e-14  1.76055799807e-14  2.06195821403e-14  3.7924215422e-14  1.12050328525e-14  3.54044522287e-14
 2.87522939335e-14  3.64947483206e-15  1.48669249806e-14 -5.2205921947e-15  3.38239065525e-14  1.59679243304e-14  5.64900803118e-14  2.66165181063e-14 -1.28100499004e-14  5.71632614612e-15 -4.3340146848e-16  2.01893101743e-14  6.77751527333e-17  2.44427525998e-14  3.61636834267e-14  1.12114138419e-14  4.11333821819e-14  4.58615023096e-14  2.64736047393e-14  4.26530821275e-15 -3.32080465464e-15  1.48945892989e-14  5.73808353006e-14  1.49322793128e-14  2.45470572512e-14  5.03018104692e-14  2.34531286269e-14  4.6199167805e-15  2.49292100979e-14  3.08521104384e-14  1.77430760518e-14  9.30951630539e-15 -1.00167160695e-15  4.72906512393e-14  6.03288135991e-14  1.48708892245e-14  9.2267795315e-15  3.56960205304e-14  3.73028181398e-14  3.66429605778e-14  6.44837000474e-14  7.58069984966e-14  9.74183150978e-14  6.59667309558e-14  8.85832525906e-14  1.33051205224e-13  1.53002954655e-13  2.09748507208e-13  2.77984885225e-13  3.7552108191e-13  5.06417814685e-13  7.0245261094e-13  9.77570670289e-13  1.41442876937e-12  2.19545284112e-12  3.8986709702e-12  9.10405685907e-12  3.54098868235e-11  9.10771256045e-12  3.90939397455e-12  2.21346295982e-12  1.43736233975e-12  9.66551407168e-13  6.83652038908e-13  4.93491190131e-13  3.56340710728e-13  2.5926285631e-13  1.95497461598e-13  1.6428400538e-13  1.28972698687e-13  1.18503765714e-13  1.06220945222e-13  8.03645802341e-14  5.11358242526e-14  4.4540825054e-14  6.94414834566e-14  7.92991116725e-14  6.73238330751e-14  7.13305293e-14  4.42712846314e-14  9.68006303764e-15  1.52169368382e-14  2.70866644116e-14  1.25394768665e-14  2.49480302499e-14  1.75464098698e-14  4.25812624422e-14  3.71600829405e-14  2.27612906943e-14  4.02780808622e-14  3.77411436379e-14  3.84730005751e-14  3.87047973898e-15  2.28320531539e-14  2.99298238074e-14  3.19140670724e-14
 1.32065683891e-14 -5.43614961308e-15 -1.24720073726e-14  1.1411701104e-14 -4.76147948907e-15  3.77716230558e-14  7.06235547515e-14  5.181374882e-14  2.7374893766e-14  2.16939350313e-14  3.78456798542e-14  3.23617951177e-14  1.15151544073e-14  4.75586948479e-14  4.77132660603e-14  3.00910664241e-14  3.68737345926e-14  2.32217427777e-14  1.52200820761e-14  1.47213069831e-14  1.55807899304e-14  2.72539769228e-14  4.44813243913e-14  1.74718484059e-14  1.4895427436e-14  3.68880706929e-14  4.51461706727e-14  3.37225594506e-14  7.54451992784e-14  7.10449098903e-15  2.56915205201e-14  3.75657162187e-14  1.89173304365e-14  3.10095891008e-14  4.47489234019e-14  3.28083380116e-14  1.53401898508e-14  1.59134857167e-14  4.32110012573e-14  4.60905084044e-14  4.95559572762e-14  4.61153119366e-14  9.64488203772e-14  5.23462286693e-14  5.27399278546e-14  9.55678597192e-14  1.26874476815e-13  1.39443052422e-13  2.17201479467e-13  2.45281117473e-13  3.63522225166e-13  4.96300542e-13  6.74577425176e-13  9.45525085686e-13  1.40365747176e-12  2.19982351996e-12  3.91166999444e-12  9.10771256045e-12  3.53159477893e-11  9.09671747479e-12  3.86658335788e-12  2.19154005179e-12  1.39778258115e-12  9.61114074528e-13  6.46748460909e-13  4.98525468684e-13  3.77417863971e-13  2.62773305394e-13  2.23135416078e-13  1.54329819025e-13  1.27744763151e-13  8.75169344609e-14  8.95728635766e-14  5.75438911613e-14  6.26042342906e-14  5.22469808714e-14  4.33782561842e-14  3.5997045446e-14  5.27042786837e-14  4.45273381349e-14  1.56128921839e-14  2.66356501958e-14  3.3584311553e-14  2.75478101455e-14  4.08809655049e-14  1.89723539625e-14  2.34361832976e-14  2.78002913514e-14  2.52847313956e-14  1.73440636818e-14  2.84662368378e-14  2.21705307816e-14  2.3827933277e-14  1.0548430417e-14  1.35031984623e-14  6.04777258235e-15
 4.26796216863e-14 -6.84086276155e-15  7.3326090624e-15  2.95220139129e-14  1.26763213622e-14  3.73520728718e-14  5.2787507775e-14  3.90675716987e-14  1.14650488627e-14  1.46201951554e-14  3.22362482642e-14  1.09150679567e-14  2.45022157681e-14  1.44662296435e-14 -7.06268538343e-16 -5.81050181567e-15  3.37417420436e-14  2.14945960046e-14  6.80796844635e-15  2.99437709065e-14  4.60161508763e-14  2.54598831169e-14  4.12594985874e-14  4.81181338353e-14  2.2936488408e-14  2.9679024965e-14  2.81527650444e-14  2.21510006954e-14  4.54983713211e-14  9.46494966152e-15  8.57962267202e-15  2.0078449405e-14  1.90511031909e-14  1.08907031435e-14  3.57234041352e-14  3.00123259566e-14  9.65779296059e-15  1.94318310753e-14 -1.06778149431e-14  1.0818950401e-14  3.51708516306e-14  4.40555396304e-14  6.90435940244e-14  6.38760063435e-14  7.69221428012e-14  7.65950175161e-14  8.55406474497e-14  1.33246539488e-13  1.78816013477e-13  2.03077048538e-13  3.05660883801e-13  3.64809515534e-13  5.08598899789e-13  6.99827771465e-13  9.78377360728e-13  1.42322523232e-12  2.24194194004e-12  3.90939397455e-12  9.09671747479e-12  3.54430552943e-11  9.10243899488e-12  3.88937180964e-12  2.19872914071e-12  1.40578223887e-12  9.50270749918e-13  6.61678292079e-13  4.91080428537e-13  3.69515497549e-13  2.79134312383e-13  2.17124405089e-13  1.99498091317e-13  1.3029671393e-13  1.08756446774e-13  9.20552570807e-14  4.43420249772e-14  6.43908020105e-14  2.75277426997e-14  4.3509654971e-14  5.03276472763e-14  2.91761116342e-14  6.65097933001e-15  2.85681400208e-14  1.97338259703e-14  1.4393857909e-14 -6.15059554862e-15  9.72497752963e-15  2.00285035699e-14  3.19476175154e-14  8.20787704879e-15  1.37271942012e-14  1.80530479222e-14  4.09695799722e-14  4.87114885301e-14  5.21205300499e-14  3.06199481954e-14  2.68803609704e-14
 1.510377858e-14 -6.55043882329e-15  1.23869749199e-14  1.43740136025e-14  2.336482261e-15 -8.22054607752e-15  3.77579705644e-14  4.1678164653e-14  7.11983741253e-15  7.64634715023e-15  1.19913957596e-14  3.23303261158e-14  2.71025505776e-14  2.27762530913e-14  1.91661139882e-15  1.82733929641e-14  2.74017878623e-14 -1.21832144616e-14  3.1727472497e-14  2.41098736481e-14  2.07229625358e-14  2.25547460279e-14  3.88952673793e-14  2.05955217634e-14 -1.34003384452e-14  3.25023345695e-14  1.13128704404e-14  2.3591533372e-14  1.65198260472e-14  1.20424763107e-14  1.01171262063e-15  1.64112764403e-14  5.77440592904e-15  2.15271711354e-15  3.43353228278e-14  4.24468843632e-14  1.16258475902e-14  4.35551066282e-16 -8.8080487088e-15  1.92699313116e-14  2.11052824964e-14  1.27253469128e-14  3.67243150117e-14  6.94250495645e-14  2.61467550658e-14  3.94856597767e-14  7.36362204216e-14  8.94238666512e-14  1.39384010639e-13  1.62321577371e-13  2.15253664963e-13  2.6201088254e-13  3.71585672145e-13  4.77366931796e-13  6.9290493066e-13  9.57400163721e-13  1.42735092599e-12  2.21346295982e-12  3.86658335788e-12  9.10243899488e-12  3.5329132064e-11  9.09005009148e-12  3.91365375638e-12  2.23247716386e-12  1.41649691257e-12  9.4638204661e-13  7.17568748606e-13  5.16756986254e-13  3.83605256354e-13  2.59115569733e-13  2.02364076967e-13  1.4394683633e-13  1.45235596692e-13  9.71653977966e-14  6.50495398009e-14  6.18594981131e-14  4.64467562789e-14  4.47669190636e-14  6.24677476502e-14  5.81781727842e-14  8.85907988957e-15  6.78360820805e-14  5.68268648105e-14  3.19553465602e-14  1.06294139188e-14  3.22139861406e-14 -1.0456452335e-14  8.95402718893e-16 -8.27934727601e-15  1.80984120517e-15 -2.4335219239e-14  3.59447803702e-15  3.18324916075e-14 -2.18904530705e-14  1.07317020348e-14 -2.47358341016e-15
 1.90526078274e-14 -1.97384846737e-15 -1.90716276652e-15  1.12203834242e-14 -3.68660903468e-15  1.47396951083e-14  3.71820787865e-14  5.82559010566e-14  3.66557800757e-14  1.90506230799e-14  6.18463273137e-14  3.5009274231e-14  1.73423229275e-14  3.65202940133e-14  3.11163417256e-14  4.14210331474e-14  2.47243260165e-14  9.55737359334e-15 -2.60441959568e-15 -1.7523901486e-15  2.04083765959e-14  4.96548441478e-14  1.27969270021e-14  2.71190070199e-14  2.94828076984e-14  4.15494479636e-14  1.79700199758e-14  2.66083748762e-14  3.50101825362e-14  2.15536412143e-14  8.51206263368e-15  1.73204406315e-14  1.59118371337e-14  8.3342637779e-15  2.98598095501e-14  6.52393563399e-14  1.53786008916e-14  4.91201363993e-15  3.81761976402e-15 -5.43911993284e-15  9.94199842811e-15 -8.78604255317e-15  3.45033257691e-14  5.3108586677e-14  1.41493132126e-14  6.45155636876e-14  3.88992677039e-14  8.73756200311e-14  1.12054544651e-13  1.36814683956e-13  1.70976060966e-13  2.11844402242e-13  2.73214279946e-13  3.645318281e-13  4.81691413875e-13  6.62218437481e-13  9.56154968378e-13  1.43736233975e-12  2.19154005179e-12  3.88937180964e-12  9.09005009148e-12  3.54231853475e-11  9.07697132109e-12  3.91096501246e-12  2.21259821632e-12  1.38934621166e-12  9.66408047189e-13  6.92306757962e-13  5.17451657416e-13  3.62202501371e-13  2.88304475577e-13  2.09927372799e-13  1.78276551336e-13  1.31356280448e-13  1.0129820399e-13  1.21554315637e-13  7.31180420446e-14  7.72968024996e-14  5.96782871918e-14  6.58377972634e-14  3.86453750166e-14  4.10310944179e-14  4.07042512371e-14  2.37153826631e-14  4.46481275854e-14  3.12699950776e-14  1.5430826157e-14  1.46671826859e-14  3.06050722403e-14  1.89436622058e-14  1.21274863156e-14  1.85395405245e-14  3.07942515097e-14  8.98718902121e-15  1.91860441241e-14 -1.16718129391e-14
 8.82313403025e-15  8.08160006239e-15 -3.32848338291e-15  6.30033384176e-15  1.55649376684e-14  3.72496528461e-15  3.74746771302e-14  2.40908296433e-14  9.82610826641e-15 -9.70752265885e-15  1.40268253495e-14  1.16487398336e-14 -8.13503402237e-15  2.86024360073e-14  1.8580953077e-14  2.62526391948e-14  2.01336195581e-14  8.43207494582e-15  1.12396267563e-14  1.09025121465e-14  2.80229178682e-14  3.00658938124e-14  5.29863502587e-14  1.14548895501e-14 -3.56344838603e-15 -1.11142202714e-14  2.66473925482e-14  3.60953717767e-14  1.28322870303e-14  9.21856783352e-15  2.71764598841e-14  3.88544567018e-15  5.39243361228e-14  3.53268583409e-14  1.56097266921e-15  5.14684375541e-14  4.23310226012e-14  3.16437775133e-14  4.50291652983e-15  1.10256005919e-14  1.67139901186e-14  1.1954271597e-14  8.26228332292e-15  2.82623467821e-14  4.6677161309e-14  3.11447250493e-14  4.54992485955e-14  7.02480599201e-14  8.04264956307e-14  1.26298915637e-13  1.49485699369e-13  1.79224420885e-13  2.27478898185e-13  2.59102377193e-13  3.39000199798e-13  4.68618188721e-13  6.64778784853e-13  9.66551407168e-13  1.39778258115e-12  2.19872914071e-12  3.91365375638e-12  9.07697132109e-12  3.53918465104e-11  9.08305287546e-12  3.90721574148e-12  2.20147298015e-12  1.41026286941e-12  9.76949771715e-13  6.91552905893e-13  4.90589569261e-13  3.79664473425e-13  2.89415534296e-13  2.16057038598e-13  1.51804188959e-13  1.30754479223e-13  1.16240596873e-13  6.3762236392e-14  7.04499439056e-14  8.0308492419e-14  6.23988838809e-14  4.03815171379e-14  2.13516213971e-14  4.2609033917e-14  2.37376115862e-14  1.35358594233e-14  1.11759433185e-14 -1.81598515681e-15  4.11211383347e-14  2.47368103621e-14 -7.07745011938e-15  4.02623683872e-14  3.34633184529e-14  3.76144128338e-14  3.1881244933e-14 -5.0407688962e-16 -6.04515336515e-16
 1.91813320602e-14  2.48723606842e-14  2.75200507136e-14  2.01385912882e-14 -8.54612233888e-15  2.58549936077e-14  3.25583168021e-14  3.7493041081e-14  4.02784267399e-14  4.93656731589e-14  5.32656630133e-14  1.37493884568e-14 -1.2757130359e-14  3.84692219864e-14  3.87582630566e-14  3.9683540582e-14  2.38650166724e-14  2.66257418651e-14  1.08181648104e-14  2.53219048299e-14  2.38313991889e-14  9.13330509358e-15 -4.25366077303e-15 -5.74519033064e-16  2.09394952218e-14  3.8372359407e-15  1.43807466978e-14  3.19219760239e-14  3.74111574263e-14  3.58201541542e-14  2.62582528591e-14  1.0433801828e-14  2.13442262962e-14  2.4233956041e-14  2.35517622624e-14  4.99213245443e-14  3.15116771878e-14  8.40937742989e-15  5.20603548483e-14  3.90884654574e-15  3.06972627054e-14  2.3076587702e-14  2.15963150853e-14  3.72674188692e-14  1.49502614098e-14  1.91432513019e-14  5.09914708297e-14  4.59046834891e-14  4.82664870915e-14  7.41459904583e-14  8.97760565839e-14  1.45849449343e-13  1.67296547989e-13  1.99263531675e-13  2.62591909996e-13  3.496736806e-13  4.88716171817e-13  6.83652038908e-13  9.61114074528e-13  1.40578223887e-12  2.23247716386e-12  3.91096501246e-12  9.08305287546e-12  3.54635472655e-11  9.09631428031e-12  3.87714724965e-12  2.21927674435e-12  1.42484468694e-12  9.53027933707e-13  7.00416235971e-13  4.84840285413e-13  3.40380498654e-13  2.83176008117e-13  2.00720407783e-13  1.71399961603e-13  9.6541520653e-14  1.02558302392e-13  8.66467681542e-14  9.66509917786e-14  6.50805270757e-14  2.31230071985e-14  1.85903055896e-14  3.91804459718e-14  2.58493254718e-14  2.12556988897e-14  2.76622238113e-15  1.13229673227e-14  1.84501065246e-14  3.80737072391e-14 -1.99034203447e-14  2.05848292426e-14  1.25760351133e-14  3.79032687942e-14  1.54169817106e-14  2.99136639249e-14  2.86406327251e-14
 1.61189706525e-14  5.97063559452e-15  2.05624424569e-14  1.49124893889e-14  3.72990736383e-15  4.83545955672e-14  4.44082103301e-14  4.81180297002e-14  1.80879651603e-14  2.28697030072e-14  3.72488930348e-14  2.13665159568e-14  1.88707967599e-14  3.4092003309e-14  3.40567193715e-14  1.05443268966e-14  3.59228718655e-14  2.62332764994e-14  1.66029651921e-14  5.44904476189e-14  3.78662095972e-14  3.38174644641e-14  2.76144506648e-14 -7.85316090465e-15  9.90445582126e-15  1.11389739267e-14  1.98943876811e-14  5.44763644606e-14  1.07781577699e-14  3.74497327066e-14  4.70792554313e-14  3.20305159536e-14 -8.65336063512e-15  2.10694271475e-14  2.87326265989e-14  5.60216269762e-14  4.23889455809e-14  3.56938584536e-14  2.21751149335e-14  6.13194057672e-15  5.78104961807e-16  1.26492612899e-14  2.33221433211e-14  2.76332159484e-14  4.49538576591e-14  4.09703253567e-14  4.60973531674e-14  4.1134246258e-14  5.76623907861e-14  6.5994854468e-14  8.51893695384e-14  1.14074926021e-13  1.37293838009e-13  1.92429582604e-13  2.16921670007e-13  2.81461792388e-13  3.70977444567e-13  4.93491190131e-13  6.46748460909e-13  9.50270749918e-13  1.41649691257e-12  2.21259821632e-12  3.90721574148e-12  9.09631428031e-12  3.53960327842e-11  9.10305111708e-12  3.90517986161e-12  2.17080727497e-12  1.40946211933e-12  9.84424337567e-13  6.79617890178e-13  4.72257139687e-13  3.64693768266e-13  2.80545817982e-13  2.01359874568e-13  1.61703463995e-13  1.3723817183e-13  1.28378569514e-13  9.75591590163e-14  6.06724654082e-14  3.38154950491e-14  5.10521476218e-14  2.91734385942e-14  4.8778860321e-14  3.04419252442e-14  2.31867167586e-14  1.95729857994e-14  3.47025420223e-14  2.56364641755e-14  2.24297876133e-14  2.46189056597e-14  3.12643760074e-14  2.96286216984e-14  2.17308543123e-15  1.27336691156e-14  3.48215237653e-14
 3.33491896501e-14  3.90308914906e-14  4.19404004323e-14  5.79153086239e-14  1.82707489836e-14  3.83341317561e-14  2.70318335076e-14  3.58252461862e-14  2.09222629717e-14  3.51125553781e-14  5.55754507066e-14  2.43084116786e-14  7.4622482056e-14  1.74278043517e-14  2.44016580708e-14  6.0085455516e-15  2.53726537434e-14  1.23108490597e-14  2.78516592384e-14  4.83108005679e-14  1.92223796462e-14  1.84926319766e-14  3.43321898381e-14  1.77648413871e-14  2.9244804544e-14  3.73010992468e-14  3.91430183645e-14  3.06839813452e-14  8.40125801058e-16  2.80272118401e-14  4.85223485566e-14  2.23145793478e-14  3.07827530434e-14  2.90581140357e-14  2.15006888853e-14  3.61845980097e-14  5.52345600585e-15  2.89410356468e-14  1.8190959198e-14  1.3522029548e-14  3.84769137873e-14  2.56747526117e-14  2.47302785299e-14  1.54927074362e-14  3.88897913589e-14  6.67858038393e-14  5.39980014922e-14  4.50567330018e-14  2.5994765772e-14  7.27779531492e-14  8.87134040739e-14  9.93356663385e-14  1.17100530466e-13  1.60830600666e-13  1.53897109943e-13  1.91873062303e-13  2.75491537583e-13  3.56340710728e-13  4.98525468684e-13  6.61678292079e-13  9.4638204661e-13  1.38934621166e-12  2.20147298015e-12  3.87714724965e-12  9.10305111708e-12  3.54140334202e-11  9.09748518077e-12  3.89073897925e-12  2.21179537477e-12  1.4355274174e-12  9.82485313196e-13  6.88477812724e-13  4.88590216341e-13  3.68978501222e-13  2.57951894013e-13  1.97464226109e-13  1.69180905815e-13  1.23634841996e-13  8.23908523032e-14  6.91671684683e-14  4.07617213973e-14  4.68076998602e-14  2.9997088254e-14  8.55049181709e-14  4.90393507172e-14  3.88708777487e-14  3.4362051323e-14  2.0132957956e-14  2.70699906011e-14  1.23869064245e-14  1.39841241385e-14  1.64480372857e-14  1.33467742361e-14 -5.4594452468e-16  1.09036798536e-14  8.49199008089e-15
 2.51218063586e-14 -5.50091239502e-15  2.3723204139e-14  4.20135983328e-14  1.40895675169e-14  1.75547041264e-14  2.54262378986e-14  2.65134879087e-14  2.03510088668e-14 -1.25620290924e-14  2.83528120572e-14  3.12410326911e-15  1.92787926216e-14  1.7856777715e-14  2.51113752781e-14  2.18123571375e-14  4.66921993988e-14  4.10467269865e-14  3.89393240842e-14  5.44494963509e-14  1.8485381464e-14  1.54630630744e-14  1.00385856035e-14  2.64430782517e-14  1.11590373795e-14  7.97853198528e-15  1.30699601502e-14  3.68201311431e-14  2.95868719384e-14  2.5396058048e-14  2.26635124597e-14  6.04942198675e-15  2.37400034833e-14  2.28379605212e-14  1.46299284487e-14  1.9604345089e-14  9.85287628537e-15  4.44289977612e-14  9.2814120623e-15  1.96432259146e-14  1.70170035931e-14  1.63457370591e-14  1.97167360726e-14  1.24732404335e-14  4.01785908942e-15  3.01265684322e-14  1.36941237345e-15  3.64587449646e-14  1.92800282415e-14  4.23043431028e-14  4.67269661434e-14  4.67914810513e-14  5.92250363024e-14  1.20255079013e-13  1.37535987584e-13  1.51827916696e-13  2.10971298862e-13  2.5926285631e-13  3.77417863971e-13  4.91080428537e-13  7.17568748606e-13  9.66408047189e-13  1.41026286941e-12  2.21927674435e-12  3.90517986161e-12  9.09748518077e-12  3.53443151977e-11  9.10857493356e-12  3.88098449474e-12  2.21242069819e-12  1.44046553828e-12  9.78340676439e-13  6.95116886343e-13  5.00598203383e-13  3.98429773419e-13  3.02802949177e-13  2.25874963616e-13  1.50783667041e-13  1.25546481001e-13  9.88512520125e-14  6.96200160006e-14  8.12664695708e-14  5.91524768401e-14  4.87885566595e-14  3.50415537338e-14  4.11895420104e-14  5.48064302021e-14 -3.29847574884e-16  1.94207732215e-14 -1.77017476316e-15  6.06983146609e-15  9.2897599396e-15  1.02344197379e-14  2.28938057279e-14  6.3045102179e-15  3.03195051759e-15
-7.93773364499e-16  7.32660061011e-15  2.96634979261e-14  2.73254516304e-14  3.21922667629e-15  9.45024517979e-15  4.69148308653e-14  2.1403964533e-14  2.93216929403e-14 -9.37401654602e-15  2.16702612477e-14  2.02398878421e-14  1.13999346545e-14  1.43514009268e-14  1.08142173113e-14  1.64614759611e-14  2.95464139072e-14  3.86452509879e-14  2.55625900909e-14  5.53374374835e-14  1.61930447018e-14  2.75140509245e-14  2.69244608765e-14  3.8998080799e-14  2.61612013405e-14  3.55658035117e-14  1.8720285686e-14  2.85729962786e-14  2.66775060092e-14  1.8967662267e-14  5.70578773396e-14  6.66487376282e-15 -2.05635630098e-14 -9.41338451708e-15  2.52034268266e-15  6.34218789509e-14  3.22280459732e-14  2.28663808277e-14  3.11751083573e-14  1.3999954719e-14 -3.41054417756e-15  3.378526967e-15  3.91795257833e-16  1.96003694663e-14  3.5384758996e-14  5.43918754356e-14  3.91826804783e-14  4.91267416018e-14  5.52809532914e-14  3.39755800132e-14  5.32505166057e-14  8.09434813028e-14  8.46363193359e-14  1.07605959493e-13  1.11696547028e-13  1.51582164559e-13  1.55213813833e-13  1.95497461598e-13  2.62773305394e-13  3.69515497549e-13  5.16756986254e-13  6.92306757962e-13  9.76949771715e-13  1.42484468694e-12  2.17080727497e-12  3.89073897925e-12  9.10857493356e-12  3.54810580157e-11  9.08588401543e-12  3.89853869345e-12  2.22786039986e-12  1.42163269002e-12  9.86142702022e-13  6.53405739785e-13  5.0048157396e-13  3.87069645812e-13  2.90229771111e-13  2.18747549451e-13  1.61619273575e-13  1.24226092015e-13  1.10741643731e-13  7.95710859775e-14  6.52505206992e-14  6.2900534268e-14  4.6533263474e-14  3.51467629859e-14  6.22169269708e-14  3.63954239618e-14  4.48501814014e-14  3.71711568612e-14  2.39274943049e-14  4.00481485575e-14  1.85886293948e-14 -1.27884022091e-14 -1.60241179872e-14  1.24802526207e-14
 2.55473170006e-14  1.40528942122e-14 -2.14178884674e-14  3.30550489972e-14  2.06996462532e-14  8.3155964921e-15  3.38872509974e-14  3.13826012099e-14  2.4603741335e-14  1.21282753852e-14  2.07351965365e-14  1.26756870628e-14  4.46596569804e-14  2.16387061002e-14  4.23686342556e-14  3.12567908945e-14  2.70726745005e-14  1.79099241769e-14  2.65473688527e-14  1.72341820209e-14 -5.62768639864e-15  9.37741477624e-16  1.61868115046e-14 -9.50016728783e-16  4.62960614299e-15  1.57835311162e-15  2.8497827862e-14  2.48065293851e-14  2.08707141025e-14  2.49202217511e-14  3.45067603609e-14  2.82441577652e-14  2.72950767282e-14  2.67348205364e-14  2.54173261495e-14  2.14488100661e-14  2.33362213377e-14  1.20560889035e-14  2.77161716335e-14  5.39364438155e-14  4.25025919521e-14  3.13155535967e-14  4.48332813005e-14  1.69946669941e-14  1.85572841682e-14  3.38501341628e-14 -4.77205744572e-16  2.11086418782e-14  4.15351211543e-14  1.43253123346e-14  5.97215373878e-14  4.89140598047e-14  4.97898136836e-14  8.8021292493e-14  7.71045033139e-14  1.14569700519e-13  1.023247967e-13  1.6428400538e-13  2.23135416078e-13  2.79134312383e-13  3.83605256354e-13  5.17451657416e-13  6.91552905893e-13  9.53027933707e-13  1.40946211933e-12  2.21179537477e-12  3.88098449474e-12  9.08588401543e-12  3.53471138714e-11  9.08411357202e-12  3.90405058782e-12  2.20775166732e-12  1.43849709993e-12  9.50418005267e-13  6.63768726494e-13  4.87852172537e-13  3.90857687107e-13  2.64283628525e-13  2.12726380386e-13  1.53838574699e-13  1.29734999561e-13  9.76179783766e-14  8.43152596744e-14  7.47038015751e-14  6.45279311068e-14  2.93351976395e-14  5.0871180472e-14  8.37449219816e-14  2.89054510411e-14  3.76381780828e-14  2.82418463266e-14  3.07329008932e-14  2.46188935591e-14 -8.16885136896e-15  6.31402556541e-15  1.47097156232e-14
 1.29779214656e-14  2.18564761464e-14  2.96792434325e-14  1.4595558321e-14  3.80379931193e-14  2.41965865972e-14  1.52274206677e-14 -4.06289597033e-15  8.13493479e-15  2.23664411687e-14  2.33778502478e-14  3.05494635636e-14  7.19386653244e-15  4.05585421621e-14  1.70750353039e-14  1.32414099021e-14  1.13204017017e-14  9.24638312864e-15  2.52600730747e-14  3.49351930969e-14 -1.20972863609e-14  2.57637211972e-14  1.11758307276e-14 -2.29312122731e-14  5.33292892071e-14 -1.90982521716e-15  1.58538865108e-15 -1.54670096482e-15  9.56210219594e-15  2.06006770135e-14  1.71809711578e-14  3.23308063147e-14  1.09240159604e-14  2.45483646214e-14  3.63044188335e-14  5.07952781525e-14  5.30079708732e-14  2.0102869616e-14  2.10005890627e-14  3.19452099395e-14  4.60354570849e-14  1.37271505936e-14  3.11872030914e-14  3.77003312087e-14  2.33090361776e-14  2.45651119178e-14  2.38835863052e-14  6.82324425859e-15  4.25672468649e-14  2.7668348433e-14  2.31768001719e-14  4.59602166319e-14  1.99697304104e-14  7.47754516324e-14  8.29801830592e-14  7.17110198564e-14  7.07970022255e-14  1.28972698687e-13  1.54329819025e-13  2.17124405089e-13  2.59115569733e-13  3.62202501371e-13  4.90589569261e-13  7.00416235971e-13  9.84424337567e-13  1.4355274174e-12  2.21242069819e-12  3.89853869345e-12  9.08411357202e-12  3.53869112644e-11  9.09789468151e-12  3.88106002183e-12  2.20184895861e-12  1.41440656281e-12  9.51674786962e-13  6.3083426164e-13  4.92711545907e-13  3.5727397941e-13  2.91670659224e-13  2.12425620372e-13  1.81154456518e-13  1.25179524869e-13  1.14653285043e-13  6.7566432386e-14  7.09732119037e-14  5.12874349711e-14  5.56087141628e-14  7.03842238995e-14  2.73437526126e-14  2.6085757638e-14  1.45962368669e-14  2.46220401227e-14  1.01280969942e-14  6.9492236909e-15  1.14827937786e-15  1.03898939539e-14
 8.19188521369e-15 -4.31329502496e-15  3.90190450414e-15  4.59479373262e-15  4.49408043887e-14  4.90866966259e-15  2.90761093329e-15  1.74349656758e-15  4.67654018271e-15 -1.85783686988e-14  5.45082056635e-15  2.92793244622e-14  1.78482491871e-14  2.91901643538e-14  2.8186685276e-14  1.23682120001e-14  2.95384770353e-15  2.82875492664e-15  2.99713047773e-14  3.58674206176e-14  3.09871480013e-14  1.70261090447e-14  1.83065525089e-15  1.29031279788e-15  2.75052929028e-14 -8.50366680648e-15  3.85390501679e-15  7.68532174124e-16  6.83450073402e-15  1.17396408378e-14  4.00130421969e-14  1.89660752409e-14  2.15367176569e-14  3.55188313009e-14  2.07475150202e-14  1.75559319781e-14  5.66071612569e-14  2.99202951895e-14  2.36431077474e-14  3.42908086079e-14  1.67940313369e-14  2.38200054346e-14  2.3182806604e-14  2.54562560975e-14  1.59059155736e-14 -1.30811367641e-15  2.77984627102e-14 -1.91907559473e-16  3.46536988938e-14  1.2743240394e-14  1.96823442283e-14  3.32843690201e-14  3.33454453908e-14  6.69111743978e-14  8.37829872179e-14  9.02797027425e-14  1.22052211415e-13  1.18503765714e-13  1.27744763151e-13  1.99498091317e-13  2.02364076967e-13  2.88304475577e-13  3.79664473425e-13  4.84840285413e-13  6.79617890178e-13  9.82485313196e-13  1.44046553828e-12  2.22786039986e-12  3.90405058782e-12  9.09789468151e-12  3.53964657391e-11  9.05886424261e-12  3.86877400674e-12  2.20677391908e-12  1.43192070786e-12  9.55746406334e-13  6.97444984213e-13  5.02326353232e-13  3.8397461177e-13  2.84471888472e-13  2.26451013613e-13  1.65984509495e-13  1.36843029303e-13  7.67308049238e-14  8.09041571927e-14  8.1588206754e-14  4.5103489165e-14  5.96317671575e-14  1.58698579605e-14  2.57592182027e-14  2.90358457358e-14  2.1214141147e-15  1.19405754813e-14  2.66331960079e-15  2.25799758898e-14  3.61138087519e-14
 7.04226396723e-15  1.66675965648e-14  3.87388161031e-14  2.57369501289e-14  3.31635015936e-14  8.6099021065e-15  3.5454070375e-15  2.51382026759e-14  2.6811679093e-14  1.50334301567e-15 -2.3638309401e-14  1.51914384094e-14  2.12770734406e-14 -7.58864612261e-15  3.46999223128e-14  7.35133843297e-15  8.50394687094e-15  3.92654445655e-14  3.82273158216e-14  3.39477537298e-14  1.41420851062e-14  4.2489651097e-14  3.32533198973e-14  4.20717160433e-14  5.91910523384e-14  3.27655299042e-14  2.49412828879e-15  6.40295448929e-15  7.58349184715e-15  7.36377039813e-15  2.80016555567e-14  5.7087169901e-15  1.34230682815e-14  1.53535661127e-14  3.48891258407e-14  3.5326240021e-14  6.57541288585e-14  4.58913674751e-14  2.43204936381e-14  3.83527816265e-14  1.05628728365e-14  5.27948661401e-15 -6.92154849709e-15  2.7566882553e-14  4.13415746305e-15  3.40821175574e-15  1.5481212707e-14 -5.13281826402e-15  3.81181063973e-14  1.18373610036e-14  5.42460854116e-15  3.74769882197e-14  3.85700512777e-14  2.8419249147e-14  7.56517201652e-14  7.86778536663e-14  7.5934443891e-14  1.06220945222e-13  8.75169344609e-14  1.3029671393e-13  1.4394683633e-13  2.09927372799e-13  2.89415534296e-13  3.40380498654e-13  4.72257139687e-13  6.88477812724e-13  9.78340676439e-13  1.42163269002e-12  2.20775166732e-12  3.88106002183e-12  9.05886424261e-12  3.52958747314e-11  9.06190084376e-12  3.8920340679e-12  2.18135864345e-12  1.37780230459e-12  9.79858786769e-13  6.92445950572e-13  5.12696160455e-13  3.80669508531e-13  2.84093777221e-13  1.90803924814e-13  1.28542679854e-13  8.23428346008e-14  1.00984010323e-13  8.32427885554e-14  7.66883157877e-14  5.25641896454e-14  2.88665481192e-14 -5.74949249909e-15  3.65547622065e-14  3.57789313427e-14  3.75114369455e-14  4.61381604204e-14  4.37284265874e-14  8.61711306061e-15
 4.44518310362e-14  2.40046462861e-14  2.68367877071e-14  7.83148529467e-15  2.80832418403e-14  1.5031644554e-14  3.47069732272e-14  3.07187678466e-14  2.55783835699e-14  2.49893182661e-14  2.3568839022e-14  7.36944148515e-15  2.10439419038e-14  1.23808199183e-14  1.6517934958e-14  4.884504895e-15  7.09011888608e-15  1.05738601388e-15  3.92828464675e-14  4.36582244575e-14  2.39551170115e-14  5.93998713448e-15  4.18724566797e-16  6.13847520739e-16  4.30801652686e-14  1.84771014778e-14 -2.86138362272e-15  1.4710959452e-14  5.29488458011e-15  1.79342976292e-15  1.51223347757e-14  1.20909740162e-14  4.26117033157e-14  2.48741937055e-14  2.75863298254e-14  8.38954909118e-15  1.93302373559e-14  5.83663754411e-14  5.15744915879e-14  6.29396283235e-14  3.95836423146e-14  9.43520407508e-15  6.48713460231e-15  5.01175222686e-14  5.07584347475e-14  4.95412287469e-14  4.11985796386e-14  1.94390381214e-14  3.58044403577e-14  2.1838918912e-14  7.1800298221e-14  3.08275652433e-14  4.01924699963e-14  2.20839410872e-14  5.05829175171e-14  5.34841740455e-14  3.51283982045e-14  8.03645802341e-14  8.95728635766e-14  1.08756446774e-13  1.45235596692e-13  1.78276551336e-13  2.16057038598e-13  2.83176008117e-13  3.64693768266e-13  4.88590216341e-13  6.95116886343e-13  9.86142702022e-13  1.43849709993e-12  2.20184895861e-12  3.86877400674e-12  9.06190084376e-12  3.5363081178e-11  9.09515798454e-12  3.86041739143e-12  2.190748207e-12  1.40014682084e-12  9.52976166097e-13  6.60080179428e-13  5.00702204269e-13  3.48020871313e-13  2.8938726064e-13  2.21171565957e-13  1.28445001901e-13  1.46259365767e-13  1.10887026778e-13  9.21716717217e-14  7.13481502591e-14  4.13249572233e-14  2.8442154008e-14  3.81203542823e-14  4.03144571498e-14  5.06236488848e-14  2.46439812688e-14  3.86941111824e-14  3.72847255324e-14
 1.67561820312e-14  2.268247793e-14  2.92616833687e-14  1.34318676647e-16  4.38355194112e-14  3.51073606553e-14  3.26090652296e-14  2.57563506555e-14  3.42875093346e-15  2.71101496592e-15  2.17330804858e-14  1.49070707476e-14  3.10019979494e-14  3.1895786177e-14  2.96783793594e-14  3.05440492007e-14  3.42108555778e-14  2.5857364521e-14  1.25106007035e-14  2.18545502592e-14  2.77315179554e-15  2.04418980492e-15  6.89260374084e-15 -3.58082119055e-15  2.60090101804e-14  2.8743434454e-14  5.23692616085e-14  3.29181026586e-14  3.19165350434e-14  3.91132608905e-14  3.18821893569e-14  2.03794583962e-14  7.97289303576e-15  6.80241662979e-16  2.38311179696e-14  9.78255366728e-15  2.29740674557e-14  1.10900234139e-14  2.04066698884e-14  3.31346022388e-14  5.21367301424e-14  3.44242674601e-15 -3.63730491488e-15  3.15158874076e-14 -3.91133510042e-16  2.45048894185e-16  1.19333498178e-14  1.30925282704e-14  3.26853239554e-14  7.8661303377e-15 -1.13203730506e-14  2.78050485581e-14  3.66320615314e-14  1.64970098576e-14  3.3889668808e-14  7.11372107039e-14  3.55441111984e-14  5.11358242526e-14  5.75438911613e-14  9.20552570807e-14  9.71653977966e-14  1.31356280448e-13  1.51804188959e-13  2.00720407783e-13  2.80545817982e-13  3.68978501222e-13  5.00598203383e-13  6.53405739785e-13  9.50418005267e-13  1.41440656281e-12  2.20677391908e-12  3.8920340679e-12  9.09515798454e-12  3.53812500878e-11  9.0993191971e-12  3.87408348574e-12  2.20942018914e-12  1.40667007954e-12  9.6647183245e-13  6.82586464277e-13  4.93535438818e-13  3.81915337246e-13  2.84616686001e-13  1.80887673846e-13  1.45426907187e-13  1.17788897534e-13  1.02784262789e-13  8.75919148379e-14  5.79767528554e-14  3.3076995894e-14  6.41490267655e-14  4.25556511546e-14  3.70422304991e-14  3.05455255913e-14  1.67282364058e-14  1.5599405199e-14
 1.71757919246e-14  1.60529251821e-14  1.08455971508e-14 -1.91048050867e-14  6.20803492609e-15  1.22638181257e-14  1.73334515773e-14  4.55196485237e-16  1.98647175702e-14  3.17114986559e-14  4.65763648549e-15 -1.16076650732e-14  2.61617981577e-14  1.03410461445e-14  1.57812038397e-14  3.05556732264e-14  4.98451042043e-14  4.31635785402e-14  1.74418648833e-14  6.52801490654e-15  1.38350724237e-14  3.94384473137e-14  1.24438900817e-14  2.13937622675e-14  3.07214056889e-14  3.68497849447e-14  3.4012243633e-14  6.6512086095e-14 -6.54959807902e-15  2.9474721486e-14  5.28039257798e-14  2.73392742141e-14  3.63924134263e-15  3.17731040926e-14  4.07253056692e-14  2.33827526488e-14  4.79869799176e-14  2.83684310265e-14  3.0537549547e-14  6.04039807479e-15  6.52434290506e-14  2.41667601661e-14  1.17501573578e-15  3.04916144268e-14  8.52203980029e-15  3.44444101149e-14  4.54849593988e-14  4.98408306373e-14  2.40912023106e-14  1.13259953605e-14  4.07164551311e-14  3.00555112822e-14  3.6555527813e-14  7.34457570771e-15  3.6266098142e-14  5.29015651495e-14  6.85909055382e-14  4.4540825054e-14  6.26042342906e-14  4.43420249772e-14  6.50495398009e-14  1.0129820399e-13  1.30754479223e-13  1.71399961603e-13  2.01359874568e-13  2.57951894013e-13  3.98429773419e-13  5.0048157396e-13  6.63768726494e-13  9.51674786962e-13  1.43192070786e-12  2.18135864345e-12  3.86041739143e-12  9.0993191971e-12  3.53672586502e-11  9.0771296739e-12  3.87418842929e-12  2.2099117594e-12  1.41858272322e-12  9.61124380925e-13  6.62931955567e-13  5.05482844411e-13  3.51831556524e-13  2.57807952234e-13  2.3053928674e-13  1.83444230694e-13  1.44074509741e-13  8.51673445915e-14  6.70399757701e-14  3.51814509775e-14  3.27540569431e-14  4.18840224347e-14  4.38411757697e-14  1.57282146341e-14  3.66667586729e-15 -9.05917991649e-15
 3.10007496268e-14  3.21854687928e-14  2.58184130835e-14  2.43551129945e-15  4.81732682421e-14  2.90132013568e-14  2.2177241113e-14 -2.12805672681e-15  1.00067215022e-14  6.44684918187e-15  2.39061014246e-14  1.81982153019e-14  1.31986577564e-14  2.29890096579e-14  3.55268427501e-14  2.85399352995e-14  1.812073131e-14  3.41534740868e-14  3.69938617854e-14  5.36151767344e-15  3.89055287379e-15  2.45702088846e-14  2.26923065605e-16  1.48367460104e-14 -8.07717839358e-15 -4.62657979152e-15  1.35735218851e-14  1.58434219629e-14  4.6953817001e-15  3.16928090193e-14  1.30249030659e-14  2.48439956562e-14  3.0100928352e-14  1.90102225338e-14  2.5298652849e-14  3.14712436794e-14  3.32507720169e-14  1.90183760927e-14  1.89348804021e-14  4.36300296779e-14  3.50627349012e-14  3.2565100425e-14  3.25542622703e-14  2.05535773282e-14 -1.48599435154e-14  1.58250297996e-14  1.25256315577e-14  1.26978339995e-14  1.97637470125e-14  2.95977954773e-14  2.15257807729e-14  5.03851048663e-14  1.90429322386e-14 -7.87577316494e-15  2.39138878795e-14  6.39387488428e-14  5.6159536626e-14  6.94414834566e-14  5.22469808714e-14  6.43908020105e-14  6.18594981131e-14  1.21554315637e-13  1.16240596873e-13  9.6541520653e-14  1.61703463995e-13  1.97464226109e-13  3.02802949177e-13  3.87069645812e-13  4.87852172537e-13  6.3083426164e-13  9.55746406334e-13  1.37780230459e-12  2.190748207e-12  3.87408348574e-12  9.0771296739e-12  3.54117251228e-11  9.07917232679e-12  3.8884790882e-12  2.22547196435e-12  1.41596423067e-12  9.4483220562e-13  6.80399441301e-13  4.96768693766e-13  3.57160778756e-13  2.81912701994e-13  1.87538713054e-13  1.45532521153e-13  9.3186179846e-14  9.11137971148e-14  1.12205064805e-13  7.0336437048e-14  6.42233454024e-14  5.83393547878e-14  2.9386997906e-14  3.7470891319e-14  3.03570510566e-14
 3.30522831817e-14  2.45191377197e-14  2.27096400966e-14  2.26351158575e-14  2.28782185703e-14  4.24798253576e-14  1.75671130852e-14  1.13701535468e-14  9.08421992719e-15  3.4029201106e-14  3.13123362914e-15  2.94494522057e-14  3.13323477611e-14  3.62400634317e-14  1.59774456098e-14  2.68166798115e-14  2.68788101101e-14  1.80505516915e-14  1.8569951689e-14 -8.25999829481e-15 -5.52003366577e-15  2.04895025295e-14  1.06564664992e-14  1.55579504422e-14  1.72996272171e-14  2.73878872131e-14  2.44950472708e-14  1.22894899751e-14  9.93180671671e-16  7.34676871347e-15  3.28194690608e-14  2.02157755892e-14  7.73216924828e-15  2.06561272541e-14  3.34282422528e-14  3.80598603596e-14  3.24002253478e-14  1.08513545364e-14  1.61843530727e-14  3.50213728594e-14  2.67836131318e-14  3.13234472778e-14 -2.88981366428e-15  2.11788016763e-14  9.63251145417e-15  2.09679847111e-14  4.77134296865e-14  2.68581634202e-14  2.01884449631e-14  1.38883092791e-14  1.00513748269e-14  4.30618643462e-14  2.87133451177e-14  2.70653086318e-14  4.50822861228e-14  1.56177912671e-14  4.91517730488e-14  7.92991116725e-14  4.33782561842e-14  2.75277426997e-14  4.64467562789e-14  7.31180420446e-14  6.3762236392e-14  1.02558302392e-13  1.3723817183e-13  1.69180905815e-13  2.25874963616e-13  2.90229771111e-13  3.90857687107e-13  4.92711545907e-13  6.97444984213e-13  9.79858786769e-13  1.40014682084e-12  2.20942018914e-12  3.87418842929e-12  9.07917232679e-12  3.53499747241e-11  9.07063773793e-12  3.90352112041e-12  2.21612427145e-12  1.42952957801e-12  9.89487480432e-13  6.76699502389e-13  5.20013455277e-13  3.67333708227e-13  2.7615008684e-13  2.07264179872e-13  1.6028395813e-13  1.55135969392e-13  1.15616737961e-13  8.06048454678e-14  5.61675588565e-14  4.86789906809e-14  7.66515225363e-14  3.82305181838e-14  1.33335875873e-14
 4.17679533988e-14  1.84677367713e-14  6.5946930044e-15  1.09180224249e-14  4.1805008379e-14  1.76244454467e-14  1.52431642032e-14  1.48122361161e-14 -1.05359500015e-14  3.00284307533e-14  1.91402820462e-14  1.96519960204e-14  6.36548028726e-15 -1.68456440306e-15  3.73310950597e-14  2.66375954397e-14  1.88722162091e-14 -1.53881031504e-14  1.04781893669e-14 -1.1290115756e-15  4.14287459523e-14  6.41504778788e-14  1.66892186326e-14  2.12150632367e-14  2.31669186364e-14  2.63749345918e-14  2.35667742928e-14  1.60219384601e-14 -4.10586546635e-15  2.29935743332e-14  3.86949222177e-14  3.06542732113e-14  2.76111268214e-14  3.02544314411e-14 -5.5421076119e-15  2.66333204708e-14  9.45711313881e-15  2.28025559227e-14  2.91299986112e-14  4.64448718583e-14  2.11526957349e-14  4.68338379551e-14  2.24424575374e-14  4.08750472976e-14  1.00470294084e-14  2.87411032152e-14  2.71059189734e-14  4.30162279997e-15  2.01707040144e-14  3.89788899348e-15  2.63002337654e-14  3.25063713998e-14 -2.23250071633e-15  5.07643606158e-14  3.79713908276e-14  4.07240803073e-14  6.42742582162e-14  6.73238330751e-14  3.5997045446e-14  4.3509654971e-14  4.47669190636e-14  7.72968024996e-14  7.04499439056e-14  8.66467681542e-14  1.28378569514e-13  1.23634841996e-13  1.50783667041e-13  2.18747549451e-13  2.64283628525e-13  3.5727397941e-13  5.02326353232e-13  6.92445950572e-13  9.52976166097e-13  1.40667007954e-12  2.2099117594e-12  3.8884790882e-12  9.07063773793e-12  3.53430526091e-11  9.08786798415e-12  3.89366247396e-12  2.21365811998e-12  1.42958349992e-12  9.82453398185e-13  7.00623867377e-13  4.53837360226e-13  3.47955811081e-13  2.73027152145e-13  2.10121890868e-13  1.50053923239e-13  1.35736400268e-13  9.52132149544e-14  8.36025493342e-14  7.26782603583e-14  6.5940876986e-14  7.95699042822e-15  4.79636973244e-14
 2.95341492188e-14  3.74395439597e-14  3.02627593146e-14  5.53703271921e-14  3.9533148816e-14  3.18328011738e-14  3.7149587997e-14  4.31498188608e-14  2.27638059402e-14  3.72514297819e-14  1.51494895405e-14  2.54784855029e-14  2.74456848556e-14  2.53929844092e-14  3.39431096563e-14 -9.77551485381e-16  1.27742089079e-14  1.49150513928e-14  2.11958863472e-14  7.64761448796e-15  1.33759721609e-14  3.48925195635e-14 -2.91531632401e-15  4.02523469023e-15  3.00823353814e-14  5.44732750553e-14  5.29779489032e-14  2.89350071865e-14  2.20605658952e-14  2.94964976255e-14  1.91176275595e-14  3.66139003304e-14  5.74816324352e-15  3.34042950959e-14  4.76732060283e-15  3.7586177702e-15 -2.59133893139e-15  5.36549850046e-14  1.47262723926e-14  3.88096503424e-14  2.78307151795e-14  1.71118763134e-14  8.07675460179e-15  1.36997660507e-14  3.51043059733e-14  5.07226210009e-14  2.66802536074e-14  2.51811763171e-14  3.89372556257e-14  2.50872863456e-14  4.15882970695e-14  5.85123389142e-14  2.45879815689e-14  5.21766060781e-14  5.74380709952e-14  5.60405055978e-14  5.11209519703e-14  7.13305293e-14  5.27042786837e-14  5.03276472763e-14  6.24677476502e-14  5.96782871918e-14  8.0308492419e-14  9.66509917786e-14  9.75591590163e-14  8.23908523032e-14  1.25546481001e-13  1.61619273575e-13  2.12726380386e-13  2.91670659224e-13  3.8397461177e-13  5.12696160455e-13  6.60080179428e-13  9.6647183245e-13  1.41858272322e-12  2.22547196435e-12  3.90352112041e-12  9.08786798415e-12  3.53880055784e-11  9.12817879127e-12  3.93820817042e-12  2.22977016545e-12  1.43010443884e-12  9.62537926721e-13  7.03396262225e-13  5.12623541814e-13  3.7625864863e-13  2.81702077456e-13  1.8892939878e-13  1.47380697022e-13  1.24640498378e-13  1.01521672844e-13  8.99650933361e-14  1.01006667452e-13  6.66847958997e-14  7.360166176e-14
 4.00968403908e-14  4.44294392745e-14  1.57529890141e-14  1.61002336994e-14  3.08811492162e-14 -1.36345206251e-14  4.02030395045e-15  3.54688661261e-15 -1.36752443778e-14  8.35252979869e-15  9.4975910707e-15 -1.41994604165e-14  2.93145120335e-14  4.58129642493e-14  1.19708947721e-15  4.94430811471e-15  2.98130169065e-14 -4.9208085408e-15  5.99262757741e-15  9.92872366938e-15 -8.43725865405e-15  1.92137092096e-14  1.23251318213e-14  3.29839980423e-14  1.17075956143e-14  3.68560643531e-14  1.86480850662e-14  2.64598820834e-14  9.61100133287e-15  3.69950495553e-14  3.29728949064e-14  1.93254139103e-14  1.48614707351e-14  1.16413499289e-14  1.8364596682e-15  2.41238974025e-14  3.01861843777e-14  1.75244617654e-14  6.8682628869e-15  2.03082165776e-14  2.68863223992e-14  2.24939639852e-14  1.69495129299e-14  1.41206236535e-14  2.53430924712e-14  5.63577708272e-15  3.76021545512e-14  3.99533216476e-14  3.34371620052e-14  4.00257239959e-14  1.8072883595e-14  5.19907543791e-14  9.48760806929e-15  2.90384341241e-14  2.04135837951e-14 -5.28811197419e-16  8.4231188404e-15  4.42712846314e-14  4.45273381349e-14  2.91761116342e-14  5.81781727842e-14  6.58377972634e-14  6.23988838809e-14  6.50805270757e-14  6.06724654082e-14  6.91671684683e-14  9.88512520125e-14  1.24226092015e-13  1.53838574699e-13  2.12425620372e-13  2.84471888472e-13  3.80669508531e-13  5.00702204269e-13  6.82586464277e-13  9.61124380925e-13  1.41596423067e-12  2.21612427145e-12  3.89366247396e-12  9.12817879127e-12  3.54467783646e-11  9.13760323787e-12  3.89552374917e-12  2.17708830299e-12  1.40928216457e-12  9.75642521409e-13  7.08349996411e-13  4.97717095609e-13  3.44547134701e-13  2.75115690461e-13  2.08410629985e-13  1.93808659785e-13  1.31002993492e-13  9.5009259899e-14  8.18655570447e-14  6.44300898495e-14  7.1181594081e-14
 4.38474548074e-14  4.73536700639e-14  3.42355118654e-14  2.3777806243e-14  3.45230704585e-14  2.30977495488e-14  1.94529307081e-14 -1.91689023461e-14 -5.87167512397e-15  3.3910576719e-14  2.55629240645e-14  7.80131104205e-15  3.51489735026e-14  1.76318745579e-14  2.73401841617e-14  1.53050583456e-14  2.59356149211e-14  4.17627222923e-15  2.2365620419e-14 -1.00936409068e-14  1.73270495116e-14  4.25305204254e-14  4.14051331485e-14  4.40376506618e-14  5.11556517891e-14  2.87909250237e-14  2.16335316769e-14 -1.22347746496e-15  3.83153076698e-14  2.57982505056e-14  2.73390151433e-14  5.47190400059e-16 -8.01841583793e-15  3.33505140576e-15  2.49589889088e-16  8.9504541685e-15  2.45344604993e-14  1.48753924206e-14  5.68533911893e-15  1.25707752941e-14  4.56761655974e-15  5.18628073819e-14  2.56430293616e-15  1.03421306554e-14  7.57661370473e-15  3.51583616259e-14  4.19997596498e-14  5.30125039879e-14  5.40425651525e-14  3.94260146532e-14  1.97160835442e-14  3.46872136356e-14  7.33122404417e-15  3.14406812611e-14 -4.43036831285e-15  2.12016495624e-14  5.5485022271e-15  9.68006303764e-15  1.56128921839e-14  6.65097933001e-15  8.85907988957e-15  3.86453750166e-14  4.03815171379e-14  2.31230071985e-14  3.38154950491e-14  4.07617213973e-14  6.96200160006e-14  1.10741643731e-13  1.29734999561e-13  1.81154456518e-13  2.26451013613e-13  2.84093777221e-13  3.48020871313e-13  4.93535438818e-13  6.62931955567e-13  9.4483220562e-13  1.42952957801e-12  2.21365811998e-12  3.93820817042e-12  9.13760323787e-12  3.55091803629e-11  9.094802923e-12  3.88773746158e-12  2.22016335858e-12  1.43618893854e-12  9.48370166818e-13  6.88503249705e-13  5.02181360046e-13  3.76239263252e-13  2.62003306475e-13  2.27032738823e-13  1.7024872517e-13  1.02142251642e-13  9.80635912327e-14  6.62114483447e-14  5.13686000409e-14
 7.32737275221e-14  6.28236808743e-14  4.11537897871e-14  3.2728111744e-14  4.16955552877e-14  2.41773603321e-14  4.21702928613e-14  1.80512246492e-14  1.68340371364e-14  1.5551028079e-14  3.75078146168e-14  2.4963737649e-14 -2.44563093526e-14  1.59593150575e-15 -3.76275866792e-15  2.50898333195e-14  4.61525157815e-15  1.58464431387e-14  1.99495820715e-14  6.63924650611e-15  1.73308832671e-14  4.74356155062e-14  4.52978139969e-14  4.75125054389e-14  5.61946487627e-14  1.31208659161e-14  2.35616650917e-14  4.11187235404e-14  4.27343549425e-14  3.07167926407e-14 -1.98193934697e-15  1.35079585071e-14  3.13294983384e-14  2.39185632509e-14  3.12138058757e-14  3.13671634423e-14  1.09265117472e-14  1.75123850999e-14  3.73108913538e-14  7.44679393213e-14  5.51377610382e-14  3.79171941416e-14  1.79619491368e-14  1.80743791011e-14  2.72543067949e-14  6.84779641157e-15 -9.66006850053e-15  2.861486153e-14  2.81605596842e-14  2.79179447913e-14  2.93501084392e-15  3.19455035585e-14  1.4033092087e-14  1.52928687625e-14  8.27071605242e-17  3.95560643497e-14  2.71173234324e-14  1.52169368382e-14  2.66356501958e-14  2.85681400208e-14  6.78360820805e-14  4.10310944179e-14  2.13516213971e-14  1.85903055896e-14  5.10521476218e-14  4.68076998602e-14  8.12664695708e-14  7.95710859775e-14  9.76179783766e-14  1.25179524869e-13  1.65984509495e-13  1.90803924814e-13  2.8938726064e-13  3.81915337246e-13  5.05482844411e-13  6.80399441301e-13  9.89487480432e-13  1.42958349992e-12  2.22977016545e-12  3.89552374917e-12  9.094802923e-12  3.53683688704e-11  9.08914764675e-12  3.88517897857e-12  2.2542137864e-12  1.44714996731e-12  9.60509429214e-13  7.04273330818e-13  4.98709269797e-13  3.65669948499e-13  2.79743567924e-13  2.2225611429e-13  1.86524371808e-13  1.33475877425e-13  8.6501675347e-14  8.7462691603e-14
 8.43142806266e-14  9.4291211386e-14  5.08327374716e-14  4.72528902532e-14  4.35070901198e-14  1.56218935611e-14  1.65630329954e-14  2.91555317784e-15  2.04916107145e-14  3.67583536797e-14  4.16338879887e-14  6.89257810862e-15  2.41555074957e-16  1.35532113547e-14  1.41262589245e-14  3.67026287645e-14  3.91329667121e-14  2.66628224927e-14  3.17295386873e-14  4.38178024503e-14  3.01027181796e-15  3.46799672173e-14  2.85844510893e-14  3.34205851147e-14  3.96724939234e-14  4.90517911856e-14  4.24094823342e-14  3.23294974003e-15  2.94156322965e-14  8.65059902481e-14  6.85813406335e-15 -3.68329923661e-15  2.54773848275e-14  4.90271167311e-14  1.4709408654e-14  1.50770794052e-14  1.45834835786e-14  2.07372951542e-14  3.46495392836e-14  4.10685952859e-14  1.56404587127e-14  3.51730516743e-14  1.01114979243e-14  2.41633560698e-14  3.82738214814e-14  5.24129760539e-14  4.3791576182e-14  2.09226006162e-14  5.85619625863e-15  1.70729243451e-14  2.3617063567e-14  1.43088011782e-14  3.39996663778e-14  1.00568864231e-14  2.8557889136e-14  3.84285040181e-14  4.84354201079e-14  2.70866644116e-14  3.3584311553e-14  1.97338259703e-14  5.68268648105e-14  4.07042512371e-14  4.2609033917e-14  3.91804459718e-14  2.91734385942e-14  2.9997088254e-14  5.91524768401e-14  6.52505206992e-14  8.43152596744e-14  1.14653285043e-13  1.36843029303e-13  1.28542679854e-13  2.21171565957e-13  2.84616686001e-13  3.51831556524e-13  4.96768693766e-13  6.76699502389e-13  9.82453398185e-13  1.43010443884e-12  2.17708830299e-12  3.88773746158e-12  9.08914764675e-12  3.53776223794e-11  9.12559744752e-12  3.89397410791e-12  2.20774493019e-12  1.44123776283e-12  9.67343323366e-13  6.82836269002e-13  4.69602176114e-13  3.76676254031e-13  2.78912951289e-13  2.18356759642e-13  1.77027062638e-13  1.42259261194e-13  1.3697465732e-13
 1.04235803347e-13  8.80395098385e-14  7.17946378637e-14  1.91225073436e-14  3.59494424188e-14  3.9263285705e-14  3.88465161799e-14  1.874095023e-14  1.43397007709e-14  2.47910938293e-15  6.10485422819e-15  2.15510982598e-15  1.86523559865e-14  1.75551140134e-14  1.91657281697e-14  1.00514873632e-14 -3.23322585521e-15  2.82183297528e-14  1.83642375483e-14  1.91082425211e-14  3.10116214154e-14  6.41007513404e-14  2.96052386383e-14  9.795251044e-15  7.83963750781e-15  4.42650366717e-14  3.72619194329e-14 -1.44571268802e-14  4.35272287074e-15  5.69201168569e-14  4.73455837617e-14 -8.62358453058e-15  1.52754784642e-14  4.322250759e-14  2.06715397127e-14  1.33105646984e-14  1.13204022992e-14  2.24648733425e-14  4.32221974658e-14  3.04453239921e-14 -5.57679957139e-15  3.92456364377e-14 -3.7364248582e-15  7.76482469502e-15  2.82798353435e-14  1.45168440935e-14  1.46342199653e-14  3.32062110425e-14 -7.75348973263e-15 -1.28107554886e-15  3.35031335842e-14  2.08870884442e-14  1.73642399057e-14  3.13569084196e-14  7.82667466112e-14  4.30200480387e-14  6.98683435403e-14  1.25394768665e-14  2.75478101455e-14  1.4393857909e-14  3.19553465602e-14  2.37153826631e-14  2.37376115862e-14  2.58493254718e-14  4.8778860321e-14  8.55049181709e-14  4.87885566595e-14  6.2900534268e-14  7.47038015751e-14  6.7566432386e-14  7.67308049238e-14  8.23428346008e-14  1.28445001901e-13  1.80887673846e-13  2.57807952234e-13  3.57160778756e-13  5.20013455277e-13  7.00623867377e-13  9.62537926721e-13  1.40928216457e-12  2.22016335858e-12  3.88517897857e-12  9.12559744752e-12  3.5506781086e-11  9.12039752528e-12  3.87570898966e-12  2.20795313404e-12  1.41600921778e-12  9.76352039924e-13  6.86353035384e-13  5.06414617397e-13  3.6495656934e-13  2.64598577475e-13  2.31645437883e-13  1.6881206039e-13  1.47795315628e-13
 1.47362678526e-13  1.00450562997e-13  6.24427931945e-14  2.80468219599e-14  2.6617803545e-14  3.96766464301e-14  3.30757379926e-14  2.73599371681e-14  2.18267099755e-14  1.9626945314e-14 -1.42898018984e-14 -1.44804843723e-15  1.47929149126e-14  1.65609520137e-14  3.73902547749e-15  8.11500608527e-15  3.06462280127e-16  2.9017793345e-14  2.65151626083e-15  9.34361490165e-15  8.44529394359e-15  1.52281580876e-14  1.79727229738e-15  4.90443176755e-15  7.526486318e-15  2.52308234962e-14  2.69227170723e-14 -4.86043879455e-16  3.07907064085e-16  9.62095267397e-15  3.31077522004e-14  4.82870200632e-15  3.90332805014e-14  6.50176657207e-15  2.09467143889e-14 -2.19913607521e-14  8.68151154427e-15  4.56331033234e-14  5.91422658109e-14  2.99856749626e-14  2.79784089447e-14  3.24428903527e-14  9.09526454472e-15  5.36066050183e-15  1.80101955607e-14  1.51277195063e-14  7.37741770585e-16  1.63055214218e-14  1.62331517013e-14 -5.11612392718e-15  1.30567400916e-14  1.03003617001e-14  1.00893076674e-14 -1.0391252272e-15  1.94690719828e-14  3.28531882929e-14  2.52449625705e-14  2.49480302499e-14  4.08809655049e-14 -6.15059554862e-15  1.06294139188e-14  4.46481275854e-14  1.35358594233e-14  2.12556988897e-14  3.04419252442e-14  4.90393507172e-14  3.50415537338e-14  4.6533263474e-14  6.45279311068e-14  7.09732119037e-14  8.09041571927e-14  1.00984010323e-13  1.46259365767e-13  1.45426907187e-13  2.3053928674e-13  2.81912701994e-13  3.67333708227e-13  4.53837360226e-13  7.03396262225e-13  9.75642521409e-13  1.43618893854e-12  2.2542137864e-12  3.89397410791e-12  9.12039752528e-12  3.54453746621e-11  9.06813583138e-12  3.91047149473e-12  2.2342879386e-12  1.38623576646e-12  9.62575603129e-13  6.75502710764e-13  4.9277583818e-13  3.28341700444e-13  2.56111004981e-13  1.97815806797e-13  1.7030871722e-13
 1.4959480589e-13  1.19045168889e-13  1.01577482551e-13  8.04735132481e-14  3.48463344325e-14  5.93222156371e-14  8.81455687479e-14  1.74080541139e-14  3.53183645807e-14 -7.76827006969e-16  3.25958071965e-14  3.92031002745e-14  1.80395421918e-14  2.36151842243e-14  9.38153643411e-15  1.78223811113e-14  1.29692709456e-14  3.2126526599e-14  2.90597069057e-14  8.08266915236e-15  1.57047415538e-14  3.71817137186e-14  1.13969021827e-14  1.57345776145e-14  1.87415309463e-14  3.99930442026e-14  2.03402876331e-14 -7.92802826389e-16 -4.17035306934e-16  3.30373629213e-14  1.41374730218e-14  3.02428849138e-14  4.10290780111e-14  2.7749915865e-14  1.2099060107e-14  4.61784079855e-14  1.91426512703e-14  2.31619829636e-14  3.5560558283e-14  2.4638242468e-14  1.47862300983e-14 -1.83943331288e-14 -5.32774596594e-15  8.9110963506e-15  1.78668002504e-14  1.78945132257e-14  2.17771431282e-14  4.33173493994e-14  3.97195390727e-14 -9.78809931324e-16  1.66836484463e-14 -1.05599776175e-14  6.55052343334e-15  1.41226828224e-14  1.09187147089e-14  1.95819931488e-14  3.26003289834e-14  1.75464098698e-14  1.89723539625e-14  9.72497752963e-15  3.22139861406e-14  3.12699950776e-14  1.11759433185e-14  2.76622238113e-15  2.31867167586e-14  3.88708777487e-14  4.11895420104e-14  3.51467629859e-14  2.93351976395e-14  5.12874349711e-14  8.1588206754e-14  8.32427885554e-14  1.10887026778e-13  1.17788897534e-13  1.83444230694e-13  1.87538713054e-13  2.7615008684e-13  3.47955811081e-13  5.12623541814e-13  7.08349996411e-13  9.48370166818e-13  1.44714996731e-12  2.20774493019e-12  3.87570898966e-12  9.06813583138e-12  3.5329835015e-11  9.09461799001e-12  3.89363978273e-12  2.1912787555e-12  1.40776216527e-12  9.62855254292e-13  6.48262584359e-13  4.64308036482e-13  3.55608188913e-13  2.72099497934e-13  1.96462043547e-13
 2.18782741834e-13  1.60773189806e-13  1.37012951208e-13  1.15474313017e-13  5.64821197837e-14  8.64260971723e-14  6.19488429424e-14  4.63349678044e-14  7.81817008797e-14  3.2959969473e-14  3.94949178957e-14  5.52348786017e-14  4.23807383305e-14  4.71514436904e-14  3.06472465272e-14  1.17959038388e-14 -4.83205718997e-15  4.655532542e-14  3.69487747432e-14  2.37125095093e-14  2.03261950779e-14  2.31053489272e-14  3.50060898917e-14  2.93921681594e-14 -1.35518137242e-14  1.45934165626e-14  3.04927788582e-14  1.86164807678e-14  2.08597498054e-14  2.17167192759e-14  5.55468926675e-15  4.9683616281e-14  7.62793090096e-14  3.19955438119e-14  2.52020000762e-14  1.77041315944e-14  2.32183695293e-14  4.59075700986e-14  5.99137563505e-14  1.66007760491e-14  7.04694085135e-15  1.50750182233e-14  7.17408027168e-15  1.94515058079e-14 -1.18500699787e-14  3.39957229361e-14  2.41074463763e-14  3.25010169734e-14  3.85018422484e-14  1.9473216206e-14  5.35043095158e-14  1.59060088803e-14  4.04843957121e-14  4.06232974058e-14  3.20526065561e-14  2.87762080213e-14  1.72719673519e-14  4.25812624422e-14  2.34361832976e-14  2.00285035699e-14 -1.0456452335e-14  1.5430826157e-14 -1.81598515681e-15  1.13229673227e-14  1.95729857994e-14  3.4362051323e-14  5.48064302021e-14  6.22169269708e-14  5.0871180472e-14  5.56087141628e-14  4.5103489165e-14  7.66883157877e-14  9.21716717217e-14  1.02784262789e-13  1.44074509741e-13  1.45532521153e-13  2.07264179872e-13  2.73027152145e-13  3.7625864863e-13  4.97717095609e-13  6.88503249705e-13  9.60509429214e-13  1.44123776283e-12  2.20795313404e-12  3.91047149473e-12  9.09461799001e-12  3.54126413604e-11  9.09484743276e-12  3.88095043604e-12  2.20328110779e-12  1.44102231416e-12  9.41966283225e-13  6.95215063948e-13  5.03073851638e-13  3.64825682421e-13  3.00013867238e-13
 2.5862214505e-13  2.18334622593e-13  1.7202591351e-13  1.03918502431e-13  9.92767344823e-14  6.51743791885e-14  6.74782493536e-14  5.26157521152e-14  4.13153335818e-14  4.55013728523e-14  4.75717238437e-14  4.876371484e-14  3.22389841159e-14  3.82272287668e-14  5.66345398409e-14  2.76543792541e-14  6.12573793373e-14  2.1819950523e-14  3.72275823034e-14  3.99349534037e-14 -1.80595079849e-14  8.20044429634e-15  4.51833628342e-14  3.30496338406e-14  2.35397530221e-14  1.03655363224e-14  3.57249562668e-14  2.90294050224e-14  3.9190102471e-14  4.00865634639e-14  1.10777800118e-14  2.05999599232e-14  3.38472825637e-14  2.1545520162e-14  1.279965587e-14  2.65554939905e-14  3.16036643751e-14  5.83087952395e-14  4.06635656543e-14  1.05462356955e-14  8.72861399199e-15  9.9085815267e-15  4.45493389879e-14  3.65789434445e-14  5.72722917777e-15  2.64917579011e-14  3.13199303746e-14  3.72907283431e-14  3.08922949969e-14  2.76521781282e-14  3.73226649394e-14  1.3707242303e-14  1.85124039992e-14  1.95154891477e-14  2.39069552219e-14  8.59084776639e-15  2.22959839982e-14  3.71600829405e-14  2.78002913514e-14  3.19476175154e-14  8.95402718893e-16  1.46671826859e-14  4.11211383347e-14  1.84501065246e-14  3.47025420223e-14  2.0132957956e-14 -3.29847574884e-16  3.63954239618e-14  8.37449219816e-14  7.03842238995e-14  5.96317671575e-14  5.25641896454e-14  7.13481502591e-14  8.75919148379e-14  8.51673445915e-14  9.3186179846e-14  1.6028395813e-13  2.10121890868e-13  2.81702077456e-13  3.44547134701e-13  5.02181360046e-13  7.04273330818e-13  9.67343323366e-13  1.41600921778e-12  2.2342879386e-12  3.89363978273e-12  9.09484743276e-12  3.53648297035e-11  9.08554346563e-12  3.9202428044e-12  2.25013942448e-12  1.42617848409e-12  9.76481193682e-13  6.85380925674e-13  5.09010077078e-13  3.70011548965e-13
 3.32275296326e-13  3.03835885836e-13  2.00751215079e-13  1.3943572022e-13  1.16303198308e-13  7.63869962572e-14  8.4418740659e-14  8.96274059424e-14  7.22243725956e-14  5.72728750955e-14  2.07662867743e-14  2.34380161101e-14 -3.22758132825e-15  3.08019025055e-14 -3.3110499324e-15  5.83349888376e-14  4.32683051374e-14  6.42364893577e-14  4.31416834468e-14  2.45578622092e-14  2.30344987719e-14  4.97789959566e-14  2.60668986569e-14  2.26492060846e-14  5.36223884284e-17  1.91214569689e-14  1.37648954083e-14  3.06975143234e-14  1.9434766668e-14  1.04690940292e-14  1.74928017325e-14  2.52680160692e-14  3.01890318342e-14  5.91254303032e-15 -1.60005738971e-14  3.53330846367e-14  1.2509259e-14  3.48273597641e-14  2.64882820353e-14  2.80116936292e-14  3.67482169595e-14  4.5740098555e-14 -6.3076866046e-15  1.95503422732e-14  2.78670455712e-14  2.46241334664e-14  1.03439471159e-14  2.54554222582e-14  3.22101695164e-14  1.93828437171e-14  2.21339846986e-14 -7.78957184976e-16  2.99934940382e-14 -2.61858752025e-15  1.82252866782e-14  2.32255043408e-14  1.70426320397e-14  2.27612906943e-14  2.52847313956e-14  8.20787704879e-15 -8.27934727601e-15  3.06050722403e-14  2.47368103621e-14  3.80737072391e-14  2.56364641755e-14  2.70699906011e-14  1.94207732215e-14  4.48501814014e-14  2.89054510411e-14  2.73437526126e-14  1.58698579605e-14  2.88665481192e-14  4.13249572233e-14  5.79767528554e-14  6.70399757701e-14  9.11137971148e-14  1.55135969392e-13  1.50053923239e-13  1.8892939878e-13  2.75115690461e-13  3.76239263252e-13  4.98709269797e-13  6.82836269002e-13  9.76352039924e-13  1.38623576646e-12  2.1912787555e-12  3.88095043604e-12  9.08554346563e-12  3.53230537342e-11  9.0983191716e-12  3.90984307718e-12  2.21001803668e-12  1.38968852603e-12  9.35865138803e-13  6.54944796941e-13  4.79125684068e-13
 5.01893874567e-13  3.81256818094e-13  2.54338006038e-13  2.04897476087e-13  1.72360642264e-13  1.25577320579e-13  7.41836842892e-14  8.56419760555e-14  7.13155092519e-14  4.32381309038e-14  5.19430439155e-14  1.3498855805e-14 -4.17353964383e-15  1.47313557571e-14  2.69445442947e-14  4.59431993171e-14  1.3670666247e-14  3.91395497188e-14  1.84038085829e-14  1.43307732726e-14  5.1028083221e-14  3.14594915826e-14  3.32280738303e-14  7.37969634472e-15  8.56970588787e-15  2.52164706784e-14  3.79082353776e-14  2.77531640815e-14  2.57580025125e-14  4.07229985988e-14 -1.76618439619e-15  2.32629264893e-14  1.9552015254e-14  3.02223272843e-14  2.7525444307e-14  4.17426128389e-14  2.59397753682e-14  8.05405452106e-16  1.63604160165e-14  2.2107878533e-14  4.06246610208e-14  5.5552317579e-14  1.67525651904e-14  1.74124346912e-14  2.36357313312e-14  3.54985097071e-14  1.81671985168e-14  3.91563927544e-14 -4.27881079953e-15  4.88481376841e-16  1.16760651516e-14  1.54447322868e-14 -2.25263493186e-14  6.7926832981e-16 -2.83390207815e-15  1.38763583315e-14  3.58971955993e-14  4.02780808622e-14  1.73440636818e-14  1.37271942012e-14  1.80984120517e-15  1.89436622058e-14 -7.07745011938e-15 -1.99034203447e-14  2.24297876133e-14  1.23869064245e-14 -1.77017476316e-15  3.71711568612e-14  3.76381780828e-14  2.6085757638e-14  2.57592182027e-14 -5.74949249909e-15  2.8442154008e-14  3.3076995894e-14  3.51814509775e-14  1.12205064805e-13  1.15616737961e-13  1.35736400268e-13  1.47380697022e-13  2.08410629985e-13  2.62003306475e-13  3.65669948499e-13  4.69602176114e-13  6.86353035384e-13  9.62575603129e-13  1.40776216527e-12  2.20328110779e-12  3.9202428044e-12  9.0983191716e-12  3.54078252822e-11  9.10949244058e-12  3.90022431215e-12  2.21053952103e-12  1.39883750178e-12  9.35617443318e-13  7.10030614528e-13
 6.7342467076e-13  5.06612696343e-13  3.41624476171e-13  2.74848711596e-13  1.79120870859e-13  1.82192163345e-13  1.03768015636e-13  1.00310571686e-13  6.12246714964e-14  5.06018847763e-14  2.72906528605e-14  7.26141459929e-14  4.64523151436e-14  2.8590020223e-14  4.01085958811e-14  4.08953648409e-14  4.78895329939e-14  3.69075445437e-14  4.47330544298e-14  5.28965453173e-14  2.70616613822e-14  3.84749620602e-14  3.24376101413e-14  1.65835213395e-14  2.4891811876e-15  2.74900613739e-14  3.12713383379e-14  1.08776577573e-14  1.35083884601e-14  4.61533048443e-14  1.93198921678e-14  8.23922571631e-15  1.79108727089e-14  1.81186106988e-14  8.71790681673e-15  2.32101698284e-14  7.25468217002e-15  2.64632552159e-14  1.85625642138e-14  1.69555342574e-14  2.18730111227e-14  2.71346408322e-14  2.73427068985e-14  1.4024108699e-14  7.22650132163e-15  2.42171142811e-14  2.22790090731e-14  1.67925022748e-14  1.45560196903e-14 -6.87046792219e-15  3.65404961972e-15  4.00127773827e-15 -2.25359956901e-15 -2.33227888505e-14 -7.29941069663e-15  8.70191823166e-15  3.27256429883e-14  3.77411436379e-14  2.84662368378e-14  1.80530479222e-14 -2.4335219239e-14  1.21274863156e-14  4.02623683872e-14  2.05848292426e-14  2.46189056597e-14  1.39841241385e-14  6.06983146609e-15  2.39274943049e-14  2.82418463266e-14  1.45962368669e-14  2.90358457358e-14  3.65547622065e-14  3.81203542823e-14  6.41490267655e-14  3.27540569431e-14  7.0336437048e-14  8.06048454678e-14  9.52132149544e-14  1.24640498378e-13  1.93808659785e-13  2.27032738823e-13  2.79743567924e-13  3.76676254031e-13  5.06414617397e-13  6.75502710764e-13  9.62855254292e-13  1.44102231416e-12  2.25013942448e-12  3.90984307718e-12  9.10949244058e-12  3.54452820356e-11  9.06916396941e-12  3.89835615804e-12  2.1911240258e-12  1.40456706397e-12  9.82764758226e-13
 9.6671804746e-13  6.76430161143e-13  4.86113511729e-13  3.60882924885e-13  2.5770732484e-13  2.01009863164e-13  1.66104976956e-13  1.24431409896e-13  1.28950014774e-13  6.86277086246e-14  8.06093941273e-14  5.45782782146e-14  2.95740104744e-14  9.18903806745e-15  3.97004008985e-14  2.79524625089e-14  2.55155762452e-14  2.12331547791e-14  3.02497165944e-14  2.39805471812e-14  3.2068847385e-14  4.83699364817e-14  7.22717053464e-14  1.51287216009e-14  8.79736182785e-15  2.7409690778e-14  2.43851202307e-14 -3.49022220491e-15 -7.63665275381e-15  1.74887619157e-14  1.83789560767e-14  5.3480034584e-15  7.18407558617e-15  1.09938213008e-14  2.10356325859e-14  8.96182214614e-15 -2.19144174928e-15  4.60241065833e-15 -1.13670375815e-14  6.01227080463e-15  2.79091103107e-14 -3.31247027952e-16  2.41415531181e-14  5.53899501584e-15  1.95715638723e-14  1.01786824582e-14  1.75411550518e-14  3.26369517907e-14  2.14303700959e-14  7.80673935764e-15  1.85279986283e-14  1.71513884459e-14  1.00373810829e-14  5.3546959049e-15 -2.52536599968e-15  1.79641479095e-15  1.76055799807e-14  3.84730005751e-14  2.21705307816e-14  4.09695799722e-14  3.59447803702e-15  1.85395405245e-14  3.34633184529e-14  1.25760351133e-14  3.12643760074e-14  1.64480372857e-14  9.2897599396e-15  4.00481485575e-14  3.07329008932e-14  2.46220401227e-14  2.1214141147e-15  3.57789313427e-14  4.03144571498e-14  4.25556511546e-14  4.18840224347e-14  6.42233454024e-14  5.61675588565e-14  8.36025493342e-14  1.01521672844e-13  1.31002993492e-13  1.7024872517e-13  2.2225611429e-13  2.78912951289e-13  3.6495656934e-13  4.9277583818e-13  6.48262584359e-13  9.41966283225e-13  1.42617848409e-12  2.21001803668e-12  3.90022431215e-12  9.06916396941e-12  3.54639041463e-11  9.09314162307e-12  3.88928582522e-12  2.22754486647e-12  1.42506156301e-12
 1.42620754e-12  9.53737952608e-13  6.78798031116e-13  5.23825843265e-13  3.70240402124e-13  2.96935517393e-13  2.37103311873e-13  1.35414076168e-13  1.00606610834e-13  8.26204351457e-14  1.0989570786e-13  5.88710776783e-14  4.35214189992e-14  4.82764972142e-14  2.74016748579e-14  6.97139900337e-14  5.57794527792e-14  1.82619646833e-15  2.58058670526e-14  4.39308230638e-14  4.71875648513e-14  3.18965793973e-14  3.46018590774e-14  2.30865116643e-14  4.05818568238e-14  3.019671599e-14  2.64320514304e-14  2.44208501357e-14  3.39687462109e-14  4.61693962729e-14  2.08586431367e-14  8.49954827886e-15  1.71863793096e-14 -5.91804777297e-15  6.07447519321e-15 -4.89769656798e-15 -2.22140962663e-14  3.25431010502e-14 -2.25831588902e-14 -3.19430137145e-14 -2.77941679926e-16  8.72916725703e-15  5.79358945022e-14  1.83063605563e-14  1.51788486621e-14  1.95749090382e-14  3.04504065544e-14  1.71441591254e-14  4.89380361452e-14  1.69559652181e-14 -7.28670064605e-15  3.18582697591e-14  3.54912162317e-14  1.76292235001e-14 -8.19913043981e-15  9.08782521383e-15  2.06195821403e-14  3.87047973898e-15  2.3827933277e-14  4.87114885301e-14  3.18324916075e-14  3.07942515097e-14  3.76144128338e-14  3.79032687942e-14  2.96286216984e-14  1.33467742361e-14  1.02344197379e-14  1.85886293948e-14  2.46188935591e-14  1.01280969942e-14  1.19405754813e-14  3.75114369455e-14  5.06236488848e-14  3.70422304991e-14  4.38411757697e-14  5.83393547878e-14  4.86789906809e-14  7.26782603583e-14  8.99650933361e-14  9.5009259899e-14  1.02142251642e-13  1.86524371808e-13  2.18356759642e-13  2.64598577475e-13  3.28341700444e-13  4.64308036482e-13  6.95215063948e-13  9.76481193682e-13  1.38968852603e-12  2.21053952103e-12  3.89835615804e-12  9.09314162307e-12  3.53673270016e-11  9.11104785582e-12  3.91654613404e-12  2.21802686026e-12
 2.20849896137e-12  1.42788995042e-12  9.89372995508e-13  6.92557820226e-13  4.8639943805e-13  3.77933421042e-13  2.74447855113e-13  2.26245950496e-13  1.67018922789e-13  1.32777523601e-13  9.7522973707e-14  1.03520982633e-13  7.47362054477e-14  7.25635646128e-14  4.15745642152e-14  7.28399533967e-14  5.69185473498e-14  6.1248795795e-14  2.23284653233e-14  1.96382255466e-14  7.28936099741e-15  3.33345239515e-14  2.78414468704e-14  1.6201818386e-14  1.74369856421e-15  3.07437286876e-14  3.43136568019e-14  3.02044664107e-14  2.45945533497e-14  3.34839925646e-14  1.41364649381e-14  3.31274014474e-14  2.99544596062e-14  1.21260218805e-14  1.92239807351e-14  2.22953321941e-17  6.48764385309e-15  8.73850583667e-15 -7.26367451713e-15  9.30968667405e-16  2.34523961347e-14  1.10941495557e-14  3.82203243515e-14  2.80899754893e-14  4.27001588288e-14  1.98869938889e-14  8.32121416192e-15  4.02652401203e-14  5.15619739651e-14  2.80127315378e-15  1.95011756967e-14  4.39442921243e-14  2.7889680304e-14  2.96082717247e-14  1.551908407e-14  1.94290722665e-14  3.7924215422e-14  2.28320531539e-14  1.0548430417e-14  5.21205300499e-14 -2.18904530705e-14  8.98718902121e-15  3.1881244933e-14  1.54169817106e-14  2.17308543123e-15 -5.4594452468e-16  2.28938057279e-14 -1.27884022091e-14 -8.16885136896e-15  6.9492236909e-15  2.66331960079e-15  4.61381604204e-14  2.46439812688e-14  3.05455255913e-14  1.57282146341e-14  2.9386997906e-14  7.66515225363e-14  6.5940876986e-14  1.01006667452e-13  8.18655570447e-14  9.80635912327e-14  1.33475877425e-13  1.77027062638e-13  2.31645437883e-13  2.56111004981e-13  3.55608188913e-13  5.03073851638e-13  6.85380925674e-13  9.35865138803e-13  1.39883750178e-12  2.1911240258e-12  3.88928582522e-12  9.11104785582e-12  3.53914026544e-11  9.09721231582e-12  3.89567276204e-12
 3.92031470339e-12  2.21455405378e-12  1.43885252402e-12  1.01673142521e-12  6.88475826444e-13  4.72197523052e-13  3.73591791276e-13  2.57517696508e-13  2.10474019162e-13  1.4098987606e-13  1.27215388187e-13  9.7793138974e-14  8.79905951271e-14  7.2403685434e-14  7.84504733308e-14  5.42365036027e-14  2.61342965061e-14  4.23308925911e-14  4.10977590877e-14  4.88899101174e-14  1.68948181533e-15  1.17958225499e-14  3.51455708277e-14  2.28982964853e-14  3.70699079484e-14  4.581375854e-14  2.20526143979e-14  3.34259708224e-14  4.80022313723e-14  5.52037391255e-14  1.72828145213e-14  1.03156412074e-14  1.90792619684e-14  3.88072095208e-14  5.02153519246e-14  2.80824169161e-14  3.30170531456e-14  3.12121531949e-14  2.92882771959e-14  3.71871480114e-14  3.05412036023e-14  3.36097003339e-14  4.78133642268e-14  2.16097430075e-14  2.39951987077e-14  3.31844119888e-14  4.11526751309e-14  3.53756682791e-14  4.51799018227e-14  5.79163367199e-15  1.58460003348e-14  2.28495782823e-14  2.99564469539e-14  3.66646360417e-14  2.43848988411e-14  5.31973749483e-14  1.12050328525e-14  2.99298238074e-14  1.35031984623e-14  3.06199481954e-14  1.07317020348e-14  1.91860441241e-14 -5.0407688962e-16  2.99136639249e-14  1.27336691156e-14  1.09036798536e-14  6.3045102179e-15 -1.60241179872e-14  6.31402556541e-15  1.14827937786e-15  2.25799758898e-14  4.37284265874e-14  3.86941111824e-14  1.67282364058e-14  3.66667586729e-15  3.7470891319e-14  3.82305181838e-14  7.95699042822e-15  6.66847958997e-14  6.44300898495e-14  6.62114483447e-14  8.6501675347e-14  1.42259261194e-13  1.6881206039e-13  1.97815806797e-13  2.72099497934e-13  3.64825682421e-13  5.09010077078e-13  6.54944796941e-13  9.35617443318e-13  1.40456706397e-12  2.22754486647e-12  3.91654613404e-12  9.09721231582e-12  3.54471698785e-11  9.11001334795e-12
 9.12821188211e-12  3.90933345159e-12  2.21156025629e-12  1.42211998289e-12  9.60159248715e-13  6.75911947387e-13  5.02914173561e-13  3.6972513464e-13  2.77733271769e-13  2.05104824852e-13  1.62874138792e-13  1.27174687367e-13  9.58894998104e-14  9.9416672784e-14  8.91593575252e-14  9.34586853588e-14  7.15941925847e-14  4.30316596376e-14  6.56775948537e-14  1.73611465847e-14  8.26613326361e-15  4.01781137019e-14  2.79239411209e-14  1.40988996388e-14  1.37065545708e-14  4.11357903696e-14  2.81766067494e-14  7.91655885997e-15  2.48141950619e-14  4.52441594334e-14 -3.05960773316e-15  3.33802155551e-14  2.63488135525e-14  1.03314412458e-14  3.98061685491e-14  5.28776992042e-15  3.70894786281e-14  2.55329762752e-14  2.4700185637e-14  2.63939637637e-14  1.38283441455e-15  1.3668124134e-14  2.02739271313e-14 -9.1145720686e-15  9.15956969024e-15  1.56212115529e-14  2.25294245533e-14  3.86708065586e-14  4.18894693852e-15  1.15399406276e-14  1.55152205054e-14  2.06866832775e-14  1.56370067285e-14  2.04356625933e-14  3.59241015729e-14  8.64719048374e-15  3.54044522287e-14  3.19140670724e-14  6.04777258235e-15  2.68803609704e-14 -2.47358341016e-15 -1.16718129391e-14 -6.04515336515e-16  2.86406327251e-14  3.48215237653e-14  8.49199008089e-15  3.03195051759e-15  1.24802526207e-14  1.47097156232e-14  1.03898939539e-14  3.61138087519e-14  8.61711306061e-15  3.72847255324e-14  1.5599405199e-14 -9.05917991649e-15  3.03570510566e-14  1.33335875873e-14  4.79636973244e-14  7.360166176e-14  7.1181594081e-14  5.13686000409e-14  8.7462691603e-14  1.3697465732e-13  1.47795315628e-13  1.7030871722e-13  1.96462043547e-13  3.00013867238e-13  3.70011548965e-13  4.79125684068e-13  7.10030614528e-13  9.82764758226e-13  1.42506156301e-12  2.21802686026e-12  3.89567276204e-12  9.11001334795e-12  3.54579397681e-11


==> anc/correlator_b13_Nt10_dist09.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95  96  97  98  99  100  101  102  103  104  105  106  107  108  109  110  111  112  113  114  115  116  117  118  119
 0.000109347990814  9.96143808487e-05  7.92251747481e-05  5.89272777935e-05  4.1926090686e-05  3.15268291849e-05  2.31515595062e-05  1.83658831551e-05  1.38106845372e-05  1.08464620286e-05  8.23203640234e-06  7.11820790291e-06  5.16108581158e-06  5.36082497385e-06  3.94721598117e-06  3.05250889608e-06  2.66323774399e-06  1.70468330592e-06  1.46003096883e-06  1.61116813978e-06  1.0455977338e-06  1.86322400208e-06  1.53382595733e-06  1.17248190872e-06  9.01955441794e-07  1.54798267675e-06  5.42761415757e-07  5.82994336153e-07  6.68774146264e-07  1.34914469026e-06  1.32431671536e-06  5.24111674221e-07  5.25080976094e-07  5.69060799666e-07  8.28990557849e-07 -9.09885105034e-08 -9.35630019074e-09  3.74776688347e-07 -4.62777390389e-07  3.80380017743e-07 -7.57425865808e-07 -1.74385629875e-06 -4.80507931548e-07  3.36231729206e-07  8.46459722837e-07  9.92311655941e-07  5.95938275049e-07 -5.77488500508e-08  1.42840761237e-06  5.53868530626e-07  6.36797800666e-07 -7.00416263997e-07 -1.50745109308e-07  2.939385057e-07 -4.82974105402e-07 -8.48426706873e-07  7.3729847629e-08  4.93369477796e-07  4.56917078575e-07  1.74373613441e-07  1.44004669294e-07 -3.7404398447e-07  3.72092957373e-07 -1.87939684638e-07  7.83156990013e-07 -8.21794784803e-08 -5.87223297836e-07  8.71495782881e-07  2.29658170215e-07 -7.24551312047e-07 -8.07491117869e-07  4.47451326665e-07  1.08486662097e-07  1.1772186303e-06  8.85305954059e-07  1.17525171828e-06  9.71481616144e-07  5.78123790099e-07 -5.36974739915e-08 -3.1483370737e-07  7.31225800904e-07  4.96737426068e-07  8.48555601112e-07  1.38944459082e-06  1.12795304801e-06  1.03421763845e-06  1.76711568269e-06  1.14761858063e-06  1.09903821518e-06  1.11371399625e-06 -1.51941073997e-06 -4.03236311068e-07 -4.09312987942e-07 -1.13071033235e-06 -2.64786813134e-07  5.63250396514e-09  1.03793083628e-06  5.30121607143e-07  2.50489085278e-07  9.09557452291e-07  1.48574499374e-06  1.43503542488e-06  2.03505838726e-06  1.89555410982e-06  2.14946767076e-06  2.08707625629e-06  3.26365495375e-06  4.78874537123e-06  4.8583809819e-06  6.15341080454e-06  7.74628571901e-06  1.02992520502e-05  1.39736004756e-05  1.75941658195e-05  2.35139880941e-05  3.17528030159e-05  4.38792014216e-05  5.99932451892e-05  8.04151997116e-05  9.99370250223e-05
 0.51147269766  0.51064161012  0.511872019603  0.509409024905  0.508928168203  0.508396422482  0.508730439421  0.510760596873  0.510530426424  0.510329112039  0.509293246452  0.508126111254  0.509080215711  0.510796956191  0.509949303257  0.509196732951  0.509370402019  0.510351371967  0.509838123425  0.511717796383  0.510636870826  0.512163160731  0.50942089788  0.50919049896  0.511803702943  0.508990524492  0.510251553412  0.513514411472  0.510621765645  0.509729974864  0.510063901284  0.511601654312  0.511709136938  0.510520524209  0.510498455535  0.507772614789  0.508935811262  0.51026350877  0.509130267365  0.510058521939  0.51101414902  0.508355316291  0.509965466986  0.50899639597  0.513549576599  0.511381066658  0.512718241178  0.51218860577  0.510188408185  0.511366748646  0.510005503465  0.51058545864  0.508283282233  0.511250998887  0.510576411595  0.509147909574  0.511007956062  0.510594578426  0.510281009933  0.508039436614  0.511620061203  0.510324042828  0.509193291507  0.510443836919  0.511442953465  0.510063734139  0.511876848292  0.51291895398  0.508215623688  0.509366642358  0.510892056043  0.511905158256  0.50914280583  0.510060178033  0.510228392168  0.51182137058  0.508836160802  0.50994296851  0.512130202389  0.510890216813  0.510131523597  0.512335936752  0.510694157708  0.510554312016  0.510840994355  0.511528609437  0.512262551489  0.5108709066  0.512108743135  0.511638526154  0.509977153187  0.509818082379  0.510598775738  0.51002089787  0.508273897434  0.51128621464  0.511409179787  0.510417973362  0.509190998711  0.510393676495  0.510600728551  0.509920113142  0.510109760168  0.511308071444  0.510992645274  0.511202618467  0.510206436724  0.509851452084  0.511143349998  0.510613338589  0.509452801506  0.507907748645  0.509704594109  0.510193598086  0.509403405709  0.510733771713  0.509967670804  0.5130162595  0.509391144902  0.512704957951
 3.75742275359e-13  1.31031169077e-13  7.10892283282e-14  4.81718757519e-14  3.64019499071e-14  2.81721796287e-14  2.33630876263e-14  1.95140750866e-14  1.65134673816e-14  1.51388762783e-14  1.3484084793e-14  1.21133051985e-14  1.05801500132e-14  9.86489908561e-15  9.07082704387e-15  8.39220938661e-15  7.92541777161e-15  7.34470719577e-15  7.10210568741e-15  6.9181626421e-15  6.73083050914e-15  6.63714077494e-15  6.60286999394e-15  6.35035161636e-15  6.37304503131e-15  5.92786981439e-15  5.88826355883e-15  6.06690370145e-15  5.70186061827e-15  6.04191280163e-15  6.40499113576e-15  6.17333797542e-15  5.80021883061e-15  5.88103476839e-15  5.97016606296e-15  5.56002164112e-15  6.16308826824e-15  5.74696602397e-15  5.68003686145e-15  5.72326246103e-15  5.640257602e-15  5.71058431579e-15  5.73690579233e-15  5.72074491157e-15  5.75843979492e-15  5.29280106075e-15  5.58597277585e-15  5.73482663228e-15  5.47227912988e-15  5.531555311e-15  5.23662225797e-15  5.54907516418e-15  5.47122522972e-15  5.7324539497e-15  6.09425092378e-15  5.67545873787e-15  5.75044795264e-15  6.16447741997e-15  5.98678559186e-15  5.56156049377e-15  5.67813073883e-15  5.2612732597e-15  5.42627629151e-15  5.81367179274e-15  5.37618411738e-15  5.46335693178e-15  5.64551078873e-15  5.49342038035e-15  5.64155786366e-15  5.80807988412e-15  6.06157968501e-15  5.94188829815e-15  5.75820937876e-15  6.02035627372e-15  5.77058783268e-15  5.76843787606e-15  5.73812789465e-15  5.89604018722e-15  5.95849813703e-15  5.72027557538e-15  5.63176929137e-15  6.0742473464e-15  5.33284960856e-15  5.68909863909e-15  5.80807255564e-15  5.56559212191e-15  5.63783669151e-15  5.35267052577e-15  5.69668439677e-15  5.89483622006e-15  6.04707017346e-15  5.79373683499e-15  6.10338309941e-15  6.07219842257e-15  6.48722859001e-15  6.72509062568e-15  6.60322141855e-15  6.75094136344e-15  6.95773907101e-15  7.17728100181e-15  7.40759508017e-15  7.43126708003e-15  7.53432639497e-15  8.18891260712e-15  8.06591732195e-15  8.59790569398e-15  9.2637103808e-15  9.86069736823e-15  1.07793566342e-14  1.19043371387e-14  1.32865479133e-14  1.47494101782e-14  1.7132394551e-14  2.02546119093e-14  2.38857046812e-14  2.83951796715e-14  3.59246976789e-14  4.82790138763e-14  7.10321813891e-14  1.31618411968e-13
 1.31031169077e-13  3.74167834744e-13  1.30523017647e-13  7.10519266603e-14  4.82518444745e-14  3.57456911652e-14  2.83588273272e-14  2.32799624574e-14  1.94729813133e-14  1.66638490107e-14  1.47502662645e-14  1.32329029544e-14  1.16119946083e-14  1.05474291924e-14  9.86649452396e-15  8.76660868263e-15  8.37186780626e-15  7.61616303167e-15  7.20412945575e-15  6.68138754839e-15  6.91294386806e-15  6.80236718617e-15  6.90177101131e-15  6.35872952997e-15  6.37850004741e-15  6.20124313329e-15  5.76601372249e-15  5.90357424815e-15  6.10051443728e-15  6.09921617168e-15  6.18899660477e-15  5.98028658631e-15  6.21408607813e-15  6.10282167124e-15  6.2387838855e-15  6.05096438627e-15  6.51095044454e-15  5.97331717641e-15  5.65591831553e-15  5.58175193393e-15  5.74204734155e-15  6.06427045958e-15  6.10370797224e-15  5.75138321095e-15  5.70586273668e-15  5.49309760292e-15  5.52958235828e-15  5.64091556443e-15  5.46107967781e-15  5.46326665282e-15  5.24407285655e-15  5.13034386454e-15  5.62230555242e-15  5.74123161887e-15  5.97146766937e-15  5.76341479207e-15  5.91289600635e-15  5.48185234476e-15  5.85218575794e-15  5.57786417414e-15  5.57079664407e-15  5.09831798926e-15  5.27017644325e-15  5.3671764417e-15  5.55672065932e-15  5.80034636328e-15  5.23959689679e-15  5.62988330429e-15  5.47729935327e-15  6.00604939836e-15  5.66700872583e-15  5.50315173499e-15  5.27000249501e-15  5.21879939068e-15  5.52043987722e-15  5.62488932944e-15  5.39274119483e-15  5.70958595287e-15  5.77882677574e-15  5.83023767424e-15  5.73709399147e-15  5.79734100694e-15  5.61010298439e-15  5.64877099587e-15  5.97092307247e-15  5.99448592964e-15  5.64802558101e-15  5.9334077735e-15  6.28603298808e-15  5.97190934022e-15  6.25844924587e-15  6.07233539378e-15  5.9637968946e-15  6.20820263431e-15  6.30439490646e-15  6.1249833306e-15  6.64082822949e-15  6.85883786782e-15  6.64181727681e-15  6.75337011046e-15  7.00340079113e-15  6.78544012263e-15  7.15543901944e-15  7.98875381072e-15  7.77957126447e-15  8.12348111073e-15  8.59750320578e-15  9.12909548693e-15  9.44387390035e-15  1.04388857957e-14  1.16163746243e-14  1.29804587382e-14  1.47022214589e-14  1.70681562455e-14  1.968851704e-14  2.35223901782e-14  2.85313386247e-14  3.6375118086e-14  4.79398540711e-14  7.12650579757e-14
 7.10892283282e-14  1.30523017647e-13  3.7556904927e-13  1.30999462058e-13  7.12518446853e-14  4.84315711692e-14  3.65485132912e-14  2.90840445691e-14  2.33956543074e-14  1.96403580961e-14  1.73153203219e-14  1.51069433176e-14  1.33253942148e-14  1.17352447539e-14  1.07467726451e-14  9.54551945114e-15  8.96785587298e-15  8.2305955642e-15  7.95389756374e-15  7.61964769486e-15  7.88449710797e-15  7.15231000321e-15  6.88095664877e-15  6.98025983379e-15  7.0432445579e-15  6.27951310267e-15  5.74541521333e-15  5.81374711698e-15  6.1518872425e-15  6.30548677262e-15  6.26100453843e-15  6.15179344008e-15  6.18248012622e-15  6.13940443735e-15  6.16016890416e-15  5.66789622094e-15  6.37826847065e-15  5.85570456053e-15  5.68356338334e-15  5.62578465713e-15  5.61197318591e-15  5.79691783783e-15  5.8374874463e-15  5.7167380971e-15  5.89939856432e-15  5.55082700928e-15  5.66579243524e-15  5.81261185331e-15  5.53923479197e-15  5.83354109476e-15  5.84062135458e-15  5.67752770652e-15  5.765679937e-15  6.08091839895e-15  6.39610971936e-15  5.90526806218e-15  5.95129863667e-15  5.77422747416e-15  5.71500863257e-15  5.62284422138e-15  5.55047689371e-15  5.06638319257e-15  5.63177022338e-15  6.01312404417e-15  5.85910873694e-15  5.93678199069e-15  5.62044855355e-15  5.94304916157e-15  5.65016681157e-15  5.73244542499e-15  6.00181363913e-15  5.80019324248e-15  5.6959816981e-15  5.55645352697e-15  5.18431796446e-15  5.56177196455e-15  5.65846288567e-15  5.78419172091e-15  5.64748934577e-15  5.35483861298e-15  5.76109933277e-15  5.71728886478e-15  5.76629615581e-15  5.7760284223e-15  5.90482199972e-15  5.870370049e-15  5.49363810112e-15  5.95607038966e-15  5.76138817331e-15  6.33349870796e-15  6.13232031569e-15  6.12061763135e-15  6.15404754075e-15  6.11010565311e-15  5.7569572128e-15  6.2259309636e-15  6.72918891028e-15  6.30073431091e-15  6.30934440961e-15  6.83899121665e-15  6.78992236328e-15  6.59429972428e-15  6.58992600631e-15  7.04195744923e-15  7.4944250308e-15  7.73433368634e-15  7.95586318772e-15  8.28390484105e-15  9.34596320017e-15  9.61739336413e-15  1.03563242577e-14  1.13940462018e-14  1.28817823481e-14  1.48534917231e-14  1.70526250687e-14  1.9567423824e-14  2.34875517424e-14  2.85804840039e-14  3.65789572026e-14  4.88630349827e-14
 4.81718757519e-14  7.10519266603e-14  1.30999462058e-13  3.73658151608e-13  1.30689008236e-13  7.10880299905e-14  4.78944453081e-14  3.63343470488e-14  2.83148270004e-14  2.29692402681e-14  1.9895831032e-14  1.6645244622e-14  1.44573582908e-14  1.30325658927e-14  1.19854890681e-14  1.0287385371e-14  9.97001182693e-15  8.79987879453e-15  8.68412597164e-15  7.82025155604e-15  7.98251475115e-15  7.59368418301e-15  7.20499305328e-15  7.12810279725e-15  6.78831604747e-15  6.45085365926e-15  6.19299537972e-15  5.9912305775e-15  6.16502509384e-15  6.20031149261e-15  6.37516493504e-15  5.90832115467e-15  6.13737485715e-15  6.09078279506e-15  5.68823133126e-15  5.3342146515e-15  5.89065055602e-15  5.54534701073e-15  5.52762833958e-15  5.53139207847e-15  5.43680528621e-15  6.01136437731e-15  5.60089059484e-15  5.5898788867e-15  5.88767641345e-15  5.7624839108e-15  5.78776320362e-15  5.81371243716e-15  5.69399629067e-15  5.37673091783e-15  6.13321238149e-15  5.93401179249e-15  5.69237642458e-15  5.59859258812e-15  5.88593674204e-15  6.16309432403e-15  5.88855910763e-15  5.4249590944e-15  5.54944728767e-15  5.42417446049e-15  5.29632242598e-15  5.04492903444e-15  5.06997303502e-15  5.44165704185e-15  5.42344141739e-15  5.39659094102e-15  5.21386988162e-15  5.44502946656e-15  5.28711199429e-15  5.32087215417e-15  5.56191624394e-15  5.74228835676e-15  5.6514463476e-15  5.35550383134e-15  5.21055033599e-15  5.56610060217e-15  5.3988068757e-15  6.04684060547e-15  6.03515288287e-15  5.59707104588e-15  5.68635901349e-15  5.49409722606e-15  5.74568394103e-15  5.90793762012e-15  5.60688989441e-15  5.51841992821e-15  5.40722884121e-15  5.63224942183e-15  5.54320778254e-15  6.00484557725e-15  5.95887265822e-15  6.00920370344e-15  5.89241167547e-15  5.83924776025e-15  6.17761574554e-15  6.22327525685e-15  6.0338194118e-15  6.29294796536e-15  5.86898700069e-15  6.06643686877e-15  6.61577897901e-15  6.72525727633e-15  6.67091384744e-15  6.83877680072e-15  6.80649929308e-15  7.3449352024e-15  7.50004721517e-15  8.1654010702e-15  8.80222580462e-15  9.10026035335e-15  9.21608586405e-15  1.02383912555e-14  1.14516286986e-14  1.31424177914e-14  1.4975884585e-14  1.67732951757e-14  1.96802812907e-14  2.33417653816e-14  2.85795959329e-14  3.64238220893e-14
 3.64019499071e-14  4.82518444745e-14  7.12518446853e-14  1.30689008236e-13  3.74360440692e-13  1.30106274521e-13  7.08753157934e-14  4.87503824661e-14  3.60917659661e-14  2.87543761111e-14  2.37239865372e-14  1.97687684944e-14  1.69750918209e-14  1.4911802945e-14  1.33942239688e-14  1.15554830446e-14  1.10190565993e-14  9.83945036546e-15  9.01962282951e-15  8.5559491495e-15  8.25017247148e-15  7.57169825223e-15  7.8480212303e-15  7.45894310678e-15  7.37284270691e-15  6.61324928738e-15  6.45224031982e-15  6.6114459514e-15  6.14896115466e-15  5.85182291337e-15  6.44825374368e-15  6.06903291338e-15  6.05637379632e-15  5.89679109857e-15  6.09755065357e-15  5.60630332183e-15  6.05160033564e-15  5.67594682544e-15  5.75918333664e-15  5.71882100463e-15  5.62566219864e-15  5.70109728958e-15  5.70468746348e-15  5.77352965522e-15  5.81312952408e-15  5.66024386445e-15  6.03531127519e-15  5.5729762975e-15  5.89347383713e-15  5.7008521927e-15  5.90134150967e-15  6.03785585241e-15  5.94709413676e-15  5.94586174715e-15  5.59404914322e-15  5.7990300741e-15  6.03258634255e-15  5.83999770313e-15  5.566460527e-15  5.34903579097e-15  5.42880144465e-15  5.41443000063e-15  5.37898792811e-15  5.45258226783e-15  5.51240486211e-15  5.33276304404e-15  5.18144898531e-15  5.35401619311e-15  5.11741808984e-15  5.73312984821e-15  5.72676534197e-15  5.34170995676e-15  5.40483728245e-15  5.48053116385e-15  5.60243788312e-15  5.88925894357e-15  5.60991022544e-15  5.52004512468e-15  5.77142277495e-15  5.95694913081e-15  5.72733925711e-15  5.52054928083e-15  5.04977647693e-15  5.56273912128e-15  5.19107180822e-15  5.26174622513e-15  5.61970456701e-15  5.35655090398e-15  5.48079190506e-15  5.81554492923e-15  5.75454887392e-15  6.00874998714e-15  5.91108668978e-15  5.86406103065e-15  5.84788094394e-15  6.01684260272e-15  6.03726823531e-15  6.50710159274e-15  6.00030758993e-15  6.44362554941e-15  6.70736659516e-15  6.43951901869e-15  6.66410461231e-15  6.49354140052e-15  6.82303916111e-15  6.86535351019e-15  7.28782453102e-15  7.38072049685e-15  7.93838479349e-15  8.38143591356e-15  8.43293963814e-15  9.78768569807e-15  1.04002633906e-14  1.20555223709e-14  1.33762787634e-14  1.47018210953e-14  1.66324598227e-14  1.94486170654e-14  2.35834640191e-14  2.87141989761e-14
 2.81721796287e-14  3.57456911652e-14  4.84315711692e-14  7.10880299905e-14  1.30106274521e-13  3.72842054776e-13  1.30195232192e-13  7.08930255487e-14  4.77868265691e-14  3.58667053917e-14  2.8758369961e-14  2.321509154e-14  1.95906025901e-14  1.68249990934e-14  1.47846057066e-14  1.28553743763e-14  1.13358917879e-14  1.04056321691e-14  1.00164496062e-14  8.97081655997e-15  9.03475526097e-15  7.92118750694e-15  7.98368956982e-15  7.82837460144e-15  7.64387259605e-15  6.86047070799e-15  6.81555967158e-15  6.63237974755e-15  6.53380882529e-15  6.43848562753e-15  6.48521904539e-15  6.11126516928e-15  6.35553128931e-15  6.18930785279e-15  6.28885549982e-15  5.76701428032e-15  6.43147618455e-15  6.26927177577e-15  5.39505185214e-15  5.88088831563e-15  5.98006040313e-15  5.76709815415e-15  5.71231674554e-15  5.86222215756e-15  6.25875749391e-15  5.61254550837e-15  5.55429572777e-15  5.75407797368e-15  5.61538960788e-15  5.918857954e-15  6.4323711573e-15  5.88126667772e-15  6.07404009525e-15  5.60356400271e-15  6.20217550474e-15  5.49869129552e-15  5.7520986122e-15  5.66922375092e-15  5.91732745765e-15  5.84720757951e-15  5.40389873298e-15  5.59867013356e-15  5.88530381526e-15  5.53576823973e-15  5.33471523007e-15  5.39763019333e-15  5.54839592014e-15  5.30188882326e-15  5.3278266259e-15  5.75698255038e-15  5.41625408158e-15  5.72612097222e-15  6.05734070225e-15  5.76786587274e-15  5.69759832051e-15  5.23260648767e-15  5.51473378998e-15  5.5242288959e-15  5.61165575169e-15  5.62787623148e-15  5.73043636331e-15  5.56425783683e-15  5.46013815007e-15  6.12088408493e-15  5.57327333123e-15  5.54990688359e-15  5.59600299287e-15  5.54896829891e-15  5.78537016121e-15  5.81498455145e-15  5.91122930142e-15  5.7180957393e-15  5.95202082236e-15  5.83801442305e-15  5.9551437131e-15  5.89138000946e-15  5.83172121627e-15  5.93891808338e-15  5.7500179687e-15  5.69021662453e-15  6.01775771717e-15  6.00938997842e-15  6.60498773392e-15  6.79823467815e-15  6.94276878086e-15  6.64352908911e-15  6.89115188227e-15  7.56494158898e-15  7.52829488923e-15  8.08945781941e-15  8.27666327712e-15  9.11822151935e-15  9.47496880212e-15  1.0868052947e-14  1.1684147336e-14  1.29793821068e-14  1.44192195684e-14  1.62741049451e-14  1.93826872394e-14  2.32398892249e-14
 2.33630876263e-14  2.83588273272e-14  3.65485132912e-14  4.78944453081e-14  7.08753157934e-14  1.30195232192e-13  3.73389084451e-13  1.30682392986e-13  7.06809603479e-14  4.78829799835e-14  3.61862007868e-14  2.8458813899e-14  2.36482090672e-14  1.96229272302e-14  1.70407207495e-14  1.45680284327e-14  1.30267461595e-14  1.12694664508e-14  1.07949572918e-14  1.00766705103e-14  9.64659335905e-15  8.43743823838e-15  8.08703070481e-15  7.72784359262e-15  7.74885354695e-15  7.0954887561e-15  6.83069467621e-15  6.66172564813e-15  6.32803942352e-15  6.52792046486e-15  6.65292898516e-15  6.206720965e-15  6.35351795166e-15  5.90667988327e-15  5.85928780215e-15  5.61485273682e-15  6.19444705468e-15  6.22271921161e-15  5.536711112e-15  5.47735135903e-15  5.71983318454e-15  5.6652624065e-15  5.59977352968e-15  5.73623902136e-15  6.04739090591e-15  5.83495514767e-15  5.32190546642e-15  5.78494251163e-15  5.71293297272e-15  6.1041658425e-15  6.0358017368e-15  5.44707917056e-15  5.22921451505e-15  5.42496383401e-15  5.7172677354e-15  5.50186017527e-15  5.41678382232e-15  5.50079559043e-15  5.50288211726e-15  5.91598091052e-15  5.31749356299e-15  4.97649277222e-15  5.47032031905e-15  5.46378992936e-15  5.51933277113e-15  5.5791651639e-15  5.60203570939e-15  5.27360800481e-15  6.13266047768e-15  5.31607470976e-15  5.36995695798e-15  5.81548244817e-15  5.56654077919e-15  5.30663494264e-15  5.18534208584e-15  5.52904388475e-15  5.59012769543e-15  5.91379668269e-15  5.87695475095e-15  5.91775621061e-15  5.82033161084e-15  5.96230030442e-15  5.62567247988e-15  5.69473356346e-15  5.67689686267e-15  5.84481620332e-15  6.09662414561e-15  5.90261959406e-15  5.99603751794e-15  6.1427585519e-15  6.09395054622e-15  5.84700079876e-15  6.02460210638e-15  6.28408535201e-15  6.32097767707e-15  5.83723997622e-15  5.7873873737e-15  5.80390594129e-15  5.73859074493e-15  5.86544036788e-15  6.11724597702e-15  5.79510163229e-15  6.16599765963e-15  6.2551048809e-15  6.48653532515e-15  6.67691897142e-15  6.82932984732e-15  7.35031627452e-15  7.19325105123e-15  8.06475152208e-15  7.86671565905e-15  8.29418350927e-15  8.98965651465e-15  9.74110371638e-15  1.04293519723e-14  1.1736739489e-14  1.29787340643e-14  1.48561380024e-14  1.67456197258e-14  1.96311511795e-14
 1.95140750866e-14  2.32799624574e-14  2.90840445691e-14  3.63343470488e-14  4.87503824661e-14  7.08930255487e-14  1.30682392986e-13  3.75603614536e-13  1.31261500574e-13  7.10632339548e-14  4.83360770131e-14  3.62973603974e-14  2.87245603522e-14  2.33237998608e-14  1.94924636782e-14  1.69615944774e-14  1.50237320489e-14  1.32157100373e-14  1.15827878463e-14  1.03416941926e-14  1.01821086918e-14  9.21191607894e-15  8.70764428044e-15  8.28133914895e-15  7.6621251994e-15  7.23593604173e-15  6.7335500413e-15  6.95758730204e-15  6.44039410858e-15  6.55224294547e-15  6.74897081204e-15  6.02416849436e-15  6.49407759952e-15  6.29324226689e-15  6.14548623422e-15  6.14662493795e-15  5.91414779261e-15  6.10662699354e-15  6.34152387768e-15  5.54472383406e-15  6.00565486075e-15  5.66461018298e-15  5.59580708894e-15  5.56329701635e-15  6.49616010395e-15  5.95863172887e-15  5.96593179601e-15  5.73272756496e-15  5.75114655806e-15  5.74060254659e-15  5.90388386551e-15  5.75481524655e-15  5.92232802e-15  5.68410995786e-15  5.85861169038e-15  5.7589913192e-15  5.78928438609e-15  6.25303165302e-15  5.74100536346e-15  5.46099422946e-15  5.80293875204e-15  5.2958870847e-15  5.62632092448e-15  5.68007481027e-15  5.66251544282e-15  5.80768206555e-15  6.02004442637e-15  5.64925713346e-15  5.96084706603e-15  5.71511981174e-15  5.79473686624e-15  5.66496975247e-15  5.65532679937e-15  5.44094855117e-15  5.50701937238e-15  5.93905632738e-15  5.58079533015e-15  5.59666858291e-15  6.14162516088e-15  6.11087272799e-15  5.83397413494e-15  5.86102618439e-15  5.40235495792e-15  5.67547317902e-15  5.54766495695e-15  5.66417257926e-15  5.90877915464e-15  5.57305843248e-15  5.81138095193e-15  6.07023371072e-15  5.75549167676e-15  5.68273718438e-15  6.06440865967e-15  6.04728788261e-15  6.02798673206e-15  5.91545300989e-15  6.07622831148e-15  5.56155018267e-15  5.56235719499e-15  6.12277134298e-15  6.18181523214e-15  5.8228471523e-15  5.8888972771e-15  6.08098849449e-15  6.32114656994e-15  6.11758146405e-15  6.47580871198e-15  7.0126061132e-15  6.68698807728e-15  7.72572098345e-15  8.01017363308e-15  7.69745744528e-15  8.52689885423e-15  9.3832932683e-15  9.39043428365e-15  1.03615762805e-14  1.17782471168e-14  1.30045528435e-14  1.44897710691e-14  1.69647831903e-14
 1.65134673816e-14  1.94729813133e-14  2.33956543074e-14  2.83148270004e-14  3.60917659661e-14  4.77868265691e-14  7.06809603479e-14  1.31261500574e-13  3.75032295739e-13  1.30719070111e-13  7.11831166977e-14  4.8356129841e-14  3.58177883164e-14  2.84586584392e-14  2.33491363526e-14  1.96806184186e-14  1.7368419204e-14  1.45142060841e-14  1.27565205066e-14  1.16549680656e-14  1.06377237105e-14  9.80422296944e-15  9.10195060078e-15  8.68994660711e-15  8.15776628606e-15  7.4952020593e-15  7.48455069075e-15  6.99114863534e-15  6.76481532361e-15  6.77900796543e-15  6.48093003302e-15  6.42334527929e-15  6.49831680182e-15  5.9605899942e-15  6.35885744969e-15  6.41163089694e-15  6.29274087493e-15  5.73414206535e-15  6.26748384306e-15  5.90088920386e-15  6.28189434827e-15  5.94169285444e-15  6.01224377121e-15  5.66612220025e-15  5.8400387031e-15  5.53871129407e-15  5.77000268229e-15  5.80022700902e-15  5.77220385456e-15  5.72466223476e-15  5.9564503471e-15  5.3253900712e-15  5.88332583975e-15  5.65249406501e-15  5.5686485743e-15  5.80298447819e-15  5.85908293188e-15  5.57266375138e-15  5.47622593785e-15  5.11703195308e-15  5.68453438465e-15  5.20157027195e-15  5.52778076267e-15  5.27539786305e-15  5.74391805011e-15  5.56606185242e-15  5.33523999191e-15  5.76937744373e-15  5.88699259326e-15  5.92231915002e-15  5.83716211472e-15  6.54638263681e-15  6.0530523682e-15  5.96882709992e-15  5.95621817291e-15  6.01787867835e-15  6.0111614059e-15  5.84406666916e-15  5.92732620351e-15  6.21664182074e-15  5.9919571572e-15  6.20394832338e-15  5.97147944356e-15  5.71607731081e-15  5.62836771955e-15  5.57483747364e-15  5.59179239902e-15  5.47807747215e-15  5.89232374347e-15  6.10755385824e-15  5.92756192303e-15  5.9753921396e-15  6.20065621929e-15  5.98614214401e-15  6.10210190652e-15  5.81512637779e-15  6.07021686756e-15  6.13386201707e-15  5.99609744437e-15  5.97310424335e-15  5.92014212401e-15  6.03997805316e-15  5.92138301121e-15  6.51223639318e-15  6.68822249074e-15  6.17332497788e-15  6.29493899533e-15  6.50511693141e-15  6.4524677263e-15  7.15953654116e-15  7.22427890151e-15  7.48674201522e-15  8.11464355634e-15  8.39474152397e-15  8.66997869932e-15  9.42323156431e-15  1.06077501966e-14  1.17800398088e-14  1.3031870978e-14  1.50275545789e-14
 1.51388762783e-14  1.66638490107e-14  1.96403580961e-14  2.29692402681e-14  2.87543761111e-14  3.58667053917e-14  4.78829799835e-14  7.10632339548e-14  1.30719070111e-13  3.7410748598e-13  1.30494126293e-13  7.09051545938e-14  4.80664602577e-14  3.62585202763e-14  2.84366923497e-14  2.31676806411e-14  1.96909599018e-14  1.65381484137e-14  1.44012609828e-14  1.31301603784e-14  1.18024481041e-14  1.05408500547e-14  9.47930027519e-15  8.98406091559e-15  8.3052023762e-15  7.7790224869e-15  7.56213764491e-15  7.10564041453e-15  7.01756388648e-15  6.67635192352e-15  6.72441569012e-15  6.71497681279e-15  6.33952272296e-15  6.265272624e-15  6.44293843967e-15  6.15641304028e-15  6.40845241132e-15  5.94913359789e-15  6.17600563018e-15  5.95466311817e-15  5.79014488099e-15  5.51333410442e-15  5.4493944506e-15  5.37212552237e-15  5.66920894443e-15  5.8696325437e-15  5.59530509609e-15  5.68513160126e-15  5.56274189142e-15  5.49863961585e-15  5.76780975935e-15  5.72378237277e-15  6.07447459865e-15  5.9940747376e-15  5.67660871876e-15  5.57688660638e-15  5.98251291906e-15  5.47088222215e-15  5.55521252595e-15  5.62134856933e-15  5.6169676639e-15  5.24789625266e-15  5.74583815998e-15  5.47512903047e-15  5.45101977875e-15  6.02296459432e-15  5.70976533183e-15  5.49222918831e-15  5.62710397237e-15  5.66164885839e-15  5.84608015667e-15  5.76928740599e-15  5.37594415912e-15  5.61052015761e-15  5.60857909945e-15  5.43009452056e-15  6.04265970124e-15  5.89633868832e-15  5.95861793256e-15  5.96245299267e-15  6.31098180138e-15  6.14633320485e-15  5.74884276446e-15  6.02767823788e-15  5.6308248238e-15  5.81488220596e-15  5.99217622043e-15  6.03765587282e-15  5.49366099141e-15  5.63008116781e-15  5.65507918624e-15  5.14268922528e-15  5.82988665495e-15  5.376541072e-15  5.48071820007e-15  5.65640517082e-15  6.04690171544e-15  5.89243111181e-15  5.82198064429e-15  5.65795360726e-15  5.95654285054e-15  5.9776390022e-15  5.71930719851e-15  6.02083902928e-15  6.27948936532e-15  6.36373157237e-15  6.06650993815e-15  6.77244428275e-15  6.45310939212e-15  6.65637994786e-15  6.85566847054e-15  7.48456428867e-15  7.62264096911e-15  8.15370987169e-15  8.64783838258e-15  9.12658621128e-15  9.93004251116e-15  1.08376120542e-14  1.18138526768e-14  1.32346543319e-14
 1.3484084793e-14  1.47502662645e-14  1.73153203219e-14  1.9895831032e-14  2.37239865372e-14  2.8758369961e-14  3.61862007868e-14  4.83360770131e-14  7.11831166977e-14  1.30494126293e-13  3.74324725038e-13  1.3060285504e-13  7.07733695143e-14  4.8511627312e-14  3.64172092678e-14  2.88966681848e-14  2.36936458979e-14  1.97618979138e-14  1.67736697776e-14  1.49977548077e-14  1.2843642513e-14  1.17937923425e-14  1.01612946769e-14  9.44662670185e-15  8.72832219795e-15  8.53596252188e-15  7.93416089179e-15  7.68014460583e-15  7.38398560114e-15  7.22879727011e-15  7.15154397828e-15  6.87634605164e-15  7.04748313236e-15  6.61392740195e-15  6.60488793671e-15  6.40116349649e-15  6.51032638203e-15  6.27183519464e-15  6.049003481e-15  6.03468381645e-15  5.61816418073e-15  5.65355154322e-15  5.93790752662e-15  5.50407047044e-15  5.72461104727e-15  5.57375633905e-15  5.29815569627e-15  5.8893900609e-15  5.84150607333e-15  5.36753519484e-15  4.91960754972e-15  4.97400873086e-15  5.37984636776e-15  5.37654744139e-15  5.79535567419e-15  5.77415655538e-15  6.11595868079e-15  5.60541668956e-15  6.12471789136e-15  5.83135719796e-15  5.84048980533e-15  5.9244481131e-15  5.56523179658e-15  5.1400567549e-15  5.69042298253e-15  5.62305327087e-15  5.33996180906e-15  5.85352712965e-15  5.80589626583e-15  5.5364132384e-15  5.79185438852e-15  6.02692312377e-15  5.81079512069e-15  5.71668613061e-15  5.64732215787e-15  5.70480204195e-15  5.79921715346e-15  5.69901109608e-15  6.09701582038e-15  5.93221250854e-15  6.3276869447e-15  5.96702203975e-15  5.74274570111e-15  5.45133388656e-15  5.4329350773e-15  5.63017636106e-15  5.71772384333e-15  5.68600361859e-15  5.73100326824e-15  5.96766526348e-15  5.67659738321e-15  5.7161835813e-15  5.58958527044e-15  5.66104833596e-15  5.82252747367e-15  5.62656103331e-15  6.22654673743e-15  5.82653835228e-15  5.64202535656e-15  6.21573869168e-15  5.85151830641e-15  6.06292747993e-15  5.55283596185e-15  5.95760911027e-15  6.10137728994e-15  6.05880975419e-15  6.66836180031e-15  6.818461101e-15  6.35330057608e-15  7.09285341812e-15  6.91641273755e-15  6.90523939892e-15  7.63282226777e-15  8.00343356862e-15  8.09196753985e-15  8.3849359861e-15  9.53130820468e-15  1.05442769024e-14  1.10878502715e-14  1.18525149888e-14
 1.21133051985e-14  1.32329029544e-14  1.51069433176e-14  1.6645244622e-14  1.97687684944e-14  2.321509154e-14  2.8458813899e-14  3.62973603974e-14  4.8356129841e-14  7.09051545938e-14  1.3060285504e-13  3.73648748167e-13  1.30701774975e-13  7.0971801025e-14  4.8486363122e-14  3.59752068086e-14  2.85041873558e-14  2.34167436149e-14  1.92011605045e-14  1.71086031909e-14  1.48402537331e-14  1.28083435092e-14  1.14772582217e-14  1.07399246261e-14  9.50144112907e-15  8.96842794012e-15  8.11428573333e-15  7.86308033998e-15  7.793209398e-15  7.57138812539e-15  7.23546840454e-15  7.20830723182e-15  6.99755633613e-15  6.67196953843e-15  6.58062571064e-15  6.22391650253e-15  6.09415043816e-15  5.914882966e-15  6.09997526403e-15  5.82270492457e-15  5.71531467459e-15  5.68870738642e-15  5.84311933503e-15  5.57561974204e-15  6.22213665333e-15  5.7817353063e-15  5.6096502931e-15  5.70014401053e-15  5.58644415556e-15  5.54783653076e-15  5.36446233379e-15  5.18117229562e-15  5.5790869978e-15  5.65718587603e-15  5.63083266172e-15  5.5241975857e-15  5.89683676979e-15  5.52254913317e-15  6.10005310913e-15  5.78573893408e-15  5.99975401095e-15  5.67959794968e-15  6.12882795601e-15  5.59861063146e-15  5.72469210415e-15  5.6138275732e-15  5.79945015565e-15  5.77687455463e-15  5.82070249801e-15  5.62551954239e-15  5.67053815727e-15  5.88233125654e-15  5.45067199761e-15  5.8521892395e-15  5.61111773813e-15  5.70353408847e-15  5.6827969623e-15  5.68826387586e-15  6.03165979984e-15  5.67660070555e-15  5.57198359663e-15  5.34958775134e-15  5.24932819245e-15  5.49765168593e-15  5.43929570922e-15  5.80115415596e-15  6.10735134361e-15  5.50338782518e-15  5.12601021702e-15  5.76833203453e-15  5.74503754018e-15  5.29077554964e-15  5.59931490991e-15  5.53049043043e-15  5.53508062248e-15  6.04225332406e-15  5.86115075202e-15  5.46775473858e-15  5.99444249463e-15  5.49450870511e-15  6.03592137915e-15  6.17886213816e-15  5.90475667446e-15  6.11453044962e-15  6.09521965078e-15  5.80192938265e-15  6.45603937394e-15  5.97166919531e-15  6.34571513619e-15  6.57784514699e-15  6.61020401736e-15  6.43361204743e-15  6.94652196042e-15  7.3956704661e-15  7.45168826242e-15  7.73385218755e-15  8.96854879468e-15  9.45742883019e-15  1.01068140423e-14  1.12389695855e-14
 1.05801500132e-14  1.16119946083e-14  1.33253942148e-14  1.44573582908e-14  1.69750918209e-14  1.95906025901e-14  2.36482090672e-14  2.87245603522e-14  3.58177883164e-14  4.80664602577e-14  7.07733695143e-14  1.30701774975e-13  3.73872959125e-13  1.30529617963e-13  7.11419172333e-14  4.80526809114e-14  3.61617953575e-14  2.82127882652e-14  2.29761451911e-14  1.98336805027e-14  1.68328219058e-14  1.49587963191e-14  1.30595426249e-14  1.19643862906e-14  1.03261877203e-14  1.00744082129e-14  9.25998148819e-15  8.18913543358e-15  7.97998690738e-15  8.25424056236e-15  7.52440687235e-15  7.35635477518e-15  6.98809978454e-15  7.13049814345e-15  6.84240803463e-15  6.10790753353e-15  6.50310940817e-15  6.32981779414e-15  6.29474879133e-15  6.00776030812e-15  6.01323070555e-15  5.99786003478e-15  5.79832562372e-15  5.91969046127e-15  6.71764932237e-15  6.30861623697e-15  6.06737369635e-15  5.99525665489e-15  6.11389439306e-15  6.2040037748e-15  5.93766365484e-15  5.75277506696e-15  6.16079244266e-15  5.57576574104e-15  5.57892748606e-15  5.32042360615e-15  5.80174804208e-15  5.69798734865e-15  6.14858233062e-15  5.76665536158e-15  6.21935109268e-15  6.02535824007e-15  5.85536625646e-15  6.0981559668e-15  6.00447041649e-15  5.71769384656e-15  5.8086349032e-15  5.58783246274e-15  5.5679673742e-15  5.16538765303e-15  5.96811050207e-15  5.65293806004e-15  5.80323816897e-15  5.84201522403e-15  5.82994135535e-15  5.57393492535e-15  5.76119862937e-15  5.58265401101e-15  5.95851247766e-15  5.52713936718e-15  5.88273989328e-15  5.88743708294e-15  5.1685309625e-15  5.30759579055e-15  5.19018353282e-15  5.32830975959e-15  5.82964128841e-15  5.55641605831e-15  5.60685288421e-15  6.1531916345e-15  5.77553383215e-15  5.14802930241e-15  5.54233985931e-15  5.63198463307e-15  5.64642700484e-15  5.99355973504e-15  6.05331337208e-15  5.93476592732e-15  5.41502912313e-15  5.49443279634e-15  6.02218941816e-15  6.15705579033e-15  5.9328259917e-15  6.24593687369e-15  6.26056830167e-15  6.41805049242e-15  6.5889266611e-15  6.37130966583e-15  6.46671319026e-15  6.42627671911e-15  6.51901741235e-15  6.70523488088e-15  7.06419275444e-15  7.0609893748e-15  7.53181494671e-15  7.83731339018e-15  8.87181501592e-15  9.34122256941e-15  9.37931229962e-15  9.9994843876e-15
 9.86489908561e-15  1.05474291924e-14  1.17352447539e-14  1.30325658927e-14  1.4911802945e-14  1.68249990934e-14  1.96229272302e-14  2.33237998608e-14  2.84586584392e-14  3.62585202763e-14  4.8511627312e-14  7.0971801025e-14  1.30529617963e-13  3.75193853738e-13  1.308822452e-13  7.09894347557e-14  4.83639332308e-14  3.60691087075e-14  2.83099695606e-14  2.34866510409e-14  1.96844026466e-14  1.68445849835e-14  1.4503065482e-14  1.36491444392e-14  1.19384714478e-14  1.10056704008e-14  9.79677567356e-15  8.67708490158e-15  8.26654943847e-15  7.67308553351e-15  7.12366357208e-15  7.41073065298e-15  7.29964120022e-15  7.07021760708e-15  6.83032641911e-15  6.73170342885e-15  6.66665632005e-15  6.42383892053e-15  6.39767906183e-15  5.975562755e-15  5.98911647082e-15  5.69924310621e-15  6.2119448511e-15  5.3908192405e-15  6.36470589547e-15  6.23665726627e-15  5.77270085453e-15  5.93755722802e-15  6.1250273442e-15  5.96886020563e-15  5.89290232371e-15  5.55133021867e-15  5.71180856493e-15  5.72525840104e-15  6.09233102501e-15  5.52783276283e-15  5.61660819519e-15  5.55523122526e-15  5.94067779589e-15  5.71010272539e-15  5.64222941002e-15  5.76281763907e-15  5.61009652758e-15  5.6982502333e-15  5.40100996672e-15  5.33324059825e-15  5.61940019721e-15  5.62874244109e-15  5.34481542211e-15  5.37963099156e-15  5.61977335023e-15  5.84129225672e-15  5.56786372649e-15  5.58425319745e-15  6.14589645434e-15  5.46437482636e-15  5.7320442278e-15  6.03642951055e-15  6.17879280664e-15  5.93112270116e-15  5.74714376338e-15  6.02789783621e-15  5.60547835908e-15  6.07090412611e-15  5.58035394955e-15  5.97240988219e-15  5.67970992091e-15  5.83053733006e-15  5.82789402752e-15  5.78941828628e-15  5.64809904043e-15  5.71331224443e-15  5.57687071124e-15  5.98646933272e-15  5.62344209412e-15  5.77040788562e-15  5.97454114081e-15  6.27084733182e-15  6.16225519445e-15  6.09320589231e-15  6.35093431494e-15  6.21498633738e-15  5.88789279798e-15  5.90895582897e-15  6.46293297204e-15  6.16871330206e-15  6.33586409756e-15  6.56245738573e-15  5.73748876563e-15  6.49850092329e-15  6.524560128e-15  6.40540195645e-15  6.57586776834e-15  6.9647401831e-15  7.04577916554e-15  7.58303636352e-15  8.04748252816e-15  8.36640071355e-15  8.59631643578e-15  9.2510288303e-15
 9.07082704387e-15  9.86649452396e-15  1.07467726451e-14  1.19854890681e-14  1.33942239688e-14  1.47846057066e-14  1.70407207495e-14  1.94924636782e-14  2.33491363526e-14  2.84366923497e-14  3.64172092678e-14  4.8486363122e-14  7.11419172333e-14  1.308822452e-13  3.7481292129e-13  1.30411782611e-13  7.09495938351e-14  4.78287003754e-14  3.60284275817e-14  2.87692669317e-14  2.31517441413e-14  1.97213803564e-14  1.68696365364e-14  1.4893805746e-14  1.30210698725e-14  1.17379447066e-14  1.0448317277e-14  9.85032807244e-15  8.89700480189e-15  8.57885355209e-15  8.18774354682e-15  7.63324208653e-15  7.39130297046e-15  7.41136785939e-15  7.50437206221e-15  6.81814352689e-15  6.80244100853e-15  6.71205226803e-15  6.27497298223e-15  6.40488768679e-15  6.4388323346e-15  5.97582490672e-15  5.99875062958e-15  5.78087161408e-15  6.52780590799e-15  6.35804756281e-15  5.92633060384e-15  6.11660020311e-15  6.11220032223e-15  5.85913776663e-15  5.63171694851e-15  5.6644558581e-15  5.67847234225e-15  5.6605740428e-15  5.82143777153e-15  5.61180027408e-15  5.99010023938e-15  5.43796663086e-15  5.96851311691e-15  5.82632806672e-15  5.79292242151e-15  6.04995354256e-15  5.99055017138e-15  5.84351265408e-15  5.92751356442e-15  5.83798683706e-15  5.94085338685e-15  5.84439925704e-15  5.81079364901e-15  6.03589531833e-15  6.01253854596e-15  6.02648345431e-15  5.83337440849e-15  5.86404650335e-15  6.12270373096e-15  5.86985335478e-15  5.81614320998e-15  6.11113246975e-15  6.09198923096e-15  5.7510023276e-15  5.47923611712e-15  6.14344503345e-15  5.73623935832e-15  5.85715724612e-15  5.93303982812e-15  5.73721882315e-15  5.50259793005e-15  5.65823447691e-15  5.74318718634e-15  5.74054664038e-15  6.03676166587e-15  5.3290477229e-15  5.35666621597e-15  5.53037422799e-15  5.43157040018e-15  5.45223202359e-15  5.74666401163e-15  5.68555349631e-15  5.31376755681e-15  5.31637245673e-15  5.71959555815e-15  5.8285676414e-15  6.21743744762e-15  6.22452726815e-15  6.22237684163e-15  5.90803127543e-15  6.10958606487e-15  6.09813449735e-15  6.17288061172e-15  6.51309492894e-15  5.82248737131e-15  6.24375043902e-15  6.33684270993e-15  6.24654236162e-15  6.59953644522e-15  7.24162716386e-15  7.49448225331e-15  7.93020158784e-15  8.11070909447e-15  8.61893347218e-15
 8.39220938661e-15  8.76660868263e-15  9.54551945114e-15  1.0287385371e-14  1.15554830446e-14  1.28553743763e-14  1.45680284327e-14  1.69615944774e-14  1.96806184186e-14  2.31676806411e-14  2.88966681848e-14  3.59752068086e-14  4.80526809114e-14  7.09894347557e-14  1.30411782611e-13  3.73623538442e-13  1.30437726161e-13  7.07283444504e-14  4.79934841259e-14  3.60812192434e-14  2.86759376379e-14  2.34443338562e-14  1.96503693333e-14  1.6839350062e-14  1.45757601319e-14  1.28341399941e-14  1.13965777648e-14  1.04952288267e-14  9.83263684661e-15  8.64255366536e-15  8.48556703051e-15  7.87881089508e-15  8.05998941542e-15  7.29938598725e-15  7.16199899547e-15  6.93759456918e-15  6.90321486312e-15  6.19231583671e-15  6.55060336196e-15  6.24827506695e-15  6.09669990962e-15  5.70205225135e-15  5.96852009344e-15  5.85827460462e-15  6.20737888851e-15  6.20052605668e-15  5.91225252813e-15  5.84533488365e-15  5.70424600738e-15  5.69881566947e-15  5.94869511252e-15  5.9547613252e-15  5.72227664596e-15  5.4990417676e-15  5.75729004483e-15  5.48371274935e-15  5.69147850841e-15  5.60601594146e-15  5.71126872754e-15  5.80532735181e-15  5.46461160384e-15  5.93226910803e-15  6.156301553e-15  5.51780256024e-15  6.19823492474e-15  6.21817385246e-15  6.04985506405e-15  6.23732341293e-15  6.25270816956e-15  5.68714222242e-15  5.97486881521e-15  6.1341599245e-15  5.63815890349e-15  5.61028860035e-15  5.96941160247e-15  5.58381537612e-15  5.9189924113e-15  5.5505362477e-15  5.7203605401e-15  5.44008706491e-15  5.43901084061e-15  5.95015037016e-15  5.5695757915e-15  5.50326239108e-15  5.27301986324e-15  5.38420609256e-15  5.2617771284e-15  5.16707164403e-15  5.58665014249e-15  5.66965811928e-15  5.85971916803e-15  5.44648990693e-15  5.77865138188e-15  6.10795884062e-15  5.51201688098e-15  5.50232335366e-15  5.54395447405e-15  6.07131839576e-15  5.80076404497e-15  5.65561061944e-15  5.30693746446e-15  5.3695606311e-15  5.46632274133e-15  5.98387481273e-15  5.97456068934e-15  5.64877971706e-15  6.22594959368e-15  5.92965699069e-15  6.02781259276e-15  6.19867391698e-15  5.90151191589e-15  6.08637715621e-15  6.34834248298e-15  6.52322902152e-15  6.88973896644e-15  6.90260798498e-15  7.44880642172e-15  7.59913256162e-15  7.85881015111e-15  8.2140892915e-15
 7.92541777161e-15  8.37186780626e-15  8.96785587298e-15  9.97001182693e-15  1.10190565993e-14  1.13358917879e-14  1.30267461595e-14  1.50237320489e-14  1.7368419204e-14  1.96909599018e-14  2.36936458979e-14  2.85041873558e-14  3.61617953575e-14  4.83639332308e-14  7.09495938351e-14  1.30437726161e-13  3.7441793594e-13  1.30964794307e-13  7.14617884063e-14  4.86643255629e-14  3.62893749805e-14  2.81309074869e-14  2.32201614036e-14  1.97171840438e-14  1.70474366513e-14  1.48839777959e-14  1.28376745267e-14  1.21094281107e-14  1.09151345262e-14  9.73930944829e-15  9.51246463622e-15  8.47950113461e-15  8.23324561409e-15  7.6443694117e-15  7.74158287396e-15  7.32221454717e-15  7.00206933446e-15  6.35367933144e-15  6.4317511923e-15  6.55717408999e-15  6.3616850737e-15  5.76332021845e-15  5.90753777025e-15  6.26977001543e-15  6.19688851581e-15  6.08258742326e-15  5.78554496654e-15  5.87823183684e-15  5.49053571729e-15  6.11474729394e-15  5.9056182366e-15  5.66866295375e-15  5.60619239139e-15  5.4913892456e-15  5.98488227031e-15  5.60243575797e-15  5.86941735284e-15  5.84946871077e-15  5.95939310784e-15  5.89501858848e-15  5.66341295285e-15  5.61986145564e-15  5.42051668177e-15  5.66261332292e-15  5.51704025764e-15  5.5289047334e-15  5.85913113895e-15  5.91870660623e-15  5.72763403177e-15  5.69628983265e-15  5.84508578758e-15  6.12336261971e-15  5.56026191794e-15  5.43830259225e-15  5.63547550018e-15  5.75837401019e-15  5.73116928943e-15  5.62484484714e-15  5.85448795722e-15  6.04517268282e-15  5.89385696014e-15  6.26433803998e-15  5.78745128478e-15  6.32887671575e-15  5.66941679143e-15  5.56729939321e-15  5.6797680953e-15  5.83065502424e-15  6.26077873956e-15  5.76355787233e-15  5.71171502779e-15  6.11680103346e-15  6.19866914523e-15  5.82205331354e-15  5.94660845747e-15  5.64142097424e-15  5.85668395062e-15  6.06515673105e-15  5.98384907318e-15  5.52927981028e-15  5.59698430312e-15  5.78769720835e-15  5.55264568444e-15  5.969186138e-15  6.03697307245e-15  5.51484550157e-15  6.04632155031e-15  5.85077343067e-15  5.9766892247e-15  5.96275061513e-15  5.81172648686e-15  6.09898596637e-15  6.48440423906e-15  6.06367404373e-15  6.72495740162e-15  6.74506673846e-15  7.25874562699e-15  7.36384558621e-15  7.19278771982e-15  7.94613872191e-15
 7.34470719577e-15  7.61616303167e-15  8.2305955642e-15  8.79987879453e-15  9.83945036546e-15  1.04056321691e-14  1.12694664508e-14  1.32157100373e-14  1.45142060841e-14  1.65381484137e-14  1.97618979138e-14  2.34167436149e-14  2.82127882652e-14  3.60691087075e-14  4.78287003754e-14  7.07283444504e-14  1.30964794307e-13  3.74975519601e-13  1.30754021714e-13  7.14544894846e-14  4.83199739889e-14  3.60202176519e-14  2.82795036156e-14  2.31788708732e-14  1.99420418968e-14  1.68783228663e-14  1.41941693029e-14  1.26861270664e-14  1.17651276326e-14  1.06673343895e-14  9.70927363961e-15  8.62416169001e-15  8.7038662878e-15  7.76083801151e-15  8.06562094061e-15  7.18806612233e-15  6.92404568862e-15  6.86397065438e-15  6.55115835388e-15  6.41122174357e-15  6.22987423018e-15  6.07005940076e-15  5.86960949639e-15  5.84641959593e-15  6.17071098639e-15  6.05927316736e-15  5.76040256265e-15  6.03153399545e-15  5.56625291604e-15  5.92749514824e-15  5.80932087066e-15  5.70998357309e-15  5.79186080859e-15  5.39142295762e-15  5.83322411899e-15  5.09695381893e-15  5.2828352185e-15  5.7134563695e-15  5.97188399518e-15  6.139503177e-15  5.71596759419e-15  5.76638283072e-15  5.3515648217e-15  5.84089276058e-15  5.29125442482e-15  5.61496698348e-15  5.40219423957e-15  5.73061977726e-15  5.1489701013e-15  5.53079681793e-15  5.34505597538e-15  6.13722764019e-15  5.45966298373e-15  5.39593798059e-15  5.41196156913e-15  5.30653324133e-15  5.50817180908e-15  5.22889905271e-15  5.70915533809e-15  5.45213588624e-15  5.3485450012e-15  5.18446952281e-15  5.32749144582e-15  5.66022987242e-15  5.44707394269e-15  5.57632047199e-15  5.68190369977e-15  5.02197860379e-15  5.7319653683e-15  5.2284615333e-15  5.37012858421e-15  5.60857648367e-15  5.49884996695e-15  5.28057176958e-15  5.55317790558e-15  5.22562086007e-15  5.90591216081e-15  5.59956210201e-15  6.04094544492e-15  5.74018944865e-15  5.85649560302e-15  5.82480920591e-15  5.7597478369e-15  6.04397635858e-15  5.85339463354e-15  5.78342934236e-15  5.91680008934e-15  5.8520876302e-15  5.68291303185e-15  5.6854704342e-15  5.70257256427e-15  6.25752797123e-15  6.36469956638e-15  6.54799144645e-15  6.47579019344e-15  6.31051262944e-15  6.82361698482e-15  6.76403481073e-15  7.22945856449e-15  7.41195508429e-15
 7.10210568741e-15  7.20412945575e-15  7.95389756374e-15  8.68412597164e-15  9.01962282951e-15  1.00164496062e-14  1.07949572918e-14  1.15827878463e-14  1.27565205066e-14  1.44012609828e-14  1.67736697776e-14  1.92011605045e-14  2.29761451911e-14  2.83099695606e-14  3.60284275817e-14  4.79934841259e-14  7.14617884063e-14  1.30754021714e-13  3.74098006591e-13  1.30818477982e-13  7.09159056871e-14  4.78723049781e-14  3.58802758939e-14  2.81387694787e-14  2.38258617036e-14  1.97520537757e-14  1.67950603058e-14  1.46842170488e-14  1.30648425875e-14  1.20199142183e-14  1.05948935728e-14  1.00253704083e-14  8.93405296057e-15  8.30779613601e-15  7.94482947142e-15  7.45263925056e-15  7.1683366432e-15  7.12494483649e-15  7.10521715919e-15  6.85355955629e-15  6.45060167718e-15  6.08861788859e-15  6.16813686102e-15  6.49501297646e-15  6.75382410653e-15  6.08480409149e-15  5.64058419805e-15  6.08835885992e-15  5.5836805286e-15  6.09504759163e-15  6.072742855e-15  5.49826664977e-15  5.41293124057e-15  5.48461992052e-15  5.48607809008e-15  5.25219987862e-15  5.21106813592e-15  5.29759711166e-15  5.47826016012e-15  6.04881317399e-15  5.66665521706e-15  5.55108968088e-15  5.28369405471e-15  5.58967924683e-15  5.65935724733e-15  5.5190726054e-15  5.74347651175e-15  5.68284133915e-15  5.66674720765e-15  5.33600451985e-15  5.60780926976e-15  5.58336764912e-15  4.98668965375e-15  4.97568633246e-15  4.93330838359e-15  5.4148254473e-15  5.48739559777e-15  5.75717720408e-15  5.8262973602e-15  5.50869060207e-15  5.33170736664e-15  5.20799834464e-15  5.38745475294e-15  5.78841898801e-15  5.32640026466e-15  5.70822571978e-15  5.94543646206e-15  6.14831772172e-15  5.67565135135e-15  5.49114047146e-15  5.04734097223e-15  5.57439699178e-15  5.40507976217e-15  5.5339784114e-15  5.77329589469e-15  5.20720932544e-15  5.60998518261e-15  5.78142904042e-15  5.53312806814e-15  5.35833183553e-15  5.60222053289e-15  5.55281116453e-15  5.54227608175e-15  5.83234724713e-15  5.96374267824e-15  5.82873579479e-15  5.93314069679e-15  5.86409071511e-15  5.41287468153e-15  5.55369714272e-15  5.28836817261e-15  5.93043831168e-15  6.2197424642e-15  6.29704627807e-15  6.50804782182e-15  6.24233110958e-15  6.57786348714e-15  6.62275534633e-15  6.91761036157e-15  6.80143960519e-15
 6.9181626421e-15  6.68138754839e-15  7.61964769486e-15  7.82025155604e-15  8.5559491495e-15  8.97081655997e-15  1.00766705103e-14  1.03416941926e-14  1.16549680656e-14  1.31301603784e-14  1.49977548077e-14  1.71086031909e-14  1.98336805027e-14  2.34866510409e-14  2.87692669317e-14  3.60812192434e-14  4.86643255629e-14  7.14544894846e-14  1.30818477982e-13  3.75865759314e-13  1.31148120736e-13  7.12372089795e-14  4.7970510793e-14  3.57354707599e-14  2.90816008194e-14  2.37377010383e-14  1.98269251627e-14  1.71688331233e-14  1.49808739186e-14  1.32428439387e-14  1.16666208203e-14  1.1009083126e-14  9.61099169632e-15  8.80755449919e-15  8.28144361955e-15  7.8819081005e-15  7.63034687088e-15  7.4437026014e-15  7.27295427762e-15  7.41700690741e-15  6.88526343212e-15  6.12652385073e-15  6.40292801779e-15  6.56721612321e-15  6.50958930505e-15  6.24320880265e-15  5.94608220314e-15  6.15448080244e-15  5.97203271351e-15  6.14148963677e-15  5.97197280153e-15  5.41726688255e-15  5.89291796726e-15  5.44913245695e-15  5.87902780985e-15  5.87879332381e-15  5.84302725508e-15  5.32467892758e-15  5.534342301e-15  6.25645660936e-15  6.25255609214e-15  5.87147557557e-15  5.59846294756e-15  5.37321854917e-15  5.85039764933e-15  5.38550755707e-15  5.93076482832e-15  5.94253669447e-15  5.8298734171e-15  5.67407303095e-15  5.71050448015e-15  5.93531312933e-15  5.7304501204e-15  5.39557171218e-15  5.66708308469e-15  5.34287165027e-15  5.6558709509e-15  6.25099129953e-15  5.95292006898e-15  6.12673485366e-15  5.81756715153e-15  5.73380700096e-15  5.5712067186e-15  6.16313438165e-15  5.72768946716e-15  5.66618271857e-15  5.69312601397e-15  5.96739695076e-15  5.92311465073e-15  6.07750010564e-15  5.69440243807e-15  5.89578438752e-15  5.9143315299e-15  5.96206949913e-15  5.82363230238e-15  5.43617580702e-15  5.46605841113e-15  6.03532388379e-15  5.72166154704e-15  5.42577847485e-15  5.29666084369e-15  6.0368988674e-15  5.86355291578e-15  5.84434466208e-15  5.71528724224e-15  6.09313792417e-15  6.1998621292e-15  5.98889570963e-15  5.96218458364e-15  6.02474014834e-15  6.0385983436e-15  6.03883751157e-15  6.23839691305e-15  6.49849259027e-15  6.40064685549e-15  6.6701863814e-15  6.37817943783e-15  6.4457794697e-15  6.92921865866e-15  7.10075929297e-15
 6.73083050914e-15  6.91294386806e-15  7.88449710797e-15  7.98251475115e-15  8.25017247148e-15  9.03475526097e-15  9.64659335905e-15  1.01821086918e-14  1.06377237105e-14  1.18024481041e-14  1.2843642513e-14  1.48402537331e-14  1.68328219058e-14  1.96844026466e-14  2.31517441413e-14  2.86759376379e-14  3.62893749805e-14  4.83199739889e-14  7.09159056871e-14  1.31148120736e-13  3.74995572763e-13  1.312321994e-13  7.09144852102e-14  4.81093116301e-14  3.6428569203e-14  2.8743470958e-14  2.31077351945e-14  1.97778741763e-14  1.70300826436e-14  1.50274558563e-14  1.30329321359e-14  1.16012210403e-14  1.03885879054e-14  9.86599154501e-15  8.69051900188e-15  8.51584729332e-15  8.22716492663e-15  7.76677516696e-15  7.29872599487e-15  7.6665925813e-15  7.01293486011e-15  6.02536530373e-15  6.28464889192e-15  6.43545033005e-15  6.32901878699e-15  6.22940288227e-15  6.43765997774e-15  6.05824484067e-15  5.86788328791e-15  5.94944341505e-15  5.98352312095e-15  5.28094980785e-15  5.39815419041e-15  5.41822656258e-15  5.56687460737e-15  5.70733010536e-15  5.93344679808e-15  5.73059416415e-15  5.81748513929e-15  5.8577916067e-15  6.00152143078e-15  6.07448279234e-15  5.79229172547e-15  5.72499695894e-15  5.90592568776e-15  5.68079515318e-15  5.86095865336e-15  6.28629693578e-15  5.59779509053e-15  5.79119569043e-15  5.41774361458e-15  5.73746509331e-15  5.39819058768e-15  5.48992916724e-15  5.77865741839e-15  5.56104125124e-15  5.76980007905e-15  6.20795418179e-15  5.57187876534e-15  5.84466704913e-15  5.91646943322e-15  6.01799102141e-15  5.67936177698e-15  5.84984354631e-15  5.62860685069e-15  5.4977825248e-15  5.70777449846e-15  5.55942137261e-15  5.89361703033e-15  5.97254732937e-15  5.80256607509e-15  5.88024651422e-15  5.8933296824e-15  6.17561174287e-15  5.63205693261e-15  5.75842382361e-15  5.34074536446e-15  5.88934134575e-15  5.98056721918e-15  5.55576000522e-15  5.79144918184e-15  5.64081485929e-15  5.99202346627e-15  5.91819180776e-15  6.15316051854e-15  6.60389154244e-15  6.48082720613e-15  5.80492909076e-15  5.79681927482e-15  5.64488806551e-15  5.95148736204e-15  5.79347207209e-15  5.98322630303e-15  6.09527743941e-15  5.97735443645e-15  6.22125691699e-15  6.14089388417e-15  6.49380438416e-15  6.58136265662e-15  6.54091752449e-15
 6.63714077494e-15  6.80236718617e-15  7.15231000321e-15  7.59368418301e-15  7.57169825223e-15  7.92118750694e-15  8.43743823838e-15  9.21191607894e-15  9.80422296944e-15  1.05408500547e-14  1.17937923425e-14  1.28083435092e-14  1.49587963191e-14  1.68445849835e-14  1.97213803564e-14  2.34443338562e-14  2.81309074869e-14  3.60202176519e-14  4.78723049781e-14  7.12372089795e-14  1.312321994e-13  3.76376159143e-13  1.30965033748e-13  7.12576881689e-14  4.85414263195e-14  3.59737086968e-14  2.83194838653e-14  2.32748827222e-14  1.98127283945e-14  1.69403385742e-14  1.499207319e-14  1.30516235342e-14  1.17397021104e-14  1.0404851655e-14  9.90913932417e-15  8.71252955191e-15  8.23747220407e-15  7.86695110264e-15  7.50377592702e-15  7.74142297924e-15  6.80832451065e-15  5.99457502847e-15  6.33876379585e-15  6.19201508978e-15  6.44285398686e-15  6.25589001804e-15  6.19741133791e-15  6.11269191794e-15  6.33948023522e-15  5.95000156224e-15  6.12677154665e-15  5.96646847711e-15  5.85768050454e-15  5.81482877444e-15  5.91913868687e-15  5.86148100358e-15  5.89196782531e-15  5.59176438391e-15  5.82681426582e-15  5.61749966915e-15  5.82513014106e-15  5.75351065824e-15  5.70008679157e-15  5.64881703877e-15  5.48764866467e-15  5.66469579693e-15  5.62879424419e-15  6.27791538693e-15  5.5169956971e-15  5.68646430166e-15  5.47951815888e-15  5.70317462919e-15  5.72433562228e-15  5.32272361317e-15  5.82569837841e-15  5.62683815796e-15  5.52362981937e-15  6.02313940446e-15  5.82815155517e-15  5.46754914539e-15  5.61966743685e-15  5.72123314151e-15  5.68180631724e-15  5.72184828532e-15  5.61811043742e-15  6.05094934371e-15  6.03758114511e-15  5.62398707535e-15  5.95855124186e-15  5.7324563012e-15  6.01363646327e-15  5.94797156368e-15  5.5928122958e-15  6.3484770461e-15  5.9723826388e-15  5.88642615323e-15  5.74738813e-15  5.77901795067e-15  5.98927529506e-15  6.05228524312e-15  5.92720779742e-15  5.65424603872e-15  5.91433870687e-15  5.70767426679e-15  5.62164645381e-15  6.00897778894e-15  6.12487587968e-15  5.80161638958e-15  5.80801600336e-15  5.81584236333e-15  6.1198335323e-15  5.83896198787e-15  5.83685297048e-15  6.3167935888e-15  5.94913358802e-15  5.93658093572e-15  6.1356698568e-15  6.18983915475e-15  6.28385544118e-15  6.71861460373e-15
 6.60286999394e-15  6.90177101131e-15  6.88095664877e-15  7.20499305328e-15  7.8480212303e-15  7.98368956982e-15  8.08703070481e-15  8.70764428044e-15  9.10195060078e-15  9.47930027519e-15  1.01612946769e-14  1.14772582217e-14  1.30595426249e-14  1.4503065482e-14  1.68696365364e-14  1.96503693333e-14  2.32201614036e-14  2.82795036156e-14  3.58802758939e-14  4.7970510793e-14  7.09144852102e-14  1.30965033748e-13  3.73910181616e-13  1.3069673016e-13  7.12543647952e-14  4.76939676679e-14  3.56241214189e-14  2.81314368075e-14  2.35785088088e-14  1.98644161408e-14  1.68248926169e-14  1.46869890975e-14  1.28685900913e-14  1.11863548974e-14  1.04512160224e-14  9.43497995975e-15  9.09978412792e-15  8.82442039699e-15  8.39281624886e-15  7.89824350322e-15  7.66282200422e-15  6.77681457251e-15  6.66005627473e-15  6.78604098933e-15  6.65378479118e-15  6.69935697464e-15  6.26579706886e-15  6.05522116227e-15  6.283305275e-15  6.05198837839e-15  6.08274042007e-15  5.84403208362e-15  5.58602357975e-15  6.28856835816e-15  5.88445722935e-15  5.60592182615e-15  5.72000554824e-15  5.47091173856e-15  5.92417929999e-15  5.47050065796e-15  5.60957966086e-15  5.28217634805e-15  6.13988456997e-15  5.24160012847e-15  5.47113203408e-15  5.96149141561e-15  5.87379009131e-15  6.37279499944e-15  5.48230684144e-15  5.7408004722e-15  6.0786130568e-15  5.92320058639e-15  6.14714228804e-15  6.07554435483e-15  6.07038874729e-15  5.89268687037e-15  5.81225616989e-15  6.31487097768e-15  5.89110111086e-15  5.57551970398e-15  5.90568213044e-15  5.73587620843e-15  5.97290683308e-15  6.12673210129e-15  5.70282413125e-15  5.77461643418e-15  5.53802502058e-15  5.49156376748e-15  5.71306544942e-15  5.36390570786e-15  5.88274991926e-15  6.0313461531e-15  5.85297827248e-15  6.13186918446e-15  5.71744425544e-15  5.23948093407e-15  5.88698387476e-15  5.89443017471e-15  5.6672836569e-15  5.75681035106e-15  5.63627705136e-15  5.64514800902e-15  5.62497393447e-15  5.41338380794e-15  5.27149409674e-15  5.83923776592e-15  5.88753569618e-15  5.46189813859e-15  5.34328535471e-15  6.23787755299e-15  5.48643973857e-15  5.74661972293e-15  5.95588401806e-15  6.31945912778e-15  6.04938718045e-15  5.73407646114e-15  5.56109499693e-15  6.09733838137e-15  5.76880024622e-15  6.56577260606e-15
 6.35035161636e-15  6.35872952997e-15  6.98025983379e-15  7.12810279725e-15  7.45894310678e-15  7.82837460144e-15  7.72784359262e-15  8.28133914895e-15  8.68994660711e-15  8.98406091559e-15  9.44662670185e-15  1.07399246261e-14  1.19643862906e-14  1.36491444392e-14  1.4893805746e-14  1.6839350062e-14  1.97171840438e-14  2.31788708732e-14  2.81387694787e-14  3.57354707599e-14  4.81093116301e-14  7.12576881689e-14  1.3069673016e-13  3.7408722505e-13  1.30856014534e-13  7.08908031677e-14  4.82225045784e-14  3.58365052753e-14  2.8244107855e-14  2.33538996713e-14  1.94589191121e-14  1.7067528177e-14  1.4674617583e-14  1.31166574724e-14  1.14494160308e-14  1.04491736204e-14  1.00115376506e-14  9.5859240918e-15  8.83941306735e-15  8.19086979924e-15  7.68459350066e-15  7.58738097301e-15  7.02340745127e-15  6.64460904374e-15  6.83409876859e-15  6.50105329021e-15  6.47117759899e-15  6.26910133982e-15  6.4982853046e-15  6.51615456218e-15  6.30010801396e-15  6.18361336107e-15  5.95617698783e-15  5.99568335693e-15  5.95882443181e-15  5.66518557952e-15  5.445893261e-15  5.68293880159e-15  6.15608306572e-15  6.10548780444e-15  6.22246076916e-15  5.62353567682e-15  5.82714794923e-15  5.79553543747e-15  5.88400685547e-15  6.11833809652e-15  6.21925540446e-15  6.20895408071e-15  5.81831811884e-15  6.01185262012e-15  6.13687652885e-15  6.00052860011e-15  6.07272082889e-15  5.90825092234e-15  5.65575976772e-15  5.2892227273e-15  5.30546265485e-15  5.90125103087e-15  5.78570964463e-15  5.34242463797e-15  5.93840140614e-15  5.60234724636e-15  5.45149270048e-15  5.62634260949e-15  5.62699998784e-15  5.43265021606e-15  5.27957259525e-15  5.48457481872e-15  5.13909229543e-15  6.15485521521e-15  5.87074146635e-15  5.96115549447e-15  5.54983211155e-15  5.7128090464e-15  5.81633812553e-15  5.64913730693e-15  5.89175730577e-15  5.91206983985e-15  5.7582619636e-15  5.55071653954e-15  6.07566459737e-15  5.90456612585e-15  5.62026234084e-15  5.80106745689e-15  5.54317410434e-15  5.96439230184e-15  5.42230107337e-15  5.31167064108e-15  5.5230355092e-15  5.73894416614e-15  5.67191109304e-15  5.79775301107e-15  5.77647862475e-15  5.7452226975e-15  5.45372222424e-15  5.41604589031e-15  5.77442284608e-15  6.06702038594e-15  5.59038508558e-15  6.45783530443e-15
 6.37304503131e-15  6.37850004741e-15  7.0432445579e-15  6.78831604747e-15  7.37284270691e-15  7.64387259605e-15  7.74885354695e-15  7.6621251994e-15  8.15776628606e-15  8.3052023762e-15  8.72832219795e-15  9.50144112907e-15  1.03261877203e-14  1.19384714478e-14  1.30210698725e-14  1.45757601319e-14  1.70474366513e-14  1.99420418968e-14  2.38258617036e-14  2.90816008194e-14  3.6428569203e-14  4.85414263195e-14  7.12543647952e-14  1.30856014534e-13  3.75944209203e-13  1.30730052735e-13  7.08497838919e-14  4.84892138165e-14  3.59528764135e-14  2.87884168023e-14  2.33505515366e-14  1.99211302725e-14  1.68903998006e-14  1.44221420557e-14  1.28492689841e-14  1.17304608873e-14  1.06509993316e-14  1.02493229058e-14  9.36547121411e-15  8.50108605365e-15  8.20671882189e-15  8.15972316781e-15  7.26207824297e-15  7.30663904515e-15  6.85405473946e-15  6.80006464199e-15  6.79308607884e-15  6.57702057913e-15  6.52590738851e-15  6.33887057796e-15  6.60885593167e-15  6.09195682578e-15  6.19044215523e-15  6.00671845804e-15  6.32952471338e-15  6.22204080636e-15  5.76528410405e-15  6.23998248016e-15  6.23168260085e-15  5.83317687916e-15  5.60771778008e-15  5.44840468504e-15  5.70634830341e-15  6.22283543864e-15  5.72420092242e-15  6.16245428391e-15  6.27378166795e-15  5.89184564816e-15  5.82669575277e-15  5.83288251481e-15  6.35086165931e-15  5.80783219146e-15  6.07048656994e-15  6.09030223262e-15  6.43926537966e-15  5.82166731467e-15  5.97433868992e-15  5.90183329079e-15  5.81390676813e-15  5.48951105146e-15  6.0348034652e-15  5.95542272581e-15  5.45775111089e-15  5.88609817609e-15  6.02855219126e-15  6.05992665273e-15  6.11404720711e-15  5.53963716426e-15  5.81050141841e-15  6.00869413912e-15  5.58289422516e-15  5.49604403338e-15  5.54781916584e-15  5.68619677086e-15  5.62255516688e-15  6.01529191578e-15  5.76503112573e-15  5.45893490651e-15  6.25499294598e-15  6.10684907103e-15  5.97043853905e-15  6.14198511059e-15  5.92163671955e-15  6.20599701897e-15  6.09041403268e-15  5.46733379908e-15  5.72146155245e-15  5.45819181876e-15  5.73057642416e-15  6.12845396055e-15  5.42788768008e-15  5.81305751239e-15  5.68958815915e-15  5.7664904745e-15  5.6232992998e-15  5.35195694616e-15  5.88474960868e-15  5.99237023413e-15  6.10432870316e-15  6.72785455319e-15
 5.92786981439e-15  6.20124313329e-15  6.27951310267e-15  6.45085365926e-15  6.61324928738e-15  6.86047070799e-15  7.0954887561e-15  7.23593604173e-15  7.4952020593e-15  7.7790224869e-15  8.53596252188e-15  8.96842794012e-15  1.00744082129e-14  1.10056704008e-14  1.17379447066e-14  1.28341399941e-14  1.48839777959e-14  1.68783228663e-14  1.97520537757e-14  2.37377010383e-14  2.8743470958e-14  3.59737086968e-14  4.76939676679e-14  7.08908031677e-14  1.30730052735e-13  3.73877157735e-13  1.3051860299e-13  7.10590787302e-14  4.80084231484e-14  3.62013977512e-14  2.84616000181e-14  2.33920473668e-14  1.98396397145e-14  1.6784546734e-14  1.45718855733e-14  1.27501862416e-14  1.14894606293e-14  1.08079326333e-14  1.00284194491e-14  9.19142656387e-15  9.02509195077e-15  8.31820687313e-15  7.60080868946e-15  7.7194960049e-15  7.12122953146e-15  6.77689973599e-15  6.7732258164e-15  6.38447288229e-15  6.1246772059e-15  6.56455161285e-15  6.59831296739e-15  5.96337272939e-15  5.73046771756e-15  6.06635616274e-15  6.25723390249e-15  5.92326667568e-15  5.61071079549e-15  6.0951957211e-15  6.21267775199e-15  5.97042131029e-15  6.12209547636e-15  5.71649714432e-15  5.481635176e-15  5.91861461784e-15  5.50794778122e-15  5.52471164044e-15  5.53595938149e-15  5.98550073458e-15  5.5644990256e-15  5.60233695432e-15  5.92396159579e-15  6.2564818347e-15  5.67157918895e-15  5.44720878162e-15  5.48490247868e-15  5.40909405616e-15  5.97670130232e-15  5.79208972366e-15  6.05043576433e-15  5.33632703884e-15  5.68526505966e-15  5.87779337116e-15  5.64645009341e-15  5.50118405811e-15  5.92568461172e-15  6.03195640141e-15  5.84911552468e-15  5.85962281178e-15  5.77165044585e-15  5.93687374218e-15  5.99412999291e-15  5.93723015713e-15  5.78590156835e-15  6.1109130615e-15  5.68677936884e-15  5.86339357169e-15  6.20025830907e-15  6.04677039008e-15  6.34948664622e-15  5.76168629924e-15  5.38776612851e-15  6.08803760813e-15  6.015236195e-15  5.77626483108e-15  5.48685271161e-15  5.6031403087e-15  5.87106713258e-15  5.73656275555e-15  5.9616107576e-15  5.74793887708e-15  6.01014731068e-15  5.48018214097e-15  5.90900968502e-15  5.77268869755e-15  5.79541334445e-15  5.4803960755e-15  5.60691942757e-15  5.83066294623e-15  5.96297991166e-15  6.02598457976e-15
 5.88826355883e-15  5.76601372249e-15  5.74541521333e-15  6.19299537972e-15  6.45224031982e-15  6.81555967158e-15  6.83069467621e-15  6.7335500413e-15  7.48455069075e-15  7.56213764491e-15  7.93416089179e-15  8.11428573333e-15  9.25998148819e-15  9.79677567356e-15  1.0448317277e-14  1.13965777648e-14  1.28376745267e-14  1.41941693029e-14  1.67950603058e-14  1.98269251627e-14  2.31077351945e-14  2.83194838653e-14  3.56241214189e-14  4.82225045784e-14  7.08497838919e-14  1.3051860299e-13  3.74049261803e-13  1.30809562647e-13  7.07638841729e-14  4.78612223951e-14  3.63919916655e-14  2.83315048074e-14  2.33021650374e-14  1.94056382115e-14  1.6900398532e-14  1.45446084655e-14  1.29129256991e-14  1.19168402315e-14  1.07321690281e-14  1.00006830706e-14  9.42109635769e-15  8.52135550297e-15  8.37569167311e-15  8.12050694957e-15  7.79644325187e-15  7.02889487128e-15  6.71364862836e-15  6.92760016182e-15  6.37214506534e-15  6.47794974073e-15  6.40906111722e-15  6.41458387193e-15  5.74423563828e-15  5.92809430053e-15  6.16056281432e-15  6.07191922805e-15  5.81981118366e-15  5.78679575009e-15  5.81866775554e-15  6.15536267416e-15  6.04998196629e-15  5.8376114994e-15  5.55217171111e-15  5.55355612497e-15  5.45985990948e-15  5.53717416819e-15  5.22999189119e-15  6.03123469921e-15  5.70309350472e-15  5.67325467314e-15  5.71922794465e-15  5.40542415183e-15  5.78536389131e-15  5.70254780397e-15  5.53323700101e-15  5.423592339e-15  5.66165572807e-15  5.80772016108e-15  5.60913376026e-15  5.66999139605e-15  5.82406280482e-15  6.07324414007e-15  5.64251287462e-15  6.12460820459e-15  5.82957709551e-15  5.60502646432e-15  5.80981023707e-15  5.30647315944e-15  5.66964536505e-15  5.82320253038e-15  5.84015441558e-15  5.79843091317e-15  6.24740372091e-15  5.91590567177e-15  5.91985859259e-15  5.6899224962e-15  5.77344159332e-15  5.45244807627e-15  5.21092236177e-15  5.06421230705e-15  5.37177823888e-15  6.00686970963e-15  5.83802704266e-15  5.65575562492e-15  5.55115861084e-15  5.46510492288e-15  5.98092065749e-15  5.91361713427e-15  5.49097961979e-15  5.56356862561e-15  5.68227900985e-15  5.95225425864e-15  6.19197714345e-15  5.81596322831e-15  5.81191354604e-15  5.94502957652e-15  6.07449609593e-15  6.0394633212e-15  6.10685288688e-15  6.39215514637e-15
 6.06690370145e-15  5.90357424815e-15  5.81374711698e-15  5.9912305775e-15  6.6114459514e-15  6.63237974755e-15  6.66172564813e-15  6.95758730204e-15  6.99114863534e-15  7.10564041453e-15  7.68014460583e-15  7.86308033998e-15  8.18913543358e-15  8.67708490158e-15  9.85032807244e-15  1.04952288267e-14  1.21094281107e-14  1.26861270664e-14  1.46842170488e-14  1.71688331233e-14  1.97778741763e-14  2.32748827222e-14  2.81314368075e-14  3.58365052753e-14  4.84892138165e-14  7.10590787302e-14  1.30809562647e-13  3.76824570221e-13  1.30858935681e-13  7.09791988303e-14  4.87666283593e-14  3.62496775543e-14  2.85899896612e-14  2.30340211045e-14  1.94059491657e-14  1.66064124708e-14  1.47015334147e-14  1.2814906902e-14  1.18501854534e-14  1.05008054382e-14  9.74337539048e-15  9.10829092878e-15  8.68429190761e-15  8.63887198136e-15  7.75144956198e-15  7.30546689877e-15  6.89908570167e-15  7.12568821992e-15  6.71910707214e-15  6.61207686293e-15  6.42378021955e-15  5.95570836532e-15  5.88300785928e-15  6.03985756123e-15  6.10658097363e-15  5.87978065141e-15  5.69043553222e-15  5.9202301768e-15  6.08049881945e-15  5.90084155035e-15  5.9860966685e-15  6.20501020885e-15  5.85753519016e-15  5.77365092903e-15  5.53921610442e-15  5.59517191793e-15  5.80700893194e-15  6.14353858271e-15  5.53855519235e-15  5.75611747974e-15  5.50491869364e-15  5.47134157616e-15  5.98748472473e-15  5.87857214543e-15  5.85192257859e-15  5.69527837638e-15  6.06230497931e-15  5.93188631824e-15  5.63541045406e-15  5.31369401132e-15  5.33185627786e-15  5.64274111264e-15  5.83768152184e-15  5.62689319049e-15  5.75171930433e-15  5.98145322798e-15  5.55711003349e-15  5.19042121447e-15  5.60571520813e-15  5.76821906191e-15  5.39031172349e-15  5.67480541181e-15  5.35067697154e-15  5.74247976703e-15  5.62660170975e-15  5.79339572605e-15  5.88822657855e-15  5.57859272519e-15  5.5485835855e-15  5.90125926511e-15  6.16879525934e-15  6.02924617508e-15  5.89135972774e-15  5.9836213064e-15  5.6063400022e-15  5.27258325922e-15  5.81873376096e-15  5.66970835119e-15  5.90972929639e-15  5.98133393541e-15  5.99026082572e-15  5.86138536708e-15  5.78065510699e-15  5.95031873792e-15  5.59363833019e-15  5.62242206486e-15  6.09087756443e-15  6.20398328979e-15  6.38036857238e-15  6.44883278219e-15
 5.70186061827e-15  6.10051443728e-15  6.1518872425e-15  6.16502509384e-15  6.14896115466e-15  6.53380882529e-15  6.32803942352e-15  6.44039410858e-15  6.76481532361e-15  7.01756388648e-15  7.38398560114e-15  7.793209398e-15  7.97998690738e-15  8.26654943847e-15  8.89700480189e-15  9.83263684661e-15  1.09151345262e-14  1.17651276326e-14  1.30648425875e-14  1.49808739186e-14  1.70300826436e-14  1.98127283945e-14  2.35785088088e-14  2.8244107855e-14  3.59528764135e-14  4.80084231484e-14  7.07638841729e-14  1.30858935681e-13  3.74952540142e-13  1.3065598072e-13  7.10862026813e-14  4.79767669718e-14  3.62395803356e-14  2.79236706088e-14  2.36746075382e-14  1.9526812049e-14  1.68777774148e-14  1.46839182853e-14  1.27776755359e-14  1.17282679314e-14  1.04652800223e-14  9.58325894637e-15  8.53386277345e-15  8.16610768545e-15  7.87977168496e-15  7.49347379181e-15  7.83850655951e-15  7.1685253792e-15  6.9192604108e-15  6.96970431608e-15  6.44989119377e-15  5.98336365347e-15  6.04236007962e-15  6.33212558462e-15  6.58660091774e-15  6.18851841906e-15  6.00656551479e-15  6.0466962791e-15  5.82972094598e-15  6.05984813114e-15  6.13677951112e-15  6.16542407406e-15  5.94896235052e-15  5.82704418386e-15  5.84524696415e-15  6.0933056763e-15  5.76795897356e-15  6.08524121311e-15  5.54560489407e-15  6.08966999246e-15  6.14942380888e-15  5.33305425259e-15  5.19279176683e-15  5.590958294e-15  5.661344792e-15  5.47005590682e-15  5.36891041992e-15  5.76270878034e-15  5.43380585602e-15  5.40281516552e-15  5.66254847003e-15  5.50604659115e-15  5.63770854592e-15  5.48117256663e-15  5.85653966591e-15  5.98789478125e-15  6.08273601053e-15  5.75530709307e-15  5.61057410225e-15  5.80429295861e-15  5.53574195395e-15  6.02093636811e-15  5.67530711582e-15  5.89656773152e-15  5.54379175283e-15  5.88184576358e-15  6.01536509901e-15  5.69922681959e-15  5.55600875332e-15  5.30843097074e-15  5.73937843061e-15  5.97517163584e-15  5.93916528939e-15  5.8358491909e-15  5.64555765039e-15  5.43430526986e-15  5.90759181844e-15  5.8785641368e-15  5.66767740783e-15  5.9308565854e-15  5.44122837164e-15  5.61263742882e-15  6.02959550935e-15  5.94310696147e-15  5.59821117619e-15  5.92269634688e-15  5.89888655127e-15  5.74860902432e-15  6.00076461503e-15  5.8561939945e-15
 6.04191280163e-15  6.09921617168e-15  6.30548677262e-15  6.20031149261e-15  5.85182291337e-15  6.43848562753e-15  6.52792046486e-15  6.55224294547e-15  6.77900796543e-15  6.67635192352e-15  7.22879727011e-15  7.57138812539e-15  8.25424056236e-15  7.67308553351e-15  8.57885355209e-15  8.64255366536e-15  9.73930944829e-15  1.06673343895e-14  1.20199142183e-14  1.32428439387e-14  1.50274558563e-14  1.69403385742e-14  1.98644161408e-14  2.33538996713e-14  2.87884168023e-14  3.62013977512e-14  4.78612223951e-14  7.09791988303e-14  1.3065598072e-13  3.74492463074e-13  1.30733911506e-13  7.12289988982e-14  4.83817662855e-14  3.62680708134e-14  2.89475106572e-14  2.33862501933e-14  1.98963159723e-14  1.70869134663e-14  1.48078843142e-14  1.30435220045e-14  1.16569563878e-14  1.06535496154e-14  9.2622614385e-15  8.90804753132e-15  8.53948298663e-15  8.0513915335e-15  8.05220383524e-15  7.16471894806e-15  6.8550211693e-15  6.76648209766e-15  6.48692298272e-15  5.93660378111e-15  6.14132183885e-15  6.45138434395e-15  6.35920704497e-15  6.61394448621e-15  6.33754698717e-15  6.14909032635e-15  6.16292121909e-15  6.15629383814e-15  6.17827537526e-15  6.36306935529e-15  5.33366315832e-15  5.67511039439e-15  5.59669468295e-15  6.30680002277e-15  5.53354528597e-15  5.95545510058e-15  5.65428321218e-15  5.61122775028e-15  6.05698118906e-15  5.8250620615e-15  5.39032663236e-15  5.5084346376e-15  5.42067618522e-15  5.93440525527e-15  6.09217863804e-15  5.89822202057e-15  5.57947361229e-15  5.42809071412e-15  5.50064422271e-15  5.4382343737e-15  5.70401821009e-15  5.61093241639e-15  5.6423933357e-15  5.93036148907e-15  5.85401965745e-15  5.91284407294e-15  5.68022261854e-15  5.2655183549e-15  5.38645357819e-15  5.59490352633e-15  5.85019159923e-15  5.98945836732e-15  5.89260565406e-15  6.10107923633e-15  5.85791242387e-15  6.00390278077e-15  5.53999816258e-15  5.58375703185e-15  5.77650981861e-15  6.10114552953e-15  5.33841310187e-15  5.44464675075e-15  5.96585810181e-15  5.65962943851e-15  5.62561424852e-15  5.54013064927e-15  5.49590352112e-15  5.83108231751e-15  5.70935957571e-15  5.44642624608e-15  5.78119283342e-15  5.7350882978e-15  5.80788795578e-15  5.8013501245e-15  5.35892288262e-15  5.84249097742e-15  5.98407807384e-15  6.00629398518e-15
 6.40499113576e-15  6.18899660477e-15  6.26100453843e-15  6.37516493504e-15  6.44825374368e-15  6.48521904539e-15  6.65292898516e-15  6.74897081204e-15  6.48093003302e-15  6.72441569012e-15  7.15154397828e-15  7.23546840454e-15  7.52440687235e-15  7.12366357208e-15  8.18774354682e-15  8.48556703051e-15  9.51246463622e-15  9.70927363961e-15  1.05948935728e-14  1.16666208203e-14  1.30329321359e-14  1.499207319e-14  1.68248926169e-14  1.94589191121e-14  2.33505515366e-14  2.84616000181e-14  3.63919916655e-14  4.87666283593e-14  7.10862026813e-14  1.30733911506e-13  3.74955275634e-13  1.30945946228e-13  7.13188777682e-14  4.84977006607e-14  3.64644162905e-14  2.85411462365e-14  2.3102863966e-14  1.96165887079e-14  1.68781977122e-14  1.49817250858e-14  1.33917450025e-14  1.19467812902e-14  1.03547837581e-14  9.19779034026e-15  9.17209845323e-15  8.70781035755e-15  8.18132407007e-15  7.68505251254e-15  7.62180193234e-15  7.5416887292e-15  7.01430501268e-15  6.52930323039e-15  6.72475055921e-15  6.95320314327e-15  6.77806729246e-15  6.53878696152e-15  6.41641814896e-15  6.22385291e-15  5.90135593955e-15  6.21679449673e-15  5.71723469592e-15  6.35279527449e-15  5.88162276646e-15  5.40787905679e-15  6.17575147792e-15  6.06620350362e-15  5.73236072101e-15  5.75458596608e-15  6.02953709976e-15  6.07786741218e-15  6.38407073615e-15  6.23400225992e-15  5.6360421476e-15  5.76046943257e-15  5.85924249076e-15  5.97225690085e-15  5.99746375889e-15  6.43563145344e-15  5.94140342295e-15  5.19759788629e-15  5.17703618256e-15  5.72111674501e-15  5.84200275393e-15  5.99586098342e-15  5.98128017317e-15  5.7793315982e-15  5.72405422213e-15  5.85698116612e-15  5.60503570457e-15  5.46723384695e-15  5.79892466078e-15  5.84473682148e-15  5.9578979619e-15  5.5780206298e-15  5.63085844717e-15  5.62618396277e-15  5.76294942211e-15  5.79892468948e-15  5.63410049043e-15  5.47252072371e-15  5.520861666e-15  6.1071811844e-15  5.81758905709e-15  5.813210713e-15  5.60546443371e-15  5.58533886781e-15  5.88134361887e-15  5.13976922289e-15  5.69251978417e-15  5.9544417057e-15  5.83242813783e-15  5.88446119799e-15  6.11437209392e-15  6.00866786672e-15  6.21041277847e-15  5.66883340325e-15  5.79831944601e-15  5.8872414375e-15  5.64336783902e-15  5.9017925453e-15
 6.17333797542e-15  5.98028658631e-15  6.15179344008e-15  5.90832115467e-15  6.06903291338e-15  6.11126516928e-15  6.206720965e-15  6.02416849436e-15  6.42334527929e-15  6.71497681279e-15  6.87634605164e-15  7.20830723182e-15  7.35635477518e-15  7.41073065298e-15  7.63324208653e-15  7.87881089508e-15  8.47950113461e-15  8.62416169001e-15  1.00253704083e-14  1.1009083126e-14  1.16012210403e-14  1.30516235342e-14  1.46869890975e-14  1.7067528177e-14  1.99211302725e-14  2.33920473668e-14  2.83315048074e-14  3.62496775543e-14  4.79767669718e-14  7.12289988982e-14  1.30945946228e-13  3.75879030075e-13  1.31292199847e-13  7.1091865609e-14  4.82491001249e-14  3.63817515601e-14  2.87412646684e-14  2.35467473095e-14  1.98297674113e-14  1.71259364299e-14  1.46786669847e-14  1.28760721573e-14  1.18576601117e-14  1.06990094746e-14  1.02407413875e-14  9.16962072951e-15  8.89972355776e-15  8.202372692e-15  8.18162882615e-15  7.83116237541e-15  6.87660466372e-15  6.83739150434e-15  6.72322518351e-15  6.78124241195e-15  6.74625071289e-15  6.66050245567e-15  6.42749083869e-15  6.57586374713e-15  6.41176896607e-15  6.87894868487e-15  6.03174961089e-15  6.33671623448e-15  6.11061498865e-15  6.16473760679e-15  6.15464903172e-15  6.53821590482e-15  5.86904316752e-15  6.18117790294e-15  6.15787740039e-15  6.08265101924e-15  6.3381337769e-15  6.1950822561e-15  5.73870665042e-15  5.6692952371e-15  5.79021287119e-15  5.93513634758e-15  5.9247532355e-15  5.88693890924e-15  5.62072620547e-15  5.29278764409e-15  5.25793883122e-15  5.52551257812e-15  5.51452622072e-15  5.20157464023e-15  5.74002728631e-15  5.6371947175e-15  5.87846467004e-15  6.05433447819e-15  5.8727377353e-15  5.82784829187e-15  5.63021513154e-15  5.41798127034e-15  5.49197846423e-15  5.19472585149e-15  5.43443346586e-15  5.52968539451e-15  5.45831201763e-15  5.28231684351e-15  5.53189662947e-15  5.51581027991e-15  5.9529210242e-15  5.9599034757e-15  5.62657703165e-15  5.85405593015e-15  5.58067471914e-15  5.67553867808e-15  5.97563251329e-15  5.7750813738e-15  5.70394756474e-15  5.72436079529e-15  5.78280767141e-15  5.48880386607e-15  5.72682469807e-15  6.03505395688e-15  6.06050103614e-15  5.66743741476e-15  5.63163659168e-15  5.39479204627e-15  5.27982825766e-15  6.02561367444e-15
 5.80021883061e-15  6.21408607813e-15  6.18248012622e-15  6.13737485715e-15  6.05637379632e-15  6.35553128931e-15  6.35351795166e-15  6.49407759952e-15  6.49831680182e-15  6.33952272296e-15  7.04748313236e-15  6.99755633613e-15  6.98809978454e-15  7.29964120022e-15  7.39130297046e-15  8.05998941542e-15  8.23324561409e-15  8.7038662878e-15  8.93405296057e-15  9.61099169632e-15  1.03885879054e-14  1.17397021104e-14  1.28685900913e-14  1.4674617583e-14  1.68903998006e-14  1.98396397145e-14  2.33021650374e-14  2.85899896612e-14  3.62395803356e-14  4.83817662855e-14  7.13188777682e-14  1.31292199847e-13  3.76195194431e-13  1.30763574346e-13  7.12386520952e-14  4.81135929973e-14  3.61713212566e-14  2.85009689658e-14  2.3431490825e-14  1.96669035519e-14  1.69446083583e-14  1.48491971757e-14  1.28919584301e-14  1.10985723386e-14  1.09107019271e-14  9.9309272236e-15  8.91171498409e-15  8.57391276099e-15  8.36680134751e-15  7.8423945784e-15  7.45165625122e-15  7.00072434808e-15  7.56127072784e-15  7.19092927411e-15  6.70247324392e-15  6.72499762448e-15  6.76886131776e-15  6.59511523501e-15  6.77594262228e-15  6.65277567123e-15  6.22695113204e-15  6.24128184723e-15  6.41227135513e-15  6.03014002504e-15  6.05012282898e-15  5.96058401607e-15  5.48256559863e-15  6.19450724204e-15  6.06133826053e-15  6.15143381577e-15  6.34899849072e-15  5.83366811125e-15  5.93126700622e-15  5.96044698297e-15  6.23965694385e-15  5.98046984551e-15  5.90937703958e-15  5.74537743926e-15  5.73986031358e-15  5.29963071117e-15  5.54953465306e-15  5.7822738133e-15  5.68302600443e-15  5.854361841e-15  5.73246084774e-15  5.60896972286e-15  5.79405165819e-15  6.21108908118e-15  5.61687715619e-15  6.00597157509e-15  6.09526849381e-15  5.53539981471e-15  5.66934508298e-15  5.62079773027e-15  5.66656821756e-15  5.4926818274e-15  5.39976755047e-15  5.78091093568e-15  5.88231986102e-15  5.61255474166e-15  6.0464205616e-15  6.02427686012e-15  5.99642818136e-15  5.98525009986e-15  6.03519161781e-15  6.20290283627e-15  5.880725949e-15  6.10349321648e-15  5.91785340656e-15  5.92401121872e-15  5.65064194022e-15  5.58071559403e-15  6.02759043688e-15  6.00937149413e-15  6.07694136761e-15  5.52287004617e-15  5.47176702246e-15  5.51242601773e-15  5.88368265105e-15  5.86177013168e-15
 5.88103476839e-15  6.10282167124e-15  6.13940443735e-15  6.09078279506e-15  5.89679109857e-15  6.18930785279e-15  5.90667988327e-15  6.29324226689e-15  5.9605899942e-15  6.265272624e-15  6.61392740195e-15  6.67196953843e-15  7.13049814345e-15  7.07021760708e-15  7.41136785939e-15  7.29938598725e-15  7.6443694117e-15  7.76083801151e-15  8.30779613601e-15  8.80755449919e-15  9.86599154501e-15  1.0404851655e-14  1.11863548974e-14  1.31166574724e-14  1.44221420557e-14  1.6784546734e-14  1.94056382115e-14  2.30340211045e-14  2.79236706088e-14  3.62680708134e-14  4.84977006607e-14  7.1091865609e-14  1.30763574346e-13  3.74980216784e-13  1.30663847463e-13  7.06020118693e-14  4.85559009022e-14  3.62345533356e-14  2.82955089315e-14  2.344235758e-14  1.95040252782e-14  1.66932347531e-14  1.43114088229e-14  1.29413322845e-14  1.21193924277e-14  1.08496329141e-14  9.49844754757e-15  9.17603857061e-15  8.61605111696e-15  8.21916231714e-15  7.57430988761e-15  7.09682067496e-15  7.2963630818e-15  7.23738014183e-15  6.88217857361e-15  6.71335299146e-15  6.95607343782e-15  6.48528713483e-15  6.27252903044e-15  6.07066202732e-15  6.0705792119e-15  6.24213351845e-15  6.13194995177e-15  6.12033079042e-15  6.1668051003e-15  5.70028247501e-15  5.37467640317e-15  5.75846083221e-15  5.63442406483e-15  5.85037147775e-15  5.62667060877e-15  5.64193605255e-15  6.07322007595e-15  5.75952012402e-15  5.7277025095e-15  5.90540640085e-15  5.84462844024e-15  5.63228442952e-15  5.44224391153e-15  5.74448152197e-15  5.82641333199e-15  5.4402354559e-15  5.84839855175e-15  5.69310877414e-15  5.91756374738e-15  5.36777144278e-15  5.68299333969e-15  5.69391281968e-15  5.95512359202e-15  5.96870766191e-15  6.07502572883e-15  6.08012770282e-15  5.98848773652e-15  5.40808521438e-15  5.22347451604e-15  5.3164176989e-15  5.43158207598e-15  5.31228679238e-15  5.63535134454e-15  5.42064853079e-15  5.77918433491e-15  5.54881317239e-15  5.53793754589e-15  5.32273703002e-15  5.51644256463e-15  5.55203465158e-15  5.48292408668e-15  5.59069798317e-15  5.65358830159e-15  6.06163427563e-15  5.7533308447e-15  5.5165012827e-15  5.83073596918e-15  5.86379957725e-15  6.28037621394e-15  5.79354595318e-15  6.02214291503e-15  5.6242995445e-15  6.01589391589e-15  6.26338011126e-15
 5.97016606296e-15  6.2387838855e-15  6.16016890416e-15  5.68823133126e-15  6.09755065357e-15  6.28885549982e-15  5.85928780215e-15  6.14548623422e-15  6.35885744969e-15  6.44293843967e-15  6.60488793671e-15  6.58062571064e-15  6.84240803463e-15  6.83032641911e-15  7.50437206221e-15  7.16199899547e-15  7.74158287396e-15  8.06562094061e-15  7.94482947142e-15  8.28144361955e-15  8.69051900188e-15  9.90913932417e-15  1.04512160224e-14  1.14494160308e-14  1.28492689841e-14  1.45718855733e-14  1.6900398532e-14  1.94059491657e-14  2.36746075382e-14  2.89475106572e-14  3.64644162905e-14  4.82491001249e-14  7.12386520952e-14  1.30663847463e-13  3.7483295637e-13  1.30440440254e-13  7.12928057447e-14  4.82070861892e-14  3.58709313705e-14  2.86136930923e-14  2.32309621079e-14  1.98065294862e-14  1.66592600177e-14  1.48250757302e-14  1.31474670177e-14  1.18829984573e-14  1.05525223908e-14  9.85020275165e-15  9.19167197387e-15  8.89820836448e-15  8.00024373531e-15  7.54680502769e-15  7.61147229172e-15  7.71545685821e-15  7.42744673467e-15  6.89960261908e-15  6.92814671354e-15  6.45667491594e-15  5.98594362411e-15  6.08113302183e-15  6.46082245271e-15  6.38530561592e-15  6.43326779651e-15  6.62482914724e-15  6.08065567269e-15  5.57510564746e-15  5.87544546608e-15  5.85819372009e-15  5.88150829812e-15  5.89027031048e-15  6.02155845956e-15  5.80501989404e-15  6.06066970041e-15  5.74725818902e-15  5.87816097555e-15  6.0695539659e-15  6.07504792578e-15  6.06125609196e-15  6.04943304226e-15  5.89823831359e-15  6.02099592348e-15  5.99725863183e-15  6.03602283323e-15  6.07183046611e-15  5.70091325279e-15  5.23113926851e-15  5.67772011004e-15  5.39284828331e-15  5.67142372619e-15  5.59149579915e-15  6.04983170832e-15  6.02488104389e-15  5.97185632213e-15  6.00403629867e-15  5.64334641479e-15  5.84065219513e-15  5.71090159748e-15  6.00911134526e-15  6.18219637508e-15  5.78216032435e-15  5.40119456091e-15  6.04136702053e-15  5.88239514938e-15  6.11850912678e-15  5.58827013228e-15  5.64864878993e-15  5.3764235018e-15  5.62261766428e-15  5.81084128941e-15  5.66369074831e-15  5.2643174929e-15  5.35793164376e-15  6.13456179187e-15  5.80533807699e-15  6.43984693111e-15  5.73112784769e-15  5.69773028303e-15  5.97438841578e-15  5.78841351418e-15  6.09468486307e-15
 5.56002164112e-15  6.05096438627e-15  5.66789622094e-15  5.3342146515e-15  5.60630332183e-15  5.76701428032e-15  5.61485273682e-15  6.14662493795e-15  6.41163089694e-15  6.15641304028e-15  6.40116349649e-15  6.22391650253e-15  6.10790753353e-15  6.73170342885e-15  6.81814352689e-15  6.93759456918e-15  7.32221454717e-15  7.18806612233e-15  7.45263925056e-15  7.8819081005e-15  8.51584729332e-15  8.71252955191e-15  9.43497995975e-15  1.04491736204e-14  1.17304608873e-14  1.27501862416e-14  1.45446084655e-14  1.66064124708e-14  1.9526812049e-14  2.33862501933e-14  2.85411462365e-14  3.63817515601e-14  4.81135929973e-14  7.06020118693e-14  1.30440440254e-13  3.72812069893e-13  1.30498146973e-13  7.05757524182e-14  4.79560011495e-14  3.57813412045e-14  2.81257953103e-14  2.32640876536e-14  1.94630845364e-14  1.7010437673e-14  1.46379542533e-14  1.29255562519e-14  1.17804975308e-14  1.07646456163e-14  1.02140231335e-14  9.12932478195e-15  8.42986321976e-15  8.21244200538e-15  7.79348657195e-15  7.5792614035e-15  7.13502153054e-15  6.92944148129e-15  6.83716882191e-15  6.50750992238e-15  6.38512881841e-15  6.25025072149e-15  5.93847271685e-15  6.21109412508e-15  6.18921133174e-15  6.43741683118e-15  6.3018878318e-15  5.79165248292e-15  5.79081139339e-15  5.91823102764e-15  5.94986693157e-15  6.65893503302e-15  6.16127662055e-15  6.34270499741e-15  6.02058270261e-15  5.55572851251e-15  6.11998916422e-15  5.71265471287e-15  5.70212863794e-15  5.81484214466e-15  5.66864828691e-15  5.61012669785e-15  5.9905919169e-15  5.89340663465e-15  5.68401232133e-15  5.60815411639e-15  5.2844820882e-15  5.72399844434e-15  5.51089942348e-15  5.51214195471e-15  5.59526307116e-15  5.82923423535e-15  5.97539324804e-15  5.68472105192e-15  6.24556390695e-15  5.88554969964e-15  5.74462354561e-15  6.06521372943e-15  5.51161464071e-15  5.81518910981e-15  5.79434367447e-15  5.32981638591e-15  5.70338474398e-15  5.63846835137e-15  5.60569207934e-15  5.84332920141e-15  5.905321189e-15  5.72343020709e-15  5.32638125684e-15  5.5443878873e-15  5.46343234469e-15  5.18896164338e-15  5.45589457746e-15  5.94327752329e-15  6.05092817466e-15  5.54743148387e-15  5.61966115084e-15  5.86136794255e-15  4.98240005657e-15  5.6191301113e-15  6.14396912329e-15  5.69334740622e-15
 6.16308826824e-15  6.51095044454e-15  6.37826847065e-15  5.89065055602e-15  6.05160033564e-15  6.43147618455e-15  6.19444705468e-15  5.91414779261e-15  6.29274087493e-15  6.40845241132e-15  6.51032638203e-15  6.09415043816e-15  6.50310940817e-15  6.66665632005e-15  6.80244100853e-15  6.90321486312e-15  7.00206933446e-15  6.92404568862e-15  7.1683366432e-15  7.63034687088e-15  8.22716492663e-15  8.23747220407e-15  9.09978412792e-15  1.00115376506e-14  1.06509993316e-14  1.14894606293e-14  1.29129256991e-14  1.47015334147e-14  1.68777774148e-14  1.98963159723e-14  2.3102863966e-14  2.87412646684e-14  3.61713212566e-14  4.85559009022e-14  7.12928057447e-14  1.30498146973e-13  3.73870963644e-13  1.30587236889e-13  7.09728987852e-14  4.80464770923e-14  3.5938317314e-14  2.8314645789e-14  2.29240727899e-14  1.97750823362e-14  1.66464043476e-14  1.47054641969e-14  1.31836428823e-14  1.17957528681e-14  1.11422045472e-14  9.50452413908e-15  8.81801871542e-15  8.24468595974e-15  7.99672052426e-15  7.84146671811e-15  7.57712848064e-15  6.95057129609e-15  7.10632902416e-15  6.66309748711e-15  7.11692639242e-15  6.26087389376e-15  5.75692448141e-15  6.22687922942e-15  5.73277813777e-15  6.35072821982e-15  5.90756051966e-15  5.69884111647e-15  5.94943461724e-15  5.70655187495e-15  5.91914618038e-15  6.13917418412e-15  6.2512987654e-15  6.27985454513e-15  5.96323914439e-15  5.37196626528e-15  5.69441596348e-15  5.60343519829e-15  5.61071550215e-15  5.51335857625e-15  5.54584118703e-15  5.8881955034e-15  6.05636563462e-15  5.68408096065e-15  5.45661761736e-15  5.71248509159e-15  5.88472609999e-15  5.62965212237e-15  5.7332105668e-15  5.979621052e-15  5.68391396536e-15  5.97867318066e-15  5.81545872415e-15  5.54242683532e-15  5.83505499269e-15  5.79208240192e-15  5.75374782185e-15  5.61177203569e-15  5.378600154e-15  5.71698356995e-15  5.75781789283e-15  5.1598925323e-15  5.29827247394e-15  5.59684280148e-15  5.78658402425e-15  6.08954745789e-15  5.37448857842e-15  5.49527690689e-15  5.09854954858e-15  5.49136810486e-15  5.90276570515e-15  5.74397302463e-15  5.67601095083e-15  5.79348384025e-15  5.90098779866e-15  5.79861114003e-15  5.35152855762e-15  5.67987643553e-15  5.56395422788e-15  5.52154027706e-15  6.15113024811e-15  6.02678711872e-15
 5.74696602397e-15  5.97331717641e-15  5.85570456053e-15  5.54534701073e-15  5.67594682544e-15  6.26927177577e-15  6.22271921161e-15  6.10662699354e-15  5.73414206535e-15  5.94913359789e-15  6.27183519464e-15  5.914882966e-15  6.32981779414e-15  6.42383892053e-15  6.71205226803e-15  6.19231583671e-15  6.35367933144e-15  6.86397065438e-15  7.12494483649e-15  7.4437026014e-15  7.76677516696e-15  7.86695110264e-15  8.82442039699e-15  9.5859240918e-15  1.02493229058e-14  1.08079326333e-14  1.19168402315e-14  1.2814906902e-14  1.46839182853e-14  1.70869134663e-14  1.96165887079e-14  2.35467473095e-14  2.85009689658e-14  3.62345533356e-14  4.82070861892e-14  7.05757524182e-14  1.30587236889e-13  3.74959173922e-13  1.30625327684e-13  7.11059700785e-14  4.8445527097e-14  3.59457435101e-14  2.8620402869e-14  2.32478863487e-14  1.94784554959e-14  1.68372062015e-14  1.49306669048e-14  1.30081063347e-14  1.16816269275e-14  1.02311852051e-14  9.86857538525e-15  9.30082078099e-15  8.12091350358e-15  8.2338599961e-15  7.77449173407e-15  7.23089573548e-15  7.01254902866e-15  6.61324290565e-15  7.09002800541e-15  6.49574604056e-15  6.32564141935e-15  6.54752011229e-15  6.48905273611e-15  6.62503972107e-15  6.48092973298e-15  5.80617546956e-15  6.01220450445e-15  6.10667105457e-15  6.24445924942e-15  6.37895847281e-15  5.66072137967e-15  5.33601244597e-15  5.58347295292e-15  5.50553712144e-15  5.76013636779e-15  5.69142390474e-15  5.64622454011e-15  5.67764993095e-15  5.61016372524e-15  5.61156781512e-15  5.81791749286e-15  5.81673250448e-15  5.58692348289e-15  5.92545925892e-15  6.2548474007e-15  5.94607775704e-15  5.92766436796e-15  5.76383078888e-15  6.3090885515e-15  6.07822797662e-15  5.68334514294e-15  5.31298336454e-15  5.76685647334e-15  5.87730818361e-15  5.59211027212e-15  5.42677123782e-15  5.12894233224e-15  5.60562632677e-15  5.65014579141e-15  5.38723421735e-15  5.68204467901e-15  5.75430714382e-15  5.81646790913e-15  5.93417562557e-15  5.82687268286e-15  5.51651373358e-15  5.3457971809e-15  5.96885401552e-15  5.70561403362e-15  5.57958933862e-15  5.76621687614e-15  5.99777634069e-15  5.83407755957e-15  5.80760216475e-15  5.54692488672e-15  5.59462838366e-15  5.25779808041e-15  5.51259260464e-15  5.55169700945e-15  5.94767740819e-15
 5.68003686145e-15  5.65591831553e-15  5.68356338334e-15  5.52762833958e-15  5.75918333664e-15  5.39505185214e-15  5.536711112e-15  6.34152387768e-15  6.26748384306e-15  6.17600563018e-15  6.049003481e-15  6.09997526403e-15  6.29474879133e-15  6.39767906183e-15  6.27497298223e-15  6.55060336196e-15  6.4317511923e-15  6.55115835388e-15  7.10521715919e-15  7.27295427762e-15  7.29872599487e-15  7.50377592702e-15  8.39281624886e-15  8.83941306735e-15  9.36547121411e-15  1.00284194491e-14  1.07321690281e-14  1.18501854534e-14  1.27776755359e-14  1.48078843142e-14  1.68781977122e-14  1.98297674113e-14  2.3431490825e-14  2.82955089315e-14  3.58709313705e-14  4.79560011495e-14  7.09728987852e-14  1.30625327684e-13  3.73632177989e-13  1.3089016091e-13  7.16848630932e-14  4.79247041954e-14  3.59713833136e-14  2.81843249843e-14  2.32254552171e-14  2.017183227e-14  1.67866692896e-14  1.496464914e-14  1.31081172899e-14  1.1303422879e-14  1.00499785857e-14  9.46173504962e-15  8.77772443871e-15  8.32947537076e-15  7.87488742023e-15  7.14109688215e-15  7.47290415804e-15  6.82460483904e-15  7.09574176193e-15  6.35718520884e-15  6.45218723188e-15  6.25498041687e-15  6.36302461266e-15  6.6642175055e-15  6.68930597493e-15  6.12234913575e-15  6.15651699894e-15  6.31203555807e-15  5.81877276451e-15  6.41810620775e-15  5.92438082151e-15  6.14123375327e-15  5.82705218274e-15  5.76702020561e-15  5.97129011246e-15  6.11768410406e-15  5.64199377655e-15  5.65015335391e-15  5.59100359773e-15  5.66886143824e-15  5.85534589018e-15  6.03715064892e-15  5.64432166594e-15  5.75110823491e-15  5.55952988716e-15  5.48392527327e-15  5.66487358924e-15  5.74843050259e-15  5.77264799927e-15  6.04339065503e-15  5.840074561e-15  5.70729060387e-15  5.82616276698e-15  5.70728011109e-15  5.60385727711e-15  5.53200422009e-15  5.74495884868e-15  5.65943949672e-15  5.95876341606e-15  5.51466292246e-15  5.69155072669e-15  5.74502788235e-15  5.20036303776e-15  5.89403957028e-15  5.71839893988e-15  5.87805850528e-15  5.78325055229e-15  6.09022812764e-15  5.98648382704e-15  5.78993455721e-15  5.58133351557e-15  5.94146094285e-15  6.00459129715e-15  5.9920540947e-15  5.822362206e-15  5.60053299747e-15  5.31401069184e-15  5.79855817417e-15  5.43427770158e-15  6.40556443096e-15
 5.72326246103e-15  5.58175193393e-15  5.62578465713e-15  5.53139207847e-15  5.71882100463e-15  5.88088831563e-15  5.47735135903e-15  5.54472383406e-15  5.90088920386e-15  5.95466311817e-15  6.03468381645e-15  5.82270492457e-15  6.00776030812e-15  5.975562755e-15  6.40488768679e-15  6.24827506695e-15  6.55717408999e-15  6.41122174357e-15  6.85355955629e-15  7.41700690741e-15  7.6665925813e-15  7.74142297924e-15  7.89824350322e-15  8.19086979924e-15  8.50108605365e-15  9.19142656387e-15  1.00006830706e-14  1.05008054382e-14  1.17282679314e-14  1.30435220045e-14  1.49817250858e-14  1.71259364299e-14  1.96669035519e-14  2.344235758e-14  2.86136930923e-14  3.57813412045e-14  4.80464770923e-14  7.11059700785e-14  1.3089016091e-13  3.74703856588e-13  1.30908572504e-13  7.05659319946e-14  4.82366514855e-14  3.60338680364e-14  2.89142233806e-14  2.35869977568e-14  2.00366968143e-14  1.69596621839e-14  1.50122569588e-14  1.3010219032e-14  1.17428572788e-14  1.06057506287e-14  9.5310894345e-15  8.63537364426e-15  8.05626628357e-15  7.72238801763e-15  7.53147034279e-15  7.26294322173e-15  7.14310150118e-15  6.944225681e-15  6.58186350303e-15  6.20527560758e-15  6.48053396072e-15  6.41575746048e-15  6.39596560171e-15  6.1812760512e-15  6.12603156094e-15  6.01540387763e-15  5.98211404156e-15  6.37271582087e-15  6.29150765965e-15  6.72662364982e-15  5.96614372114e-15  5.78725986133e-15  6.25722309712e-15  6.14978834537e-15  5.39624573409e-15  6.15768370418e-15  6.06024172523e-15  6.19001572039e-15  5.76681694916e-15  5.75736343634e-15  5.58084845938e-15  6.0480546329e-15  5.70380902267e-15  5.27228940927e-15  5.48533767139e-15  5.49618312355e-15  5.54323893217e-15  5.79195697471e-15  5.50199060663e-15  5.68461207334e-15  5.71037765235e-15  5.47912995361e-15  5.74323912234e-15  5.31933512965e-15  5.89682390249e-15  5.5550697539e-15  5.73428912954e-15  5.7121855152e-15  5.63524042549e-15  5.65940609659e-15  5.69615302199e-15  5.66093077293e-15  5.67470491315e-15  5.85128996196e-15  5.61258877558e-15  5.82062258183e-15  6.15445621548e-15  6.02877797224e-15  6.00910241544e-15  5.92195174882e-15  5.4854694516e-15  5.74875541832e-15  5.79884316538e-15  5.66459035117e-15  5.52847593977e-15  5.70483621742e-15  5.75158608259e-15  5.89830092245e-15
 5.640257602e-15  5.74204734155e-15  5.61197318591e-15  5.43680528621e-15  5.62566219864e-15  5.98006040313e-15  5.71983318454e-15  6.00565486075e-15  6.28189434827e-15  5.79014488099e-15  5.61816418073e-15  5.71531467459e-15  6.01323070555e-15  5.98911647082e-15  6.4388323346e-15  6.09669990962e-15  6.3616850737e-15  6.22987423018e-15  6.45060167718e-15  6.88526343212e-15  7.01293486011e-15  6.80832451065e-15  7.66282200422e-15  7.68459350066e-15  8.20671882189e-15  9.02509195077e-15  9.42109635769e-15  9.74337539048e-15  1.04652800223e-14  1.16569563878e-14  1.33917450025e-14  1.46786669847e-14  1.69446083583e-14  1.95040252782e-14  2.32309621079e-14  2.81257953103e-14  3.5938317314e-14  4.8445527097e-14  7.16848630932e-14  1.30908572504e-13  3.75375722245e-13  1.30691664297e-13  7.09245685789e-14  4.81330571974e-14  3.63513219206e-14  2.8214394481e-14  2.34727549553e-14  1.95788736914e-14  1.6635186021e-14  1.44715046099e-14  1.29912017823e-14  1.15715226024e-14  1.06297225604e-14  9.36001292616e-15  8.46762039719e-15  8.19691891623e-15  7.95603110386e-15  6.99340358037e-15  6.99910380597e-15  7.06927872731e-15  6.76920523921e-15  6.24966747027e-15  6.70222563319e-15  6.46471481123e-15  6.2107427153e-15  6.15518457331e-15  5.98254034107e-15  5.77663497635e-15  5.90932464879e-15  5.82707573308e-15  6.00557417939e-15  5.92082665703e-15  5.94391396283e-15  5.94241955921e-15  6.04294756489e-15  5.96225504878e-15  5.74594153797e-15  5.61560011368e-15  5.79743371485e-15  5.79089487337e-15  5.86018484146e-15  5.69683581082e-15  6.04432602106e-15  5.81292323861e-15  5.50888444594e-15  5.42026189853e-15  5.66356338094e-15  5.7075946779e-15  5.55566024161e-15  5.8771130633e-15  5.76585140375e-15  5.70911209878e-15  5.87730560118e-15  5.33348356921e-15  5.79299066972e-15  6.02215153792e-15  6.01847771887e-15  5.41850922585e-15  5.60623454933e-15  5.81295752625e-15  5.92013087468e-15  5.86497628759e-15  5.50516843219e-15  5.51531918379e-15  5.69575029321e-15  5.88490259978e-15  5.30553832996e-15  5.6605410048e-15  6.25041696121e-15  5.53819987887e-15  5.94928962709e-15  5.79061736105e-15  5.788820115e-15  5.75884439573e-15  5.63868831296e-15  5.7320339119e-15  5.66951750197e-15  5.74589156265e-15  5.70804711825e-15  5.31948386127e-15
 5.71058431579e-15  6.06427045958e-15  5.79691783783e-15  6.01136437731e-15  5.70109728958e-15  5.76709815415e-15  5.6652624065e-15  5.66461018298e-15  5.94169285444e-15  5.51333410442e-15  5.65355154322e-15  5.68870738642e-15  5.99786003478e-15  5.69924310621e-15  5.97582490672e-15  5.70205225135e-15  5.76332021845e-15  6.07005940076e-15  6.08861788859e-15  6.12652385073e-15  6.02536530373e-15  5.99457502847e-15  6.77681457251e-15  7.58738097301e-15  8.15972316781e-15  8.31820687313e-15  8.52135550297e-15  9.10829092878e-15  9.58325894637e-15  1.06535496154e-14  1.19467812902e-14  1.28760721573e-14  1.48491971757e-14  1.66932347531e-14  1.98065294862e-14  2.32640876536e-14  2.8314645789e-14  3.59457435101e-14  4.79247041954e-14  7.05659319946e-14  1.30691664297e-13  3.73320540349e-13  1.30372252184e-13  7.09617690993e-14  4.8400836299e-14  3.59620663718e-14  2.88076508527e-14  2.35751103655e-14  1.96346982542e-14  1.67094534664e-14  1.48866580495e-14  1.29509625219e-14  1.19414935512e-14  1.04508180906e-14  9.84663458075e-15  8.86412059937e-15  8.36656822733e-15  7.61314822419e-15  8.0186535411e-15  7.27624410823e-15  6.99117056703e-15  6.68807091069e-15  6.47003756772e-15  6.77712024406e-15  6.4524604764e-15  5.99918172041e-15  5.87950693307e-15  6.07279635848e-15  6.17024646942e-15  6.57278545157e-15  6.40438148933e-15  6.37619448103e-15  6.18595983934e-15  5.73051491901e-15  5.85832044852e-15  6.27624784578e-15  5.9747416169e-15  5.73548759525e-15  5.41270315407e-15  5.63299048288e-15  5.78530124019e-15  5.75473154767e-15  6.12211759924e-15  5.66736561008e-15  5.57149186372e-15  5.39087682174e-15  5.46955757381e-15  5.31400266894e-15  5.4711502197e-15  5.39528339288e-15  5.21154362653e-15  5.69687909038e-15  5.44461192122e-15  5.42131112421e-15  5.23113154211e-15  5.79516390358e-15  5.74335612146e-15  5.60350046734e-15  5.87606459945e-15  5.62368291831e-15  5.58129819036e-15  5.51752006571e-15  5.46743517637e-15  5.33545789503e-15  5.28540494088e-15  5.56215516821e-15  5.94377347481e-15  5.8571055595e-15  5.73126517481e-15  5.82457925927e-15  5.77549443567e-15  5.56150713761e-15  5.74218161731e-15  5.51356852855e-15  5.73162058895e-15  5.59649035771e-15  5.60320562582e-15  5.48116000661e-15  5.59108854535e-15  5.31505443844e-15
 5.73690579233e-15  6.10370797224e-15  5.8374874463e-15  5.60089059484e-15  5.70468746348e-15  5.71231674554e-15  5.59977352968e-15  5.59580708894e-15  6.01224377121e-15  5.4493944506e-15  5.93790752662e-15  5.84311933503e-15  5.79832562372e-15  6.2119448511e-15  5.99875062958e-15  5.96852009344e-15  5.90753777025e-15  5.86960949639e-15  6.16813686102e-15  6.40292801779e-15  6.28464889192e-15  6.33876379585e-15  6.66005627473e-15  7.02340745127e-15  7.26207824297e-15  7.60080868946e-15  8.37569167311e-15  8.68429190761e-15  8.53386277345e-15  9.2622614385e-15  1.03547837581e-14  1.18576601117e-14  1.28919584301e-14  1.43114088229e-14  1.66592600177e-14  1.94630845364e-14  2.29240727899e-14  2.8620402869e-14  3.59713833136e-14  4.82366514855e-14  7.09245685789e-14  1.30372252184e-13  3.74590682993e-13  1.3074447702e-13  7.08954027399e-14  4.80722040632e-14  3.64004993507e-14  2.90391094913e-14  2.34456039844e-14  1.97429290836e-14  1.71093996339e-14  1.49190031953e-14  1.31415618343e-14  1.15511266433e-14  1.03951561205e-14  9.62370294307e-15  9.24672730941e-15  8.54962988364e-15  8.1196547601e-15  7.7284243115e-15  7.00821969639e-15  7.01118959e-15  7.04505938024e-15  6.64158919161e-15  6.44939317076e-15  6.072084143e-15  6.02429923209e-15  6.29264169185e-15  6.24310380328e-15  6.35830415453e-15  6.5242317468e-15  6.58745915713e-15  6.37395035062e-15  5.88622468271e-15  5.84433917821e-15  6.32970662335e-15  5.63517896508e-15  6.01576106962e-15  5.92227719326e-15  5.60980100583e-15  5.86620077337e-15  5.57417080453e-15  5.7505544976e-15  5.44607882869e-15  5.18888747642e-15  5.33085028329e-15  5.80953484062e-15  5.22520448088e-15  5.70369373873e-15  5.85071317227e-15  5.41911171913e-15  5.72568619116e-15  5.43770339242e-15  5.29472451178e-15  5.60783625024e-15  5.61845269105e-15  5.74531692999e-15  5.54389000304e-15  4.95792858226e-15  5.03728408385e-15  5.51324343165e-15  5.30266362905e-15  5.33475182329e-15  5.22898781637e-15  4.91608736182e-15  5.17849230926e-15  5.61012271016e-15  5.63599494404e-15  5.7671041864e-15  5.54098903089e-15  5.39241302002e-15  5.60369784194e-15  5.90321033514e-15  5.62315565309e-15  5.82173736215e-15  5.5475696978e-15  5.41373172664e-15  5.51826752989e-15  5.51338126006e-15  5.62153039059e-15
 5.72074491157e-15  5.75138321095e-15  5.7167380971e-15  5.5898788867e-15  5.77352965522e-15  5.86222215756e-15  5.73623902136e-15  5.56329701635e-15  5.66612220025e-15  5.37212552237e-15  5.50407047044e-15  5.57561974204e-15  5.91969046127e-15  5.3908192405e-15  5.78087161408e-15  5.85827460462e-15  6.26977001543e-15  5.84641959593e-15  6.49501297646e-15  6.56721612321e-15  6.43545033005e-15  6.19201508978e-15  6.78604098933e-15  6.64460904374e-15  7.30663904515e-15  7.7194960049e-15  8.12050694957e-15  8.63887198136e-15  8.16610768545e-15  8.90804753132e-15  9.19779034026e-15  1.06990094746e-14  1.10985723386e-14  1.29413322845e-14  1.48250757302e-14  1.7010437673e-14  1.97750823362e-14  2.32478863487e-14  2.81843249843e-14  3.60338680364e-14  4.81330571974e-14  7.09617690993e-14  1.3074447702e-13  3.74043174207e-13  1.30794642889e-13  7.09051600641e-14  4.86369325417e-14  3.66628488786e-14  2.89572654869e-14  2.37652405139e-14  1.9673874446e-14  1.71613661792e-14  1.45328685679e-14  1.29923828494e-14  1.14744694796e-14  1.06754338217e-14  9.89419864795e-15  9.40674711304e-15  8.40886471962e-15  8.22508396715e-15  7.4014000914e-15  7.84518010849e-15  7.44803479433e-15  7.04637887516e-15  7.10141548245e-15  6.50553365022e-15  6.7293538572e-15  6.45620762188e-15  6.08892985391e-15  6.2069019203e-15  6.52384770608e-15  6.04839674808e-15  5.84190371159e-15  5.76577402715e-15  5.76931464688e-15  5.74885784186e-15  5.52626920502e-15  5.8813010176e-15  5.6893986838e-15  5.66738519092e-15  6.09527008589e-15  6.156514391e-15  5.82052307876e-15  5.97126251991e-15  5.98867478348e-15  5.44880982524e-15  5.59180168283e-15  5.61548509405e-15  5.67417530587e-15  6.02502527521e-15  5.5438253344e-15  5.81513907515e-15  5.45747035163e-15  5.54390157114e-15  5.81888654677e-15  5.53444652912e-15  5.22097203734e-15  5.19945818666e-15  5.36937151356e-15  5.39566878464e-15  5.32564870641e-15  5.25949670822e-15  5.50087429931e-15  5.7783007161e-15  5.43863297307e-15  5.36791614097e-15  5.51837684176e-15  5.52703016032e-15  5.41856409105e-15  5.38580260898e-15  5.62199360278e-15  5.35533026229e-15  5.75634464464e-15  5.8995969085e-15  5.724714722e-15  5.71205471625e-15  5.61726913933e-15  5.66128356099e-15  5.73252974781e-15  5.82774032718e-15
 5.75843979492e-15  5.70586273668e-15  5.89939856432e-15  5.88767641345e-15  5.81312952408e-15  6.25875749391e-15  6.04739090591e-15  6.49616010395e-15  5.8400387031e-15  5.66920894443e-15  5.72461104727e-15  6.22213665333e-15  6.71764932237e-15  6.36470589547e-15  6.52780590799e-15  6.20737888851e-15  6.19688851581e-15  6.17071098639e-15  6.75382410653e-15  6.50958930505e-15  6.32901878699e-15  6.44285398686e-15  6.65378479118e-15  6.83409876859e-15  6.85405473946e-15  7.12122953146e-15  7.79644325187e-15  7.75144956198e-15  7.87977168496e-15  8.53948298663e-15  9.17209845323e-15  1.02407413875e-14  1.09107019271e-14  1.21193924277e-14  1.31474670177e-14  1.46379542533e-14  1.66464043476e-14  1.94784554959e-14  2.32254552171e-14  2.89142233806e-14  3.63513219206e-14  4.8400836299e-14  7.08954027399e-14  1.30794642889e-13  3.77243454053e-13  1.31490118364e-13  7.14398846082e-14  4.85703513641e-14  3.63719159619e-14  2.87449478e-14  2.36125258372e-14  1.99447218309e-14  1.72607137712e-14  1.4694352162e-14  1.34053743157e-14  1.13644140878e-14  1.06782861761e-14  9.85346301372e-15  8.9594256831e-15  8.77751419496e-15  8.10197857162e-15  8.30952310792e-15  7.46636796341e-15  7.54220902464e-15  7.17961007987e-15  6.7715982621e-15  6.46975614512e-15  6.43383452852e-15  6.2174974924e-15  6.29236507672e-15  6.02366546785e-15  5.95884250152e-15  6.01946950497e-15  6.31411138725e-15  6.35477229427e-15  6.54130472335e-15  6.1933530739e-15  5.82884543446e-15  5.92606265066e-15  5.58535802797e-15  6.02872650971e-15  6.15108076442e-15  5.85365456819e-15  6.19927172919e-15  5.80275610281e-15  5.35767448231e-15  5.36606701618e-15  5.36027662047e-15  5.76882042675e-15  5.72431398487e-15  5.68364298126e-15  5.88069258981e-15  5.81884137013e-15  5.84642146201e-15  5.96882777736e-15  5.68946841309e-15  5.6688797396e-15  5.77255927716e-15  5.57260287552e-15  5.32996179398e-15  5.92395819528e-15  5.5072010874e-15  5.74142538017e-15  5.68803801136e-15  5.80380982282e-15  5.87696879523e-15  5.7761912898e-15  5.63037744118e-15  6.07021774286e-15  5.86448516847e-15  5.4746428765e-15  5.60334043929e-15  5.68708228122e-15  5.86615258923e-15  5.61408989977e-15  5.68734681875e-15  5.16382352115e-15  5.32250254739e-15  5.58282998256e-15  6.19085382292e-15
 5.29280106075e-15  5.49309760292e-15  5.55082700928e-15  5.7624839108e-15  5.66024386445e-15  5.61254550837e-15  5.83495514767e-15  5.95863172887e-15  5.53871129407e-15  5.8696325437e-15  5.57375633905e-15  5.7817353063e-15  6.30861623697e-15  6.23665726627e-15  6.35804756281e-15  6.20052605668e-15  6.08258742326e-15  6.05927316736e-15  6.08480409149e-15  6.24320880265e-15  6.22940288227e-15  6.25589001804e-15  6.69935697464e-15  6.50105329021e-15  6.80006464199e-15  6.77689973599e-15  7.02889487128e-15  7.30546689877e-15  7.49347379181e-15  8.0513915335e-15  8.70781035755e-15  9.16962072951e-15  9.9309272236e-15  1.08496329141e-14  1.18829984573e-14  1.29255562519e-14  1.47054641969e-14  1.68372062015e-14  2.017183227e-14  2.35869977568e-14  2.8214394481e-14  3.59620663718e-14  4.80722040632e-14  7.09051600641e-14  1.31490118364e-13  3.75576263354e-13  1.31513922236e-13  7.11178407081e-14  4.84603671251e-14  3.62885450673e-14  2.87560903173e-14  2.35801006367e-14  1.96218417141e-14  1.67471774064e-14  1.42264643212e-14  1.26887393308e-14  1.16508201051e-14  1.03148140327e-14  9.54061231067e-15  9.01908510564e-15  8.6688712032e-15  8.10463130064e-15  7.79538736469e-15  7.4499932195e-15  7.25093790867e-15  7.09731587029e-15  6.23108487125e-15  6.28171253388e-15  6.46952205201e-15  6.70576498935e-15  6.46598987163e-15  5.81798275114e-15  6.15307604539e-15  6.0357691099e-15  5.99152968795e-15  6.12062587057e-15  5.93530449356e-15  5.6439452842e-15  6.05893090708e-15  5.55364599736e-15  5.68897229878e-15  5.7270806657e-15  5.9658498547e-15  5.47493140575e-15  5.66427484624e-15  5.14463379616e-15  5.28661121885e-15  5.80549977052e-15  5.86994154489e-15  5.97923127635e-15  5.71337710783e-15  6.19409442692e-15  5.79229305291e-15  5.80298044773e-15  5.86825386393e-15  5.34511933848e-15  5.73001875282e-15  5.92052127832e-15  5.56072310236e-15  5.10891836956e-15  5.45693250648e-15  5.85743940513e-15  5.57236702377e-15  5.70699745329e-15  5.97259694e-15  5.56404939666e-15  5.54371475807e-15  5.5032270835e-15  5.61748078284e-15  5.4417941204e-15  5.54287943618e-15  5.79103618804e-15  5.11529734536e-15  5.40585128504e-15  5.30340003791e-15  5.09634372876e-15  4.8871706906e-15  5.35549938807e-15  5.5352033106e-15  5.95273871516e-15
 5.58597277585e-15  5.52958235828e-15  5.66579243524e-15  5.78776320362e-15  6.03531127519e-15  5.55429572777e-15  5.32190546642e-15  5.96593179601e-15  5.77000268229e-15  5.59530509609e-15  5.29815569627e-15  5.6096502931e-15  6.06737369635e-15  5.77270085453e-15  5.92633060384e-15  5.91225252813e-15  5.78554496654e-15  5.76040256265e-15  5.64058419805e-15  5.94608220314e-15  6.43765997774e-15  6.19741133791e-15  6.26579706886e-15  6.47117759899e-15  6.79308607884e-15  6.7732258164e-15  6.71364862836e-15  6.89908570167e-15  7.83850655951e-15  8.05220383524e-15  8.18132407007e-15  8.89972355776e-15  8.91171498409e-15  9.49844754757e-15  1.05525223908e-14  1.17804975308e-14  1.31836428823e-14  1.49306669048e-14  1.67866692896e-14  2.00366968143e-14  2.34727549553e-14  2.88076508527e-14  3.64004993507e-14  4.86369325417e-14  7.14398846082e-14  1.31513922236e-13  3.76738941986e-13  1.31582186846e-13  7.12176274202e-14  4.85386134493e-14  3.62501848026e-14  2.85704697445e-14  2.32465497438e-14  1.96696039462e-14  1.6386415367e-14  1.44711711857e-14  1.28257032199e-14  1.12633677754e-14  1.02447604624e-14  9.57128496451e-15  9.05489547642e-15  8.66598544921e-15  8.06070496375e-15  7.6418978189e-15  7.44975619083e-15  7.17519523316e-15  6.97167255722e-15  6.63694460383e-15  6.14937755936e-15  6.64690753136e-15  6.5427609592e-15  6.03416507121e-15  6.06839929171e-15  6.21796465298e-15  5.94761234523e-15  5.8244019037e-15  6.14787406165e-15  5.9814988717e-15  5.86506329188e-15  5.85809512058e-15  5.89210747925e-15  5.87462474322e-15  6.04998435506e-15  5.97153778083e-15  5.98730610844e-15  5.34746748693e-15  5.65099918202e-15  5.84971987775e-15  5.90584024888e-15  6.14459711499e-15  6.02407010325e-15  5.81778646769e-15  5.75380339117e-15  5.70110716558e-15  5.64071211945e-15  5.40725207678e-15  5.55447226311e-15  6.00173753902e-15  5.66739041402e-15  5.49013590167e-15  5.41083835059e-15  5.38031521035e-15  5.09606078984e-15  5.74261177145e-15  5.57133827348e-15  5.58060648343e-15  5.58721278324e-15  5.80734505609e-15  5.71607544084e-15  5.80129520672e-15  5.60966913843e-15  5.49613270744e-15  5.1135018774e-15  5.74598260902e-15  5.51911437279e-15  5.72971248365e-15  5.36471278772e-15  5.42474985408e-15  5.79297587854e-15  5.73246230484e-15
 5.73482663228e-15  5.64091556443e-15  5.81261185331e-15  5.81371243716e-15  5.5729762975e-15  5.75407797368e-15  5.78494251163e-15  5.73272756496e-15  5.80022700902e-15  5.68513160126e-15  5.8893900609e-15  5.70014401053e-15  5.99525665489e-15  5.93755722802e-15  6.11660020311e-15  5.84533488365e-15  5.87823183684e-15  6.03153399545e-15  6.08835885992e-15  6.15448080244e-15  6.05824484067e-15  6.11269191794e-15  6.05522116227e-15  6.26910133982e-15  6.57702057913e-15  6.38447288229e-15  6.92760016182e-15  7.12568821992e-15  7.1685253792e-15  7.16471894806e-15  7.68505251254e-15  8.202372692e-15  8.57391276099e-15  9.17603857061e-15  9.85020275165e-15  1.07646456163e-14  1.17957528681e-14  1.30081063347e-14  1.496464914e-14  1.69596621839e-14  1.95788736914e-14  2.35751103655e-14  2.90391094913e-14  3.66628488786e-14  4.85703513641e-14  7.11178407081e-14  1.31582186846e-13  3.75978444271e-13  1.31035859459e-13  7.12019548369e-14  4.84180923329e-14  3.62994680378e-14  2.88836604769e-14  2.37215441215e-14  1.96660421694e-14  1.67430183831e-14  1.48813118225e-14  1.31256270655e-14  1.16422082427e-14  1.06233301669e-14  9.79295699781e-15  8.74189362512e-15  8.83685673149e-15  7.98962887104e-15  7.91575629058e-15  7.11255682694e-15  6.54849516822e-15  6.95526019916e-15  6.99284812062e-15  6.59866498796e-15  6.69970652353e-15  6.3548912659e-15  6.06932027539e-15  6.30465624882e-15  6.28714442817e-15  6.16666607634e-15  6.61167113913e-15  6.53493858601e-15  6.34801655326e-15  5.91343427348e-15  5.96502093397e-15  5.81706497102e-15  5.75257385461e-15  5.81505198611e-15  5.98495340388e-15  5.63428664643e-15  5.48414782024e-15  5.63704424243e-15  5.73061978337e-15  6.09295141714e-15  5.8630728736e-15  5.87103971435e-15  5.6933118332e-15  5.65312212242e-15  5.43484522347e-15  5.50153596587e-15  5.72949800237e-15  5.90931967553e-15  5.62285913264e-15  5.64442806884e-15  5.66588158156e-15  5.79991212662e-15  5.73893752879e-15  5.72271259371e-15  5.83923773411e-15  5.71691546123e-15  5.90250104283e-15  5.54923786183e-15  5.54032897616e-15  5.79120594688e-15  5.77330774985e-15  5.68908839224e-15  5.08950853469e-15  5.54248484799e-15  5.7879983601e-15  5.68901025422e-15  5.74598739896e-15  5.66274168102e-15  5.7896662922e-15  5.91354635879e-15
 5.47227912988e-15  5.46107967781e-15  5.53923479197e-15  5.69399629067e-15  5.89347383713e-15  5.61538960788e-15  5.71293297272e-15  5.75114655806e-15  5.77220385456e-15  5.56274189142e-15  5.84150607333e-15  5.58644415556e-15  6.11389439306e-15  6.1250273442e-15  6.11220032223e-15  5.70424600738e-15  5.49053571729e-15  5.56625291604e-15  5.5836805286e-15  5.97203271351e-15  5.86788328791e-15  6.33948023522e-15  6.283305275e-15  6.4982853046e-15  6.52590738851e-15  6.1246772059e-15  6.37214506534e-15  6.71910707214e-15  6.9192604108e-15  6.8550211693e-15  7.62180193234e-15  8.18162882615e-15  8.36680134751e-15  8.61605111696e-15  9.19167197387e-15  1.02140231335e-14  1.11422045472e-14  1.16816269275e-14  1.31081172899e-14  1.50122569588e-14  1.6635186021e-14  1.96346982542e-14  2.34456039844e-14  2.89572654869e-14  3.63719159619e-14  4.84603671251e-14  7.12176274202e-14  1.31035859459e-13  3.74433263102e-13  1.30775827102e-13  7.0776679189e-14  4.79783253644e-14  3.58130806807e-14  2.8586568887e-14  2.33993684206e-14  1.94776463357e-14  1.69726886578e-14  1.44014602467e-14  1.28049568807e-14  1.19406123135e-14  1.06825851105e-14  9.7109541618e-15  9.51539910902e-15  8.83371427104e-15  8.43891795401e-15  8.14141451417e-15  7.06614417145e-15  7.43500133979e-15  6.89465361431e-15  6.73182299465e-15  6.946729096e-15  6.78522873754e-15  6.55242089134e-15  6.45455296929e-15  6.40176685272e-15  6.34426672669e-15  6.62236189209e-15  6.29506351441e-15  6.37784617181e-15  6.17325356316e-15  5.98654291968e-15  5.82964655182e-15  5.86822105572e-15  6.06886419e-15  6.08520019205e-15  5.74472435442e-15  5.84431323727e-15  5.69627714083e-15  5.53867909357e-15  5.7983339486e-15  5.53314437123e-15  5.64140738972e-15  5.92263409465e-15  5.54841596822e-15  5.24423293911e-15  5.15893130685e-15  5.45631664152e-15  5.5066421672e-15  5.60658560222e-15  5.13547352353e-15  5.51098662885e-15  5.26566107237e-15  5.92451444771e-15  5.79956949292e-15  5.61134224567e-15  5.59850479651e-15  5.57751261654e-15  5.58533918347e-15  5.91818558676e-15  5.60546377068e-15  5.8568400814e-15  5.80485914724e-15  5.10077915555e-15  5.26251235388e-15  5.44441050874e-15  5.67211646024e-15  5.65280022235e-15  5.60738807022e-15  5.8369268238e-15  5.8208022897e-15
 5.531555311e-15  5.46326665282e-15  5.83354109476e-15  5.37673091783e-15  5.7008521927e-15  5.918857954e-15  6.1041658425e-15  5.74060254659e-15  5.72466223476e-15  5.49863961585e-15  5.36753519484e-15  5.54783653076e-15  6.2040037748e-15  5.96886020563e-15  5.85913776663e-15  5.69881566947e-15  6.11474729394e-15  5.92749514824e-15  6.09504759163e-15  6.14148963677e-15  5.94944341505e-15  5.95000156224e-15  6.05198837839e-15  6.51615456218e-15  6.33887057796e-15  6.56455161285e-15  6.47794974073e-15  6.61207686293e-15  6.96970431608e-15  6.76648209766e-15  7.5416887292e-15  7.83116237541e-15  7.8423945784e-15  8.21916231714e-15  8.89820836448e-15  9.12932478195e-15  9.50452413908e-15  1.02311852051e-14  1.1303422879e-14  1.3010219032e-14  1.44715046099e-14  1.67094534664e-14  1.97429290836e-14  2.37652405139e-14  2.87449478e-14  3.62885450673e-14  4.85386134493e-14  7.12019548369e-14  1.30775827102e-13  3.75087710612e-13  1.3031864555e-13  7.0912751203e-14  4.77601213626e-14  3.61940673721e-14  2.86282158988e-14  2.33695636994e-14  1.95498879537e-14  1.69602008968e-14  1.45505516951e-14  1.29490351013e-14  1.14840587165e-14  1.08533199147e-14  1.02245466482e-14  9.54214631979e-15  8.65320290936e-15  8.52176809545e-15  7.2029213284e-15  6.99018290553e-15  6.68564788179e-15  6.65811476033e-15  6.58690903144e-15  6.567671604e-15  6.33589223339e-15  6.53578009735e-15  6.23288638774e-15  6.19177228664e-15  6.27092750758e-15  5.89833516048e-15  5.88170505604e-15  5.72380564471e-15  5.97065271939e-15  6.12113733092e-15  6.17332886208e-15  5.9367580735e-15  6.02813977111e-15  5.62760854864e-15  5.94137218487e-15  5.8142801786e-15  5.58298014674e-15  5.95530438882e-15  5.91987453303e-15  5.64733945943e-15  5.75013860804e-15  5.99624402568e-15  5.47801987361e-15  5.58530932098e-15  5.87100478066e-15  5.42092525793e-15  5.74029751318e-15  5.60340920392e-15  6.18573376744e-15  5.89040172337e-15  5.7149795987e-15  5.65093946528e-15  5.65501492722e-15  5.68943820513e-15  5.76810640756e-15  5.15408837039e-15  5.84872733314e-15  5.83766193238e-15  5.5088156065e-15  5.304834527e-15  5.85124850623e-15  5.6152519123e-15  5.6747628063e-15  5.60868146891e-15  5.49005721836e-15  5.55132093366e-15  5.41783169747e-15  5.54861231968e-15
 5.23662225797e-15  5.24407285655e-15  5.84062135458e-15  6.13321238149e-15  5.90134150967e-15  6.4323711573e-15  6.0358017368e-15  5.90388386551e-15  5.9564503471e-15  5.76780975935e-15  4.91960754972e-15  5.36446233379e-15  5.93766365484e-15  5.89290232371e-15  5.63171694851e-15  5.94869511252e-15  5.9056182366e-15  5.80932087066e-15  6.072742855e-15  5.97197280153e-15  5.98352312095e-15  6.12677154665e-15  6.08274042007e-15  6.30010801396e-15  6.60885593167e-15  6.59831296739e-15  6.40906111722e-15  6.42378021955e-15  6.44989119377e-15  6.48692298272e-15  7.01430501268e-15  6.87660466372e-15  7.45165625122e-15  7.57430988761e-15  8.00024373531e-15  8.42986321976e-15  8.81801871542e-15  9.86857538525e-15  1.00499785857e-14  1.17428572788e-14  1.29912017823e-14  1.48866580495e-14  1.71093996339e-14  1.9673874446e-14  2.36125258372e-14  2.87560903173e-14  3.62501848026e-14  4.84180923329e-14  7.0776679189e-14  1.3031864555e-13  3.74333839974e-13  1.30744702027e-13  7.09990111923e-14  4.86795201568e-14  3.65841104202e-14  2.87981946692e-14  2.37358669544e-14  1.94237324465e-14  1.67545483383e-14  1.4602156597e-14  1.33164247799e-14  1.20572617939e-14  1.08294277564e-14  1.00418239905e-14  9.27661707712e-15  8.87594846928e-15  8.20702278655e-15  7.57267554566e-15  7.34862374601e-15  7.54449090396e-15  6.89904298274e-15  6.93984889084e-15  6.69181461621e-15  6.54074521933e-15  6.2304561378e-15  6.37878877595e-15  6.27368247695e-15  6.12938828748e-15  5.91294511953e-15  5.84282728107e-15  5.93932401e-15  5.51750838387e-15  5.90817631581e-15  6.02797619743e-15  5.73491088847e-15  5.75064316915e-15  5.54143047738e-15  5.86068839928e-15  5.42075730375e-15  5.88607022959e-15  6.03245539461e-15  6.07403235189e-15  5.92693558189e-15  6.31198623291e-15  5.95985221404e-15  6.01974749506e-15  6.11839396435e-15  5.84372075269e-15  5.55860044083e-15  5.61257583314e-15  5.82140793308e-15  6.35289056363e-15  6.06333228702e-15  6.36255495453e-15  5.992431385e-15  5.99436504965e-15  6.05203134641e-15  5.93196223678e-15  5.84072069628e-15  5.32878097051e-15  5.55898984577e-15  5.51179492948e-15  5.52954610927e-15  5.62787450808e-15  5.60032197544e-15  5.62483565795e-15  5.71676360517e-15  5.6091169126e-15  5.50604084231e-15  5.29738706024e-15
 5.54907516418e-15  5.13034386454e-15  5.67752770652e-15  5.93401179249e-15  6.03785585241e-15  5.88126667772e-15  5.44707917056e-15  5.75481524655e-15  5.3253900712e-15  5.72378237277e-15  4.97400873086e-15  5.18117229562e-15  5.75277506696e-15  5.55133021867e-15  5.6644558581e-15  5.9547613252e-15  5.66866295375e-15  5.70998357309e-15  5.49826664977e-15  5.41726688255e-15  5.28094980785e-15  5.96646847711e-15  5.84403208362e-15  6.18361336107e-15  6.09195682578e-15  5.96337272939e-15  6.41458387193e-15  5.95570836532e-15  5.98336365347e-15  5.93660378111e-15  6.52930323039e-15  6.83739150434e-15  7.00072434808e-15  7.09682067496e-15  7.54680502769e-15  8.21244200538e-15  8.24468595974e-15  9.30082078099e-15  9.46173504962e-15  1.06057506287e-14  1.15715226024e-14  1.29509625219e-14  1.49190031953e-14  1.71613661792e-14  1.99447218309e-14  2.35801006367e-14  2.85704697445e-14  3.62994680378e-14  4.79783253644e-14  7.0912751203e-14  1.30744702027e-13  3.75154922741e-13  1.30238325152e-13  7.11655278836e-14  4.82523877968e-14  3.64622049112e-14  2.86182664653e-14  2.35002796166e-14  1.93255203962e-14  1.68848149272e-14  1.4535062613e-14  1.32464861672e-14  1.19071286868e-14  1.09425643848e-14  9.63199458456e-15  9.00260745932e-15  8.27551415223e-15  7.95568849608e-15  7.59703684499e-15  7.83299222744e-15  7.69550882208e-15  7.1543482866e-15  6.89395056356e-15  7.07446648299e-15  6.40609659209e-15  6.75493536509e-15  6.38221441872e-15  6.50420369833e-15  6.38674102937e-15  6.09775524092e-15  5.96779956504e-15  5.78126525247e-15  5.99413455795e-15  5.87378553309e-15  5.51350052521e-15  5.76544241709e-15  5.95419544715e-15  5.95481019488e-15  5.82373599139e-15  5.71737925978e-15  6.04631666955e-15  5.58294618015e-15  5.75762671525e-15  5.6466660173e-15  5.24339461192e-15  5.83339732253e-15  5.71506361486e-15  5.42396666706e-15  5.78096263328e-15  5.59660225051e-15  5.78072018492e-15  5.97018062543e-15  5.67055406072e-15  5.85734996129e-15  5.8225894134e-15  6.08415383139e-15  6.25050598558e-15  5.69736877452e-15  5.55653891621e-15  5.77790559456e-15  5.58244668078e-15  5.3746351043e-15  5.54483904469e-15  5.19150894251e-15  5.65190159738e-15  5.59365677018e-15  5.60319415573e-15  5.62216735728e-15  5.81752962756e-15  5.56723749286e-15
 5.47122522972e-15  5.62230555242e-15  5.765679937e-15  5.69237642458e-15  5.94709413676e-15  6.07404009525e-15  5.22921451505e-15  5.92232802e-15  5.88332583975e-15  6.07447459865e-15  5.37984636776e-15  5.5790869978e-15  6.16079244266e-15  5.71180856493e-15  5.67847234225e-15  5.72227664596e-15  5.60619239139e-15  5.79186080859e-15  5.41293124057e-15  5.89291796726e-15  5.39815419041e-15  5.85768050454e-15  5.58602357975e-15  5.95617698783e-15  6.19044215523e-15  5.73046771756e-15  5.74423563828e-15  5.88300785928e-15  6.04236007962e-15  6.14132183885e-15  6.72475055921e-15  6.72322518351e-15  7.56127072784e-15  7.2963630818e-15  7.61147229172e-15  7.79348657195e-15  7.99672052426e-15  8.12091350358e-15  8.77772443871e-15  9.5310894345e-15  1.06297225604e-14  1.19414935512e-14  1.31415618343e-14  1.45328685679e-14  1.72607137712e-14  1.96218417141e-14  2.32465497438e-14  2.88836604769e-14  3.58130806807e-14  4.77601213626e-14  7.09990111923e-14  1.30238325152e-13  3.73042050905e-13  1.3053440558e-13  7.06422472528e-14  4.80555929109e-14  3.63255577043e-14  2.82954313146e-14  2.29786721563e-14  1.94203189148e-14  1.68866778987e-14  1.48750049742e-14  1.32472917635e-14  1.17838856962e-14  1.05213270925e-14  9.30641599976e-15  8.63608415331e-15  8.63304979899e-15  8.09518028189e-15  8.06730006229e-15  7.43853908674e-15  6.9179520108e-15  6.43342412569e-15  6.84170865077e-15  6.12644764607e-15  5.86645068838e-15  6.45246632292e-15  6.12502867672e-15  6.26093373561e-15  6.14865201133e-15  5.55548117977e-15  6.10911123752e-15  6.2114603398e-15  6.03221206899e-15  6.4981042756e-15  6.11969166399e-15  5.64222382152e-15  5.94832148442e-15  5.85211509572e-15  5.78656671898e-15  5.79355141542e-15  5.33940559667e-15  5.87221453321e-15  5.86281330336e-15  5.54587916488e-15  5.71332067233e-15  5.68503761376e-15  5.3586908452e-15  5.55761880861e-15  5.48931403795e-15  5.70603220533e-15  5.18831779236e-15  5.56085946425e-15  5.40998777377e-15  5.80014848115e-15  5.67844032354e-15  5.88924696075e-15  5.55595276561e-15  5.38528184244e-15  5.49995031686e-15  5.32768528756e-15  5.25804387457e-15  5.5306817179e-15  5.61907149756e-15  6.15604919263e-15  5.91382734589e-15  5.68377325365e-15  5.82776128565e-15  5.84728570484e-15  5.56706551577e-15
 5.7324539497e-15  5.74123161887e-15  6.08091839895e-15  5.59859258812e-15  5.94586174715e-15  5.60356400271e-15  5.42496383401e-15  5.68410995786e-15  5.65249406501e-15  5.9940747376e-15  5.37654744139e-15  5.65718587603e-15  5.57576574104e-15  5.72525840104e-15  5.6605740428e-15  5.4990417676e-15  5.4913892456e-15  5.39142295762e-15  5.48461992052e-15  5.44913245695e-15  5.41822656258e-15  5.81482877444e-15  6.28856835816e-15  5.99568335693e-15  6.00671845804e-15  6.06635616274e-15  5.92809430053e-15  6.03985756123e-15  6.33212558462e-15  6.45138434395e-15  6.95320314327e-15  6.78124241195e-15  7.19092927411e-15  7.23738014183e-15  7.71545685821e-15  7.5792614035e-15  7.84146671811e-15  8.2338599961e-15  8.32947537076e-15  8.63537364426e-15  9.36001292616e-15  1.04508180906e-14  1.15511266433e-14  1.29923828494e-14  1.4694352162e-14  1.67471774064e-14  1.96696039462e-14  2.37215441215e-14  2.8586568887e-14  3.61940673721e-14  4.86795201568e-14  7.11655278836e-14  1.3053440558e-13  3.75191693537e-13  1.30555066355e-13  7.1251123058e-14  4.80485087932e-14  3.6256687256e-14  2.84885500722e-14  2.33851295369e-14  1.98864681093e-14  1.72154454907e-14  1.47786345578e-14  1.31636655987e-14  1.1757612164e-14  1.07565469708e-14  9.58175458059e-15  9.31957120678e-15  8.51243521696e-15  8.61476107448e-15  7.79169603818e-15  7.16627103257e-15  7.04394215068e-15  7.18263055583e-15  6.5264602464e-15  6.89710775572e-15  6.51159647244e-15  6.04325582038e-15  5.84186534178e-15  5.90888999108e-15  5.32309342416e-15  5.92196323087e-15  5.92099318525e-15  6.25921513579e-15  5.89788867614e-15  6.19316257197e-15  5.63376618789e-15  5.53416347575e-15  5.79819144928e-15  5.5661605985e-15  5.97591156695e-15  5.62979629702e-15  5.99653175705e-15  5.81496409112e-15  5.59781999203e-15  5.71998322084e-15  5.43336439287e-15  5.41934043239e-15  5.31199667238e-15  5.55570679871e-15  5.530489114e-15  5.42836864099e-15  5.52891346051e-15  5.507960182e-15  5.59506281214e-15  5.72192100762e-15  5.85876135803e-15  5.54562942966e-15  5.1579418949e-15  5.04164188863e-15  5.35553855715e-15  5.54485603565e-15  5.1360804985e-15  5.17716808694e-15  5.95165415108e-15  6.00239272024e-15  5.66203432434e-15  5.59493345473e-15  5.60905513476e-15  5.23401915526e-15
 6.09425092378e-15  5.97146766937e-15  6.39610971936e-15  5.88593674204e-15  5.59404914322e-15  6.20217550474e-15  5.7172677354e-15  5.85861169038e-15  5.5686485743e-15  5.67660871876e-15  5.79535567419e-15  5.63083266172e-15  5.57892748606e-15  6.09233102501e-15  5.82143777153e-15  5.75729004483e-15  5.98488227031e-15  5.83322411899e-15  5.48607809008e-15  5.87902780985e-15  5.56687460737e-15  5.91913868687e-15  5.88445722935e-15  5.95882443181e-15  6.32952471338e-15  6.25723390249e-15  6.16056281432e-15  6.10658097363e-15  6.58660091774e-15  6.35920704497e-15  6.77806729246e-15  6.74625071289e-15  6.70247324392e-15  6.88217857361e-15  7.42744673467e-15  7.13502153054e-15  7.57712848064e-15  7.77449173407e-15  7.87488742023e-15  8.05626628357e-15  8.46762039719e-15  9.84663458075e-15  1.03951561205e-14  1.14744694796e-14  1.34053743157e-14  1.42264643212e-14  1.6386415367e-14  1.96660421694e-14  2.33993684206e-14  2.86282158988e-14  3.65841104202e-14  4.82523877968e-14  7.06422472528e-14  1.30555066355e-13  3.7452092697e-13  1.30710927506e-13  7.1102066325e-14  4.81683878746e-14  3.61372052457e-14  2.82707085883e-14  2.36054354037e-14  2.00080610077e-14  1.70327376876e-14  1.44252483577e-14  1.24920365623e-14  1.18453887602e-14  1.05403782614e-14  9.80211369493e-15  9.22531609435e-15  8.37872258433e-15  8.04490177991e-15  7.91677292028e-15  7.17769180415e-15  7.36753051319e-15  6.96715438584e-15  6.82346344274e-15  7.14832452301e-15  6.55836890064e-15  6.49825158529e-15  5.92783582718e-15  5.77162417309e-15  6.39997517257e-15  6.13268263833e-15  6.36271227366e-15  5.92756402467e-15  5.70469573592e-15  5.87611088167e-15  5.96468667184e-15  5.95196697652e-15  6.16733538748e-15  5.88680348242e-15  5.73558723423e-15  6.30728002597e-15  6.23964995677e-15  5.98135247051e-15  5.66171976124e-15  6.11922365884e-15  6.07616338555e-15  5.8386367072e-15  5.86665873519e-15  5.90530174608e-15  5.84900724302e-15  5.51405992215e-15  5.46127611804e-15  5.61866579849e-15  5.70512361514e-15  5.83274767358e-15  5.806856707e-15  5.71448744021e-15  5.13725264617e-15  5.30204766216e-15  5.69144938478e-15  5.82130599904e-15  5.78841446257e-15  5.72751528258e-15  5.99683190447e-15  5.72459195176e-15  5.37732192155e-15  5.85996931488e-15  5.80809026448e-15
 5.67545873787e-15  5.76341479207e-15  5.90526806218e-15  6.16309432403e-15  5.7990300741e-15  5.49869129552e-15  5.50186017527e-15  5.7589913192e-15  5.80298447819e-15  5.57688660638e-15  5.77415655538e-15  5.5241975857e-15  5.32042360615e-15  5.52783276283e-15  5.61180027408e-15  5.48371274935e-15  5.60243575797e-15  5.09695381893e-15  5.25219987862e-15  5.87879332381e-15  5.70733010536e-15  5.86148100358e-15  5.60592182615e-15  5.66518557952e-15  6.22204080636e-15  5.92326667568e-15  6.07191922805e-15  5.87978065141e-15  6.18851841906e-15  6.61394448621e-15  6.53878696152e-15  6.66050245567e-15  6.72499762448e-15  6.71335299146e-15  6.89960261908e-15  6.92944148129e-15  6.95057129609e-15  7.23089573548e-15  7.14109688215e-15  7.72238801763e-15  8.19691891623e-15  8.86412059937e-15  9.62370294307e-15  1.06754338217e-14  1.13644140878e-14  1.26887393308e-14  1.44711711857e-14  1.67430183831e-14  1.94776463357e-14  2.33695636994e-14  2.87981946692e-14  3.64622049112e-14  4.80555929109e-14  7.1251123058e-14  1.30710927506e-13  3.73935903374e-13  1.30755161115e-13  7.11910747275e-14  4.83324168111e-14  3.60285076847e-14  2.84567211814e-14  2.32934114775e-14  2.00026945857e-14  1.69953681644e-14  1.4520727635e-14  1.33249516003e-14  1.18020252597e-14  1.04967142814e-14  9.86398921449e-15  9.08103898798e-15  8.7195188814e-15  7.95270173608e-15  7.71348263264e-15  7.51756860129e-15  7.19974332631e-15  6.95601977048e-15  6.98442256272e-15  6.46984222915e-15  6.62719877819e-15  6.50497504081e-15  5.63452333987e-15  6.0488201e-15  5.89258495993e-15  6.28447346626e-15  6.3156972888e-15  5.93020248451e-15  6.07295871865e-15  6.0872624241e-15  5.78818882107e-15  6.33213950075e-15  6.13944178956e-15  5.96786880575e-15  5.82541540749e-15  6.25991470023e-15  5.62797806745e-15  5.58588471243e-15  6.00567387937e-15  5.56326411488e-15  5.50304254092e-15  5.65456612265e-15  5.51823197545e-15  5.7000995869e-15  5.56464588506e-15  5.60452002095e-15  5.86321331869e-15  5.07102045725e-15  5.4592231146e-15  5.47417952553e-15  5.65234023339e-15  5.16503453662e-15  5.7649376381e-15  5.48260377658e-15  5.31882414966e-15  5.53858628285e-15  5.77699453826e-15  5.84462385322e-15  5.67151727473e-15  5.60509197818e-15  5.512900727e-15  5.91558151648e-15
 5.75044795264e-15  5.91289600635e-15  5.95129863667e-15  5.88855910763e-15  6.03258634255e-15  5.7520986122e-15  5.41678382232e-15  5.78928438609e-15  5.85908293188e-15  5.98251291906e-15  6.11595868079e-15  5.89683676979e-15  5.80174804208e-15  5.61660819519e-15  5.99010023938e-15  5.69147850841e-15  5.86941735284e-15  5.2828352185e-15  5.21106813592e-15  5.84302725508e-15  5.93344679808e-15  5.89196782531e-15  5.72000554824e-15  5.445893261e-15  5.76528410405e-15  5.61071079549e-15  5.81981118366e-15  5.69043553222e-15  6.00656551479e-15  6.33754698717e-15  6.41641814896e-15  6.42749083869e-15  6.76886131776e-15  6.95607343782e-15  6.92814671354e-15  6.83716882191e-15  7.10632902416e-15  7.01254902866e-15  7.47290415804e-15  7.53147034279e-15  7.95603110386e-15  8.36656822733e-15  9.24672730941e-15  9.89419864795e-15  1.06782861761e-14  1.16508201051e-14  1.28257032199e-14  1.48813118225e-14  1.69726886578e-14  1.95498879537e-14  2.37358669544e-14  2.86182664653e-14  3.63255577043e-14  4.80485087932e-14  7.1102066325e-14  1.30755161115e-13  3.75869217549e-13  1.31553954049e-13  7.11126151469e-14  4.87126126196e-14  3.63193225888e-14  2.88111352014e-14  2.34180824117e-14  1.95829562847e-14  1.66590019846e-14  1.50274895633e-14  1.2931531859e-14  1.16845553987e-14  1.05837259273e-14  9.93222609628e-15  9.25796203621e-15  8.54219215322e-15  8.03394931128e-15  8.06985956707e-15  7.78405493444e-15  7.40745128551e-15  7.616763733e-15  7.20883819731e-15  6.72135140461e-15  6.90739542105e-15  6.60407892758e-15  6.52095780607e-15  6.6054935842e-15  6.35912406171e-15  6.04435831703e-15  6.13546579946e-15  5.90690390437e-15  5.76883605328e-15  5.64205885984e-15  5.76527453798e-15  5.55449018802e-15  5.67583160185e-15  5.96890534236e-15  5.82302881851e-15  5.29629695495e-15  5.90998057714e-15  5.99812087387e-15  5.346098062e-15  5.77308412433e-15  6.15776039678e-15  5.95634172555e-15  6.12531782338e-15  5.67022252841e-15  5.96283357112e-15  6.10597485425e-15  5.59299928652e-15  6.00124700275e-15  6.00299665113e-15  5.65615847912e-15  5.62759275619e-15  6.41670132896e-15  6.38984723737e-15  5.95027113547e-15  6.13442762284e-15  5.75575893757e-15  6.07751474959e-15  5.64301223326e-15  5.52750887275e-15  5.36566437586e-15  5.91864267448e-15
 6.16447741997e-15  5.48185234476e-15  5.77422747416e-15  5.4249590944e-15  5.83999770313e-15  5.66922375092e-15  5.50079559043e-15  6.25303165302e-15  5.57266375138e-15  5.47088222215e-15  5.60541668956e-15  5.52254913317e-15  5.69798734865e-15  5.55523122526e-15  5.43796663086e-15  5.60601594146e-15  5.84946871077e-15  5.7134563695e-15  5.29759711166e-15  5.32467892758e-15  5.73059416415e-15  5.59176438391e-15  5.47091173856e-15  5.68293880159e-15  6.23998248016e-15  6.0951957211e-15  5.78679575009e-15  5.9202301768e-15  6.0466962791e-15  6.14909032635e-15  6.22385291e-15  6.57586374713e-15  6.59511523501e-15  6.48528713483e-15  6.45667491594e-15  6.50750992238e-15  6.66309748711e-15  6.61324290565e-15  6.82460483904e-15  7.26294322173e-15  6.99340358037e-15  7.61314822419e-15  8.54962988364e-15  9.40674711304e-15  9.85346301372e-15  1.03148140327e-14  1.12633677754e-14  1.31256270655e-14  1.44014602467e-14  1.69602008968e-14  1.94237324465e-14  2.35002796166e-14  2.82954313146e-14  3.6256687256e-14  4.81683878746e-14  7.11910747275e-14  1.31553954049e-13  3.75137902514e-13  1.30851986215e-13  7.09773725312e-14  4.7794782309e-14  3.59395504871e-14  2.85093421757e-14  2.35589862982e-14  1.95707652919e-14  1.6780100491e-14  1.45151249844e-14  1.27631493295e-14  1.161644953e-14  1.04600453727e-14  9.49006165528e-15  9.16388011041e-15  8.33026603387e-15  8.11279653186e-15  7.78550053884e-15  7.43507378896e-15  7.48745076479e-15  6.97970903297e-15  6.49470335699e-15  6.25191336575e-15  5.90898984307e-15  6.3578970351e-15  6.35203232197e-15  5.84636124611e-15  5.95801401788e-15  6.14775087983e-15  5.98331160669e-15  5.88620491662e-15  5.84088176621e-15  5.94927540004e-15  5.86323340784e-15  5.31961144922e-15  5.50211603477e-15  5.95955721872e-15  6.04970918289e-15  6.09185466627e-15  5.70686810688e-15  5.23455947057e-15  5.74023263256e-15  5.3837109004e-15  5.49368536784e-15  5.86403942194e-15  5.52594856341e-15  5.58411280976e-15  5.71800416631e-15  5.52868463365e-15  5.80429009059e-15  5.67042903412e-15  5.66441720834e-15  5.55645346142e-15  5.75913565662e-15  5.78307316366e-15  5.38125735795e-15  5.82633726777e-15  5.52476612682e-15  5.68404897622e-15  5.28662634468e-15  4.89108162191e-15  5.21292630256e-15  5.77089005233e-15
 5.98678559186e-15  5.85218575794e-15  5.71500863257e-15  5.54944728767e-15  5.566460527e-15  5.91732745765e-15  5.50288211726e-15  5.74100536346e-15  5.47622593785e-15  5.55521252595e-15  6.12471789136e-15  6.10005310913e-15  6.14858233062e-15  5.94067779589e-15  5.96851311691e-15  5.71126872754e-15  5.95939310784e-15  5.97188399518e-15  5.47826016012e-15  5.534342301e-15  5.81748513929e-15  5.82681426582e-15  5.92417929999e-15  6.15608306572e-15  6.23168260085e-15  6.21267775199e-15  5.81866775554e-15  6.08049881945e-15  5.82972094598e-15  6.16292121909e-15  5.90135593955e-15  6.41176896607e-15  6.77594262228e-15  6.27252903044e-15  5.98594362411e-15  6.38512881841e-15  7.11692639242e-15  7.09002800541e-15  7.09574176193e-15  7.14310150118e-15  6.99910380597e-15  8.0186535411e-15  8.1196547601e-15  8.40886471962e-15  8.9594256831e-15  9.54061231067e-15  1.02447604624e-14  1.16422082427e-14  1.28049568807e-14  1.45505516951e-14  1.67545483383e-14  1.93255203962e-14  2.29786721563e-14  2.84885500722e-14  3.61372052457e-14  4.83324168111e-14  7.11126151469e-14  1.30851986215e-13  3.74621960511e-13  1.30770204887e-13  7.11692258607e-14  4.83321941474e-14  3.64865358257e-14  2.89373528026e-14  2.36102071664e-14  1.96516857735e-14  1.66860305746e-14  1.46189513988e-14  1.29575945555e-14  1.15055572789e-14  1.05629038543e-14  9.74469119159e-15  8.9465545308e-15  8.55865795818e-15  8.37110278982e-15  7.73690226743e-15  7.74086364592e-15  7.36881004834e-15  7.14070135056e-15  7.09496076074e-15  6.67321265959e-15  6.80988877445e-15  6.53332084556e-15  6.67783167937e-15  6.70147417026e-15  6.68028027328e-15  6.28789495051e-15  6.17794311138e-15  6.28458291172e-15  6.19924222809e-15  6.25653403565e-15  5.69259217472e-15  5.83939306573e-15  5.8186850552e-15  6.06532190958e-15  6.1763023815e-15  5.79203036195e-15  5.09599256733e-15  5.55607026485e-15  5.62362536637e-15  5.39497372142e-15  5.77560423933e-15  5.42688234361e-15  5.64601624985e-15  6.04588085131e-15  5.44161500046e-15  6.09196362635e-15  5.63478720965e-15  5.65144977117e-15  5.45296941354e-15  5.45766125479e-15  5.17427878886e-15  5.55737502355e-15  5.79226159362e-15  5.83517600016e-15  5.7509154785e-15  5.12981411429e-15  5.31924069049e-15  5.64768333973e-15  5.99315993153e-15
 5.56156049377e-15  5.57786417414e-15  5.62284422138e-15  5.42417446049e-15  5.34903579097e-15  5.84720757951e-15  5.91598091052e-15  5.46099422946e-15  5.11703195308e-15  5.62134856933e-15  5.83135719796e-15  5.78573893408e-15  5.76665536158e-15  5.71010272539e-15  5.82632806672e-15  5.80532735181e-15  5.89501858848e-15  6.139503177e-15  6.04881317399e-15  6.25645660936e-15  5.8577916067e-15  5.61749966915e-15  5.47050065796e-15  6.10548780444e-15  5.83317687916e-15  5.97042131029e-15  6.15536267416e-15  5.90084155035e-15  6.05984813114e-15  6.15629383814e-15  6.21679449673e-15  6.87894868487e-15  6.65277567123e-15  6.07066202732e-15  6.08113302183e-15  6.25025072149e-15  6.26087389376e-15  6.49574604056e-15  6.35718520884e-15  6.944225681e-15  7.06927872731e-15  7.27624410823e-15  7.7284243115e-15  8.22508396715e-15  8.77751419496e-15  9.01908510564e-15  9.57128496451e-15  1.06233301669e-14  1.19406123135e-14  1.29490351013e-14  1.4602156597e-14  1.68848149272e-14  1.94203189148e-14  2.33851295369e-14  2.82707085883e-14  3.60285076847e-14  4.87126126196e-14  7.09773725312e-14  1.30770204887e-13  3.73733504116e-13  1.31081156705e-13  7.12868823737e-14  4.8265540933e-14  3.57990471297e-14  2.82111770611e-14  2.31524667368e-14  1.96647283089e-14  1.66060452618e-14  1.46676184007e-14  1.32007676238e-14  1.16010919939e-14  1.07501252477e-14  9.617881019e-15  9.43795377157e-15  9.08337355641e-15  8.71227092037e-15  8.5271878218e-15  7.27992458665e-15  7.04745484484e-15  7.02763255758e-15  6.65710391068e-15  6.68488260234e-15  6.09631332028e-15  6.28939548815e-15  5.78981116901e-15  6.13637961804e-15  6.04739911911e-15  6.08645809273e-15  6.11358390396e-15  6.7110885513e-15  6.33643033261e-15  5.82689375393e-15  5.58508001083e-15  5.4597941455e-15  5.61293852786e-15  5.85282788619e-15  5.76118813953e-15  5.18453509803e-15  5.7360122976e-15  5.60631953541e-15  5.58916224438e-15  5.8753815047e-15  5.91478702837e-15  6.25276231336e-15  6.0598744339e-15  5.56355000068e-15  5.78153332658e-15  5.41712050027e-15  5.8141300077e-15  5.78973634477e-15  5.78324435233e-15  5.61510227958e-15  5.23566368364e-15  5.78163089019e-15  5.81101859267e-15  5.68789947168e-15  5.55721935958e-15  5.52636903659e-15  5.67154139546e-15  5.68245790649e-15
 5.67813073883e-15  5.57079664407e-15  5.55047689371e-15  5.29632242598e-15  5.42880144465e-15  5.40389873298e-15  5.31749356299e-15  5.80293875204e-15  5.68453438465e-15  5.6169676639e-15  5.84048980533e-15  5.99975401095e-15  6.21935109268e-15  5.64222941002e-15  5.79292242151e-15  5.46461160384e-15  5.66341295285e-15  5.71596759419e-15  5.66665521706e-15  6.25255609214e-15  6.00152143078e-15  5.82513014106e-15  5.60957966086e-15  6.22246076916e-15  5.60771778008e-15  6.12209547636e-15  6.04998196629e-15  5.9860966685e-15  6.13677951112e-15  6.17827537526e-15  5.71723469592e-15  6.03174961089e-15  6.22695113204e-15  6.0705792119e-15  6.46082245271e-15  5.93847271685e-15  5.75692448141e-15  6.32564141935e-15  6.45218723188e-15  6.58186350303e-15  6.76920523921e-15  6.99117056703e-15  7.00821969639e-15  7.4014000914e-15  8.10197857162e-15  8.6688712032e-15  9.05489547642e-15  9.79295699781e-15  1.06825851105e-14  1.14840587165e-14  1.33164247799e-14  1.4535062613e-14  1.68866778987e-14  1.98864681093e-14  2.36054354037e-14  2.84567211814e-14  3.63193225888e-14  4.7794782309e-14  7.11692258607e-14  1.31081156705e-13  3.75832705432e-13  1.30924655468e-13  7.09298873439e-14  4.82885693236e-14  3.64868140136e-14  2.86396325501e-14  2.34880961393e-14  1.9753049222e-14  1.66736554658e-14  1.48872416799e-14  1.26231849624e-14  1.16401868283e-14  1.05677687663e-14  9.7065849305e-15  9.26281616391e-15  8.9109173734e-15  8.34997161567e-15  7.61816761866e-15  7.35040730399e-15  7.14242046232e-15  6.8994957644e-15  6.72673010524e-15  6.30523851862e-15  6.10060067407e-15  6.22587476891e-15  6.38575891695e-15  5.9300809578e-15  6.30895941785e-15  5.82592237699e-15  6.4144305953e-15  6.01651964551e-15  6.01886152311e-15  5.92652326462e-15  6.0713937738e-15  5.48496827052e-15  6.02041022193e-15  5.74939327853e-15  5.78422900323e-15  6.19294682796e-15  5.44719691992e-15  5.14843721334e-15  5.77206556496e-15  6.03031149773e-15  5.60812639549e-15  6.07775087016e-15  5.85047431268e-15  6.11804609286e-15  5.89655636256e-15  5.86345868439e-15  5.79190122156e-15  5.795955299e-15  5.5125979853e-15  5.4555225706e-15  5.41288271859e-15  5.83754627702e-15  5.61664647014e-15  5.44408854441e-15  5.37460362244e-15  5.46429451379e-15  5.54232153676e-15
 5.2612732597e-15  5.09831798926e-15  5.06638319257e-15  5.04492903444e-15  5.41443000063e-15  5.59867013356e-15  4.97649277222e-15  5.2958870847e-15  5.20157027195e-15  5.24789625266e-15  5.9244481131e-15  5.67959794968e-15  6.02535824007e-15  5.76281763907e-15  6.04995354256e-15  5.93226910803e-15  5.61986145564e-15  5.76638283072e-15  5.55108968088e-15  5.87147557557e-15  6.07448279234e-15  5.75351065824e-15  5.28217634805e-15  5.62353567682e-15  5.44840468504e-15  5.71649714432e-15  5.8376114994e-15  6.20501020885e-15  6.16542407406e-15  6.36306935529e-15  6.35279527449e-15  6.33671623448e-15  6.24128184723e-15  6.24213351845e-15  6.38530561592e-15  6.21109412508e-15  6.22687922942e-15  6.54752011229e-15  6.25498041687e-15  6.20527560758e-15  6.24966747027e-15  6.68807091069e-15  7.01118959e-15  7.84518010849e-15  8.30952310792e-15  8.10463130064e-15  8.66598544921e-15  8.74189362512e-15  9.7109541618e-15  1.08533199147e-14  1.20572617939e-14  1.32464861672e-14  1.48750049742e-14  1.72154454907e-14  2.00080610077e-14  2.32934114775e-14  2.88111352014e-14  3.59395504871e-14  4.83321941474e-14  7.12868823737e-14  1.30924655468e-13  3.74746169149e-13  1.30603090549e-13  7.06474901096e-14  4.82554377638e-14  3.57685056398e-14  2.84053409897e-14  2.34197976289e-14  1.9495914544e-14  1.69720043676e-14  1.44120442694e-14  1.32151213024e-14  1.21971980222e-14  1.07753939863e-14  1.001187216e-14  9.11842905433e-15  8.67004558621e-15  7.95276431633e-15  7.50997992287e-15  7.45022579517e-15  7.24276787864e-15  7.13449686395e-15  6.38662779492e-15  6.90787957686e-15  5.89696998317e-15  6.00353025454e-15  5.68887840648e-15  5.84743225217e-15  6.16237534355e-15  5.95874794608e-15  5.84000485696e-15  5.95314858011e-15  6.28134511628e-15  6.64653340527e-15  5.77430191816e-15  5.57576411807e-15  5.5601051947e-15  5.71913153247e-15  5.91058935564e-15  5.74962734148e-15  5.29311433933e-15  5.79050528279e-15  6.16195006359e-15  5.44347433843e-15  6.28032655083e-15  5.72924721538e-15  6.06537311674e-15  6.1684431518e-15  5.58792897492e-15  5.54461637852e-15  5.50638283866e-15  5.80682769823e-15  5.58874916545e-15  5.38615299684e-15  5.6104265606e-15  5.57650455681e-15  5.66389090016e-15  5.37452121378e-15  5.47714329607e-15  5.02395959179e-15
 5.42627629151e-15  5.27017644325e-15  5.63177022338e-15  5.06997303502e-15  5.37898792811e-15  5.88530381526e-15  5.47032031905e-15  5.62632092448e-15  5.52778076267e-15  5.74583815998e-15  5.56523179658e-15  6.12882795601e-15  5.85536625646e-15  5.61009652758e-15  5.99055017138e-15  6.156301553e-15  5.42051668177e-15  5.3515648217e-15  5.28369405471e-15  5.59846294756e-15  5.79229172547e-15  5.70008679157e-15  6.13988456997e-15  5.82714794923e-15  5.70634830341e-15  5.481635176e-15  5.55217171111e-15  5.85753519016e-15  5.94896235052e-15  5.33366315832e-15  5.88162276646e-15  6.11061498865e-15  6.41227135513e-15  6.13194995177e-15  6.43326779651e-15  6.18921133174e-15  5.73277813777e-15  6.48905273611e-15  6.36302461266e-15  6.48053396072e-15  6.70222563319e-15  6.47003756772e-15  7.04505938024e-15  7.44803479433e-15  7.46636796341e-15  7.79538736469e-15  8.06070496375e-15  8.83685673149e-15  9.51539910902e-15  1.02245466482e-14  1.08294277564e-14  1.19071286868e-14  1.32472917635e-14  1.47786345578e-14  1.70327376876e-14  2.00026945857e-14  2.34180824117e-14  2.85093421757e-14  3.64865358257e-14  4.8265540933e-14  7.09298873439e-14  1.30603090549e-13  3.73865013651e-13  1.30530148505e-13  7.08114947407e-14  4.83285863551e-14  3.61494771261e-14  2.9094982173e-14  2.33501152537e-14  1.97668115566e-14  1.67147581904e-14  1.48910456051e-14  1.27757552176e-14  1.20788757581e-14  1.11153041393e-14  1.01319324915e-14  9.2854655404e-15  8.52606025227e-15  7.94101901443e-15  7.92965003416e-15  7.97730485951e-15  7.54307400076e-15  6.90287638475e-15  6.78542512093e-15  6.46696705698e-15  6.20190665492e-15  6.41913986867e-15  6.17758843815e-15  5.94675201358e-15  5.91960812506e-15  5.84094225914e-15  5.7982313056e-15  5.98251112918e-15  6.22582206815e-15  5.49000491427e-15  5.61796868415e-15  5.80894732052e-15  5.69508038355e-15  5.54959108508e-15  5.74832515141e-15  6.00177031968e-15  5.74633147009e-15  5.81365162551e-15  5.85896738052e-15  5.92193797366e-15  5.50517009675e-15  6.26793844653e-15  6.27498665295e-15  5.5956887201e-15  5.68024909568e-15  5.65373086813e-15  5.85930172368e-15  5.28978740626e-15  5.39757763339e-15  5.62005546739e-15  5.40967345361e-15  5.69732855647e-15  5.38647067775e-15  5.7487294733e-15  5.44770660319e-15
 5.81367179274e-15  5.3671764417e-15  6.01312404417e-15  5.44165704185e-15  5.45258226783e-15  5.53576823973e-15  5.46378992936e-15  5.68007481027e-15  5.27539786305e-15  5.47512903047e-15  5.1400567549e-15  5.59861063146e-15  6.0981559668e-15  5.6982502333e-15  5.84351265408e-15  5.51780256024e-15  5.66261332292e-15  5.84089276058e-15  5.58967924683e-15  5.37321854917e-15  5.72499695894e-15  5.64881703877e-15  5.24160012847e-15  5.79553543747e-15  6.22283543864e-15  5.91861461784e-15  5.55355612497e-15  5.77365092903e-15  5.82704418386e-15  5.67511039439e-15  5.40787905679e-15  6.16473760679e-15  6.03014002504e-15  6.12033079042e-15  6.62482914724e-15  6.43741683118e-15  6.35072821982e-15  6.62503972107e-15  6.6642175055e-15  6.41575746048e-15  6.46471481123e-15  6.77712024406e-15  6.64158919161e-15  7.04637887516e-15  7.54220902464e-15  7.4499932195e-15  7.6418978189e-15  7.98962887104e-15  8.83371427104e-15  9.54214631979e-15  1.00418239905e-14  1.09425643848e-14  1.17838856962e-14  1.31636655987e-14  1.44252483577e-14  1.69953681644e-14  1.95829562847e-14  2.35589862982e-14  2.89373528026e-14  3.57990471297e-14  4.82885693236e-14  7.06474901096e-14  1.30530148505e-13  3.75261155092e-13  1.30828291303e-13  7.12105001658e-14  4.8180511139e-14  3.63456882766e-14  2.82103912776e-14  2.35012480223e-14  1.96034390538e-14  1.69559965332e-14  1.45181223405e-14  1.3031033439e-14  1.20244456751e-14  1.03899754561e-14  9.47521974289e-15  9.01417763238e-15  8.30308791359e-15  8.19302894273e-15  8.00539231386e-15  7.5570865375e-15  7.12715103602e-15  6.95710440479e-15  6.5298040764e-15  6.52219697469e-15  6.10186827371e-15  6.2363822713e-15  6.03576756318e-15  6.11459864892e-15  5.7294472688e-15  6.23035260423e-15  6.50101378344e-15  6.56841228277e-15  6.04890186835e-15  6.18838117621e-15  6.01673488928e-15  5.75954657316e-15  5.4420624525e-15  5.7281433391e-15  5.47233172746e-15  5.54500711477e-15  5.81730980236e-15  6.04212724079e-15  5.88144923989e-15  5.91474417741e-15  6.16942156226e-15  5.89455170924e-15  5.64901776012e-15  5.93531871918e-15  5.93067688961e-15  5.69039067188e-15  5.51879475929e-15  5.79289511906e-15  5.93828356789e-15  6.00906040183e-15  6.08133784276e-15  5.78330550715e-15  5.79050268473e-15  5.77567196019e-15
 5.37618411738e-15  5.55672065932e-15  5.85910873694e-15  5.42344141739e-15  5.51240486211e-15  5.33471523007e-15  5.51933277113e-15  5.66251544282e-15  5.74391805011e-15  5.45101977875e-15  5.69042298253e-15  5.72469210415e-15  6.00447041649e-15  5.40100996672e-15  5.92751356442e-15  6.19823492474e-15  5.51704025764e-15  5.29125442482e-15  5.65935724733e-15  5.85039764933e-15  5.90592568776e-15  5.48764866467e-15  5.47113203408e-15  5.88400685547e-15  5.72420092242e-15  5.50794778122e-15  5.45985990948e-15  5.53921610442e-15  5.84524696415e-15  5.59669468295e-15  6.17575147792e-15  6.15464903172e-15  6.05012282898e-15  6.1668051003e-15  6.08065567269e-15  6.3018878318e-15  5.90756051966e-15  6.48092973298e-15  6.68930597493e-15  6.39596560171e-15  6.2107427153e-15  6.4524604764e-15  6.44939317076e-15  7.10141548245e-15  7.17961007987e-15  7.25093790867e-15  7.44975619083e-15  7.91575629058e-15  8.43891795401e-15  8.65320290936e-15  9.27661707712e-15  9.63199458456e-15  1.05213270925e-14  1.1757612164e-14  1.24920365623e-14  1.4520727635e-14  1.66590019846e-14  1.95707652919e-14  2.36102071664e-14  2.82111770611e-14  3.64868140136e-14  4.82554377638e-14  7.08114947407e-14  1.30828291303e-13  3.74844432128e-13  1.30501203001e-13  7.10207212124e-14  4.83857390934e-14  3.58239797001e-14  2.84573263578e-14  2.29967070109e-14  1.97862552066e-14  1.69521265968e-14  1.52128900618e-14  1.33582534477e-14  1.16160865904e-14  1.0967118692e-14  9.64375087112e-15  8.63564114685e-15  8.60042382511e-15  8.44856252505e-15  8.18811750407e-15  7.28154862805e-15  7.08023272315e-15  6.64331029453e-15  6.67293713166e-15  6.33168177326e-15  6.21457028998e-15  6.4924258088e-15  6.47645657643e-15  6.23874385559e-15  5.92017026343e-15  5.89114976309e-15  6.34090337041e-15  6.27864401149e-15  6.54037722024e-15  6.4175322028e-15  5.96031280816e-15  5.84147957422e-15  5.98990959968e-15  5.63009462469e-15  5.70753045499e-15  5.72384272835e-15  5.6266934099e-15  5.92043888926e-15  5.73151072513e-15  6.3571794125e-15  6.0490660076e-15  5.71211323166e-15  5.62394138869e-15  5.54885660137e-15  5.41061829736e-15  5.52904459165e-15  5.43688092294e-15  5.76970635144e-15  5.6725268905e-15  5.83964198135e-15  5.99524655999e-15  5.9603819922e-15  5.5164269087e-15
 5.46335693178e-15  5.80034636328e-15  5.93678199069e-15  5.39659094102e-15  5.33276304404e-15  5.39763019333e-15  5.5791651639e-15  5.80768206555e-15  5.56606185242e-15  6.02296459432e-15  5.62305327087e-15  5.6138275732e-15  5.71769384656e-15  5.33324059825e-15  5.83798683706e-15  6.21817385246e-15  5.5289047334e-15  5.61496698348e-15  5.5190726054e-15  5.38550755707e-15  5.68079515318e-15  5.66469579693e-15  5.96149141561e-15  6.11833809652e-15  6.16245428391e-15  5.52471164044e-15  5.53717416819e-15  5.59517191793e-15  6.0933056763e-15  6.30680002277e-15  6.06620350362e-15  6.53821590482e-15  5.96058401607e-15  5.70028247501e-15  5.57510564746e-15  5.79165248292e-15  5.69884111647e-15  5.80617546956e-15  6.12234913575e-15  6.1812760512e-15  6.15518457331e-15  5.99918172041e-15  6.072084143e-15  6.50553365022e-15  6.7715982621e-15  7.09731587029e-15  7.17519523316e-15  7.11255682694e-15  8.14141451417e-15  8.52176809545e-15  8.87594846928e-15  9.00260745932e-15  9.30641599976e-15  1.07565469708e-14  1.18453887602e-14  1.33249516003e-14  1.50274895633e-14  1.6780100491e-14  1.96516857735e-14  2.31524667368e-14  2.86396325501e-14  3.57685056398e-14  4.83285863551e-14  7.12105001658e-14  1.30501203001e-13  3.74438463017e-13  1.31177511169e-13  7.15190751394e-14  4.79921121468e-14  3.57464227207e-14  2.86039296656e-14  2.34593254129e-14  1.95699076828e-14  1.67458350593e-14  1.45874816854e-14  1.3041903373e-14  1.17588833921e-14  1.01687152344e-14  9.48163426857e-15  8.88946105488e-15  8.67183181569e-15  8.47271031704e-15  7.71195971546e-15  7.49840094524e-15  6.74498870208e-15  6.70282914197e-15  6.3529255146e-15  6.37730246933e-15  6.48974956856e-15  6.34689332974e-15  6.3719008508e-15  6.37727723859e-15  6.43859615432e-15  6.5380626795e-15  6.19482906381e-15  6.04038479834e-15  5.88224763974e-15  5.75097783477e-15  5.56824037282e-15  5.80925538997e-15  5.55229273711e-15  5.97739019779e-15  5.97984354836e-15  5.75494607022e-15  5.4542443358e-15  5.62182419565e-15  6.07019964966e-15  5.77320360104e-15  5.82405530804e-15  5.49561714604e-15  5.77122320088e-15  5.40565615876e-15  5.53440999229e-15  5.45469673982e-15  5.26826016892e-15  5.48867796215e-15  5.65551965073e-15  5.39350140226e-15  5.88186841025e-15  5.36334188798e-15
 5.64551078873e-15  5.23959689679e-15  5.62044855355e-15  5.21386988162e-15  5.18144898531e-15  5.54839592014e-15  5.60203570939e-15  6.02004442637e-15  5.33523999191e-15  5.70976533183e-15  5.33996180906e-15  5.79945015565e-15  5.8086349032e-15  5.61940019721e-15  5.94085338685e-15  6.04985506405e-15  5.85913113895e-15  5.40219423957e-15  5.74347651175e-15  5.93076482832e-15  5.86095865336e-15  5.62879424419e-15  5.87379009131e-15  6.21925540446e-15  6.27378166795e-15  5.53595938149e-15  5.22999189119e-15  5.80700893194e-15  5.76795897356e-15  5.53354528597e-15  5.73236072101e-15  5.86904316752e-15  5.48256559863e-15  5.37467640317e-15  5.87544546608e-15  5.79081139339e-15  5.94943461724e-15  6.01220450445e-15  6.15651699894e-15  6.12603156094e-15  5.98254034107e-15  5.87950693307e-15  6.02429923209e-15  6.7293538572e-15  6.46975614512e-15  6.23108487125e-15  6.97167255722e-15  6.54849516822e-15  7.06614417145e-15  7.2029213284e-15  8.20702278655e-15  8.27551415223e-15  8.63608415331e-15  9.58175458059e-15  1.05403782614e-14  1.18020252597e-14  1.2931531859e-14  1.45151249844e-14  1.66860305746e-14  1.96647283089e-14  2.34880961393e-14  2.84053409897e-14  3.61494771261e-14  4.8180511139e-14  7.10207212124e-14  1.31177511169e-13  3.75602560549e-13  1.31535147245e-13  7.09365574453e-14  4.79025962714e-14  3.59710936758e-14  2.90118216079e-14  2.3353813242e-14  1.97060704972e-14  1.67650888836e-14  1.51602386933e-14  1.32158228038e-14  1.18521346053e-14  1.03481451108e-14  9.39575057658e-15  9.34667683041e-15  8.98867078844e-15  8.04934875689e-15  7.76675297786e-15  6.95823019265e-15  6.7415200863e-15  6.69635913422e-15  7.00093443437e-15  6.80030356744e-15  6.66712229802e-15  6.25464759425e-15  6.16266398202e-15  6.25160949464e-15  6.50014124716e-15  6.16674917778e-15  5.9864378656e-15  6.23887152684e-15  6.23911413227e-15  5.83093427007e-15  5.95661276907e-15  5.78189855399e-15  6.39257660359e-15  6.02065074322e-15  5.85372778022e-15  5.67925131887e-15  5.81768999787e-15  5.89244791537e-15  5.87985887356e-15  5.81841485712e-15  5.77969243736e-15  5.66584310333e-15  5.12522731935e-15  5.14786170014e-15  5.26579044002e-15  5.99924112279e-15  5.79359008312e-15  5.66094874972e-15  5.69057005984e-15  5.56148709656e-15  5.28127746268e-15
 5.49342038035e-15  5.62988330429e-15  5.94304916157e-15  5.44502946656e-15  5.35401619311e-15  5.30188882326e-15  5.27360800481e-15  5.64925713346e-15  5.76937744373e-15  5.49222918831e-15  5.85352712965e-15  5.77687455463e-15  5.58783246274e-15  5.62874244109e-15  5.84439925704e-15  6.23732341293e-15  5.91870660623e-15  5.73061977726e-15  5.68284133915e-15  5.94253669447e-15  6.28629693578e-15  6.27791538693e-15  6.37279499944e-15  6.20895408071e-15  5.89184564816e-15  5.98550073458e-15  6.03123469921e-15  6.14353858271e-15  6.08524121311e-15  5.95545510058e-15  5.75458596608e-15  6.18117790294e-15  6.19450724204e-15  5.75846083221e-15  5.85819372009e-15  5.91823102764e-15  5.70655187495e-15  6.10667105457e-15  6.31203555807e-15  6.01540387763e-15  5.77663497635e-15  6.07279635848e-15  6.29264169185e-15  6.45620762188e-15  6.43383452852e-15  6.28171253388e-15  6.63694460383e-15  6.95526019916e-15  7.43500133979e-15  6.99018290553e-15  7.57267554566e-15  7.95568849608e-15  8.63304979899e-15  9.31957120678e-15  9.80211369493e-15  1.04967142814e-14  1.16845553987e-14  1.27631493295e-14  1.46189513988e-14  1.66060452618e-14  1.9753049222e-14  2.34197976289e-14  2.9094982173e-14  3.63456882766e-14  4.83857390934e-14  7.15190751394e-14  1.31535147245e-13  3.7664905693e-13  1.31067455361e-13  7.11889374226e-14  4.84970280937e-14  3.64588100817e-14  2.87780787419e-14  2.34326123598e-14  1.96741952671e-14  1.71847771609e-14  1.47853713343e-14  1.34511650865e-14  1.19208024957e-14  1.09869469573e-14  1.06310271162e-14  9.18798095255e-15  8.30187371382e-15  8.50829611102e-15  7.68632264451e-15  7.24461817262e-15  7.07323516893e-15  7.28172344566e-15  6.74868293675e-15  6.99234713998e-15  6.78940368713e-15  6.19521866298e-15  6.47911949529e-15  6.36992345208e-15  6.26605738269e-15  5.90989111751e-15  6.1225287483e-15  6.14982540479e-15  5.97743981364e-15  5.73680662198e-15  5.6930119633e-15  6.02105314815e-15  5.59874132154e-15  5.5193245304e-15  5.46529370429e-15  5.45986615451e-15  5.9242269718e-15  5.80352062174e-15  5.85821127919e-15  5.43182451461e-15  5.43202536221e-15  5.38684556914e-15  5.63254164272e-15  5.67409275458e-15  5.91261946414e-15  6.32524599885e-15  5.94797515837e-15  5.52477116322e-15  5.89202613444e-15  5.56087998735e-15
 5.64155786366e-15  5.47729935327e-15  5.65016681157e-15  5.28711199429e-15  5.11741808984e-15  5.3278266259e-15  6.13266047768e-15  5.96084706603e-15  5.88699259326e-15  5.62710397237e-15  5.80589626583e-15  5.82070249801e-15  5.5679673742e-15  5.34481542211e-15  5.81079364901e-15  6.25270816956e-15  5.72763403177e-15  5.1489701013e-15  5.66674720765e-15  5.8298734171e-15  5.59779509053e-15  5.5169956971e-15  5.48230684144e-15  5.81831811884e-15  5.82669575277e-15  5.5644990256e-15  5.70309350472e-15  5.53855519235e-15  5.54560489407e-15  5.65428321218e-15  6.02953709976e-15  6.15787740039e-15  6.06133826053e-15  5.63442406483e-15  5.88150829812e-15  5.94986693157e-15  5.91914618038e-15  6.24445924942e-15  5.81877276451e-15  5.98211404156e-15  5.90932464879e-15  6.17024646942e-15  6.24310380328e-15  6.08892985391e-15  6.2174974924e-15  6.46952205201e-15  6.14937755936e-15  6.99284812062e-15  6.89465361431e-15  6.68564788179e-15  7.34862374601e-15  7.59703684499e-15  8.09518028189e-15  8.51243521696e-15  9.22531609435e-15  9.86398921449e-15  1.05837259273e-14  1.161644953e-14  1.29575945555e-14  1.46676184007e-14  1.66736554658e-14  1.9495914544e-14  2.33501152537e-14  2.82103912776e-14  3.58239797001e-14  4.79921121468e-14  7.09365574453e-14  1.31067455361e-13  3.73239576234e-13  1.30470993968e-13  7.11148069288e-14  4.80485773388e-14  3.63237961892e-14  2.83611570386e-14  2.33584313069e-14  1.97437625005e-14  1.71885823438e-14  1.47719749429e-14  1.33394426496e-14  1.17835306533e-14  1.11708337352e-14  9.58910389885e-15  9.32080731858e-15  8.60282671577e-15  8.17947701394e-15  8.09018673169e-15  7.61517158958e-15  7.45853911247e-15  7.47671988591e-15  7.22837483548e-15  6.6420036484e-15  6.61769151949e-15  6.70042064097e-15  6.33397579074e-15  6.58906348874e-15  6.11219288632e-15  6.38572291314e-15  6.10234301375e-15  6.22597075791e-15  6.23162081951e-15  6.51376837284e-15  6.06786576457e-15  5.75752504525e-15  5.84863193218e-15  6.01805430608e-15  5.90621880622e-15  5.6408263992e-15  5.85803401898e-15  5.82355209174e-15  5.68433988979e-15  5.3500518613e-15  5.5716548544e-15  5.28451254902e-15  5.47845789435e-15  5.81465477784e-15  5.56932125329e-15  5.76806271876e-15  5.92586127302e-15  5.67887652025e-15  5.51328671136e-15
 5.80807988412e-15  6.00604939836e-15  5.73244542499e-15  5.32087215417e-15  5.73312984821e-15  5.75698255038e-15  5.31607470976e-15  5.71511981174e-15  5.92231915002e-15  5.66164885839e-15  5.5364132384e-15  5.62551954239e-15  5.16538765303e-15  5.37963099156e-15  6.03589531833e-15  5.68714222242e-15  5.69628983265e-15  5.53079681793e-15  5.33600451985e-15  5.67407303095e-15  5.79119569043e-15  5.68646430166e-15  5.7408004722e-15  6.01185262012e-15  5.83288251481e-15  5.60233695432e-15  5.67325467314e-15  5.75611747974e-15  6.08966999246e-15  5.61122775028e-15  6.07786741218e-15  6.08265101924e-15  6.15143381577e-15  5.85037147775e-15  5.89027031048e-15  6.65893503302e-15  6.13917418412e-15  6.37895847281e-15  6.41810620775e-15  6.37271582087e-15  5.82707573308e-15  6.57278545157e-15  6.35830415453e-15  6.2069019203e-15  6.29236507672e-15  6.70576498935e-15  6.64690753136e-15  6.59866498796e-15  6.73182299465e-15  6.65811476033e-15  7.54449090396e-15  7.83299222744e-15  8.06730006229e-15  8.61476107448e-15  8.37872258433e-15  9.08103898798e-15  9.93222609628e-15  1.04600453727e-14  1.15055572789e-14  1.32007676238e-14  1.48872416799e-14  1.69720043676e-14  1.97668115566e-14  2.35012480223e-14  2.84573263578e-14  3.57464227207e-14  4.79025962714e-14  7.11889374226e-14  1.30470993968e-13  3.74635526784e-13  1.30950486579e-13  7.13450564619e-14  4.83582970283e-14  3.63226290803e-14  2.8345813888e-14  2.31979970442e-14  1.95707042869e-14  1.70190018093e-14  1.44067484025e-14  1.26918995051e-14  1.17318366371e-14  1.03960780447e-14  9.74854221607e-15  9.01616192893e-15  8.73070925534e-15  8.06052728078e-15  7.90402199116e-15  7.47695720145e-15  6.96444586138e-15  6.835121837e-15  6.94935183073e-15  6.58081932555e-15  6.54403229033e-15  6.55679010542e-15  6.64607682688e-15  6.21578726524e-15  6.04647615208e-15  6.06274337051e-15  6.14889893158e-15  6.24646375466e-15  5.91662462421e-15  5.9182232416e-15  5.69240941272e-15  5.86211603179e-15  6.29857723522e-15  5.8187724484e-15  6.06349327327e-15  5.46568956679e-15  5.33812753234e-15  5.68656117074e-15  5.52636070172e-15  5.73619211213e-15  5.61342062031e-15  5.67068708546e-15  6.13878002034e-15  5.95826955775e-15  6.14811997558e-15  6.13983704726e-15  6.01606198587e-15  5.753712677e-15
 6.06157968501e-15  5.66700872583e-15  6.00181363913e-15  5.56191624394e-15  5.72676534197e-15  5.41625408158e-15  5.36995695798e-15  5.79473686624e-15  5.83716211472e-15  5.84608015667e-15  5.79185438852e-15  5.67053815727e-15  5.96811050207e-15  5.61977335023e-15  6.01253854596e-15  5.97486881521e-15  5.84508578758e-15  5.34505597538e-15  5.60780926976e-15  5.71050448015e-15  5.41774361458e-15  5.47951815888e-15  6.0786130568e-15  6.13687652885e-15  6.35086165931e-15  5.92396159579e-15  5.71922794465e-15  5.50491869364e-15  6.14942380888e-15  6.05698118906e-15  6.38407073615e-15  6.3381337769e-15  6.34899849072e-15  5.62667060877e-15  6.02155845956e-15  6.16127662055e-15  6.2512987654e-15  5.66072137967e-15  5.92438082151e-15  6.29150765965e-15  6.00557417939e-15  6.40438148933e-15  6.5242317468e-15  6.52384770608e-15  6.02366546785e-15  6.46598987163e-15  6.5427609592e-15  6.69970652353e-15  6.946729096e-15  6.58690903144e-15  6.89904298274e-15  7.69550882208e-15  7.43853908674e-15  7.79169603818e-15  8.04490177991e-15  8.7195188814e-15  9.25796203621e-15  9.49006165528e-15  1.05629038543e-14  1.16010919939e-14  1.26231849624e-14  1.44120442694e-14  1.67147581904e-14  1.96034390538e-14  2.29967070109e-14  2.86039296656e-14  3.59710936758e-14  4.84970280937e-14  7.11148069288e-14  1.30950486579e-13  3.75689091156e-13  1.31229994949e-13  7.08393035973e-14  4.83139841143e-14  3.5998469226e-14  2.89957348255e-14  2.36377309898e-14  2.03530019007e-14  1.68862873319e-14  1.47474086409e-14  1.3254706725e-14  1.18481105161e-14  1.0576207955e-14  1.00546573133e-14  9.22580203026e-15  8.39096001228e-15  7.88504774242e-15  7.60515830699e-15  7.11785939648e-15  7.15784029794e-15  6.85206263127e-15  6.58491460134e-15  6.4256452496e-15  6.51313221952e-15  6.56533200867e-15  6.25547072168e-15  6.16472818474e-15  6.12104524678e-15  6.19343342355e-15  6.21856763268e-15  5.76697624746e-15  6.07362212948e-15  5.85265560185e-15  6.02137556064e-15  5.80456048381e-15  6.11206760377e-15  5.61850293188e-15  5.59440891723e-15  5.7705582798e-15  5.91129259649e-15  5.98327026463e-15  5.94056730323e-15  5.95776088656e-15  5.69097866514e-15  5.8787098763e-15  5.75634942233e-15  6.086638277e-15  5.97363440124e-15  5.82372913373e-15  5.73181436077e-15
 5.94188829815e-15  5.50315173499e-15  5.80019324248e-15  5.74228835676e-15  5.34170995676e-15  5.72612097222e-15  5.81548244817e-15  5.66496975247e-15  6.54638263681e-15  5.76928740599e-15  6.02692312377e-15  5.88233125654e-15  5.65293806004e-15  5.84129225672e-15  6.02648345431e-15  6.1341599245e-15  6.12336261971e-15  6.13722764019e-15  5.58336764912e-15  5.93531312933e-15  5.73746509331e-15  5.70317462919e-15  5.92320058639e-15  6.00052860011e-15  5.80783219146e-15  6.2564818347e-15  5.40542415183e-15  5.47134157616e-15  5.33305425259e-15  5.8250620615e-15  6.23400225992e-15  6.1950822561e-15  5.83366811125e-15  5.64193605255e-15  5.80501989404e-15  6.34270499741e-15  6.27985454513e-15  5.33601244597e-15  6.14123375327e-15  6.72662364982e-15  5.92082665703e-15  6.37619448103e-15  6.58745915713e-15  6.04839674808e-15  5.95884250152e-15  5.81798275114e-15  6.03416507121e-15  6.3548912659e-15  6.78522873754e-15  6.567671604e-15  6.93984889084e-15  7.1543482866e-15  6.9179520108e-15  7.16627103257e-15  7.91677292028e-15  7.95270173608e-15  8.54219215322e-15  9.16388011041e-15  9.74469119159e-15  1.07501252477e-14  1.16401868283e-14  1.32151213024e-14  1.48910456051e-14  1.69559965332e-14  1.97862552066e-14  2.34593254129e-14  2.90118216079e-14  3.64588100817e-14  4.80485773388e-14  7.13450564619e-14  1.31229994949e-13  3.75815631279e-13  1.30708944241e-13  7.14687045611e-14  4.84700578761e-14  3.66925134142e-14  2.91777949216e-14  2.38248081843e-14  1.97245019283e-14  1.69633808523e-14  1.51838606896e-14  1.32627053865e-14  1.16428627081e-14  1.09685431784e-14  1.01588068926e-14  8.795758202e-15  8.30382094062e-15  8.16937322477e-15  7.7801333277e-15  7.53223843705e-15  7.40320224554e-15  7.21795163135e-15  6.70924697787e-15  7.25513692363e-15  6.82916124183e-15  6.19789183516e-15  6.78254793871e-15  6.22547396401e-15  6.07405024651e-15  5.7282088835e-15  5.69125776628e-15  6.0435321152e-15  5.88400057253e-15  6.27395215093e-15  6.05599748309e-15  6.09894655916e-15  6.19281648568e-15  5.95464121862e-15  6.12050834346e-15  5.87125127847e-15  5.33701223158e-15  5.54293348417e-15  5.76295200015e-15  5.49823872986e-15  5.66943424045e-15  5.22484179057e-15  5.60971196579e-15  5.69783227034e-15  5.91826519109e-15  5.56792832197e-15
 5.75820937876e-15  5.27000249501e-15  5.6959816981e-15  5.6514463476e-15  5.40483728245e-15  6.05734070225e-15  5.56654077919e-15  5.65532679937e-15  6.0530523682e-15  5.37594415912e-15  5.81079512069e-15  5.45067199761e-15  5.80323816897e-15  5.56786372649e-15  5.83337440849e-15  5.63815890349e-15  5.56026191794e-15  5.45966298373e-15  4.98668965375e-15  5.7304501204e-15  5.39819058768e-15  5.72433562228e-15  6.14714228804e-15  6.07272082889e-15  6.07048656994e-15  5.67157918895e-15  5.78536389131e-15  5.98748472473e-15  5.19279176683e-15  5.39032663236e-15  5.6360421476e-15  5.73870665042e-15  5.93126700622e-15  6.07322007595e-15  6.06066970041e-15  6.02058270261e-15  5.96323914439e-15  5.58347295292e-15  5.82705218274e-15  5.96614372114e-15  5.94391396283e-15  6.18595983934e-15  6.37395035062e-15  5.84190371159e-15  6.01946950497e-15  6.15307604539e-15  6.06839929171e-15  6.06932027539e-15  6.55242089134e-15  6.33589223339e-15  6.69181461621e-15  6.89395056356e-15  6.43342412569e-15  7.04394215068e-15  7.17769180415e-15  7.71348263264e-15  8.03394931128e-15  8.33026603387e-15  8.9465545308e-15  9.617881019e-15  1.05677687663e-14  1.21971980222e-14  1.27757552176e-14  1.45181223405e-14  1.69521265968e-14  1.95699076828e-14  2.3353813242e-14  2.87780787419e-14  3.63237961892e-14  4.83582970283e-14  7.08393035973e-14  1.30708944241e-13  3.74280445244e-13  1.30649346471e-13  7.09992086664e-14  4.84316640619e-14  3.64311475248e-14  2.88022543349e-14  2.35335774718e-14  1.92985962289e-14  1.70927402668e-14  1.46901139719e-14  1.2993565988e-14  1.1846062504e-14  1.0728946449e-14  9.69499273494e-15  8.53306086009e-15  8.39493184138e-15  8.1149438895e-15  7.72317276415e-15  7.49749334341e-15  7.0552206614e-15  6.75955553568e-15  7.11583868838e-15  6.63032526216e-15  6.5009860274e-15  6.64197296008e-15  6.32495378294e-15  6.08294958055e-15  5.88669279131e-15  5.5838508149e-15  5.71277347961e-15  5.44617044621e-15  5.94942531443e-15  5.88424582691e-15  5.58907921132e-15  5.98863653853e-15  5.76122665091e-15  6.06578618384e-15  5.75792958984e-15  5.85001967997e-15  5.64829504385e-15  5.57437363432e-15  5.53313680179e-15  5.87943506738e-15  5.57798927499e-15  5.41253550707e-15  5.68994977035e-15  5.50876241539e-15  5.6525477547e-15
 6.02035627372e-15  5.21879939068e-15  5.55645352697e-15  5.35550383134e-15  5.48053116385e-15  5.76786587274e-15  5.30663494264e-15  5.44094855117e-15  5.96882709992e-15  5.61052015761e-15  5.71668613061e-15  5.8521892395e-15  5.84201522403e-15  5.58425319745e-15  5.86404650335e-15  5.61028860035e-15  5.43830259225e-15  5.39593798059e-15  4.97568633246e-15  5.39557171218e-15  5.48992916724e-15  5.32272361317e-15  6.07554435483e-15  5.90825092234e-15  6.09030223262e-15  5.44720878162e-15  5.70254780397e-15  5.87857214543e-15  5.590958294e-15  5.5084346376e-15  5.76046943257e-15  5.6692952371e-15  5.96044698297e-15  5.75952012402e-15  5.74725818902e-15  5.55572851251e-15  5.37196626528e-15  5.50553712144e-15  5.76702020561e-15  5.78725986133e-15  5.94241955921e-15  5.73051491901e-15  5.88622468271e-15  5.76577402715e-15  6.31411138725e-15  6.0357691099e-15  6.21796465298e-15  6.30465624882e-15  6.45455296929e-15  6.53578009735e-15  6.54074521933e-15  7.07446648299e-15  6.84170865077e-15  7.18263055583e-15  7.36753051319e-15  7.51756860129e-15  8.06985956707e-15  8.11279653186e-15  8.55865795818e-15  9.43795377157e-15  9.7065849305e-15  1.07753939863e-14  1.20788757581e-14  1.3031033439e-14  1.52128900618e-14  1.67458350593e-14  1.97060704972e-14  2.34326123598e-14  2.83611570386e-14  3.63226290803e-14  4.83139841143e-14  7.14687045611e-14  1.30649346471e-13  3.74436209545e-13  1.3062447173e-13  7.09982184234e-14  4.84307039172e-14  3.63431488608e-14  2.84926022341e-14  2.37922637003e-14  1.99205734118e-14  1.69005384822e-14  1.46370688739e-14  1.2717245788e-14  1.13804127344e-14  1.02515839999e-14  9.71921840802e-15  9.38256248884e-15  8.72552559924e-15  8.10093553776e-15  7.80694944172e-15  7.25644759732e-15  7.39528699293e-15  6.73001638214e-15  6.7175021409e-15  6.56348664844e-15  6.53239473294e-15  6.2116707212e-15  6.15320565658e-15  5.97082559535e-15  5.98467013656e-15  5.9752331649e-15  5.35379842916e-15  5.94060249891e-15  5.67070476127e-15  6.02419507403e-15  5.92448087662e-15  5.84503959366e-15  5.96872401675e-15  6.21341955299e-15  5.77156229278e-15  5.92148255803e-15  5.5345222738e-15  5.51340452592e-15  5.68447308458e-15  5.51935237187e-15  5.21498817456e-15  5.9323034596e-15  5.58009317453e-15  5.69265407235e-15
 5.77058783268e-15  5.52043987722e-15  5.18431796446e-15  5.21055033599e-15  5.60243788312e-15  5.69759832051e-15  5.18534208584e-15  5.50701937238e-15  5.95621817291e-15  5.60857909945e-15  5.64732215787e-15  5.61111773813e-15  5.82994135535e-15  6.14589645434e-15  6.12270373096e-15  5.96941160247e-15  5.63547550018e-15  5.41196156913e-15  4.93330838359e-15  5.66708308469e-15  5.77865741839e-15  5.82569837841e-15  6.07038874729e-15  5.65575976772e-15  6.43926537966e-15  5.48490247868e-15  5.53323700101e-15  5.85192257859e-15  5.661344792e-15  5.42067618522e-15  5.85924249076e-15  5.79021287119e-15  6.23965694385e-15  5.7277025095e-15  5.87816097555e-15  6.11998916422e-15  5.69441596348e-15  5.76013636779e-15  5.97129011246e-15  6.25722309712e-15  6.04294756489e-15  5.85832044852e-15  5.84433917821e-15  5.76931464688e-15  6.35477229427e-15  5.99152968795e-15  5.94761234523e-15  6.28714442817e-15  6.40176685272e-15  6.23288638774e-15  6.2304561378e-15  6.40609659209e-15  6.12644764607e-15  6.5264602464e-15  6.96715438584e-15  7.19974332631e-15  7.78405493444e-15  7.78550053884e-15  8.37110278982e-15  9.08337355641e-15  9.26281616391e-15  1.001187216e-14  1.11153041393e-14  1.20244456751e-14  1.33582534477e-14  1.45874816854e-14  1.67650888836e-14  1.96741952671e-14  2.33584313069e-14  2.8345813888e-14  3.5998469226e-14  4.84700578761e-14  7.09992086664e-14  1.3062447173e-13  3.74829421298e-13  1.31065288235e-13  7.11793315285e-14  4.83198050141e-14  3.61209383739e-14  2.83790385337e-14  2.37350122809e-14  1.99500809858e-14  1.66439093504e-14  1.47931870847e-14  1.25390037386e-14  1.15544030465e-14  1.04877744482e-14  9.88114631447e-15  9.19292705345e-15  8.47996771703e-15  8.33095583465e-15  7.83582881701e-15  7.46856240061e-15  7.5098895685e-15  7.26836807927e-15  6.93430446541e-15  6.74342138714e-15  6.61889514117e-15  6.34642235485e-15  6.08433005212e-15  5.86521879322e-15  6.09093124732e-15  5.50843955986e-15  5.94441357286e-15  5.811298375e-15  6.03729616255e-15  5.55823108229e-15  6.00965367797e-15  6.10215695029e-15  6.1470668394e-15  5.86992380133e-15  5.90102794398e-15  6.25333663751e-15  5.6569915577e-15  5.56242835008e-15  6.13651459496e-15  5.69922378467e-15  5.78205132192e-15  5.62119103156e-15  5.30559804494e-15
 5.76843787606e-15  5.62488932944e-15  5.56177196455e-15  5.56610060217e-15  5.88925894357e-15  5.23260648767e-15  5.52904388475e-15  5.93905632738e-15  6.01787867835e-15  5.43009452056e-15  5.70480204195e-15  5.70353408847e-15  5.57393492535e-15  5.46437482636e-15  5.86985335478e-15  5.58381537612e-15  5.75837401019e-15  5.30653324133e-15  5.4148254473e-15  5.34287165027e-15  5.56104125124e-15  5.62683815796e-15  5.89268687037e-15  5.2892227273e-15  5.82166731467e-15  5.40909405616e-15  5.423592339e-15  5.69527837638e-15  5.47005590682e-15  5.93440525527e-15  5.97225690085e-15  5.93513634758e-15  5.98046984551e-15  5.90540640085e-15  6.0695539659e-15  5.71265471287e-15  5.60343519829e-15  5.69142390474e-15  6.11768410406e-15  6.14978834537e-15  5.96225504878e-15  6.27624784578e-15  6.32970662335e-15  5.74885784186e-15  6.54130472335e-15  6.12062587057e-15  5.8244019037e-15  6.16666607634e-15  6.34426672669e-15  6.19177228664e-15  6.37878877595e-15  6.75493536509e-15  5.86645068838e-15  6.89710775572e-15  6.82346344274e-15  6.95601977048e-15  7.40745128551e-15  7.43507378896e-15  7.73690226743e-15  8.71227092037e-15  8.9109173734e-15  9.11842905433e-15  1.01319324915e-14  1.03899754561e-14  1.16160865904e-14  1.3041903373e-14  1.51602386933e-14  1.71847771609e-14  1.97437625005e-14  2.31979970442e-14  2.89957348255e-14  3.66925134142e-14  4.84316640619e-14  7.09982184234e-14  1.31065288235e-13  3.75902489232e-13  1.30753790954e-13  7.12423379355e-14  4.76811697083e-14  3.58680745714e-14  2.88033814647e-14  2.36448765189e-14  1.99446899246e-14  1.71000700587e-14  1.48106177035e-14  1.33326257953e-14  1.1929662942e-14  1.10535951087e-14  9.78977826113e-15  8.87629533464e-15  8.87736922422e-15  8.1126534321e-15  7.62157520116e-15  7.692868655e-15  7.33226250354e-15  6.98819557173e-15  7.25884590047e-15  6.84019611095e-15  6.81774243421e-15  6.29249077875e-15  6.09726739365e-15  6.32759729204e-15  5.817994556e-15  5.78430067246e-15  5.8853211075e-15  5.99261857316e-15  5.93550092578e-15  6.28928005421e-15  6.1563009032e-15  6.04013503476e-15  5.80687529286e-15  5.59544811642e-15  6.05933430074e-15  5.65141490457e-15  5.63894958571e-15  5.75402094706e-15  5.55221422452e-15  5.69844860422e-15  5.3728700083e-15  5.58580611747e-15
 5.73812789465e-15  5.39274119483e-15  5.65846288567e-15  5.3988068757e-15  5.60991022544e-15  5.51473378998e-15  5.59012769543e-15  5.58079533015e-15  6.0111614059e-15  6.04265970124e-15  5.79921715346e-15  5.6827969623e-15  5.76119862937e-15  5.7320442278e-15  5.81614320998e-15  5.9189924113e-15  5.73116928943e-15  5.50817180908e-15  5.48739559777e-15  5.6558709509e-15  5.76980007905e-15  5.52362981937e-15  5.81225616989e-15  5.30546265485e-15  5.97433868992e-15  5.97670130232e-15  5.66165572807e-15  6.06230497931e-15  5.36891041992e-15  6.09217863804e-15  5.99746375889e-15  5.9247532355e-15  5.90937703958e-15  5.84462844024e-15  6.07504792578e-15  5.70212863794e-15  5.61071550215e-15  5.64622454011e-15  5.64199377655e-15  5.39624573409e-15  5.74594153797e-15  5.9747416169e-15  5.63517896508e-15  5.52626920502e-15  6.1933530739e-15  5.93530449356e-15  6.14787406165e-15  6.61167113913e-15  6.62236189209e-15  6.27092750758e-15  6.27368247695e-15  6.38221441872e-15  6.45246632292e-15  6.51159647244e-15  7.14832452301e-15  6.98442256272e-15  7.616763733e-15  7.48745076479e-15  7.74086364592e-15  8.5271878218e-15  8.34997161567e-15  8.67004558621e-15  9.2854655404e-15  9.47521974289e-15  1.0967118692e-14  1.17588833921e-14  1.32158228038e-14  1.47853713343e-14  1.71885823438e-14  1.95707042869e-14  2.36377309898e-14  2.91777949216e-14  3.64311475248e-14  4.84307039172e-14  7.11793315285e-14  1.30753790954e-13  3.7347891545e-13  1.30501377146e-13  7.06325334284e-14  4.83216988886e-14  3.64011093739e-14  2.89150873929e-14  2.37010810542e-14  2.01085994966e-14  1.69075795089e-14  1.50160627334e-14  1.30754157698e-14  1.16806970854e-14  1.13975232674e-14  1.04106012976e-14  9.64058791647e-15  8.70183944658e-15  8.11400630332e-15  8.29548701354e-15  8.15388794104e-15  7.15485349813e-15  7.11085737147e-15  7.07106242778e-15  6.56298970976e-15  6.5093367567e-15  6.37845688078e-15  6.66894637798e-15  6.36078047502e-15  6.30823163468e-15  6.22389078035e-15  6.17230327632e-15  5.86663950878e-15  6.10171376743e-15  6.31185007603e-15  6.16807147773e-15  6.05088269766e-15  5.73426741505e-15  5.97765328059e-15  5.82507232693e-15  5.90005131099e-15  6.05729867565e-15  5.68637931307e-15  5.93839891925e-15  6.20466668711e-15  5.95165658546e-15
 5.89604018722e-15  5.70958595287e-15  5.78419172091e-15  6.04684060547e-15  5.52004512468e-15  5.5242288959e-15  5.91379668269e-15  5.59666858291e-15  5.84406666916e-15  5.89633868832e-15  5.69901109608e-15  5.68826387586e-15  5.58265401101e-15  6.03642951055e-15  6.11113246975e-15  5.5505362477e-15  5.62484484714e-15  5.22889905271e-15  5.75717720408e-15  6.25099129953e-15  6.20795418179e-15  6.02313940446e-15  6.31487097768e-15  5.90125103087e-15  5.90183329079e-15  5.79208972366e-15  5.80772016108e-15  5.93188631824e-15  5.76270878034e-15  5.89822202057e-15  6.43563145344e-15  5.88693890924e-15  5.74537743926e-15  5.63228442952e-15  6.06125609196e-15  5.81484214466e-15  5.51335857625e-15  5.67764993095e-15  5.65015335391e-15  6.15768370418e-15  5.61560011368e-15  5.73548759525e-15  6.01576106962e-15  5.8813010176e-15  5.82884543446e-15  5.6439452842e-15  5.9814988717e-15  6.53493858601e-15  6.29506351441e-15  5.89833516048e-15  6.12938828748e-15  6.50420369833e-15  6.12502867672e-15  6.04325582038e-15  6.55836890064e-15  6.46984222915e-15  7.20883819731e-15  6.97970903297e-15  7.36881004834e-15  7.27992458665e-15  7.61816761866e-15  7.95276431633e-15  8.52606025227e-15  9.01417763238e-15  9.64375087112e-15  1.01687152344e-14  1.18521346053e-14  1.34511650865e-14  1.47719749429e-14  1.70190018093e-14  2.03530019007e-14  2.38248081843e-14  2.88022543349e-14  3.63431488608e-14  4.83198050141e-14  7.12423379355e-14  1.30501377146e-13  3.74632991203e-13  1.30772904168e-13  7.10274611255e-14  4.81769076815e-14  3.58362370939e-14  2.83199443322e-14  2.33908773398e-14  1.99808133782e-14  1.70383423839e-14  1.45901990021e-14  1.24760181377e-14  1.17184517586e-14  1.07546249978e-14  1.02932351506e-14  9.1113926279e-15  8.70707770267e-15  8.72605231015e-15  8.19273276126e-15  7.41398724727e-15  7.20970703155e-15  7.17050078717e-15  6.77336800238e-15  6.5259124886e-15  6.86853869362e-15  6.64865072376e-15  5.8938325344e-15  6.00336320133e-15  5.95387677366e-15  6.53396886112e-15  6.41356909898e-15  5.88619346948e-15  6.29129763769e-15  6.04691926459e-15  5.99337244946e-15  5.50314842446e-15  5.63416520734e-15  5.60343631817e-15  5.48451972665e-15  6.01379243036e-15  5.67748293573e-15  5.81989294777e-15  5.69983389718e-15  5.97681350967e-15
 5.95849813703e-15  5.77882677574e-15  5.64748934577e-15  6.03515288287e-15  5.77142277495e-15  5.61165575169e-15  5.87695475095e-15  6.14162516088e-15  5.92732620351e-15  5.95861793256e-15  6.09701582038e-15  6.03165979984e-15  5.95851247766e-15  6.17879280664e-15  6.09198923096e-15  5.7203605401e-15  5.85448795722e-15  5.70915533809e-15  5.8262973602e-15  5.95292006898e-15  5.57187876534e-15  5.82815155517e-15  5.89110111086e-15  5.78570964463e-15  5.81390676813e-15  6.05043576433e-15  5.60913376026e-15  5.63541045406e-15  5.43380585602e-15  5.57947361229e-15  5.94140342295e-15  5.62072620547e-15  5.73986031358e-15  5.44224391153e-15  6.04943304226e-15  5.66864828691e-15  5.54584118703e-15  5.61016372524e-15  5.59100359773e-15  6.06024172523e-15  5.79743371485e-15  5.41270315407e-15  5.92227719326e-15  5.6893986838e-15  5.92606265066e-15  6.05893090708e-15  5.86506329188e-15  6.34801655326e-15  6.37784617181e-15  5.88170505604e-15  5.91294511953e-15  6.38674102937e-15  6.26093373561e-15  5.84186534178e-15  6.49825158529e-15  6.62719877819e-15  6.72135140461e-15  6.49470335699e-15  7.14070135056e-15  7.04745484484e-15  7.35040730399e-15  7.50997992287e-15  7.94101901443e-15  8.30308791359e-15  8.63564114685e-15  9.48163426857e-15  1.03481451108e-14  1.19208024957e-14  1.33394426496e-14  1.44067484025e-14  1.68862873319e-14  1.97245019283e-14  2.35335774718e-14  2.84926022341e-14  3.61209383739e-14  4.76811697083e-14  7.06325334284e-14  1.30772904168e-13  3.75459971169e-13  1.31157514934e-13  7.14831860652e-14  4.81620873965e-14  3.63198149454e-14  2.91718922279e-14  2.40735726304e-14  2.00337649504e-14  1.68162750384e-14  1.466262207e-14  1.30901810867e-14  1.22680477021e-14  1.10571323333e-14  9.84302829341e-15  8.89772169401e-15  8.72705788637e-15  8.21037417957e-15  7.80858832547e-15  7.75021395239e-15  7.60094692867e-15  6.76157966748e-15  6.73891160099e-15  6.40635188941e-15  6.73857870195e-15  5.87204381789e-15  6.3850923352e-15  6.12226196873e-15  6.33755549726e-15  6.17788793922e-15  6.38703859486e-15  6.41638957026e-15  6.25629889852e-15  6.05333688969e-15  6.03829139711e-15  5.92554268922e-15  5.78107681466e-15  5.53571652394e-15  5.79288658112e-15  5.43547913908e-15  6.14601691727e-15  5.92789297021e-15  6.19306039701e-15
 5.72027557538e-15  5.83023767424e-15  5.35483861298e-15  5.59707104588e-15  5.95694913081e-15  5.62787623148e-15  5.91775621061e-15  6.11087272799e-15  6.21664182074e-15  5.96245299267e-15  5.93221250854e-15  5.67660070555e-15  5.52713936718e-15  5.93112270116e-15  5.7510023276e-15  5.44008706491e-15  6.04517268282e-15  5.45213588624e-15  5.50869060207e-15  6.12673485366e-15  5.84466704913e-15  5.46754914539e-15  5.57551970398e-15  5.34242463797e-15  5.48951105146e-15  5.33632703884e-15  5.66999139605e-15  5.31369401132e-15  5.40281516552e-15  5.42809071412e-15  5.19759788629e-15  5.29278764409e-15  5.29963071117e-15  5.74448152197e-15  5.89823831359e-15  5.61012669785e-15  5.8881955034e-15  5.61156781512e-15  5.66886143824e-15  6.19001572039e-15  5.79089487337e-15  5.63299048288e-15  5.60980100583e-15  5.66738519092e-15  5.58535802797e-15  5.55364599736e-15  5.85809512058e-15  5.91343427348e-15  6.17325356316e-15  5.72380564471e-15  5.84282728107e-15  6.09775524092e-15  6.14865201133e-15  5.90888999108e-15  5.92783582718e-15  6.50497504081e-15  6.90739542105e-15  6.25191336575e-15  7.09496076074e-15  7.02763255758e-15  7.14242046232e-15  7.45022579517e-15  7.92965003416e-15  8.19302894273e-15  8.60042382511e-15  8.88946105488e-15  9.39575057658e-15  1.09869469573e-14  1.17835306533e-14  1.26918995051e-14  1.47474086409e-14  1.69633808523e-14  1.92985962289e-14  2.37922637003e-14  2.83790385337e-14  3.58680745714e-14  4.83216988886e-14  7.10274611255e-14  1.31157514934e-13  3.75810278827e-13  1.31355631977e-13  7.12978464912e-14  4.83253179603e-14  3.64493241741e-14  2.89528931873e-14  2.35207250778e-14  1.93849925445e-14  1.69267197409e-14  1.47600137837e-14  1.28443941129e-14  1.18117031109e-14  1.05864441115e-14  9.78784683282e-15  9.51826604333e-15  8.85878296515e-15  8.09569311046e-15  7.76172277792e-15  7.65822977125e-15  7.38477555838e-15  7.04376318229e-15  7.12487869286e-15  6.69989335681e-15  6.18382348753e-15  6.37975610259e-15  6.11895152998e-15  6.25378921383e-15  6.33974654435e-15  6.60374464885e-15  6.28501596055e-15  6.37530200146e-15  6.50085943203e-15  6.0829612863e-15  6.19302478161e-15  6.30442676105e-15  5.92597134602e-15  4.97534955564e-15  5.63860007306e-15  5.62479589095e-15  5.66265999815e-15  5.66712740695e-15
 5.63176929137e-15  5.73709399147e-15  5.76109933277e-15  5.68635901349e-15  5.72733925711e-15  5.73043636331e-15  5.82033161084e-15  5.83397413494e-15  5.9919571572e-15  6.31098180138e-15  6.3276869447e-15  5.57198359663e-15  5.88273989328e-15  5.74714376338e-15  5.47923611712e-15  5.43901084061e-15  5.89385696014e-15  5.3485450012e-15  5.33170736664e-15  5.81756715153e-15  5.91646943322e-15  5.61966743685e-15  5.90568213044e-15  5.93840140614e-15  6.0348034652e-15  5.68526505966e-15  5.82406280482e-15  5.33185627786e-15  5.66254847003e-15  5.50064422271e-15  5.17703618256e-15  5.25793883122e-15  5.54953465306e-15  5.82641333199e-15  6.02099592348e-15  5.9905919169e-15  6.05636563462e-15  5.81791749286e-15  5.85534589018e-15  5.76681694916e-15  5.86018484146e-15  5.78530124019e-15  5.86620077337e-15  6.09527008589e-15  6.02872650971e-15  5.68897229878e-15  5.89210747925e-15  5.96502093397e-15  5.98654291968e-15  5.97065271939e-15  5.93932401e-15  5.96779956504e-15  5.55548117977e-15  5.32309342416e-15  5.77162417309e-15  5.63452333987e-15  6.60407892758e-15  5.90898984307e-15  6.67321265959e-15  6.65710391068e-15  6.8994957644e-15  7.24276787864e-15  7.97730485951e-15  8.00539231386e-15  8.44856252505e-15  8.67183181569e-15  9.34667683041e-15  1.06310271162e-14  1.11708337352e-14  1.17318366371e-14  1.3254706725e-14  1.51838606896e-14  1.70927402668e-14  1.99205734118e-14  2.37350122809e-14  2.88033814647e-14  3.64011093739e-14  4.81769076815e-14  7.14831860652e-14  1.31355631977e-13  3.7474071537e-13  1.30922935678e-13  7.06388538732e-14  4.85276249723e-14  3.63144470439e-14  2.86668902113e-14  2.31889090333e-14  1.97319346218e-14  1.7121971899e-14  1.46324135557e-14  1.33781503987e-14  1.14352365673e-14  1.07626191178e-14  1.03069576126e-14  9.53596450777e-15  8.7061281105e-15  8.07549959705e-15  7.78483585059e-15  7.41093665779e-15  7.05234739675e-15  6.88494565991e-15  6.47571888078e-15  5.93224372867e-15  6.1392266676e-15  6.2970587025e-15  6.04852012987e-15  5.99318181667e-15  5.8946028585e-15  6.13084302695e-15  5.96728235409e-15  5.95493893769e-15  5.51914438662e-15  5.68091849523e-15  5.87114567952e-15  5.76022166352e-15  5.46678087036e-15  6.02277186152e-15  5.81974832409e-15  5.7917112265e-15  6.18040500612e-15
 6.0742473464e-15  5.79734100694e-15  5.71728886478e-15  5.49409722606e-15  5.52054928083e-15  5.56425783683e-15  5.96230030442e-15  5.86102618439e-15  6.20394832338e-15  6.14633320485e-15  5.96702203975e-15  5.34958775134e-15  5.88743708294e-15  6.02789783621e-15  6.14344503345e-15  5.95015037016e-15  6.26433803998e-15  5.18446952281e-15  5.20799834464e-15  5.73380700096e-15  6.01799102141e-15  5.72123314151e-15  5.73587620843e-15  5.60234724636e-15  5.95542272581e-15  5.87779337116e-15  6.07324414007e-15  5.64274111264e-15  5.50604659115e-15  5.4382343737e-15  5.72111674501e-15  5.52551257812e-15  5.7822738133e-15  5.4402354559e-15  5.99725863183e-15  5.89340663465e-15  5.68408096065e-15  5.81673250448e-15  6.03715064892e-15  5.75736343634e-15  5.69683581082e-15  5.75473154767e-15  5.57417080453e-15  6.156514391e-15  6.15108076442e-15  5.7270806657e-15  5.87462474322e-15  5.81706497102e-15  5.82964655182e-15  6.12113733092e-15  5.51750838387e-15  5.78126525247e-15  6.10911123752e-15  5.92196323087e-15  6.39997517257e-15  6.0488201e-15  6.52095780607e-15  6.3578970351e-15  6.80988877445e-15  6.68488260234e-15  6.72673010524e-15  7.13449686395e-15  7.54307400076e-15  7.5570865375e-15  8.18811750407e-15  8.47271031704e-15  8.98867078844e-15  9.18798095255e-15  9.58910389885e-15  1.03960780447e-14  1.18481105161e-14  1.32627053865e-14  1.46901139719e-14  1.69005384822e-14  1.99500809858e-14  2.36448765189e-14  2.89150873929e-14  3.58362370939e-14  4.81620873965e-14  7.12978464912e-14  1.30922935678e-13  3.76356256255e-13  1.30411525537e-13  7.09023156138e-14  4.82459194616e-14  3.62043400703e-14  2.82872964865e-14  2.32363916277e-14  1.95912940221e-14  1.66715297148e-14  1.46291628043e-14  1.24444831676e-14  1.15209877947e-14  1.07382038254e-14  9.87238510344e-15  9.49176096051e-15  8.71132070729e-15  8.26233915353e-15  7.69728392963e-15  7.43468173371e-15  7.08291697683e-15  6.96932545896e-15  6.37855830509e-15  6.62414761989e-15  6.42660545891e-15  6.29443152012e-15  6.16047419004e-15  5.93371413021e-15  6.18131880269e-15  6.12355591996e-15  5.99121071028e-15  5.92684952778e-15  6.02099275411e-15  6.4082061123e-15  5.95808421145e-15  5.80658643213e-15  5.92218092599e-15  5.86228375601e-15  5.78318055569e-15  5.94063811329e-15
 5.33284960856e-15  5.61010298439e-15  5.76629615581e-15  5.74568394103e-15  5.04977647693e-15  5.46013815007e-15  5.62567247988e-15  5.40235495792e-15  5.97147944356e-15  5.74884276446e-15  5.74274570111e-15  5.24932819245e-15  5.1685309625e-15  5.60547835908e-15  5.73623935832e-15  5.5695757915e-15  5.78745128478e-15  5.32749144582e-15  5.38745475294e-15  5.5712067186e-15  5.67936177698e-15  5.68180631724e-15  5.97290683308e-15  5.45149270048e-15  5.45775111089e-15  5.64645009341e-15  5.64251287462e-15  5.83768152184e-15  5.63770854592e-15  5.70401821009e-15  5.84200275393e-15  5.51452622072e-15  5.68302600443e-15  5.84839855175e-15  6.03602283323e-15  5.68401232133e-15  5.45661761736e-15  5.58692348289e-15  5.64432166594e-15  5.58084845938e-15  6.04432602106e-15  6.12211759924e-15  5.7505544976e-15  5.82052307876e-15  5.85365456819e-15  5.9658498547e-15  6.04998435506e-15  5.75257385461e-15  5.86822105572e-15  6.17332886208e-15  5.90817631581e-15  5.99413455795e-15  6.2114603398e-15  5.92099318525e-15  6.13268263833e-15  5.89258495993e-15  6.6054935842e-15  6.35203232197e-15  6.53332084556e-15  6.09631332028e-15  6.30523851862e-15  6.38662779492e-15  6.90287638475e-15  7.12715103602e-15  7.28154862805e-15  7.71195971546e-15  8.04934875689e-15  8.30187371382e-15  9.32080731858e-15  9.74854221607e-15  1.0576207955e-14  1.16428627081e-14  1.2993565988e-14  1.46370688739e-14  1.66439093504e-14  1.99446899246e-14  2.37010810542e-14  2.83199443322e-14  3.63198149454e-14  4.83253179603e-14  7.06388538732e-14  1.30411525537e-13  3.74293072039e-13  1.30813311111e-13  7.11608405516e-14  4.85309320502e-14  3.59572258702e-14  2.85321643291e-14  2.32607592205e-14  1.95418087618e-14  1.6752076083e-14  1.42093287621e-14  1.27610802134e-14  1.14981814563e-14  1.05245916841e-14  1.00233456299e-14  8.94308168268e-15  8.162212756e-15  8.00450865082e-15  7.86500136952e-15  7.44066758815e-15  6.9116955198e-15  6.38106387575e-15  6.18708025418e-15  6.17797385395e-15  6.76418833736e-15  6.53300194819e-15  6.6945659415e-15  6.19706282942e-15  6.07382258744e-15  5.74986795196e-15  6.12859526952e-15  6.23604635789e-15  6.11399947611e-15  6.2523953792e-15  5.84514226993e-15  6.00182839138e-15  5.81873985256e-15  5.75750894673e-15  5.51386937123e-15
 5.68909863909e-15  5.64877099587e-15  5.7760284223e-15  5.90793762012e-15  5.56273912128e-15  6.12088408493e-15  5.69473356346e-15  5.67547317902e-15  5.71607731081e-15  6.02767823788e-15  5.45133388656e-15  5.49765168593e-15  5.30759579055e-15  6.07090412611e-15  5.85715724612e-15  5.50326239108e-15  6.32887671575e-15  5.66022987242e-15  5.78841898801e-15  6.16313438165e-15  5.84984354631e-15  5.72184828532e-15  6.12673210129e-15  5.62634260949e-15  5.88609817609e-15  5.50118405811e-15  6.12460820459e-15  5.62689319049e-15  5.48117256663e-15  5.61093241639e-15  5.99586098342e-15  5.20157464023e-15  5.854361841e-15  5.69310877414e-15  6.07183046611e-15  5.60815411639e-15  5.71248509159e-15  5.92545925892e-15  5.75110823491e-15  6.0480546329e-15  5.81292323861e-15  5.66736561008e-15  5.44607882869e-15  5.97126251991e-15  6.19927172919e-15  5.47493140575e-15  5.97153778083e-15  5.81505198611e-15  6.06886419e-15  5.9367580735e-15  6.02797619743e-15  5.87378553309e-15  6.03221206899e-15  6.25921513579e-15  6.36271227366e-15  6.28447346626e-15  6.35912406171e-15  5.84636124611e-15  6.67783167937e-15  6.28939548815e-15  6.10060067407e-15  6.90787957686e-15  6.78542512093e-15  6.95710440479e-15  7.08023272315e-15  7.49840094524e-15  7.76675297786e-15  8.50829611102e-15  8.60282671577e-15  9.01616192893e-15  1.00546573133e-14  1.09685431784e-14  1.1846062504e-14  1.2717245788e-14  1.47931870847e-14  1.71000700587e-14  2.01085994966e-14  2.33908773398e-14  2.91718922279e-14  3.64493241741e-14  4.85276249723e-14  7.09023156138e-14  1.30813311111e-13  3.75252870791e-13  1.30578322685e-13  7.10845915944e-14  4.8245436176e-14  3.62581546006e-14  2.84008947776e-14  2.34879024611e-14  1.96223132255e-14  1.65829576647e-14  1.48321973582e-14  1.27874780321e-14  1.16659467027e-14  1.06922323284e-14  9.47291161533e-15  9.24696510565e-15  8.27050998759e-15  8.04333846207e-15  7.4048390181e-15  7.46992876098e-15  7.27812725792e-15  6.93200923642e-15  6.71197164531e-15  6.37336437021e-15  6.58334825278e-15  6.81644774133e-15  7.09440183384e-15  6.66189269059e-15  6.10960729434e-15  6.04735819684e-15  6.11720782462e-15  6.07270117531e-15  5.93001435218e-15  6.22876944429e-15  6.18345482116e-15  5.68295187916e-15  5.76925423945e-15  6.21487474765e-15
 5.80807255564e-15  5.97092307247e-15  5.90482199972e-15  5.60688989441e-15  5.19107180822e-15  5.57327333123e-15  5.67689686267e-15  5.54766495695e-15  5.62836771955e-15  5.6308248238e-15  5.4329350773e-15  5.43929570922e-15  5.19018353282e-15  5.58035394955e-15  5.93303982812e-15  5.27301986324e-15  5.66941679143e-15  5.44707394269e-15  5.32640026466e-15  5.72768946716e-15  5.62860685069e-15  5.61811043742e-15  5.70282413125e-15  5.62699998784e-15  6.02855219126e-15  5.92568461172e-15  5.82957709551e-15  5.75171930433e-15  5.85653966591e-15  5.6423933357e-15  5.98128017317e-15  5.74002728631e-15  5.73246084774e-15  5.91756374738e-15  5.70091325279e-15  5.2844820882e-15  5.88472609999e-15  6.2548474007e-15  5.55952988716e-15  5.70380902267e-15  5.50888444594e-15  5.57149186372e-15  5.18888747642e-15  5.98867478348e-15  5.80275610281e-15  5.66427484624e-15  5.98730610844e-15  5.98495340388e-15  6.08520019205e-15  6.02813977111e-15  5.73491088847e-15  5.51350052521e-15  6.4981042756e-15  5.89788867614e-15  5.92756402467e-15  6.3156972888e-15  6.04435831703e-15  5.95801401788e-15  6.70147417026e-15  5.78981116901e-15  6.22587476891e-15  5.89696998317e-15  6.46696705698e-15  6.5298040764e-15  6.64331029453e-15  6.74498870208e-15  6.95823019265e-15  7.68632264451e-15  8.17947701394e-15  8.73070925534e-15  9.22580203026e-15  1.01588068926e-14  1.0728946449e-14  1.13804127344e-14  1.25390037386e-14  1.48106177035e-14  1.69075795089e-14  1.99808133782e-14  2.40735726304e-14  2.89528931873e-14  3.63144470439e-14  4.82459194616e-14  7.11608405516e-14  1.30578322685e-13  3.75005287887e-13  1.30557872168e-13  7.09796088999e-14  4.82556824153e-14  3.63194597907e-14  2.87046968235e-14  2.33465235668e-14  1.98302204088e-14  1.70305683654e-14  1.45606238397e-14  1.27895657983e-14  1.15126367209e-14  1.08834448597e-14  9.67528170621e-15  8.99291318512e-15  8.54003631282e-15  7.70244686554e-15  7.79126978929e-15  7.72169740701e-15  7.23081371929e-15  7.22335340124e-15  6.83251593319e-15  6.69522923493e-15  6.41040229157e-15  6.98140129284e-15  6.13321629317e-15  5.79031449702e-15  5.70815206811e-15  5.95294328264e-15  5.90723439058e-15  5.81792922912e-15  6.15762842765e-15  5.95266145873e-15  5.98470591373e-15  5.94405348984e-15  6.29652785668e-15
 5.56559212191e-15  5.99448592964e-15  5.870370049e-15  5.51841992821e-15  5.26174622513e-15  5.54990688359e-15  5.84481620332e-15  5.66417257926e-15  5.57483747364e-15  5.81488220596e-15  5.63017636106e-15  5.80115415596e-15  5.32830975959e-15  5.97240988219e-15  5.73721882315e-15  5.38420609256e-15  5.56729939321e-15  5.57632047199e-15  5.70822571978e-15  5.66618271857e-15  5.4977825248e-15  6.05094934371e-15  5.77461643418e-15  5.43265021606e-15  6.05992665273e-15  6.03195640141e-15  5.60502646432e-15  5.98145322798e-15  5.98789478125e-15  5.93036148907e-15  5.7793315982e-15  5.6371947175e-15  5.60896972286e-15  5.36777144278e-15  5.23113926851e-15  5.72399844434e-15  5.62965212237e-15  5.94607775704e-15  5.48392527327e-15  5.27228940927e-15  5.42026189853e-15  5.39087682174e-15  5.33085028329e-15  5.44880982524e-15  5.35767448231e-15  5.14463379616e-15  5.34746748693e-15  5.63428664643e-15  5.74472435442e-15  5.62760854864e-15  5.75064316915e-15  5.76544241709e-15  6.11969166399e-15  6.19316257197e-15  5.70469573592e-15  5.93020248451e-15  6.13546579946e-15  6.14775087983e-15  6.68028027328e-15  6.13637961804e-15  6.38575891695e-15  6.00353025454e-15  6.20190665492e-15  6.52219697469e-15  6.67293713166e-15  6.70282914197e-15  6.7415200863e-15  7.24461817262e-15  8.09018673169e-15  8.06052728078e-15  8.39096001228e-15  8.795758202e-15  9.69499273494e-15  1.02515839999e-14  1.15544030465e-14  1.33326257953e-14  1.50160627334e-14  1.70383423839e-14  2.00337649504e-14  2.35207250778e-14  2.86668902113e-14  3.62043400703e-14  4.85309320502e-14  7.10845915944e-14  1.30557872168e-13  3.76133250086e-13  1.31120268939e-13  7.1353690621e-14  4.84792639355e-14  3.6423349484e-14  2.8779094129e-14  2.36122707368e-14  1.95031153329e-14  1.67445031872e-14  1.45767409283e-14  1.29678195508e-14  1.15910555439e-14  1.0590570052e-14  9.63005672463e-15  9.12186042108e-15  8.205433442e-15  7.89566234984e-15  7.5778310041e-15  7.13671824851e-15  6.95086042708e-15  7.09491269485e-15  6.4951454126e-15  6.48643335986e-15  6.22130793982e-15  6.28657034785e-15  5.75829869181e-15  5.82271498395e-15  6.13436757576e-15  6.08360691367e-15  6.05117944451e-15  5.97613561769e-15  6.00324406619e-15  5.61800759523e-15  5.85832451712e-15  6.25153208925e-15
 5.63783669151e-15  5.64802558101e-15  5.49363810112e-15  5.40722884121e-15  5.61970456701e-15  5.59600299287e-15  6.09662414561e-15  5.90877915464e-15  5.59179239902e-15  5.99217622043e-15  5.71772384333e-15  6.10735134361e-15  5.82964128841e-15  5.67970992091e-15  5.50259793005e-15  5.2617771284e-15  5.6797680953e-15  5.68190369977e-15  5.94543646206e-15  5.69312601397e-15  5.70777449846e-15  6.03758114511e-15  5.53802502058e-15  5.27957259525e-15  6.11404720711e-15  5.84911552468e-15  5.80981023707e-15  5.55711003349e-15  6.08273601053e-15  5.85401965745e-15  5.72405422213e-15  5.87846467004e-15  5.79405165819e-15  5.68299333969e-15  5.67772011004e-15  5.51089942348e-15  5.7332105668e-15  5.92766436796e-15  5.66487358924e-15  5.48533767139e-15  5.66356338094e-15  5.46955757381e-15  5.80953484062e-15  5.59180168283e-15  5.36606701618e-15  5.28661121885e-15  5.65099918202e-15  5.48414782024e-15  5.84431323727e-15  5.94137218487e-15  5.54143047738e-15  5.95419544715e-15  5.64222382152e-15  5.63376618789e-15  5.87611088167e-15  6.07295871865e-15  5.90690390437e-15  5.98331160669e-15  6.28789495051e-15  6.04739911911e-15  5.9300809578e-15  5.68887840648e-15  6.41913986867e-15  6.10186827371e-15  6.33168177326e-15  6.3529255146e-15  6.69635913422e-15  7.07323516893e-15  7.61517158958e-15  7.90402199116e-15  7.88504774242e-15  8.30382094062e-15  8.53306086009e-15  9.71921840802e-15  1.04877744482e-14  1.1929662942e-14  1.30754157698e-14  1.45901990021e-14  1.68162750384e-14  1.93849925445e-14  2.31889090333e-14  2.82872964865e-14  3.59572258702e-14  4.8245436176e-14  7.09796088999e-14  1.31120268939e-13  3.75943842154e-13  1.30976703669e-13  7.08969302293e-14  4.82642912117e-14  3.60460352181e-14  2.88962962669e-14  2.34870022672e-14  1.97207377165e-14  1.6532930331e-14  1.44840314144e-14  1.34824267902e-14  1.15667630902e-14  1.0028854497e-14  9.50958750735e-15  8.9325104757e-15  8.27299885543e-15  8.05473072939e-15  7.70562255207e-15  7.67134041551e-15  7.31100783275e-15  7.143789125e-15  6.76573907286e-15  6.55395693775e-15  6.4800333838e-15  6.18769666024e-15  6.26538564117e-15  6.18313574276e-15  5.95134244664e-15  5.78853618706e-15  5.7693951966e-15  6.23567447368e-15  5.94660784586e-15  6.03162806628e-15  5.76471242652e-15
 5.35267052577e-15  5.9334077735e-15  5.95607038966e-15  5.63224942183e-15  5.35655090398e-15  5.54896829891e-15  5.90261959406e-15  5.57305843248e-15  5.47807747215e-15  6.03765587282e-15  5.68600361859e-15  5.50338782518e-15  5.55641605831e-15  5.83053733006e-15  5.65823447691e-15  5.16707164403e-15  5.83065502424e-15  5.02197860379e-15  6.14831772172e-15  5.96739695076e-15  5.55942137261e-15  5.62398707535e-15  5.49156376748e-15  5.48457481872e-15  5.53963716426e-15  5.85962281178e-15  5.30647315944e-15  5.19042121447e-15  5.75530709307e-15  5.91284407294e-15  5.85698116612e-15  6.05433447819e-15  6.21108908118e-15  5.69391281968e-15  5.39284828331e-15  5.51214195471e-15  5.979621052e-15  5.76383078888e-15  5.74843050259e-15  5.49618312355e-15  5.7075946779e-15  5.31400266894e-15  5.22520448088e-15  5.61548509405e-15  5.36027662047e-15  5.80549977052e-15  5.84971987775e-15  5.63704424243e-15  5.69627714083e-15  5.8142801786e-15  5.86068839928e-15  5.95481019488e-15  5.94832148442e-15  5.53416347575e-15  5.96468667184e-15  6.0872624241e-15  5.76883605328e-15  5.88620491662e-15  6.17794311138e-15  6.08645809273e-15  6.30895941785e-15  5.84743225217e-15  6.17758843815e-15  6.2363822713e-15  6.21457028998e-15  6.37730246933e-15  7.00093443437e-15  7.28172344566e-15  7.45853911247e-15  7.47695720145e-15  7.60515830699e-15  8.16937322477e-15  8.39493184138e-15  9.38256248884e-15  9.88114631447e-15  1.10535951087e-14  1.16806970854e-14  1.24760181377e-14  1.466262207e-14  1.69267197409e-14  1.97319346218e-14  2.32363916277e-14  2.85321643291e-14  3.62581546006e-14  4.82556824153e-14  7.1353690621e-14  1.30976703669e-13  3.75470399984e-13  1.31400537067e-13  7.14844368696e-14  4.812708908e-14  3.61730292283e-14  2.83539654295e-14  2.35471439861e-14  1.94524376437e-14  1.69940585538e-14  1.51757383337e-14  1.32899153247e-14  1.17025940285e-14  1.10123875399e-14  1.01155160274e-14  9.04111282141e-15  8.22443823774e-15  8.21625752772e-15  7.53490227215e-15  7.45855404383e-15  7.16893263659e-15  7.00842635654e-15  6.6271350158e-15  6.75044911951e-15  6.32031396204e-15  6.11505070524e-15  6.26850488655e-15  6.50955354192e-15  6.05604743422e-15  6.06317547563e-15  6.30036337425e-15  6.13017535801e-15  5.95804438749e-15  5.61680892115e-15
 5.69668439677e-15  6.28603298808e-15  5.76138817331e-15  5.54320778254e-15  5.48079190506e-15  5.78537016121e-15  5.99603751794e-15  5.81138095193e-15  5.89232374347e-15  5.49366099141e-15  5.73100326824e-15  5.12601021702e-15  5.60685288421e-15  5.82789402752e-15  5.74318718634e-15  5.58665014249e-15  6.26077873956e-15  5.7319653683e-15  5.67565135135e-15  5.92311465073e-15  5.89361703033e-15  5.95855124186e-15  5.71306544942e-15  5.13909229543e-15  5.81050141841e-15  5.77165044585e-15  5.66964536505e-15  5.60571520813e-15  5.61057410225e-15  5.68022261854e-15  5.60503570457e-15  5.8727377353e-15  5.61687715619e-15  5.95512359202e-15  5.67142372619e-15  5.59526307116e-15  5.68391396536e-15  6.3090885515e-15  5.77264799927e-15  5.54323893217e-15  5.55566024161e-15  5.4711502197e-15  5.70369373873e-15  5.67417530587e-15  5.76882042675e-15  5.86994154489e-15  5.90584024888e-15  5.73061978337e-15  5.53867909357e-15  5.58298014674e-15  5.42075730375e-15  5.82373599139e-15  5.85211509572e-15  5.79819144928e-15  5.95196697652e-15  5.78818882107e-15  5.64205885984e-15  5.84088176621e-15  6.28458291172e-15  6.11358390396e-15  5.82592237699e-15  6.16237534355e-15  5.94675201358e-15  6.03576756318e-15  6.4924258088e-15  6.48974956856e-15  6.80030356744e-15  6.74868293675e-15  7.47671988591e-15  6.96444586138e-15  7.11785939648e-15  7.7801333277e-15  8.1149438895e-15  8.72552559924e-15  9.19292705345e-15  9.78977826113e-15  1.13975232674e-14  1.17184517586e-14  1.30901810867e-14  1.47600137837e-14  1.7121971899e-14  1.95912940221e-14  2.32607592205e-14  2.84008947776e-14  3.63194597907e-14  4.84792639355e-14  7.08969302293e-14  1.31400537067e-13  3.75789413573e-13  1.31280563367e-13  7.07676630849e-14  4.8389100932e-14  3.64411442805e-14  2.87692926775e-14  2.34906225439e-14  1.97054004118e-14  1.69490280217e-14  1.46670747301e-14  1.26734647722e-14  1.19904183132e-14  1.0976566902e-14  1.00479503027e-14  8.91285101119e-15  8.53227254216e-15  8.10414814819e-15  7.79571898584e-15  7.72896717394e-15  6.76395824702e-15  6.64954165931e-15  6.56904050374e-15  6.83136493609e-15  6.38451753422e-15  6.29857725453e-15  6.43221126663e-15  6.56740670499e-15  6.2345900458e-15  6.50697942184e-15  6.18091003511e-15  5.94377282162e-15  6.01234804352e-15
 5.89483622006e-15  5.97190934022e-15  6.33349870796e-15  6.00484557725e-15  5.81554492923e-15  5.81498455145e-15  6.1427585519e-15  6.07023371072e-15  6.10755385824e-15  5.63008116781e-15  5.96766526348e-15  5.76833203453e-15  6.1531916345e-15  5.78941828628e-15  5.74054664038e-15  5.66965811928e-15  5.76355787233e-15  5.2284615333e-15  5.49114047146e-15  6.07750010564e-15  5.97254732937e-15  5.7324563012e-15  5.36390570786e-15  6.15485521521e-15  6.00869413912e-15  5.93687374218e-15  5.82320253038e-15  5.76821906191e-15  5.80429295861e-15  5.2655183549e-15  5.46723384695e-15  5.82784829187e-15  6.00597157509e-15  5.96870766191e-15  5.59149579915e-15  5.82923423535e-15  5.97867318066e-15  6.07822797662e-15  6.04339065503e-15  5.79195697471e-15  5.8771130633e-15  5.39528339288e-15  5.85071317227e-15  6.02502527521e-15  5.72431398487e-15  5.97923127635e-15  6.14459711499e-15  6.09295141714e-15  5.7983339486e-15  5.95530438882e-15  5.88607022959e-15  5.71737925978e-15  5.78656671898e-15  5.5661605985e-15  6.16733538748e-15  6.33213950075e-15  5.76527453798e-15  5.94927540004e-15  6.19924222809e-15  6.7110885513e-15  6.4144305953e-15  5.95874794608e-15  5.91960812506e-15  6.11459864892e-15  6.47645657643e-15  6.34689332974e-15  6.66712229802e-15  6.99234713998e-15  7.22837483548e-15  6.835121837e-15  7.15784029794e-15  7.53223843705e-15  7.72317276415e-15  8.10093553776e-15  8.47996771703e-15  8.87629533464e-15  1.04106012976e-14  1.07546249978e-14  1.22680477021e-14  1.28443941129e-14  1.46324135557e-14  1.66715297148e-14  1.95418087618e-14  2.34879024611e-14  2.87046968235e-14  3.6423349484e-14  4.82642912117e-14  7.14844368696e-14  1.31280563367e-13  3.76123956486e-13  1.30923287687e-13  7.11872201567e-14  4.85258789785e-14  3.64415038041e-14  2.84552211771e-14  2.32907294884e-14  1.95223511562e-14  1.69085632754e-14  1.44919967914e-14  1.28046365019e-14  1.15186374838e-14  1.05824842536e-14  9.54063917401e-15  9.02171327789e-15  8.56631960944e-15  8.02241020694e-15  8.17525347905e-15  7.73333766878e-15  7.33665534687e-15  6.81024484012e-15  6.5199271364e-15  6.49368175318e-15  6.4740282299e-15  6.29753997534e-15  6.30392898148e-15  6.15171059443e-15  6.21643314846e-15  6.00717969841e-15  6.18723062302e-15  6.27596429887e-15
 6.04707017346e-15  6.25844924587e-15  6.13232031569e-15  5.95887265822e-15  5.75454887392e-15  5.91122930142e-15  6.09395054622e-15  5.75549167676e-15  5.92756192303e-15  5.65507918624e-15  5.67659738321e-15  5.74503754018e-15  5.77553383215e-15  5.64809904043e-15  6.03676166587e-15  5.85971916803e-15  5.71171502779e-15  5.37012858421e-15  5.04734097223e-15  5.69440243807e-15  5.80256607509e-15  6.01363646327e-15  5.88274991926e-15  5.87074146635e-15  5.58289422516e-15  5.99412999291e-15  5.84015441558e-15  5.39031172349e-15  5.53574195395e-15  5.38645357819e-15  5.79892466078e-15  5.63021513154e-15  6.09526849381e-15  6.07502572883e-15  6.04983170832e-15  5.97539324804e-15  5.81545872415e-15  5.68334514294e-15  5.840074561e-15  5.50199060663e-15  5.76585140375e-15  5.21154362653e-15  5.41911171913e-15  5.5438253344e-15  5.68364298126e-15  5.71337710783e-15  6.02407010325e-15  5.8630728736e-15  5.53314437123e-15  5.91987453303e-15  6.03245539461e-15  6.04631666955e-15  5.79355141542e-15  5.97591156695e-15  5.88680348242e-15  6.13944178956e-15  5.55449018802e-15  5.86323340784e-15  6.25653403565e-15  6.33643033261e-15  6.01651964551e-15  5.84000485696e-15  5.84094225914e-15  5.7294472688e-15  6.23874385559e-15  6.3719008508e-15  6.25464759425e-15  6.78940368713e-15  6.6420036484e-15  6.94935183073e-15  6.85206263127e-15  7.40320224554e-15  7.49749334341e-15  7.80694944172e-15  8.33095583465e-15  8.87736922422e-15  9.64058791647e-15  1.02932351506e-14  1.10571323333e-14  1.18117031109e-14  1.33781503987e-14  1.46291628043e-14  1.6752076083e-14  1.96223132255e-14  2.33465235668e-14  2.8779094129e-14  3.60460352181e-14  4.812708908e-14  7.07676630849e-14  1.30923287687e-13  3.74659455235e-13  1.30629214974e-13  7.12919572509e-14  4.86057387754e-14  3.57042724011e-14  2.85293012472e-14  2.35056853769e-14  1.90731147991e-14  1.6445212105e-14  1.47001741428e-14  1.33902960481e-14  1.21177146247e-14  1.08501887009e-14  9.82749995187e-15  9.0238632779e-15  8.45003346449e-15  8.61530942408e-15  7.77467630047e-15  7.50977944862e-15  7.33916996823e-15  7.13925503948e-15  6.91851517519e-15  6.6017945108e-15  7.03819768458e-15  6.18708276856e-15  6.24578790045e-15  6.15357546859e-15  5.85372954348e-15  5.85823207704e-15  5.62840322523e-15
 5.79373683499e-15  6.07233539378e-15  6.12061763135e-15  6.00920370344e-15  6.00874998714e-15  5.7180957393e-15  5.84700079876e-15  5.68273718438e-15  5.9753921396e-15  5.14268922528e-15  5.7161835813e-15  5.29077554964e-15  5.14802930241e-15  5.71331224443e-15  5.3290477229e-15  5.44648990693e-15  6.11680103346e-15  5.60857648367e-15  5.57439699178e-15  5.89578438752e-15  5.88024651422e-15  5.94797156368e-15  6.0313461531e-15  5.96115549447e-15  5.49604403338e-15  5.93723015713e-15  5.79843091317e-15  5.67480541181e-15  6.02093636811e-15  5.59490352633e-15  5.84473682148e-15  5.41798127034e-15  5.53539981471e-15  6.08012770282e-15  6.02488104389e-15  5.68472105192e-15  5.54242683532e-15  5.31298336454e-15  5.70729060387e-15  5.68461207334e-15  5.70911209878e-15  5.69687909038e-15  5.72568619116e-15  5.81513907515e-15  5.88069258981e-15  6.19409442692e-15  5.81778646769e-15  5.87103971435e-15  5.64140738972e-15  5.64733945943e-15  6.07403235189e-15  5.58294618015e-15  5.33940559667e-15  5.62979629702e-15  5.73558723423e-15  5.96786880575e-15  5.67583160185e-15  5.31961144922e-15  5.69259217472e-15  5.82689375393e-15  6.01886152311e-15  5.95314858011e-15  5.7982313056e-15  6.23035260423e-15  5.92017026343e-15  6.37727723859e-15  6.16266398202e-15  6.19521866298e-15  6.61769151949e-15  6.58081932555e-15  6.58491460134e-15  7.21795163135e-15  7.0552206614e-15  7.25644759732e-15  7.83582881701e-15  8.1126534321e-15  8.70183944658e-15  9.1113926279e-15  9.84302829341e-15  1.05864441115e-14  1.14352365673e-14  1.24444831676e-14  1.42093287621e-14  1.65829576647e-14  1.98302204088e-14  2.36122707368e-14  2.88962962669e-14  3.61730292283e-14  4.8389100932e-14  7.11872201567e-14  1.30629214974e-13  3.74752304448e-13  1.30713464172e-13  7.14807657939e-14  4.77566359791e-14  3.58155443005e-14  2.87640890115e-14  2.32391836443e-14  1.94958812022e-14  1.62402944935e-14  1.47115430124e-14  1.30322442775e-14  1.16582399907e-14  1.06461732902e-14  9.61096100565e-15  9.36279953875e-15  8.75624730965e-15  7.97460583252e-15  7.66513916207e-15  6.83761189689e-15  6.8264791033e-15  6.86935126906e-15  6.80711509613e-15  7.07150407995e-15  6.56379603827e-15  6.39065773944e-15  6.18954389518e-15  6.5387497989e-15  5.9386739521e-15  5.69397474263e-15
 6.10338309941e-15  5.9637968946e-15  6.15404754075e-15  5.89241167547e-15  5.91108668978e-15  5.95202082236e-15  6.02460210638e-15  6.06440865967e-15  6.20065621929e-15  5.82988665495e-15  5.58958527044e-15  5.59931490991e-15  5.54233985931e-15  5.57687071124e-15  5.35666621597e-15  5.77865138188e-15  6.19866914523e-15  5.49884996695e-15  5.40507976217e-15  5.9143315299e-15  5.8933296824e-15  5.5928122958e-15  5.85297827248e-15  5.54983211155e-15  5.54781916584e-15  5.78590156835e-15  6.24740372091e-15  5.35067697154e-15  5.67530711582e-15  5.85019159923e-15  5.9578979619e-15  5.49197846423e-15  5.66934508298e-15  5.98848773652e-15  5.97185632213e-15  6.24556390695e-15  5.83505499269e-15  5.76685647334e-15  5.82616276698e-15  5.71037765235e-15  5.87730560118e-15  5.44461192122e-15  5.43770339242e-15  5.45747035163e-15  5.81884137013e-15  5.79229305291e-15  5.75380339117e-15  5.6933118332e-15  5.92263409465e-15  5.75013860804e-15  5.92693558189e-15  5.75762671525e-15  5.87221453321e-15  5.99653175705e-15  6.30728002597e-15  5.82541540749e-15  5.96890534236e-15  5.50211603477e-15  5.83939306573e-15  5.58508001083e-15  5.92652326462e-15  6.28134511628e-15  5.98251112918e-15  6.50101378344e-15  5.89114976309e-15  6.43859615432e-15  6.25160949464e-15  6.47911949529e-15  6.70042064097e-15  6.54403229033e-15  6.4256452496e-15  6.70924697787e-15  6.75955553568e-15  7.39528699293e-15  7.46856240061e-15  7.62157520116e-15  8.11400630332e-15  8.70707770267e-15  8.89772169401e-15  9.78784683282e-15  1.07626191178e-14  1.15209877947e-14  1.27610802134e-14  1.48321973582e-14  1.70305683654e-14  1.95031153329e-14  2.34870022672e-14  2.83539654295e-14  3.64411442805e-14  4.85258789785e-14  7.12919572509e-14  1.30713464172e-13  3.75521819174e-13  1.31285254172e-13  7.11225608459e-14  4.81864064384e-14  3.63219589633e-14  2.86436014383e-14  2.32713166502e-14  1.93827219985e-14  1.69050979691e-14  1.46019331859e-14  1.28734193752e-14  1.1698007932e-14  1.08373059328e-14  9.69062506002e-15  8.94183804898e-15  8.62735575112e-15  8.20781497505e-15  7.25953041951e-15  7.13384770118e-15  7.20289788897e-15  7.21556548942e-15  7.26193673092e-15  6.75199407799e-15  6.91261887901e-15  6.33830985838e-15  6.10936480062e-15  5.84818384058e-15  5.80211345207e-15
 6.07219842257e-15  6.20820263431e-15  6.11010565311e-15  5.83924776025e-15  5.86406103065e-15  5.83801442305e-15  6.28408535201e-15  6.04728788261e-15  5.98614214401e-15  5.376541072e-15  5.66104833596e-15  5.53049043043e-15  5.63198463307e-15  5.98646933272e-15  5.53037422799e-15  6.10795884062e-15  5.82205331354e-15  5.28057176958e-15  5.5339784114e-15  5.96206949913e-15  6.17561174287e-15  6.3484770461e-15  6.13186918446e-15  5.7128090464e-15  5.68619677086e-15  6.1109130615e-15  5.91590567177e-15  5.74247976703e-15  5.89656773152e-15  5.98945836732e-15  5.5780206298e-15  5.19472585149e-15  5.62079773027e-15  5.40808521438e-15  6.00403629867e-15  5.88554969964e-15  5.79208240192e-15  5.87730818361e-15  5.70728011109e-15  5.47912995361e-15  5.33348356921e-15  5.42131112421e-15  5.29472451178e-15  5.54390157114e-15  5.84642146201e-15  5.80298044773e-15  5.70110716558e-15  5.65312212242e-15  5.54841596822e-15  5.99624402568e-15  6.31198623291e-15  5.6466660173e-15  5.86281330336e-15  5.81496409112e-15  6.23964995677e-15  6.25991470023e-15  5.82302881851e-15  5.95955721872e-15  5.8186850552e-15  5.4597941455e-15  6.0713937738e-15  6.64653340527e-15  6.22582206815e-15  6.56841228277e-15  6.34090337041e-15  6.5380626795e-15  6.50014124716e-15  6.36992345208e-15  6.33397579074e-15  6.55679010542e-15  6.51313221952e-15  7.25513692363e-15  7.11583868838e-15  6.73001638214e-15  7.5098895685e-15  7.692868655e-15  8.29548701354e-15  8.72605231015e-15  8.72705788637e-15  9.51826604333e-15  1.03069576126e-14  1.07382038254e-14  1.14981814563e-14  1.27874780321e-14  1.45606238397e-14  1.67445031872e-14  1.97207377165e-14  2.35471439861e-14  2.87692926775e-14  3.64415038041e-14  4.86057387754e-14  7.14807657939e-14  1.31285254172e-13  3.74893225421e-13  1.3092143352e-13  7.12385190396e-14  4.83664827403e-14  3.63407711394e-14  2.87474256613e-14  2.35790257274e-14  2.02002160613e-14  1.72455923307e-14  1.46975048179e-14  1.31432979626e-14  1.17334636407e-14  1.02639610693e-14  1.01977763501e-14  9.44986286998e-15  8.60414222011e-15  8.22309873303e-15  7.95566118237e-15  7.24632357124e-15  7.07777006673e-15  7.23460769088e-15  6.88306050278e-15  6.599202401e-15  6.01765831831e-15  6.19334084433e-15  6.18108538768e-15  5.81977127764e-15
 6.48722859001e-15  6.30439490646e-15  5.7569572128e-15  6.17761574554e-15  5.84788094394e-15  5.9551437131e-15  6.32097767707e-15  6.02798673206e-15  6.10210190652e-15  5.48071820007e-15  5.82252747367e-15  5.53508062248e-15  5.64642700484e-15  5.62344209412e-15  5.43157040018e-15  5.51201688098e-15  5.94660845747e-15  5.55317790558e-15  5.77329589469e-15  5.82363230238e-15  5.63205693261e-15  5.9723826388e-15  5.71744425544e-15  5.81633812553e-15  5.62255516688e-15  5.68677936884e-15  5.91985859259e-15  5.62660170975e-15  5.54379175283e-15  5.89260565406e-15  5.63085844717e-15  5.43443346586e-15  5.66656821756e-15  5.22347451604e-15  5.64334641479e-15  5.74462354561e-15  5.75374782185e-15  5.59211027212e-15  5.60385727711e-15  5.74323912234e-15  5.79299066972e-15  5.23113154211e-15  5.60783625024e-15  5.81888654677e-15  5.96882777736e-15  5.86825386393e-15  5.64071211945e-15  5.43484522347e-15  5.24423293911e-15  5.47801987361e-15  5.95985221404e-15  5.24339461192e-15  5.54587916488e-15  5.59781999203e-15  5.98135247051e-15  5.62797806745e-15  5.29629695495e-15  6.04970918289e-15  6.06532190958e-15  5.61293852786e-15  5.48496827052e-15  5.77430191816e-15  5.49000491427e-15  6.04890186835e-15  6.27864401149e-15  6.19482906381e-15  6.16674917778e-15  6.26605738269e-15  6.58906348874e-15  6.64607682688e-15  6.56533200867e-15  6.82916124183e-15  6.63032526216e-15  6.7175021409e-15  7.26836807927e-15  7.33226250354e-15  8.15388794104e-15  8.19273276126e-15  8.21037417957e-15  8.85878296515e-15  9.53596450777e-15  9.87238510344e-15  1.05245916841e-14  1.16659467027e-14  1.27895657983e-14  1.45767409283e-14  1.6532930331e-14  1.94524376437e-14  2.34906225439e-14  2.84552211771e-14  3.57042724011e-14  4.77566359791e-14  7.11225608459e-14  1.3092143352e-13  3.7355588055e-13  1.30668788954e-13  7.09105237706e-14  4.82050514224e-14  3.57980817056e-14  2.8358921028e-14  2.36872598701e-14  1.99300513451e-14  1.68574341139e-14  1.45466758377e-14  1.29523966573e-14  1.13583469969e-14  1.09590352019e-14  9.8212995516e-15  9.17937161141e-15  8.17004238885e-15  7.72218876421e-15  7.85311275408e-15  7.59984736689e-15  6.87772001174e-15  6.71611310174e-15  6.41116435378e-15  6.40864476185e-15  6.4218908264e-15  6.00085898759e-15  5.88089034516e-15
 6.72509062568e-15  6.1249833306e-15  6.2259309636e-15  6.22327525685e-15  6.01684260272e-15  5.89138000946e-15  5.83723997622e-15  5.91545300989e-15  5.81512637779e-15  5.65640517082e-15  5.62656103331e-15  6.04225332406e-15  5.99355973504e-15  5.77040788562e-15  5.45223202359e-15  5.50232335366e-15  5.64142097424e-15  5.22562086007e-15  5.20720932544e-15  5.43617580702e-15  5.75842382361e-15  5.88642615323e-15  5.23948093407e-15  5.64913730693e-15  6.01529191578e-15  5.86339357169e-15  5.6899224962e-15  5.79339572605e-15  5.88184576358e-15  6.10107923633e-15  5.62618396277e-15  5.52968539451e-15  5.4926818274e-15  5.3164176989e-15  5.84065219513e-15  6.06521372943e-15  5.61177203569e-15  5.42677123782e-15  5.53200422009e-15  5.31933512965e-15  6.02215153792e-15  5.79516390358e-15  5.61845269105e-15  5.53444652912e-15  5.68946841309e-15  5.34511933848e-15  5.40725207678e-15  5.50153596587e-15  5.15893130685e-15  5.58530932098e-15  6.01974749506e-15  5.83339732253e-15  5.71332067233e-15  5.71998322084e-15  5.66171976124e-15  5.58588471243e-15  5.90998057714e-15  6.09185466627e-15  6.1763023815e-15  5.85282788619e-15  6.02041022193e-15  5.57576411807e-15  5.61796868415e-15  6.18838117621e-15  6.54037722024e-15  6.04038479834e-15  5.9864378656e-15  5.90989111751e-15  6.11219288632e-15  6.21578726524e-15  6.25547072168e-15  6.19789183516e-15  6.5009860274e-15  6.56348664844e-15  6.93430446541e-15  6.98819557173e-15  7.15485349813e-15  7.41398724727e-15  7.80858832547e-15  8.09569311046e-15  8.7061281105e-15  9.49176096051e-15  1.00233456299e-14  1.06922323284e-14  1.15126367209e-14  1.29678195508e-14  1.44840314144e-14  1.69940585538e-14  1.97054004118e-14  2.32907294884e-14  2.85293012472e-14  3.58155443005e-14  4.81864064384e-14  7.12385190396e-14  1.30668788954e-13  3.751209268e-13  1.3126418089e-13  7.13746746127e-14  4.82375422007e-14  3.62804514537e-14  2.89659153008e-14  2.34507676095e-14  1.96045782337e-14  1.65883525273e-14  1.46400910036e-14  1.32241616813e-14  1.21127160916e-14  1.07478114971e-14  9.6412048799e-15  8.93933795031e-15  8.88864642793e-15  8.04737002046e-15  7.84661028758e-15  7.30673680754e-15  6.95726519939e-15  6.77742620938e-15  6.39310306679e-15  6.56332418162e-15  6.19687602069e-15  6.61095955134e-15
 6.60322141855e-15  6.64082822949e-15  6.72918891028e-15  6.0338194118e-15  6.03726823531e-15  5.83172121627e-15  5.7873873737e-15  6.07622831148e-15  6.07021686756e-15  6.04690171544e-15  6.22654673743e-15  5.86115075202e-15  6.05331337208e-15  5.97454114081e-15  5.74666401163e-15  5.54395447405e-15  5.85668395062e-15  5.90591216081e-15  5.60998518261e-15  5.46605841113e-15  5.34074536446e-15  5.74738813e-15  5.88698387476e-15  5.89175730577e-15  5.76503112573e-15  6.20025830907e-15  5.77344159332e-15  5.88822657855e-15  6.01536509901e-15  5.85791242387e-15  5.76294942211e-15  5.45831201763e-15  5.39976755047e-15  5.43158207598e-15  5.71090159748e-15  5.51161464071e-15  5.378600154e-15  5.12894233224e-15  5.74495884868e-15  5.89682390249e-15  6.01847771887e-15  5.74335612146e-15  5.74531692999e-15  5.22097203734e-15  5.6688797396e-15  5.73001875282e-15  5.55447226311e-15  5.72949800237e-15  5.45631664152e-15  5.87100478066e-15  6.11839396435e-15  5.71506361486e-15  5.68503761376e-15  5.43336439287e-15  6.11922365884e-15  6.00567387937e-15  5.99812087387e-15  5.70686810688e-15  5.79203036195e-15  5.76118813953e-15  5.74939327853e-15  5.5601051947e-15  5.80894732052e-15  6.01673488928e-15  6.4175322028e-15  5.88224763974e-15  6.23887152684e-15  6.1225287483e-15  6.38572291314e-15  6.04647615208e-15  6.16472818474e-15  6.78254793871e-15  6.64197296008e-15  6.53239473294e-15  6.74342138714e-15  7.25884590047e-15  7.11085737147e-15  7.20970703155e-15  7.75021395239e-15  7.76172277792e-15  8.07549959705e-15  8.71132070729e-15  8.94308168268e-15  9.47291161533e-15  1.08834448597e-14  1.15910555439e-14  1.34824267902e-14  1.51757383337e-14  1.69490280217e-14  1.95223511562e-14  2.35056853769e-14  2.87640890115e-14  3.63219589633e-14  4.83664827403e-14  7.09105237706e-14  1.3126418089e-13  3.75545056215e-13  1.31459682869e-13  7.13234171599e-14  4.87458039583e-14  3.62884178804e-14  2.89151073325e-14  2.37755992282e-14  1.97188569124e-14  1.70545324973e-14  1.49121016634e-14  1.34286167533e-14  1.21167725633e-14  1.08069873438e-14  1.01947161266e-14  9.30274568667e-15  8.52576864881e-15  8.24123876545e-15  8.2737229253e-15  7.47591616501e-15  7.02900005454e-15  6.88085890845e-15  7.04128158074e-15  6.38176971709e-15  6.50064778746e-15
 6.75094136344e-15  6.85883786782e-15  6.30073431091e-15  6.29294796536e-15  6.50710159274e-15  5.93891808338e-15  5.80390594129e-15  5.56155018267e-15  6.13386201707e-15  5.89243111181e-15  5.82653835228e-15  5.46775473858e-15  5.93476592732e-15  6.27084733182e-15  5.68555349631e-15  6.07131839576e-15  6.06515673105e-15  5.59956210201e-15  5.78142904042e-15  6.03532388379e-15  5.88934134575e-15  5.77901795067e-15  5.89443017471e-15  5.91206983985e-15  5.45893490651e-15  6.04677039008e-15  5.45244807627e-15  5.57859272519e-15  5.69922681959e-15  6.00390278077e-15  5.79892468948e-15  5.28231684351e-15  5.78091093568e-15  5.31228679238e-15  6.00911134526e-15  5.81518910981e-15  5.71698356995e-15  5.60562632677e-15  5.65943949672e-15  5.5550697539e-15  5.41850922585e-15  5.60350046734e-15  5.54389000304e-15  5.19945818666e-15  5.77255927716e-15  5.92052127832e-15  6.00173753902e-15  5.90931967553e-15  5.5066421672e-15  5.42092525793e-15  5.84372075269e-15  5.42396666706e-15  5.3586908452e-15  5.41934043239e-15  6.07616338555e-15  5.56326411488e-15  5.346098062e-15  5.23455947057e-15  5.09599256733e-15  5.18453509803e-15  5.78422900323e-15  5.71913153247e-15  5.69508038355e-15  5.75954657316e-15  5.96031280816e-15  5.75097783477e-15  6.23911413227e-15  6.14982540479e-15  6.10234301375e-15  6.06274337051e-15  6.12104524678e-15  6.22547396401e-15  6.32495378294e-15  6.2116707212e-15  6.61889514117e-15  6.84019611095e-15  7.07106242778e-15  7.17050078717e-15  7.60094692867e-15  7.65822977125e-15  7.78483585059e-15  8.26233915353e-15  8.162212756e-15  9.24696510565e-15  9.67528170621e-15  1.0590570052e-14  1.15667630902e-14  1.32899153247e-14  1.46670747301e-14  1.69085632754e-14  1.90731147991e-14  2.32391836443e-14  2.86436014383e-14  3.63407711394e-14  4.82050514224e-14  7.13746746127e-14  1.31459682869e-13  3.74660228262e-13  1.30768767045e-13  7.06464062056e-14  4.8228321349e-14  3.62154764317e-14  2.87754040368e-14  2.32940264829e-14  1.93390815709e-14  1.68038813594e-14  1.5116259787e-14  1.32769083728e-14  1.15857960197e-14  1.0864856965e-14  9.97446903532e-15  8.94898136306e-15  8.30538144978e-15  8.53815067605e-15  7.57528387135e-15  7.07493025359e-15  6.51287234629e-15  6.96031797307e-15  6.58061773326e-15  6.46624385888e-15
 6.95773907101e-15  6.64181727681e-15  6.30934440961e-15  5.86898700069e-15  6.00030758993e-15  5.7500179687e-15  5.73859074493e-15  5.56235719499e-15  5.99609744437e-15  5.82198064429e-15  5.64202535656e-15  5.99444249463e-15  5.41502912313e-15  6.16225519445e-15  5.31376755681e-15  5.80076404497e-15  5.98384907318e-15  6.04094544492e-15  5.53312806814e-15  5.72166154704e-15  5.98056721918e-15  5.98927529506e-15  5.6672836569e-15  5.7582619636e-15  6.25499294598e-15  6.34948664622e-15  5.21092236177e-15  5.5485835855e-15  5.55600875332e-15  5.53999816258e-15  5.63410049043e-15  5.53189662947e-15  5.88231986102e-15  5.63535134454e-15  6.18219637508e-15  5.79434367447e-15  5.75781789283e-15  5.65014579141e-15  5.95876341606e-15  5.73428912954e-15  5.60623454933e-15  5.87606459945e-15  4.95792858226e-15  5.36937151356e-15  5.57260287552e-15  5.56072310236e-15  5.66739041402e-15  5.62285913264e-15  5.60658560222e-15  5.74029751318e-15  5.55860044083e-15  5.78096263328e-15  5.55761880861e-15  5.31199667238e-15  5.8386367072e-15  5.50304254092e-15  5.77308412433e-15  5.74023263256e-15  5.55607026485e-15  5.7360122976e-15  6.19294682796e-15  5.91058935564e-15  5.54959108508e-15  5.4420624525e-15  5.84147957422e-15  5.56824037282e-15  5.83093427007e-15  5.97743981364e-15  6.22597075791e-15  6.14889893158e-15  6.19343342355e-15  6.07405024651e-15  6.08294958055e-15  6.15320565658e-15  6.34642235485e-15  6.81774243421e-15  6.56298970976e-15  6.77336800238e-15  6.76157966748e-15  7.38477555838e-15  7.41093665779e-15  7.69728392963e-15  8.00450865082e-15  8.27050998759e-15  8.99291318512e-15  9.63005672463e-15  1.0028854497e-14  1.17025940285e-14  1.26734647722e-14  1.44919967914e-14  1.6445212105e-14  1.94958812022e-14  2.32713166502e-14  2.87474256613e-14  3.57980817056e-14  4.82375422007e-14  7.13234171599e-14  1.30768767045e-13  3.74010455585e-13  1.30612061971e-13  7.0658468329e-14  4.78554948449e-14  3.5945695006e-14  2.83994793398e-14  2.37221455458e-14  1.93599545487e-14  1.69915494164e-14  1.48330462568e-14  1.27846386312e-14  1.16765721061e-14  1.06225410535e-14  9.55037274678e-15  9.02840387271e-15  8.84443520721e-15  8.18364920168e-15  7.47979935949e-15  6.9755483451e-15  7.03184854178e-15  7.23874228376e-15  6.72545082506e-15
 7.17728100181e-15  6.75337011046e-15  6.83899121665e-15  6.06643686877e-15  6.44362554941e-15  5.69021662453e-15  5.86544036788e-15  6.12277134298e-15  5.97310424335e-15  5.65795360726e-15  6.21573869168e-15  5.49450870511e-15  5.49443279634e-15  6.09320589231e-15  5.31637245673e-15  5.65561061944e-15  5.52927981028e-15  5.74018944865e-15  5.35833183553e-15  5.42577847485e-15  5.55576000522e-15  6.05228524312e-15  5.75681035106e-15  5.55071653954e-15  6.10684907103e-15  5.76168629924e-15  5.06421230705e-15  5.90125926511e-15  5.30843097074e-15  5.58375703185e-15  5.47252072371e-15  5.51581027991e-15  5.61255474166e-15  5.42064853079e-15  5.78216032435e-15  5.32981638591e-15  5.1598925323e-15  5.38723421735e-15  5.51466292246e-15  5.7121855152e-15  5.81295752625e-15  5.62368291831e-15  5.03728408385e-15  5.39566878464e-15  5.32996179398e-15  5.10891836956e-15  5.49013590167e-15  5.64442806884e-15  5.13547352353e-15  5.60340920392e-15  5.61257583314e-15  5.59660225051e-15  5.48931403795e-15  5.55570679871e-15  5.86665873519e-15  5.65456612265e-15  6.15776039678e-15  5.3837109004e-15  5.62362536637e-15  5.60631953541e-15  5.44719691992e-15  5.74962734148e-15  5.74832515141e-15  5.7281433391e-15  5.98990959968e-15  5.80925538997e-15  5.95661276907e-15  5.73680662198e-15  6.23162081951e-15  6.24646375466e-15  6.21856763268e-15  5.7282088835e-15  5.88669279131e-15  5.97082559535e-15  6.08433005212e-15  6.29249077875e-15  6.5093367567e-15  6.5259124886e-15  6.73891160099e-15  7.04376318229e-15  7.05234739675e-15  7.43468173371e-15  7.86500136952e-15  8.04333846207e-15  8.54003631282e-15  9.12186042108e-15  9.50958750735e-15  1.10123875399e-14  1.19904183132e-14  1.28046365019e-14  1.47001741428e-14  1.62402944935e-14  1.93827219985e-14  2.35790257274e-14  2.8358921028e-14  3.62804514537e-14  4.87458039583e-14  7.06464062056e-14  1.30612061971e-13  3.74682663312e-13  1.30220973141e-13  7.08826915763e-14  4.82977594774e-14  3.62377618942e-14  2.84931559234e-14  2.27747386689e-14  1.98640344888e-14  1.70440736831e-14  1.4256264683e-14  1.30139638925e-14  1.14236331305e-14  1.00702351397e-14  9.70021041893e-15  9.25063867181e-15  8.17971170915e-15  7.65574343992e-15  7.10247479235e-15  7.20262170053e-15  7.03943023242e-15  7.25127408565e-15
 7.40759508017e-15  7.00340079113e-15  6.78992236328e-15  6.61577897901e-15  6.70736659516e-15  6.01775771717e-15  6.11724597702e-15  6.18181523214e-15  5.92014212401e-15  5.95654285054e-15  5.85151830641e-15  6.03592137915e-15  6.02218941816e-15  6.35093431494e-15  5.71959555815e-15  5.30693746446e-15  5.59698430312e-15  5.85649560302e-15  5.60222053289e-15  5.29666084369e-15  5.79144918184e-15  5.92720779742e-15  5.63627705136e-15  6.07566459737e-15  5.97043853905e-15  5.38776612851e-15  5.37177823888e-15  6.16879525934e-15  5.73937843061e-15  5.77650981861e-15  5.520861666e-15  5.9529210242e-15  6.0464205616e-15  5.77918433491e-15  5.40119456091e-15  5.70338474398e-15  5.29827247394e-15  5.68204467901e-15  5.69155072669e-15  5.63524042549e-15  5.92013087468e-15  5.58129819036e-15  5.51324343165e-15  5.32564870641e-15  5.92395819528e-15  5.45693250648e-15  5.41083835059e-15  5.66588158156e-15  5.51098662885e-15  6.18573376744e-15  5.82140793308e-15  5.78072018492e-15  5.70603220533e-15  5.530489114e-15  5.90530174608e-15  5.51823197545e-15  5.95634172555e-15  5.49368536784e-15  5.39497372142e-15  5.58916224438e-15  5.14843721334e-15  5.29311433933e-15  6.00177031968e-15  5.47233172746e-15  5.63009462469e-15  5.55229273711e-15  5.78189855399e-15  5.6930119633e-15  6.51376837284e-15  5.91662462421e-15  5.76697624746e-15  5.69125776628e-15  5.5838508149e-15  5.98467013656e-15  5.86521879322e-15  6.09726739365e-15  6.37845688078e-15  6.86853869362e-15  6.40635188941e-15  7.12487869286e-15  6.88494565991e-15  7.08291697683e-15  7.44066758815e-15  7.4048390181e-15  7.70244686554e-15  8.205433442e-15  8.9325104757e-15  1.01155160274e-14  1.0976566902e-14  1.15186374838e-14  1.33902960481e-14  1.47115430124e-14  1.69050979691e-14  2.02002160613e-14  2.36872598701e-14  2.89659153008e-14  3.62884178804e-14  4.8228321349e-14  7.0658468329e-14  1.30220973141e-13  3.74580423857e-13  1.30757534673e-13  7.10066461756e-14  4.80768040324e-14  3.60622343535e-14  2.81308159267e-14  2.33057104864e-14  1.96224700581e-14  1.6673364467e-14  1.48282279326e-14  1.28921318833e-14  1.1265784021e-14  1.00361202564e-14  9.86050257719e-15  8.66323735975e-15  7.66096389954e-15  7.29730122894e-15  7.1918330888e-15  7.19947451362e-15  7.48863158095e-15
 7.43126708003e-15  6.78544012263e-15  6.59429972428e-15  6.72525727633e-15  6.43951901869e-15  6.00938997842e-15  5.79510163229e-15  5.8228471523e-15  6.03997805316e-15  5.9776390022e-15  6.06292747993e-15  6.17886213816e-15  6.15705579033e-15  6.21498633738e-15  5.8285676414e-15  5.3695606311e-15  5.78769720835e-15  5.82480920591e-15  5.55281116453e-15  6.0368988674e-15  5.64081485929e-15  5.65424603872e-15  5.64514800902e-15  5.90456612585e-15  6.14198511059e-15  6.08803760813e-15  6.00686970963e-15  6.02924617508e-15  5.97517163584e-15  6.10114552953e-15  6.1071811844e-15  5.9599034757e-15  6.02427686012e-15  5.54881317239e-15  6.04136702053e-15  5.63846835137e-15  5.59684280148e-15  5.75430714382e-15  5.74502788235e-15  5.65940609659e-15  5.86497628759e-15  5.51752006571e-15  5.30266362905e-15  5.25949670822e-15  5.5072010874e-15  5.85743940513e-15  5.38031521035e-15  5.79991212662e-15  5.26566107237e-15  5.89040172337e-15  6.35289056363e-15  5.97018062543e-15  5.18831779236e-15  5.42836864099e-15  5.84900724302e-15  5.7000995869e-15  6.12531782338e-15  5.86403942194e-15  5.77560423933e-15  5.8753815047e-15  5.77206556496e-15  5.79050528279e-15  5.74633147009e-15  5.54500711477e-15  5.70753045499e-15  5.97739019779e-15  6.39257660359e-15  6.02105314815e-15  6.06786576457e-15  5.9182232416e-15  6.07362212948e-15  6.0435321152e-15  5.71277347961e-15  5.9752331649e-15  6.09093124732e-15  6.32759729204e-15  6.66894637798e-15  6.64865072376e-15  6.73857870195e-15  6.69989335681e-15  6.47571888078e-15  6.96932545896e-15  6.9116955198e-15  7.46992876098e-15  7.79126978929e-15  7.89566234984e-15  8.27299885543e-15  9.04111282141e-15  1.00479503027e-14  1.05824842536e-14  1.21177146247e-14  1.30322442775e-14  1.46019331859e-14  1.72455923307e-14  1.99300513451e-14  2.34507676095e-14  2.89151073325e-14  3.62154764317e-14  4.78554948449e-14  7.08826915763e-14  1.30757534673e-13  3.742976315e-13  1.30693906534e-13  7.08758410558e-14  4.82865596033e-14  3.60167544057e-14  2.8623051814e-14  2.34726636228e-14  1.96105262564e-14  1.64920134838e-14  1.45445860333e-14  1.22569492658e-14  1.15818650623e-14  1.07922924622e-14  1.0078564752e-14  9.24913036982e-15  8.29451760579e-15  8.08287539741e-15  7.38637876911e-15  7.45181931928e-15
 7.53432639497e-15  7.15543901944e-15  6.58992600631e-15  6.67091384744e-15  6.66410461231e-15  6.60498773392e-15  6.16599765963e-15  5.8888972771e-15  5.92138301121e-15  5.71930719851e-15  5.55283596185e-15  5.90475667446e-15  5.9328259917e-15  5.88789279798e-15  6.21743744762e-15  5.46632274133e-15  5.55264568444e-15  5.7597478369e-15  5.54227608175e-15  5.86355291578e-15  5.99202346627e-15  5.91433870687e-15  5.62497393447e-15  5.62026234084e-15  5.92163671955e-15  6.015236195e-15  5.83802704266e-15  5.89135972774e-15  5.93916528939e-15  5.33841310187e-15  5.81758905709e-15  5.62657703165e-15  5.99642818136e-15  5.53793754589e-15  5.88239514938e-15  5.60569207934e-15  5.78658402425e-15  5.81646790913e-15  5.20036303776e-15  5.69615302199e-15  5.50516843219e-15  5.46743517637e-15  5.33475182329e-15  5.50087429931e-15  5.74142538017e-15  5.57236702377e-15  5.09606078984e-15  5.73893752879e-15  5.92451444771e-15  5.7149795987e-15  6.06333228702e-15  5.67055406072e-15  5.56085946425e-15  5.52891346051e-15  5.51405992215e-15  5.56464588506e-15  5.67022252841e-15  5.52594856341e-15  5.42688234361e-15  5.91478702837e-15  6.03031149773e-15  6.16195006359e-15  5.81365162551e-15  5.81730980236e-15  5.72384272835e-15  5.97984354836e-15  6.02065074322e-15  5.59874132154e-15  5.75752504525e-15  5.69240941272e-15  5.85265560185e-15  5.88400057253e-15  5.44617044621e-15  5.35379842916e-15  5.50843955986e-15  5.817994556e-15  6.36078047502e-15  5.8938325344e-15  5.87204381789e-15  6.18382348753e-15  5.93224372867e-15  6.37855830509e-15  6.38106387575e-15  7.27812725792e-15  7.72169740701e-15  7.5778310041e-15  8.05473072939e-15  8.22443823774e-15  8.91285101119e-15  9.54063917401e-15  1.08501887009e-14  1.16582399907e-14  1.28734193752e-14  1.46975048179e-14  1.68574341139e-14  1.96045782337e-14  2.37755992282e-14  2.87754040368e-14  3.5945695006e-14  4.82977594774e-14  7.10066461756e-14  1.30693906534e-13  3.74696281841e-13  1.30810124588e-13  7.11769381207e-14  4.80016786107e-14  3.61475408412e-14  2.86243140631e-14  2.34908289819e-14  1.97477141983e-14  1.70442091891e-14  1.44219256215e-14  1.27667349309e-14  1.14206451626e-14  1.0655293762e-14  9.49457552076e-15  8.90126377016e-15  8.34524676372e-15  7.9070977515e-15  7.8623205517e-15
 8.18891260712e-15  7.98875381072e-15  7.04195744923e-15  6.83877680072e-15  6.49354140052e-15  6.79823467815e-15  6.2551048809e-15  6.08098849449e-15  6.51223639318e-15  6.02083902928e-15  5.95760911027e-15  6.11453044962e-15  6.24593687369e-15  5.90895582897e-15  6.22452726815e-15  5.98387481273e-15  5.969186138e-15  6.04397635858e-15  5.83234724713e-15  5.84434466208e-15  5.91819180776e-15  5.70767426679e-15  5.41338380794e-15  5.80106745689e-15  6.20599701897e-15  5.77626483108e-15  5.65575562492e-15  5.9836213064e-15  5.8358491909e-15  5.44464675075e-15  5.813210713e-15  5.85405593015e-15  5.98525009986e-15  5.32273703002e-15  6.11850912678e-15  5.84332920141e-15  6.08954745789e-15  5.93417562557e-15  5.89403957028e-15  5.66093077293e-15  5.51531918379e-15  5.33545789503e-15  5.22898781637e-15  5.7783007161e-15  5.68803801136e-15  5.70699745329e-15  5.74261177145e-15  5.72271259371e-15  5.79956949292e-15  5.65093946528e-15  6.36255495453e-15  5.85734996129e-15  5.40998777377e-15  5.507960182e-15  5.46127611804e-15  5.60452002095e-15  5.96283357112e-15  5.58411280976e-15  5.64601624985e-15  6.25276231336e-15  5.60812639549e-15  5.44347433843e-15  5.85896738052e-15  6.04212724079e-15  5.6266934099e-15  5.75494607022e-15  5.85372778022e-15  5.5193245304e-15  5.84863193218e-15  5.86211603179e-15  6.02137556064e-15  6.27395215093e-15  5.94942531443e-15  5.94060249891e-15  5.94441357286e-15  5.78430067246e-15  6.30823163468e-15  6.00336320133e-15  6.3850923352e-15  6.37975610259e-15  6.1392266676e-15  6.62414761989e-15  6.18708025418e-15  6.93200923642e-15  7.23081371929e-15  7.13671824851e-15  7.70562255207e-15  8.21625752772e-15  8.53227254216e-15  9.02171327789e-15  9.82749995187e-15  1.06461732902e-14  1.1698007932e-14  1.31432979626e-14  1.45466758377e-14  1.65883525273e-14  1.97188569124e-14  2.32940264829e-14  2.83994793398e-14  3.62377618942e-14  4.80768040324e-14  7.08758410558e-14  1.30810124588e-13  3.75474389809e-13  1.30916107122e-13  7.0640704045e-14  4.84016160232e-14  3.66909036678e-14  2.86993313671e-14  2.3880245491e-14  2.01296142669e-14  1.6977740552e-14  1.44656805502e-14  1.31169222802e-14  1.18177955908e-14  1.05763762551e-14  1.01836458438e-14  9.31065187768e-15  8.6315568007e-15  8.65860454202e-15
 8.06591732195e-15  7.77957126447e-15  7.4944250308e-15  6.80649929308e-15  6.82303916111e-15  6.94276878086e-15  6.48653532515e-15  6.32114656994e-15  6.68822249074e-15  6.27948936532e-15  6.10137728994e-15  6.09521965078e-15  6.26056830167e-15  6.46293297204e-15  6.22237684163e-15  5.97456068934e-15  6.03697307245e-15  5.85339463354e-15  5.96374267824e-15  5.71528724224e-15  6.15316051854e-15  5.62164645381e-15  5.27149409674e-15  5.54317410434e-15  6.09041403268e-15  5.48685271161e-15  5.55115861084e-15  5.6063400022e-15  5.64555765039e-15  5.96585810181e-15  5.60546443371e-15  5.58067471914e-15  6.03519161781e-15  5.51644256463e-15  5.58827013228e-15  5.905321189e-15  5.37448857842e-15  5.82687268286e-15  5.71839893988e-15  5.67470491315e-15  5.69575029321e-15  5.28540494088e-15  4.91608736182e-15  5.43863297307e-15  5.80380982282e-15  5.97259694e-15  5.57133827348e-15  5.83923773411e-15  5.61134224567e-15  5.65501492722e-15  5.992431385e-15  5.8225894134e-15  5.80014848115e-15  5.59506281214e-15  5.61866579849e-15  5.86321331869e-15  6.10597485425e-15  5.71800416631e-15  6.04588085131e-15  6.0598744339e-15  6.07775087016e-15  6.28032655083e-15  5.92193797366e-15  5.88144923989e-15  5.92043888926e-15  5.4542443358e-15  5.67925131887e-15  5.46529370429e-15  6.01805430608e-15  6.29857723522e-15  5.80456048381e-15  6.05599748309e-15  5.88424582691e-15  5.67070476127e-15  5.811298375e-15  5.8853211075e-15  6.22389078035e-15  5.95387677366e-15  6.12226196873e-15  6.11895152998e-15  6.2970587025e-15  6.42660545891e-15  6.17797385395e-15  6.71197164531e-15  7.22335340124e-15  6.95086042708e-15  7.67134041551e-15  7.53490227215e-15  8.10414814819e-15  8.56631960944e-15  9.0238632779e-15  9.61096100565e-15  1.08373059328e-14  1.17334636407e-14  1.29523966573e-14  1.46400910036e-14  1.70545324973e-14  1.93390815709e-14  2.37221455458e-14  2.84931559234e-14  3.60622343535e-14  4.82865596033e-14  7.11769381207e-14  1.30916107122e-13  3.75123283267e-13  1.30990288476e-13  7.15272207103e-14  4.82811197667e-14  3.63903252861e-14  2.90303534895e-14  2.35685471216e-14  1.9763211298e-14  1.69391095651e-14  1.50599298994e-14  1.32339363089e-14  1.1745159607e-14  1.07502941177e-14  9.75253910396e-15  8.95964887037e-15  8.84095224808e-15
 8.59790569398e-15  8.12348111073e-15  7.73433368634e-15  7.3449352024e-15  6.86535351019e-15  6.64352908911e-15  6.67691897142e-15  6.11758146405e-15  6.17332497788e-15  6.36373157237e-15  6.05880975419e-15  5.80192938265e-15  6.41805049242e-15  6.16871330206e-15  5.90803127543e-15  5.64877971706e-15  5.51484550157e-15  5.78342934236e-15  5.82873579479e-15  6.09313792417e-15  6.60389154244e-15  6.00897778894e-15  5.83923776592e-15  5.96439230184e-15  5.46733379908e-15  5.6031403087e-15  5.46510492288e-15  5.27258325922e-15  5.43430526986e-15  5.65962943851e-15  5.58533886781e-15  5.67553867808e-15  6.20290283627e-15  5.55203465158e-15  5.64864878993e-15  5.72343020709e-15  5.49527690689e-15  5.51651373358e-15  5.87805850528e-15  5.85128996196e-15  5.88490259978e-15  5.56215516821e-15  5.17849230926e-15  5.36791614097e-15  5.87696879523e-15  5.56404939666e-15  5.58060648343e-15  5.71691546123e-15  5.59850479651e-15  5.68943820513e-15  5.99436504965e-15  6.08415383139e-15  5.67844032354e-15  5.72192100762e-15  5.70512361514e-15  5.07102045725e-15  5.59299928652e-15  5.52868463365e-15  5.44161500046e-15  5.56355000068e-15  5.85047431268e-15  5.72924721538e-15  5.50517009675e-15  5.91474417741e-15  5.73151072513e-15  5.62182419565e-15  5.81768999787e-15  5.45986615451e-15  5.90621880622e-15  5.8187724484e-15  6.11206760377e-15  6.09894655916e-15  5.58907921132e-15  6.02419507403e-15  6.03729616255e-15  5.99261857316e-15  6.17230327632e-15  6.53396886112e-15  6.33755549726e-15  6.25378921383e-15  6.04852012987e-15  6.29443152012e-15  6.76418833736e-15  6.37336437021e-15  6.83251593319e-15  7.09491269485e-15  7.31100783275e-15  7.45855404383e-15  7.79571898584e-15  8.02241020694e-15  8.45003346449e-15  9.36279953875e-15  9.69062506002e-15  1.02639610693e-14  1.13583469969e-14  1.32241616813e-14  1.49121016634e-14  1.68038813594e-14  1.93599545487e-14  2.27747386689e-14  2.81308159267e-14  3.60167544057e-14  4.80016786107e-14  7.0640704045e-14  1.30990288476e-13  3.75177639822e-13  1.31109602391e-13  7.13414354626e-14  4.87883126584e-14  3.63706900574e-14  2.89625009744e-14  2.34594149349e-14  1.96768471101e-14  1.70835690809e-14  1.48759629941e-14  1.28496607833e-14  1.15213158915e-14  1.02025452561e-14  9.66815771222e-15  9.25962887535e-15
 9.2637103808e-15  8.59750320578e-15  7.95586318772e-15  7.50004721517e-15  7.28782453102e-15  6.89115188227e-15  6.82932984732e-15  6.47580871198e-15  6.29493899533e-15  6.06650993815e-15  6.66836180031e-15  6.45603937394e-15  6.5889266611e-15  6.33586409756e-15  6.10958606487e-15  6.22594959368e-15  6.04632155031e-15  5.91680008934e-15  5.93314069679e-15  6.1998621292e-15  6.48082720613e-15  6.12487587968e-15  5.88753569618e-15  5.42230107337e-15  5.72146155245e-15  5.87106713258e-15  5.98092065749e-15  5.81873376096e-15  5.90759181844e-15  5.62561424852e-15  5.88134361887e-15  5.97563251329e-15  5.880725949e-15  5.48292408668e-15  5.3764235018e-15  5.32638125684e-15  5.09854954858e-15  5.3457971809e-15  5.78325055229e-15  5.61258877558e-15  5.30553832996e-15  5.94377347481e-15  5.61012271016e-15  5.51837684176e-15  5.7761912898e-15  5.54371475807e-15  5.58721278324e-15  5.90250104283e-15  5.57751261654e-15  5.76810640756e-15  6.05203134641e-15  6.25050598558e-15  5.88924696075e-15  5.85876135803e-15  5.83274767358e-15  5.4592231146e-15  6.00124700275e-15  5.80429009059e-15  6.09196362635e-15  5.78153332658e-15  6.11804609286e-15  6.06537311674e-15  6.26793844653e-15  6.16942156226e-15  6.3571794125e-15  6.07019964966e-15  5.89244791537e-15  5.9242269718e-15  5.6408263992e-15  6.06349327327e-15  5.61850293188e-15  6.19281648568e-15  5.98863653853e-15  5.92448087662e-15  5.55823108229e-15  5.93550092578e-15  5.86663950878e-15  6.41356909898e-15  6.17788793922e-15  6.33974654435e-15  5.99318181667e-15  6.16047419004e-15  6.53300194819e-15  6.58334825278e-15  6.69522923493e-15  6.4951454126e-15  7.143789125e-15  7.16893263659e-15  7.72896717394e-15  8.17525347905e-15  8.61530942408e-15  8.75624730965e-15  8.94183804898e-15  1.01977763501e-14  1.09590352019e-14  1.21127160916e-14  1.34286167533e-14  1.5116259787e-14  1.69915494164e-14  1.98640344888e-14  2.33057104864e-14  2.8623051814e-14  3.61475408412e-14  4.84016160232e-14  7.15272207103e-14  1.31109602391e-13  3.75185203053e-13  1.31266078292e-13  7.13057000674e-14  4.87580748838e-14  3.62822998815e-14  2.83576629549e-14  2.33254098337e-14  1.97675584279e-14  1.7164533709e-14  1.50382866154e-14  1.33884716851e-14  1.18414402242e-14  1.06939972095e-14  9.92881361011e-15
 9.86069736823e-15  9.12909548693e-15  8.28390484105e-15  8.1654010702e-15  7.38072049685e-15  7.56494158898e-15  7.35031627452e-15  7.0126061132e-15  6.50511693141e-15  6.77244428275e-15  6.818461101e-15  5.97166919531e-15  6.37130966583e-15  6.56245738573e-15  6.09813449735e-15  5.92965699069e-15  5.85077343067e-15  5.8520876302e-15  5.86409071511e-15  5.98889570963e-15  5.80492909076e-15  5.80161638958e-15  5.46189813859e-15  5.31167064108e-15  5.45819181876e-15  5.73656275555e-15  5.91361713427e-15  5.66970835119e-15  5.8785641368e-15  5.54013064927e-15  5.13976922289e-15  5.7750813738e-15  6.10349321648e-15  5.59069798317e-15  5.62261766428e-15  5.5443878873e-15  5.49136810486e-15  5.96885401552e-15  6.09022812764e-15  5.82062258183e-15  5.6605410048e-15  5.8571055595e-15  5.63599494404e-15  5.52703016032e-15  5.63037744118e-15  5.5032270835e-15  5.80734505609e-15  5.54923786183e-15  5.58533918347e-15  5.15408837039e-15  5.93196223678e-15  5.69736877452e-15  5.55595276561e-15  5.54562942966e-15  5.806856707e-15  5.47417952553e-15  6.00299665113e-15  5.67042903412e-15  5.63478720965e-15  5.41712050027e-15  5.89655636256e-15  6.1684431518e-15  6.27498665295e-15  5.89455170924e-15  6.0490660076e-15  5.77320360104e-15  5.87985887356e-15  5.80352062174e-15  5.85803401898e-15  5.46568956679e-15  5.59440891723e-15  5.95464121862e-15  5.76122665091e-15  5.84503959366e-15  6.00965367797e-15  6.28928005421e-15  6.10171376743e-15  5.88619346948e-15  6.38703859486e-15  6.60374464885e-15  5.8946028585e-15  5.93371413021e-15  6.6945659415e-15  6.81644774133e-15  6.41040229157e-15  6.48643335986e-15  6.76573907286e-15  7.00842635654e-15  6.76395824702e-15  7.73333766878e-15  7.77467630047e-15  7.97460583252e-15  8.62735575112e-15  9.44986286998e-15  9.8212995516e-15  1.07478114971e-14  1.21167725633e-14  1.32769083728e-14  1.48330462568e-14  1.70440736831e-14  1.96224700581e-14  2.34726636228e-14  2.86243140631e-14  3.66909036678e-14  4.82811197667e-14  7.13414354626e-14  1.31266078292e-13  3.74487079535e-13  1.30933702844e-13  7.12691200266e-14  4.81032337666e-14  3.63175444026e-14  2.81797992527e-14  2.33466906819e-14  2.00571804958e-14  1.69196732293e-14  1.5097241876e-14  1.31395888077e-14  1.14619146594e-14  1.03922314334e-14
 1.07793566342e-14  9.44387390035e-15  9.34596320017e-15  8.80222580462e-15  7.93838479349e-15  7.52829488923e-15  7.19325105123e-15  6.68698807728e-15  6.4524677263e-15  6.45310939212e-15  6.35330057608e-15  6.34571513619e-15  6.46671319026e-15  5.73748876563e-15  6.17288061172e-15  6.02781259276e-15  5.9766892247e-15  5.68291303185e-15  5.41287468153e-15  5.96218458364e-15  5.79681927482e-15  5.80801600336e-15  5.34328535471e-15  5.5230355092e-15  5.73057642416e-15  5.9616107576e-15  5.49097961979e-15  5.90972929639e-15  5.66767740783e-15  5.49590352112e-15  5.69251978417e-15  5.70394756474e-15  5.91785340656e-15  5.65358830159e-15  5.81084128941e-15  5.46343234469e-15  5.90276570515e-15  5.70561403362e-15  5.98648382704e-15  6.15445621548e-15  6.25041696121e-15  5.73126517481e-15  5.7671041864e-15  5.41856409105e-15  6.07021774286e-15  5.61748078284e-15  5.71607544084e-15  5.54032897616e-15  5.91818558676e-15  5.84872733314e-15  5.84072069628e-15  5.55653891621e-15  5.38528184244e-15  5.1579418949e-15  5.71448744021e-15  5.65234023339e-15  5.65615847912e-15  5.66441720834e-15  5.65144977117e-15  5.8141300077e-15  5.86345868439e-15  5.58792897492e-15  5.5956887201e-15  5.64901776012e-15  5.71211323166e-15  5.82405530804e-15  5.81841485712e-15  5.85821127919e-15  5.82355209174e-15  5.33812753234e-15  5.7705582798e-15  6.12050834346e-15  6.06578618384e-15  5.96872401675e-15  6.10215695029e-15  6.1563009032e-15  6.31185007603e-15  6.29129763769e-15  6.41638957026e-15  6.28501596055e-15  6.13084302695e-15  6.18131880269e-15  6.19706282942e-15  7.09440183384e-15  6.98140129284e-15  6.22130793982e-15  6.55395693775e-15  6.6271350158e-15  6.64954165931e-15  7.33665534687e-15  7.50977944862e-15  7.66513916207e-15  8.20781497505e-15  8.60414222011e-15  9.17937161141e-15  9.6412048799e-15  1.08069873438e-14  1.15857960197e-14  1.27846386312e-14  1.4256264683e-14  1.6673364467e-14  1.96105262564e-14  2.34908289819e-14  2.86993313671e-14  3.63903252861e-14  4.87883126584e-14  7.13057000674e-14  1.30933702844e-13  3.75413919571e-13  1.30855838135e-13  7.11106090071e-14  4.82033666406e-14  3.61063473165e-14  2.85536651174e-14  2.33519175742e-14  1.95315951035e-14  1.71484117283e-14  1.47061346658e-14  1.2784920102e-14  1.16875627846e-14
 1.19043371387e-14  1.04388857957e-14  9.61739336413e-15  9.10026035335e-15  8.38143591356e-15  8.08945781941e-15  8.06475152208e-15  7.72572098345e-15  7.15953654116e-15  6.65637994786e-15  7.09285341812e-15  6.57784514699e-15  6.42627671911e-15  6.49850092329e-15  6.51309492894e-15  6.19867391698e-15  5.96275061513e-15  5.6854704342e-15  5.55369714272e-15  6.02474014834e-15  5.64488806551e-15  5.81584236333e-15  6.23787755299e-15  5.73894416614e-15  6.12845396055e-15  5.74793887708e-15  5.56356862561e-15  5.98133393541e-15  5.9308565854e-15  5.83108231751e-15  5.9544417057e-15  5.72436079529e-15  5.92401121872e-15  6.06163427563e-15  5.66369074831e-15  5.18896164338e-15  5.74397302463e-15  5.57958933862e-15  5.78993455721e-15  6.02877797224e-15  5.53819987887e-15  5.82457925927e-15  5.54098903089e-15  5.38580260898e-15  5.86448516847e-15  5.4417941204e-15  5.80129520672e-15  5.79120594688e-15  5.60546377068e-15  5.83766193238e-15  5.32878097051e-15  5.77790559456e-15  5.49995031686e-15  5.04164188863e-15  5.13725264617e-15  5.16503453662e-15  5.62759275619e-15  5.55645346142e-15  5.45296941354e-15  5.78973634477e-15  5.79190122156e-15  5.54461637852e-15  5.68024909568e-15  5.93531871918e-15  5.62394138869e-15  5.49561714604e-15  5.77969243736e-15  5.43182451461e-15  5.68433988979e-15  5.68656117074e-15  5.91129259649e-15  5.87125127847e-15  5.75792958984e-15  6.21341955299e-15  6.1470668394e-15  6.04013503476e-15  6.16807147773e-15  6.04691926459e-15  6.25629889852e-15  6.37530200146e-15  5.96728235409e-15  6.12355591996e-15  6.07382258744e-15  6.66189269059e-15  6.13321629317e-15  6.28657034785e-15  6.4800333838e-15  6.75044911951e-15  6.56904050374e-15  6.81024484012e-15  7.33916996823e-15  6.83761189689e-15  7.25953041951e-15  8.22309873303e-15  8.17004238885e-15  8.93933795031e-15  1.01947161266e-14  1.0864856965e-14  1.16765721061e-14  1.30139638925e-14  1.48282279326e-14  1.64920134838e-14  1.97477141983e-14  2.3880245491e-14  2.90303534895e-14  3.63706900574e-14  4.87580748838e-14  7.12691200266e-14  1.30855838135e-13  3.73881833314e-13  1.30381556605e-13  7.0212208376e-14  4.78446728007e-14  3.61991714093e-14  2.84174724002e-14  2.28646070298e-14  1.99376388675e-14  1.67606311515e-14  1.469605605e-14  1.28802094121e-14
 1.32865479133e-14  1.16163746243e-14  1.03563242577e-14  9.21608586405e-15  8.43293963814e-15  8.27666327712e-15  7.86671565905e-15  8.01017363308e-15  7.22427890151e-15  6.85566847054e-15  6.91641273755e-15  6.61020401736e-15  6.51901741235e-15  6.524560128e-15  5.82248737131e-15  5.90151191589e-15  5.81172648686e-15  5.70257256427e-15  5.28836817261e-15  6.0385983436e-15  5.95148736204e-15  6.1198335323e-15  5.48643973857e-15  5.67191109304e-15  5.42788768008e-15  6.01014731068e-15  5.68227900985e-15  5.99026082572e-15  5.44122837164e-15  5.70935957571e-15  5.83242813783e-15  5.78280767141e-15  5.65064194022e-15  5.7533308447e-15  5.2643174929e-15  5.45589457746e-15  5.67601095083e-15  5.76621687614e-15  5.58133351557e-15  6.00910241544e-15  5.94928962709e-15  5.77549443567e-15  5.39241302002e-15  5.62199360278e-15  5.4746428765e-15  5.54287943618e-15  5.60966913843e-15  5.77330774985e-15  5.8568400814e-15  5.5088156065e-15  5.55898984577e-15  5.58244668078e-15  5.32768528756e-15  5.35553855715e-15  5.30204766216e-15  5.7649376381e-15  6.41670132896e-15  5.75913565662e-15  5.45766125479e-15  5.78324435233e-15  5.795955299e-15  5.50638283866e-15  5.65373086813e-15  5.93067688961e-15  5.54885660137e-15  5.77122320088e-15  5.66584310333e-15  5.43202536221e-15  5.3500518613e-15  5.52636070172e-15  5.98327026463e-15  5.33701223158e-15  5.85001967997e-15  5.77156229278e-15  5.86992380133e-15  5.80687529286e-15  6.05088269766e-15  5.99337244946e-15  6.05333688969e-15  6.50085943203e-15  5.95493893769e-15  5.99121071028e-15  5.74986795196e-15  6.10960729434e-15  5.79031449702e-15  5.75829869181e-15  6.18769666024e-15  6.32031396204e-15  6.83136493609e-15  6.5199271364e-15  7.13925503948e-15  6.8264791033e-15  7.13384770118e-15  7.95566118237e-15  7.72218876421e-15  8.88864642793e-15  9.30274568667e-15  9.97446903532e-15  1.06225410535e-14  1.14236331305e-14  1.28921318833e-14  1.45445860333e-14  1.70442091891e-14  2.01296142669e-14  2.35685471216e-14  2.89625009744e-14  3.62822998815e-14  4.81032337666e-14  7.11106090071e-14  1.30381556605e-13  3.73606862515e-13  1.2992734625e-13  7.06388001562e-14  4.80213443586e-14  3.58763729789e-14  2.85872582712e-14  2.38276021105e-14  1.98934276393e-14  1.67251882543e-14  1.45600908328e-14
 1.47494101782e-14  1.29804587382e-14  1.13940462018e-14  1.02383912555e-14  9.78768569807e-15  9.11822151935e-15  8.29418350927e-15  7.69745744528e-15  7.48674201522e-15  7.48456428867e-15  6.90523939892e-15  6.43361204743e-15  6.70523488088e-15  6.40540195645e-15  6.24375043902e-15  6.08637715621e-15  6.09898596637e-15  6.25752797123e-15  5.93043831168e-15  6.03883751157e-15  5.79347207209e-15  5.83896198787e-15  5.74661972293e-15  5.79775301107e-15  5.81305751239e-15  5.48018214097e-15  5.95225425864e-15  5.86138536708e-15  5.61263742882e-15  5.44642624608e-15  5.88446119799e-15  5.48880386607e-15  5.58071559403e-15  5.5165012827e-15  5.35793164376e-15  5.94327752329e-15  5.79348384025e-15  5.99777634069e-15  5.94146094285e-15  5.92195174882e-15  5.79061736105e-15  5.56150713761e-15  5.60369784194e-15  5.35533026229e-15  5.60334043929e-15  5.79103618804e-15  5.49613270744e-15  5.68908839224e-15  5.80485914724e-15  5.304834527e-15  5.51179492948e-15  5.3746351043e-15  5.25804387457e-15  5.54485603565e-15  5.69144938478e-15  5.48260377658e-15  6.38984723737e-15  5.78307316366e-15  5.17427878886e-15  5.61510227958e-15  5.5125979853e-15  5.80682769823e-15  5.85930172368e-15  5.69039067188e-15  5.41061829736e-15  5.40565615876e-15  5.12522731935e-15  5.38684556914e-15  5.5716548544e-15  5.73619211213e-15  5.94056730323e-15  5.54293348417e-15  5.64829504385e-15  5.92148255803e-15  5.90102794398e-15  5.59544811642e-15  5.73426741505e-15  5.50314842446e-15  6.03829139711e-15  6.0829612863e-15  5.51914438662e-15  5.92684952778e-15  6.12859526952e-15  6.04735819684e-15  5.70815206811e-15  5.82271498395e-15  6.26538564117e-15  6.11505070524e-15  6.38451753422e-15  6.49368175318e-15  6.91851517519e-15  6.86935126906e-15  7.20289788897e-15  7.24632357124e-15  7.85311275408e-15  8.04737002046e-15  8.52576864881e-15  8.94898136306e-15  9.55037274678e-15  1.00702351397e-14  1.1265784021e-14  1.22569492658e-14  1.44219256215e-14  1.6977740552e-14  1.9763211298e-14  2.34594149349e-14  2.83576629549e-14  3.63175444026e-14  4.82033666406e-14  7.0212208376e-14  1.2992734625e-13  3.72419821625e-13  1.2964505129e-13  7.05156678342e-14  4.7619934823e-14  3.5602682465e-14  2.83683131298e-14  2.31287683107e-14  1.94297306457e-14  1.70174841694e-14
 1.7132394551e-14  1.47022214589e-14  1.28817823481e-14  1.14516286986e-14  1.04002633906e-14  9.47496880212e-15  8.98965651465e-15  8.52689885423e-15  8.11464355634e-15  7.62264096911e-15  7.63282226777e-15  6.94652196042e-15  7.06419275444e-15  6.57586776834e-15  6.33684270993e-15  6.34834248298e-15  6.48440423906e-15  6.36469956638e-15  6.2197424642e-15  6.23839691305e-15  5.98322630303e-15  5.83685297048e-15  5.95588401806e-15  5.77647862475e-15  5.68958815915e-15  5.90900968502e-15  6.19197714345e-15  5.78065510699e-15  6.02959550935e-15  5.78119283342e-15  6.11437209392e-15  5.72682469807e-15  6.02759043688e-15  5.83073596918e-15  6.13456179187e-15  6.05092817466e-15  5.90098779866e-15  5.83407755957e-15  6.00459129715e-15  5.4854694516e-15  5.788820115e-15  5.74218161731e-15  5.90321033514e-15  5.75634464464e-15  5.68708228122e-15  5.11529734536e-15  5.1135018774e-15  5.08950853469e-15  5.10077915555e-15  5.85124850623e-15  5.52954610927e-15  5.54483904469e-15  5.5306817179e-15  5.1360804985e-15  5.82130599904e-15  5.31882414966e-15  5.95027113547e-15  5.38125735795e-15  5.55737502355e-15  5.23566368364e-15  5.4555225706e-15  5.58874916545e-15  5.28978740626e-15  5.51879475929e-15  5.52904459165e-15  5.53440999229e-15  5.14786170014e-15  5.63254164272e-15  5.28451254902e-15  5.61342062031e-15  5.95776088656e-15  5.76295200015e-15  5.57437363432e-15  5.5345222738e-15  6.25333663751e-15  6.05933430074e-15  5.97765328059e-15  5.63416520734e-15  5.92554268922e-15  6.19302478161e-15  5.68091849523e-15  6.02099275411e-15  6.23604635789e-15  6.11720782462e-15  5.95294328264e-15  6.13436757576e-15  6.18313574276e-15  6.26850488655e-15  6.29857725453e-15  6.4740282299e-15  6.6017945108e-15  6.80711509613e-15  7.21556548942e-15  7.07777006673e-15  7.59984736689e-15  7.84661028758e-15  8.24123876545e-15  8.30538144978e-15  9.02840387271e-15  9.70021041893e-15  1.00361202564e-14  1.15818650623e-14  1.27667349309e-14  1.44656805502e-14  1.69391095651e-14  1.96768471101e-14  2.33254098337e-14  2.81797992527e-14  3.61063473165e-14  4.78446728007e-14  7.06388001562e-14  1.2964505129e-13  3.7364818601e-13  1.30610316478e-13  7.05452561212e-14  4.77468094e-14  3.56897561199e-14  2.83775181807e-14  2.33313143376e-14  2.01565279997e-14
 2.02546119093e-14  1.70681562455e-14  1.48534917231e-14  1.31424177914e-14  1.20555223709e-14  1.0868052947e-14  9.74110371638e-15  9.3832932683e-15  8.39474152397e-15  8.15370987169e-15  8.00343356862e-15  7.3956704661e-15  7.0609893748e-15  6.9647401831e-15  6.24654236162e-15  6.52322902152e-15  6.06367404373e-15  6.54799144645e-15  6.29704627807e-15  6.49849259027e-15  6.09527743941e-15  6.3167935888e-15  6.31945912778e-15  5.7452226975e-15  5.7664904745e-15  5.77268869755e-15  5.81596322831e-15  5.95031873792e-15  5.94310696147e-15  5.7350882978e-15  6.00866786672e-15  6.03505395688e-15  6.00937149413e-15  5.86379957725e-15  5.80533807699e-15  5.54743148387e-15  5.79861114003e-15  5.80760216475e-15  5.9920540947e-15  5.74875541832e-15  5.75884439573e-15  5.51356852855e-15  5.62315565309e-15  5.8995969085e-15  5.86615258923e-15  5.40585128504e-15  5.74598260902e-15  5.54248484799e-15  5.26251235388e-15  5.6152519123e-15  5.62787450808e-15  5.19150894251e-15  5.61907149756e-15  5.17716808694e-15  5.78841446257e-15  5.53858628285e-15  6.13442762284e-15  5.82633726777e-15  5.79226159362e-15  5.78163089019e-15  5.41288271859e-15  5.38615299684e-15  5.39757763339e-15  5.79289511906e-15  5.43688092294e-15  5.45469673982e-15  5.26579044002e-15  5.67409275458e-15  5.47845789435e-15  5.67068708546e-15  5.69097866514e-15  5.49823872986e-15  5.53313680179e-15  5.51340452592e-15  5.6569915577e-15  5.65141490457e-15  5.82507232693e-15  5.60343631817e-15  5.78107681466e-15  6.30442676105e-15  5.87114567952e-15  6.4082061123e-15  6.11399947611e-15  6.07270117531e-15  5.90723439058e-15  6.08360691367e-15  5.95134244664e-15  6.50955354192e-15  6.43221126663e-15  6.29753997534e-15  7.03819768458e-15  7.07150407995e-15  7.26193673092e-15  7.23460769088e-15  6.87772001174e-15  7.30673680754e-15  8.2737229253e-15  8.53815067605e-15  8.84443520721e-15  9.25063867181e-15  9.86050257719e-15  1.07922924622e-14  1.14206451626e-14  1.31169222802e-14  1.50599298994e-14  1.70835690809e-14  1.97675584279e-14  2.33466906819e-14  2.85536651174e-14  3.61991714093e-14  4.80213443586e-14  7.05156678342e-14  1.30610316478e-13  3.74780297495e-13  1.30082684481e-13  7.06359809561e-14  4.81406417676e-14  3.57822291668e-14  2.81089453601e-14  2.40111172229e-14
 2.38857046812e-14  1.968851704e-14  1.70526250687e-14  1.4975884585e-14  1.33762787634e-14  1.1684147336e-14  1.04293519723e-14  9.39043428365e-15  8.66997869932e-15  8.64783838258e-15  8.09196753985e-15  7.45168826242e-15  7.53181494671e-15  7.04577916554e-15  6.59953644522e-15  6.88973896644e-15  6.72495740162e-15  6.47579019344e-15  6.50804782182e-15  6.40064685549e-15  5.97735443645e-15  5.94913358802e-15  6.04938718045e-15  5.45372222424e-15  5.6232992998e-15  5.79541334445e-15  5.81191354604e-15  5.59363833019e-15  5.59821117619e-15  5.80788795578e-15  6.21041277847e-15  6.06050103614e-15  6.07694136761e-15  6.28037621394e-15  6.43984693111e-15  5.61966115084e-15  5.35152855762e-15  5.54692488672e-15  5.822362206e-15  5.79884316538e-15  5.63868831296e-15  5.73162058895e-15  5.82173736215e-15  5.724714722e-15  5.61408989977e-15  5.30340003791e-15  5.51911437279e-15  5.7879983601e-15  5.44441050874e-15  5.6747628063e-15  5.60032197544e-15  5.65190159738e-15  6.15604919263e-15  5.95165415108e-15  5.72751528258e-15  5.77699453826e-15  5.75575893757e-15  5.52476612682e-15  5.83517600016e-15  5.81101859267e-15  5.83754627702e-15  5.6104265606e-15  5.62005546739e-15  5.93828356789e-15  5.76970635144e-15  5.26826016892e-15  5.99924112279e-15  5.91261946414e-15  5.81465477784e-15  6.13878002034e-15  5.8787098763e-15  5.66943424045e-15  5.87943506738e-15  5.68447308458e-15  5.56242835008e-15  5.63894958571e-15  5.90005131099e-15  5.48451972665e-15  5.53571652394e-15  5.92597134602e-15  5.76022166352e-15  5.95808421145e-15  6.2523953792e-15  5.93001435218e-15  5.81792922912e-15  6.05117944451e-15  5.78853618706e-15  6.05604743422e-15  6.56740670499e-15  6.30392898148e-15  6.18708276856e-15  6.56379603827e-15  6.75199407799e-15  6.88306050278e-15  6.71611310174e-15  6.95726519939e-15  7.47591616501e-15  7.57528387135e-15  8.18364920168e-15  8.17971170915e-15  8.66323735975e-15  1.0078564752e-14  1.0655293762e-14  1.18177955908e-14  1.32339363089e-14  1.48759629941e-14  1.7164533709e-14  2.00571804958e-14  2.33519175742e-14  2.84174724002e-14  3.58763729789e-14  4.7619934823e-14  7.05452561212e-14  1.30082684481e-13  3.73706188781e-13  1.30248409956e-13  7.06794396755e-14  4.78492007949e-14  3.59119281896e-14  2.87448249564e-14
 2.83951796715e-14  2.35223901782e-14  1.9567423824e-14  1.67732951757e-14  1.47018210953e-14  1.29793821068e-14  1.1736739489e-14  1.03615762805e-14  9.42323156431e-15  9.12658621128e-15  8.3849359861e-15  7.73385218755e-15  7.83731339018e-15  7.58303636352e-15  7.24162716386e-15  6.90260798498e-15  6.74506673846e-15  6.31051262944e-15  6.24233110958e-15  6.6701863814e-15  6.22125691699e-15  5.93658093572e-15  5.73407646114e-15  5.41604589031e-15  5.35195694616e-15  5.4803960755e-15  5.94502957652e-15  5.62242206486e-15  5.92269634688e-15  5.8013501245e-15  5.66883340325e-15  5.66743741476e-15  5.52287004617e-15  5.79354595318e-15  5.73112784769e-15  5.86136794255e-15  5.67987643553e-15  5.59462838366e-15  5.60053299747e-15  5.66459035117e-15  5.7320339119e-15  5.59649035771e-15  5.5475696978e-15  5.71205471625e-15  5.68734681875e-15  5.09634372876e-15  5.72971248365e-15  5.68901025422e-15  5.67211646024e-15  5.60868146891e-15  5.62483565795e-15  5.59365677018e-15  5.91382734589e-15  6.00239272024e-15  5.99683190447e-15  5.84462385322e-15  6.07751474959e-15  5.68404897622e-15  5.7509154785e-15  5.68789947168e-15  5.61664647014e-15  5.57650455681e-15  5.40967345361e-15  6.00906040183e-15  5.6725268905e-15  5.48867796215e-15  5.79359008312e-15  6.32524599885e-15  5.56932125329e-15  5.95826955775e-15  5.75634942233e-15  5.22484179057e-15  5.57798927499e-15  5.51935237187e-15  6.13651459496e-15  5.75402094706e-15  6.05729867565e-15  6.01379243036e-15  5.79288658112e-15  4.97534955564e-15  5.46678087036e-15  5.80658643213e-15  5.84514226993e-15  6.22876944429e-15  6.15762842765e-15  5.97613561769e-15  5.7693951966e-15  6.06317547563e-15  6.2345900458e-15  6.15171059443e-15  6.24578790045e-15  6.39065773944e-15  6.91261887901e-15  6.599202401e-15  6.41116435378e-15  6.77742620938e-15  7.02900005454e-15  7.07493025359e-15  7.47979935949e-15  7.65574343992e-15  7.66096389954e-15  9.24913036982e-15  9.49457552076e-15  1.05763762551e-14  1.1745159607e-14  1.28496607833e-14  1.50382866154e-14  1.69196732293e-14  1.95315951035e-14  2.28646070298e-14  2.85872582712e-14  3.5602682465e-14  4.77468094e-14  7.06359809561e-14  1.30248409956e-13  3.74301533514e-13  1.30692458993e-13  7.11231599532e-14  4.83831158594e-14  3.63723036658e-14
 3.59246976789e-14  2.85313386247e-14  2.34875517424e-14  1.96802812907e-14  1.66324598227e-14  1.44192195684e-14  1.29787340643e-14  1.17782471168e-14  1.06077501966e-14  9.93004251116e-15  9.53130820468e-15  8.96854879468e-15  8.87181501592e-15  8.04748252816e-15  7.49448225331e-15  7.44880642172e-15  7.25874562699e-15  6.82361698482e-15  6.57786348714e-15  6.37817943783e-15  6.14089388417e-15  6.1356698568e-15  5.56109499693e-15  5.77442284608e-15  5.88474960868e-15  5.60691942757e-15  6.07449609593e-15  6.09087756443e-15  5.89888655127e-15  5.35892288262e-15  5.79831944601e-15  5.63163659168e-15  5.47176702246e-15  6.02214291503e-15  5.69773028303e-15  4.98240005657e-15  5.56395422788e-15  5.25779808041e-15  5.31401069184e-15  5.52847593977e-15  5.66951750197e-15  5.60320562582e-15  5.41373172664e-15  5.61726913933e-15  5.16382352115e-15  4.8871706906e-15  5.36471278772e-15  5.74598739896e-15  5.65280022235e-15  5.49005721836e-15  5.71676360517e-15  5.60319415573e-15  5.68377325365e-15  5.66203432434e-15  5.72459195176e-15  5.67151727473e-15  5.64301223326e-15  5.28662634468e-15  5.12981411429e-15  5.55721935958e-15  5.44408854441e-15  5.66389090016e-15  5.69732855647e-15  6.08133784276e-15  5.83964198135e-15  5.65551965073e-15  5.66094874972e-15  5.94797515837e-15  5.76806271876e-15  6.14811997558e-15  6.086638277e-15  5.60971196579e-15  5.41253550707e-15  5.21498817456e-15  5.69922378467e-15  5.55221422452e-15  5.68637931307e-15  5.67748293573e-15  5.43547913908e-15  5.63860007306e-15  6.02277186152e-15  5.92218092599e-15  6.00182839138e-15  6.18345482116e-15  5.95266145873e-15  6.00324406619e-15  6.23567447368e-15  6.30036337425e-15  6.50697942184e-15  6.21643314846e-15  6.15357546859e-15  6.18954389518e-15  6.33830985838e-15  6.01765831831e-15  6.40864476185e-15  6.39310306679e-15  6.88085890845e-15  6.51287234629e-15  6.9755483451e-15  7.10247479235e-15  7.29730122894e-15  8.29451760579e-15  8.90126377016e-15  1.01836458438e-14  1.07502941177e-14  1.15213158915e-14  1.33884716851e-14  1.5097241876e-14  1.71484117283e-14  1.99376388675e-14  2.38276021105e-14  2.83683131298e-14  3.56897561199e-14  4.81406417676e-14  7.06794396755e-14  1.30692458993e-13  3.73918526379e-13  1.30608878192e-13  7.09597834777e-14  4.83051313599e-14
 4.82790138763e-14  3.6375118086e-14  2.85804840039e-14  2.33417653816e-14  1.94486170654e-14  1.62741049451e-14  1.48561380024e-14  1.30045528435e-14  1.17800398088e-14  1.08376120542e-14  1.05442769024e-14  9.45742883019e-15  9.34122256941e-15  8.36640071355e-15  7.93020158784e-15  7.59913256162e-15  7.36384558621e-15  6.76403481073e-15  6.62275534633e-15  6.4457794697e-15  6.49380438416e-15  6.18983915475e-15  6.09733838137e-15  6.06702038594e-15  5.99237023413e-15  5.83066294623e-15  6.0394633212e-15  6.20398328979e-15  5.74860902432e-15  5.84249097742e-15  5.8872414375e-15  5.39479204627e-15  5.51242601773e-15  5.6242995445e-15  5.97438841578e-15  5.6191301113e-15  5.52154027706e-15  5.51259260464e-15  5.79855817417e-15  5.70483621742e-15  5.74589156265e-15  5.48116000661e-15  5.51826752989e-15  5.66128356099e-15  5.32250254739e-15  5.35549938807e-15  5.42474985408e-15  5.66274168102e-15  5.60738807022e-15  5.55132093366e-15  5.6091169126e-15  5.62216735728e-15  5.82776128565e-15  5.59493345473e-15  5.37732192155e-15  5.60509197818e-15  5.52750887275e-15  4.89108162191e-15  5.31924069049e-15  5.52636903659e-15  5.37460362244e-15  5.37452121378e-15  5.38647067775e-15  5.78330550715e-15  5.99524655999e-15  5.39350140226e-15  5.69057005984e-15  5.52477116322e-15  5.92586127302e-15  6.13983704726e-15  5.97363440124e-15  5.69783227034e-15  5.68994977035e-15  5.9323034596e-15  5.78205132192e-15  5.69844860422e-15  5.93839891925e-15  5.81989294777e-15  6.14601691727e-15  5.62479589095e-15  5.81974832409e-15  5.86228375601e-15  5.81873985256e-15  5.68295187916e-15  5.98470591373e-15  5.61800759523e-15  5.94660784586e-15  6.13017535801e-15  6.18091003511e-15  6.00717969841e-15  5.85372954348e-15  6.5387497989e-15  6.10936480062e-15  6.19334084433e-15  6.4218908264e-15  6.56332418162e-15  7.04128158074e-15  6.96031797307e-15  7.03184854178e-15  7.20262170053e-15  7.1918330888e-15  8.08287539741e-15  8.34524676372e-15  9.31065187768e-15  9.75253910396e-15  1.02025452561e-14  1.18414402242e-14  1.31395888077e-14  1.47061346658e-14  1.67606311515e-14  1.98934276393e-14  2.31287683107e-14  2.83775181807e-14  3.57822291668e-14  4.78492007949e-14  7.11231599532e-14  1.30608878192e-13  3.76422907051e-13  1.31019871055e-13  7.1543184934e-14
 7.10321813891e-14  4.79398540711e-14  3.65789572026e-14  2.85795959329e-14  2.35834640191e-14  1.93826872394e-14  1.67456197258e-14  1.44897710691e-14  1.3031870978e-14  1.18138526768e-14  1.10878502715e-14  1.01068140423e-14  9.37931229962e-15  8.59631643578e-15  8.11070909447e-15  7.85881015111e-15  7.19278771982e-15  7.22945856449e-15  6.91761036157e-15  6.92921865866e-15  6.58136265662e-15  6.28385544118e-15  5.76880024622e-15  5.59038508558e-15  6.10432870316e-15  5.96297991166e-15  6.10685288688e-15  6.38036857238e-15  6.00076461503e-15  5.98407807384e-15  5.64336783902e-15  5.27982825766e-15  5.88368265105e-15  6.01589391589e-15  5.78841351418e-15  6.14396912329e-15  6.15113024811e-15  5.55169700945e-15  5.43427770158e-15  5.75158608259e-15  5.70804711825e-15  5.59108854535e-15  5.51338126006e-15  5.73252974781e-15  5.58282998256e-15  5.5352033106e-15  5.79297587854e-15  5.7896662922e-15  5.8369268238e-15  5.41783169747e-15  5.50604084231e-15  5.81752962756e-15  5.84728570484e-15  5.60905513476e-15  5.85996931488e-15  5.512900727e-15  5.36566437586e-15  5.21292630256e-15  5.64768333973e-15  5.67154139546e-15  5.46429451379e-15  5.47714329607e-15  5.7487294733e-15  5.79050268473e-15  5.9603819922e-15  5.88186841025e-15  5.56148709656e-15  5.89202613444e-15  5.67887652025e-15  6.01606198587e-15  5.82372913373e-15  5.91826519109e-15  5.50876241539e-15  5.58009317453e-15  5.62119103156e-15  5.3728700083e-15  6.20466668711e-15  5.69983389718e-15  5.92789297021e-15  5.66265999815e-15  5.7917112265e-15  5.78318055569e-15  5.75750894673e-15  5.76925423945e-15  5.94405348984e-15  5.85832451712e-15  6.03162806628e-15  5.95804438749e-15  5.94377282162e-15  6.18723062302e-15  5.85823207704e-15  5.9386739521e-15  5.84818384058e-15  6.18108538768e-15  6.00085898759e-15  6.19687602069e-15  6.38176971709e-15  6.58061773326e-15  7.23874228376e-15  7.03943023242e-15  7.19947451362e-15  7.38637876911e-15  7.9070977515e-15  8.6315568007e-15  8.95964887037e-15  9.66815771222e-15  1.06939972095e-14  1.14619146594e-14  1.2784920102e-14  1.469605605e-14  1.67251882543e-14  1.94297306457e-14  2.33313143376e-14  2.81089453601e-14  3.59119281896e-14  4.83831158594e-14  7.09597834777e-14  1.31019871055e-13  3.74147479056e-13  1.31294667432e-13
 1.31618411968e-13  7.12650579757e-14  4.88630349827e-14  3.64238220893e-14  2.87141989761e-14  2.32398892249e-14  1.96311511795e-14  1.69647831903e-14  1.50275545789e-14  1.32346543319e-14  1.18525149888e-14  1.12389695855e-14  9.9994843876e-15  9.2510288303e-15  8.61893347218e-15  8.2140892915e-15  7.94613872191e-15  7.41195508429e-15  6.80143960519e-15  7.10075929297e-15  6.54091752449e-15  6.71861460373e-15  6.56577260606e-15  6.45783530443e-15  6.72785455319e-15  6.02598457976e-15  6.39215514637e-15  6.44883278219e-15  5.8561939945e-15  6.00629398518e-15  5.9017925453e-15  6.02561367444e-15  5.86177013168e-15  6.26338011126e-15  6.09468486307e-15  5.69334740622e-15  6.02678711872e-15  5.94767740819e-15  6.40556443096e-15  5.89830092245e-15  5.31948386127e-15  5.31505443844e-15  5.62153039059e-15  5.82774032718e-15  6.19085382292e-15  5.95273871516e-15  5.73246230484e-15  5.91354635879e-15  5.8208022897e-15  5.54861231968e-15  5.29738706024e-15  5.56723749286e-15  5.56706551577e-15  5.23401915526e-15  5.80809026448e-15  5.91558151648e-15  5.91864267448e-15  5.77089005233e-15  5.99315993153e-15  5.68245790649e-15  5.54232153676e-15  5.02395959179e-15  5.44770660319e-15  5.77567196019e-15  5.5164269087e-15  5.36334188798e-15  5.28127746268e-15  5.56087998735e-15  5.51328671136e-15  5.753712677e-15  5.73181436077e-15  5.56792832197e-15  5.6525477547e-15  5.69265407235e-15  5.30559804494e-15  5.58580611747e-15  5.95165658546e-15  5.97681350967e-15  6.19306039701e-15  5.66712740695e-15  6.18040500612e-15  5.94063811329e-15  5.51386937123e-15  6.21487474765e-15  6.29652785668e-15  6.25153208925e-15  5.76471242652e-15  5.61680892115e-15  6.01234804352e-15  6.27596429887e-15  5.62840322523e-15  5.69397474263e-15  5.80211345207e-15  5.81977127764e-15  5.88089034516e-15  6.61095955134e-15  6.50064778746e-15  6.46624385888e-15  6.72545082506e-15  7.25127408565e-15  7.48863158095e-15  7.45181931928e-15  7.8623205517e-15  8.65860454202e-15  8.84095224808e-15  9.25962887535e-15  9.92881361011e-15  1.03922314334e-14  1.16875627846e-14  1.28802094121e-14  1.45600908328e-14  1.70174841694e-14  2.01565279997e-14  2.40111172229e-14  2.87448249564e-14  3.63723036658e-14  4.83051313599e-14  7.1543184934e-14  1.31294667432e-13  3.7684826765e-13


==> anc/correlator_b13_Nt10_dist11.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95  96  97  98  99  100  101  102  103  104  105  106  107  108  109  110  111  112  113  114  115  116  117  118  119
 8.66517886562e-05  8.25686579955e-05  7.05404005337e-05  5.53300922364e-05  4.33242452942e-05  3.49693017532e-05  2.69103444856e-05  2.19721528033e-05  1.74120116779e-05  1.32966668518e-05  1.12954976961e-05  8.8081523689e-06  6.97276423939e-06  6.54507127641e-06  4.6186027281e-06  3.62171271587e-06  3.63688234231e-06  2.22277638475e-06  1.94726525387e-06  2.81959470595e-06  1.2604620861e-06  2.42683189272e-06  2.37473103514e-06  2.60801868802e-07  1.59804809399e-06  1.43276894965e-06  1.7862727875e-06  6.36034380847e-07  1.04396935198e-06  1.49380498723e-06  6.72757402208e-07 -8.89672045726e-07  1.78085296961e-06  1.43113828538e-06  3.36310515036e-07 -2.65958070541e-07  4.55054794896e-07  4.54120976614e-07  3.99530189272e-07  2.82223095108e-07  1.39686691368e-06 -9.55941150566e-07 -7.93611997227e-07 -8.61526040541e-07 -6.7141183141e-07 -2.88325071661e-07  1.20807230814e-07  8.89011076612e-07  4.80747639486e-07  1.11961043289e-06 -3.4635408718e-07 -7.02293840037e-07 -1.09494449955e-07 -4.71762694928e-07 -2.40544062443e-07  1.63263986619e-08  2.11011982522e-07  1.41957184456e-06  5.40978776755e-07 -1.98872912839e-07 -8.22608022611e-07 -3.57576995824e-07  8.44399448991e-07 -4.27674228576e-07  1.12095003785e-06 -2.60569137247e-07  7.56835788435e-07  5.73936132849e-07 -5.88038623586e-07  7.6209439219e-07  1.21313484643e-06  3.56690441772e-09 -1.21055460903e-06  7.45353798892e-07  9.27135508638e-07  6.39526905331e-07 -3.63070748603e-07  1.15465685615e-06 -2.53111899069e-07 -3.45269994049e-07 -2.73356255772e-07  6.52242462742e-07  3.71207724719e-07  1.23185751889e-06  3.38882026034e-07  7.28293501379e-07  8.13380281134e-07  6.32094546969e-07  4.44262407944e-07  1.78734184127e-07 -1.34540577464e-06 -1.61619003036e-06 -2.36362654838e-07  9.12864628707e-07  9.18035863833e-07  1.12444654822e-06  6.97814717096e-07  5.36007731867e-07  1.2168140822e-06  8.7012976094e-07  1.36273036026e-06  1.15780629058e-06  1.65665983829e-06  2.25404118054e-06  2.99333348081e-06  3.86802173967e-06  4.43230304661e-06  5.13890336064e-06  6.78540058781e-06  8.83985226953e-06  1.08720404856e-05  1.2675202049e-05  1.73282144414e-05  2.11381154023e-05  2.64394322199e-05  3.30996299756e-05  4.48300943676e-05  5.81077465623e-05  7.19827679681e-05  8.24426316187e-05
 0.511571894186  0.511702765504  0.513276803017  0.512421818083  0.509873697145  0.510566170657  0.509673147975  0.511593659643  0.511451081759  0.509385530153  0.510212213997  0.509534539363  0.510846816191  0.510176311495  0.511703745355  0.510184803058  0.510538612939  0.510314978699  0.510357035948  0.509820529719  0.510945988129  0.511013199495  0.510996024378  0.510630232697  0.512262785466  0.510501986036  0.508989126035  0.511493699443  0.509043986944  0.509684298148  0.512848611279  0.510452886161  0.508756701964  0.510443965022  0.510668050439  0.507329643623  0.512055012336  0.509785308721  0.50809681239  0.511556473103  0.509010789409  0.510421281667  0.510326703254  0.510586619289  0.510986360983  0.509906328564  0.510196183167  0.511463895531  0.511938297294  0.511390540518  0.509651917305  0.512080593629  0.510577572025  0.512245303012  0.511524777596  0.511731659635  0.512287575269  0.509073064956  0.50932542753  0.509071392509  0.509736299641  0.508464087574  0.511522075598  0.511726452652  0.509061536303  0.511660640671  0.510202449982  0.510236079812  0.511137070832  0.509932001628  0.511688182601  0.511915225264  0.511599136096  0.511458167213  0.5113227954  0.509778349778  0.512444038193  0.507675680115  0.512460755597  0.507858792124  0.511857055162  0.512093225951  0.511956676197  0.511798974613  0.5110504858  0.510621160729  0.511131924389  0.51020735656  0.509274175499  0.512262502455  0.51098731596  0.511777393947  0.512743206528  0.511373800151  0.509924159447  0.50921241051  0.5127515991  0.510923520496  0.508384469267  0.509898428594  0.511343608842  0.509430433663  0.509558038395  0.508660981616  0.510302480593  0.511497123492  0.510493426157  0.511301717978  0.510477974945  0.510913160397  0.51261196582  0.510399428752  0.510849334307  0.508969265246  0.509223997327  0.509490960038  0.51007644901  0.510909039983  0.511445083323  0.514080740606
 5.16275543613e-13  1.80228566087e-13  9.83643879204e-14  6.63969199112e-14  4.95931233872e-14  3.88714671534e-14  3.16523828853e-14  2.63020267167e-14  2.22741708757e-14  1.96767467367e-14  1.67508269065e-14  1.51545370912e-14  1.32603176162e-14  1.21629107503e-14  1.16819531394e-14  9.98629258411e-15  9.13266528472e-15  8.84254086809e-15  8.32558125898e-15  8.69926385039e-15  7.51858615506e-15  7.54005388271e-15  7.35464589972e-15  6.88213008041e-15  6.55676430655e-15  6.91280894099e-15  6.50291218554e-15  6.52819934595e-15  6.76470226805e-15  6.24525802704e-15  6.42785310002e-15  6.24567569278e-15  5.83841887315e-15  6.52121311878e-15  6.41112586893e-15  5.93634675645e-15  5.92152601266e-15  6.39477162568e-15  6.26634808114e-15  6.51349564721e-15  5.92053655433e-15  5.55119409426e-15  5.39514092361e-15  5.83227781941e-15  6.27402010483e-15  6.01087836418e-15  6.13835383461e-15  6.04734871009e-15  5.66799748777e-15  5.87011170939e-15  5.79689413603e-15  5.70097927313e-15  6.28491660976e-15  6.30987143173e-15  6.00512928156e-15  6.1160694287e-15  6.05745027564e-15  6.32535489206e-15  6.44646192977e-15  6.093119803e-15  6.14114070004e-15  5.753575713e-15  5.85845043814e-15  6.47668146984e-15  5.47970885127e-15  6.2782960293e-15  5.70328924324e-15  6.22991777793e-15  5.68561673957e-15  5.59159860926e-15  6.26992937459e-15  5.88128332169e-15  5.91739217317e-15  5.71750614114e-15  6.03442685163e-15  5.30353208334e-15  5.1865378067e-15  5.67633111106e-15  6.10720328026e-15  5.94840206412e-15  5.84768488376e-15  5.93135350469e-15  5.43380953986e-15  5.74230081328e-15  5.87498063794e-15  5.673824588e-15  5.84735213673e-15  6.2173137406e-15  5.28610469849e-15  6.16366401977e-15  6.33703476564e-15  6.00170804856e-15  6.69903501497e-15  6.24072400005e-15  6.44570962064e-15  6.81830446984e-15  6.61399569425e-15  7.0569564235e-15  7.11226456604e-15  7.45385176823e-15  7.5829666555e-15  7.9390676415e-15  8.65620482606e-15  8.84704522461e-15  9.12071031645e-15  1.03147204682e-14  1.0830754812e-14  1.18910098487e-14  1.30151841625e-14  1.52080423394e-14  1.60729448874e-14  1.88809259028e-14  2.20500883097e-14  2.62493093041e-14  3.20146041397e-14  3.91398940228e-14  4.9102434377e-14  6.66568776732e-14  9.8411853125e-14  1.81034900221e-13
 1.80228566087e-13  5.15544946809e-13  1.80847168937e-13  9.77132843565e-14  6.62336644154e-14  4.92212569399e-14  3.87926619279e-14  3.17045687616e-14  2.67736534564e-14  2.25185361514e-14  1.89086248419e-14  1.68509960996e-14  1.46913911679e-14  1.31451049304e-14  1.20349902814e-14  1.09320598467e-14  9.16465540015e-15  8.9810123939e-15  8.62048771222e-15  9.03692488639e-15  8.30176670901e-15  8.22565397983e-15  7.26010315727e-15  6.47789772465e-15  6.84649807373e-15  6.45555541195e-15  5.85726690882e-15  6.40689759442e-15  6.10423115598e-15  6.2636334114e-15  6.69196130614e-15  6.40302055175e-15  5.92540757581e-15  6.28777045817e-15  6.35532057798e-15  5.6658288784e-15  5.96069211325e-15  6.05583380203e-15  6.04447852645e-15  6.34955415794e-15  6.12148535687e-15  5.83316930649e-15  5.94386941891e-15  5.85874791425e-15  5.66331989792e-15  5.74871413455e-15  6.39383388081e-15  5.30816792028e-15  5.70722489723e-15  6.15323587289e-15  5.18069760424e-15  5.53635852979e-15  5.47043869505e-15  4.88799308666e-15  5.74048818925e-15  6.04011460791e-15  6.142716209e-15  5.79992288937e-15  5.63708581963e-15  5.78828831971e-15  5.99616579634e-15  4.7645341918e-15  6.04392028687e-15  6.29535256393e-15  5.09796145695e-15  5.56886957119e-15  5.66040439639e-15  5.45936321835e-15  5.87775601612e-15  5.46375121147e-15  6.09962119951e-15  5.84495412307e-15  5.1284734575e-15  5.46063123309e-15  5.73077526133e-15  5.78144761766e-15  5.34915794372e-15  5.72180967404e-15  5.61916486321e-15  5.82162698141e-15  5.86439563049e-15  6.00124000818e-15  5.76670634937e-15  5.75027229573e-15  5.64570658916e-15  5.59073160672e-15  5.27343561759e-15  5.92081455078e-15  5.42261229639e-15  6.17570423303e-15  5.95422290477e-15  6.15263346963e-15  6.0572316048e-15  6.2751121073e-15  6.07266803297e-15  6.82463498053e-15  6.77133230167e-15  6.89172176318e-15  7.38599871953e-15  6.91310480103e-15  7.14001189784e-15  7.32268798334e-15  7.87194545435e-15  8.13432089435e-15  8.71110079558e-15  9.9136792342e-15  9.97056585825e-15  1.12205478765e-14  1.25890913833e-14  1.33764129932e-14  1.44336004513e-14  1.66341737615e-14  1.85786792307e-14  2.18669670477e-14  2.56211300577e-14  3.1354414329e-14  3.86590029707e-14  4.93325355638e-14  6.65748752638e-14  9.8517437625e-14
 9.83643879204e-14  1.80847168937e-13  5.18343767442e-13  1.80797792755e-13  9.86494462387e-14  6.62652283542e-14  5.00104143459e-14  3.92302489079e-14  3.14369531123e-14  2.65495262989e-14  2.18319253084e-14  1.91869725593e-14  1.66032091775e-14  1.48503818701e-14  1.36264014426e-14  1.21644110541e-14  1.12459021625e-14  9.89470077871e-15  9.25592549023e-15  8.85476646573e-15  8.24518949155e-15  7.99167501302e-15  7.68982671576e-15  7.23849000236e-15  6.99690226401e-15  6.66514502252e-15  6.3697095349e-15  6.5791601756e-15  6.35154299564e-15  6.35851506167e-15  6.59712087031e-15  6.43270965913e-15  7.15133918211e-15  6.60539251123e-15  6.31365852805e-15  6.01667676546e-15  5.77074342262e-15  6.15754622611e-15  5.67664955014e-15  5.779429548e-15  5.90704499867e-15  5.93708433633e-15  5.89066994855e-15  6.09057081002e-15  5.62119659393e-15  5.79549712993e-15  5.66300082711e-15  4.97850132759e-15  5.49005638433e-15  5.63894686913e-15  5.15257520294e-15  5.10201592364e-15  5.80569996973e-15  5.62464905967e-15  6.05244144009e-15  5.9890749665e-15  5.63462919633e-15  5.67337303318e-15  5.41872147977e-15  5.25006158251e-15  5.30028955801e-15  5.20203930495e-15  5.14691030985e-15  5.90484396873e-15  5.38554021864e-15  5.65187257211e-15  5.59884378035e-15  5.21340728054e-15  5.8594007216e-15  5.7259955501e-15  6.07083074432e-15  5.8995050811e-15  5.67424498247e-15  5.50587626518e-15  5.62401085078e-15  5.49879899439e-15  5.61749780759e-15  5.71093347878e-15  5.41590514733e-15  5.31244244719e-15  5.98455966977e-15  6.05828409224e-15  6.33251778065e-15  5.43756606846e-15  5.43395634806e-15  5.3349253499e-15  5.20015459914e-15  5.56815594293e-15  6.27710267343e-15  6.2109048909e-15  6.4694918086e-15  6.31278693118e-15  5.80941595146e-15  5.65648707039e-15  6.02292203327e-15  6.55145225108e-15  6.79819513924e-15  6.92936234166e-15  6.93118522022e-15  6.95359139917e-15  7.02263184783e-15  7.05150841013e-15  7.4670984074e-15  8.22648698858e-15  8.66522012355e-15  8.92473242393e-15  9.34534970202e-15  1.02519609212e-14  1.11008828697e-14  1.19317723167e-14  1.29889150328e-14  1.48882131297e-14  1.64328700494e-14  1.93557278351e-14  2.20858039266e-14  2.63803018163e-14  3.18087296137e-14  3.88518576911e-14  5.00754638287e-14  6.65119035704e-14
 6.63969199112e-14  9.77132843565e-14  1.80797792755e-13  5.16321550978e-13  1.80099684556e-13  9.76801370873e-14  6.60414614e-14  4.95635848154e-14  3.81517978511e-14  3.08480877603e-14  2.64330403846e-14  2.22254708892e-14  1.85147864075e-14  1.6630350493e-14  1.4905313129e-14  1.31942652722e-14  1.23369538415e-14  1.08599548973e-14  9.84884939407e-15  9.49173924628e-15  9.02422886791e-15  8.12152712242e-15  8.14588296297e-15  7.97314957854e-15  7.47290224635e-15  7.32491053097e-15  7.04336800827e-15  7.04942944206e-15  6.21169250209e-15  6.45887138292e-15  6.42520038133e-15  6.77984610676e-15  6.88472858654e-15  6.31887881768e-15  6.21165292793e-15  6.10035711698e-15  6.29262684899e-15  6.03761686426e-15  5.44794253704e-15  5.83236893058e-15  6.05728599455e-15  6.41649272974e-15  6.2411627035e-15  6.02088713791e-15  5.44844734057e-15  5.65902116747e-15  5.8409360399e-15  5.85599776145e-15  6.03048127026e-15  6.07542255375e-15  5.49094616301e-15  5.94335878265e-15  6.18430171683e-15  6.05661705867e-15  5.77570409607e-15  5.39091218845e-15  5.8832425936e-15  5.85855448645e-15  5.50742885064e-15  5.91208694598e-15  5.74182705187e-15  5.94662502541e-15  5.8073955675e-15  6.00992329947e-15  5.66412221037e-15  5.86272688768e-15  5.86453944919e-15  5.90754950729e-15  5.75687858783e-15  5.53729385247e-15  5.98258803137e-15  5.60499484595e-15  5.5407919124e-15  5.82154049859e-15  5.10813628821e-15  5.86368830797e-15  6.13084687979e-15  6.13208722207e-15  6.67546648196e-15  6.52844948109e-15  5.9345832774e-15  6.05794777864e-15  6.26732386616e-15  5.71082586761e-15  5.97870603628e-15  5.69920950128e-15  5.44940626714e-15  5.60156217967e-15  5.48416915111e-15  5.48490094763e-15  5.79722877156e-15  5.64152272563e-15  5.85961516461e-15  6.08237117626e-15  6.13024504878e-15  6.46764047222e-15  6.12025229907e-15  6.99039995426e-15  6.80383560547e-15  6.93697678301e-15  7.14602593821e-15  6.69095985712e-15  7.33223475285e-15  7.22342585774e-15  8.57610584968e-15  8.35291931555e-15  8.7804160696e-15  9.12633120515e-15  9.59145164691e-15  1.05807566082e-14  1.17053291166e-14  1.3784147268e-14  1.49716619263e-14  1.65367284305e-14  1.88418798632e-14  2.26646041691e-14  2.60911539586e-14  3.20249878978e-14  3.88376018075e-14  4.95128883144e-14
 4.95931233872e-14  6.62336644154e-14  9.86494462387e-14  1.80099684556e-13  5.14204773486e-13  1.79886449866e-13  9.7170954151e-14  6.6485506015e-14  4.8961956371e-14  3.86392055019e-14  3.17021998736e-14  2.61433299811e-14  2.19813041513e-14  1.91277754478e-14  1.73223446843e-14  1.48717859403e-14  1.34442745339e-14  1.27351134401e-14  1.08835950038e-14  1.01772539459e-14  9.1591220214e-15  8.13671472129e-15  8.34229028528e-15  8.53343029743e-15  7.68363135483e-15  7.38774311758e-15  7.3821677657e-15  6.64030148245e-15  7.0214266029e-15  6.81425969677e-15  6.81105303365e-15  6.83294788377e-15  6.64414838067e-15  6.927714396e-15  6.8014343123e-15  5.84098138186e-15  5.86155998356e-15  5.95523515174e-15  5.96313170018e-15  5.87902937694e-15  5.90942115313e-15  6.3089185339e-15  6.29238872546e-15  6.47416466882e-15  6.08623927224e-15  5.5565276999e-15  5.6927544898e-15  5.45594722758e-15  5.41510846817e-15  5.74301172386e-15  5.8749821822e-15  5.85462421107e-15  6.20451340157e-15  5.93525755108e-15  5.827834899e-15  5.9736236886e-15  5.88518933404e-15  6.43885806906e-15  5.85020729357e-15  5.85843961734e-15  5.69774934121e-15  5.18696369236e-15  5.49013766215e-15  5.93925171908e-15  5.21161175829e-15  5.43649419643e-15  5.86159991979e-15  6.32654392837e-15  6.04999643193e-15  6.15364445633e-15  6.53525068756e-15  6.08861698253e-15  5.42593869923e-15  5.72663297204e-15  4.99793260812e-15  6.1545301137e-15  6.01432456746e-15  6.14929283943e-15  6.10934814772e-15  6.13338974257e-15  5.38713312058e-15  5.14386362908e-15  5.93009807107e-15  5.48699583534e-15  5.48023070698e-15  4.80458588603e-15  5.31654959039e-15  5.25661268649e-15  5.34970984058e-15  5.4918380785e-15  6.17587257301e-15  5.61949118824e-15  5.59996475924e-15  6.18231521564e-15  6.08595148335e-15  5.72506602904e-15  6.22054850965e-15  6.50946351066e-15  6.7350688998e-15  6.67017590875e-15  6.67946723252e-15  6.65856035659e-15  6.7675478757e-15  6.82995494729e-15  8.01210173982e-15  8.0816797785e-15  8.04367609986e-15  8.23437824261e-15  9.00616458294e-15  9.94415587036e-15  1.0842639105e-14  1.1946398998e-14  1.30266118475e-14  1.44945119079e-14  1.66258810894e-14  1.87748877146e-14  2.17367023243e-14  2.67538510652e-14  3.1955251661e-14  3.89865966848e-14
 3.88714671534e-14  4.92212569399e-14  6.62652283542e-14  9.76801370873e-14  1.79886449866e-13  5.15635783087e-13  1.80081984691e-13  9.88863198982e-14  6.62581831027e-14  4.94479331265e-14  3.92205440987e-14  3.14074017523e-14  2.55511340586e-14  2.19255533863e-14  1.92342775071e-14  1.63350888609e-14  1.45014951906e-14  1.33431263049e-14  1.19664801411e-14  1.06631076321e-14  9.70685314e-15  8.86993208374e-15  8.65780594501e-15  8.65223745488e-15  7.52802992123e-15  7.25005050431e-15  7.41803407565e-15  7.05365592383e-15  6.89036691653e-15  6.9353480158e-15  7.09052693644e-15  6.21286288368e-15  6.52657065346e-15  6.92747630662e-15  7.13804364081e-15  6.27246998381e-15  6.29566150587e-15  6.11571718172e-15  5.7856269819e-15  6.43499220891e-15  6.39471383939e-15  6.51858724421e-15  6.21430912564e-15  6.05664919339e-15  5.73940201067e-15  5.77725521338e-15  6.25369293799e-15  5.742831671e-15  5.80387953996e-15  6.14296702215e-15  6.45617087408e-15  6.31637920014e-15  6.17644511922e-15  5.96987098526e-15  6.02839651956e-15  5.53769424286e-15  5.47122451804e-15  5.81167332137e-15  5.65791572033e-15  5.96756486801e-15  5.59325544219e-15  5.15079615574e-15  6.00097367004e-15  5.97828423582e-15  5.42458613103e-15  5.98052027268e-15  5.88641993746e-15  6.20302457913e-15  6.2447832328e-15  5.58654086905e-15  6.0362619844e-15  6.1763667757e-15  6.37455885303e-15  5.87037467872e-15  5.71046575122e-15  6.22271319881e-15  5.97977379003e-15  5.72142374275e-15  5.83943779972e-15  6.15806212817e-15  5.90106177397e-15  5.78120303046e-15  6.13488897406e-15  5.42506497527e-15  5.79515544118e-15  5.14395008156e-15  5.81015958148e-15  5.07440459291e-15  6.01153942684e-15  5.98521914495e-15  6.04461682934e-15  6.08104770256e-15  6.39621864538e-15  6.55828430214e-15  6.34951050453e-15  6.00611192653e-15  6.13618496403e-15  5.73180704266e-15  6.29258887058e-15  6.14551338388e-15  6.68526094558e-15  6.24189126251e-15  7.24532489699e-15  7.03064765147e-15  7.27520466092e-15  7.13367470952e-15  8.24977336189e-15  8.07260022575e-15  9.49102334686e-15  9.94365152428e-15  1.04912196576e-14  1.06670653439e-14  1.18333914001e-14  1.34050114921e-14  1.46807407043e-14  1.65533077561e-14  1.81165739526e-14  2.19833646483e-14  2.62211193987e-14  3.11309833722e-14
 3.16523828853e-14  3.87926619279e-14  5.00104143459e-14  6.60414614e-14  9.7170954151e-14  1.80081984691e-13  5.13504596481e-13  1.80386002455e-13  9.73336505769e-14  6.5849139503e-14  4.90770912984e-14  3.85618354832e-14  3.12734198623e-14  2.60490001729e-14  2.19504821579e-14  1.9414984169e-14  1.63986399199e-14  1.48821490968e-14  1.3361396747e-14  1.20119043531e-14  1.10777645867e-14  1.00451191453e-14  9.86507013032e-15  9.40827784573e-15  8.99588439147e-15  8.21717905361e-15  8.08178510533e-15  7.58017950418e-15  7.11734794255e-15  7.10611502821e-15  7.18317937471e-15  7.02871970938e-15  6.90929416356e-15  6.65370675968e-15  6.38135785873e-15  6.41833663988e-15  6.56823633918e-15  6.12499161083e-15  6.23215044748e-15  6.40854991897e-15  5.71250542103e-15  5.58727923962e-15  5.25008666444e-15  5.88764171926e-15  5.36584207497e-15  5.54421969331e-15  5.65851754207e-15  5.76345489103e-15  5.74434233838e-15  5.92805661084e-15  5.63797698413e-15  6.40776898511e-15  6.7497759188e-15  6.19332111444e-15  6.04943785721e-15  5.58066743475e-15  5.37480381006e-15  6.0536216e-15  5.96545598287e-15  5.78997143651e-15  5.54890719066e-15  5.74913427946e-15  6.05980890666e-15  5.76155065507e-15  5.33599832809e-15  5.68689862642e-15  5.95757224806e-15  5.8218664152e-15  5.68648504931e-15  4.96967991164e-15  5.82448590254e-15  5.47004117626e-15  6.13491033052e-15  5.89602258279e-15  6.38566720254e-15  6.25139645987e-15  5.60387544223e-15  6.15217063643e-15  5.90428146584e-15  5.58225348848e-15  5.31062924644e-15  5.69747181401e-15  5.5469677202e-15  5.40470779341e-15  5.80467382733e-15  5.32226663261e-15  6.0524839439e-15  5.60765801149e-15  6.09375365815e-15  5.5554113363e-15  6.68545679556e-15  5.9891418007e-15  6.02043177871e-15  6.48380576997e-15  6.14762818091e-15  5.19844535483e-15  5.02793847509e-15  5.64541982827e-15  6.34280676392e-15  5.95378399766e-15  6.91524087276e-15  6.46692236488e-15  6.71734767119e-15  6.61637845833e-15  7.30320831957e-15  7.30148177685e-15  7.21408797681e-15  7.92192780507e-15  9.06771229155e-15  9.65269924502e-15  1.00828474726e-14  1.06179498252e-14  1.14414547135e-14  1.26073440101e-14  1.33059867689e-14  1.55934455345e-14  1.62896172494e-14  1.91827015901e-14  2.18123145439e-14  2.58845077986e-14
 2.63020267167e-14  3.17045687616e-14  3.92302489079e-14  4.95635848154e-14  6.6485506015e-14  9.88863198982e-14  1.80386002455e-13  5.16277370128e-13  1.8032899022e-13  9.79309037194e-14  6.67245946223e-14  4.95216711659e-14  3.93007197007e-14  3.23438922126e-14  2.68680045354e-14  2.23059836751e-14  1.94151973272e-14  1.70437993912e-14  1.50810061253e-14  1.32226278812e-14  1.21221607918e-14  1.09528835684e-14  1.07468603758e-14  9.77140156945e-15  9.30626141746e-15  8.67091719227e-15  8.46134847049e-15  7.53900977799e-15  7.18766766515e-15  7.63221637361e-15  7.03970101628e-15  7.50093867584e-15  6.94288727743e-15  6.83212364121e-15  6.8762044731e-15  6.50801496474e-15  6.47970911721e-15  5.98108113218e-15  6.15103767403e-15  6.45280154673e-15  6.14045858765e-15  6.09022195228e-15  5.58220745737e-15  5.85710262111e-15  5.84211585837e-15  6.03740709357e-15  5.92147440027e-15  6.28530361434e-15  5.78407255302e-15  5.99781330753e-15  5.65822690395e-15  6.22296448197e-15  6.27679736185e-15  5.68632837393e-15  6.05662693042e-15  5.19996727455e-15  4.95205625328e-15  5.41051632188e-15  5.93987964095e-15  5.76265522874e-15  5.74595102854e-15  5.48586415899e-15  5.49728076499e-15  5.76052132778e-15  5.56848965886e-15  5.79867837062e-15  6.17349502684e-15  5.39775799521e-15  5.90379731451e-15  5.04195436225e-15  5.3929017064e-15  5.54918597822e-15  6.14191376995e-15  6.03074744822e-15  6.01116327092e-15  5.78581075432e-15  5.57261339882e-15  5.52372410153e-15  6.18304953645e-15  5.90226666304e-15  5.46126462834e-15  6.05467710652e-15  6.44635356452e-15  5.88246461562e-15  6.39814230312e-15  6.60908136855e-15  5.98524348139e-15  6.03811297498e-15  5.99676559275e-15  6.32669301956e-15  6.47348693153e-15  6.60449002942e-15  6.28398172599e-15  6.08446483338e-15  5.97506068675e-15  5.88027964179e-15  6.18512114115e-15  5.77595333242e-15  6.20520811722e-15  6.07290243485e-15  5.97963633674e-15  6.21742058354e-15  6.63158120345e-15  6.42701012088e-15  7.26682252013e-15  7.0096193873e-15  6.95990612352e-15  7.31579915274e-15  8.39987933188e-15  9.2577663538e-15  9.39521590497e-15  9.17077394809e-15  9.67315398162e-15  1.08612590157e-14  1.15488264308e-14  1.32828885561e-14  1.45001063378e-14  1.65442585574e-14  1.89777720705e-14  2.20079747791e-14
 2.22741708757e-14  2.67736534564e-14  3.14369531123e-14  3.81517978511e-14  4.8961956371e-14  6.62581831027e-14  9.73336505769e-14  1.8032899022e-13  5.15333412404e-13  1.80007080003e-13  9.78902631277e-14  6.61717983433e-14  4.92532097638e-14  3.89220226478e-14  3.17049078199e-14  2.58635723237e-14  2.24480259371e-14  1.88716714133e-14  1.66909622689e-14  1.48839908214e-14  1.33455069144e-14  1.19893342839e-14  1.07831594617e-14  9.9604842086e-15  9.71889931108e-15  9.44659997622e-15  8.98818071173e-15  8.11725108699e-15  7.5807886295e-15  7.14660214601e-15  7.20176041355e-15  6.92641966668e-15  7.08648012654e-15  7.11096597266e-15  6.82164605239e-15  6.56359836109e-15  6.23037629612e-15  5.97072116295e-15  6.29763189523e-15  5.92705033499e-15  5.84065899302e-15  5.94357823126e-15  5.53370032493e-15  4.97295513921e-15  5.83325257877e-15  5.57537077796e-15  5.61114189742e-15  5.88849836509e-15  6.45081255565e-15  6.23948380472e-15  5.2728523785e-15  5.85584311306e-15  6.27760389632e-15  5.80444858393e-15  6.19461960229e-15  5.10308831202e-15  5.37258554943e-15  5.20749372575e-15  6.03176407844e-15  5.67141540826e-15  5.12686938789e-15  5.78400538707e-15  5.71760925667e-15  5.81745833308e-15  5.99838095488e-15  5.2707689038e-15  5.28215749202e-15  5.60611894059e-15  6.07177952453e-15  5.28774998556e-15  5.86301048186e-15  5.40879877038e-15  5.83779298601e-15  5.74259103125e-15  6.52948155119e-15  5.94706963434e-15  5.10237353658e-15  5.94111010399e-15  5.97917483886e-15  6.07874421368e-15  6.12518073615e-15  6.1187712338e-15  6.12953927996e-15  6.48163804577e-15  6.89631930338e-15  6.45333946672e-15  5.65683875597e-15  5.82021345349e-15  5.97861791163e-15  6.1126912219e-15  6.36860519286e-15  6.45788634485e-15  6.33376354427e-15  6.21233741437e-15  5.98733008154e-15  5.68088389115e-15  6.24427789456e-15  5.93942656561e-15  6.42840474345e-15  5.82806455146e-15  5.94602208795e-15  6.13168382769e-15  6.44249212884e-15  5.94961394855e-15  6.54515544132e-15  7.0552375033e-15  6.94496256526e-15  7.38105465676e-15  7.73346203876e-15  8.65740041485e-15  8.5914171518e-15  8.87727181415e-15  8.81997351377e-15  9.39331130494e-15  1.02889767987e-14  1.14915688249e-14  1.359132418e-14  1.44828192054e-14  1.67434687166e-14  1.93237407634e-14
 1.96767467367e-14  2.25185361514e-14  2.65495262989e-14  3.08480877603e-14  3.86392055019e-14  4.94479331265e-14  6.5849139503e-14  9.79309037194e-14  1.80007080003e-13  5.13904383324e-13  1.80171986192e-13  9.7243127021e-14  6.56707596053e-14  4.92679990559e-14  3.87402069188e-14  3.10261110882e-14  2.61140524781e-14  2.18913805732e-14  1.85649375873e-14  1.60608481399e-14  1.48249828006e-14  1.24617536685e-14  1.14083909025e-14  1.01871265547e-14  9.18016029579e-15  9.02073115719e-15  8.66628083155e-15  7.99270792852e-15  7.711237513e-15  7.54295883416e-15  7.18750936056e-15  7.19687637743e-15  6.74961486102e-15  7.01177733618e-15  6.44696241563e-15  6.71808788379e-15  6.30252364639e-15  5.98974958406e-15  6.52917071823e-15  6.52342424963e-15  5.97662945054e-15  6.72452114053e-15  5.83769933383e-15  5.76744508915e-15  5.84858873145e-15  5.60192312427e-15  5.73825597665e-15  5.84637148877e-15  6.09948962649e-15  6.53454053531e-15  5.84207140225e-15  6.29187534334e-15  6.36102742649e-15  6.12333678292e-15  5.6584448633e-15  5.53863829039e-15  5.87316745979e-15  5.71397149425e-15  5.24612303096e-15  5.44922396164e-15  5.72450601229e-15  6.27364145273e-15  5.47991960345e-15  5.68217803148e-15  5.72504893435e-15  5.57901147433e-15  5.27254788047e-15  5.1884152875e-15  5.09522370575e-15  4.5489113531e-15  5.3294195588e-15  5.6544711111e-15  5.6475423244e-15  5.64378760297e-15  5.74555764145e-15  5.46260454293e-15  5.43002933305e-15  5.89982017043e-15  5.60762284122e-15  6.00304630183e-15  6.03665642507e-15  6.31798112912e-15  6.10364523681e-15  6.38337024658e-15  6.63199231624e-15  5.99576848461e-15  5.88692386295e-15  6.0685549958e-15  6.18888965692e-15  6.14586374799e-15  5.8066148929e-15  6.09937492513e-15  5.9884012692e-15  5.77504811156e-15  5.74001450474e-15  5.89609990718e-15  5.30949061435e-15  5.37593180242e-15  5.97318675732e-15  5.81262148841e-15  5.8957873376e-15  6.07986934253e-15  6.53722529166e-15  6.68467551549e-15  6.53128212039e-15  7.14024284188e-15  7.52723345551e-15  7.16772971967e-15  6.80244754846e-15  7.87875654712e-15  8.07312944226e-15  8.52790807399e-15  8.5389375912e-15  9.80245429391e-15  1.02261791649e-14  1.04695922811e-14  1.2167489578e-14  1.29097313819e-14  1.47824342872e-14  1.66463120242e-14
 1.67508269065e-14  1.89086248419e-14  2.18319253084e-14  2.64330403846e-14  3.17021998736e-14  3.92205440987e-14  4.90770912984e-14  6.67245946223e-14  9.78902631277e-14  1.80171986192e-13  5.15124907048e-13  1.80293227968e-13  9.81251208675e-14  6.65875923867e-14  4.95645873389e-14  3.89231109319e-14  3.15079466898e-14  2.60085072865e-14  2.1983130059e-14  1.89366578677e-14  1.64635653367e-14  1.48337584096e-14  1.30658334317e-14  1.15128185947e-14  1.01976160724e-14  1.00028696884e-14  9.59977332861e-15  8.36191480739e-15  8.36923648892e-15  8.17339830199e-15  7.41802439013e-15  7.55743154626e-15  6.46674657256e-15  7.97831832763e-15  7.25842748452e-15  6.9243821558e-15  6.37148000861e-15  6.20052077512e-15  6.95673772961e-15  6.30532894486e-15  5.72341346715e-15  6.58421021133e-15  5.86038571943e-15  5.85811987202e-15  6.72458521624e-15  5.57869754279e-15  6.01904211244e-15  6.36205191704e-15  6.12535496526e-15  6.30873569782e-15  5.54929425889e-15  6.22922220857e-15  6.53070003006e-15  5.88947399592e-15  5.77821513929e-15  5.77101007446e-15  5.54868738978e-15  5.35587847435e-15  5.47149531169e-15  6.08310368231e-15  5.95726178512e-15  6.04941447102e-15  5.67688204005e-15  5.86940574356e-15  5.97709835458e-15  5.95492664015e-15  5.66448642463e-15  5.60298758333e-15  5.6904038789e-15  5.37075568613e-15  5.91687787312e-15  5.33843544904e-15  5.95178201686e-15  5.78251566434e-15  6.10138943567e-15  5.67042592101e-15  5.70914381279e-15  6.25524277005e-15  5.92927560179e-15  6.0552046751e-15  5.79693139601e-15  5.42908899447e-15  6.14491940275e-15  5.846201759e-15  6.15833493032e-15  6.13158525841e-15  6.12492468787e-15  6.29810168076e-15  6.09874448038e-15  5.75114322936e-15  5.35892753204e-15  5.76636315749e-15  5.79707369254e-15  5.56627450027e-15  5.61952397358e-15  6.23397194363e-15  5.92724772097e-15  6.18765691049e-15  5.68235911728e-15  5.86660154745e-15  6.17316687505e-15  5.94807864081e-15  6.60692294409e-15  6.7841811249e-15  6.28918507414e-15  6.4423213242e-15  6.99268775934e-15  7.06843752552e-15  6.8518340217e-15  8.13405434159e-15  7.82820472625e-15  7.96906087434e-15  8.51128568701e-15  9.30364737573e-15  9.3138889032e-15  1.0084802824e-14  1.13415137798e-14  1.15331830819e-14  1.30943647419e-14  1.45243101851e-14
 1.51545370912e-14  1.68509960996e-14  1.91869725593e-14  2.22254708892e-14  2.61433299811e-14  3.14074017523e-14  3.85618354832e-14  4.95216711659e-14  6.61717983433e-14  9.7243127021e-14  1.80293227968e-13  5.14074318008e-13  1.79898369912e-13  9.75946395517e-14  6.5911871272e-14  4.91113765635e-14  3.8813087992e-14  3.14038076904e-14  2.63887047031e-14  2.22971854701e-14  1.91072056268e-14  1.6547829325e-14  1.45429983088e-14  1.27596509772e-14  1.13979775312e-14  1.0635059052e-14  1.08039983035e-14  9.36754346925e-15  9.36831475321e-15  8.54874944293e-15  8.0528472454e-15  7.96725657681e-15  7.42086448486e-15  7.78988402442e-15  7.18735714266e-15  6.62331953991e-15  6.70764986128e-15  6.6028350528e-15  6.63304311561e-15  5.89179137457e-15  5.78750097104e-15  6.11618799861e-15  5.80488190413e-15  5.44037601274e-15  5.76426221184e-15  6.17231266375e-15  6.04717348504e-15  6.26645308321e-15  5.79218461136e-15  6.08106499334e-15  5.17846801429e-15  6.38325566488e-15  6.23025191839e-15  6.46522244551e-15  5.86200001428e-15  5.67308198704e-15  5.32681234844e-15  5.82797502069e-15  5.41954642294e-15  5.97760735298e-15  5.23106790714e-15  5.59441084139e-15  5.02844722933e-15  5.83521538951e-15  5.57575593392e-15  5.74460478662e-15  5.80214316789e-15  5.60329260026e-15  5.8601765418e-15  5.39513648747e-15  5.78677022527e-15  5.70122314677e-15  5.82453016197e-15  6.09825819629e-15  5.925886201e-15  5.4887341011e-15  5.99646641025e-15  5.65085245413e-15  6.1011889757e-15  5.73988214031e-15  5.79668650704e-15  5.15257247657e-15  5.29708427892e-15  5.82924176724e-15  5.31828276304e-15  5.91301308123e-15  6.3044823554e-15  5.45465598752e-15  5.42418952236e-15  5.65660131983e-15  5.1786577229e-15  5.63117421549e-15  5.58068871036e-15  5.89812150262e-15  5.8109107433e-15  5.69436092719e-15  5.59912002888e-15  5.43956101539e-15  5.35970299816e-15  6.06333416393e-15  6.13135700627e-15  5.90697189154e-15  5.81449078104e-15  6.4547921429e-15  6.30637497796e-15  6.48149267284e-15  6.36815077822e-15  6.59103793286e-15  6.51724745682e-15  7.67247376389e-15  8.03346448916e-15  7.96773777226e-15  7.97728147416e-15  8.41815547192e-15  8.63917558069e-15  9.18236787731e-15  1.04094051226e-14  1.02985163205e-14  1.21205326661e-14  1.31972509758e-14
 1.32603176162e-14  1.46913911679e-14  1.66032091775e-14  1.85147864075e-14  2.19813041513e-14  2.55511340586e-14  3.12734198623e-14  3.93007197007e-14  4.92532097638e-14  6.56707596053e-14  9.81251208675e-14  1.79898369912e-13  5.15521033194e-13  1.79687104465e-13  9.81683600071e-14  6.6014407501e-14  4.93449423078e-14  3.88555562206e-14  3.15550624784e-14  2.6422575971e-14  2.19790650339e-14  1.9054303742e-14  1.6694590835e-14  1.46909348405e-14  1.32068764631e-14  1.20672052521e-14  1.11732109237e-14  1.0069272349e-14  9.51736216236e-15  8.47024663286e-15  8.68684882104e-15  7.88944713198e-15  7.62342655346e-15  7.79980130141e-15  7.20924957597e-15  7.32588349431e-15  6.81350532121e-15  6.6882340197e-15  6.67418401471e-15  6.17923883941e-15  6.14466059589e-15  6.30795398481e-15  5.78842068877e-15  5.54807063032e-15  6.03446730814e-15  5.71843210832e-15  6.10502045297e-15  5.67789336793e-15  6.07688275188e-15  5.86312745447e-15  5.57532973075e-15  5.84180541345e-15  6.04777160368e-15  6.2084442015e-15  5.85248609007e-15  5.54168490251e-15  5.53931668392e-15  5.01407970632e-15  5.59237421805e-15  5.85476187932e-15  5.51867935487e-15  6.21184112443e-15  5.34894439926e-15  6.27243150277e-15  6.71385188021e-15  6.2336702239e-15  5.32353179646e-15  5.82270912855e-15  5.79673725363e-15  5.72226522512e-15  5.8742961073e-15  6.06458640967e-15  5.43764515297e-15  6.04345041645e-15  6.01834242668e-15  5.63506435407e-15  6.08644026418e-15  5.80710056237e-15  6.20894751497e-15  5.40363816232e-15  5.78847504408e-15  5.49926790045e-15  5.58549119499e-15  6.09343877242e-15  5.45590155216e-15  5.92223885396e-15  6.15372934367e-15  5.94400213455e-15  5.54875527188e-15  5.55206304445e-15  5.72230579493e-15  5.67608963442e-15  5.98933437823e-15  5.77338326129e-15  5.99419556163e-15  6.05024162176e-15  6.17615726679e-15  5.30473228395e-15  5.47970872459e-15  5.46092001544e-15  6.45239315385e-15  6.08763339755e-15  5.8284890559e-15  6.36606664767e-15  6.2769077022e-15  6.22924689722e-15  6.92600225032e-15  7.20880892361e-15  6.96707641735e-15  7.48948232482e-15  7.2710950326e-15  7.36977673447e-15  7.60108854591e-15  7.37963417622e-15  8.78808191389e-15  8.75650329052e-15  9.41868613524e-15  9.96276439713e-15  1.14669529171e-14  1.19431813097e-14
 1.21629107503e-14  1.31451049304e-14  1.48503818701e-14  1.6630350493e-14  1.91277754478e-14  2.19255533863e-14  2.60490001729e-14  3.23438922126e-14  3.89220226478e-14  4.92679990559e-14  6.65875923867e-14  9.75946395517e-14  1.79687104465e-13  5.14807435986e-13  1.80986844112e-13  9.74275251687e-14  6.65760304763e-14  4.97054734699e-14  3.84130533503e-14  3.11801755951e-14  2.68485893478e-14  2.25197587145e-14  1.90297283657e-14  1.67446442079e-14  1.47268330813e-14  1.34549558382e-14  1.20552753832e-14  1.08267116493e-14  1.01576404148e-14  9.42804482691e-15  9.42607062398e-15  8.31467314491e-15  8.09665602546e-15  8.02865840333e-15  7.51399686158e-15  7.21596589875e-15  6.78337317329e-15  7.0102785226e-15  7.1479084305e-15  6.95355797704e-15  6.35168449179e-15  6.35965362596e-15  6.20773081256e-15  6.25536765423e-15  6.21676031364e-15  5.59209188841e-15  6.29183942352e-15  5.92759336657e-15  5.78644989859e-15  5.76445198282e-15  5.73290317927e-15  6.20248792059e-15  5.99853378224e-15  5.65422300256e-15  6.00598276444e-15  5.5214093435e-15  5.59502312448e-15  5.73415369554e-15  5.76081088009e-15  5.317760845e-15  5.08952404376e-15  5.33955100741e-15  5.87750530083e-15  5.91845522687e-15  5.22334897692e-15  5.74660435268e-15  5.53378569352e-15  6.03041528725e-15  5.77314262952e-15  5.57924038232e-15  5.68890721111e-15  5.8380656789e-15  5.51848453362e-15  5.79215874419e-15  5.57100969826e-15  5.50487568946e-15  5.97946995915e-15  5.87149418578e-15  6.24173596337e-15  5.66490556542e-15  5.91951383375e-15  5.75255280198e-15  6.08371763208e-15  6.07660953228e-15  5.55419346728e-15  5.81690691546e-15  5.89985159076e-15  5.6913110278e-15  5.80526915611e-15  5.88412909404e-15  6.22302054045e-15  5.83581460356e-15  5.95525640155e-15  5.71228585222e-15  5.9096724742e-15  5.61946167124e-15  5.51951264059e-15  5.92265712302e-15  5.95609093806e-15  5.41597592226e-15  6.39098968698e-15  5.48980543742e-15  5.77653502497e-15  5.65873033753e-15  5.96682295035e-15  6.44887562253e-15  7.12457268487e-15  6.9703885377e-15  6.18682130038e-15  7.08390326521e-15  7.16481843644e-15  7.32773618265e-15  7.31548884951e-15  7.25884902211e-15  8.01761871072e-15  8.32706258112e-15  9.30287096832e-15  9.10395407108e-15  1.02036956395e-14  1.09124987202e-14
 1.16819531394e-14  1.20349902814e-14  1.36264014426e-14  1.4905313129e-14  1.73223446843e-14  1.92342775071e-14  2.19504821579e-14  2.68680045354e-14  3.17049078199e-14  3.87402069188e-14  4.95645873389e-14  6.5911871272e-14  9.81683600071e-14  1.80986844112e-13  5.16971652622e-13  1.80329347354e-13  9.76753364347e-14  6.66190540792e-14  5.02599219788e-14  3.884338395e-14  3.18813316147e-14  2.61541200984e-14  2.19858851256e-14  1.90451503439e-14  1.68312080557e-14  1.50496287935e-14  1.38183794088e-14  1.25432647004e-14  1.11901722277e-14  1.03805197288e-14  9.81267073763e-15  9.23322291871e-15  8.45547639753e-15  8.17489861579e-15  7.82429387531e-15  7.35236463046e-15  7.1287499451e-15  7.36779317569e-15  7.15524098465e-15  6.90930178969e-15  6.4984666398e-15  6.33304013587e-15  6.60904955826e-15  6.38779335103e-15  6.46284558571e-15  6.42249219091e-15  6.33941458303e-15  5.98521895949e-15  6.16236211121e-15  6.77847803261e-15  5.85222278498e-15  6.17501142425e-15  5.92977364555e-15  5.86298981762e-15  5.67112243989e-15  5.30870715795e-15  5.69280760248e-15  5.61273908985e-15  5.74558279392e-15  5.82217065651e-15  4.97457767321e-15  5.46284809101e-15  5.71292848685e-15  6.07224243795e-15  6.25851845108e-15  6.44891206158e-15  6.30370409522e-15  6.22029903399e-15  6.31788393822e-15  6.01017620214e-15  6.04542165912e-15  5.93924248544e-15  5.29278824781e-15  6.34081375147e-15  5.24827051801e-15  5.53150370945e-15  5.88843440104e-15  6.47394957835e-15  6.48210798871e-15  6.29176765474e-15  6.41144053315e-15  6.06903405543e-15  5.59482123954e-15  5.67242495485e-15  5.73929260302e-15  5.58761425422e-15  5.90373512041e-15  5.8357866872e-15  5.9939609849e-15  6.38912881758e-15  5.93111544489e-15  5.92653777647e-15  6.22074375815e-15  5.78010873795e-15  6.6095823732e-15  5.35660290692e-15  5.92147747588e-15  5.2323768221e-15  6.0885894903e-15  5.8056471411e-15  6.62682919256e-15  6.01966142786e-15  5.95117952888e-15  6.06133273383e-15  6.46943627507e-15  5.85840794502e-15  6.21987876422e-15  6.67561432309e-15  6.52051732808e-15  6.9600661152e-15  7.27066330979e-15  7.14443456406e-15  7.44558208667e-15  7.41102365018e-15  7.86663101893e-15  8.28134568413e-15  8.85707346217e-15  9.03109910474e-15  9.76529116109e-15  1.03409767719e-14
 9.98629258411e-15  1.09320598467e-14  1.21644110541e-14  1.31942652722e-14  1.48717859403e-14  1.63350888609e-14  1.9414984169e-14  2.23059836751e-14  2.58635723237e-14  3.10261110882e-14  3.89231109319e-14  4.91113765635e-14  6.6014407501e-14  9.74275251687e-14  1.80329347354e-13  5.1472378865e-13  1.79899275738e-13  9.81123198506e-14  6.62666676477e-14  4.90874189918e-14  3.89720996516e-14  3.10140818583e-14  2.58904071894e-14  2.20499038208e-14  1.89954040655e-14  1.71821285868e-14  1.51888116115e-14  1.33856615236e-14  1.19608417732e-14  1.0750546694e-14  9.78550703212e-15  9.25862577134e-15  9.05643983249e-15  7.92604843628e-15  7.75451787125e-15  7.68871688115e-15  6.87613197326e-15  6.63525528329e-15  6.76046446838e-15  6.55035898923e-15  6.3325894136e-15  6.25937357443e-15  6.17254726526e-15  6.48776134271e-15  6.02270048666e-15  5.85971901293e-15  6.46443131662e-15  5.91637442655e-15  5.76671857746e-15  6.64853156687e-15  5.76549004203e-15  6.10877424712e-15  5.65431748066e-15  6.42157822071e-15  5.9650093128e-15  5.86720234327e-15  5.90964704618e-15  5.8073074558e-15  5.89255575316e-15  5.85038763797e-15  5.50205446992e-15  5.76253283189e-15  5.48782781122e-15  5.65375326247e-15  6.0393567195e-15  6.135202623e-15  5.6518130537e-15  6.06652264655e-15  6.56670513986e-15  6.10255565879e-15  5.93921478823e-15  6.3277745166e-15  6.00240499539e-15  6.1413087696e-15  5.67984082778e-15  5.44470030095e-15  5.93588897271e-15  6.17752350149e-15  6.47073160277e-15  6.27395459834e-15  6.06827176754e-15  6.03204777161e-15  5.87096250004e-15  5.98900918549e-15  6.13061736505e-15  5.44065796356e-15  5.99561001345e-15  6.48756954779e-15  5.94173469316e-15  6.45454301313e-15  5.8027333599e-15  6.45864847631e-15  5.93256415131e-15  6.03696769046e-15  6.3125740141e-15  5.35499014954e-15  5.98647901044e-15  5.60510651303e-15  5.80832183942e-15  5.97067065911e-15  6.16211157206e-15  6.1646406211e-15  5.99233989679e-15  6.75389301724e-15  6.10101564225e-15  5.99779585245e-15  6.37992469619e-15  6.63895143725e-15  6.42081037675e-15  6.36332395389e-15  6.45380608572e-15  6.4407831445e-15  6.34854657309e-15  6.71792521278e-15  7.51614147224e-15  7.21674297235e-15  7.83633001792e-15  8.79020542733e-15  9.06039239016e-15  9.12422199455e-15
 9.13266528472e-15  9.16465540015e-15  1.12459021625e-14  1.23369538415e-14  1.34442745339e-14  1.45014951906e-14  1.63986399199e-14  1.94151973272e-14  2.24480259371e-14  2.61140524781e-14  3.15079466898e-14  3.8813087992e-14  4.93449423078e-14  6.65760304763e-14  9.76753364347e-14  1.79899275738e-13  5.15024832034e-13  1.80184205054e-13  9.77751465373e-14  6.60979947922e-14  4.92526596832e-14  3.83505817195e-14  3.10189639013e-14  2.60456290045e-14  2.22673679071e-14  1.95567206945e-14  1.71223345026e-14  1.50598299303e-14  1.26652966279e-14  1.19906201175e-14  1.08749891439e-14  9.67075560306e-15  9.06070129681e-15  8.57883075212e-15  8.15555367545e-15  7.83816580948e-15  7.27778497239e-15  7.24846537792e-15  7.07292924572e-15  6.34952586307e-15  6.08012012597e-15  5.65264816281e-15  6.07570270362e-15  6.13136460868e-15  5.83841874232e-15  6.20517213199e-15  6.47733920113e-15  6.29083490814e-15  5.3888110985e-15  6.23252870296e-15  5.15118789393e-15  6.17878578843e-15  5.49958575206e-15  6.02451888367e-15  5.76505643901e-15  5.54480506692e-15  5.6274366708e-15  6.50927417224e-15  6.0086339605e-15  6.2964930016e-15  6.37958071748e-15  6.34286174049e-15  5.80456552087e-15  5.88450638998e-15  6.4323515404e-15  6.1641008033e-15  6.15146545229e-15  6.17547868805e-15  6.22101834867e-15  5.57964706196e-15  5.68605524171e-15  5.69291286845e-15  5.81610183049e-15  5.52889816341e-15  5.45710986874e-15  5.8343722095e-15  5.80223272228e-15  5.99113446135e-15  6.40763122213e-15  6.12095088942e-15  5.78319462338e-15  5.53919104028e-15  5.65899839698e-15  5.87636135233e-15  5.48541113851e-15  5.4502784228e-15  5.53749846729e-15  6.14570777878e-15  6.03359586917e-15  5.36695753074e-15  5.47154801304e-15  5.96658884057e-15  5.76682782346e-15  6.39379317221e-15  5.66771735293e-15  5.48506521225e-15  5.65754516806e-15  6.09941275862e-15  5.75928987499e-15  6.26772993781e-15  5.74174469753e-15  6.04902165782e-15  6.03061335507e-15  6.01088314524e-15  6.02073628613e-15  6.10666648332e-15  6.03027645514e-15  6.52832315689e-15  6.29746392935e-15  5.92873915717e-15  6.442057135e-15  6.52420069635e-15  6.47969715884e-15  6.03296101749e-15  6.8627243103e-15  7.20930312087e-15  7.37472134812e-15  8.01981921548e-15  8.23736655063e-15  8.43800012195e-15
 8.84254086809e-15  8.9810123939e-15  9.89470077871e-15  1.08599548973e-14  1.27351134401e-14  1.33431263049e-14  1.48821490968e-14  1.70437993912e-14  1.88716714133e-14  2.18913805732e-14  2.60085072865e-14  3.14038076904e-14  3.88555562206e-14  4.97054734699e-14  6.66190540792e-14  9.81123198506e-14  1.80184205054e-13  5.1469400194e-13  1.80236214705e-13  9.7793930301e-14  6.63617654594e-14  4.94845400444e-14  3.83103314361e-14  3.11531241515e-14  2.62916764462e-14  2.23905415093e-14  1.99938909961e-14  1.7049936962e-14  1.49077605606e-14  1.30269111839e-14  1.19284094037e-14  1.04559562143e-14  9.78671836611e-15  9.14996595513e-15  8.48017939408e-15  7.78993100474e-15  8.00570358423e-15  7.83095980136e-15  7.53856579247e-15  7.32808844686e-15  6.74060301743e-15  6.34817299845e-15  7.05209466994e-15  6.84490829833e-15  6.33361897516e-15  6.27595218377e-15  6.11631193722e-15  5.99350099621e-15  6.17801510294e-15  6.17822308658e-15  5.52536747636e-15  5.91968172452e-15  5.55777517615e-15  6.3937063382e-15  5.76562221234e-15  5.72298656272e-15  5.82055641911e-15  6.13348570003e-15  5.12091118772e-15  5.85126560382e-15  5.63351154581e-15  6.16743626492e-15  5.93975665866e-15  5.59685332877e-15  5.68526822191e-15  5.98929652492e-15  5.81272422105e-15  6.15068719221e-15  5.72222149887e-15  5.43593962242e-15  6.2667950856e-15  5.27349288532e-15  5.4411174796e-15  6.09581608746e-15  5.49619291363e-15  4.87357991356e-15  5.0375202382e-15  5.63983295411e-15  6.17265892162e-15  5.9929708029e-15  5.23255571426e-15  5.30946148775e-15  6.07251341052e-15  6.11474837871e-15  5.44665190068e-15  5.4573988945e-15  6.03829805911e-15  6.01522119391e-15  5.78685055568e-15  5.80947651002e-15  5.1768885156e-15  5.48771625618e-15  5.91124518395e-15  6.12898870128e-15  5.53838760437e-15  5.6627091757e-15  5.75449840851e-15  6.44708623346e-15  5.72153040374e-15  5.32574606863e-15  5.81688708796e-15  6.31680509903e-15  6.31933407767e-15  6.30068319457e-15  5.95757477298e-15  5.60088525046e-15  5.47231577127e-15  6.19666187929e-15  5.96029053239e-15  6.13400573083e-15  6.22358172816e-15  7.09612466474e-15  6.27278661586e-15  6.82819188219e-15  6.66097701124e-15  6.97286746573e-15  7.1606310025e-15  7.82146797007e-15  8.03188739824e-15  8.35688357274e-15
 8.32558125898e-15  8.62048771222e-15  9.25592549023e-15  9.84884939407e-15  1.08835950038e-14  1.19664801411e-14  1.3361396747e-14  1.50810061253e-14  1.66909622689e-14  1.85649375873e-14  2.1983130059e-14  2.63887047031e-14  3.15550624784e-14  3.84130533503e-14  5.02599219788e-14  6.62666676477e-14  9.77751465373e-14  1.80236214705e-13  5.14472972498e-13  1.79976668889e-13  9.79038250753e-14  6.612741206e-14  4.88572710985e-14  3.84206629906e-14  3.18002679775e-14  2.62303581469e-14  2.26519018679e-14  1.96665009999e-14  1.68896527298e-14  1.51295856268e-14  1.32693592507e-14  1.17993001007e-14  1.08959103185e-14  1.02761012494e-14  9.58920397177e-15  8.74244277267e-15  8.55449341764e-15  8.09198980681e-15  7.66432572718e-15  8.52501359545e-15  7.46353241808e-15  6.68966744873e-15  7.11521722656e-15  6.98984232557e-15  6.57955937441e-15  6.38062714522e-15  6.55696790107e-15  6.34826446902e-15  6.03366585544e-15  5.34277817935e-15  4.85821691771e-15  5.98163684833e-15  5.57499941338e-15  5.65295448385e-15  5.5299757994e-15  5.38367210226e-15  5.83129583522e-15  5.43565870182e-15  5.96813551852e-15  6.40269812155e-15  6.01941611596e-15  5.99603845004e-15  5.88784878908e-15  5.14337701922e-15  5.65027261533e-15  5.41683457337e-15  5.56151043133e-15  5.74287772023e-15  5.57959432498e-15  5.58961897024e-15  5.81587263435e-15  5.77033582525e-15  5.22805906587e-15  5.38981334452e-15  6.00729246288e-15  5.26554550992e-15  5.24136087539e-15  5.74216240523e-15  6.28684170142e-15  5.61274290187e-15  5.32492941461e-15  5.87325266771e-15  5.99421674021e-15  5.25340894663e-15  5.58685771965e-15  5.14801937151e-15  5.54796460648e-15  5.79913883323e-15  6.17504079899e-15  5.47183819136e-15  6.08805615706e-15  5.77531414351e-15  5.60051687437e-15  5.93918609469e-15  5.57774879614e-15  5.67666103455e-15  5.79550389236e-15  5.792588927e-15  5.37966160851e-15  5.64749759595e-15  6.10484309093e-15  5.87557425005e-15  5.46383190924e-15  6.17530040498e-15  6.14432476107e-15  5.70838675304e-15  5.6889116032e-15  6.07320901434e-15  6.1946295746e-15  6.15905899645e-15  6.38376390993e-15  6.52464535447e-15  6.52472470457e-15  6.37579049377e-15  6.67961468471e-15  6.55470084351e-15  6.76632554549e-15  6.97314305488e-15  7.96159082668e-15  7.77332811078e-15
 8.69926385039e-15  9.03692488639e-15  8.85476646573e-15  9.49173924628e-15  1.01772539459e-14  1.06631076321e-14  1.20119043531e-14  1.32226278812e-14  1.48839908214e-14  1.60608481399e-14  1.89366578677e-14  2.22971854701e-14  2.6422575971e-14  3.11801755951e-14  3.884338395e-14  4.90874189918e-14  6.60979947922e-14  9.7793930301e-14  1.79976668889e-13  5.14487394864e-13  1.80272426535e-13  9.77625338297e-14  6.56731603172e-14  4.86990544347e-14  3.88980863829e-14  3.14642971178e-14  2.67842502123e-14  2.2908641744e-14  1.9238419397e-14  1.68486311472e-14  1.50290491125e-14  1.26191354886e-14  1.13982623247e-14  1.11050737731e-14  1.02053908571e-14  9.24832291266e-15  8.6691669177e-15  8.25215844746e-15  8.12625019166e-15  8.51307535251e-15  7.50333818514e-15  7.36232096533e-15  6.83632884367e-15  6.85364660159e-15  6.55315428874e-15  6.3497226102e-15  6.29077731702e-15  5.77404437212e-15  6.43504621619e-15  5.6140828755e-15  5.77366283825e-15  6.01947866956e-15  6.08046720785e-15  6.65254458522e-15  5.79200495271e-15  6.40521916977e-15  5.95220414607e-15  5.70459379007e-15  6.04716105036e-15  6.11539986799e-15  5.85423306791e-15  5.85096490241e-15  5.57596343976e-15  5.45017071145e-15  5.80204180852e-15  5.93465880538e-15  5.6427502508e-15  5.49766113422e-15  5.46175588759e-15  5.86430974347e-15  5.62691604142e-15  5.87909863029e-15  5.44209333327e-15  5.16143057179e-15  5.41271504988e-15  5.28253133583e-15  5.01098910427e-15  5.51715218417e-15  5.8613389336e-15  5.67418394339e-15  5.39836949189e-15  5.35464929804e-15  5.64980836621e-15  5.45009633148e-15  5.71802664467e-15  5.47696320061e-15  5.30770934115e-15  5.3752561605e-15  5.62656685878e-15  6.10911771722e-15  5.88784726429e-15  5.52924736523e-15  5.33337735078e-15  5.79109876281e-15  6.1839644742e-15  6.26885240581e-15  5.62330543387e-15  5.55117579647e-15  5.5099281266e-15  6.11117302511e-15  6.14587163174e-15  5.27062083009e-15  5.78908749959e-15  6.4613802734e-15  6.00906285973e-15  6.13521423399e-15  5.86762764323e-15  5.85264628483e-15  5.71528636785e-15  5.49997191059e-15  5.83943192865e-15  6.45257740799e-15  6.61992233771e-15  6.86950402457e-15  6.57767621322e-15  6.5095409059e-15  6.598940446e-15  7.21228400558e-15  7.37505190693e-15  8.02522950571e-15
 7.51858615506e-15  8.30176670901e-15  8.24518949155e-15  9.02422886791e-15  9.1591220214e-15  9.70685314e-15  1.10777645867e-14  1.21221607918e-14  1.33455069144e-14  1.48249828006e-14  1.64635653367e-14  1.91072056268e-14  2.19790650339e-14  2.68485893478e-14  3.18813316147e-14  3.89720996516e-14  4.92526596832e-14  6.63617654594e-14  9.79038250753e-14  1.80272426535e-13  5.14997651242e-13  1.79888853228e-13  9.7072163051e-14  6.57383903023e-14  4.95080348368e-14  3.88560542289e-14  3.14279483016e-14  2.6426365668e-14  2.25814518645e-14  1.94968411348e-14  1.65927632952e-14  1.42658439655e-14  1.27007330892e-14  1.18360699325e-14  1.02524578778e-14  9.86156049605e-15  9.3241833369e-15  8.78827497474e-15  8.33397851065e-15  7.89037762653e-15  7.67003577983e-15  6.87216799235e-15  6.47948069978e-15  6.65701733851e-15  6.43472687427e-15  6.60638401375e-15  6.38908840607e-15  6.05715716988e-15  6.63520460725e-15  5.99777265083e-15  5.34662193277e-15  6.05689108575e-15  6.27669159346e-15  6.69484027727e-15  6.32851804682e-15  6.37801650286e-15  6.30276382529e-15  6.22881997591e-15  5.81423015328e-15  5.33180323291e-15  6.11667781023e-15  5.95523232448e-15  5.89774312356e-15  5.56970753182e-15  5.69491382256e-15  6.2482824736e-15  5.96770228981e-15  5.7684254722e-15  5.38891259582e-15  5.87310513978e-15  5.7661215251e-15  5.86129850664e-15  5.3469593157e-15  5.50194537097e-15  5.80134577426e-15  5.34030655242e-15  5.3048118519e-15  5.55407104351e-15  5.59972351195e-15  5.538114944e-15  5.76304872082e-15  5.47739510138e-15  5.49229565047e-15  5.26788513292e-15  4.82613922075e-15  5.25157850758e-15  5.12614081826e-15  5.45780301411e-15  6.24023332342e-15  5.85341736881e-15  5.87378885446e-15  4.78690269432e-15  5.19151384581e-15  5.88166900345e-15  5.48896855711e-15  5.84475978552e-15  5.39013565875e-15  5.98126650227e-15  5.57545143192e-15  6.492238329e-15  5.79488288968e-15  5.69386830247e-15  5.78150177361e-15  6.03456754921e-15  5.4540049186e-15  6.00069497554e-15  5.18086229716e-15  5.59318087846e-15  5.93578178622e-15  5.35847752808e-15  5.40422992947e-15  6.73910960526e-15  6.03792195394e-15  6.79239155567e-15  6.49091855174e-15  6.50998491888e-15  6.21318107524e-15  6.88842255109e-15  7.01075920841e-15  7.59089035574e-15
 7.54005388271e-15  8.22565397983e-15  7.99167501302e-15  8.12152712242e-15  8.13671472129e-15  8.86993208374e-15  1.00451191453e-14  1.09528835684e-14  1.19893342839e-14  1.24617536685e-14  1.48337584096e-14  1.6547829325e-14  1.9054303742e-14  2.25197587145e-14  2.61541200984e-14  3.10140818583e-14  3.83505817195e-14  4.94845400444e-14  6.612741206e-14  9.77625338297e-14  1.79888853228e-13  5.14987235816e-13  1.79561001008e-13  9.78859831653e-14  6.64684053777e-14  4.90399390094e-14  3.83746095645e-14  3.15973826753e-14  2.5885587867e-14  2.29008328592e-14  1.92805013787e-14  1.62017643001e-14  1.48565205014e-14  1.31443160872e-14  1.1776195556e-14  1.12374114022e-14  1.07029028382e-14  9.44706492384e-15  8.47091651816e-15  8.2643090582e-15  7.46400320296e-15  7.43555719537e-15  7.22784646164e-15  6.70922715303e-15  6.69875985602e-15  6.40949100329e-15  6.37849527104e-15  5.90295870027e-15  6.80248737248e-15  5.89053921288e-15  5.47685654529e-15  6.0996395137e-15  6.27073338495e-15  6.24633492286e-15  6.18470289431e-15  6.25858234581e-15  5.79368927532e-15  5.95894426921e-15  6.09005253637e-15  5.8734087579e-15  5.84954327192e-15  6.11006079186e-15  5.67727311471e-15  5.56111438449e-15  5.85590468816e-15  6.20003220717e-15  6.11376635675e-15  6.11214658981e-15  5.52991561549e-15  5.01776403574e-15  5.64870967912e-15  5.63298897224e-15  5.25546731817e-15  5.64030754969e-15  6.085333239e-15  6.05408997416e-15  5.89704360741e-15  5.77836966529e-15  6.36614310475e-15  5.63779431022e-15  5.53056684803e-15  5.72744702405e-15  5.6023920677e-15  5.36935182719e-15  5.25222198721e-15  5.64864522267e-15  5.52256350248e-15  5.6542119855e-15  5.90023408772e-15  5.99653662526e-15  6.08637495026e-15  5.35914837833e-15  5.37440224269e-15  5.47799232465e-15  5.4407062957e-15  5.50993534307e-15  5.10461004897e-15  5.22283429063e-15  5.34567334707e-15  5.67437381618e-15  5.5658076574e-15  5.82401780744e-15  6.1865444791e-15  6.08434775508e-15  5.73344784094e-15  5.87728554676e-15  5.04744929172e-15  5.6078007735e-15  5.91814224762e-15  5.57250547792e-15  5.730077119e-15  5.95629014628e-15  5.79127304835e-15  5.99313681695e-15  6.37642686233e-15  6.27547227939e-15  6.45760165921e-15  6.48582148017e-15  6.92345019532e-15  7.10969627851e-15
 7.35464589972e-15  7.26010315727e-15  7.68982671576e-15  8.14588296297e-15  8.34229028528e-15  8.65780594501e-15  9.86507013032e-15  1.07468603758e-14  1.07831594617e-14  1.14083909025e-14  1.30658334317e-14  1.45429983088e-14  1.6694590835e-14  1.90297283657e-14  2.19858851256e-14  2.58904071894e-14  3.10189639013e-14  3.83103314361e-14  4.88572710985e-14  6.56731603172e-14  9.7072163051e-14  1.79561001008e-13  5.15242334177e-13  1.79958546056e-13  9.84687867275e-14  6.63795396063e-14  4.88766134681e-14  3.79587176124e-14  3.07457056014e-14  2.6342386441e-14  2.26065720611e-14  1.93226515778e-14  1.61872621399e-14  1.40688975631e-14  1.30962950421e-14  1.18287691586e-14  1.11840217392e-14  9.86745007784e-15  9.23568949864e-15  9.41559695428e-15  8.22124848487e-15  8.12602531789e-15  7.41766198646e-15  7.41246414065e-15  7.23824626556e-15  6.74738057525e-15  6.30929989816e-15  6.46417697839e-15  6.5391959356e-15  5.98676824587e-15  5.37450877509e-15  5.68722359113e-15  5.92496485815e-15  6.10337861113e-15  6.19380848174e-15  6.48204110869e-15  5.83989537163e-15  6.20354496312e-15  5.86298484046e-15  5.68338017405e-15  5.8607342949e-15  6.14507991112e-15  5.44701502647e-15  5.88087028131e-15  5.49954707376e-15  5.60650254322e-15  6.18205976442e-15  5.90352663454e-15  6.32976397726e-15  5.38607604708e-15  6.33046937943e-15  5.56990346831e-15  5.19375819379e-15  5.45017531988e-15  6.08810853942e-15  5.54173910591e-15  5.95335895267e-15  5.36102030539e-15  5.50027197437e-15  5.37526062452e-15  5.52828372152e-15  5.17968459075e-15  5.59154266338e-15  4.84791324729e-15  5.26245192319e-15  5.43965355584e-15  5.62788114764e-15  5.5036025034e-15  5.49190964174e-15  5.43855375663e-15  6.12389143184e-15  5.69554745079e-15  5.59485691667e-15  5.62871697956e-15  5.87008212985e-15  6.04842137532e-15  5.50919793027e-15  5.61926522132e-15  5.98057494605e-15  6.08040605937e-15  5.85040396832e-15  5.36270472969e-15  5.688473795e-15  6.62593866032e-15  5.60341976719e-15  5.7417660567e-15  5.56167762442e-15  5.98815736965e-15  6.14363244324e-15  6.11667594104e-15  5.93927225388e-15  6.30629575408e-15  5.45861055791e-15  6.04942481768e-15  6.29386748605e-15  6.17981592727e-15  6.09073214323e-15  6.35117581493e-15  6.81425913941e-15  7.0032646386e-15
 6.88213008041e-15  6.47789772465e-15  7.23849000236e-15  7.97314957854e-15  8.53343029743e-15  8.65223745488e-15  9.40827784573e-15  9.77140156945e-15  9.9604842086e-15  1.01871265547e-14  1.15128185947e-14  1.27596509772e-14  1.46909348405e-14  1.67446442079e-14  1.90451503439e-14  2.20499038208e-14  2.60456290045e-14  3.11531241515e-14  3.84206629906e-14  4.86990544347e-14  6.57383903023e-14  9.78859831653e-14  1.79958546056e-13  5.15300441728e-13  1.79988250446e-13  9.75320989859e-14  6.62214879502e-14  4.90270554833e-14  3.87606356615e-14  3.1879341725e-14  2.65569455685e-14  2.22264528597e-14  1.87413326327e-14  1.58688665911e-14  1.46145416936e-14  1.30260195795e-14  1.17632990591e-14  1.0688487747e-14  9.94276464119e-15  9.43868025284e-15  8.66310088634e-15  8.16623227833e-15  7.64498023048e-15  7.61397737393e-15  6.88234448488e-15  6.89889816735e-15  5.87625078853e-15  6.76971823974e-15  6.65139048778e-15  6.16496141481e-15  5.54928595782e-15  6.40470866169e-15  6.51433705445e-15  6.25700933562e-15  5.7400295682e-15  6.10699575599e-15  6.19959778413e-15  5.52551636714e-15  5.56118831422e-15  5.11112139291e-15  5.18012996673e-15  5.50272657079e-15  6.07339910587e-15  5.22621559185e-15  5.79749201377e-15  5.58423775813e-15  5.93924248235e-15  5.40827803757e-15  5.94349048503e-15  6.1413718807e-15  5.88657673457e-15  5.48823931649e-15  5.54639625204e-15  5.63006554397e-15  6.39835049345e-15  6.00258685742e-15  6.17005542251e-15  6.31977402268e-15  6.02898347059e-15  5.76133121578e-15  5.85563291216e-15  5.42076316589e-15  5.91004723635e-15  4.97544221399e-15  5.60973388567e-15  5.17135214854e-15  5.83575509141e-15  5.28218700175e-15  5.90308495009e-15  5.58842390997e-15  6.28916308962e-15  5.77877092796e-15  5.53723043619e-15  5.98046783938e-15  6.32547705443e-15  5.9837145079e-15  5.35164676256e-15  5.45287251213e-15  5.88348420462e-15  5.35979732936e-15  5.85522419258e-15  5.83851199893e-15  5.59168272667e-15  5.93126589716e-15  5.07485593375e-15  5.28220665505e-15  5.71034861625e-15  5.48283138701e-15  5.99896455515e-15  5.15617649657e-15  5.7422139758e-15  6.65537046455e-15  5.19795358613e-15  5.4321090527e-15  5.36123687255e-15  5.62880343186e-15  6.5387367817e-15  6.54598458714e-15  5.7845123856e-15  6.36070317346e-15
 6.55676430655e-15  6.84649807373e-15  6.99690226401e-15  7.47290224635e-15  7.68363135483e-15  7.52802992123e-15  8.99588439147e-15  9.30626141746e-15  9.71889931108e-15  9.18016029579e-15  1.01976160724e-14  1.13979775312e-14  1.32068764631e-14  1.47268330813e-14  1.68312080557e-14  1.89954040655e-14  2.22673679071e-14  2.62916764462e-14  3.18002679775e-14  3.88980863829e-14  4.95080348368e-14  6.64684053777e-14  9.84687867275e-14  1.79988250446e-13  5.16127623485e-13  1.80356453011e-13  9.76827042864e-14  6.63287109344e-14  4.92098692256e-14  3.91868750681e-14  3.2123275339e-14  2.62329285326e-14  2.2132539395e-14  1.88024687361e-14  1.63999677762e-14  1.48797817536e-14  1.32347902605e-14  1.22227130323e-14  1.08621278525e-14  1.02594873352e-14  9.05568522288e-15  8.09663274932e-15  8.71539416005e-15  8.60738242774e-15  7.56620577858e-15  7.31288249894e-15  6.95676485359e-15  7.39559670898e-15  6.55294425048e-15  6.24556627319e-15  6.49248575937e-15  6.34689810147e-15  6.73516046587e-15  6.43296184186e-15  6.3713869916e-15  6.47548458521e-15  6.53111089745e-15  6.00389895661e-15  5.95407240602e-15  5.6137823525e-15  5.32307834094e-15  5.55041759692e-15  6.0702104803e-15  5.4813037315e-15  5.99909065945e-15  5.73740818954e-15  6.01563727188e-15  5.78414786959e-15  5.83043946383e-15  5.77336319795e-15  6.32609984657e-15  5.57209927125e-15  5.76360923932e-15  5.88489198815e-15  6.51151529766e-15  6.08713494594e-15  6.30432545557e-15  5.41777358231e-15  6.33857663107e-15  6.04314913233e-15  5.93898120367e-15  5.93648231812e-15  5.99937820731e-15  5.35467385591e-15  5.82299532403e-15  5.53745215829e-15  5.64021607508e-15  5.61169929875e-15  5.44599316652e-15  5.88159434739e-15  5.86229918564e-15  5.36735499699e-15  5.65436419903e-15  5.46667104101e-15  6.30140105204e-15  5.64852669628e-15  5.75659972604e-15  5.63514899818e-15  5.87288580373e-15  6.46105420479e-15  5.89852378463e-15  5.58549683308e-15  6.02056575135e-15  5.79402004772e-15  5.29897231239e-15  5.59201533225e-15  6.18924495936e-15  5.86412765164e-15  5.74804198409e-15  5.73503517281e-15  5.03592364251e-15  5.9113990117e-15  6.09589082961e-15  5.93405448836e-15  6.27889945402e-15  6.32091951124e-15  6.33814441675e-15  6.49920717246e-15  5.85675396145e-15  7.25246708919e-15
 6.91280894099e-15  6.45555541195e-15  6.66514502252e-15  7.32491053097e-15  7.38774311758e-15  7.25005050431e-15  8.21717905361e-15  8.67091719227e-15  9.44659997622e-15  9.02073115719e-15  1.00028696884e-14  1.0635059052e-14  1.20672052521e-14  1.34549558382e-14  1.50496287935e-14  1.71821285868e-14  1.95567206945e-14  2.23905415093e-14  2.62303581469e-14  3.14642971178e-14  3.88560542289e-14  4.90399390094e-14  6.63795396063e-14  9.75320989859e-14  1.80356453011e-13  5.15068344875e-13  1.8018353184e-13  9.76433384383e-14  6.56744144e-14  4.97068932148e-14  3.94408908505e-14  3.14637371693e-14  2.62077451133e-14  2.24114990508e-14  1.87280136876e-14  1.643752197e-14  1.55267653699e-14  1.37621355364e-14  1.19466336753e-14  1.18235583023e-14  9.96237161815e-15  9.52719354855e-15  8.62836922723e-15  8.49483207542e-15  8.12324207897e-15  7.7978440389e-15  7.59439782294e-15  7.51787469964e-15  7.08929815393e-15  6.3408553601e-15  5.96791821695e-15  6.45899936644e-15  6.49894905846e-15  6.27398072041e-15  6.7842940259e-15  6.19551855998e-15  6.48825870261e-15  5.97708750293e-15  5.88487651681e-15  5.67409582731e-15  5.26491857603e-15  5.69820792364e-15  5.758800784e-15  5.83409163734e-15  5.81655114042e-15  5.80856117947e-15  5.97768568401e-15  5.84040753632e-15  5.22240972823e-15  6.13610899543e-15  6.23810496925e-15  5.48071032089e-15  5.39205659011e-15  5.74282502211e-15  6.67807808899e-15  5.57373502341e-15  5.76378953601e-15  5.90616408671e-15  6.009147423e-15  5.69609183843e-15  6.10380846227e-15  5.98391330852e-15  5.69476245739e-15  5.89403883448e-15  5.76422299489e-15  5.66139794433e-15  6.27899345756e-15  5.76657859388e-15  5.70166621425e-15  6.000356968e-15  5.82577392246e-15  5.47455438834e-15  5.85261496682e-15  6.37848401598e-15  6.34942388362e-15  5.97718323534e-15  6.08803433927e-15  5.50843012999e-15  6.37437920265e-15  6.46762884666e-15  5.99400983934e-15  5.58628651324e-15  6.08357215001e-15  6.1868887416e-15  5.68817761514e-15  5.48082217611e-15  5.71875482107e-15  6.25310355226e-15  6.20309249824e-15  5.67109011523e-15  5.86555538203e-15  6.30572984849e-15  5.80501496446e-15  5.91046887273e-15  6.13983474445e-15  6.07655073187e-15  5.81640457383e-15  6.18141383797e-15  5.51570695585e-15  6.63976486961e-15
 6.50291218554e-15  5.85726690882e-15  6.3697095349e-15  7.04336800827e-15  7.3821677657e-15  7.41803407565e-15  8.08178510533e-15  8.46134847049e-15  8.98818071173e-15  8.66628083155e-15  9.59977332861e-15  1.08039983035e-14  1.11732109237e-14  1.20552753832e-14  1.38183794088e-14  1.51888116115e-14  1.71223345026e-14  1.99938909961e-14  2.26519018679e-14  2.67842502123e-14  3.14279483016e-14  3.83746095645e-14  4.88766134681e-14  6.62214879502e-14  9.76827042864e-14  1.8018353184e-13  5.13165294545e-13  1.79775264909e-13  9.76841747101e-14  6.65577043467e-14  4.99171370084e-14  3.9517227902e-14  3.13970315922e-14  2.6057032407e-14  2.27597830808e-14  1.89930485478e-14  1.74781422752e-14  1.47883981602e-14  1.26275597334e-14  1.20424624542e-14  1.0717712954e-14  1.02222547028e-14  9.43535702908e-15  8.9562691506e-15  8.33792491409e-15  7.41650804821e-15  8.18039676175e-15  8.00989059462e-15  6.95132989854e-15  7.08380046117e-15  6.66973569722e-15  6.60854844393e-15  6.56693889387e-15  6.79322793246e-15  6.65413088819e-15  6.21017690002e-15  5.73017664911e-15  6.10553191093e-15  5.56361996491e-15  5.67926552417e-15  5.53802357229e-15  5.78078723738e-15  5.80514955235e-15  5.6348007779e-15  6.17701462723e-15  5.40105805801e-15  5.95209517871e-15  6.03436401838e-15  5.76052396165e-15  6.03995611343e-15  6.18632077362e-15  5.32200247735e-15  5.65072409065e-15  5.80548295498e-15  6.28877683903e-15  5.91354777256e-15  5.56993364411e-15  5.3423231478e-15  4.96069013473e-15  4.95184862e-15  5.84732150011e-15  5.85095935196e-15  5.5479992157e-15  5.65630001969e-15  5.80318864168e-15  5.15707496247e-15  5.00342562941e-15  4.96866762082e-15  5.55580610527e-15  5.82454881017e-15  5.08403994107e-15  6.0354669406e-15  5.51224998742e-15  5.94796395829e-15  5.68490228305e-15  5.61611753821e-15  5.65601469753e-15  5.76645647214e-15  6.1488129443e-15  5.86077821468e-15  5.51301803163e-15  5.75432400066e-15  5.98887712639e-15  6.74514058938e-15  5.97540942094e-15  5.97369635381e-15  6.27619800047e-15  6.23900912747e-15  6.40166735398e-15  5.57787848447e-15  5.80090366781e-15  5.45609809536e-15  5.44766180934e-15  6.03704100435e-15  6.62401513113e-15  6.1527283731e-15  5.91667898475e-15  5.47247348673e-15  5.92736695999e-15  6.52603317348e-15
 6.52819934595e-15  6.40689759442e-15  6.5791601756e-15  7.04942944206e-15  6.64030148245e-15  7.05365592383e-15  7.58017950418e-15  7.53900977799e-15  8.11725108699e-15  7.99270792852e-15  8.36191480739e-15  9.36754346925e-15  1.0069272349e-14  1.08267116493e-14  1.25432647004e-14  1.33856615236e-14  1.50598299303e-14  1.7049936962e-14  1.96665009999e-14  2.2908641744e-14  2.6426365668e-14  3.15973826753e-14  3.79587176124e-14  4.90270554833e-14  6.63287109344e-14  9.76433384383e-14  1.79775264909e-13  5.15693051728e-13  1.79931174424e-13  9.80828838784e-14  6.66890806e-14  4.91705942839e-14  3.84089118184e-14  3.1333843664e-14  2.5870585652e-14  2.18101629728e-14  1.95576318041e-14  1.66789083505e-14  1.47272481322e-14  1.35154329821e-14  1.18681483724e-14  1.14490972127e-14  9.45951568748e-15  9.71875258135e-15  8.88300372362e-15  7.82964569176e-15  7.91441204076e-15  7.64856786799e-15  7.41716438041e-15  6.72448595422e-15  6.75045945842e-15  6.42526310925e-15  7.01948157764e-15  6.62960163531e-15  6.41107841489e-15  6.3602586311e-15  6.20120452424e-15  5.72520105463e-15  5.99906173278e-15  6.06906019598e-15  6.43448091994e-15  5.79079209613e-15  5.83384866205e-15  5.4926891641e-15  6.26757715584e-15  5.46683388486e-15  5.62062855529e-15  5.92680599579e-15  6.20990899873e-15  5.70444545103e-15  5.58555558736e-15  5.48992001258e-15  5.74886817057e-15  5.58257814663e-15  6.67263563045e-15  5.80816385084e-15  5.60345459423e-15  5.93971720209e-15  6.01200597785e-15  5.65542139639e-15  6.09810426771e-15  5.6370064202e-15  5.66183848843e-15  5.81779109534e-15  5.45640815126e-15  5.31725528655e-15  5.75672623724e-15  5.34412669224e-15  5.37277114641e-15  5.43491514002e-15  6.12519974842e-15  5.69617203695e-15  5.58825183689e-15  6.16047068066e-15  5.89640270031e-15  5.91211517934e-15  5.52387035829e-15  5.82978347947e-15  5.32974727535e-15  6.23583690977e-15  6.15848197646e-15  5.84599611646e-15  5.1362394992e-15  5.76395859545e-15  5.67765422901e-15  5.38122480995e-15  5.88811771766e-15  5.69289332878e-15  5.98000837955e-15  5.37556793034e-15  5.92731338533e-15  5.71353844724e-15  5.74379155453e-15  6.10255454042e-15  6.59305377166e-15  6.35503820207e-15  6.20662319218e-15  6.01607229781e-15  5.87823093631e-15  6.60857144192e-15
 6.76470226805e-15  6.10423115598e-15  6.35154299564e-15  6.21169250209e-15  7.0214266029e-15  6.89036691653e-15  7.11734794255e-15  7.18766766515e-15  7.5807886295e-15  7.711237513e-15  8.36923648892e-15  9.36831475321e-15  9.51736216236e-15  1.01576404148e-14  1.11901722277e-14  1.19608417732e-14  1.26652966279e-14  1.49077605606e-14  1.68896527298e-14  1.9238419397e-14  2.25814518645e-14  2.5885587867e-14  3.07457056014e-14  3.87606356615e-14  4.92098692256e-14  6.56744144e-14  9.76841747101e-14  1.79931174424e-13  5.13185196596e-13  1.79598256652e-13  9.74939560473e-14  6.55442317222e-14  4.92269769698e-14  3.82732624999e-14  3.11095894548e-14  2.59605960412e-14  2.16714103251e-14  1.86717640683e-14  1.6275841093e-14  1.47637823573e-14  1.3170556219e-14  1.20420459019e-14  1.07383012002e-14  9.74474414869e-15  9.76170920467e-15  8.98607258037e-15  9.22954358897e-15  7.85352102862e-15  7.82671266286e-15  6.8954750906e-15  6.48233379156e-15  6.87954712088e-15  6.63223330171e-15  7.34236493477e-15  6.59382225489e-15  6.45626552033e-15  6.45011026243e-15  6.36796913624e-15  6.29784141295e-15  6.08694922018e-15  6.20410051609e-15  6.05767082975e-15  6.27553606176e-15  5.9627640132e-15  6.60222205371e-15  6.11269536937e-15  6.40639564832e-15  5.59955669515e-15  5.62765416111e-15  5.61869863689e-15  5.49608036074e-15  5.23585820926e-15  5.26802958023e-15  5.50203144458e-15  6.22686738838e-15  5.94390396095e-15  5.49857292234e-15  5.44824839964e-15  5.22434840562e-15  4.77784505131e-15  5.85902503182e-15  4.99732554262e-15  5.90589556667e-15  5.71212547035e-15  5.61285929389e-15  5.59543594628e-15  5.93597790983e-15  5.53876547072e-15  5.6637027784e-15  5.51068399024e-15  5.9214800085e-15  5.59765762467e-15  5.91280365457e-15  6.27011773862e-15  6.13203212163e-15  6.05496904808e-15  5.3656507948e-15  6.05486727882e-15  6.04720289314e-15  6.18673512802e-15  6.01265437808e-15  5.83481791376e-15  5.28851075861e-15  5.60774389595e-15  5.10652997161e-15  5.73072799572e-15  6.05391182419e-15  6.15358935478e-15  5.98350550341e-15  5.2200371821e-15  5.83922739631e-15  5.45756537465e-15  5.88751982333e-15  6.0189761724e-15  5.73812208336e-15  5.5274509626e-15  6.07723074486e-15  5.90429202475e-15  6.57289228253e-15  6.42839000741e-15
 6.24525802704e-15  6.2636334114e-15  6.35851506167e-15  6.45887138292e-15  6.81425969677e-15  6.9353480158e-15  7.10611502821e-15  7.63221637361e-15  7.14660214601e-15  7.54295883416e-15  8.17339830199e-15  8.54874944293e-15  8.47024663286e-15  9.42804482691e-15  1.03805197288e-14  1.0750546694e-14  1.19906201175e-14  1.30269111839e-14  1.51295856268e-14  1.68486311472e-14  1.94968411348e-14  2.29008328592e-14  2.6342386441e-14  3.1879341725e-14  3.91868750681e-14  4.97068932148e-14  6.65577043467e-14  9.80828838784e-14  1.79598256652e-13  5.14169105119e-13  1.80154307659e-13  9.71652700205e-14  6.54759540708e-14  4.90398952677e-14  3.87704287736e-14  3.11954862635e-14  2.63458948674e-14  2.17600762715e-14  1.87384458527e-14  1.64534692663e-14  1.47089144328e-14  1.30651989143e-14  1.17171361571e-14  1.06688530043e-14  9.82958718206e-15  8.9915766119e-15  8.94952244063e-15  8.44110521709e-15  8.34328042857e-15  7.24228368207e-15  7.4919146411e-15  6.5982031072e-15  6.67925435376e-15  7.01015391878e-15  7.36390906185e-15  6.82795078702e-15  6.13872654722e-15  5.91212077728e-15  6.14777090377e-15  6.04247487599e-15  6.7849989938e-15  6.75792620737e-15  6.26819289156e-15  6.01129085864e-15  6.49680095323e-15  5.58951038849e-15  5.85836905008e-15  5.54633793888e-15  5.76616147158e-15  5.52030380474e-15  5.24906450402e-15  5.67420418731e-15  5.79262597026e-15  5.65541945535e-15  6.04876989739e-15  6.39370527551e-15  6.02170884088e-15  5.32278310433e-15  5.61226512865e-15  4.96199662088e-15  5.50322577743e-15  5.29358287692e-15  5.85933026944e-15  5.34826669851e-15  6.03299042839e-15  5.04697896963e-15  6.07377978039e-15  6.0156178111e-15  5.51352725138e-15  5.65129758029e-15  5.72306846788e-15  5.77120771591e-15  5.36713575683e-15  6.13728544895e-15  5.65347991677e-15  5.72516105379e-15  5.42086886401e-15  5.41730693633e-15  6.18623792852e-15  6.33864179817e-15  6.32916999629e-15  6.0963159908e-15  5.49162902624e-15  5.61398446718e-15  5.76209189507e-15  5.45203016665e-15  5.77873438799e-15  5.50238352828e-15  5.88208396352e-15  5.2472647423e-15  5.61419229994e-15  5.17080565719e-15  5.52454268475e-15  6.22985276162e-15  6.01602943211e-15  6.11175005171e-15  6.42406863339e-15  5.8854414337e-15  6.0205739565e-15  6.31421815239e-15
 6.42785310002e-15  6.69196130614e-15  6.59712087031e-15  6.42520038133e-15  6.81105303365e-15  7.09052693644e-15  7.18317937471e-15  7.03970101628e-15  7.20176041355e-15  7.18750936056e-15  7.41802439013e-15  8.0528472454e-15  8.68684882104e-15  9.42607062398e-15  9.81267073763e-15  9.78550703212e-15  1.08749891439e-14  1.19284094037e-14  1.32693592507e-14  1.50290491125e-14  1.65927632952e-14  1.92805013787e-14  2.26065720611e-14  2.65569455685e-14  3.2123275339e-14  3.94408908505e-14  4.99171370084e-14  6.66890806e-14  9.74939560473e-14  1.80154307659e-13  5.17642512089e-13  1.80250106598e-13  9.76888250999e-14  6.61205749056e-14  4.98378051959e-14  3.86096549953e-14  3.17468134988e-14  2.60135584268e-14  2.14209271399e-14  1.89618805223e-14  1.64585694335e-14  1.45872386795e-14  1.25317596353e-14  1.18830788454e-14  1.06376207684e-14  1.00506061188e-14  9.41842833311e-15  9.12426553349e-15  8.74489052214e-15  7.79620731703e-15  7.52347528366e-15  7.14744725405e-15  7.21291030057e-15  7.20759271855e-15  6.98390996972e-15  6.90316354307e-15  6.473619152e-15  6.48956396118e-15  6.59240878001e-15  6.10598803337e-15  6.16461591239e-15  6.473340011e-15  6.45584356416e-15  6.69798285881e-15  6.30713995184e-15  6.23574474345e-15  5.78486008188e-15  5.81612125534e-15  5.11626050099e-15  5.46944096675e-15  5.94727343027e-15  5.66409662039e-15  5.06835818164e-15  5.59145956684e-15  5.78402264115e-15  6.34779588005e-15  6.10182315993e-15  6.16549176078e-15  5.68769631916e-15  5.46410595689e-15  5.8940664459e-15  5.99727699368e-15  5.76152595831e-15  5.52403935902e-15  6.22367710995e-15  5.25200322434e-15  6.6111274721e-15  6.10668250455e-15  5.53963912241e-15  5.95071037718e-15  6.17611059647e-15  5.48805117774e-15  5.7685874605e-15  6.50802697188e-15  5.79347991769e-15  5.90335027903e-15  5.66561260442e-15  6.01580838739e-15  6.04541165133e-15  5.51902303722e-15  5.91196405421e-15  6.15845039966e-15  5.60989541224e-15  5.44395943593e-15  5.69613517252e-15  5.33509824707e-15  5.44425671555e-15  5.90455252703e-15  5.66074834541e-15  5.68746318257e-15  6.12922645141e-15  5.98771370248e-15  6.1375541807e-15  5.95211330033e-15  6.26902196377e-15  5.5569581293e-15  6.0192332998e-15  6.34473764847e-15  6.26200101148e-15  6.90917027234e-15
 6.24567569278e-15  6.40302055175e-15  6.43270965913e-15  6.77984610676e-15  6.83294788377e-15  6.21286288368e-15  7.02871970938e-15  7.50093867584e-15  6.92641966668e-15  7.19687637743e-15  7.55743154626e-15  7.96725657681e-15  7.88944713198e-15  8.31467314491e-15  9.23322291871e-15  9.25862577134e-15  9.67075560306e-15  1.04559562143e-14  1.17993001007e-14  1.26191354886e-14  1.42658439655e-14  1.62017643001e-14  1.93226515778e-14  2.22264528597e-14  2.62329285326e-14  3.14637371693e-14  3.9517227902e-14  4.91705942839e-14  6.55442317222e-14  9.71652700205e-14  1.80250106598e-13  5.14986247382e-13  1.80232952321e-13  9.74929244224e-14  6.61923372793e-14  4.85702824702e-14  3.8396797837e-14  3.13935622028e-14  2.63028701143e-14  2.25883710041e-14  1.91841539438e-14  1.68309249903e-14  1.48304991217e-14  1.33329394373e-14  1.22770484969e-14  1.11008376913e-14  1.04448336117e-14  1.02513917666e-14  9.1495234757e-15  8.19615514765e-15  7.87418768024e-15  7.5400228957e-15  7.394722657e-15  7.33622028365e-15  7.30255754474e-15  7.07991107999e-15  6.38362403114e-15  6.57506124166e-15  6.41944085779e-15  5.80011403759e-15  5.7850196781e-15  6.6809236465e-15  6.22748863761e-15  6.5465483277e-15  6.45548269805e-15  6.48713271219e-15  6.11114717717e-15  5.72298712657e-15  5.66229521466e-15  5.55580898541e-15  5.98647921829e-15  6.17219967928e-15  5.88600064861e-15  5.61286043795e-15  6.05418880894e-15  5.70853063781e-15  5.77801524571e-15  6.07885250426e-15  5.35274648675e-15  4.9811507005e-15  5.62761066797e-15  5.36909289892e-15  5.79218387191e-15  5.32048756532e-15  5.18034050748e-15  5.10503404604e-15  5.73757658997e-15  6.08866807012e-15  5.56035223854e-15  5.46092620642e-15  5.59388346737e-15  5.37084930232e-15  5.3441262777e-15  5.45013860778e-15  5.5527169983e-15  5.93487087189e-15  5.60981923255e-15  5.15862772668e-15  5.55380097456e-15  5.88508768522e-15  6.0334014941e-15  5.56709141653e-15  5.42708768173e-15  6.24767694607e-15  5.63275942851e-15  5.56700160814e-15  5.66976543204e-15  5.64097322667e-15  5.77598231369e-15  5.14190770339e-15  5.64897524331e-15  6.02570496934e-15  5.97800926964e-15  5.99481661019e-15  6.05230872075e-15  5.52941233921e-15  5.83138924018e-15  5.75301974867e-15  5.88322083121e-15  6.29201316209e-15
 5.83841887315e-15  5.92540757581e-15  7.15133918211e-15  6.88472858654e-15  6.64414838067e-15  6.52657065346e-15  6.90929416356e-15  6.94288727743e-15  7.08648012654e-15  6.74961486102e-15  6.46674657256e-15  7.42086448486e-15  7.62342655346e-15  8.09665602546e-15  8.45547639753e-15  9.05643983249e-15  9.06070129681e-15  9.78671836611e-15  1.08959103185e-14  1.13982623247e-14  1.27007330892e-14  1.48565205014e-14  1.61872621399e-14  1.87413326327e-14  2.2132539395e-14  2.62077451133e-14  3.13970315922e-14  3.84089118184e-14  4.92269769698e-14  6.54759540708e-14  9.76888250999e-14  1.80232952321e-13  5.13489411506e-13  1.79839348822e-13  9.7951672398e-14  6.57179767496e-14  4.9087204272e-14  3.88111464817e-14  3.13849537611e-14  2.63038760939e-14  2.25094266584e-14  1.90844314177e-14  1.63328697575e-14  1.46527276983e-14  1.39097212773e-14  1.26793309586e-14  1.10290141929e-14  1.05332841644e-14  9.2846627936e-15  8.92176190924e-15  8.58996433649e-15  7.71028194603e-15  7.52280579418e-15  8.27761114075e-15  7.25141187658e-15  7.25773899791e-15  6.92942103858e-15  7.0633501139e-15  6.93974564651e-15  6.23311205281e-15  6.3418629416e-15  6.77160350301e-15  6.92923386388e-15  6.9137717352e-15  6.73459849105e-15  6.70253073388e-15  6.07558919821e-15  5.46887840305e-15  5.61019039868e-15  5.56923475729e-15  6.16251341303e-15  6.29041437758e-15  5.29327943336e-15  5.34551809867e-15  5.52506772928e-15  5.50207110925e-15  5.61695175733e-15  5.24927778632e-15  5.73583398471e-15  5.54957350982e-15  5.88718790805e-15  5.19430430975e-15  5.63383820035e-15  5.73517910515e-15  5.62917003827e-15  5.35270792745e-15  5.61658544372e-15  5.68379283685e-15  5.41787968789e-15  5.52063870374e-15  5.57478571456e-15  5.22092050644e-15  5.43717794449e-15  5.52465735846e-15  5.02709709902e-15  5.05990457156e-15  5.3009672547e-15  5.80017782875e-15  6.14467099924e-15  6.02832944637e-15  6.46664723555e-15  5.94800881299e-15  5.63081313729e-15  5.81913747927e-15  5.7464999562e-15  5.34968033047e-15  5.73898311658e-15  5.31469888989e-15  5.20158082612e-15  5.23925952143e-15  5.14292944691e-15  5.8897683815e-15  6.1939916923e-15  6.30140679017e-15  6.4031590027e-15  5.88031031359e-15  5.95026216199e-15  5.93970089696e-15  5.44529647088e-15  6.33132656447e-15
 6.52121311878e-15  6.28777045817e-15  6.60539251123e-15  6.31887881768e-15  6.927714396e-15  6.92747630662e-15  6.65370675968e-15  6.83212364121e-15  7.11096597266e-15  7.01177733618e-15  7.97831832763e-15  7.78988402442e-15  7.79980130141e-15  8.02865840333e-15  8.17489861579e-15  7.92604843628e-15  8.57883075212e-15  9.14996595513e-15  1.02761012494e-14  1.11050737731e-14  1.18360699325e-14  1.31443160872e-14  1.40688975631e-14  1.58688665911e-14  1.88024687361e-14  2.24114990508e-14  2.6057032407e-14  3.1333843664e-14  3.82732624999e-14  4.90398952677e-14  6.61205749056e-14  9.74929244224e-14  1.79839348822e-13  5.15115671117e-13  1.80712709099e-13  9.6726112324e-14  6.59746575136e-14  4.9004913573e-14  3.85397285757e-14  3.12518386592e-14  2.60008443357e-14  2.15853992965e-14  1.93231510586e-14  1.65614503226e-14  1.47219227024e-14  1.30856209802e-14  1.15880989652e-14  1.07676503316e-14  9.82863023833e-15  9.58578186356e-15  8.60102490094e-15  8.18269802133e-15  8.32882679898e-15  7.91207180278e-15  7.77204660739e-15  7.1221965224e-15  6.94886378416e-15  7.35032184644e-15  7.07021002323e-15  6.37767888353e-15  6.21376965384e-15  6.79064337031e-15  6.61586596843e-15  6.79067576593e-15  7.08161528695e-15  6.56941923854e-15  6.50563938233e-15  5.65169509323e-15  5.88845215109e-15  6.12612980787e-15  6.16600515944e-15  5.40580936119e-15  5.06398523724e-15  5.33109211264e-15  5.48608455348e-15  5.38988285276e-15  5.4294780853e-15  5.71195832578e-15  5.89661589926e-15  6.25407812942e-15  6.50147203506e-15  5.49980678281e-15  5.71759445054e-15  5.44937028129e-15  5.92882152337e-15  5.79020244918e-15  6.15509226209e-15  5.88333519906e-15  5.40528360491e-15  5.23228138569e-15  5.41841586797e-15  5.88993378558e-15  5.38253511516e-15  5.42620942997e-15  5.38123551577e-15  5.83468796035e-15  5.78157953069e-15  6.23493981818e-15  6.03646992698e-15  5.62697694555e-15  5.88148554855e-15  5.30719186848e-15  5.80820197885e-15  5.72870814929e-15  6.07072094607e-15  6.42561454191e-15  5.97168940953e-15  5.81929845588e-15  6.03233234702e-15  5.90035886698e-15  5.70763089052e-15  6.25894736761e-15  5.93336612432e-15  6.45357607504e-15  6.37106192116e-15  5.67284902725e-15  6.1956873313e-15  5.88031006906e-15  5.77263941173e-15  6.01391940353e-15
 6.41112586893e-15  6.35532057798e-15  6.31365852805e-15  6.21165292793e-15  6.8014343123e-15  7.13804364081e-15  6.38135785873e-15  6.8762044731e-15  6.82164605239e-15  6.44696241563e-15  7.25842748452e-15  7.18735714266e-15  7.20924957597e-15  7.51399686158e-15  7.82429387531e-15  7.75451787125e-15  8.15555367545e-15  8.48017939408e-15  9.58920397177e-15  1.02053908571e-14  1.02524578778e-14  1.1776195556e-14  1.30962950421e-14  1.46145416936e-14  1.63999677762e-14  1.87280136876e-14  2.27597830808e-14  2.5870585652e-14  3.11095894548e-14  3.87704287736e-14  4.98378051959e-14  6.61923372793e-14  9.7951672398e-14  1.80712709099e-13  5.15572914757e-13  1.79643475753e-13  9.8026844433e-14  6.57769659219e-14  4.93735207585e-14  3.88287276227e-14  3.17040198566e-14  2.55001698703e-14  2.2136007016e-14  1.89964460529e-14  1.63400208597e-14  1.44923692067e-14  1.28769839481e-14  1.15590434619e-14  1.12943105471e-14  9.99680870408e-15  9.5213141939e-15  9.01383294596e-15  8.90127747809e-15  8.66092037499e-15  7.91960007057e-15  7.50017310789e-15  7.13112083879e-15  7.12453996152e-15  6.80542802892e-15  6.21030617229e-15  6.50465766559e-15  6.37354410196e-15  6.93695502634e-15  6.77606431782e-15  6.343570127e-15  5.95910693187e-15  5.65506215977e-15  5.21504877783e-15  5.98324304635e-15  5.80424570605e-15  5.70376996357e-15  5.88972697817e-15  5.51823468383e-15  6.10718127483e-15  5.60361402552e-15  5.58320560157e-15  5.38660466926e-15  5.59208422178e-15  5.25921064693e-15  6.12465111842e-15  6.10692539364e-15  5.92838286504e-15  5.91799718197e-15  5.91621632595e-15  5.78158466765e-15  5.83207223887e-15  5.95077551354e-15  5.60371575811e-15  5.63310864833e-15  5.29560123293e-15  5.64419831472e-15  6.37106450969e-15  5.26940871316e-15  5.2410155129e-15  4.82043592991e-15  5.63805388471e-15  5.38213611073e-15  5.39251127978e-15  5.76357648082e-15  5.70361924587e-15  5.66284105805e-15  5.84625918604e-15  6.20076874007e-15  6.03551160807e-15  6.17240183954e-15  6.30729310615e-15  6.28090252958e-15  6.09743802743e-15  5.77297503747e-15  5.44437384574e-15  5.25472595086e-15  6.14027267208e-15  5.6470576552e-15  6.49563453193e-15  6.70201054392e-15  6.1410283327e-15  5.8112677869e-15  5.73341507876e-15  6.13345680018e-15  6.03200063527e-15
 5.93634675645e-15  5.6658288784e-15  6.01667676546e-15  6.10035711698e-15  5.84098138186e-15  6.27246998381e-15  6.41833663988e-15  6.50801496474e-15  6.56359836109e-15  6.71808788379e-15  6.9243821558e-15  6.62331953991e-15  7.32588349431e-15  7.21596589875e-15  7.35236463046e-15  7.68871688115e-15  7.83816580948e-15  7.78993100474e-15  8.74244277267e-15  9.24832291266e-15  9.86156049605e-15  1.12374114022e-14  1.18287691586e-14  1.30260195795e-14  1.48797817536e-14  1.643752197e-14  1.89930485478e-14  2.18101629728e-14  2.59605960412e-14  3.11954862635e-14  3.86096549953e-14  4.85702824702e-14  6.57179767496e-14  9.6726112324e-14  1.79643475753e-13  5.11180820919e-13  1.79124759466e-13  9.72325033792e-14  6.5694116854e-14  4.90303035506e-14  3.85269214972e-14  3.1173775499e-14  2.6053959803e-14  2.20379472572e-14  1.88784736372e-14  1.64798921905e-14  1.50068917615e-14  1.33741727358e-14  1.2199190442e-14  1.1176912343e-14  1.01479646673e-14  9.54688097942e-15  8.87704599831e-15  8.83871171505e-15  8.38272956695e-15  7.85033631443e-15  7.14661535851e-15  7.15681408068e-15  6.27201389728e-15  6.80707583394e-15  6.44765027763e-15  6.63543994746e-15  6.78718140807e-15  6.61273670976e-15  6.45276658635e-15  5.94763576503e-15  5.62606988842e-15  5.54963047603e-15  6.11269274669e-15  5.53352434038e-15  6.07232873745e-15  5.80264221262e-15  5.67851305957e-15  6.24495726595e-15  6.13461085525e-15  5.79724911726e-15  5.60019543341e-15  5.94624143699e-15  6.16963500192e-15  5.97018306231e-15  6.10127866984e-15  6.0396219579e-15  6.11257979239e-15  5.38311665215e-15  5.63430881708e-15  5.45249670576e-15  5.68847454919e-15  5.00919020764e-15  5.06198525382e-15  5.59724347505e-15  5.90544507891e-15  5.87810555105e-15  5.58079484815e-15  6.08346079061e-15  5.10507316695e-15  6.150538283e-15  5.57572252245e-15  5.36911316237e-15  6.29046816419e-15  6.21204058385e-15  5.50176028089e-15  5.55575425215e-15  6.18385490647e-15  6.21290429355e-15  5.77667520711e-15  5.92686226172e-15  5.6969819062e-15  5.88420009855e-15  6.02867600029e-15  5.51048877907e-15  5.69634643044e-15  5.76861849388e-15  5.40572565079e-15  6.21444735248e-15  6.25452748125e-15  6.106825802e-15  6.55461942869e-15  6.29582776476e-15  5.42295265498e-15  6.10118679264e-15
 5.92152601266e-15  5.96069211325e-15  5.77074342262e-15  6.29262684899e-15  5.86155998356e-15  6.29566150587e-15  6.56823633918e-15  6.47970911721e-15  6.23037629612e-15  6.30252364639e-15  6.37148000861e-15  6.70764986128e-15  6.81350532121e-15  6.78337317329e-15  7.1287499451e-15  6.87613197326e-15  7.27778497239e-15  8.00570358423e-15  8.55449341764e-15  8.6691669177e-15  9.3241833369e-15  1.07029028382e-14  1.11840217392e-14  1.17632990591e-14  1.32347902605e-14  1.55267653699e-14  1.74781422752e-14  1.95576318041e-14  2.16714103251e-14  2.63458948674e-14  3.17468134988e-14  3.8396797837e-14  4.9087204272e-14  6.59746575136e-14  9.8026844433e-14  1.79124759466e-13  5.15514825796e-13  1.79929038295e-13  9.74044701652e-14  6.59151653612e-14  4.93692053145e-14  3.81506959136e-14  3.10598865352e-14  2.5956500392e-14  2.19184472668e-14  1.90929665237e-14  1.69231080976e-14  1.45577570167e-14  1.35149425278e-14  1.15895156963e-14  1.12467280812e-14  9.71784095082e-15  8.96821620822e-15  8.18997116801e-15  8.28258683499e-15  7.37786388289e-15  7.51654407433e-15  6.96257886547e-15  6.74914239091e-15  6.59726197665e-15  6.20362232712e-15  6.07435504458e-15  6.74138215822e-15  6.64734840934e-15  6.86087092659e-15  6.21697631133e-15  5.68770015634e-15  5.65032203719e-15  6.11748925711e-15  6.14203144922e-15  6.2350078128e-15  5.47602463325e-15  5.57979823267e-15  5.8183506002e-15  6.02865594588e-15  5.36912849019e-15  5.69060882431e-15  5.65621457956e-15  6.01958996932e-15  5.94735184266e-15  6.26757457992e-15  5.96534277931e-15  5.92558923378e-15  5.84128852676e-15  5.9641587833e-15  5.91323199086e-15  5.72504713337e-15  5.67128045204e-15  5.55271110375e-15  5.42640332288e-15  5.72738178849e-15  5.25900772181e-15  5.93713442254e-15  6.41303332936e-15  6.17443306801e-15  6.17289634928e-15  6.20968193691e-15  5.58027584277e-15  5.59392799358e-15  5.67454478641e-15  5.71686610215e-15  5.34612829311e-15  5.52072281823e-15  5.63465082806e-15  5.90735353829e-15  5.79121950641e-15  5.46769917831e-15  5.88028337391e-15  5.65129434137e-15  5.6521438688e-15  5.36747942439e-15  5.66082172308e-15  5.28709206452e-15  5.65481862682e-15  5.98289266263e-15  6.04930400873e-15  5.98420147389e-15  5.30622185299e-15  5.35877356657e-15  5.8045149397e-15
 6.39477162568e-15  6.05583380203e-15  6.15754622611e-15  6.03761686426e-15  5.95523515174e-15  6.11571718172e-15  6.12499161083e-15  5.98108113218e-15  5.97072116295e-15  5.98974958406e-15  6.20052077512e-15  6.6028350528e-15  6.6882340197e-15  7.0102785226e-15  7.36779317569e-15  6.63525528329e-15  7.24846537792e-15  7.83095980136e-15  8.09198980681e-15  8.25215844746e-15  8.78827497474e-15  9.44706492384e-15  9.86745007784e-15  1.0688487747e-14  1.22227130323e-14  1.37621355364e-14  1.47883981602e-14  1.66789083505e-14  1.86717640683e-14  2.17600762715e-14  2.60135584268e-14  3.13935622028e-14  3.88111464817e-14  4.9004913573e-14  6.57769659219e-14  9.72325033792e-14  1.79929038295e-13  5.14746403912e-13  1.79856471772e-13  9.80173588726e-14  6.69168588315e-14  4.92958535984e-14  3.82810559161e-14  3.13590630978e-14  2.56271994307e-14  2.19466258717e-14  1.90456047712e-14  1.69196135487e-14  1.48448318495e-14  1.27460166504e-14  1.17485219896e-14  1.03233748541e-14  1.00974416134e-14  9.54921712931e-15  8.7557782772e-15  7.69228908549e-15  8.07490947084e-15  7.40491766164e-15  7.75072990472e-15  6.97713840409e-15  6.74422242091e-15  6.7036090172e-15  6.95288215452e-15  7.51085266776e-15  6.98409159654e-15  6.87123783565e-15  6.03722437437e-15  6.2270888859e-15  6.24852015778e-15  6.16490897482e-15  6.1960314382e-15  5.57845573413e-15  5.62031850131e-15  5.35833835962e-15  5.91976930515e-15  5.70209808996e-15  6.31281845408e-15  5.33295539101e-15  5.87908182669e-15  5.67318518072e-15  5.44675624981e-15  5.64199150575e-15  5.8845309773e-15  5.6272612284e-15  5.79459607087e-15  5.81484964017e-15  5.84008537261e-15  5.40727323165e-15  5.32964491644e-15  5.62561047158e-15  5.57228654614e-15  4.96273999712e-15  5.52052630343e-15  5.73212168919e-15  5.58643406697e-15  5.6729568352e-15  5.67445614956e-15  5.25049315921e-15  5.53795181993e-15  5.76550703879e-15  5.99710750043e-15  5.70020441521e-15  5.40119800761e-15  5.97897933171e-15  5.62409064914e-15  6.00399549781e-15  5.3023350808e-15  5.6704823566e-15  5.80190828364e-15  5.84211172646e-15  5.78611879715e-15  5.96542745533e-15  5.41816516147e-15  5.8232428484e-15  6.148377372e-15  5.88332519197e-15  5.2283241982e-15  5.29266373472e-15  5.31005087043e-15  5.83910896819e-15
 6.26634808114e-15  6.04447852645e-15  5.67664955014e-15  5.44794253704e-15  5.96313170018e-15  5.7856269819e-15  6.23215044748e-15  6.15103767403e-15  6.29763189523e-15  6.52917071823e-15  6.95673772961e-15  6.63304311561e-15  6.67418401471e-15  7.1479084305e-15  7.15524098465e-15  6.76046446838e-15  7.07292924572e-15  7.53856579247e-15  7.66432572718e-15  8.12625019166e-15  8.33397851065e-15  8.47091651816e-15  9.23568949864e-15  9.94276464119e-15  1.08621278525e-14  1.19466336753e-14  1.26275597334e-14  1.47272481322e-14  1.6275841093e-14  1.87384458527e-14  2.14209271399e-14  2.63028701143e-14  3.13849537611e-14  3.85397285757e-14  4.93735207585e-14  6.5694116854e-14  9.74044701652e-14  1.79856471772e-13  5.12529163719e-13  1.80239947266e-13  9.77726051066e-14  6.59389257259e-14  4.9308850248e-14  3.84784152865e-14  3.11199795918e-14  2.59352015326e-14  2.23395702999e-14  1.9565999842e-14  1.67994287919e-14  1.46081936943e-14  1.30741468621e-14  1.17412531317e-14  1.10955902013e-14  1.02220635818e-14  9.73125255495e-15  8.52918677838e-15  8.36252381427e-15  8.06323488279e-15  8.15329790517e-15  7.18997282085e-15  7.03874747231e-15  7.04772064084e-15  7.06372976829e-15  6.93728911915e-15  6.71320444574e-15  6.74653501981e-15  5.7547080883e-15  5.68149600087e-15  5.5090529816e-15  5.67958317193e-15  6.15172461978e-15  5.37213339919e-15  6.06628432036e-15  5.94096782102e-15  6.0428726763e-15  5.89430900465e-15  5.63324996934e-15  5.98348764548e-15  6.10385577943e-15  5.9609113483e-15  5.61257965228e-15  6.17826148137e-15  6.53019342999e-15  6.39305824982e-15  5.86467835338e-15  5.42456222551e-15  5.9588808142e-15  6.32066202369e-15  5.98723025291e-15  5.74831805823e-15  5.62810494971e-15  5.38286277719e-15  5.32704817219e-15  5.37447480176e-15  5.25550548709e-15  5.3931238974e-15  5.16939013382e-15  5.85440848687e-15  5.55664102348e-15  5.43473172072e-15  5.30260982991e-15  5.31612849782e-15  5.46729472026e-15  5.46892819451e-15  5.40301163874e-15  5.68415672797e-15  5.52298526875e-15  5.5855566463e-15  5.499201955e-15  5.60333859305e-15  5.38383891954e-15  5.71235005459e-15  5.73150152983e-15  5.30148176075e-15  5.76485972359e-15  5.81677638008e-15  6.05250507846e-15  5.84644239979e-15  5.81324705677e-15  6.08235660046e-15
 6.51349564721e-15  6.34955415794e-15  5.779429548e-15  5.83236893058e-15  5.87902937694e-15  6.43499220891e-15  6.40854991897e-15  6.45280154673e-15  5.92705033499e-15  6.52342424963e-15  6.30532894486e-15  5.89179137457e-15  6.17923883941e-15  6.95355797704e-15  6.90930178969e-15  6.55035898923e-15  6.34952586307e-15  7.32808844686e-15  8.52501359545e-15  8.51307535251e-15  7.89037762653e-15  8.2643090582e-15  9.41559695428e-15  9.43868025284e-15  1.02594873352e-14  1.18235583023e-14  1.20424624542e-14  1.35154329821e-14  1.47637823573e-14  1.64534692663e-14  1.89618805223e-14  2.25883710041e-14  2.63038760939e-14  3.12518386592e-14  3.88287276227e-14  4.90303035506e-14  6.59151653612e-14  9.80173588726e-14  1.80239947266e-13  5.16005832714e-13  1.79843352285e-13  9.78639599159e-14  6.58611654038e-14  4.94657514788e-14  3.85427853235e-14  3.14116597829e-14  2.61761320552e-14  2.21003601615e-14  1.90330214914e-14  1.63916075539e-14  1.45118733478e-14  1.31884643122e-14  1.23537131015e-14  1.1096733304e-14  1.03891527263e-14  9.80074137937e-15  8.67718321665e-15  7.86114316033e-15  7.36614337971e-15  7.48222709024e-15  7.02934894788e-15  7.56513872478e-15  7.74710892701e-15  7.58598190749e-15  7.42938552765e-15  7.06838339483e-15  6.23417489787e-15  6.13760485041e-15  6.91539521997e-15  5.78964907299e-15  6.22749449045e-15  6.41118293051e-15  6.06977833172e-15  6.16741685304e-15  6.58774391007e-15  6.50516193179e-15  5.9127795554e-15  5.86936467243e-15  5.87733051989e-15  5.97948184632e-15  6.45326342091e-15  6.0304610229e-15  5.76959507814e-15  6.02544611221e-15  6.36919446542e-15  6.02046789091e-15  6.37727560752e-15  5.76487891837e-15  5.88773375664e-15  6.12290480545e-15  5.90355587643e-15  5.1229346524e-15  5.75615041053e-15  5.66744755791e-15  5.39383307457e-15  5.30948898272e-15  5.13767305864e-15  5.2591327005e-15  5.57012230664e-15  5.7726594218e-15  5.33879472234e-15  5.55313313031e-15  5.77651653635e-15  5.74949277148e-15  5.72740426456e-15  5.98095743182e-15  5.93225727791e-15  6.11229844708e-15  5.59844742271e-15  5.52256014099e-15  5.67574934828e-15  5.46275745114e-15  6.19779410379e-15  6.12157341267e-15  5.85155248115e-15  5.84462027382e-15  5.62589182816e-15  5.92322220774e-15  6.12246396315e-15  6.21712715827e-15
 5.92053655433e-15  6.12148535687e-15  5.90704499867e-15  6.05728599455e-15  5.90942115313e-15  6.39471383939e-15  5.71250542103e-15  6.14045858765e-15  5.84065899302e-15  5.97662945054e-15  5.72341346715e-15  5.78750097104e-15  6.14466059589e-15  6.35168449179e-15  6.4984666398e-15  6.3325894136e-15  6.08012012597e-15  6.74060301743e-15  7.46353241808e-15  7.50333818514e-15  7.67003577983e-15  7.46400320296e-15  8.22124848487e-15  8.66310088634e-15  9.05568522288e-15  9.96237161815e-15  1.0717712954e-14  1.18681483724e-14  1.3170556219e-14  1.47089144328e-14  1.64585694335e-14  1.91841539438e-14  2.25094266584e-14  2.60008443357e-14  3.17040198566e-14  3.85269214972e-14  4.93692053145e-14  6.69168588315e-14  9.77726051066e-14  1.79843352285e-13  5.14027418841e-13  1.79857881678e-13  9.7182623937e-14  6.59027906419e-14  4.88636932679e-14  3.81422229541e-14  3.13751252065e-14  2.57137303587e-14  2.23383934991e-14  1.92456040102e-14  1.65161356021e-14  1.49154557728e-14  1.37208417197e-14  1.2301169897e-14  1.08766209573e-14  1.01312840035e-14  9.16342834895e-15  9.2400123774e-15  8.21153810934e-15  7.69612240124e-15  7.49089097656e-15  7.52139750537e-15  7.39381918339e-15  7.0901157559e-15  7.32296821547e-15  7.12998360686e-15  6.70064191708e-15  6.51022368726e-15  6.71911810137e-15  6.29583423848e-15  6.49671089072e-15  6.37394105649e-15  5.98372976505e-15  5.91315803065e-15  6.05725417517e-15  5.90954924856e-15  6.01522225425e-15  6.26452818949e-15  5.87924847727e-15  5.77062646204e-15  5.96289237178e-15  6.09523152183e-15  6.22333004004e-15  6.22231724185e-15  5.88081999339e-15  6.20613299392e-15  5.49422626781e-15  6.01135566715e-15  6.19253776526e-15  5.98288146833e-15  5.76105543567e-15  5.2615391665e-15  5.45901876362e-15  5.56693253826e-15  5.92879025466e-15  5.59357023588e-15  5.67551781722e-15  5.3616078777e-15  5.84174264787e-15  5.81346119454e-15  5.81904954332e-15  5.94041533881e-15  6.36661800439e-15  5.56526992801e-15  5.43014264693e-15  5.53287678747e-15  6.11535003402e-15  6.04760225678e-15  6.1380490184e-15  5.94782745182e-15  5.91484075928e-15  5.6700509001e-15  6.06194983289e-15  6.20545541791e-15  5.62923575948e-15  6.12860575554e-15  5.69066539285e-15  6.17075385447e-15  5.64297889177e-15  5.77950529352e-15
 5.55119409426e-15  5.83316930649e-15  5.93708433633e-15  6.41649272974e-15  6.3089185339e-15  6.51858724421e-15  5.58727923962e-15  6.09022195228e-15  5.94357823126e-15  6.72452114053e-15  6.58421021133e-15  6.11618799861e-15  6.30795398481e-15  6.35965362596e-15  6.33304013587e-15  6.25937357443e-15  5.65264816281e-15  6.34817299845e-15  6.68966744873e-15  7.36232096533e-15  6.87216799235e-15  7.43555719537e-15  8.12602531789e-15  8.16623227833e-15  8.09663274932e-15  9.52719354855e-15  1.02222547028e-14  1.14490972127e-14  1.20420459019e-14  1.30651989143e-14  1.45872386795e-14  1.68309249903e-14  1.90844314177e-14  2.15853992965e-14  2.55001698703e-14  3.1173775499e-14  3.81506959136e-14  4.92958535984e-14  6.59389257259e-14  9.78639599159e-14  1.79857881678e-13  5.14461902157e-13  1.80266892937e-13  9.79264947466e-14  6.62663693975e-14  4.96888753616e-14  3.86836105417e-14  3.14174585271e-14  2.71976307818e-14  2.22828285975e-14  1.96967865754e-14  1.69069165921e-14  1.48337762232e-14  1.2637512802e-14  1.24863387248e-14  1.17661520197e-14  1.02441786035e-14  1.00191717247e-14  8.91427205808e-15  8.53211263043e-15  7.69890881132e-15  8.11202652509e-15  7.75663406374e-15  7.91402348895e-15  7.6376096954e-15  7.39712339544e-15  7.19243665323e-15  7.10868754782e-15  6.84845888093e-15  6.7769686842e-15  7.16014102137e-15  6.96130747181e-15  6.61870264063e-15  6.32308388808e-15  6.23027021435e-15  5.79280355119e-15  6.30828163957e-15  5.92290975914e-15  5.43776887663e-15  5.69340394242e-15  5.80378281981e-15  5.94877968978e-15  6.0000766251e-15  5.86291661236e-15  6.03903865915e-15  6.0508951339e-15  5.1639217477e-15  5.82211369859e-15  5.95903902369e-15  6.01712316493e-15  6.01421346784e-15  5.4428221885e-15  5.13409752035e-15  5.7556805998e-15  5.18576173912e-15  5.13101094256e-15  5.32071320482e-15  5.28739551189e-15  6.15896797248e-15  5.93522535075e-15  6.03661763507e-15  6.23606031025e-15  6.27851228714e-15  5.25017325401e-15  5.50906774444e-15  5.8599648864e-15  5.84549549895e-15  6.05405808798e-15  5.74015139436e-15  5.78034864418e-15  6.20395450111e-15  5.47352310219e-15  5.69237227775e-15  5.47744873259e-15  5.5972663336e-15  6.22062120718e-15  5.80574830331e-15  5.36082220394e-15  5.81947998139e-15  6.01421480595e-15
 5.39514092361e-15  5.94386941891e-15  5.89066994855e-15  6.2411627035e-15  6.29238872546e-15  6.21430912564e-15  5.25008666444e-15  5.58220745737e-15  5.53370032493e-15  5.83769933383e-15  5.86038571943e-15  5.80488190413e-15  5.78842068877e-15  6.20773081256e-15  6.60904955826e-15  6.17254726526e-15  6.07570270362e-15  7.05209466994e-15  7.11521722656e-15  6.83632884367e-15  6.47948069978e-15  7.22784646164e-15  7.41766198646e-15  7.64498023048e-15  8.71539416005e-15  8.62836922723e-15  9.43535702908e-15  9.45951568748e-15  1.07383012002e-14  1.17171361571e-14  1.25317596353e-14  1.48304991217e-14  1.63328697575e-14  1.93231510586e-14  2.2136007016e-14  2.6053959803e-14  3.10598865352e-14  3.82810559161e-14  4.9308850248e-14  6.58611654038e-14  9.7182623937e-14  1.80266892937e-13  5.15669977268e-13  1.80676167462e-13  9.81871532565e-14  6.6974018192e-14  4.98231078928e-14  3.90409090225e-14  3.22305888265e-14  2.67062541942e-14  2.26735212386e-14  1.85866933881e-14  1.70358322703e-14  1.41000512629e-14  1.33924603908e-14  1.21793071205e-14  1.13175662625e-14  1.00997732654e-14  8.80092636532e-15  8.92601868344e-15  8.12225113656e-15  7.95043449032e-15  8.01055703622e-15  7.37314389825e-15  6.96621961026e-15  7.19556237832e-15  6.61582396835e-15  6.48271805663e-15  6.51008287242e-15  6.90478264061e-15  6.76561502527e-15  6.29722655073e-15  6.07190555236e-15  6.51416988478e-15  6.93612813656e-15  6.80729316017e-15  6.68450125157e-15  6.48479330983e-15  6.30934081495e-15  6.40680459144e-15  6.14482148479e-15  6.33453453507e-15  6.00827134195e-15  6.35287475172e-15  6.15588251615e-15  5.81818780818e-15  5.36508601848e-15  5.43891720301e-15  5.58209369667e-15  5.94137160564e-15  5.8041827542e-15  5.87905671136e-15  5.7816639935e-15  6.35160535011e-15  5.94451885203e-15  5.74629413724e-15  5.55852632344e-15  5.47924697447e-15  5.96047495884e-15  5.92524876618e-15  5.6520177574e-15  5.39331630287e-15  6.04951418156e-15  5.3332566528e-15  5.5254659505e-15  5.45965295339e-15  6.07172934197e-15  5.73019081505e-15  5.52487539698e-15  5.97238158283e-15  6.11237642362e-15  6.02478422457e-15  5.86048735057e-15  5.49933465005e-15  5.64602516334e-15  5.80033771509e-15  5.56165987057e-15  5.70736552208e-15  5.79222553107e-15  5.45247040314e-15
 5.83227781941e-15  5.85874791425e-15  6.09057081002e-15  6.02088713791e-15  6.47416466882e-15  6.05664919339e-15  5.88764171926e-15  5.85710262111e-15  4.97295513921e-15  5.76744508915e-15  5.85811987202e-15  5.44037601274e-15  5.54807063032e-15  6.25536765423e-15  6.38779335103e-15  6.48776134271e-15  6.13136460868e-15  6.84490829833e-15  6.98984232557e-15  6.85364660159e-15  6.65701733851e-15  6.70922715303e-15  7.41246414065e-15  7.61397737393e-15  8.60738242774e-15  8.49483207542e-15  8.9562691506e-15  9.71875258135e-15  9.74474414869e-15  1.06688530043e-14  1.18830788454e-14  1.33329394373e-14  1.46527276983e-14  1.65614503226e-14  1.89964460529e-14  2.20379472572e-14  2.5956500392e-14  3.13590630978e-14  3.84784152865e-14  4.94657514788e-14  6.59027906419e-14  9.79264947466e-14  1.80676167462e-13  5.15744859326e-13  1.80776232868e-13  9.80394997695e-14  6.65420539392e-14  5.01326329552e-14  3.93343968998e-14  3.14223546756e-14  2.62980946174e-14  2.19151273658e-14  1.91417468745e-14  1.57948333962e-14  1.46271484271e-14  1.30848397696e-14  1.19542291143e-14  1.07779393963e-14  9.60701883531e-15  9.3601427712e-15  8.15564138752e-15  8.33023835276e-15  8.25935685767e-15  7.92863094814e-15  7.17377185555e-15  7.6379522831e-15  6.79072693272e-15  6.45496791858e-15  6.17408685851e-15  5.87012522045e-15  6.82456763543e-15  6.3599677319e-15  6.06927245756e-15  6.7700015873e-15  6.743238243e-15  6.41316619775e-15  6.58807288903e-15  6.66075655001e-15  6.23212590105e-15  6.21934714201e-15  6.04902219188e-15  6.09254856846e-15  6.1012852187e-15  5.85026474226e-15  6.0305115989e-15  6.28373134524e-15  5.75350482846e-15  5.98051728255e-15  5.5127737258e-15  6.17091265878e-15  6.03684877478e-15  5.86376559871e-15  5.74466323174e-15  5.45810309999e-15  5.03801456729e-15  5.40621972373e-15  5.84049970886e-15  5.62095785569e-15  6.07912313733e-15  6.1825862574e-15  6.51527847966e-15  5.64107639729e-15  5.58356529664e-15  5.83565659299e-15  5.82951893535e-15  6.01698549271e-15  5.85518615187e-15  5.35176971355e-15  5.57593611491e-15  5.07862321009e-15  4.79001424556e-15  5.39358769953e-15  5.15815669553e-15  5.01308405587e-15  5.79506037292e-15  5.72425866027e-15  5.37913413548e-15  6.5731454004e-15  6.01058259389e-15  5.36541453104e-15
 6.27402010483e-15  5.66331989792e-15  5.62119659393e-15  5.44844734057e-15  6.08623927224e-15  5.73940201067e-15  5.36584207497e-15  5.84211585837e-15  5.83325257877e-15  5.84858873145e-15  6.72458521624e-15  5.76426221184e-15  6.03446730814e-15  6.21676031364e-15  6.46284558571e-15  6.02270048666e-15  5.83841874232e-15  6.33361897516e-15  6.57955937441e-15  6.55315428874e-15  6.43472687427e-15  6.69875985602e-15  7.23824626556e-15  6.88234448488e-15  7.56620577858e-15  8.12324207897e-15  8.33792491409e-15  8.88300372362e-15  9.76170920467e-15  9.82958718206e-15  1.06376207684e-14  1.22770484969e-14  1.39097212773e-14  1.47219227024e-14  1.63400208597e-14  1.88784736372e-14  2.19184472668e-14  2.56271994307e-14  3.11199795918e-14  3.85427853235e-14  4.88636932679e-14  6.62663693975e-14  9.81871532565e-14  1.80776232868e-13  5.15201355256e-13  1.80586536958e-13  9.83966351657e-14  6.63618491007e-14  4.96506026086e-14  3.83677949989e-14  3.09103460999e-14  2.65433119024e-14  2.20813307096e-14  1.83384354484e-14  1.60423667183e-14  1.44038551584e-14  1.29166126853e-14  1.14414505363e-14  1.04418508966e-14  1.01764302996e-14  8.81507478213e-15  8.96294255449e-15  8.41108161002e-15  8.08623230735e-15  8.09348884405e-15  7.56143882041e-15  7.04817023798e-15  6.70528829867e-15  6.35643256905e-15  6.55964870812e-15  7.41556478388e-15  6.29528918566e-15  6.12152013531e-15  6.85563481598e-15  6.78389552179e-15  6.42439982475e-15  6.66820718925e-15  6.37835018829e-15  6.0965077532e-15  6.19983941708e-15  5.9811972373e-15  5.67832926413e-15  6.16368503903e-15  6.01979698369e-15  5.63066159395e-15  5.98506932213e-15  5.5833358228e-15  5.50319242255e-15  5.88887615747e-15  6.02254337163e-15  6.04514145625e-15  5.88429086413e-15  5.99223645754e-15  5.97231543133e-15  6.04628215939e-15  6.02596451271e-15  5.96777053001e-15  5.90996016191e-15  5.99105153567e-15  5.83954034332e-15  5.92538464589e-15  5.6315127778e-15  5.69680408128e-15  5.73375099302e-15  5.33806055409e-15  5.44526329858e-15  5.58902521274e-15  5.41227294566e-15  5.51828203555e-15  5.58112023213e-15  5.3344554387e-15  5.2494615388e-15  5.53175269139e-15  5.5082261074e-15  5.36261275124e-15  6.22041234755e-15  5.60074918068e-15  6.13242499597e-15  5.42274614483e-15  5.75049227804e-15
 6.01087836418e-15  5.74871413455e-15  5.79549712993e-15  5.65902116747e-15  5.5565276999e-15  5.77725521338e-15  5.54421969331e-15  6.03740709357e-15  5.57537077796e-15  5.60192312427e-15  5.57869754279e-15  6.17231266375e-15  5.71843210832e-15  5.59209188841e-15  6.42249219091e-15  5.85971901293e-15  6.20517213199e-15  6.27595218377e-15  6.38062714522e-15  6.3497226102e-15  6.60638401375e-15  6.40949100329e-15  6.74738057525e-15  6.89889816735e-15  7.31288249894e-15  7.7978440389e-15  7.41650804821e-15  7.82964569176e-15  8.98607258037e-15  8.9915766119e-15  1.00506061188e-14  1.11008376913e-14  1.26793309586e-14  1.30856209802e-14  1.44923692067e-14  1.64798921905e-14  1.90929665237e-14  2.19466258717e-14  2.59352015326e-14  3.14116597829e-14  3.81422229541e-14  4.96888753616e-14  6.6974018192e-14  9.80394997695e-14  1.80586536958e-13  5.14731867634e-13  1.80394749745e-13  9.7989679909e-14  6.6583942313e-14  4.90582761151e-14  3.90226404073e-14  3.21565640859e-14  2.62965117246e-14  2.20940678188e-14  1.88040394814e-14  1.6259659506e-14  1.45734404062e-14  1.24694199104e-14  1.15095756272e-14  1.08918066442e-14  1.02294084901e-14  9.46490918651e-15  8.58836984913e-15  8.70847990605e-15  8.50093154418e-15  8.015920717e-15  7.2960966186e-15  6.63488125749e-15  6.96934408363e-15  6.12974725381e-15  6.97682291709e-15  6.42096066728e-15  6.76408855772e-15  7.03287780418e-15  6.09152370605e-15  6.33892584513e-15  6.66328714244e-15  7.24150300488e-15  7.03127983306e-15  6.80032960015e-15  6.50101578591e-15  6.68253294892e-15  6.7680999087e-15  6.08978916116e-15  5.81151301981e-15  5.88930517659e-15  6.06007433978e-15  6.30026663454e-15  6.21970737811e-15  5.65335104886e-15  5.34804321687e-15  5.96322445135e-15  5.76842239919e-15  5.64811491114e-15  5.44877032984e-15  5.91113437455e-15  6.28142069138e-15  5.79142911692e-15  5.58951940487e-15  5.68243534413e-15  5.44161109581e-15  5.96629999894e-15  5.21895299776e-15  5.49894753208e-15  5.28198306581e-15  6.10499369288e-15  5.21566861449e-15  5.40030162e-15  5.52328532612e-15  5.39466104832e-15  5.25836319094e-15  5.39638657183e-15  5.53074194737e-15  5.30017393998e-15  5.60376301166e-15  6.54930403198e-15  6.17642302392e-15  5.79094470913e-15  5.53875127925e-15  5.8426478323e-15
 6.13835383461e-15  6.39383388081e-15  5.66300082711e-15  5.8409360399e-15  5.6927544898e-15  6.25369293799e-15  5.65851754207e-15  5.92147440027e-15  5.61114189742e-15  5.73825597665e-15  6.01904211244e-15  6.04717348504e-15  6.10502045297e-15  6.29183942352e-15  6.33941458303e-15  6.46443131662e-15  6.47733920113e-15  6.11631193722e-15  6.55696790107e-15  6.29077731702e-15  6.38908840607e-15  6.37849527104e-15  6.30929989816e-15  5.87625078853e-15  6.95676485359e-15  7.59439782294e-15  8.18039676175e-15  7.91441204076e-15  9.22954358897e-15  8.94952244063e-15  9.41842833311e-15  1.04448336117e-14  1.10290141929e-14  1.15880989652e-14  1.28769839481e-14  1.50068917615e-14  1.69231080976e-14  1.90456047712e-14  2.23395702999e-14  2.61761320552e-14  3.13751252065e-14  3.86836105417e-14  4.98231078928e-14  6.65420539392e-14  9.83966351657e-14  1.80394749745e-13  5.14723891523e-13  1.79936498576e-13  9.82260119039e-14  6.67907265776e-14  4.98659093516e-14  3.90596739435e-14  3.14672681579e-14  2.64966216566e-14  2.21941876787e-14  1.93871580948e-14  1.69754194094e-14  1.46602765755e-14  1.30910598272e-14  1.2086067851e-14  1.15809102333e-14  1.04759389513e-14  9.42949362582e-15  9.31734157179e-15  8.86291519452e-15  8.11855251435e-15  7.34934313555e-15  7.34005392707e-15  8.05220188639e-15  6.97709366144e-15  6.94462053208e-15  6.62770319605e-15  6.71430865467e-15  6.64295711732e-15  6.25692342097e-15  6.84201892093e-15  6.8512373213e-15  6.36361398529e-15  6.48252829968e-15  6.86269525467e-15  5.9633705698e-15  6.14606930734e-15  6.22457188117e-15  5.88304733767e-15  6.16370942081e-15  6.13045074783e-15  6.15872873058e-15  5.53380273927e-15  6.23704602125e-15  5.66030431628e-15  5.92288692407e-15  5.7402606597e-15  5.58792229788e-15  5.3145275925e-15  5.78856739674e-15  5.83608474234e-15  5.94237608234e-15  6.02191686836e-15  6.13316645836e-15  5.91088886107e-15  5.53774993374e-15  5.58643343166e-15  5.30895608474e-15  5.51831565723e-15  5.69950749016e-15  5.27843170166e-15  5.58298406549e-15  5.72648071426e-15  4.89839382993e-15  5.63521186747e-15  5.76559651941e-15  5.66901639116e-15  5.7827119568e-15  5.41730471604e-15  5.5377132345e-15  5.8630734775e-15  5.75415516019e-15  6.21460089768e-15  5.67740156308e-15  5.85251780489e-15
 6.04734871009e-15  5.30816792028e-15  4.97850132759e-15  5.85599776145e-15  5.45594722758e-15  5.742831671e-15  5.76345489103e-15  6.28530361434e-15  5.88849836509e-15  5.84637148877e-15  6.36205191704e-15  6.26645308321e-15  5.67789336793e-15  5.92759336657e-15  5.98521895949e-15  5.91637442655e-15  6.29083490814e-15  5.99350099621e-15  6.34826446902e-15  5.77404437212e-15  6.05715716988e-15  5.90295870027e-15  6.46417697839e-15  6.76971823974e-15  7.39559670898e-15  7.51787469964e-15  8.00989059462e-15  7.64856786799e-15  7.85352102862e-15  8.44110521709e-15  9.12426553349e-15  1.02513917666e-14  1.05332841644e-14  1.07676503316e-14  1.15590434619e-14  1.33741727358e-14  1.45577570167e-14  1.69196135487e-14  1.9565999842e-14  2.21003601615e-14  2.57137303587e-14  3.14174585271e-14  3.90409090225e-14  5.01326329552e-14  6.63618491007e-14  9.7989679909e-14  1.79936498576e-13  5.15617288208e-13  1.80123205755e-13  9.74518514507e-14  6.60903845492e-14  4.88702749556e-14  3.86811874507e-14  3.14174782289e-14  2.56274365466e-14  2.2804098236e-14  1.90225079851e-14  1.66902604789e-14  1.49744585043e-14  1.32411755402e-14  1.21925613591e-14  1.12442804112e-14  1.02358971641e-14  9.74061146635e-15  9.54561400674e-15  8.7416994431e-15  8.37943468166e-15  7.85988762528e-15  7.97404671218e-15  7.18446494269e-15  7.28715998167e-15  6.73963942207e-15  6.69740068949e-15  6.62245752957e-15  6.23349147847e-15  6.49676939687e-15  6.09988977555e-15  6.16114888633e-15  6.37504743541e-15  7.25613965383e-15  6.34291564009e-15  6.49543446403e-15  7.00743032285e-15  6.27332346502e-15  6.76931261462e-15  6.06493854754e-15  5.04193208283e-15  5.89160255006e-15  6.1084790827e-15  6.03294033241e-15  5.82839152462e-15  6.06080543289e-15  5.63777276187e-15  5.62646346322e-15  5.70123443894e-15  5.39896863602e-15  5.44875055421e-15  5.91610179905e-15  5.74668047405e-15  5.68953213036e-15  5.72929197542e-15  5.33486569527e-15  5.634244292e-15  5.4773024639e-15  5.70675517813e-15  5.24377294538e-15  5.68731694435e-15  5.8039456066e-15  5.20605973765e-15  5.91479301087e-15  5.54762989717e-15  5.99911725205e-15  5.0942725399e-15  5.33373672042e-15  5.16310369995e-15  5.65731733912e-15  5.40135309009e-15  5.43242184061e-15  5.30386218829e-15  5.52647342486e-15
 5.66799748777e-15  5.70722489723e-15  5.49005638433e-15  6.03048127026e-15  5.41510846817e-15  5.80387953996e-15  5.74434233838e-15  5.78407255302e-15  6.45081255565e-15  6.09948962649e-15  6.12535496526e-15  5.79218461136e-15  6.07688275188e-15  5.78644989859e-15  6.16236211121e-15  5.76671857746e-15  5.3888110985e-15  6.17801510294e-15  6.03366585544e-15  6.43504621619e-15  6.63520460725e-15  6.80248737248e-15  6.5391959356e-15  6.65139048778e-15  6.55294425048e-15  7.08929815393e-15  6.95132989854e-15  7.41716438041e-15  7.82671266286e-15  8.34328042857e-15  8.74489052214e-15  9.1495234757e-15  9.2846627936e-15  9.82863023833e-15  1.12943105471e-14  1.2199190442e-14  1.35149425278e-14  1.48448318495e-14  1.67994287919e-14  1.90330214914e-14  2.23383934991e-14  2.71976307818e-14  3.22305888265e-14  3.93343968998e-14  4.96506026086e-14  6.6583942313e-14  9.82260119039e-14  1.80123205755e-13  5.15883972932e-13  1.79823912259e-13  9.78962868311e-14  6.69135344325e-14  4.93985071169e-14  3.84353571311e-14  3.11126169527e-14  2.60477664242e-14  2.21985725122e-14  1.92314681925e-14  1.72429958491e-14  1.50314910266e-14  1.34751903658e-14  1.27340783787e-14  1.18272530118e-14  1.1283263055e-14  1.03476675698e-14  9.58528576197e-15  9.02737563402e-15  7.53966762247e-15  8.13537008428e-15  7.27235619944e-15  7.24796444552e-15  7.20968842781e-15  7.22203490218e-15  6.62628561597e-15  6.42219658352e-15  6.59541850698e-15  5.93227859817e-15  5.93371541842e-15  6.07619813152e-15  6.836353792e-15  6.01784396157e-15  6.41759013609e-15  6.70857746466e-15  5.98173697921e-15  5.919976425e-15  5.69295292746e-15  5.2838311353e-15  5.46490082277e-15  5.59555229131e-15  5.48681352348e-15  5.37943323904e-15  5.48934859863e-15  5.41039536808e-15  5.75020418763e-15  5.93336726435e-15  5.34454629226e-15  5.01910452512e-15  5.43347353279e-15  5.09030173093e-15  5.46337905662e-15  5.45479637158e-15  5.42898231738e-15  6.01465512813e-15  5.88693505592e-15  5.77764120456e-15  5.53059794571e-15  5.21243108824e-15  5.57975716894e-15  5.00621948345e-15  6.09407154244e-15  5.20113836651e-15  5.71207272334e-15  5.3309007434e-15  4.990455059e-15  4.8160151636e-15  5.40088467824e-15  5.43758296532e-15  5.22965528236e-15  5.25618780789e-15  5.62536873898e-15
 5.87011170939e-15  6.15323587289e-15  5.63894686913e-15  6.07542255375e-15  5.74301172386e-15  6.14296702215e-15  5.92805661084e-15  5.99781330753e-15  6.23948380472e-15  6.53454053531e-15  6.30873569782e-15  6.08106499334e-15  5.86312745447e-15  5.76445198282e-15  6.77847803261e-15  6.64853156687e-15  6.23252870296e-15  6.17822308658e-15  5.34277817935e-15  5.6140828755e-15  5.99777265083e-15  5.89053921288e-15  5.98676824587e-15  6.16496141481e-15  6.24556627319e-15  6.3408553601e-15  7.08380046117e-15  6.72448595422e-15  6.8954750906e-15  7.24228368207e-15  7.79620731703e-15  8.19615514765e-15  8.92176190924e-15  9.58578186356e-15  9.99680870408e-15  1.1176912343e-14  1.15895156963e-14  1.27460166504e-14  1.46081936943e-14  1.63916075539e-14  1.92456040102e-14  2.22828285975e-14  2.67062541942e-14  3.14223546756e-14  3.83677949989e-14  4.90582761151e-14  6.67907265776e-14  9.74518514507e-14  1.79823912259e-13  5.15775055269e-13  1.80253502796e-13  9.82647480843e-14  6.56186122157e-14  4.8838536095e-14  3.86075513735e-14  3.12756660399e-14  2.63562984594e-14  2.21183357086e-14  1.96838385692e-14  1.71289825803e-14  1.50461334248e-14  1.3498013889e-14  1.21398242676e-14  1.11978838432e-14  1.07786508528e-14  9.68098488085e-15  9.10446456604e-15  8.38111966208e-15  8.22186563246e-15  8.16792504271e-15  7.78832660201e-15  6.93570345964e-15  7.15493842543e-15  7.04328755559e-15  6.72242078046e-15  6.52145726322e-15  6.17799222441e-15  6.64007320757e-15  6.51535922019e-15  6.14307057921e-15  6.39077143882e-15  6.25388179938e-15  6.13769637545e-15  6.46239156762e-15  5.95928565997e-15  6.0377656866e-15  6.0161126062e-15  5.82575073203e-15  5.88974641512e-15  5.21957227465e-15  5.76370626403e-15  5.46218211536e-15  5.16571893433e-15  5.39251393168e-15  5.20271169781e-15  5.3390483802e-15  5.82696207953e-15  5.82430530854e-15  5.85366473694e-15  6.0596325072e-15  5.51891814002e-15  5.61203414279e-15  6.08956715462e-15  5.56408652383e-15  5.6970665489e-15  5.87104081102e-15  5.69383953348e-15  5.61993603859e-15  5.48770311729e-15  5.86526900181e-15  5.55501459658e-15  4.94970812588e-15  5.41626624438e-15  5.30353403239e-15  5.23178247348e-15  5.54739496246e-15  5.47831557156e-15  5.6222604509e-15  5.0870117384e-15  5.36048942115e-15
 5.79689413603e-15  5.18069760424e-15  5.15257520294e-15  5.49094616301e-15  5.8749821822e-15  6.45617087408e-15  5.63797698413e-15  5.65822690395e-15  5.2728523785e-15  5.84207140225e-15  5.54929425889e-15  5.17846801429e-15  5.57532973075e-15  5.73290317927e-15  5.85222278498e-15  5.76549004203e-15  5.15118789393e-15  5.52536747636e-15  4.85821691771e-15  5.77366283825e-15  5.34662193277e-15  5.47685654529e-15  5.37450877509e-15  5.54928595782e-15  6.49248575937e-15  5.96791821695e-15  6.66973569722e-15  6.75045945842e-15  6.48233379156e-15  7.4919146411e-15  7.52347528366e-15  7.87418768024e-15  8.58996433649e-15  8.60102490094e-15  9.5213141939e-15  1.01479646673e-14  1.12467280812e-14  1.17485219896e-14  1.30741468621e-14  1.45118733478e-14  1.65161356021e-14  1.96967865754e-14  2.26735212386e-14  2.62980946174e-14  3.09103460999e-14  3.90226404073e-14  4.98659093516e-14  6.60903845492e-14  9.78962868311e-14  1.80253502796e-13  5.14620327828e-13  1.80769736762e-13  9.79409248987e-14  6.62726222076e-14  4.93950061269e-14  3.85760347138e-14  3.15308090839e-14  2.60168601015e-14  2.1602907989e-14  1.8731338971e-14  1.63420390035e-14  1.43539451211e-14  1.30816417811e-14  1.17672492955e-14  1.12294004913e-14  1.04905088688e-14  9.41148553267e-15  8.3064168595e-15  7.97865131776e-15  8.04049020457e-15  7.83396597914e-15  7.43494798158e-15  7.04782696122e-15  6.67375764817e-15  6.77102123649e-15  6.33732272151e-15  6.27311537039e-15  7.05786979773e-15  6.26084910823e-15  6.24730816468e-15  6.60021509117e-15  6.07238684696e-15  6.70271508147e-15  6.4059184628e-15  6.14869791073e-15  6.2570551864e-15  5.64183801131e-15  5.71429454835e-15  6.15536739896e-15  5.49403462526e-15  6.07669074412e-15  5.86197845987e-15  5.75547438801e-15  5.46147360551e-15  5.8501952717e-15  5.62869659302e-15  5.79798321231e-15  5.98257416366e-15  5.94729403399e-15  6.18761683149e-15  6.02640696871e-15  5.21955459746e-15  5.37104134357e-15  5.57879480497e-15  5.92749728175e-15  5.80330682518e-15  5.41279551615e-15  5.15006914701e-15  5.63498732332e-15  5.18842459117e-15  5.01447900855e-15  5.31219646243e-15  5.5212195774e-15  5.55919761257e-15  4.97297461027e-15  5.38875601189e-15  5.84715855622e-15  5.73122679993e-15  5.44907028951e-15  5.42900140068e-15
 5.70097927313e-15  5.53635852979e-15  5.10201592364e-15  5.94335878265e-15  5.85462421107e-15  6.31637920014e-15  6.40776898511e-15  6.22296448197e-15  5.85584311306e-15  6.29187534334e-15  6.22922220857e-15  6.38325566488e-15  5.84180541345e-15  6.20248792059e-15  6.17501142425e-15  6.10877424712e-15  6.17878578843e-15  5.91968172452e-15  5.98163684833e-15  6.01947866956e-15  6.05689108575e-15  6.0996395137e-15  5.68722359113e-15  6.40470866169e-15  6.34689810147e-15  6.45899936644e-15  6.60854844393e-15  6.42526310925e-15  6.87954712088e-15  6.5982031072e-15  7.14744725405e-15  7.5400228957e-15  7.71028194603e-15  8.18269802133e-15  9.01383294596e-15  9.54688097942e-15  9.71784095082e-15  1.03233748541e-14  1.17412531317e-14  1.31884643122e-14  1.49154557728e-14  1.69069165921e-14  1.85866933881e-14  2.19151273658e-14  2.65433119024e-14  3.21565640859e-14  3.90596739435e-14  4.88702749556e-14  6.69135344325e-14  9.82647480843e-14  1.80769736762e-13  5.16676018388e-13  1.80686821631e-13  9.7806181755e-14  6.62163925924e-14  4.91036923883e-14  3.88416233285e-14  3.15801554486e-14  2.58550556262e-14  2.20670574718e-14  1.89471421979e-14  1.71201083193e-14  1.45496179842e-14  1.30922876294e-14  1.26285308922e-14  1.09842227652e-14  1.01641936908e-14  8.97044471238e-15  8.42999240434e-15  8.93367034474e-15  7.85879887457e-15  7.6135595647e-15  7.77811229526e-15  7.03513669147e-15  7.21081937807e-15  6.81061675593e-15  7.10290624851e-15  6.81947266918e-15  6.5780992118e-15  6.44019184023e-15  5.99409074165e-15  5.70898650949e-15  6.95100476774e-15  6.22014341401e-15  6.14181370054e-15  6.18762182728e-15  5.71942031357e-15  5.83305083037e-15  5.93043249486e-15  5.89435816832e-15  5.62492380758e-15  5.54916961499e-15  5.2868577309e-15  5.35294892482e-15  5.71434276212e-15  5.14787284117e-15  5.68209620758e-15  5.98912164348e-15  5.74095113613e-15  5.90750867157e-15  5.84211773441e-15  5.1997053067e-15  5.84061489224e-15  6.02312380191e-15  5.69348310586e-15  6.01431550768e-15  5.8345421093e-15  6.23644714455e-15  6.03299011e-15  5.46043890979e-15  5.43041220142e-15  5.31250069749e-15  5.19235856058e-15  5.97328680111e-15  5.49577621659e-15  5.60279570582e-15  5.8704343365e-15  5.8911701053e-15  5.98289313574e-15  5.66190500709e-15
 6.28491660976e-15  5.47043869505e-15  5.80569996973e-15  6.18430171683e-15  6.20451340157e-15  6.17644511922e-15  6.7497759188e-15  6.27679736185e-15  6.27760389632e-15  6.36102742649e-15  6.53070003006e-15  6.23025191839e-15  6.04777160368e-15  5.99853378224e-15  5.92977364555e-15  5.65431748066e-15  5.49958575206e-15  5.55777517615e-15  5.57499941338e-15  6.08046720785e-15  6.27669159346e-15  6.27073338495e-15  5.92496485815e-15  6.51433705445e-15  6.73516046587e-15  6.49894905846e-15  6.56693889387e-15  7.01948157764e-15  6.63223330171e-15  6.67925435376e-15  7.21291030057e-15  7.394722657e-15  7.52280579418e-15  8.32882679898e-15  8.90127747809e-15  8.87704599831e-15  8.96821620822e-15  1.00974416134e-14  1.10955902013e-14  1.23537131015e-14  1.37208417197e-14  1.48337762232e-14  1.70358322703e-14  1.91417468745e-14  2.20813307096e-14  2.62965117246e-14  3.14672681579e-14  3.86811874507e-14  4.93985071169e-14  6.56186122157e-14  9.79409248987e-14  1.80686821631e-13  5.14793630739e-13  1.79595063053e-13  9.76685958549e-14  6.58687661284e-14  4.94886317306e-14  3.86052023929e-14  3.10939025475e-14  2.52818066972e-14  2.14584941179e-14  1.92241191008e-14  1.69876230699e-14  1.44543800015e-14  1.32150600371e-14  1.21224155955e-14  1.08887717262e-14  1.00279538589e-14  9.28338910737e-15  9.17024431723e-15  8.38200553671e-15  7.57763667044e-15  7.25171461212e-15  7.09704069012e-15  7.2159181072e-15  7.1475571197e-15  6.93152052695e-15  6.71324471763e-15  6.6351410495e-15  5.75019019866e-15  6.22247827631e-15  6.59232561788e-15  6.29464087789e-15  6.17924659153e-15  6.58151496264e-15  5.95951939501e-15  5.66576429146e-15  6.12247374914e-15  5.87668325806e-15  6.32694932238e-15  6.51059559743e-15  6.08265712713e-15  5.85947746406e-15  5.4789627351e-15  6.25052712252e-15  5.82160276189e-15  5.87357766587e-15  5.91696615999e-15  5.67069031712e-15  6.00692343409e-15  5.6561946017e-15  5.38857388105e-15  6.05648574508e-15  6.30337018615e-15  5.8948867827e-15  5.92080507573e-15  5.43783115958e-15  5.36373254206e-15  5.84091233623e-15  5.13447175704e-15  5.4849496103e-15  5.01773939456e-15  5.03963153556e-15  5.53810618226e-15  5.40800963493e-15  5.54184875673e-15  5.96590790455e-15  5.8655440511e-15  5.6818778805e-15  5.63423709421e-15
 6.30987143173e-15  4.88799308666e-15  5.62464905967e-15  6.05661705867e-15  5.93525755108e-15  5.96987098526e-15  6.19332111444e-15  5.68632837393e-15  5.80444858393e-15  6.12333678292e-15  5.88947399592e-15  6.46522244551e-15  6.2084442015e-15  5.65422300256e-15  5.86298981762e-15  6.42157822071e-15  6.02451888367e-15  6.3937063382e-15  5.65295448385e-15  6.65254458522e-15  6.69484027727e-15  6.24633492286e-15  6.10337861113e-15  6.25700933562e-15  6.43296184186e-15  6.27398072041e-15  6.79322793246e-15  6.62960163531e-15  7.34236493477e-15  7.01015391878e-15  7.20759271855e-15  7.33622028365e-15  8.27761114075e-15  7.91207180278e-15  8.66092037499e-15  8.83871171505e-15  8.18997116801e-15  9.54921712931e-15  1.02220635818e-14  1.1096733304e-14  1.2301169897e-14  1.2637512802e-14  1.41000512629e-14  1.57948333962e-14  1.83384354484e-14  2.20940678188e-14  2.64966216566e-14  3.14174782289e-14  3.84353571311e-14  4.8838536095e-14  6.62726222076e-14  9.7806181755e-14  1.79595063053e-13  5.15846988719e-13  1.79855850065e-13  9.72847795939e-14  6.60906771736e-14  4.96127869233e-14  3.86436972075e-14  3.08215920818e-14  2.61435739435e-14  2.2027331445e-14  1.87891406263e-14  1.66420098993e-14  1.50441265708e-14  1.29406994899e-14  1.14614625849e-14  1.04404818851e-14  1.01725127215e-14  9.71933091067e-15  8.23475229808e-15  7.7148173819e-15  7.89087042917e-15  7.79386662018e-15  7.73184543569e-15  7.27039596897e-15  6.75090590507e-15  6.89527491889e-15  6.61144939876e-15  6.17824867915e-15  5.75116662556e-15  6.23689185744e-15  6.09682916448e-15  5.94260690976e-15  5.92689388303e-15  6.02863208082e-15  6.32019290247e-15  6.80767905012e-15  6.47706612631e-15  6.62116643518e-15  6.56032473898e-15  6.31457178878e-15  6.49394684371e-15  6.17347983502e-15  6.19160554719e-15  5.836075128e-15  6.25055514666e-15  5.96524084773e-15  5.87513919308e-15  5.47663963513e-15  5.77035350666e-15  5.5381262436e-15  5.82689739267e-15  5.73413505724e-15  5.8045779963e-15  6.04042787503e-15  5.98681580405e-15  5.57762084338e-15  5.68449463339e-15  5.40881094249e-15  5.72415525291e-15  5.47567308946e-15  5.05994466647e-15  5.92603615619e-15  5.61691218521e-15  5.89513126934e-15  6.10909955849e-15  5.90414181189e-15  5.65725406554e-15  6.23325189569e-15
 6.00512928156e-15  5.74048818925e-15  6.05244144009e-15  5.77570409607e-15  5.827834899e-15  6.02839651956e-15  6.04943785721e-15  6.05662693042e-15  6.19461960229e-15  5.6584448633e-15  5.77821513929e-15  5.86200001428e-15  5.85248609007e-15  6.00598276444e-15  5.67112243989e-15  5.9650093128e-15  5.76505643901e-15  5.76562221234e-15  5.5299757994e-15  5.79200495271e-15  6.32851804682e-15  6.18470289431e-15  6.19380848174e-15  5.7400295682e-15  6.3713869916e-15  6.7842940259e-15  6.65413088819e-15  6.41107841489e-15  6.59382225489e-15  7.36390906185e-15  6.98390996972e-15  7.30255754474e-15  7.25141187658e-15  7.77204660739e-15  7.91960007057e-15  8.38272956695e-15  8.28258683499e-15  8.7557782772e-15  9.73125255495e-15  1.03891527263e-14  1.08766209573e-14  1.24863387248e-14  1.33924603908e-14  1.46271484271e-14  1.60423667183e-14  1.88040394814e-14  2.21941876787e-14  2.56274365466e-14  3.11126169527e-14  3.86075513735e-14  4.93950061269e-14  6.62163925924e-14  9.76685958549e-14  1.79855850065e-13  5.15266438842e-13  1.80270601662e-13  9.78924652428e-14  6.60178339499e-14  4.91749331718e-14  3.83770008277e-14  3.12242371246e-14  2.6740336655e-14  2.23636061845e-14  1.9271476885e-14  1.65738903771e-14  1.49520408597e-14  1.35744527473e-14  1.17646188777e-14  1.18244516986e-14  1.08331728131e-14  8.93588695323e-15  8.19334952845e-15  8.00079358925e-15  8.24881990476e-15  7.88207659531e-15  6.92177456379e-15  6.97453995606e-15  7.08333374354e-15  6.77616096188e-15  6.48987377878e-15  6.50884074013e-15  6.59895156568e-15  6.74563604422e-15  6.2185827665e-15  6.3572986525e-15  6.49758183185e-15  6.32651866694e-15  6.15187124806e-15  5.83608892566e-15  6.45379050647e-15  6.94685632348e-15  5.35759687013e-15  5.70596401229e-15  5.65466725427e-15  5.51692265135e-15  5.63774305966e-15  6.18408685181e-15  5.65277732157e-15  6.40969014173e-15  5.85120087148e-15  5.92130294053e-15  6.2827755332e-15  6.0095149815e-15  5.6230892005e-15  5.86825101363e-15  6.00199964781e-15  6.15194486786e-15  6.17561434952e-15  6.07612755722e-15  5.45844133438e-15  5.70298226221e-15  5.33832661266e-15  5.47620253498e-15  5.48639687163e-15  5.8296943269e-15  5.58362435384e-15  5.61625340324e-15  5.67011637933e-15  5.9318404237e-15  5.96390492626e-15
 6.1160694287e-15  6.04011460791e-15  5.9890749665e-15  5.39091218845e-15  5.9736236886e-15  5.53769424286e-15  5.58066743475e-15  5.19996727455e-15  5.10308831202e-15  5.53863829039e-15  5.77101007446e-15  5.67308198704e-15  5.54168490251e-15  5.5214093435e-15  5.30870715795e-15  5.86720234327e-15  5.54480506692e-15  5.72298656272e-15  5.38367210226e-15  6.40521916977e-15  6.37801650286e-15  6.25858234581e-15  6.48204110869e-15  6.10699575599e-15  6.47548458521e-15  6.19551855998e-15  6.21017690002e-15  6.3602586311e-15  6.45626552033e-15  6.82795078702e-15  6.90316354307e-15  7.07991107999e-15  7.25773899791e-15  7.1221965224e-15  7.50017310789e-15  7.85033631443e-15  7.37786388289e-15  7.69228908549e-15  8.52918677838e-15  9.80074137937e-15  1.01312840035e-14  1.17661520197e-14  1.21793071205e-14  1.30848397696e-14  1.44038551584e-14  1.6259659506e-14  1.93871580948e-14  2.2804098236e-14  2.60477664242e-14  3.12756660399e-14  3.85760347138e-14  4.91036923883e-14  6.58687661284e-14  9.72847795939e-14  1.80270601662e-13  5.16238607158e-13  1.80987037969e-13  9.7834539908e-14  6.55685830714e-14  4.90136808478e-14  3.84753357658e-14  3.1664569613e-14  2.54064174194e-14  2.16790938477e-14  1.91959492207e-14  1.72204354643e-14  1.5202843638e-14  1.3095993946e-14  1.20230030581e-14  1.09549779875e-14  9.96071458384e-15  9.16911096082e-15  9.23822920261e-15  8.16460595905e-15  7.900325629e-15  7.40023787631e-15  7.85053429952e-15  7.96480703396e-15  6.56055069577e-15  5.84349698052e-15  6.32298114958e-15  5.81546265624e-15  6.68388914594e-15  6.32549643636e-15  6.17347464937e-15  6.71256508925e-15  6.11493654612e-15  5.94459666287e-15  5.93746479049e-15  5.75110803904e-15  6.66027089423e-15  5.9374304808e-15  6.10484757428e-15  6.47166221477e-15  6.08025789652e-15  6.00802381982e-15  6.20062109463e-15  5.10489021392e-15  5.86897760509e-15  5.52761589965e-15  5.52882374122e-15  5.64259787805e-15  6.11733827815e-15  5.82363899656e-15  6.04924788902e-15  5.52012673876e-15  5.76882030273e-15  6.48757022733e-15  5.74442149921e-15  5.91960765748e-15  5.79848909995e-15  5.37042441018e-15  5.65512681376e-15  5.38866585719e-15  5.94469902123e-15  5.67219182175e-15  5.63964261907e-15  5.95477518043e-15  6.21870992452e-15  5.71342306647e-15
 6.05745027564e-15  6.142716209e-15  5.63462919633e-15  5.8832425936e-15  5.88518933404e-15  5.47122451804e-15  5.37480381006e-15  4.95205625328e-15  5.37258554943e-15  5.87316745979e-15  5.54868738978e-15  5.32681234844e-15  5.53931668392e-15  5.59502312448e-15  5.69280760248e-15  5.90964704618e-15  5.6274366708e-15  5.82055641911e-15  5.83129583522e-15  5.95220414607e-15  6.30276382529e-15  5.79368927532e-15  5.83989537163e-15  6.19959778413e-15  6.53111089745e-15  6.48825870261e-15  5.73017664911e-15  6.20120452424e-15  6.45011026243e-15  6.13872654722e-15  6.473619152e-15  6.38362403114e-15  6.92942103858e-15  6.94886378416e-15  7.13112083879e-15  7.14661535851e-15  7.51654407433e-15  8.07490947084e-15  8.36252381427e-15  8.67718321665e-15  9.16342834895e-15  1.02441786035e-14  1.13175662625e-14  1.19542291143e-14  1.29166126853e-14  1.45734404062e-14  1.69754194094e-14  1.90225079851e-14  2.21985725122e-14  2.63562984594e-14  3.15308090839e-14  3.88416233285e-14  4.94886317306e-14  6.60906771736e-14  9.78924652428e-14  1.80987037969e-13  5.17432054906e-13  1.80774289333e-13  9.83700679889e-14  6.67143293464e-14  4.94865522497e-14  3.92881717702e-14  3.14485694968e-14  2.57508328826e-14  2.21511034068e-14  1.91703724705e-14  1.71339124724e-14  1.52947647164e-14  1.34830420682e-14  1.27012580275e-14  1.09826013521e-14  9.86719729276e-15  9.43621132516e-15  9.0637958511e-15  8.30650237032e-15  8.08625622034e-15  8.59990281536e-15  7.38393148409e-15  6.97151834256e-15  6.23548028484e-15  7.01400306588e-15  6.69443540293e-15  6.78450096635e-15  7.14421809227e-15  6.11073822859e-15  6.76706393696e-15  6.45728387556e-15  6.44951313395e-15  6.08258066809e-15  6.10605687642e-15  6.15391500518e-15  6.01904646465e-15  5.71145279118e-15  5.99133160413e-15  5.69578311108e-15  5.61887393151e-15  6.19197934758e-15  5.37738514505e-15  5.98661089249e-15  5.88786038485e-15  5.94643372541e-15  5.70158995711e-15  6.2282601526e-15  5.26846562626e-15  6.41540201667e-15  5.7868204033e-15  6.31261229877e-15  6.28668387253e-15  6.17957618039e-15  6.05561088981e-15  5.72247811422e-15  5.73011546197e-15  5.54930733696e-15  5.83464247977e-15  5.76857097609e-15  5.96854217079e-15  6.04911919979e-15  5.59140084261e-15  5.80760799009e-15  5.94050097136e-15
 6.32535489206e-15  5.79992288937e-15  5.67337303318e-15  5.85855448645e-15  6.43885806906e-15  5.81167332137e-15  6.0536216e-15  5.41051632188e-15  5.20749372575e-15  5.71397149425e-15  5.35587847435e-15  5.82797502069e-15  5.01407970632e-15  5.73415369554e-15  5.61273908985e-15  5.8073074558e-15  6.50927417224e-15  6.13348570003e-15  5.43565870182e-15  5.70459379007e-15  6.22881997591e-15  5.95894426921e-15  6.20354496312e-15  5.52551636714e-15  6.00389895661e-15  5.97708750293e-15  6.10553191093e-15  5.72520105463e-15  6.36796913624e-15  5.91212077728e-15  6.48956396118e-15  6.57506124166e-15  7.0633501139e-15  7.35032184644e-15  7.12453996152e-15  7.15681408068e-15  6.96257886547e-15  7.40491766164e-15  8.06323488279e-15  7.86114316033e-15  9.2400123774e-15  1.00191717247e-14  1.00997732654e-14  1.07779393963e-14  1.14414505363e-14  1.24694199104e-14  1.46602765755e-14  1.66902604789e-14  1.92314681925e-14  2.21183357086e-14  2.60168601015e-14  3.15801554486e-14  3.86052023929e-14  4.96127869233e-14  6.60178339499e-14  9.7834539908e-14  1.80774289333e-13  5.13419741779e-13  1.79605694813e-13  9.74124516557e-14  6.5754442152e-14  4.94427207584e-14  3.8017104285e-14  3.09933853182e-14  2.5697152737e-14  2.17632386586e-14  1.88506698898e-14  1.66727414609e-14  1.49895724058e-14  1.31841260971e-14  1.20399565186e-14  1.0140123613e-14  1.0464981155e-14  9.90457225006e-15  9.01265534364e-15  8.08828289279e-15  7.78558208379e-15  7.60690904064e-15  7.50570378681e-15  6.65580150235e-15  6.89682237309e-15  6.53164869984e-15  7.10025662269e-15  7.33087765212e-15  6.33940053274e-15  6.4775228323e-15  6.25016717952e-15  6.32816517071e-15  5.86406681977e-15  5.80509340778e-15  5.5900374433e-15  5.74405386018e-15  5.62291493102e-15  5.44598520578e-15  4.74174638549e-15  5.8443140124e-15  5.75839679765e-15  5.36775716402e-15  5.20370923146e-15  5.62752609803e-15  5.21503523977e-15  5.56712117132e-15  5.40396133839e-15  5.47294177292e-15  6.14926675945e-15  6.215023082e-15  5.60234082921e-15  6.16486308062e-15  6.06590222639e-15  5.62959297245e-15  5.37165673171e-15  5.46510467313e-15  5.77016385322e-15  6.09287811553e-15  5.76408904929e-15  5.74737034946e-15  5.49449288133e-15  5.57671542317e-15  5.4133868956e-15  6.21505493243e-15
 6.44646192977e-15  5.63708581963e-15  5.41872147977e-15  5.50742885064e-15  5.85020729357e-15  5.65791572033e-15  5.96545598287e-15  5.93987964095e-15  6.03176407844e-15  5.24612303096e-15  5.47149531169e-15  5.41954642294e-15  5.59237421805e-15  5.76081088009e-15  5.74558279392e-15  5.89255575316e-15  6.0086339605e-15  5.12091118772e-15  5.96813551852e-15  6.04716105036e-15  5.81423015328e-15  6.09005253637e-15  5.86298484046e-15  5.56118831422e-15  5.95407240602e-15  5.88487651681e-15  5.56361996491e-15  5.99906173278e-15  6.29784141295e-15  6.14777090377e-15  6.59240878001e-15  6.41944085779e-15  6.93974564651e-15  7.07021002323e-15  6.80542802892e-15  6.27201389728e-15  6.74914239091e-15  7.75072990472e-15  8.15329790517e-15  7.36614337971e-15  8.21153810934e-15  8.91427205808e-15  8.80092636532e-15  9.60701883531e-15  1.04418508966e-14  1.15095756272e-14  1.30910598272e-14  1.49744585043e-14  1.72429958491e-14  1.96838385692e-14  2.1602907989e-14  2.58550556262e-14  3.10939025475e-14  3.86436972075e-14  4.91749331718e-14  6.55685830714e-14  9.83700679889e-14  1.79605694813e-13  5.13490052866e-13  1.78767774805e-13  9.71828848353e-14  6.59056725827e-14  4.85462117087e-14  3.77097128801e-14  3.03389392246e-14  2.61171126725e-14  2.15291939624e-14  1.88007519705e-14  1.58082036453e-14  1.46682639046e-14  1.31814764762e-14  1.16204556514e-14  1.08243961183e-14  1.0085298e-14  9.25198497478e-15  8.93327394616e-15  8.17724285079e-15  7.72580336534e-15  7.385771844e-15  7.13059444875e-15  6.6026862955e-15  6.95986015137e-15  6.68432184915e-15  6.75238793621e-15  6.80977202314e-15  6.76819928401e-15  6.40500853176e-15  6.50624757903e-15  6.10662182442e-15  5.63698742342e-15  5.68903732492e-15  5.7132705965e-15  5.77452169067e-15  5.68388946155e-15  5.90337477347e-15  6.02628657438e-15  6.34798276552e-15  5.92932182966e-15  5.81555291596e-15  5.99218231034e-15  5.55947345071e-15  5.96009803794e-15  5.42850488769e-15  5.5980001496e-15  6.10974939043e-15  5.67941707177e-15  5.2166912708e-15  5.66019413167e-15  5.55718472962e-15  5.69038634696e-15  5.29290443249e-15  5.07346130716e-15  5.47866972398e-15  5.66661969121e-15  5.96856596403e-15  5.20573294465e-15  5.39974315306e-15  5.5688636362e-15  4.86267806928e-15  5.70589217067e-15
 6.093119803e-15  5.78828831971e-15  5.25006158251e-15  5.91208694598e-15  5.85843961734e-15  5.96756486801e-15  5.78997143651e-15  5.76265522874e-15  5.67141540826e-15  5.44922396164e-15  6.08310368231e-15  5.97760735298e-15  5.85476187932e-15  5.317760845e-15  5.82217065651e-15  5.85038763797e-15  6.2964930016e-15  5.85126560382e-15  6.40269812155e-15  6.11539986799e-15  5.33180323291e-15  5.8734087579e-15  5.68338017405e-15  5.11112139291e-15  5.6137823525e-15  5.67409582731e-15  5.67926552417e-15  6.06906019598e-15  6.08694922018e-15  6.04247487599e-15  6.10598803337e-15  5.80011403759e-15  6.23311205281e-15  6.37767888353e-15  6.21030617229e-15  6.80707583394e-15  6.59726197665e-15  6.97713840409e-15  7.18997282085e-15  7.48222709024e-15  7.69612240124e-15  8.53211263043e-15  8.92601868344e-15  9.3601427712e-15  1.01764302996e-14  1.08918066442e-14  1.2086067851e-14  1.32411755402e-14  1.50314910266e-14  1.71289825803e-14  1.8731338971e-14  2.20670574718e-14  2.52818066972e-14  3.08215920818e-14  3.83770008277e-14  4.90136808478e-14  6.67143293464e-14  9.74124516557e-14  1.78767774805e-13  5.13392337005e-13  1.79495121975e-13  9.74661060514e-14  6.51690510755e-14  4.88657537417e-14  3.85180197113e-14  3.20603937798e-14  2.57914472273e-14  2.16298352699e-14  1.87889350529e-14  1.64667896688e-14  1.41697523282e-14  1.29661275382e-14  1.20287746078e-14  1.08164497067e-14  9.63437840522e-15  9.55674782813e-15  8.50764641946e-15  8.40717859094e-15  8.19452473078e-15  7.17534249729e-15  6.81832925062e-15  7.08398604534e-15  7.19765727291e-15  6.48367895459e-15  6.7547887678e-15  6.84861012204e-15  6.48200853366e-15  6.35838680588e-15  6.55700734936e-15  5.93047177135e-15  5.5021455048e-15  5.72663782229e-15  5.49602630477e-15  5.32184401222e-15  5.99275594604e-15  6.0786172898e-15  6.48952737448e-15  6.04363830228e-15  6.02349382823e-15  5.78281099963e-15  5.41331737876e-15  5.41889178568e-15  5.99009213106e-15  5.85113469637e-15  5.97597767752e-15  5.74875859294e-15  6.06829949729e-15  6.43075128071e-15  5.80382129998e-15  5.6792944084e-15  5.32265307746e-15  5.587241226e-15  5.89631006089e-15  6.02869100079e-15  5.97428374512e-15  6.33081953183e-15  5.52668068733e-15  6.20535214787e-15  5.72662803373e-15  5.69553735264e-15
 6.14114070004e-15  5.99616579634e-15  5.30028955801e-15  5.74182705187e-15  5.69774934121e-15  5.59325544219e-15  5.54890719066e-15  5.74595102854e-15  5.12686938789e-15  5.72450601229e-15  5.95726178512e-15  5.23106790714e-15  5.51867935487e-15  5.08952404376e-15  4.97457767321e-15  5.50205446992e-15  6.37958071748e-15  5.63351154581e-15  6.01941611596e-15  5.85423306791e-15  6.11667781023e-15  5.84954327192e-15  5.8607342949e-15  5.18012996673e-15  5.32307834094e-15  5.26491857603e-15  5.53802357229e-15  6.43448091994e-15  6.20410051609e-15  6.7849989938e-15  6.16461591239e-15  5.7850196781e-15  6.3418629416e-15  6.21376965384e-15  6.50465766559e-15  6.44765027763e-15  6.20362232712e-15  6.74422242091e-15  7.03874747231e-15  7.02934894788e-15  7.49089097656e-15  7.69890881132e-15  8.12225113656e-15  8.15564138752e-15  8.81507478213e-15  1.02294084901e-14  1.15809102333e-14  1.21925613591e-14  1.34751903658e-14  1.50461334248e-14  1.63420390035e-14  1.89471421979e-14  2.14584941179e-14  2.61435739435e-14  3.12242371246e-14  3.84753357658e-14  4.94865522497e-14  6.5754442152e-14  9.71828848353e-14  1.79495121975e-13  5.14027324025e-13  1.78898832967e-13  9.74358184365e-14  6.57055060363e-14  4.93492897855e-14  3.91615420019e-14  3.15138029662e-14  2.62690156959e-14  2.17978597754e-14  1.86245943859e-14  1.66166647122e-14  1.48238300503e-14  1.32052568067e-14  1.1532495037e-14  1.10636256357e-14  1.01125860995e-14  9.58344246512e-15  9.17996995231e-15  8.63854657009e-15  7.76278380349e-15  7.41232923192e-15  7.78947641955e-15  7.32728769989e-15  6.88262699223e-15  6.70977374148e-15  6.76828563828e-15  6.38616359758e-15  6.18990785603e-15  6.13316422529e-15  6.09683510082e-15  6.28620606955e-15  6.59644196726e-15  6.72312571354e-15  6.14332307384e-15  5.73937001681e-15  6.09750003784e-15  6.28250105179e-15  5.69185617246e-15  5.74710726174e-15  6.12556576522e-15  5.84455124687e-15  5.76584383223e-15  5.86098630678e-15  6.11622747148e-15  6.27729320494e-15  6.06468419904e-15  6.21226700287e-15  5.887664441e-15  6.21581048799e-15  5.75828887909e-15  5.75928770929e-15  5.76854877025e-15  5.91454145826e-15  5.55053739091e-15  5.796127825e-15  5.45846368947e-15  5.26525599869e-15  5.65754335077e-15  6.11928530891e-15  6.07688040853e-15
 5.753575713e-15  4.7645341918e-15  5.20203930495e-15  5.94662502541e-15  5.18696369236e-15  5.15079615574e-15  5.74913427946e-15  5.48586415899e-15  5.78400538707e-15  6.27364145273e-15  6.04941447102e-15  5.59441084139e-15  6.21184112443e-15  5.33955100741e-15  5.46284809101e-15  5.76253283189e-15  6.34286174049e-15  6.16743626492e-15  5.99603845004e-15  5.85096490241e-15  5.95523232448e-15  6.11006079186e-15  6.14507991112e-15  5.50272657079e-15  5.55041759692e-15  5.69820792364e-15  5.78078723738e-15  5.79079209613e-15  6.05767082975e-15  6.75792620737e-15  6.473340011e-15  6.6809236465e-15  6.77160350301e-15  6.79064337031e-15  6.37354410196e-15  6.63543994746e-15  6.07435504458e-15  6.7036090172e-15  7.04772064084e-15  7.56513872478e-15  7.52139750537e-15  8.11202652509e-15  7.95043449032e-15  8.33023835276e-15  8.96294255449e-15  9.46490918651e-15  1.04759389513e-14  1.12442804112e-14  1.27340783787e-14  1.3498013889e-14  1.43539451211e-14  1.71201083193e-14  1.92241191008e-14  2.2027331445e-14  2.6740336655e-14  3.1664569613e-14  3.92881717702e-14  4.94427207584e-14  6.59056725827e-14  9.74661060514e-14  1.78898832967e-13  5.12555610029e-13  1.79622440787e-13  9.71398758852e-14  6.64920959773e-14  4.99738562258e-14  3.88307026581e-14  3.11268911147e-14  2.62902737858e-14  2.24525670515e-14  1.93621657378e-14  1.66164833947e-14  1.4270159236e-14  1.28027578646e-14  1.27348790605e-14  1.13988693434e-14  1.05251463588e-14  9.92765144447e-15  8.94024986987e-15  8.81365800826e-15  8.45153381882e-15  8.40539533117e-15  7.92255719295e-15  7.10489749424e-15  7.11440467176e-15  7.33126708702e-15  6.86224866995e-15  6.61613262672e-15  6.02711679652e-15  5.91953052816e-15  6.40882308912e-15  6.72823916057e-15  6.29909655387e-15  5.78445169332e-15  5.6844262113e-15  6.07368095064e-15  6.32133532134e-15  6.42126306206e-15  6.35574824105e-15  6.04634245082e-15  5.78070438406e-15  5.67934609314e-15  6.15031742325e-15  5.94097665971e-15  6.21476131047e-15  5.7895424438e-15  5.450000933e-15  5.98418275693e-15  6.10811361598e-15  6.1020385916e-15  5.43364210288e-15  5.68870113718e-15  6.44561292607e-15  5.89821353658e-15  5.84549876877e-15  5.72419760762e-15  5.49308357561e-15  5.86053955138e-15  5.87570107735e-15  5.99396738364e-15
 5.85845043814e-15  6.04392028687e-15  5.14691030985e-15  5.8073955675e-15  5.49013766215e-15  6.00097367004e-15  6.05980890666e-15  5.49728076499e-15  5.71760925667e-15  5.47991960345e-15  5.67688204005e-15  5.02844722933e-15  5.34894439926e-15  5.87750530083e-15  5.71292848685e-15  5.48782781122e-15  5.80456552087e-15  5.93975665866e-15  5.88784878908e-15  5.57596343976e-15  5.89774312356e-15  5.67727311471e-15  5.44701502647e-15  6.07339910587e-15  6.0702104803e-15  5.758800784e-15  5.80514955235e-15  5.83384866205e-15  6.27553606176e-15  6.26819289156e-15  6.45584356416e-15  6.22748863761e-15  6.92923386388e-15  6.61586596843e-15  6.93695502634e-15  6.78718140807e-15  6.74138215822e-15  6.95288215452e-15  7.06372976829e-15  7.74710892701e-15  7.39381918339e-15  7.75663406374e-15  8.01055703622e-15  8.25935685767e-15  8.41108161002e-15  8.58836984913e-15  9.42949362582e-15  1.02358971641e-14  1.18272530118e-14  1.21398242676e-14  1.30816417811e-14  1.45496179842e-14  1.69876230699e-14  1.87891406263e-14  2.23636061845e-14  2.54064174194e-14  3.14485694968e-14  3.8017104285e-14  4.85462117087e-14  6.51690510755e-14  9.74358184365e-14  1.79622440787e-13  5.15412939192e-13  1.79918377569e-13  9.78965227692e-14  6.65023714301e-14  4.93237436377e-14  3.8181860321e-14  3.16733680359e-14  2.66257748071e-14  2.23881993491e-14  1.91167278368e-14  1.70914257203e-14  1.49896125248e-14  1.36212820099e-14  1.2743065811e-14  1.18509928063e-14  1.11083934845e-14  9.9180067774e-15  9.39119478761e-15  8.93804842875e-15  8.09980296059e-15  8.30738531473e-15  7.220273251e-15  7.53835542713e-15  7.42083454572e-15  7.00224309344e-15  6.15733980308e-15  6.27757971231e-15  6.16711496173e-15  6.43681354112e-15  6.3053687022e-15  6.28796332682e-15  5.83295163075e-15  5.53108272908e-15  6.03565940507e-15  6.17476623204e-15  5.81437063952e-15  6.08893396311e-15  6.36924266231e-15  5.71161205629e-15  5.74522225973e-15  5.99348300289e-15  6.14169181433e-15  6.30765899801e-15  6.21590315559e-15  5.60952941928e-15  5.76469426334e-15  5.88676594579e-15  5.86694121189e-15  5.76256236326e-15  6.20136397448e-15  6.20539012723e-15  6.0653532567e-15  5.65908532935e-15  5.39485879958e-15  5.96323094844e-15  6.02513864047e-15  5.89594012933e-15  5.71532808774e-15
 6.47668146984e-15  6.29535256393e-15  5.90484396873e-15  6.00992329947e-15  5.93925171908e-15  5.97828423582e-15  5.76155065507e-15  5.76052132778e-15  5.81745833308e-15  5.68217803148e-15  5.86940574356e-15  5.83521538951e-15  6.27243150277e-15  5.91845522687e-15  6.07224243795e-15  5.65375326247e-15  5.88450638998e-15  5.59685332877e-15  5.14337701922e-15  5.45017071145e-15  5.56970753182e-15  5.56111438449e-15  5.88087028131e-15  5.22621559185e-15  5.4813037315e-15  5.83409163734e-15  5.6348007779e-15  5.4926891641e-15  5.9627640132e-15  6.01129085864e-15  6.69798285881e-15  6.5465483277e-15  6.9137717352e-15  6.79067576593e-15  6.77606431782e-15  6.61273670976e-15  6.64734840934e-15  7.51085266776e-15  6.93728911915e-15  7.58598190749e-15  7.0901157559e-15  7.91402348895e-15  7.37314389825e-15  7.92863094814e-15  8.08623230735e-15  8.70847990605e-15  9.31734157179e-15  9.74061146635e-15  1.1283263055e-14  1.11978838432e-14  1.17672492955e-14  1.30922876294e-14  1.44543800015e-14  1.66420098993e-14  1.9271476885e-14  2.16790938477e-14  2.57508328826e-14  3.09933853182e-14  3.77097128801e-14  4.88657537417e-14  6.57055060363e-14  9.71398758852e-14  1.79918377569e-13  5.16066152583e-13  1.80101758139e-13  9.74854419743e-14  6.54086201853e-14  4.88413957679e-14  3.87239314272e-14  3.16728715483e-14  2.61335288418e-14  2.24233022432e-14  1.90537592942e-14  1.67829978746e-14  1.51374114567e-14  1.32688677896e-14  1.21459672992e-14  1.08786783381e-14  9.98245803485e-15  9.01082613774e-15  9.01420021735e-15  7.93684366363e-15  7.9980422538e-15  7.09340556492e-15  7.36813583036e-15  7.27516189206e-15  6.80151819384e-15  6.41891993087e-15  6.12272922392e-15  6.55383614089e-15  6.72492360211e-15  6.72649493187e-15  6.74440448922e-15  5.81434845913e-15  6.3015106305e-15  6.20882434551e-15  6.03022568306e-15  6.13721714137e-15  6.31128437115e-15  5.77883076714e-15  5.64276159813e-15  5.31990115179e-15  6.04903863306e-15  5.86494815626e-15  5.59033201697e-15  5.85370084452e-15  5.36378146056e-15  5.45825393848e-15  5.56255916731e-15  6.05312078076e-15  5.67953564525e-15  5.9911998534e-15  6.0316688669e-15  5.78577411111e-15  5.82845201182e-15  5.63838449043e-15  5.87672762758e-15  6.21383604577e-15  6.15483782033e-15  6.79135957335e-15
 5.47970885127e-15  5.09796145695e-15  5.38554021864e-15  5.66412221037e-15  5.21161175829e-15  5.42458613103e-15  5.33599832809e-15  5.56848965886e-15  5.99838095488e-15  5.72504893435e-15  5.97709835458e-15  5.57575593392e-15  6.71385188021e-15  5.22334897692e-15  6.25851845108e-15  6.0393567195e-15  6.4323515404e-15  5.68526822191e-15  5.65027261533e-15  5.80204180852e-15  5.69491382256e-15  5.85590468816e-15  5.49954707376e-15  5.79749201377e-15  5.99909065945e-15  5.81655114042e-15  6.17701462723e-15  6.26757715584e-15  6.60222205371e-15  6.49680095323e-15  6.30713995184e-15  6.45548269805e-15  6.73459849105e-15  7.08161528695e-15  6.343570127e-15  6.45276658635e-15  6.86087092659e-15  6.98409159654e-15  6.71320444574e-15  7.42938552765e-15  7.32296821547e-15  7.6376096954e-15  6.96621961026e-15  7.17377185555e-15  8.09348884405e-15  8.50093154418e-15  8.86291519452e-15  9.54561400674e-15  1.03476675698e-14  1.07786508528e-14  1.12294004913e-14  1.26285308922e-14  1.32150600371e-14  1.50441265708e-14  1.65738903771e-14  1.91959492207e-14  2.21511034068e-14  2.5697152737e-14  3.03389392246e-14  3.85180197113e-14  4.93492897855e-14  6.64920959773e-14  9.78965227692e-14  1.80101758139e-13  5.13662946788e-13  1.80657959431e-13  9.727608497e-14  6.63508761063e-14  4.94167407301e-14  3.90410366136e-14  3.17355663089e-14  2.59051053923e-14  2.24024361414e-14  1.89821155201e-14  1.65001403973e-14  1.49560884152e-14  1.29904095806e-14  1.16220732482e-14  1.03575117418e-14  1.05613708875e-14  9.45906967277e-15  9.11922783292e-15  8.58748334995e-15  7.7217752422e-15  7.93052472955e-15  7.29680498276e-15  7.33689053688e-15  6.68721547565e-15  6.66100377819e-15  6.11998251061e-15  6.54912465922e-15  7.05447069192e-15  6.68723382819e-15  6.07470383205e-15  6.26288981446e-15  6.22402164513e-15  5.54493381142e-15  5.63752669458e-15  6.07221557621e-15  6.41810322471e-15  5.86740793659e-15  6.11422978727e-15  6.23290568719e-15  6.13735545988e-15  5.01056822368e-15  5.47714017681e-15  5.33849052754e-15  5.20587428878e-15  5.60012226724e-15  5.46061184963e-15  5.04462781584e-15  5.13685922166e-15  5.1285942081e-15  5.9744290066e-15  5.94143785637e-15  5.22572657683e-15  5.75828868342e-15  6.05167171e-15  6.18682862938e-15  5.99941044639e-15
 6.2782960293e-15  5.56886957119e-15  5.65187257211e-15  5.86272688768e-15  5.43649419643e-15  5.98052027268e-15  5.68689862642e-15  5.79867837062e-15  5.2707689038e-15  5.57901147433e-15  5.95492664015e-15  5.74460478662e-15  6.2336702239e-15  5.74660435268e-15  6.44891206158e-15  6.135202623e-15  6.1641008033e-15  5.98929652492e-15  5.41683457337e-15  5.93465880538e-15  6.2482824736e-15  6.20003220717e-15  5.60650254322e-15  5.58423775813e-15  5.73740818954e-15  5.80856117947e-15  5.40105805801e-15  5.46683388486e-15  6.11269536937e-15  5.58951038849e-15  6.23574474345e-15  6.48713271219e-15  6.70253073388e-15  6.56941923854e-15  5.95910693187e-15  5.94763576503e-15  6.21697631133e-15  6.87123783565e-15  6.74653501981e-15  7.06838339483e-15  7.12998360686e-15  7.39712339544e-15  7.19556237832e-15  7.6379522831e-15  7.56143882041e-15  8.015920717e-15  8.11855251435e-15  8.7416994431e-15  9.58528576197e-15  9.68098488085e-15  1.04905088688e-14  1.09842227652e-14  1.21224155955e-14  1.29406994899e-14  1.49520408597e-14  1.72204354643e-14  1.91703724705e-14  2.17632386586e-14  2.61171126725e-14  3.20603937798e-14  3.91615420019e-14  4.99738562258e-14  6.65023714301e-14  9.74854419743e-14  1.80657959431e-13  5.16519087165e-13  1.79704886316e-13  9.79431678063e-14  6.60636116829e-14  4.94147733798e-14  3.86970307775e-14  3.12549697871e-14  2.65469436184e-14  2.17498789661e-14  1.89079476152e-14  1.64311201013e-14  1.40521078918e-14  1.31513750827e-14  1.18201652075e-14  1.11760453887e-14  1.05170224453e-14  9.50037601756e-15  8.63876147733e-15  8.27381939413e-15  8.04419413667e-15  7.2594665481e-15  6.84319515426e-15  6.70416836597e-15  6.77303908339e-15  6.29656338868e-15  6.18281097612e-15  6.62224788359e-15  6.38456228791e-15  6.51418359139e-15  6.64823211166e-15  6.28577630047e-15  6.35723881435e-15  5.8175375555e-15  6.66710461789e-15  6.07962688836e-15  6.13918081774e-15  6.30793210045e-15  6.02934983102e-15  5.44563004562e-15  5.23512310976e-15  5.48140054225e-15  5.59892697061e-15  5.32934681725e-15  5.21321467841e-15  6.00675090513e-15  5.75797196559e-15  5.03884963434e-15  5.31682652021e-15  5.73709622931e-15  5.52946824077e-15  5.43691115794e-15  6.19444273901e-15  6.94880242298e-15  6.02948753076e-15  6.08909369954e-15
 5.70328924324e-15  5.66040439639e-15  5.59884378035e-15  5.86453944919e-15  5.86159991979e-15  5.88641993746e-15  5.95757224806e-15  6.17349502684e-15  5.28215749202e-15  5.27254788047e-15  5.66448642463e-15  5.80214316789e-15  5.32353179646e-15  5.53378569352e-15  6.30370409522e-15  5.6518130537e-15  6.15146545229e-15  5.81272422105e-15  5.56151043133e-15  5.6427502508e-15  5.96770228981e-15  6.11376635675e-15  6.18205976442e-15  5.93924248235e-15  6.01563727188e-15  5.97768568401e-15  5.95209517871e-15  5.62062855529e-15  6.40639564832e-15  5.85836905008e-15  5.78486008188e-15  6.11114717717e-15  6.07558919821e-15  6.50563938233e-15  5.65506215977e-15  5.62606988842e-15  5.68770015634e-15  6.03722437437e-15  5.7547080883e-15  6.23417489787e-15  6.70064191708e-15  7.19243665323e-15  6.61582396835e-15  6.79072693272e-15  7.04817023798e-15  7.2960966186e-15  7.34934313555e-15  8.37943468166e-15  9.02737563402e-15  9.10446456604e-15  9.41148553267e-15  1.01641936908e-14  1.08887717262e-14  1.14614625849e-14  1.35744527473e-14  1.5202843638e-14  1.71339124724e-14  1.88506698898e-14  2.15291939624e-14  2.57914472273e-14  3.15138029662e-14  3.88307026581e-14  4.93237436377e-14  6.54086201853e-14  9.727608497e-14  1.79704886316e-13  5.14981107636e-13  1.80161431956e-13  9.80242952822e-14  6.577544197e-14  4.9336629075e-14  3.93446504786e-14  3.18430738756e-14  2.55077802656e-14  2.21881773024e-14  1.86382671951e-14  1.66121551186e-14  1.51096100042e-14  1.29983461308e-14  1.18128101366e-14  1.09520531371e-14  1.0569240282e-14  9.79947526619e-15  9.06494449536e-15  8.63318211328e-15  7.79733227791e-15  7.44395750694e-15  6.89521899865e-15  7.21925351103e-15  7.1059856056e-15  6.8412193266e-15  7.29422672897e-15  6.97770117857e-15  6.26436628752e-15  6.60188885488e-15  6.17451747162e-15  6.17374131527e-15  6.21398531091e-15  5.96314571816e-15  5.7385343969e-15  5.44909476528e-15  5.8790873703e-15  5.74261112454e-15  5.87877833038e-15  5.74458897217e-15  5.57387447285e-15  5.65633963533e-15  5.70642036652e-15  5.39724297682e-15  5.61188033235e-15  5.25156390577e-15  5.54309640149e-15  5.62579833573e-15  5.9692706243e-15  5.85517997221e-15  5.73537778508e-15  5.72229751723e-15  5.84793357735e-15  6.12343378453e-15  5.55961532537e-15
 6.22991777793e-15  5.45936321835e-15  5.21340728054e-15  5.90754950729e-15  6.32654392837e-15  6.20302457913e-15  5.8218664152e-15  5.39775799521e-15  5.60611894059e-15  5.1884152875e-15  5.60298758333e-15  5.60329260026e-15  5.82270912855e-15  6.03041528725e-15  6.22029903399e-15  6.06652264655e-15  6.17547868805e-15  6.15068719221e-15  5.74287772023e-15  5.49766113422e-15  5.7684254722e-15  6.11214658981e-15  5.90352663454e-15  5.40827803757e-15  5.78414786959e-15  5.84040753632e-15  6.03436401838e-15  5.92680599579e-15  5.59955669515e-15  5.54633793888e-15  5.81612125534e-15  5.72298712657e-15  5.46887840305e-15  5.65169509323e-15  5.21504877783e-15  5.54963047603e-15  5.65032203719e-15  6.2270888859e-15  5.68149600087e-15  6.13760485041e-15  6.51022368726e-15  7.10868754782e-15  6.48271805663e-15  6.45496791858e-15  6.70528829867e-15  6.63488125749e-15  7.34005392707e-15  7.85988762528e-15  7.53966762247e-15  8.38111966208e-15  8.3064168595e-15  8.97044471238e-15  1.00279538589e-14  1.04404818851e-14  1.17646188777e-14  1.3095993946e-14  1.52947647164e-14  1.66727414609e-14  1.88007519705e-14  2.16298352699e-14  2.62690156959e-14  3.11268911147e-14  3.8181860321e-14  4.88413957679e-14  6.63508761063e-14  9.79431678063e-14  1.80161431956e-13  5.14905582466e-13  1.7998825159e-13  9.75880612034e-14  6.63754351542e-14  4.94792913602e-14  3.90026252256e-14  3.1263475171e-14  2.60482079138e-14  2.20066682335e-14  1.88298836371e-14  1.68338040331e-14  1.46289993566e-14  1.34576676599e-14  1.20882676308e-14  1.07804327778e-14  1.04956668586e-14  9.77311697848e-15  8.67249253455e-15  8.34796771575e-15  7.6749145823e-15  7.58542464475e-15  7.16227531978e-15  7.13124997244e-15  7.42450973082e-15  7.40853749357e-15  7.29309942027e-15  7.04850991606e-15  6.19065448915e-15  6.28889188223e-15  6.06439890901e-15  5.90587688008e-15  5.56288280362e-15  6.07318713449e-15  6.05615047614e-15  5.07293685129e-15  5.40956581021e-15  5.8253831571e-15  5.93013664056e-15  5.3031392676e-15  5.3207787837e-15  5.35900842977e-15  5.86549955015e-15  5.54109153083e-15  5.48743038824e-15  5.65337484496e-15  4.91885153259e-15  5.91609084312e-15  5.19423715329e-15  5.78985636789e-15  5.16411645333e-15  5.53924947954e-15  5.80590782885e-15  5.80682523851e-15
 5.68561673957e-15  5.87775601612e-15  5.8594007216e-15  5.75687858783e-15  6.04999643193e-15  6.2447832328e-15  5.68648504931e-15  5.90379731451e-15  6.07177952453e-15  5.09522370575e-15  5.6904038789e-15  5.8601765418e-15  5.79673725363e-15  5.77314262952e-15  6.31788393822e-15  6.56670513986e-15  6.22101834867e-15  5.72222149887e-15  5.57959432498e-15  5.46175588759e-15  5.38891259582e-15  5.52991561549e-15  6.32976397726e-15  5.94349048503e-15  5.83043946383e-15  5.22240972823e-15  5.76052396165e-15  6.20990899873e-15  5.62765416111e-15  5.76616147158e-15  5.11626050099e-15  5.66229521466e-15  5.61019039868e-15  5.88845215109e-15  5.98324304635e-15  6.11269274669e-15  6.11748925711e-15  6.24852015778e-15  5.5090529816e-15  6.91539521997e-15  6.71911810137e-15  6.84845888093e-15  6.51008287242e-15  6.17408685851e-15  6.35643256905e-15  6.96934408363e-15  8.05220188639e-15  7.97404671218e-15  8.13537008428e-15  8.22186563246e-15  7.97865131776e-15  8.42999240434e-15  9.28338910737e-15  1.01725127215e-14  1.18244516986e-14  1.20230030581e-14  1.34830420682e-14  1.49895724058e-14  1.58082036453e-14  1.87889350529e-14  2.17978597754e-14  2.62902737858e-14  3.16733680359e-14  3.87239314272e-14  4.94167407301e-14  6.60636116829e-14  9.80242952822e-14  1.7998825159e-13  5.15055611622e-13  1.7983773652e-13  9.77091466842e-14  6.60555297939e-14  4.98365406346e-14  3.80858335304e-14  3.1171707958e-14  2.55583249058e-14  2.24285898742e-14  1.90716512798e-14  1.67380272438e-14  1.49523597164e-14  1.34083552419e-14  1.24461401157e-14  1.1231834927e-14  1.03747531399e-14  9.574409088e-15  8.76271368744e-15  8.41029904389e-15  7.84943724533e-15  7.81175029436e-15  7.62865372228e-15  7.16166536962e-15  6.38940768641e-15  6.40696660419e-15  6.4466087184e-15  6.26251997555e-15  6.20887728662e-15  5.95629134011e-15  6.13897786062e-15  5.5923713055e-15  6.07457318996e-15  6.21964514609e-15  6.24457401168e-15  5.92628889546e-15  6.15717807758e-15  5.7017844804e-15  5.10886243744e-15  5.39300367461e-15  5.79346744171e-15  6.28366277073e-15  5.43992321337e-15  5.53700156616e-15  5.91148082645e-15  5.23510486481e-15  5.89877321057e-15  5.84290315666e-15  6.05886156757e-15  5.73297748418e-15  5.77530380481e-15  6.00515246921e-15  5.99269150512e-15
 5.59159860926e-15  5.46375121147e-15  5.7259955501e-15  5.53729385247e-15  6.15364445633e-15  5.58654086905e-15  4.96967991164e-15  5.04195436225e-15  5.28774998556e-15  4.5489113531e-15  5.37075568613e-15  5.39513648747e-15  5.72226522512e-15  5.57924038232e-15  6.01017620214e-15  6.10255565879e-15  5.57964706196e-15  5.43593962242e-15  5.58961897024e-15  5.86430974347e-15  5.87310513978e-15  5.01776403574e-15  5.38607604708e-15  6.1413718807e-15  5.77336319795e-15  6.13610899543e-15  6.03995611343e-15  5.70444545103e-15  5.61869863689e-15  5.52030380474e-15  5.46944096675e-15  5.55580898541e-15  5.56923475729e-15  6.12612980787e-15  5.80424570605e-15  5.53352434038e-15  6.14203144922e-15  6.16490897482e-15  5.67958317193e-15  5.78964907299e-15  6.29583423848e-15  6.7769686842e-15  6.90478264061e-15  5.87012522045e-15  6.55964870812e-15  6.12974725381e-15  6.97709366144e-15  7.18446494269e-15  7.27235619944e-15  8.16792504271e-15  8.04049020457e-15  8.93367034474e-15  9.17024431723e-15  9.71933091067e-15  1.08331728131e-14  1.09549779875e-14  1.27012580275e-14  1.31841260971e-14  1.46682639046e-14  1.64667896688e-14  1.86245943859e-14  2.24525670515e-14  2.66257748071e-14  3.16728715483e-14  3.90410366136e-14  4.94147733798e-14  6.577544197e-14  9.75880612034e-14  1.7983773652e-13  5.14962770715e-13  1.80369777378e-13  9.79802065201e-14  6.6116667681e-14  4.83178887247e-14  3.81060531544e-14  3.12995963196e-14  2.63686498578e-14  2.22764591273e-14  1.91980907814e-14  1.6926616993e-14  1.4697095775e-14  1.28034269378e-14  1.22764802402e-14  1.09700735494e-14  9.75964176582e-15  8.79758130469e-15  8.03009674049e-15  8.00784590462e-15  8.09988560423e-15  7.44631022325e-15  7.08915705491e-15  7.07161230004e-15  6.76448747367e-15  7.03513089881e-15  6.67572867302e-15  6.521172068e-15  6.23690615749e-15  6.26579170603e-15  5.91098313328e-15  6.29657811993e-15  6.03844371222e-15  6.05372833264e-15  6.01359563408e-15  6.0569084463e-15  6.42596806322e-15  5.32241370063e-15  5.82863087946e-15  5.73768507001e-15  5.93156730405e-15  5.60417513059e-15  6.11214376603e-15  6.19072341245e-15  5.355924028e-15  6.0669836367e-15  5.87242596445e-15  5.61772047449e-15  5.99415015014e-15  5.60494247928e-15  6.06308383488e-15  5.44916639656e-15
 6.26992937459e-15  6.09962119951e-15  6.07083074432e-15  5.98258803137e-15  6.53525068756e-15  6.0362619844e-15  5.82448590254e-15  5.3929017064e-15  5.86301048186e-15  5.3294195588e-15  5.91687787312e-15  5.78677022527e-15  5.8742961073e-15  5.68890721111e-15  6.04542165912e-15  5.93921478823e-15  5.68605524171e-15  6.2667950856e-15  5.81587263435e-15  5.62691604142e-15  5.7661215251e-15  5.64870967912e-15  6.33046937943e-15  5.88657673457e-15  6.32609984657e-15  6.23810496925e-15  6.18632077362e-15  5.58555558736e-15  5.49608036074e-15  5.24906450402e-15  5.94727343027e-15  5.98647921829e-15  6.16251341303e-15  6.16600515944e-15  5.70376996357e-15  6.07232873745e-15  6.2350078128e-15  6.1960314382e-15  6.15172461978e-15  6.22749449045e-15  6.49671089072e-15  7.16014102137e-15  6.76561502527e-15  6.82456763543e-15  7.41556478388e-15  6.97682291709e-15  6.94462053208e-15  7.28715998167e-15  7.24796444552e-15  7.78832660201e-15  7.83396597914e-15  7.85879887457e-15  8.38200553671e-15  8.23475229808e-15  8.93588695323e-15  9.96071458384e-15  1.09826013521e-14  1.20399565186e-14  1.31814764762e-14  1.41697523282e-14  1.66166647122e-14  1.93621657378e-14  2.23881993491e-14  2.61335288418e-14  3.17355663089e-14  3.86970307775e-14  4.9336629075e-14  6.63754351542e-14  9.77091466842e-14  1.80369777378e-13  5.15622271383e-13  1.80281792114e-13  9.79048932851e-14  6.53307538875e-14  4.95806947028e-14  3.84795075472e-14  3.17340504793e-14  2.62050902133e-14  2.27088652461e-14  1.90874873966e-14  1.67809295747e-14  1.50455749649e-14  1.32903841024e-14  1.18136247128e-14  1.13360774658e-14  1.01718219394e-14  1.01648303196e-14  8.71949279247e-15  9.0301969395e-15  8.31544817192e-15  8.47264761261e-15  7.89791184438e-15  7.49883306661e-15  6.52278201722e-15  6.8666642297e-15  6.41648308608e-15  6.58324664421e-15  6.47662766124e-15  5.87470028708e-15  6.76967609029e-15  6.03483401772e-15  6.45397320344e-15  6.35729871663e-15  6.28277519886e-15  6.428304928e-15  5.25749319319e-15  5.80907423852e-15  5.53493691052e-15  6.46298838249e-15  5.33125672306e-15  5.03817537247e-15  5.97076469169e-15  5.54577514329e-15  5.27844787953e-15  5.49904880648e-15  6.31545825171e-15  6.00242204395e-15  6.04228963982e-15  6.27277795697e-15  6.17013947882e-15
 5.88128332169e-15  5.84495412307e-15  5.8995050811e-15  5.60499484595e-15  6.08861698253e-15  6.1763667757e-15  5.47004117626e-15  5.54918597822e-15  5.40879877038e-15  5.6544711111e-15  5.33843544904e-15  5.70122314677e-15  6.06458640967e-15  5.8380656789e-15  5.93924248544e-15  6.3277745166e-15  5.69291286845e-15  5.27349288532e-15  5.77033582525e-15  5.87909863029e-15  5.86129850664e-15  5.63298897224e-15  5.56990346831e-15  5.48823931649e-15  5.57209927125e-15  5.48071032089e-15  5.32200247735e-15  5.48992001258e-15  5.23585820926e-15  5.67420418731e-15  5.66409662039e-15  6.17219967928e-15  6.29041437758e-15  5.40580936119e-15  5.88972697817e-15  5.80264221262e-15  5.47602463325e-15  5.57845573413e-15  5.37213339919e-15  6.41118293051e-15  6.37394105649e-15  6.96130747181e-15  6.29722655073e-15  6.3599677319e-15  6.29528918566e-15  6.42096066728e-15  6.62770319605e-15  6.73963942207e-15  7.20968842781e-15  6.93570345964e-15  7.43494798158e-15  7.6135595647e-15  7.57763667044e-15  7.7148173819e-15  8.19334952845e-15  9.16911096082e-15  9.86719729276e-15  1.0140123613e-14  1.16204556514e-14  1.29661275382e-14  1.48238300503e-14  1.66164833947e-14  1.91167278368e-14  2.24233022432e-14  2.59051053923e-14  3.12549697871e-14  3.93446504786e-14  4.94792913602e-14  6.60555297939e-14  9.79802065201e-14  1.80281792114e-13  5.16516777942e-13  1.80923447589e-13  9.72182441786e-14  6.65698494821e-14  4.90151215168e-14  3.91793446804e-14  3.14854633422e-14  2.60368241438e-14  2.21842253459e-14  1.92450259321e-14  1.67572011069e-14  1.53286315932e-14  1.30167231925e-14  1.23253092465e-14  1.10210806927e-14  9.9324563075e-15  9.52815732388e-15  9.44965291116e-15  8.75925079874e-15  8.50428931478e-15  7.88771795385e-15  7.47650022436e-15  7.36459002911e-15  6.59228509393e-15  6.25189942731e-15  5.99722082472e-15  6.37754242386e-15  6.18108922901e-15  5.97848512019e-15  6.00944855434e-15  5.85510320009e-15  6.0700527673e-15  5.73066742867e-15  5.60483926564e-15  5.51108048869e-15  5.2572802516e-15  5.62369289242e-15  5.77574622178e-15  5.95013904892e-15  5.52762834611e-15  6.4329663604e-15  5.74099350095e-15  6.03457929815e-15  6.0615508946e-15  6.42988290539e-15  5.46158154964e-15  6.21995519497e-15  5.97647680914e-15  5.60770593582e-15
 5.91739217317e-15  5.1284734575e-15  5.67424498247e-15  5.5407919124e-15  5.42593869923e-15  6.37455885303e-15  6.13491033052e-15  6.14191376995e-15  5.83779298601e-15  5.6475423244e-15  5.95178201686e-15  5.82453016197e-15  5.43764515297e-15  5.51848453362e-15  5.29278824781e-15  6.00240499539e-15  5.81610183049e-15  5.4411174796e-15  5.22805906587e-15  5.44209333327e-15  5.3469593157e-15  5.25546731817e-15  5.19375819379e-15  5.54639625204e-15  5.76360923932e-15  5.39205659011e-15  5.65072409065e-15  5.74886817057e-15  5.26802958023e-15  5.79262597026e-15  5.06835818164e-15  5.88600064861e-15  5.29327943336e-15  5.06398523724e-15  5.51823468383e-15  5.67851305957e-15  5.57979823267e-15  5.62031850131e-15  6.06628432036e-15  6.06977833172e-15  5.98372976505e-15  6.61870264063e-15  6.07190555236e-15  6.06927245756e-15  6.12152013531e-15  6.76408855772e-15  6.71430865467e-15  6.69740068949e-15  7.22203490218e-15  7.15493842543e-15  7.04782696122e-15  7.77811229526e-15  7.25171461212e-15  7.89087042917e-15  8.00079358925e-15  9.23822920261e-15  9.43621132516e-15  1.0464981155e-14  1.08243961183e-14  1.20287746078e-14  1.32052568067e-14  1.4270159236e-14  1.70914257203e-14  1.90537592942e-14  2.24024361414e-14  2.65469436184e-14  3.18430738756e-14  3.90026252256e-14  4.98365406346e-14  6.6116667681e-14  9.79048932851e-14  1.80923447589e-13  5.16589595613e-13  1.8021533196e-13  9.77381266991e-14  6.5647453973e-14  4.9703918501e-14  3.86720631192e-14  3.15065921419e-14  2.60698633022e-14  2.19208187803e-14  1.89901362892e-14  1.73741399491e-14  1.47978652005e-14  1.34471211043e-14  1.15063667025e-14  1.06973876284e-14  1.05853831969e-14  9.44838248599e-15  9.37489609201e-15  8.87744689731e-15  8.94149848029e-15  8.12334446826e-15  7.90365187809e-15  7.31382689381e-15  7.24993441311e-15  6.25011156553e-15  6.42726466205e-15  6.4052847419e-15  5.83302210045e-15  5.77113714947e-15  5.55739557998e-15  5.51594700705e-15  5.26894038987e-15  5.177598837e-15  5.13208746401e-15  5.34723119308e-15  5.29811372519e-15  5.5558822405e-15  5.54917064342e-15  5.45928088093e-15  5.72858705855e-15  5.50736226881e-15  5.50344468399e-15  5.88160799061e-15  5.78712302402e-15  5.46361434052e-15  5.39412129889e-15  5.5159861038e-15  5.48803074568e-15
 5.71750614114e-15  5.46063123309e-15  5.50587626518e-15  5.82154049859e-15  5.72663297204e-15  5.87037467872e-15  5.89602258279e-15  6.03074744822e-15  5.74259103125e-15  5.64378760297e-15  5.78251566434e-15  6.09825819629e-15  6.04345041645e-15  5.79215874419e-15  6.34081375147e-15  6.1413087696e-15  5.52889816341e-15  6.09581608746e-15  5.38981334452e-15  5.16143057179e-15  5.50194537097e-15  5.64030754969e-15  5.45017531988e-15  5.63006554397e-15  5.88489198815e-15  5.74282502211e-15  5.80548295498e-15  5.58257814663e-15  5.50203144458e-15  5.65541945535e-15  5.59145956684e-15  5.61286043795e-15  5.34551809867e-15  5.33109211264e-15  6.10718127483e-15  6.24495726595e-15  5.8183506002e-15  5.35833835962e-15  5.94096782102e-15  6.16741685304e-15  5.91315803065e-15  6.32308388808e-15  6.51416988478e-15  6.7700015873e-15  6.85563481598e-15  7.03287780418e-15  6.64295711732e-15  6.62245752957e-15  6.62628561597e-15  7.04328755559e-15  6.67375764817e-15  7.03513669147e-15  7.09704069012e-15  7.79386662018e-15  8.24881990476e-15  8.16460595905e-15  9.0637958511e-15  9.90457225006e-15  1.0085298e-14  1.08164497067e-14  1.1532495037e-14  1.28027578646e-14  1.49896125248e-14  1.67829978746e-14  1.89821155201e-14  2.17498789661e-14  2.55077802656e-14  3.1263475171e-14  3.80858335304e-14  4.83178887247e-14  6.53307538875e-14  9.72182441786e-14  1.8021533196e-13  5.15599877448e-13  1.80523480468e-13  9.73281404156e-14  6.62212314484e-14  4.93495278918e-14  3.89687436797e-14  3.18696772933e-14  2.64829471146e-14  2.21475552118e-14  1.95640971099e-14  1.68162841922e-14  1.51165737714e-14  1.26060626798e-14  1.17585645993e-14  1.07806232503e-14  9.92220116733e-15  9.70764599053e-15  9.10189931283e-15  9.54751183649e-15  8.22206766057e-15  8.1941854785e-15  7.96598498388e-15  7.34161227047e-15  6.20881327927e-15  6.99118104397e-15  6.41914030615e-15  6.59811686549e-15  5.93936188079e-15  6.34045319271e-15  6.40455394646e-15  6.13942032988e-15  5.74654954226e-15  5.62844826748e-15  5.72696403191e-15  5.72235179525e-15  6.05180085619e-15  5.86773380062e-15  5.9060541505e-15  6.11746570168e-15  6.0762442037e-15  5.94491133881e-15  5.89112155443e-15  5.71594604375e-15  5.72398154655e-15  5.73144449646e-15  6.06620348987e-15  5.51248615706e-15
 6.03442685163e-15  5.73077526133e-15  5.62401085078e-15  5.10813628821e-15  4.99793260812e-15  5.71046575122e-15  6.38566720254e-15  6.01116327092e-15  6.52948155119e-15  5.74555764145e-15  6.10138943567e-15  5.925886201e-15  6.01834242668e-15  5.57100969826e-15  5.24827051801e-15  5.67984082778e-15  5.45710986874e-15  5.49619291363e-15  6.00729246288e-15  5.41271504988e-15  5.80134577426e-15  6.085333239e-15  6.08810853942e-15  6.39835049345e-15  6.51151529766e-15  6.67807808899e-15  6.28877683903e-15  6.67263563045e-15  6.22686738838e-15  6.04876989739e-15  5.78402264115e-15  6.05418880894e-15  5.52506772928e-15  5.48608455348e-15  5.60361402552e-15  6.13461085525e-15  6.02865594588e-15  5.91976930515e-15  6.0428726763e-15  6.58774391007e-15  6.05725417517e-15  6.23027021435e-15  6.93612813656e-15  6.743238243e-15  6.78389552179e-15  6.09152370605e-15  6.25692342097e-15  6.23349147847e-15  6.42219658352e-15  6.72242078046e-15  6.77102123649e-15  7.21081937807e-15  7.2159181072e-15  7.73184543569e-15  7.88207659531e-15  7.900325629e-15  8.30650237032e-15  9.01265534364e-15  9.25198497478e-15  9.63437840522e-15  1.10636256357e-14  1.27348790605e-14  1.36212820099e-14  1.51374114567e-14  1.65001403973e-14  1.89079476152e-14  2.21881773024e-14  2.60482079138e-14  3.1171707958e-14  3.81060531544e-14  4.95806947028e-14  6.65698494821e-14  9.77381266991e-14  1.80523480468e-13  5.16846215366e-13  1.80241283016e-13  9.82746272129e-14  6.5772030727e-14  4.97154141334e-14  3.89851477202e-14  3.1965433446e-14  2.65410867863e-14  2.27748573681e-14  1.88963427428e-14  1.69183720293e-14  1.40517622726e-14  1.27293363397e-14  1.22117718241e-14  1.12807964931e-14  1.04643476416e-14  9.54330414791e-15  9.42139928748e-15  9.17137337712e-15  8.65303089616e-15  7.7555340232e-15  7.43205810748e-15  7.01257882927e-15  6.74665899401e-15  6.76939859365e-15  6.4522067758e-15  6.12405201721e-15  6.02178993248e-15  6.20261414573e-15  5.75519797055e-15  5.55022967074e-15  5.07482371809e-15  5.65170108775e-15  5.9415287033e-15  5.87760165535e-15  5.80752391651e-15  5.8857579818e-15  5.52546860882e-15  5.3945078203e-15  5.68570872021e-15  6.24981250755e-15  5.98668073134e-15  5.47615616069e-15  5.92053256556e-15  6.42565904752e-15  5.56704146117e-15
 5.30353208334e-15  5.78144761766e-15  5.49879899439e-15  5.86368830797e-15  6.1545301137e-15  6.22271319881e-15  6.25139645987e-15  5.78581075432e-15  5.94706963434e-15  5.46260454293e-15  5.67042592101e-15  5.4887341011e-15  5.63506435407e-15  5.50487568946e-15  5.53150370945e-15  5.44470030095e-15  5.8343722095e-15  4.87357991356e-15  5.26554550992e-15  5.28253133583e-15  5.34030655242e-15  6.05408997416e-15  5.54173910591e-15  6.00258685742e-15  6.08713494594e-15  5.57373502341e-15  5.91354777256e-15  5.80816385084e-15  5.94390396095e-15  6.39370527551e-15  6.34779588005e-15  5.70853063781e-15  5.50207110925e-15  5.38988285276e-15  5.58320560157e-15  5.79724911726e-15  5.36912849019e-15  5.70209808996e-15  5.89430900465e-15  6.50516193179e-15  5.90954924856e-15  5.79280355119e-15  6.80729316017e-15  6.41316619775e-15  6.42439982475e-15  6.33892584513e-15  6.84201892093e-15  6.49676939687e-15  6.59541850698e-15  6.52145726322e-15  6.33732272151e-15  6.81061675593e-15  7.1475571197e-15  7.27039596897e-15  6.92177456379e-15  7.40023787631e-15  8.08625622034e-15  8.08828289279e-15  8.93327394616e-15  9.55674782813e-15  1.01125860995e-14  1.13988693434e-14  1.2743065811e-14  1.32688677896e-14  1.49560884152e-14  1.64311201013e-14  1.86382671951e-14  2.20066682335e-14  2.55583249058e-14  3.12995963196e-14  3.84795075472e-14  4.90151215168e-14  6.5647453973e-14  9.73281404156e-14  1.80241283016e-13  5.14319725325e-13  1.80670428238e-13  9.70676087474e-14  6.61376425977e-14  4.92355108288e-14  3.88547180416e-14  3.16151167384e-14  2.59643333727e-14  2.2378500519e-14  1.90915842656e-14  1.70943108698e-14  1.5051298186e-14  1.39481445906e-14  1.20674593193e-14  1.13987726412e-14  1.03389066903e-14  9.37621787722e-15  8.39765769701e-15  8.71764180398e-15  7.6909720268e-15  7.96271450805e-15  7.65160865632e-15  7.2511097123e-15  6.92394939077e-15  7.14756102811e-15  6.20110222309e-15  6.21246917996e-15  6.13799470786e-15  6.06503111758e-15  6.25831077979e-15  5.49148039463e-15  5.49913412079e-15  5.20060221686e-15  5.73766636283e-15  5.84450516908e-15  6.13972952927e-15  6.54158049236e-15  6.0821278201e-15  5.81624116193e-15  5.83315738477e-15  5.87325450724e-15  5.09906626368e-15  5.29445964129e-15  5.99718193319e-15  5.71500937802e-15
 5.1865378067e-15  5.34915794372e-15  5.61749780759e-15  6.13084687979e-15  6.01432456746e-15  5.97977379003e-15  5.60387544223e-15  5.57261339882e-15  5.10237353658e-15  5.43002933305e-15  5.70914381279e-15  5.99646641025e-15  6.08644026418e-15  5.97946995915e-15  5.88843440104e-15  5.93588897271e-15  5.80223272228e-15  5.0375202382e-15  5.24136087539e-15  5.01098910427e-15  5.3048118519e-15  5.89704360741e-15  5.95335895267e-15  6.17005542251e-15  6.30432545557e-15  5.76378953601e-15  5.56993364411e-15  5.60345459423e-15  5.49857292234e-15  6.02170884088e-15  6.10182315993e-15  5.77801524571e-15  5.61695175733e-15  5.4294780853e-15  5.38660466926e-15  5.60019543341e-15  5.69060882431e-15  6.31281845408e-15  5.63324996934e-15  5.9127795554e-15  6.01522225425e-15  6.30828163957e-15  6.68450125157e-15  6.58807288903e-15  6.66820718925e-15  6.66328714244e-15  6.8512373213e-15  6.09988977555e-15  5.93227859817e-15  6.17799222441e-15  6.27311537039e-15  7.10290624851e-15  6.93152052695e-15  6.75090590507e-15  6.97453995606e-15  7.85053429952e-15  8.59990281536e-15  7.78558208379e-15  8.17724285079e-15  8.50764641946e-15  9.58344246512e-15  1.05251463588e-14  1.18509928063e-14  1.21459672992e-14  1.29904095806e-14  1.40521078918e-14  1.66121551186e-14  1.88298836371e-14  2.24285898742e-14  2.63686498578e-14  3.17340504793e-14  3.91793446804e-14  4.9703918501e-14  6.62212314484e-14  9.82746272129e-14  1.80670428238e-13  5.17197066127e-13  1.79614869025e-13  9.79761941113e-14  6.62021736088e-14  4.91128846401e-14  3.8861571628e-14  3.19267258058e-14  2.64914787789e-14  2.19227328139e-14  1.87892123615e-14  1.71655246777e-14  1.55733192531e-14  1.33622586201e-14  1.27008497176e-14  1.12939949787e-14  9.70232960165e-15  9.16400892301e-15  8.82480342197e-15  8.38930628216e-15  8.38382850796e-15  7.7474075891e-15  7.65945812034e-15  7.40502399154e-15  7.04689402262e-15  6.65515870086e-15  6.37830251901e-15  6.52749785123e-15  6.22457577906e-15  6.30971625556e-15  5.68382583285e-15  6.02908697226e-15  5.75820844212e-15  6.26580386007e-15  6.52835975526e-15  5.9232148874e-15  6.48026929669e-15  6.13146780015e-15  6.07306285961e-15  6.19407351128e-15  6.64351902295e-15  5.67700387108e-15  5.76674522396e-15  6.31850379908e-15  5.29121594731e-15
 5.67633111106e-15  5.72180967404e-15  5.71093347878e-15  6.13208722207e-15  6.14929283943e-15  5.72142374275e-15  6.15217063643e-15  5.52372410153e-15  5.94111010399e-15  5.89982017043e-15  6.25524277005e-15  5.65085245413e-15  5.80710056237e-15  5.87149418578e-15  6.47394957835e-15  6.17752350149e-15  5.99113446135e-15  5.63983295411e-15  5.74216240523e-15  5.51715218417e-15  5.55407104351e-15  5.77836966529e-15  5.36102030539e-15  6.31977402268e-15  5.41777358231e-15  5.90616408671e-15  5.3423231478e-15  5.93971720209e-15  5.44824839964e-15  5.32278310433e-15  6.16549176078e-15  6.07885250426e-15  5.24927778632e-15  5.71195832578e-15  5.59208422178e-15  5.94624143699e-15  5.65621457956e-15  5.33295539101e-15  5.98348764548e-15  5.86936467243e-15  6.26452818949e-15  5.92290975914e-15  6.48479330983e-15  6.66075655001e-15  6.37835018829e-15  7.24150300488e-15  6.36361398529e-15  6.16114888633e-15  5.93371541842e-15  6.64007320757e-15  7.05786979773e-15  6.81947266918e-15  6.71324471763e-15  6.89527491889e-15  7.08333374354e-15  7.96480703396e-15  7.38393148409e-15  7.60690904064e-15  7.72580336534e-15  8.40717859094e-15  9.17996995231e-15  9.92765144447e-15  1.11083934845e-14  1.08786783381e-14  1.16220732482e-14  1.31513750827e-14  1.51096100042e-14  1.68338040331e-14  1.90716512798e-14  2.22764591273e-14  2.62050902133e-14  3.14854633422e-14  3.86720631192e-14  4.93495278918e-14  6.5772030727e-14  9.70676087474e-14  1.79614869025e-13  5.12225070274e-13  1.8023237535e-13  9.716948247e-14  6.62019247035e-14  4.96912311306e-14  3.86971641828e-14  3.10369245916e-14  2.6213518282e-14  2.27349558768e-14  1.94722362645e-14  1.70449449122e-14  1.4776433523e-14  1.32599449065e-14  1.24409769483e-14  1.10027933441e-14  1.00653118147e-14  9.39179036118e-15  8.42217234776e-15  8.24300234213e-15  8.04440802758e-15  7.47760840749e-15  7.4495649181e-15  6.80404137443e-15  7.39955899358e-15  6.94366755549e-15  6.60962538148e-15  6.84735920195e-15  6.4086404127e-15  5.92310298705e-15  6.47863107035e-15  6.36065222452e-15  6.23855291323e-15  5.82451757864e-15  5.57433807521e-15  6.11359684658e-15  5.54660101922e-15  5.65247653882e-15  5.92646948066e-15  5.78931792534e-15  5.4653296653e-15  6.0101783188e-15  5.89984876771e-15  5.7309757552e-15
 6.10720328026e-15  5.61916486321e-15  5.41590514733e-15  6.67546648196e-15  6.10934814772e-15  5.83943779972e-15  5.90428146584e-15  6.18304953645e-15  5.97917483886e-15  5.60762284122e-15  5.92927560179e-15  6.1011889757e-15  6.20894751497e-15  6.24173596337e-15  6.48210798871e-15  6.47073160277e-15  6.40763122213e-15  6.17265892162e-15  6.28684170142e-15  5.8613389336e-15  5.59972351195e-15  6.36614310475e-15  5.50027197437e-15  6.02898347059e-15  6.33857663107e-15  6.009147423e-15  4.96069013473e-15  6.01200597785e-15  5.22434840562e-15  5.61226512865e-15  5.68769631916e-15  5.35274648675e-15  5.73583398471e-15  5.89661589926e-15  5.25921064693e-15  6.16963500192e-15  6.01958996932e-15  5.87908182669e-15  6.10385577943e-15  5.87733051989e-15  5.87924847727e-15  5.43776887663e-15  6.30934081495e-15  6.23212590105e-15  6.0965077532e-15  7.03127983306e-15  6.48252829968e-15  6.37504743541e-15  6.07619813152e-15  6.51535922019e-15  6.26084910823e-15  6.5780992118e-15  6.6351410495e-15  6.61144939876e-15  6.77616096188e-15  6.56055069577e-15  6.97151834256e-15  7.50570378681e-15  7.385771844e-15  8.19452473078e-15  8.63854657009e-15  8.94024986987e-15  9.9180067774e-15  9.98245803485e-15  1.03575117418e-14  1.18201652075e-14  1.29983461308e-14  1.46289993566e-14  1.67380272438e-14  1.91980907814e-14  2.27088652461e-14  2.60368241438e-14  3.15065921419e-14  3.89687436797e-14  4.97154141334e-14  6.61376425977e-14  9.79761941113e-14  1.8023237535e-13  5.16523192786e-13  1.80108891608e-13  9.81617540735e-14  6.62489149627e-14  4.99176643622e-14  3.82936113011e-14  3.15747639632e-14  2.61634304731e-14  2.29289063714e-14  1.90007137304e-14  1.64313256794e-14  1.47715040845e-14  1.31098921042e-14  1.22869915778e-14  1.08728389319e-14  9.92615155713e-15  8.96215446655e-15  9.14539430405e-15  9.04432859408e-15  7.80830543708e-15  8.15953796994e-15  7.60033987223e-15  6.94298919933e-15  6.69149689784e-15  6.50290153101e-15  6.61716722631e-15  6.68834452688e-15  6.53838939893e-15  5.92102241578e-15  6.26946504594e-15  6.00483031754e-15  6.47927317439e-15  5.79886834673e-15  6.24046875814e-15  5.77389686525e-15  6.03598804764e-15  5.74623841183e-15  5.28420008601e-15  5.87609608276e-15  6.00865583252e-15  6.50046455403e-15  5.83463954427e-15
 5.94840206412e-15  5.82162698141e-15  5.31244244719e-15  6.52844948109e-15  6.13338974257e-15  6.15806212817e-15  5.58225348848e-15  5.90226666304e-15  6.07874421368e-15  6.00304630183e-15  6.0552046751e-15  5.73988214031e-15  5.40363816232e-15  5.66490556542e-15  6.29176765474e-15  6.27395459834e-15  6.12095088942e-15  5.9929708029e-15  5.61274290187e-15  5.67418394339e-15  5.538114944e-15  5.63779431022e-15  5.37526062452e-15  5.76133121578e-15  6.04314913233e-15  5.69609183843e-15  4.95184862e-15  5.65542139639e-15  4.77784505131e-15  4.96199662088e-15  5.46410595689e-15  4.9811507005e-15  5.54957350982e-15  6.25407812942e-15  6.12465111842e-15  5.97018306231e-15  5.94735184266e-15  5.67318518072e-15  5.9609113483e-15  5.97948184632e-15  5.77062646204e-15  5.69340394242e-15  6.40680459144e-15  6.21934714201e-15  6.19983941708e-15  6.80032960015e-15  6.86269525467e-15  7.25613965383e-15  6.836353792e-15  6.14307057921e-15  6.24730816468e-15  6.44019184023e-15  5.75019019866e-15  6.17824867915e-15  6.48987377878e-15  5.84349698052e-15  6.23548028484e-15  6.65580150235e-15  7.13059444875e-15  7.17534249729e-15  7.76278380349e-15  8.81365800826e-15  9.39119478761e-15  9.01082613774e-15  1.05613708875e-14  1.11760453887e-14  1.18128101366e-14  1.34576676599e-14  1.49523597164e-14  1.6926616993e-14  1.90874873966e-14  2.21842253459e-14  2.60698633022e-14  3.18696772933e-14  3.89851477202e-14  4.92355108288e-14  6.62021736088e-14  9.716948247e-14  1.80108891608e-13  5.12952776094e-13  1.8005120473e-13  9.74566468233e-14  6.58435675961e-14  4.87775228901e-14  3.83451528379e-14  3.13517069936e-14  2.59237975629e-14  2.20500836184e-14  1.84523850844e-14  1.64350351107e-14  1.42094934521e-14  1.29022934054e-14  1.1937999672e-14  1.09055633874e-14  9.78164045815e-15  8.87218481105e-15  9.16654420717e-15  8.20892204305e-15  7.89706183974e-15  7.50770027589e-15  7.98676229079e-15  6.95787659412e-15  6.74399388533e-15  7.0792741993e-15  7.01737804782e-15  6.49464144233e-15  6.47162549431e-15  6.36197169306e-15  6.41896583885e-15  6.25099482534e-15  5.6495150463e-15  5.84652885525e-15  5.96286642178e-15  5.50358744953e-15  6.26061946424e-15  5.52343276711e-15  5.79313964855e-15  5.69513881861e-15  6.13155817986e-15  5.97339111288e-15
 5.84768488376e-15  5.86439563049e-15  5.98455966977e-15  5.9345832774e-15  5.38713312058e-15  5.90106177397e-15  5.31062924644e-15  5.46126462834e-15  6.12518073615e-15  6.03665642507e-15  5.79693139601e-15  5.79668650704e-15  5.78847504408e-15  5.91951383375e-15  6.41144053315e-15  6.06827176754e-15  5.78319462338e-15  5.23255571426e-15  5.32492941461e-15  5.39836949189e-15  5.76304872082e-15  5.53056684803e-15  5.52828372152e-15  5.85563291216e-15  5.93898120367e-15  6.10380846227e-15  5.84732150011e-15  6.09810426771e-15  5.85902503182e-15  5.50322577743e-15  5.8940664459e-15  5.62761066797e-15  5.88718790805e-15  6.50147203506e-15  6.10692539364e-15  6.10127866984e-15  6.26757457992e-15  5.44675624981e-15  5.61257965228e-15  6.45326342091e-15  5.96289237178e-15  5.80378281981e-15  6.14482148479e-15  6.04902219188e-15  5.9811972373e-15  6.50101578591e-15  5.9633705698e-15  6.34291564009e-15  6.01784396157e-15  6.39077143882e-15  6.60021509117e-15  5.99409074165e-15  6.22247827631e-15  5.75116662556e-15  6.50884074013e-15  6.32298114958e-15  7.01400306588e-15  6.89682237309e-15  6.6026862955e-15  6.81832925062e-15  7.41232923192e-15  8.45153381882e-15  8.93804842875e-15  9.01420021735e-15  9.45906967277e-15  1.05170224453e-14  1.09520531371e-14  1.20882676308e-14  1.34083552419e-14  1.4697095775e-14  1.67809295747e-14  1.92450259321e-14  2.19208187803e-14  2.64829471146e-14  3.1965433446e-14  3.88547180416e-14  4.91128846401e-14  6.62019247035e-14  9.81617540735e-14  1.8005120473e-13  5.15624448697e-13  1.80476836979e-13  9.79700231847e-14  6.61771758446e-14  4.95791404123e-14  3.8984821239e-14  3.19386907203e-14  2.61035596147e-14  2.22016108794e-14  1.92490939549e-14  1.70702231887e-14  1.47098896209e-14  1.38159970326e-14  1.25597267165e-14  1.07035725412e-14  9.52809671737e-15  9.87544026089e-15  9.15185340616e-15  8.98185825777e-15  7.77318186056e-15  8.03244320439e-15  7.25784538641e-15  6.89862112148e-15  7.15463080585e-15  7.28558766707e-15  6.47812018257e-15  6.90198827084e-15  6.68497850414e-15  6.63293690903e-15  6.63371872e-15  5.64625968886e-15  5.99335241211e-15  6.08250724252e-15  6.63971872116e-15  6.36185062119e-15  6.13872757602e-15  6.07642607326e-15  6.03175241965e-15  6.38331887523e-15  6.04130213256e-15
 5.93135350469e-15  6.00124000818e-15  6.05828409224e-15  6.05794777864e-15  5.14386362908e-15  5.78120303046e-15  5.69747181401e-15  6.05467710652e-15  6.1187712338e-15  6.31798112912e-15  5.42908899447e-15  5.15257247657e-15  5.49926790045e-15  5.75255280198e-15  6.06903405543e-15  6.03204777161e-15  5.53919104028e-15  5.30946148775e-15  5.87325266771e-15  5.35464929804e-15  5.47739510138e-15  5.72744702405e-15  5.17968459075e-15  5.42076316589e-15  5.93648231812e-15  5.98391330852e-15  5.85095935196e-15  5.6370064202e-15  4.99732554262e-15  5.29358287692e-15  5.99727699368e-15  5.36909289892e-15  5.19430430975e-15  5.49980678281e-15  5.92838286504e-15  6.0396219579e-15  5.96534277931e-15  5.64199150575e-15  6.17826148137e-15  6.0304610229e-15  6.09523152183e-15  5.94877968978e-15  6.33453453507e-15  6.09254856846e-15  5.67832926413e-15  6.68253294892e-15  6.14606930734e-15  6.49543446403e-15  6.41759013609e-15  6.25388179938e-15  6.07238684696e-15  5.70898650949e-15  6.59232561788e-15  6.23689185744e-15  6.59895156568e-15  5.81546265624e-15  6.69443540293e-15  6.53164869984e-15  6.95986015137e-15  7.08398604534e-15  7.78947641955e-15  8.40539533117e-15  8.09980296059e-15  7.93684366363e-15  9.11922783292e-15  9.50037601756e-15  1.0569240282e-14  1.07804327778e-14  1.24461401157e-14  1.28034269378e-14  1.50455749649e-14  1.67572011069e-14  1.89901362892e-14  2.21475552118e-14  2.65410867863e-14  3.16151167384e-14  3.8861571628e-14  4.96912311306e-14  6.62489149627e-14  9.74566468233e-14  1.80476836979e-13  5.17165955249e-13  1.80878332764e-13  9.8179568346e-14  6.54533919736e-14  4.9177446421e-14  3.88806489656e-14  3.16573783185e-14  2.64427314497e-14  2.20359554109e-14  1.93645640264e-14  1.65522155733e-14  1.44539395296e-14  1.30122117361e-14  1.16530464832e-14  1.07609740549e-14  9.89999998333e-15  9.94453121542e-15  9.32428581763e-15  8.47719360613e-15  8.48270245838e-15  8.08139007192e-15  7.32616286853e-15  8.12370031667e-15  7.70005987449e-15  6.82617382274e-15  6.96779584985e-15  6.94125809153e-15  6.89211886124e-15  6.70328160524e-15  5.92038005559e-15  5.90471646677e-15  6.55726709932e-15  6.36960931401e-15  6.44663263943e-15  5.8946747451e-15  6.20873283356e-15  6.00402881808e-15  5.86845172938e-15  5.86407152971e-15
 5.43380953986e-15  5.76670634937e-15  6.33251778065e-15  6.26732386616e-15  5.93009807107e-15  6.13488897406e-15  5.5469677202e-15  6.44635356452e-15  6.12953927996e-15  6.10364523681e-15  6.14491940275e-15  5.29708427892e-15  5.58549119499e-15  6.08371763208e-15  5.59482123954e-15  5.87096250004e-15  5.65899839698e-15  6.07251341052e-15  5.99421674021e-15  5.64980836621e-15  5.49229565047e-15  5.6023920677e-15  5.59154266338e-15  5.91004723635e-15  5.99937820731e-15  5.69476245739e-15  5.5479992157e-15  5.66183848843e-15  5.90589556667e-15  5.85933026944e-15  5.76152595831e-15  5.79218387191e-15  5.63383820035e-15  5.71759445054e-15  5.91799718197e-15  6.11257979239e-15  5.92558923378e-15  5.8845309773e-15  6.53019342999e-15  5.76959507814e-15  6.22333004004e-15  6.0000766251e-15  6.00827134195e-15  6.1012852187e-15  6.16368503903e-15  6.7680999087e-15  6.22457188117e-15  7.00743032285e-15  6.70857746466e-15  6.13769637545e-15  6.70271508147e-15  6.95100476774e-15  6.29464087789e-15  6.09682916448e-15  6.74563604422e-15  6.68388914594e-15  6.78450096635e-15  7.10025662269e-15  6.68432184915e-15  7.19765727291e-15  7.32728769989e-15  7.92255719295e-15  8.30738531473e-15  7.9980422538e-15  8.58748334995e-15  8.63876147733e-15  9.79947526619e-15  1.04956668586e-14  1.1231834927e-14  1.22764802402e-14  1.32903841024e-14  1.53286315932e-14  1.73741399491e-14  1.95640971099e-14  2.27748573681e-14  2.59643333727e-14  3.19267258058e-14  3.86971641828e-14  4.99176643622e-14  6.58435675961e-14  9.79700231847e-14  1.80878332764e-13  5.16565476458e-13  1.80501423967e-13  9.80780984413e-14  6.61768201592e-14  4.87717338093e-14  3.919189905e-14  3.18569419742e-14  2.63962729239e-14  2.21844025281e-14  1.87187258466e-14  1.64104082406e-14  1.44440971231e-14  1.28818962813e-14  1.21006218102e-14  1.10870486553e-14  1.03624471696e-14  9.58593301327e-15  8.81222528423e-15  8.7489558758e-15  8.17373186526e-15  7.48449434135e-15  7.42796907178e-15  6.98772468878e-15  7.10460033681e-15  7.06305581567e-15  7.07859487253e-15  6.74295177908e-15  6.35558602621e-15  5.83288235669e-15  5.69803379241e-15  6.05851594599e-15  6.39690401626e-15  6.54879582198e-15  6.15040421422e-15  5.77341479077e-15  5.7816721712e-15  5.83110070265e-15  5.42313732833e-15
 5.74230081328e-15  5.75027229573e-15  5.43756606846e-15  5.71082586761e-15  5.48699583534e-15  5.42506497527e-15  5.40470779341e-15  5.88246461562e-15  6.48163804577e-15  6.38337024658e-15  5.846201759e-15  5.82924176724e-15  6.09343877242e-15  6.07660953228e-15  5.67242495485e-15  5.98900918549e-15  5.87636135233e-15  6.11474837871e-15  5.25340894663e-15  5.45009633148e-15  5.26788513292e-15  5.36935182719e-15  4.84791324729e-15  4.97544221399e-15  5.35467385591e-15  5.89403883448e-15  5.65630001969e-15  5.81779109534e-15  5.71212547035e-15  5.34826669851e-15  5.52403935902e-15  5.32048756532e-15  5.73517910515e-15  5.44937028129e-15  5.91621632595e-15  5.38311665215e-15  5.84128852676e-15  5.6272612284e-15  6.39305824982e-15  6.02544611221e-15  6.22231724185e-15  5.86291661236e-15  6.35287475172e-15  5.85026474226e-15  6.01979698369e-15  6.08978916116e-15  5.88304733767e-15  6.27332346502e-15  5.98173697921e-15  6.46239156762e-15  6.4059184628e-15  6.22014341401e-15  6.17924659153e-15  5.94260690976e-15  6.2185827665e-15  6.32549643636e-15  7.14421809227e-15  7.33087765212e-15  6.75238793621e-15  6.48367895459e-15  6.88262699223e-15  7.10489749424e-15  7.220273251e-15  7.09340556492e-15  7.7217752422e-15  8.27381939413e-15  9.06494449536e-15  9.77311697848e-15  1.03747531399e-14  1.09700735494e-14  1.18136247128e-14  1.30167231925e-14  1.47978652005e-14  1.68162841922e-14  1.88963427428e-14  2.2378500519e-14  2.64914787789e-14  3.10369245916e-14  3.82936113011e-14  4.87775228901e-14  6.61771758446e-14  9.8179568346e-14  1.80501423967e-13  5.16239977878e-13  1.79615876488e-13  9.72987100223e-14  6.66833033661e-14  4.97775383122e-14  3.90871415638e-14  3.17101913667e-14  2.64502423522e-14  2.22016271331e-14  1.93150360045e-14  1.6734249742e-14  1.42855808557e-14  1.31218145989e-14  1.17073581152e-14  1.12969291338e-14  1.07536816135e-14  9.8291044245e-15  9.1222910246e-15  8.71004703531e-15  7.87112504735e-15  7.74724165216e-15  7.48707170634e-15  7.59036306337e-15  6.85336024129e-15  6.55366088644e-15  6.14522507812e-15  6.54457762242e-15  6.09115096778e-15  5.95913320044e-15  5.96490894444e-15  6.55024218875e-15  6.43022751314e-15  5.91026916094e-15  5.81960515603e-15  5.62083352327e-15  5.34561418461e-15  5.22499719112e-15
 5.87498063794e-15  5.64570658916e-15  5.43395634806e-15  5.97870603628e-15  5.48023070698e-15  5.79515544118e-15  5.80467382733e-15  6.39814230312e-15  6.89631930338e-15  6.63199231624e-15  6.15833493032e-15  5.31828276304e-15  5.45590155216e-15  5.55419346728e-15  5.73929260302e-15  6.13061736505e-15  5.48541113851e-15  5.44665190068e-15  5.58685771965e-15  5.71802664467e-15  4.82613922075e-15  5.25222198721e-15  5.26245192319e-15  5.60973388567e-15  5.82299532403e-15  5.76422299489e-15  5.80318864168e-15  5.45640815126e-15  5.61285929389e-15  6.03299042839e-15  6.22367710995e-15  5.18034050748e-15  5.62917003827e-15  5.92882152337e-15  5.78158466765e-15  5.63430881708e-15  5.9641587833e-15  5.79459607087e-15  5.86467835338e-15  6.36919446542e-15  5.88081999339e-15  6.03903865915e-15  6.15588251615e-15  6.0305115989e-15  5.63066159395e-15  5.81151301981e-15  6.16370942081e-15  6.76931261462e-15  5.919976425e-15  5.95928565997e-15  6.14869791073e-15  6.14181370054e-15  6.58151496264e-15  5.92689388303e-15  6.3572986525e-15  6.17347464937e-15  6.11073822859e-15  6.33940053274e-15  6.80977202314e-15  6.7547887678e-15  6.70977374148e-15  7.11440467176e-15  7.53835542713e-15  7.36813583036e-15  7.93052472955e-15  8.04419413667e-15  8.63318211328e-15  8.67249253455e-15  9.574409088e-15  9.75964176582e-15  1.13360774658e-14  1.23253092465e-14  1.34471211043e-14  1.51165737714e-14  1.69183720293e-14  1.90915842656e-14  2.19227328139e-14  2.6213518282e-14  3.15747639632e-14  3.83451528379e-14  4.95791404123e-14  6.54533919736e-14  9.80780984413e-14  1.79615876488e-13  5.15628968225e-13  1.80031724031e-13  9.82975607542e-14  6.64465565508e-14  4.92471912617e-14  3.9046010981e-14  3.14974173844e-14  2.5870602401e-14  2.22508142095e-14  1.95405744553e-14  1.63720081826e-14  1.43173777292e-14  1.26899853858e-14  1.18398673818e-14  1.12457337973e-14  1.05208593918e-14  9.40106640571e-15  8.9625743377e-15  8.5386326184e-15  7.94981847727e-15  7.57674623753e-15  7.35335821252e-15  6.80098174344e-15  6.5033220436e-15  6.61405177277e-15  6.97953553678e-15  6.88267780742e-15  6.2017602443e-15  6.21758339606e-15  6.72610286155e-15  6.27711137821e-15  5.8699436216e-15  6.06267575556e-15  5.65882360866e-15  5.78730913212e-15  5.70523526282e-15
 5.673824588e-15  5.59073160672e-15  5.3349253499e-15  5.69920950128e-15  4.80458588603e-15  5.14395008156e-15  5.32226663261e-15  6.60908136855e-15  6.45333946672e-15  5.99576848461e-15  6.13158525841e-15  5.91301308123e-15  5.92223885396e-15  5.81690691546e-15  5.58761425422e-15  5.44065796356e-15  5.4502784228e-15  5.4573988945e-15  5.14801937151e-15  5.47696320061e-15  5.25157850758e-15  5.64864522267e-15  5.43965355584e-15  5.17135214854e-15  5.53745215829e-15  5.66139794433e-15  5.15707496247e-15  5.31725528655e-15  5.59543594628e-15  5.04697896963e-15  5.25200322434e-15  5.10503404604e-15  5.35270792745e-15  5.79020244918e-15  5.83207223887e-15  5.45249670576e-15  5.91323199086e-15  5.81484964017e-15  5.42456222551e-15  6.02046789091e-15  6.20613299392e-15  6.0508951339e-15  5.81818780818e-15  6.28373134524e-15  5.98506932213e-15  5.88930517659e-15  6.13045074783e-15  6.06493854754e-15  5.69295292746e-15  6.0377656866e-15  6.2570551864e-15  6.18762182728e-15  5.95951939501e-15  6.02863208082e-15  6.49758183185e-15  6.71256508925e-15  6.76706393696e-15  6.4775228323e-15  6.76819928401e-15  6.84861012204e-15  6.76828563828e-15  7.33126708702e-15  7.42083454572e-15  7.27516189206e-15  7.29680498276e-15  7.2594665481e-15  7.79733227791e-15  8.34796771575e-15  8.76271368744e-15  8.79758130469e-15  1.01718219394e-14  1.10210806927e-14  1.15063667025e-14  1.26060626798e-14  1.40517622726e-14  1.70943108698e-14  1.87892123615e-14  2.27349558768e-14  2.61634304731e-14  3.13517069936e-14  3.8984821239e-14  4.9177446421e-14  6.61768201592e-14  9.72987100223e-14  1.80031724031e-13  5.15153357283e-13  1.80811050149e-13  9.7577112443e-14  6.585030453e-14  4.94866941863e-14  3.91113251134e-14  3.19146763198e-14  2.60856303179e-14  2.26100077566e-14  1.84076749863e-14  1.65864982859e-14  1.44970866783e-14  1.33164942366e-14  1.16345579531e-14  1.09318179737e-14  9.92910737068e-15  9.84027842748e-15  8.86048245624e-15  8.07673010905e-15  8.30354730438e-15  7.48979677329e-15  6.73487913108e-15  6.90477662095e-15  6.58786069979e-15  6.18252289249e-15  6.83507658414e-15  6.82057632366e-15  6.57229818629e-15  6.54024434739e-15  6.38346664707e-15  6.29250020854e-15  5.87163215318e-15  5.5564559016e-15  5.49612547314e-15  5.94844456014e-15
 5.84735213673e-15  5.27343561759e-15  5.20015459914e-15  5.44940626714e-15  5.31654959039e-15  5.81015958148e-15  6.0524839439e-15  5.98524348139e-15  5.65683875597e-15  5.88692386295e-15  6.12492468787e-15  6.3044823554e-15  6.15372934367e-15  5.89985159076e-15  5.90373512041e-15  5.99561001345e-15  5.53749846729e-15  6.03829805911e-15  5.54796460648e-15  5.30770934115e-15  5.12614081826e-15  5.52256350248e-15  5.62788114764e-15  5.83575509141e-15  5.64021607508e-15  6.27899345756e-15  5.00342562941e-15  5.75672623724e-15  5.93597790983e-15  6.07377978039e-15  6.6111274721e-15  5.73757658997e-15  5.61658544372e-15  6.15509226209e-15  5.95077551354e-15  5.68847454919e-15  5.72504713337e-15  5.84008537261e-15  5.9588808142e-15  6.37727560752e-15  5.49422626781e-15  5.1639217477e-15  5.36508601848e-15  5.75350482846e-15  5.5833358228e-15  6.06007433978e-15  6.15872873058e-15  5.04193208283e-15  5.2838311353e-15  6.0161126062e-15  5.64183801131e-15  5.71942031357e-15  5.66576429146e-15  6.32019290247e-15  6.32651866694e-15  6.11493654612e-15  6.45728387556e-15  6.25016717952e-15  6.40500853176e-15  6.48200853366e-15  6.38616359758e-15  6.86224866995e-15  7.00224309344e-15  6.80151819384e-15  7.33689053688e-15  6.84319515426e-15  7.44395750694e-15  7.6749145823e-15  8.41029904389e-15  8.03009674049e-15  1.01648303196e-14  9.9324563075e-15  1.06973876284e-14  1.17585645993e-14  1.27293363397e-14  1.5051298186e-14  1.71655246777e-14  1.94722362645e-14  2.29289063714e-14  2.59237975629e-14  3.19386907203e-14  3.88806489656e-14  4.87717338093e-14  6.66833033661e-14  9.82975607542e-14  1.80811050149e-13  5.16524618873e-13  1.80542395679e-13  9.77234316974e-14  6.6524163706e-14  4.96124269027e-14  3.92423900522e-14  3.16600180734e-14  2.67214446207e-14  2.23499134321e-14  1.91683201273e-14  1.68719286268e-14  1.48290148345e-14  1.31234746086e-14  1.17150631677e-14  1.14391208325e-14  1.02947529073e-14  9.28315726791e-15  8.79734640456e-15  9.22964026172e-15  7.87254255976e-15  7.6975126108e-15  6.88815831253e-15  7.22569845535e-15  6.7986255461e-15  6.97616648283e-15  6.35910259441e-15  6.46596710305e-15  6.17826632504e-15  7.0933928338e-15  6.44188903555e-15  6.00264742641e-15  6.00636268422e-15  5.76119006119e-15  6.10018108965e-15
 6.2173137406e-15  5.92081455078e-15  5.56815594293e-15  5.60156217967e-15  5.25661268649e-15  5.07440459291e-15  5.60765801149e-15  6.03811297498e-15  5.82021345349e-15  6.0685549958e-15  6.29810168076e-15  5.45465598752e-15  5.94400213455e-15  5.6913110278e-15  5.8357866872e-15  6.48756954779e-15  6.14570777878e-15  6.01522119391e-15  5.79913883323e-15  5.3752561605e-15  5.45780301411e-15  5.6542119855e-15  5.5036025034e-15  5.28218700175e-15  5.61169929875e-15  5.76657859388e-15  4.96866762082e-15  5.34412669224e-15  5.53876547072e-15  6.0156178111e-15  6.10668250455e-15  6.08866807012e-15  5.68379283685e-15  5.88333519906e-15  5.60371575811e-15  5.00919020764e-15  5.67128045204e-15  5.40727323165e-15  6.32066202369e-15  5.76487891837e-15  6.01135566715e-15  5.82211369859e-15  5.43891720301e-15  5.98051728255e-15  5.50319242255e-15  6.30026663454e-15  5.53380273927e-15  5.89160255006e-15  5.46490082277e-15  5.82575073203e-15  5.71429454835e-15  5.83305083037e-15  6.12247374914e-15  6.80767905012e-15  6.15187124806e-15  5.94459666287e-15  6.44951313395e-15  6.32816517071e-15  6.50624757903e-15  6.35838680588e-15  6.18990785603e-15  6.61613262672e-15  6.15733980308e-15  6.41891993087e-15  6.68721547565e-15  6.70416836597e-15  6.89521899865e-15  7.58542464475e-15  7.84943724533e-15  8.00784590462e-15  8.71949279247e-15  9.52815732388e-15  1.05853831969e-14  1.07806232503e-14  1.22117718241e-14  1.39481445906e-14  1.55733192531e-14  1.70449449122e-14  1.90007137304e-14  2.20500836184e-14  2.61035596147e-14  3.16573783185e-14  3.919189905e-14  4.97775383122e-14  6.64465565508e-14  9.7577112443e-14  1.80542395679e-13  5.15654591608e-13  1.8025285948e-13  9.78249300972e-14  6.59986871023e-14  4.95551317476e-14  3.88159516841e-14  3.16908233603e-14  2.58643093369e-14  2.19860872374e-14  1.87790816962e-14  1.68018735404e-14  1.48129054573e-14  1.30764125888e-14  1.2350292653e-14  1.12227368368e-14  1.02361397155e-14  9.42487475852e-15  9.22510066159e-15  8.54108729926e-15  7.49597306586e-15  7.36566427934e-15  7.48592545078e-15  6.80173566253e-15  7.28235335276e-15  6.82024527258e-15  7.12557610552e-15  6.83044600278e-15  6.89214338811e-15  6.58746457926e-15  6.28359689488e-15  6.24303602329e-15  6.19380399001e-15  6.1122977793e-15
 5.28610469849e-15  5.42261229639e-15  6.27710267343e-15  5.48416915111e-15  5.34970984058e-15  6.01153942684e-15  6.09375365815e-15  5.99676559275e-15  5.97861791163e-15  6.18888965692e-15  6.09874448038e-15  5.42418952236e-15  5.54875527188e-15  5.80526915611e-15  5.9939609849e-15  5.94173469316e-15  6.03359586917e-15  5.78685055568e-15  6.17504079899e-15  5.62656685878e-15  6.24023332342e-15  5.90023408772e-15  5.49190964174e-15  5.90308495009e-15  5.44599316652e-15  5.70166621425e-15  5.55580610527e-15  5.37277114641e-15  5.6637027784e-15  5.51352725138e-15  5.53963912241e-15  5.56035223854e-15  5.41787968789e-15  5.40528360491e-15  5.63310864833e-15  5.06198525382e-15  5.55271110375e-15  5.32964491644e-15  5.98723025291e-15  5.88773375664e-15  6.19253776526e-15  5.95903902369e-15  5.58209369667e-15  5.5127737258e-15  5.88887615747e-15  6.21970737811e-15  6.23704602125e-15  6.1084790827e-15  5.59555229131e-15  5.88974641512e-15  6.15536739896e-15  5.93043249486e-15  5.87668325806e-15  6.47706612631e-15  5.83608892566e-15  5.93746479049e-15  6.08258066809e-15  5.86406681977e-15  6.10662182442e-15  6.55700734936e-15  6.13316422529e-15  6.02711679652e-15  6.27757971231e-15  6.12272922392e-15  6.66100377819e-15  6.77303908339e-15  7.21925351103e-15  7.16227531978e-15  7.81175029436e-15  8.09988560423e-15  9.0301969395e-15  9.44965291116e-15  9.44838248599e-15  9.92220116733e-15  1.12807964931e-14  1.20674593193e-14  1.33622586201e-14  1.4776433523e-14  1.64313256794e-14  1.84523850844e-14  2.22016108794e-14  2.64427314497e-14  3.18569419742e-14  3.90871415638e-14  4.92471912617e-14  6.585030453e-14  9.77234316974e-14  1.8025285948e-13  5.1416347025e-13  1.80471180754e-13  9.74125829535e-14  6.63531076162e-14  4.9271821284e-14  3.87090632113e-14  3.1576450026e-14  2.6246797588e-14  2.1971827678e-14  1.89061090928e-14  1.67060932803e-14  1.46717683128e-14  1.34768306097e-14  1.19274731337e-14  1.09443046407e-14  1.04235326464e-14  9.93620370779e-15  8.55212869343e-15  8.47675688078e-15  8.39947990181e-15  8.3491200874e-15  7.57541186434e-15  7.42764542843e-15  7.49186990485e-15  7.54093503106e-15  6.99126043481e-15  6.82467571691e-15  7.04594323918e-15  5.78798708771e-15  6.30173920436e-15  5.8311594687e-15  5.89259584451e-15
 6.16366401977e-15  6.17570423303e-15  6.2109048909e-15  5.48490094763e-15  5.4918380785e-15  5.98521914495e-15  5.5554113363e-15  6.32669301956e-15  6.1126912219e-15  6.14586374799e-15  5.75114322936e-15  5.65660131983e-15  5.55206304445e-15  5.88412909404e-15  6.38912881758e-15  6.45454301313e-15  5.36695753074e-15  5.80947651002e-15  5.47183819136e-15  6.10911771722e-15  5.85341736881e-15  5.99653662526e-15  5.43855375663e-15  5.58842390997e-15  5.88159434739e-15  6.000356968e-15  5.82454881017e-15  5.43491514002e-15  5.51068399024e-15  5.65129758029e-15  5.95071037718e-15  5.46092620642e-15  5.52063870374e-15  5.23228138569e-15  5.29560123293e-15  5.59724347505e-15  5.42640332288e-15  5.62561047158e-15  5.74831805823e-15  6.12290480545e-15  5.98288146833e-15  6.01712316493e-15  5.94137160564e-15  6.17091265878e-15  6.02254337163e-15  5.65335104886e-15  5.66030431628e-15  6.03294033241e-15  5.48681352348e-15  5.21957227465e-15  5.49403462526e-15  5.89435816832e-15  6.32694932238e-15  6.62116643518e-15  6.45379050647e-15  5.75110803904e-15  6.10605687642e-15  5.80509340778e-15  5.63698742342e-15  5.93047177135e-15  6.09683510082e-15  5.91953052816e-15  6.16711496173e-15  6.55383614089e-15  6.11998251061e-15  6.29656338868e-15  7.1059856056e-15  7.13124997244e-15  7.62865372228e-15  7.44631022325e-15  8.31544817192e-15  8.75925079874e-15  9.37489609201e-15  9.70764599053e-15  1.04643476416e-14  1.13987726412e-14  1.27008497176e-14  1.32599449065e-14  1.47715040845e-14  1.64350351107e-14  1.92490939549e-14  2.20359554109e-14  2.63962729239e-14  3.17101913667e-14  3.9046010981e-14  4.94866941863e-14  6.6524163706e-14  9.78249300972e-14  1.80471180754e-13  5.17124163889e-13  1.80660074523e-13  9.83650475326e-14  6.65540717444e-14  4.93549556138e-14  3.85918031388e-14  3.13830996308e-14  2.55539546146e-14  2.15643793432e-14  1.92904304903e-14  1.68638751573e-14  1.53790315534e-14  1.34368532658e-14  1.22101633114e-14  1.12719612897e-14  1.00949012431e-14  8.98012709703e-15  9.14947380801e-15  8.24473127557e-15  8.03039966516e-15  7.73146432118e-15  8.3036356029e-15  7.57716334918e-15  7.55640837054e-15  7.6399690647e-15  7.04855764025e-15  6.49862074114e-15  6.21816900256e-15  6.53379616339e-15  6.32414630194e-15  6.56323554417e-15
 6.33703476564e-15  5.95422290477e-15  6.4694918086e-15  5.79722877156e-15  6.17587257301e-15  6.04461682934e-15  6.68545679556e-15  6.47348693153e-15  6.36860519286e-15  5.8066148929e-15  5.35892753204e-15  5.1786577229e-15  5.72230579493e-15  6.22302054045e-15  5.93111544489e-15  5.8027333599e-15  5.47154801304e-15  5.1768885156e-15  6.08805615706e-15  5.88784726429e-15  5.87378885446e-15  6.08637495026e-15  6.12389143184e-15  6.28916308962e-15  5.86229918564e-15  5.82577392246e-15  5.08403994107e-15  6.12519974842e-15  5.9214800085e-15  5.72306846788e-15  6.17611059647e-15  5.59388346737e-15  5.57478571456e-15  5.41841586797e-15  5.64419831472e-15  5.90544507891e-15  5.72738178849e-15  5.57228654614e-15  5.62810494971e-15  5.90355587643e-15  5.76105543567e-15  6.01421346784e-15  5.8041827542e-15  6.03684877478e-15  6.04514145625e-15  5.34804321687e-15  5.92288692407e-15  5.82839152462e-15  5.37943323904e-15  5.76370626403e-15  6.07669074412e-15  5.62492380758e-15  6.51059559743e-15  6.56032473898e-15  6.94685632348e-15  6.66027089423e-15  6.15391500518e-15  5.5900374433e-15  5.68903732492e-15  5.5021455048e-15  6.28620606955e-15  6.40882308912e-15  6.43681354112e-15  6.72492360211e-15  6.54912465922e-15  6.18281097612e-15  6.8412193266e-15  7.42450973082e-15  7.16166536962e-15  7.08915705491e-15  8.47264761261e-15  8.50428931478e-15  8.87744689731e-15  9.10189931283e-15  9.54330414791e-15  1.03389066903e-14  1.12939949787e-14  1.24409769483e-14  1.31098921042e-14  1.42094934521e-14  1.70702231887e-14  1.93645640264e-14  2.21844025281e-14  2.64502423522e-14  3.14974173844e-14  3.91113251134e-14  4.96124269027e-14  6.59986871023e-14  9.74125829535e-14  1.80660074523e-13  5.15971638416e-13  1.80872250106e-13  9.86293210912e-14  6.66638842252e-14  4.95913192878e-14  3.86842433343e-14  3.12736519997e-14  2.62016456877e-14  2.23180019866e-14  1.93429463297e-14  1.71340859042e-14  1.48551878673e-14  1.33670499773e-14  1.16814063285e-14  1.1314325871e-14  1.04693401959e-14  9.87269286529e-15  9.02155840797e-15  8.12183582794e-15  7.83977030966e-15  7.56431728022e-15  7.33922660833e-15  8.0818276588e-15  7.03916532934e-15  7.04906945662e-15  6.40063909038e-15  6.04511183853e-15  5.83194927294e-15  6.23586500983e-15  5.84125513253e-15
 6.00170804856e-15  6.15263346963e-15  6.31278693118e-15  5.64152272563e-15  5.61949118824e-15  6.08104770256e-15  5.9891418007e-15  6.60449002942e-15  6.45788634485e-15  6.09937492513e-15  5.76636315749e-15  5.63117421549e-15  5.67608963442e-15  5.83581460356e-15  5.92653777647e-15  6.45864847631e-15  5.96658884057e-15  5.48771625618e-15  5.77531414351e-15  5.52924736523e-15  4.78690269432e-15  5.35914837833e-15  5.69554745079e-15  5.77877092796e-15  5.36735499699e-15  5.47455438834e-15  6.0354669406e-15  5.69617203695e-15  5.59765762467e-15  5.77120771591e-15  5.48805117774e-15  5.37084930232e-15  5.22092050644e-15  5.88993378558e-15  6.37106450969e-15  5.87810555105e-15  5.25900772181e-15  4.96273999712e-15  5.38286277719e-15  5.1229346524e-15  5.2615391665e-15  5.4428221885e-15  5.87905671136e-15  5.86376559871e-15  5.88429086413e-15  5.96322445135e-15  5.7402606597e-15  6.06080543289e-15  5.48934859863e-15  5.46218211536e-15  5.86197845987e-15  5.54916961499e-15  6.08265712713e-15  6.31457178878e-15  5.35759687013e-15  5.9374304808e-15  6.01904646465e-15  5.74405386018e-15  5.7132705965e-15  5.72663782229e-15  6.59644196726e-15  6.72823916057e-15  6.3053687022e-15  6.72649493187e-15  7.05447069192e-15  6.62224788359e-15  7.29422672897e-15  7.40853749357e-15  6.38940768641e-15  7.07161230004e-15  7.89791184438e-15  7.88771795385e-15  8.94149848029e-15  9.54751183649e-15  9.42139928748e-15  9.37621787722e-15  9.70232960165e-15  1.10027933441e-14  1.22869915778e-14  1.29022934054e-14  1.47098896209e-14  1.65522155733e-14  1.87187258466e-14  2.22016271331e-14  2.5870602401e-14  3.19146763198e-14  3.92423900522e-14  4.95551317476e-14  6.63531076162e-14  9.83650475326e-14  1.80872250106e-13  5.16673803682e-13  1.81017637558e-13  9.8120889333e-14  6.5948216144e-14  4.90643463299e-14  3.83052342635e-14  3.09862307295e-14  2.58352635122e-14  2.16041280847e-14  1.96515114561e-14  1.59814109413e-14  1.45652870718e-14  1.34761664561e-14  1.22983290729e-14  1.12648453553e-14  9.8059852274e-15  9.11870383987e-15  8.55130492966e-15  8.41980979031e-15  7.63279403436e-15  7.49657589575e-15  7.62788509098e-15  7.58097293231e-15  7.56942573231e-15  6.45746185061e-15  6.35975206743e-15  6.41855116675e-15  6.20402548918e-15  5.80012097693e-15
 6.69903501497e-15  6.0572316048e-15  5.80941595146e-15  5.85961516461e-15  5.59996475924e-15  6.39621864538e-15  6.02043177871e-15  6.28398172599e-15  6.33376354427e-15  5.9884012692e-15  5.79707369254e-15  5.58068871036e-15  5.98933437823e-15  5.95525640155e-15  6.22074375815e-15  5.93256415131e-15  5.76682782346e-15  5.91124518395e-15  5.60051687437e-15  5.33337735078e-15  5.19151384581e-15  5.37440224269e-15  5.59485691667e-15  5.53723043619e-15  5.65436419903e-15  5.85261496682e-15  5.51224998742e-15  5.58825183689e-15  5.91280365457e-15  5.36713575683e-15  5.7685874605e-15  5.3441262777e-15  5.43717794449e-15  5.38253511516e-15  5.26940871316e-15  5.58079484815e-15  5.93713442254e-15  5.52052630343e-15  5.32704817219e-15  5.75615041053e-15  5.45901876362e-15  5.13409752035e-15  5.7816639935e-15  5.74466323174e-15  5.99223645754e-15  5.76842239919e-15  5.58792229788e-15  5.63777276187e-15  5.41039536808e-15  5.16571893433e-15  5.75547438801e-15  5.2868577309e-15  5.85947746406e-15  6.49394684371e-15  5.70596401229e-15  6.10484757428e-15  5.71145279118e-15  5.62291493102e-15  5.77452169067e-15  5.49602630477e-15  6.72312571354e-15  6.29909655387e-15  6.28796332682e-15  6.74440448922e-15  6.68723382819e-15  6.38456228791e-15  6.97770117857e-15  7.29309942027e-15  6.40696660419e-15  6.76448747367e-15  7.49883306661e-15  7.47650022436e-15  8.12334446826e-15  8.22206766057e-15  9.17137337712e-15  8.39765769701e-15  9.16400892301e-15  1.00653118147e-14  1.08728389319e-14  1.1937999672e-14  1.38159970326e-14  1.44539395296e-14  1.64104082406e-14  1.93150360045e-14  2.22508142095e-14  2.60856303179e-14  3.16600180734e-14  3.88159516841e-14  4.9271821284e-14  6.65540717444e-14  9.86293210912e-14  1.81017637558e-13  5.17446318031e-13  1.80701395761e-13  9.77202162117e-14  6.51556094773e-14  4.90628927336e-14  3.82043238463e-14  3.09833492899e-14  2.59973898149e-14  2.25111298668e-14  1.90620452468e-14  1.72930550735e-14  1.47339459655e-14  1.35073894649e-14  1.17064735535e-14  1.06391926817e-14  1.02257691872e-14  9.60631563301e-15  8.79082809314e-15  8.02081909023e-15  8.0296486169e-15  7.67275144848e-15  7.26313277869e-15  7.60944043782e-15  6.81178373311e-15  6.54413720025e-15  6.68183861651e-15  6.43968288804e-15  6.15660674396e-15
 6.24072400005e-15  6.2751121073e-15  5.65648707039e-15  6.08237117626e-15  6.18231521564e-15  6.55828430214e-15  6.48380576997e-15  6.08446483338e-15  6.21233741437e-15  5.77504811156e-15  5.56627450027e-15  5.89812150262e-15  5.77338326129e-15  5.71228585222e-15  5.78010873795e-15  6.03696769046e-15  6.39379317221e-15  6.12898870128e-15  5.93918609469e-15  5.79109876281e-15  5.88166900345e-15  5.47799232465e-15  5.62871697956e-15  5.98046783938e-15  5.46667104101e-15  6.37848401598e-15  5.94796395829e-15  6.16047068066e-15  6.27011773862e-15  6.13728544895e-15  6.50802697188e-15  5.45013860778e-15  5.52465735846e-15  5.42620942997e-15  5.2410155129e-15  6.08346079061e-15  6.41303332936e-15  5.73212168919e-15  5.37447480176e-15  5.66744755791e-15  5.56693253826e-15  5.7556805998e-15  6.35160535011e-15  5.45810309999e-15  5.97231543133e-15  5.64811491114e-15  5.3145275925e-15  5.62646346322e-15  5.75020418763e-15  5.39251393168e-15  5.46147360551e-15  5.35294892482e-15  5.4789627351e-15  6.17347983502e-15  5.65466725427e-15  6.47166221477e-15  5.99133160413e-15  5.44598520578e-15  5.68388946155e-15  5.32184401222e-15  6.14332307384e-15  5.78445169332e-15  5.83295163075e-15  5.81434845913e-15  6.07470383205e-15  6.51418359139e-15  6.26436628752e-15  7.04850991606e-15  6.4466087184e-15  7.03513089881e-15  6.52278201722e-15  7.36459002911e-15  7.90365187809e-15  8.1941854785e-15  8.65303089616e-15  8.71764180398e-15  8.82480342197e-15  9.39179036118e-15  9.92615155713e-15  1.09055633874e-14  1.25597267165e-14  1.30122117361e-14  1.44440971231e-14  1.6734249742e-14  1.95405744553e-14  2.26100077566e-14  2.67214446207e-14  3.16908233603e-14  3.87090632113e-14  4.93549556138e-14  6.66638842252e-14  9.8120889333e-14  1.80701395761e-13  5.15946889779e-13  1.79782137375e-13  9.66475733427e-14  6.55082788226e-14  4.90520362971e-14  3.82776890314e-14  3.15523616586e-14  2.65669730247e-14  2.24543484666e-14  1.9770868937e-14  1.69738150079e-14  1.53462386222e-14  1.28199946188e-14  1.15373117852e-14  1.09680440822e-14  1.02979671259e-14  9.24889132264e-15  8.68127234505e-15  8.00023616626e-15  8.04434513029e-15  7.77492776073e-15  8.51025531977e-15  7.37264369062e-15  6.54570048395e-15  6.97098329979e-15  6.95169583809e-15  6.56291066453e-15
 6.44570962064e-15  6.07266803297e-15  6.02292203327e-15  6.13024504878e-15  6.08595148335e-15  6.34951050453e-15  6.14762818091e-15  5.97506068675e-15  5.98733008154e-15  5.74001450474e-15  5.61952397358e-15  5.8109107433e-15  5.99419556163e-15  5.9096724742e-15  6.6095823732e-15  6.3125740141e-15  5.66771735293e-15  5.53838760437e-15  5.57774879614e-15  6.1839644742e-15  5.48896855711e-15  5.4407062957e-15  5.87008212985e-15  6.32547705443e-15  6.30140105204e-15  6.34942388362e-15  5.68490228305e-15  5.89640270031e-15  6.13203212163e-15  5.65347991677e-15  5.79347991769e-15  5.5527169983e-15  5.02709709902e-15  5.38123551577e-15  4.82043592991e-15  5.10507316695e-15  6.17443306801e-15  5.58643406697e-15  5.25550548709e-15  5.39383307457e-15  5.92879025466e-15  5.18576173912e-15  5.94451885203e-15  5.03801456729e-15  6.04628215939e-15  5.44877032984e-15  5.78856739674e-15  5.70123443894e-15  5.93336726435e-15  5.20271169781e-15  5.8501952717e-15  5.71434276212e-15  6.25052712252e-15  6.19160554719e-15  5.51692265135e-15  6.08025789652e-15  5.69578311108e-15  4.74174638549e-15  5.90337477347e-15  5.99275594604e-15  5.73937001681e-15  5.6844262113e-15  5.53108272908e-15  6.3015106305e-15  6.26288981446e-15  6.64823211166e-15  6.60188885488e-15  6.19065448915e-15  6.26251997555e-15  6.67572867302e-15  6.8666642297e-15  6.59228509393e-15  7.31382689381e-15  7.96598498388e-15  7.7555340232e-15  7.6909720268e-15  8.38930628216e-15  8.42217234776e-15  8.96215446655e-15  9.78164045815e-15  1.07035725412e-14  1.16530464832e-14  1.28818962813e-14  1.42855808557e-14  1.63720081826e-14  1.84076749863e-14  2.23499134321e-14  2.58643093369e-14  3.1576450026e-14  3.85918031388e-14  4.95913192878e-14  6.5948216144e-14  9.77202162117e-14  1.79782137375e-13  5.13604570062e-13  1.79130442766e-13  9.7090302641e-14  6.58941451035e-14  4.83903500058e-14  3.83477900486e-14  3.09551339029e-14  2.53538853567e-14  2.17274604296e-14  1.8460731422e-14  1.70586637969e-14  1.42789347596e-14  1.3370624603e-14  1.17471694586e-14  1.11949319337e-14  9.30062811333e-15  9.57291130294e-15  8.0719087604e-15  8.08018285058e-15  8.05635349061e-15  7.94335592615e-15  7.30254452584e-15  7.2936399381e-15  7.34922504318e-15  6.98208507551e-15  6.38564271512e-15
 6.81830446984e-15  6.82463498053e-15  6.55145225108e-15  6.46764047222e-15  5.72506602904e-15  6.00611192653e-15  5.19844535483e-15  5.88027964179e-15  5.68088389115e-15  5.89609990718e-15  6.23397194363e-15  5.69436092719e-15  6.05024162176e-15  5.61946167124e-15  5.35660290692e-15  5.35499014954e-15  5.48506521225e-15  5.6627091757e-15  5.67666103455e-15  6.26885240581e-15  5.84475978552e-15  5.50993534307e-15  6.04842137532e-15  5.9837145079e-15  5.64852669628e-15  5.97718323534e-15  5.61611753821e-15  5.91211517934e-15  6.05496904808e-15  5.72516105379e-15  5.90335027903e-15  5.93487087189e-15  5.05990457156e-15  5.83468796035e-15  5.63805388471e-15  6.150538283e-15  6.17289634928e-15  5.6729568352e-15  5.3931238974e-15  5.30948898272e-15  5.59357023588e-15  5.13101094256e-15  5.74629413724e-15  5.40621972373e-15  6.02596451271e-15  5.91113437455e-15  5.83608474234e-15  5.39896863602e-15  5.34454629226e-15  5.3390483802e-15  5.62869659302e-15  5.14787284117e-15  5.82160276189e-15  5.836075128e-15  5.63774305966e-15  6.00802381982e-15  5.61887393151e-15  5.8443140124e-15  6.02628657438e-15  6.0786172898e-15  6.09750003784e-15  6.07368095064e-15  6.03565940507e-15  6.20882434551e-15  6.22402164513e-15  6.28577630047e-15  6.17451747162e-15  6.28889188223e-15  6.20887728662e-15  6.521172068e-15  6.41648308608e-15  6.25189942731e-15  7.24993441311e-15  7.34161227047e-15  7.43205810748e-15  7.96271450805e-15  8.38382850796e-15  8.24300234213e-15  9.14539430405e-15  8.87218481105e-15  9.52809671737e-15  1.07609740549e-14  1.21006218102e-14  1.31218145989e-14  1.43173777292e-14  1.65864982859e-14  1.91683201273e-14  2.19860872374e-14  2.6246797588e-14  3.13830996308e-14  3.86842433343e-14  4.90643463299e-14  6.51556094773e-14  9.66475733427e-14  1.79130442766e-13  5.13152323838e-13  1.79098338294e-13  9.69310920533e-14  6.50052858022e-14  4.88791472521e-14  3.89842718479e-14  3.07517733258e-14  2.58172648129e-14  2.18802493761e-14  1.95538689331e-14  1.68486708718e-14  1.51698872581e-14  1.29787154145e-14  1.23081453922e-14  1.03497600214e-14  1.03735194837e-14  8.89311879098e-15  9.25774197768e-15  9.06018852546e-15  8.35897614197e-15  7.95609964876e-15  7.03678460207e-15  7.1697134852e-15  7.14830097037e-15  6.86843897948e-15
 6.61399569425e-15  6.77133230167e-15  6.79819513924e-15  6.12025229907e-15  6.22054850965e-15  6.13618496403e-15  5.02793847509e-15  6.18512114115e-15  6.24427789456e-15  5.30949061435e-15  5.92724772097e-15  5.59912002888e-15  6.17615726679e-15  5.51951264059e-15  5.92147747588e-15  5.98647901044e-15  5.65754516806e-15  5.75449840851e-15  5.79550389236e-15  5.62330543387e-15  5.39013565875e-15  5.10461004897e-15  5.50919793027e-15  5.35164676256e-15  5.75659972604e-15  6.08803433927e-15  5.65601469753e-15  5.52387035829e-15  5.3656507948e-15  5.42086886401e-15  5.66561260442e-15  5.60981923255e-15  5.3009672547e-15  5.78157953069e-15  5.38213611073e-15  5.57572252245e-15  6.20968193691e-15  5.67445614956e-15  5.16939013382e-15  5.13767305864e-15  5.67551781722e-15  5.32071320482e-15  5.55852632344e-15  5.84049970886e-15  5.96777053001e-15  6.28142069138e-15  5.94237608234e-15  5.44875055421e-15  5.01910452512e-15  5.82696207953e-15  5.79798321231e-15  5.68209620758e-15  5.87357766587e-15  6.25055514666e-15  6.18408685181e-15  6.20062109463e-15  6.19197934758e-15  5.75839679765e-15  6.34798276552e-15  6.48952737448e-15  6.28250105179e-15  6.32133532134e-15  6.17476623204e-15  6.03022568306e-15  5.54493381142e-15  6.35723881435e-15  6.17374131527e-15  6.06439890901e-15  5.95629134011e-15  6.23690615749e-15  6.58324664421e-15  5.99722082472e-15  6.25011156553e-15  6.20881327927e-15  7.01257882927e-15  7.65160865632e-15  7.7474075891e-15  8.04440802758e-15  9.04432859408e-15  9.16654420717e-15  9.87544026089e-15  9.89999998333e-15  1.10870486553e-14  1.17073581152e-14  1.26899853858e-14  1.44970866783e-14  1.68719286268e-14  1.87790816962e-14  2.1971827678e-14  2.55539546146e-14  3.12736519997e-14  3.83052342635e-14  4.90628927336e-14  6.55082788226e-14  9.7090302641e-14  1.79098338294e-13  5.16566043524e-13  1.80385979063e-13  9.7024521768e-14  6.56450219857e-14  4.92909449682e-14  3.81957973437e-14  3.15138932798e-14  2.58260146677e-14  2.25639116379e-14  1.87824875136e-14  1.67450821209e-14  1.49525612647e-14  1.33795232937e-14  1.20012096737e-14  1.17030616711e-14  1.03034477307e-14  9.82776626815e-15  9.1634580219e-15  8.80076921412e-15  8.6110401304e-15  7.59554861039e-15  7.6821571328e-15  7.58549542054e-15  7.09466386884e-15
 7.0569564235e-15  6.89172176318e-15  6.92936234166e-15  6.99039995426e-15  6.50946351066e-15  5.73180704266e-15  5.64541982827e-15  5.77595333242e-15  5.93942656561e-15  5.37593180242e-15  6.18765691049e-15  5.43956101539e-15  5.30473228395e-15  5.92265712302e-15  5.2323768221e-15  5.60510651303e-15  6.09941275862e-15  6.44708623346e-15  5.792588927e-15  5.55117579647e-15  5.98126650227e-15  5.22283429063e-15  5.61926522132e-15  5.45287251213e-15  5.63514899818e-15  5.50843012999e-15  5.76645647214e-15  5.82978347947e-15  6.05486727882e-15  5.41730693633e-15  6.01580838739e-15  5.15862772668e-15  5.80017782875e-15  6.23493981818e-15  5.39251127978e-15  5.36911316237e-15  5.58027584277e-15  5.25049315921e-15  5.85440848687e-15  5.2591327005e-15  5.3616078777e-15  5.28739551189e-15  5.47924697447e-15  5.62095785569e-15  5.90996016191e-15  5.79142911692e-15  6.02191686836e-15  5.91610179905e-15  5.43347353279e-15  5.82430530854e-15  5.98257416366e-15  5.98912164348e-15  5.91696615999e-15  5.96524084773e-15  5.65277732157e-15  5.10489021392e-15  5.37738514505e-15  5.36775716402e-15  5.92932182966e-15  6.04363830228e-15  5.69185617246e-15  6.42126306206e-15  5.81437063952e-15  6.13721714137e-15  5.63752669458e-15  5.8175375555e-15  6.21398531091e-15  5.90587688008e-15  6.13897786062e-15  6.26579170603e-15  6.47662766124e-15  6.37754242386e-15  6.42726466205e-15  6.99118104397e-15  6.74665899401e-15  7.2511097123e-15  7.65945812034e-15  7.47760840749e-15  7.80830543708e-15  8.20892204305e-15  9.15185340616e-15  9.94453121542e-15  1.03624471696e-14  1.12969291338e-14  1.18398673818e-14  1.33164942366e-14  1.48290148345e-14  1.68018735404e-14  1.89061090928e-14  2.15643793432e-14  2.62016456877e-14  3.09862307295e-14  3.82043238463e-14  4.90520362971e-14  6.58941451035e-14  9.69310920533e-14  1.80385979063e-13  5.14405123169e-13  1.79522965934e-13  9.72671378106e-14  6.5765103316e-14  4.8846064686e-14  3.81257049132e-14  3.12822288095e-14  2.66278370284e-14  2.26555379359e-14  1.91486273932e-14  1.68097121685e-14  1.49184278885e-14  1.33783315401e-14  1.28926549277e-14  1.17385606096e-14  1.07525560647e-14  9.46394136105e-15  9.189684623e-15  8.28966855186e-15  7.80550404578e-15  7.7309487258e-15  6.92673741643e-15  7.3544786982e-15
 7.11226456604e-15  7.38599871953e-15  6.93118522022e-15  6.80383560547e-15  6.7350688998e-15  6.29258887058e-15  6.34280676392e-15  6.20520811722e-15  6.42840474345e-15  5.97318675732e-15  5.68235911728e-15  5.35970299816e-15  5.47970872459e-15  5.95609093806e-15  6.0885894903e-15  5.80832183942e-15  5.75928987499e-15  5.72153040374e-15  5.37966160851e-15  5.5099281266e-15  5.57545143192e-15  5.34567334707e-15  5.98057494605e-15  5.88348420462e-15  5.87288580373e-15  6.37437920265e-15  6.1488129443e-15  5.32974727535e-15  6.04720289314e-15  6.18623792852e-15  6.04541165133e-15  5.55380097456e-15  6.14467099924e-15  6.03646992698e-15  5.76357648082e-15  6.29046816419e-15  5.59392799358e-15  5.53795181993e-15  5.55664102348e-15  5.57012230664e-15  5.84174264787e-15  6.15896797248e-15  5.96047495884e-15  6.07912313733e-15  5.99105153567e-15  5.58951940487e-15  6.13316645836e-15  5.74668047405e-15  5.09030173093e-15  5.85366473694e-15  5.94729403399e-15  5.74095113613e-15  5.67069031712e-15  5.87513919308e-15  6.40969014173e-15  5.86897760509e-15  5.98661089249e-15  5.20370923146e-15  5.81555291596e-15  6.02349382823e-15  5.74710726174e-15  6.35574824105e-15  6.08893396311e-15  6.31128437115e-15  6.07221557621e-15  6.66710461789e-15  5.96314571816e-15  5.56288280362e-15  5.5923713055e-15  5.91098313328e-15  5.87470028708e-15  6.18108922901e-15  6.4052847419e-15  6.41914030615e-15  6.76939859365e-15  6.92394939077e-15  7.40502399154e-15  7.4495649181e-15  8.15953796994e-15  7.89706183974e-15  8.98185825777e-15  9.32428581763e-15  9.58593301327e-15  1.07536816135e-14  1.12457337973e-14  1.16345579531e-14  1.31234746086e-14  1.48129054573e-14  1.67060932803e-14  1.92904304903e-14  2.23180019866e-14  2.58352635122e-14  3.09833492899e-14  3.82776890314e-14  4.83903500058e-14  6.50052858022e-14  9.7024521768e-14  1.79522965934e-13  5.13191945288e-13  1.79646493878e-13  9.76496489689e-14  6.53440408207e-14  4.91966972989e-14  3.82768257895e-14  3.10874820828e-14  2.58491971035e-14  2.19353646386e-14  1.97317318523e-14  1.68484888212e-14  1.51658399194e-14  1.38861058007e-14  1.22168962703e-14  1.14643020355e-14  1.00883189491e-14  1.01286393713e-14  9.0651749678e-15  8.36109649911e-15  8.10294349418e-15  7.68282137078e-15  6.90329322066e-15
 7.45385176823e-15  6.91310480103e-15  6.95359139917e-15  6.93697678301e-15  6.67017590875e-15  6.14551338388e-15  5.95378399766e-15  6.07290243485e-15  5.82806455146e-15  5.81262148841e-15  5.86660154745e-15  6.06333416393e-15  5.46092001544e-15  5.41597592226e-15  5.8056471411e-15  5.97067065911e-15  6.26772993781e-15  5.32574606863e-15  5.64749759595e-15  6.11117302511e-15  6.492238329e-15  5.67437381618e-15  6.08040605937e-15  5.35979732936e-15  6.46105420479e-15  6.46762884666e-15  5.86077821468e-15  6.23583690977e-15  6.18673512802e-15  6.33864179817e-15  5.51902303722e-15  5.88508768522e-15  6.02832944637e-15  5.62697694555e-15  5.70361924587e-15  6.21204058385e-15  5.67454478641e-15  5.76550703879e-15  5.43473172072e-15  5.7726594218e-15  5.81346119454e-15  5.93522535075e-15  5.92524876618e-15  6.1825862574e-15  5.83954034332e-15  5.68243534413e-15  5.91088886107e-15  5.68953213036e-15  5.46337905662e-15  6.0596325072e-15  6.18761683149e-15  5.90750867157e-15  6.00692343409e-15  5.47663963513e-15  5.85120087148e-15  5.52761589965e-15  5.88786038485e-15  5.62752609803e-15  5.99218231034e-15  5.78281099963e-15  6.12556576522e-15  6.04634245082e-15  6.36924266231e-15  5.77883076714e-15  6.41810322471e-15  6.07962688836e-15  5.7385343969e-15  6.07318713449e-15  6.07457318996e-15  6.29657811993e-15  6.76967609029e-15  5.97848512019e-15  5.83302210045e-15  6.59811686549e-15  6.4522067758e-15  7.14756102811e-15  7.04689402262e-15  6.80404137443e-15  7.60033987223e-15  7.50770027589e-15  7.77318186056e-15  8.47719360613e-15  8.81222528423e-15  9.8291044245e-15  1.05208593918e-14  1.09318179737e-14  1.17150631677e-14  1.30764125888e-14  1.46717683128e-14  1.68638751573e-14  1.93429463297e-14  2.16041280847e-14  2.59973898149e-14  3.15523616586e-14  3.83477900486e-14  4.88791472521e-14  6.56450219857e-14  9.72671378106e-14  1.79646493878e-13  5.15015755751e-13  1.80295710274e-13  9.71442335608e-14  6.58320730537e-14  4.99426115954e-14  3.89842301791e-14  3.12973996343e-14  2.63520318412e-14  2.21162325344e-14  1.91810789811e-14  1.70144154059e-14  1.46750479521e-14  1.31748052202e-14  1.18910662365e-14  1.10652831655e-14  1.04010121422e-14  9.5344872012e-15  9.27695293017e-15  8.47982129278e-15  8.92091916566e-15  7.72835124124e-15
 7.5829666555e-15  7.14001189784e-15  7.02263184783e-15  7.14602593821e-15  6.67946723252e-15  6.68526094558e-15  6.91524087276e-15  5.97963633674e-15  5.94602208795e-15  5.8957873376e-15  6.17316687505e-15  6.13135700627e-15  6.45239315385e-15  6.39098968698e-15  6.62682919256e-15  6.16211157206e-15  5.74174469753e-15  5.81688708796e-15  6.10484309093e-15  6.14587163174e-15  5.79488288968e-15  5.5658076574e-15  5.85040396832e-15  5.85522419258e-15  5.89852378463e-15  5.99400983934e-15  5.51301803163e-15  6.15848197646e-15  6.01265437808e-15  6.32916999629e-15  5.91196405421e-15  6.0334014941e-15  6.46664723555e-15  5.88148554855e-15  5.66284105805e-15  5.50176028089e-15  5.71686610215e-15  5.99710750043e-15  5.30260982991e-15  5.33879472234e-15  5.81904954332e-15  6.03661763507e-15  5.6520177574e-15  6.51527847966e-15  5.92538464589e-15  5.44161109581e-15  5.53774993374e-15  5.72929197542e-15  5.45479637158e-15  5.51891814002e-15  6.02640696871e-15  5.84211773441e-15  5.6561946017e-15  5.77035350666e-15  5.92130294053e-15  5.52882374122e-15  5.94643372541e-15  5.21503523977e-15  5.55947345071e-15  5.41331737876e-15  5.84455124687e-15  5.78070438406e-15  5.71161205629e-15  5.64276159813e-15  5.86740793659e-15  6.13918081774e-15  5.44909476528e-15  6.05615047614e-15  6.21964514609e-15  6.03844371222e-15  6.03483401772e-15  6.00944855434e-15  5.77113714947e-15  5.93936188079e-15  6.12405201721e-15  6.20110222309e-15  6.65515870086e-15  7.39955899358e-15  6.94298919933e-15  7.98676229079e-15  8.03244320439e-15  8.48270245838e-15  8.7489558758e-15  9.1222910246e-15  9.40106640571e-15  9.92910737068e-15  1.14391208325e-14  1.2350292653e-14  1.34768306097e-14  1.53790315534e-14  1.71340859042e-14  1.96515114561e-14  2.25111298668e-14  2.65669730247e-14  3.09551339029e-14  3.89842718479e-14  4.92909449682e-14  6.5765103316e-14  9.76496489689e-14  1.80295710274e-13  5.16517758305e-13  1.79667494519e-13  9.83534921398e-14  6.67579629953e-14  4.93374110014e-14  3.88124437968e-14  3.12424275199e-14  2.58115873532e-14  2.2620518912e-14  1.90161408301e-14  1.65613871598e-14  1.45768766025e-14  1.38205739513e-14  1.2448005331e-14  1.07443452767e-14  9.85113538374e-15  9.2826247846e-15  8.63930966775e-15  8.23330367955e-15  7.84628229623e-15
 7.9390676415e-15  7.32268798334e-15  7.05150841013e-15  6.69095985712e-15  6.65856035659e-15  6.24189126251e-15  6.46692236488e-15  6.21742058354e-15  6.13168382769e-15  6.07986934253e-15  5.94807864081e-15  5.90697189154e-15  6.08763339755e-15  5.48980543742e-15  6.01966142786e-15  6.1646406211e-15  6.04902165782e-15  6.31680509903e-15  5.87557425005e-15  5.27062083009e-15  5.69386830247e-15  5.82401780744e-15  5.36270472969e-15  5.83851199893e-15  5.58549683308e-15  5.58628651324e-15  5.75432400066e-15  5.84599611646e-15  5.83481791376e-15  6.0963159908e-15  6.15845039966e-15  5.56709141653e-15  5.94800881299e-15  5.30719186848e-15  5.84625918604e-15  5.55575425215e-15  5.34612829311e-15  5.70020441521e-15  5.31612849782e-15  5.55313313031e-15  5.94041533881e-15  6.23606031025e-15  5.39331630287e-15  5.64107639729e-15  5.6315127778e-15  5.96629999894e-15  5.58643343166e-15  5.33486569527e-15  5.42898231738e-15  5.61203414279e-15  5.21955459746e-15  5.1997053067e-15  5.38857388105e-15  5.5381262436e-15  6.2827755332e-15  5.64259787805e-15  5.70158995711e-15  5.56712117132e-15  5.96009803794e-15  5.41889178568e-15  5.76584383223e-15  5.67934609314e-15  5.74522225973e-15  5.31990115179e-15  6.11422978727e-15  6.30793210045e-15  5.8790873703e-15  5.07293685129e-15  6.24457401168e-15  6.05372833264e-15  6.45397320344e-15  5.85510320009e-15  5.55739557998e-15  6.34045319271e-15  6.02178993248e-15  6.21246917996e-15  6.37830251901e-15  6.94366755549e-15  6.69149689784e-15  6.95787659412e-15  7.25784538641e-15  8.08139007192e-15  8.17373186526e-15  8.71004703531e-15  8.9625743377e-15  9.84027842748e-15  1.02947529073e-14  1.12227368368e-14  1.19274731337e-14  1.34368532658e-14  1.48551878673e-14  1.59814109413e-14  1.90620452468e-14  2.24543484666e-14  2.53538853567e-14  3.07517733258e-14  3.81957973437e-14  4.8846064686e-14  6.53440408207e-14  9.71442335608e-14  1.79667494519e-13  5.13904553862e-13  1.79756031423e-13  9.72432191211e-14  6.62615948246e-14  4.89976459737e-14  3.84223163055e-14  3.14848471842e-14  2.64796659497e-14  2.17980951061e-14  1.85713735655e-14  1.62352537969e-14  1.48046064227e-14  1.31889379428e-14  1.20372253e-14  1.07415126665e-14  9.9049863704e-15  9.41660270165e-15  8.60192586866e-15  7.72915892972e-15
 8.65620482606e-15  7.87194545435e-15  7.4670984074e-15  7.33223475285e-15  6.7675478757e-15  7.24532489699e-15  6.71734767119e-15  6.63158120345e-15  6.44249212884e-15  6.53722529166e-15  6.60692294409e-15  5.81449078104e-15  5.8284890559e-15  5.77653502497e-15  5.95117952888e-15  5.99233989679e-15  6.03061335507e-15  6.31933407767e-15  5.46383190924e-15  5.78908749959e-15  5.78150177361e-15  6.1865444791e-15  5.688473795e-15  5.59168272667e-15  6.02056575135e-15  6.08357215001e-15  5.98887712639e-15  5.1362394992e-15  5.28851075861e-15  5.49162902624e-15  5.60989541224e-15  5.42708768173e-15  5.63081313729e-15  5.80820197885e-15  6.20076874007e-15  6.18385490647e-15  5.52072281823e-15  5.40119800761e-15  5.46729472026e-15  5.77651653635e-15  6.36661800439e-15  6.27851228714e-15  6.04951418156e-15  5.58356529664e-15  5.69680408128e-15  5.21895299776e-15  5.30895608474e-15  5.634244292e-15  6.01465512813e-15  6.08956715462e-15  5.37104134357e-15  5.84061489224e-15  6.05648574508e-15  5.82689739267e-15  6.0095149815e-15  6.11733827815e-15  6.2282601526e-15  5.40396133839e-15  5.42850488769e-15  5.99009213106e-15  5.86098630678e-15  6.15031742325e-15  5.99348300289e-15  6.04903863306e-15  6.23290568719e-15  6.02934983102e-15  5.74261112454e-15  5.40956581021e-15  5.92628889546e-15  6.01359563408e-15  6.35729871663e-15  6.0700527673e-15  5.51594700705e-15  6.40455394646e-15  6.20261414573e-15  6.13799470786e-15  6.52749785123e-15  6.60962538148e-15  6.50290153101e-15  6.74399388533e-15  6.89862112148e-15  7.32616286853e-15  7.48449434135e-15  7.87112504735e-15  8.5386326184e-15  8.86048245624e-15  9.28315726791e-15  1.02361397155e-14  1.09443046407e-14  1.22101633114e-14  1.33670499773e-14  1.45652870718e-14  1.72930550735e-14  1.9770868937e-14  2.17274604296e-14  2.58172648129e-14  3.15138932798e-14  3.81257049132e-14  4.91966972989e-14  6.58320730537e-14  9.83534921398e-14  1.79756031423e-13  5.13200331721e-13  1.79583602105e-13  9.78535599452e-14  6.58393519586e-14  4.94172057368e-14  3.83888321291e-14  3.14209662272e-14  2.6135139706e-14  2.30948569996e-14  1.91953555767e-14  1.65436911462e-14  1.46830194715e-14  1.34318111477e-14  1.18285250118e-14  1.0965394831e-14  1.03357675509e-14  9.24381849968e-15  8.88843047585e-15
 8.84704522461e-15  8.13432089435e-15  8.22648698858e-15  7.22342585774e-15  6.82995494729e-15  7.03064765147e-15  6.61637845833e-15  6.42701012088e-15  5.94961394855e-15  6.68467551549e-15  6.7841811249e-15  6.4547921429e-15  6.36606664767e-15  5.65873033753e-15  6.06133273383e-15  6.75389301724e-15  6.01088314524e-15  6.30068319457e-15  6.17530040498e-15  6.4613802734e-15  6.03456754921e-15  6.08434775508e-15  6.62593866032e-15  5.93126589716e-15  5.79402004772e-15  6.1868887416e-15  6.74514058938e-15  5.76395859545e-15  5.60774389595e-15  5.61398446718e-15  5.44395943593e-15  6.24767694607e-15  5.81913747927e-15  5.72870814929e-15  6.03551160807e-15  6.21290429355e-15  5.63465082806e-15  5.97897933171e-15  5.46892819451e-15  5.74949277148e-15  5.56526992801e-15  5.25017325401e-15  5.3332566528e-15  5.83565659299e-15  5.73375099302e-15  5.49894753208e-15  5.51831565723e-15  5.4773024639e-15  5.88693505592e-15  5.56408652383e-15  5.57879480497e-15  6.02312380191e-15  6.30337018615e-15  5.73413505724e-15  5.6230892005e-15  5.82363899656e-15  5.26846562626e-15  5.47294177292e-15  5.5980001496e-15  5.85113469637e-15  6.11622747148e-15  5.94097665971e-15  6.14169181433e-15  5.86494815626e-15  6.13735545988e-15  5.44563004562e-15  5.87877833038e-15  5.8253831571e-15  6.15717807758e-15  6.0569084463e-15  6.28277519886e-15  5.73066742867e-15  5.26894038987e-15  6.13942032988e-15  5.75519797055e-15  6.06503111758e-15  6.22457577906e-15  6.84735920195e-15  6.61716722631e-15  7.0792741993e-15  7.15463080585e-15  8.12370031667e-15  7.42796907178e-15  7.74724165216e-15  7.94981847727e-15  8.07673010905e-15  8.79734640456e-15  9.42487475852e-15  1.04235326464e-14  1.12719612897e-14  1.16814063285e-14  1.34761664561e-14  1.47339459655e-14  1.69738150079e-14  1.8460731422e-14  2.18802493761e-14  2.58260146677e-14  3.12822288095e-14  3.82768257895e-14  4.99426115954e-14  6.67579629953e-14  9.72432191211e-14  1.79583602105e-13  5.13897471131e-13  1.79517858817e-13  9.69630157501e-14  6.64224370248e-14  4.88870036281e-14  3.84177011027e-14  3.14171213889e-14  2.62334589762e-14  2.14039926891e-14  1.88011305677e-14  1.65762381504e-14  1.44058745584e-14  1.32009305788e-14  1.20123560931e-14  1.1301595692e-14  1.0573055595e-14  9.59829262092e-15
 9.12071031645e-15  8.71110079558e-15  8.66522012355e-15  8.57610584968e-15  8.01210173982e-15  7.27520466092e-15  7.30320831957e-15  7.26682252013e-15  6.54515544132e-15  6.53128212039e-15  6.28918507414e-15  6.30637497796e-15  6.2769077022e-15  5.96682295035e-15  6.46943627507e-15  6.10101564225e-15  6.02073628613e-15  5.95757477298e-15  6.14432476107e-15  6.00906285973e-15  5.4540049186e-15  5.73344784094e-15  5.60341976719e-15  5.07485593375e-15  5.29897231239e-15  5.68817761514e-15  5.97540942094e-15  5.67765422901e-15  5.10652997161e-15  5.76209189507e-15  5.69613517252e-15  5.63275942851e-15  5.7464999562e-15  6.07072094607e-15  6.17240183954e-15  5.77667520711e-15  5.90735353829e-15  5.62409064914e-15  5.40301163874e-15  5.72740426456e-15  5.43014264693e-15  5.50906774444e-15  5.5254659505e-15  5.82951893535e-15  5.33806055409e-15  5.28198306581e-15  5.69950749016e-15  5.70675517813e-15  5.77764120456e-15  5.6970665489e-15  5.92749728175e-15  5.69348310586e-15  5.8948867827e-15  5.8045779963e-15  5.86825101363e-15  6.04924788902e-15  6.41540201667e-15  6.14926675945e-15  6.10974939043e-15  5.97597767752e-15  6.27729320494e-15  6.21476131047e-15  6.30765899801e-15  5.59033201697e-15  5.01056822368e-15  5.23512310976e-15  5.74458897217e-15  5.93013664056e-15  5.7017844804e-15  6.42596806322e-15  6.428304928e-15  5.60483926564e-15  5.177598837e-15  5.74654954226e-15  5.55022967074e-15  6.25831077979e-15  6.30971625556e-15  6.4086404127e-15  6.68834452688e-15  7.01737804782e-15  7.28558766707e-15  7.70005987449e-15  6.98772468878e-15  7.48707170634e-15  7.57674623753e-15  8.30354730438e-15  9.22964026172e-15  9.22510066159e-15  9.93620370779e-15  1.00949012431e-14  1.1314325871e-14  1.22983290729e-14  1.35073894649e-14  1.53462386222e-14  1.70586637969e-14  1.95538689331e-14  2.25639116379e-14  2.66278370284e-14  3.10874820828e-14  3.89842301791e-14  4.93374110014e-14  6.62615948246e-14  9.78535599452e-14  1.79517858817e-13  5.14749426798e-13  1.80190312143e-13  9.76694528156e-14  6.59677808532e-14  4.91867789293e-14  3.92058759144e-14  3.1844551651e-14  2.58921087464e-14  2.20638309841e-14  1.87128043088e-14  1.69429281748e-14  1.45364470424e-14  1.31355623548e-14  1.19332275236e-14  1.09466240085e-14  1.01456220252e-14
 1.03147204682e-14  9.9136792342e-15  8.92473242393e-15  8.35291931555e-15  8.0816797785e-15  7.13367470952e-15  7.30148177685e-15  7.0096193873e-15  7.0552375033e-15  7.14024284188e-15  6.4423213242e-15  6.48149267284e-15  6.22924689722e-15  6.44887562253e-15  5.85840794502e-15  5.99779585245e-15  6.10666648332e-15  5.60088525046e-15  5.70838675304e-15  6.13521423399e-15  6.00069497554e-15  5.87728554676e-15  5.7417660567e-15  5.28220665505e-15  5.59201533225e-15  5.48082217611e-15  5.97369635381e-15  5.38122480995e-15  5.73072799572e-15  5.45203016665e-15  5.33509824707e-15  5.56700160814e-15  5.34968033047e-15  6.42561454191e-15  6.30729310615e-15  5.92686226172e-15  5.79121950641e-15  6.00399549781e-15  5.68415672797e-15  5.98095743182e-15  5.53287678747e-15  5.8599648864e-15  5.45965295339e-15  6.01698549271e-15  5.44526329858e-15  6.10499369288e-15  5.27843170166e-15  5.24377294538e-15  5.53059794571e-15  5.87104081102e-15  5.80330682518e-15  6.01431550768e-15  5.92080507573e-15  6.04042787503e-15  6.00199964781e-15  5.52012673876e-15  5.7868204033e-15  6.215023082e-15  5.67941707177e-15  5.74875859294e-15  6.06468419904e-15  5.7895424438e-15  6.21590315559e-15  5.85370084452e-15  5.47714017681e-15  5.48140054225e-15  5.57387447285e-15  5.3031392676e-15  5.10886243744e-15  5.32241370063e-15  5.25749319319e-15  5.51108048869e-15  5.13208746401e-15  5.62844826748e-15  5.07482371809e-15  5.49148039463e-15  5.68382583285e-15  5.92310298705e-15  6.53838939893e-15  6.49464144233e-15  6.47812018257e-15  6.82617382274e-15  7.10460033681e-15  7.59036306337e-15  7.35335821252e-15  7.48979677329e-15  7.87254255976e-15  8.54108729926e-15  8.55212869343e-15  8.98012709703e-15  1.04693401959e-14  1.12648453553e-14  1.17064735535e-14  1.28199946188e-14  1.42789347596e-14  1.68486708718e-14  1.87824875136e-14  2.26555379359e-14  2.58491971035e-14  3.12973996343e-14  3.88124437968e-14  4.89976459737e-14  6.58393519586e-14  9.69630157501e-14  1.80190312143e-13  5.1586216987e-13  1.80242696371e-13  9.76079552121e-14  6.62160414226e-14  4.95457385331e-14  3.91226565854e-14  3.20306652074e-14  2.62790099756e-14  2.27022213302e-14  1.92786668679e-14  1.66174451942e-14  1.49549903783e-14  1.25688520032e-14  1.18480357899e-14  1.10358286973e-14
 1.0830754812e-14  9.97056585825e-15  9.34534970202e-15  8.7804160696e-15  8.04367609986e-15  8.24977336189e-15  7.21408797681e-15  6.95990612352e-15  6.94496256526e-15  7.52723345551e-15  6.99268775934e-15  6.36815077822e-15  6.92600225032e-15  7.12457268487e-15  6.21987876422e-15  6.37992469619e-15  6.03027645514e-15  5.47231577127e-15  5.6889116032e-15  5.86762764323e-15  5.18086229716e-15  5.04744929172e-15  5.56167762442e-15  5.71034861625e-15  6.18924495936e-15  5.71875482107e-15  6.27619800047e-15  5.88811771766e-15  6.05391182419e-15  5.77873438799e-15  5.44425671555e-15  5.66976543204e-15  5.73898311658e-15  5.97168940953e-15  6.28090252958e-15  5.6969819062e-15  5.46769917831e-15  5.3023350808e-15  5.52298526875e-15  5.93225727791e-15  6.11535003402e-15  5.84549549895e-15  6.07172934197e-15  5.85518615187e-15  5.58902521274e-15  5.21566861449e-15  5.58298406549e-15  5.68731694435e-15  5.21243108824e-15  5.69383953348e-15  5.41279551615e-15  5.8345421093e-15  5.43783115958e-15  5.98681580405e-15  6.15194486786e-15  5.76882030273e-15  6.31261229877e-15  5.60234082921e-15  5.2166912708e-15  6.06829949729e-15  6.21226700287e-15  5.450000933e-15  5.60952941928e-15  5.36378146056e-15  5.33849052754e-15  5.59892697061e-15  5.65633963533e-15  5.3207787837e-15  5.39300367461e-15  5.82863087946e-15  5.80907423852e-15  5.2572802516e-15  5.34723119308e-15  5.72696403191e-15  5.65170108775e-15  5.49913412079e-15  6.02908697226e-15  6.47863107035e-15  5.92102241578e-15  6.47162549431e-15  6.90198827084e-15  6.96779584985e-15  7.06305581567e-15  6.85336024129e-15  6.80098174344e-15  6.73487913108e-15  7.6975126108e-15  7.49597306586e-15  8.47675688078e-15  9.14947380801e-15  9.87269286529e-15  9.8059852274e-15  1.06391926817e-14  1.15373117852e-14  1.3370624603e-14  1.51698872581e-14  1.67450821209e-14  1.91486273932e-14  2.19353646386e-14  2.63520318412e-14  3.12424275199e-14  3.84223163055e-14  4.94172057368e-14  6.64224370248e-14  9.76694528156e-14  1.80242696371e-13  5.15402466333e-13  1.8010471195e-13  9.78474792904e-14  6.64122018271e-14  5.01257059787e-14  3.89266697695e-14  3.14654797899e-14  2.67554102633e-14  2.27021795109e-14  1.93147813237e-14  1.65511437597e-14  1.4249341193e-14  1.27413691166e-14  1.19551851232e-14
 1.18910098487e-14  1.12205478765e-14  1.02519609212e-14  9.12633120515e-15  8.23437824261e-15  8.07260022575e-15  7.92192780507e-15  7.31579915274e-15  7.38105465676e-15  7.16772971967e-15  7.06843752552e-15  6.59103793286e-15  7.20880892361e-15  6.9703885377e-15  6.67561432309e-15  6.63895143725e-15  6.52832315689e-15  6.19666187929e-15  6.07320901434e-15  5.85264628483e-15  5.59318087846e-15  5.6078007735e-15  5.98815736965e-15  5.48283138701e-15  5.86412765164e-15  6.25310355226e-15  6.23900912747e-15  5.69289332878e-15  6.15358935478e-15  5.50238352828e-15  5.90455252703e-15  5.64097322667e-15  5.31469888989e-15  5.81929845588e-15  6.09743802743e-15  5.88420009855e-15  5.88028337391e-15  5.6704823566e-15  5.5855566463e-15  6.11229844708e-15  6.04760225678e-15  6.05405808798e-15  5.73019081505e-15  5.35176971355e-15  5.41227294566e-15  5.40030162e-15  5.72648071426e-15  5.8039456066e-15  5.57975716894e-15  5.61993603859e-15  5.15006914701e-15  6.23644714455e-15  5.36373254206e-15  5.57762084338e-15  6.17561434952e-15  6.48757022733e-15  6.28668387253e-15  6.16486308062e-15  5.66019413167e-15  6.43075128071e-15  5.887664441e-15  5.98418275693e-15  5.76469426334e-15  5.45825393848e-15  5.20587428878e-15  5.32934681725e-15  5.70642036652e-15  5.35900842977e-15  5.79346744171e-15  5.73768507001e-15  5.53493691052e-15  5.62369289242e-15  5.29811372519e-15  5.72235179525e-15  5.9415287033e-15  5.20060221686e-15  5.75820844212e-15  6.36065222452e-15  6.26946504594e-15  6.36197169306e-15  6.68497850414e-15  6.94125809153e-15  7.07859487253e-15  6.55366088644e-15  6.5033220436e-15  6.90477662095e-15  6.88815831253e-15  7.36566427934e-15  8.39947990181e-15  8.24473127557e-15  9.02155840797e-15  9.11870383987e-15  1.02257691872e-14  1.09680440822e-14  1.17471694586e-14  1.29787154145e-14  1.49525612647e-14  1.68097121685e-14  1.97317318523e-14  2.21162325344e-14  2.58115873532e-14  3.14848471842e-14  3.83888321291e-14  4.88870036281e-14  6.59677808532e-14  9.76079552121e-14  1.8010471195e-13  5.15336889229e-13  1.80103301768e-13  9.78953466382e-14  6.61823741919e-14  4.88475474442e-14  3.85171952899e-14  3.13582563056e-14  2.65137179542e-14  2.2542234745e-14  1.97781069216e-14  1.63146817622e-14  1.47952612103e-14  1.325499436e-14
 1.30151841625e-14  1.25890913833e-14  1.11008828697e-14  9.59145164691e-15  9.00616458294e-15  9.49102334686e-15  9.06771229155e-15  8.39987933188e-15  7.73346203876e-15  6.80244754846e-15  6.8518340217e-15  6.51724745682e-15  6.96707641735e-15  6.18682130038e-15  6.52051732808e-15  6.42081037675e-15  6.29746392935e-15  5.96029053239e-15  6.1946295746e-15  5.71528636785e-15  5.93578178622e-15  5.91814224762e-15  6.14363244324e-15  5.99896455515e-15  5.74804198409e-15  6.20309249824e-15  6.40166735398e-15  5.98000837955e-15  5.98350550341e-15  5.88208396352e-15  5.66074834541e-15  5.77598231369e-15  5.20158082612e-15  6.03233234702e-15  5.77297503747e-15  6.02867600029e-15  5.65129434137e-15  5.80190828364e-15  5.499201955e-15  5.59844742271e-15  6.1380490184e-15  5.74015139436e-15  5.52487539698e-15  5.57593611491e-15  5.51828203555e-15  5.52328532612e-15  4.89839382993e-15  5.20605973765e-15  5.00621948345e-15  5.48770311729e-15  5.63498732332e-15  6.03299011e-15  5.84091233623e-15  5.68449463339e-15  6.07612755722e-15  5.74442149921e-15  6.17957618039e-15  6.06590222639e-15  5.55718472962e-15  5.80382129998e-15  6.21581048799e-15  6.10811361598e-15  5.88676594579e-15  5.56255916731e-15  5.60012226724e-15  5.21321467841e-15  5.39724297682e-15  5.86549955015e-15  6.28366277073e-15  5.93156730405e-15  6.46298838249e-15  5.77574622178e-15  5.5558822405e-15  6.05180085619e-15  5.87760165535e-15  5.73766636283e-15  6.26580386007e-15  6.23855291323e-15  6.00483031754e-15  6.41896583885e-15  6.63293690903e-15  6.89211886124e-15  6.74295177908e-15  6.14522507812e-15  6.61405177277e-15  6.58786069979e-15  7.22569845535e-15  7.48592545078e-15  8.3491200874e-15  8.03039966516e-15  8.12183582794e-15  8.55130492966e-15  9.60631563301e-15  1.02979671259e-14  1.11949319337e-14  1.23081453922e-14  1.33795232937e-14  1.49184278885e-14  1.68484888212e-14  1.91810789811e-14  2.2620518912e-14  2.64796659497e-14  3.14209662272e-14  3.84177011027e-14  4.91867789293e-14  6.62160414226e-14  9.78474792904e-14  1.80103301768e-13  5.14208519138e-13  1.79441354318e-13  9.725700712e-14  6.5814557995e-14  4.94067422426e-14  3.78723045991e-14  3.10966682885e-14  2.55583267439e-14  2.19882044238e-14  1.8286071406e-14  1.61642669449e-14  1.46107468028e-14
 1.52080423394e-14  1.33764129932e-14  1.19317723167e-14  1.05807566082e-14  9.94415587036e-15  9.94365152428e-15  9.65269924502e-15  9.2577663538e-15  8.65740041485e-15  7.87875654712e-15  8.13405434159e-15  7.67247376389e-15  7.48948232482e-15  7.08390326521e-15  6.9600661152e-15  6.36332395389e-15  5.92873915717e-15  6.13400573083e-15  6.15905899645e-15  5.49997191059e-15  5.35847752808e-15  5.57250547792e-15  6.11667594104e-15  5.15617649657e-15  5.73503517281e-15  5.67109011523e-15  5.57787848447e-15  5.37556793034e-15  5.2200371821e-15  5.2472647423e-15  5.68746318257e-15  5.14190770339e-15  5.23925952143e-15  5.90035886698e-15  5.44437384574e-15  5.51048877907e-15  5.6521438688e-15  5.84211172646e-15  5.60333859305e-15  5.52256014099e-15  5.94782745182e-15  5.78034864418e-15  5.97238158283e-15  5.07862321009e-15  5.58112023213e-15  5.39466104832e-15  5.63521186747e-15  5.91479301087e-15  6.09407154244e-15  5.86526900181e-15  5.18842459117e-15  5.46043890979e-15  5.13447175704e-15  5.40881094249e-15  5.45844133438e-15  5.91960765748e-15  6.05561088981e-15  5.62959297245e-15  5.69038634696e-15  5.6792944084e-15  5.75828887909e-15  6.1020385916e-15  5.86694121189e-15  6.05312078076e-15  5.46061184963e-15  6.00675090513e-15  5.61188033235e-15  5.54109153083e-15  5.43992321337e-15  5.60417513059e-15  5.33125672306e-15  5.95013904892e-15  5.54917064342e-15  5.86773380062e-15  5.80752391651e-15  5.84450516908e-15  6.52835975526e-15  5.82451757864e-15  6.47927317439e-15  6.25099482534e-15  6.63371872e-15  6.70328160524e-15  6.35558602621e-15  6.54457762242e-15  6.97953553678e-15  6.18252289249e-15  6.7986255461e-15  6.80173566253e-15  7.57541186434e-15  7.73146432118e-15  7.83977030966e-15  8.41980979031e-15  8.79082809314e-15  9.24889132264e-15  9.30062811333e-15  1.03497600214e-14  1.20012096737e-14  1.33783315401e-14  1.51658399194e-14  1.70144154059e-14  1.90161408301e-14  2.17980951061e-14  2.6135139706e-14  3.14171213889e-14  3.92058759144e-14  4.95457385331e-14  6.64122018271e-14  9.78953466382e-14  1.79441354318e-13  5.15922187147e-13  1.8069300027e-13  9.79405394847e-14  6.62952882519e-14  4.89026733698e-14  3.86225759931e-14  3.10565733234e-14  2.62299390566e-14  2.18126128065e-14  1.83249579681e-14  1.60330757768e-14
 1.60729448874e-14  1.44336004513e-14  1.29889150328e-14  1.17053291166e-14  1.0842639105e-14  1.04912196576e-14  1.00828474726e-14  9.39521590497e-15  8.5914171518e-15  8.07312944226e-15  7.82820472625e-15  8.03346448916e-15  7.2710950326e-15  7.16481843644e-15  7.27066330979e-15  6.45380608572e-15  6.442057135e-15  6.22358172816e-15  6.38376390993e-15  5.83943192865e-15  5.40422992947e-15  5.730077119e-15  5.93927225388e-15  5.7422139758e-15  5.03592364251e-15  5.86555538203e-15  5.80090366781e-15  5.92731338533e-15  5.83922739631e-15  5.61419229994e-15  6.12922645141e-15  5.64897524331e-15  5.14292944691e-15  5.70763089052e-15  5.25472595086e-15  5.69634643044e-15  5.36747942439e-15  5.78611879715e-15  5.38383891954e-15  5.67574934828e-15  5.91484075928e-15  6.20395450111e-15  6.11237642362e-15  4.79001424556e-15  5.3344554387e-15  5.25836319094e-15  5.76559651941e-15  5.54762989717e-15  5.20113836651e-15  5.55501459658e-15  5.01447900855e-15  5.43041220142e-15  5.4849496103e-15  5.72415525291e-15  5.70298226221e-15  5.79848909995e-15  5.72247811422e-15  5.37165673171e-15  5.29290443249e-15  5.32265307746e-15  5.75928770929e-15  5.43364210288e-15  5.76256236326e-15  5.67953564525e-15  5.04462781584e-15  5.75797196559e-15  5.25156390577e-15  5.48743038824e-15  5.53700156616e-15  6.11214376603e-15  5.03817537247e-15  5.52762834611e-15  5.45928088093e-15  5.9060541505e-15  5.8857579818e-15  6.13972952927e-15  5.9232148874e-15  5.57433807521e-15  5.79886834673e-15  5.6495150463e-15  5.64625968886e-15  5.92038005559e-15  5.83288235669e-15  6.09115096778e-15  6.88267780742e-15  6.83507658414e-15  6.97616648283e-15  7.28235335276e-15  7.42764542843e-15  8.3036356029e-15  7.56431728022e-15  7.63279403436e-15  8.02081909023e-15  8.68127234505e-15  9.57291130294e-15  1.03735194837e-14  1.17030616711e-14  1.28926549277e-14  1.38861058007e-14  1.46750479521e-14  1.65613871598e-14  1.85713735655e-14  2.30948569996e-14  2.62334589762e-14  3.1844551651e-14  3.91226565854e-14  5.01257059787e-14  6.61823741919e-14  9.725700712e-14  1.8069300027e-13  5.16891515493e-13  1.79974374216e-13  9.74596705598e-14  6.58237550558e-14  4.91352769247e-14  3.83254663513e-14  3.20886781888e-14  2.57414468657e-14  2.11443093687e-14  1.901514469e-14
 1.88809259028e-14  1.66341737615e-14  1.48882131297e-14  1.3784147268e-14  1.1946398998e-14  1.06670653439e-14  1.06179498252e-14  9.17077394809e-15  8.87727181415e-15  8.52790807399e-15  7.96906087434e-15  7.96773777226e-15  7.36977673447e-15  7.32773618265e-15  7.14443456406e-15  6.4407831445e-15  6.52420069635e-15  7.09612466474e-15  6.52464535447e-15  6.45257740799e-15  6.73910960526e-15  5.95629014628e-15  6.30629575408e-15  6.65537046455e-15  5.9113990117e-15  6.30572984849e-15  5.45609809536e-15  5.71353844724e-15  5.45756537465e-15  5.17080565719e-15  5.98771370248e-15  6.02570496934e-15  5.8897683815e-15  6.25894736761e-15  6.14027267208e-15  5.76861849388e-15  5.66082172308e-15  5.96542745533e-15  5.71235005459e-15  5.46275745114e-15  5.6700509001e-15  5.47352310219e-15  6.02478422457e-15  5.39358769953e-15  5.2494615388e-15  5.39638657183e-15  5.66901639116e-15  5.99911725205e-15  5.71207272334e-15  4.94970812588e-15  5.31219646243e-15  5.31250069749e-15  5.01773939456e-15  5.47567308946e-15  5.33832661266e-15  5.37042441018e-15  5.73011546197e-15  5.46510467313e-15  5.07346130716e-15  5.587241226e-15  5.76854877025e-15  5.68870113718e-15  6.20136397448e-15  5.9911998534e-15  5.13685922166e-15  5.03884963434e-15  5.54309640149e-15  5.65337484496e-15  5.91148082645e-15  6.19072341245e-15  5.97076469169e-15  6.4329663604e-15  5.72858705855e-15  6.11746570168e-15  5.52546860882e-15  6.54158049236e-15  6.48026929669e-15  6.11359684658e-15  6.24046875814e-15  5.84652885525e-15  5.99335241211e-15  5.90471646677e-15  5.69803379241e-15  5.95913320044e-15  6.2017602443e-15  6.82057632366e-15  6.35910259441e-15  6.82024527258e-15  7.49186990485e-15  7.57716334918e-15  7.33922660833e-15  7.49657589575e-15  8.0296486169e-15  8.00023616626e-15  8.0719087604e-15  8.89311879098e-15  1.03034477307e-14  1.17385606096e-14  1.22168962703e-14  1.31748052202e-14  1.45768766025e-14  1.62352537969e-14  1.91953555767e-14  2.14039926891e-14  2.58921087464e-14  3.20306652074e-14  3.89266697695e-14  4.88475474442e-14  6.5814557995e-14  9.79405394847e-14  1.79974374216e-13  5.14693440459e-13  1.80162135525e-13  9.76334819865e-14  6.60372079844e-14  4.89807595415e-14  3.88601236345e-14  3.19218482975e-14  2.58365569506e-14  2.22135377914e-14
 2.20500883097e-14  1.85786792307e-14  1.64328700494e-14  1.49716619263e-14  1.30266118475e-14  1.18333914001e-14  1.14414547135e-14  9.67315398162e-15  8.81997351377e-15  8.5389375912e-15  8.51128568701e-15  7.97728147416e-15  7.60108854591e-15  7.31548884951e-15  7.44558208667e-15  6.34854657309e-15  6.47969715884e-15  6.27278661586e-15  6.52472470457e-15  6.61992233771e-15  6.03792195394e-15  5.79127304835e-15  5.45861055791e-15  5.19795358613e-15  6.09589082961e-15  5.80501496446e-15  5.44766180934e-15  5.74379155453e-15  5.88751982333e-15  5.52454268475e-15  6.1375541807e-15  5.97800926964e-15  6.1939916923e-15  5.93336612432e-15  5.6470576552e-15  5.40572565079e-15  5.28709206452e-15  5.41816516147e-15  5.73150152983e-15  6.19779410379e-15  6.06194983289e-15  5.69237227775e-15  5.86048735057e-15  5.15815669553e-15  5.53175269139e-15  5.53074194737e-15  5.7827119568e-15  5.0942725399e-15  5.3309007434e-15  5.41626624438e-15  5.5212195774e-15  5.19235856058e-15  5.03963153556e-15  5.05994466647e-15  5.47620253498e-15  5.65512681376e-15  5.54930733696e-15  5.77016385322e-15  5.47866972398e-15  5.89631006089e-15  5.91454145826e-15  6.44561292607e-15  6.20539012723e-15  6.0316688669e-15  5.1285942081e-15  5.31682652021e-15  5.62579833573e-15  4.91885153259e-15  5.23510486481e-15  5.355924028e-15  5.54577514329e-15  5.74099350095e-15  5.50736226881e-15  6.0762442037e-15  5.3945078203e-15  6.0821278201e-15  6.13146780015e-15  5.54660101922e-15  5.77389686525e-15  5.96286642178e-15  6.08250724252e-15  6.55726709932e-15  6.05851594599e-15  5.96490894444e-15  6.21758339606e-15  6.57229818629e-15  6.46596710305e-15  7.12557610552e-15  7.54093503106e-15  7.55640837054e-15  8.0818276588e-15  7.62788509098e-15  7.67275144848e-15  8.04434513029e-15  8.08018285058e-15  9.25774197768e-15  9.82776626815e-15  1.07525560647e-14  1.14643020355e-14  1.18910662365e-14  1.38205739513e-14  1.48046064227e-14  1.65436911462e-14  1.88011305677e-14  2.20638309841e-14  2.62790099756e-14  3.14654797899e-14  3.85171952899e-14  4.94067422426e-14  6.62952882519e-14  9.74596705598e-14  1.80162135525e-13  5.15394863006e-13  1.79885614789e-13  9.74468324642e-14  6.60385479703e-14  4.92310185625e-14  3.81788893585e-14  3.11822706693e-14  2.62083200083e-14
 2.62493093041e-14  2.18669670477e-14  1.93557278351e-14  1.65367284305e-14  1.44945119079e-14  1.34050114921e-14  1.26073440101e-14  1.08612590157e-14  9.39331130494e-15  9.80245429391e-15  9.30364737573e-15  8.41815547192e-15  7.37963417622e-15  7.25884902211e-15  7.41102365018e-15  6.71792521278e-15  6.03296101749e-15  6.82819188219e-15  6.37579049377e-15  6.86950402457e-15  6.79239155567e-15  5.99313681695e-15  6.04942481768e-15  5.4321090527e-15  5.93405448836e-15  5.91046887273e-15  6.03704100435e-15  6.10255454042e-15  6.0189761724e-15  6.22985276162e-15  5.95211330033e-15  5.99481661019e-15  6.30140679017e-15  6.45357607504e-15  6.49563453193e-15  6.21444735248e-15  5.65481862682e-15  5.8232428484e-15  5.30148176075e-15  6.12157341267e-15  6.20545541791e-15  5.47744873259e-15  5.49933465005e-15  5.01308405587e-15  5.5082261074e-15  5.30017393998e-15  5.41730471604e-15  5.33373672042e-15  4.990455059e-15  5.30353403239e-15  5.55919761257e-15  5.97328680111e-15  5.53810618226e-15  5.92603615619e-15  5.48639687163e-15  5.38866585719e-15  5.83464247977e-15  6.09287811553e-15  5.66661969121e-15  6.02869100079e-15  5.55053739091e-15  5.89821353658e-15  6.0653532567e-15  5.78577411111e-15  5.9744290066e-15  5.73709622931e-15  5.9692706243e-15  5.91609084312e-15  5.89877321057e-15  6.0669836367e-15  5.27844787953e-15  6.03457929815e-15  5.50344468399e-15  5.94491133881e-15  5.68570872021e-15  5.81624116193e-15  6.07306285961e-15  5.65247653882e-15  6.03598804764e-15  5.50358744953e-15  6.63971872116e-15  6.36960931401e-15  6.39690401626e-15  6.55024218875e-15  6.72610286155e-15  6.54024434739e-15  6.17826632504e-15  6.83044600278e-15  6.99126043481e-15  7.6399690647e-15  7.03916532934e-15  7.58097293231e-15  7.26313277869e-15  7.77492776073e-15  8.05635349061e-15  9.06018852546e-15  9.1634580219e-15  9.46394136105e-15  1.00883189491e-14  1.10652831655e-14  1.2448005331e-14  1.31889379428e-14  1.46830194715e-14  1.65762381504e-14  1.87128043088e-14  2.27022213302e-14  2.67554102633e-14  3.13582563056e-14  3.78723045991e-14  4.89026733698e-14  6.58237550558e-14  9.76334819865e-14  1.79885614789e-13  5.1351564603e-13  1.7941364919e-13  9.75136125186e-14  6.61744701556e-14  4.90370926775e-14  3.85503744681e-14  3.16600945358e-14
 3.20146041397e-14  2.56211300577e-14  2.20858039266e-14  1.88418798632e-14  1.66258810894e-14  1.46807407043e-14  1.33059867689e-14  1.15488264308e-14  1.02889767987e-14  1.02261791649e-14  9.3138889032e-15  8.63917558069e-15  8.78808191389e-15  8.01761871072e-15  7.86663101893e-15  7.51614147224e-15  6.8627243103e-15  6.66097701124e-15  6.67961468471e-15  6.57767621322e-15  6.49091855174e-15  6.37642686233e-15  6.29386748605e-15  5.36123687255e-15  6.27889945402e-15  6.13983474445e-15  6.62401513113e-15  6.59305377166e-15  5.73812208336e-15  6.01602943211e-15  6.26902196377e-15  6.05230872075e-15  6.4031590027e-15  6.37106192116e-15  6.70201054392e-15  6.25452748125e-15  5.98289266263e-15  6.148377372e-15  5.76485972359e-15  5.85155248115e-15  5.62923575948e-15  5.5972663336e-15  5.64602516334e-15  5.79506037292e-15  5.36261275124e-15  5.60376301166e-15  5.5377132345e-15  5.16310369995e-15  4.8160151636e-15  5.23178247348e-15  4.97297461027e-15  5.49577621659e-15  5.40800963493e-15  5.61691218521e-15  5.8296943269e-15  5.94469902123e-15  5.76857097609e-15  5.76408904929e-15  5.96856596403e-15  5.97428374512e-15  5.796127825e-15  5.84549876877e-15  5.65908532935e-15  5.82845201182e-15  5.94143785637e-15  5.52946824077e-15  5.85517997221e-15  5.19423715329e-15  5.84290315666e-15  5.87242596445e-15  5.49904880648e-15  6.0615508946e-15  5.88160799061e-15  5.89112155443e-15  6.24981250755e-15  5.83315738477e-15  6.19407351128e-15  5.92646948066e-15  5.74623841183e-15  6.26061946424e-15  6.36185062119e-15  6.44663263943e-15  6.54879582198e-15  6.43022751314e-15  6.27711137821e-15  6.38346664707e-15  7.0933928338e-15  6.89214338811e-15  6.82467571691e-15  7.04855764025e-15  7.04906945662e-15  7.56942573231e-15  7.60944043782e-15  8.51025531977e-15  7.94335592615e-15  8.35897614197e-15  8.80076921412e-15  9.189684623e-15  1.01286393713e-14  1.04010121422e-14  1.07443452767e-14  1.20372253e-14  1.34318111477e-14  1.44058745584e-14  1.69429281748e-14  1.92786668679e-14  2.27021795109e-14  2.65137179542e-14  3.10966682885e-14  3.86225759931e-14  4.91352769247e-14  6.60372079844e-14  9.74468324642e-14  1.7941364919e-13  5.13679085663e-13  1.79850246612e-13  9.71987022677e-14  6.57920336543e-14  4.92788679166e-14  3.94210539945e-14
 3.91398940228e-14  3.1354414329e-14  2.63803018163e-14  2.26646041691e-14  1.87748877146e-14  1.65533077561e-14  1.55934455345e-14  1.32828885561e-14  1.14915688249e-14  1.04695922811e-14  1.0084802824e-14  9.18236787731e-15  8.75650329052e-15  8.32706258112e-15  8.28134568413e-15  7.21674297235e-15  7.20930312087e-15  6.97286746573e-15  6.55470084351e-15  6.5095409059e-15  6.50998491888e-15  6.27547227939e-15  6.17981592727e-15  5.62880343186e-15  6.32091951124e-15  6.07655073187e-15  6.1527283731e-15  6.35503820207e-15  5.5274509626e-15  6.11175005171e-15  5.5569581293e-15  5.52941233921e-15  5.88031031359e-15  5.67284902725e-15  6.1410283327e-15  6.106825802e-15  6.04930400873e-15  5.88332519197e-15  5.81677638008e-15  5.84462027382e-15  6.12860575554e-15  6.22062120718e-15  5.80033771509e-15  5.72425866027e-15  6.22041234755e-15  6.54930403198e-15  5.8630734775e-15  5.65731733912e-15  5.40088467824e-15  5.54739496246e-15  5.38875601189e-15  5.60279570582e-15  5.54184875673e-15  5.89513126934e-15  5.58362435384e-15  5.67219182175e-15  5.96854217079e-15  5.74737034946e-15  5.20573294465e-15  6.33081953183e-15  5.45846368947e-15  5.72419760762e-15  5.39485879958e-15  5.63838449043e-15  5.22572657683e-15  5.43691115794e-15  5.73537778508e-15  5.78985636789e-15  6.05886156757e-15  5.61772047449e-15  6.31545825171e-15  6.42988290539e-15  5.78712302402e-15  5.71594604375e-15  5.98668073134e-15  5.87325450724e-15  6.64351902295e-15  5.78931792534e-15  5.28420008601e-15  5.52343276711e-15  6.13872757602e-15  5.8946747451e-15  6.15040421422e-15  5.91026916094e-15  5.8699436216e-15  6.29250020854e-15  6.44188903555e-15  6.58746457926e-15  7.04594323918e-15  6.49862074114e-15  6.40063909038e-15  6.45746185061e-15  6.81178373311e-15  7.37264369062e-15  7.30254452584e-15  7.95609964876e-15  8.6110401304e-15  8.28966855186e-15  9.0651749678e-15  9.5344872012e-15  9.85113538374e-15  1.07415126665e-14  1.18285250118e-14  1.32009305788e-14  1.45364470424e-14  1.66174451942e-14  1.93147813237e-14  2.2542234745e-14  2.55583267439e-14  3.10565733234e-14  3.83254663513e-14  4.89807595415e-14  6.60385479703e-14  9.75136125186e-14  1.79850246612e-13  5.13604172684e-13  1.79988823027e-13  9.7507905186e-14  6.63939538783e-14  4.96595142614e-14
 4.9102434377e-14  3.86590029707e-14  3.18087296137e-14  2.60911539586e-14  2.17367023243e-14  1.81165739526e-14  1.62896172494e-14  1.45001063378e-14  1.359132418e-14  1.2167489578e-14  1.13415137798e-14  1.04094051226e-14  9.41868613524e-15  9.30287096832e-15  8.85707346217e-15  7.83633001792e-15  7.37472134812e-15  7.1606310025e-15  6.76632554549e-15  6.598940446e-15  6.21318107524e-15  6.45760165921e-15  6.09073214323e-15  6.5387367817e-15  6.33814441675e-15  5.81640457383e-15  5.91667898475e-15  6.20662319218e-15  6.07723074486e-15  6.42406863339e-15  6.0192332998e-15  5.83138924018e-15  5.95026216199e-15  6.1956873313e-15  5.8112677869e-15  6.55461942869e-15  5.98420147389e-15  5.2283241982e-15  6.05250507846e-15  5.62589182816e-15  5.69066539285e-15  5.80574830331e-15  5.56165987057e-15  5.37913413548e-15  5.60074918068e-15  6.17642302392e-15  5.75415516019e-15  5.40135309009e-15  5.43758296532e-15  5.47831557156e-15  5.84715855622e-15  5.8704343365e-15  5.96590790455e-15  6.10909955849e-15  5.61625340324e-15  5.63964261907e-15  6.04911919979e-15  5.49449288133e-15  5.39974315306e-15  5.52668068733e-15  5.26525599869e-15  5.49308357561e-15  5.96323094844e-15  5.87672762758e-15  5.75828868342e-15  6.19444273901e-15  5.72229751723e-15  5.16411645333e-15  5.73297748418e-15  5.99415015014e-15  6.00242204395e-15  5.46158154964e-15  5.46361434052e-15  5.72398154655e-15  5.47615616069e-15  5.09906626368e-15  5.67700387108e-15  5.4653296653e-15  5.87609608276e-15  5.79313964855e-15  6.07642607326e-15  6.20873283356e-15  5.77341479077e-15  5.81960515603e-15  6.06267575556e-15  5.87163215318e-15  6.00264742641e-15  6.28359689488e-15  5.78798708771e-15  6.21816900256e-15  6.04511183853e-15  6.35975206743e-15  6.54413720025e-15  6.54570048395e-15  7.2936399381e-15  7.03678460207e-15  7.59554861039e-15  7.80550404578e-15  8.36109649911e-15  9.27695293017e-15  9.2826247846e-15  9.9049863704e-15  1.0965394831e-14  1.20123560931e-14  1.31355623548e-14  1.49549903783e-14  1.65511437597e-14  1.97781069216e-14  2.19882044238e-14  2.62299390566e-14  3.20886781888e-14  3.88601236345e-14  4.92310185625e-14  6.61744701556e-14  9.71987022677e-14  1.79988823027e-13  5.14404420483e-13  1.79787251932e-13  9.82006031328e-14  6.61745744191e-14
 6.66568776732e-14  4.93325355638e-14  3.88518576911e-14  3.20249878978e-14  2.67538510652e-14  2.19833646483e-14  1.91827015901e-14  1.65442585574e-14  1.44828192054e-14  1.29097313819e-14  1.15331830819e-14  1.02985163205e-14  9.96276439713e-15  9.10395407108e-15  9.03109910474e-15  8.79020542733e-15  8.01981921548e-15  7.82146797007e-15  6.97314305488e-15  7.21228400558e-15  6.88842255109e-15  6.48582148017e-15  6.35117581493e-15  6.54598458714e-15  6.49920717246e-15  6.18141383797e-15  5.47247348673e-15  6.01607229781e-15  5.90429202475e-15  5.8854414337e-15  6.34473764847e-15  5.75301974867e-15  5.93970089696e-15  5.88031006906e-15  5.73341507876e-15  6.29582776476e-15  5.30622185299e-15  5.29266373472e-15  5.84644239979e-15  5.92322220774e-15  6.17075385447e-15  5.36082220394e-15  5.70736552208e-15  6.5731454004e-15  6.13242499597e-15  5.79094470913e-15  6.21460089768e-15  5.43242184061e-15  5.22965528236e-15  5.6222604509e-15  5.73122679993e-15  5.8911701053e-15  5.8655440511e-15  5.90414181189e-15  5.67011637933e-15  5.95477518043e-15  5.59140084261e-15  5.57671542317e-15  5.5688636362e-15  6.20535214787e-15  5.65754335077e-15  5.86053955138e-15  6.02513864047e-15  6.21383604577e-15  6.05167171e-15  6.94880242298e-15  5.84793357735e-15  5.53924947954e-15  5.77530380481e-15  5.60494247928e-15  6.04228963982e-15  6.21995519497e-15  5.39412129889e-15  5.73144449646e-15  5.92053256556e-15  5.29445964129e-15  5.76674522396e-15  6.0101783188e-15  6.00865583252e-15  5.69513881861e-15  6.03175241965e-15  6.00402881808e-15  5.7816721712e-15  5.62083352327e-15  5.65882360866e-15  5.5564559016e-15  6.00636268422e-15  6.24303602329e-15  6.30173920436e-15  6.53379616339e-15  5.83194927294e-15  6.41855116675e-15  6.68183861651e-15  6.97098329979e-15  7.34922504318e-15  7.1697134852e-15  7.6821571328e-15  7.7309487258e-15  8.10294349418e-15  8.47982129278e-15  8.63930966775e-15  9.41660270165e-15  1.03357675509e-14  1.1301595692e-14  1.19332275236e-14  1.25688520032e-14  1.4249341193e-14  1.63146817622e-14  1.8286071406e-14  2.18126128065e-14  2.57414468657e-14  3.19218482975e-14  3.81788893585e-14  4.90370926775e-14  6.57920336543e-14  9.7507905186e-14  1.79787251932e-13  5.15333098226e-13  1.80507807804e-13  9.88319750929e-14
 9.8411853125e-14  6.65748752638e-14  5.00754638287e-14  3.88376018075e-14  3.1955251661e-14  2.62211193987e-14  2.18123145439e-14  1.89777720705e-14  1.67434687166e-14  1.47824342872e-14  1.30943647419e-14  1.21205326661e-14  1.14669529171e-14  1.02036956395e-14  9.76529116109e-15  9.06039239016e-15  8.23736655063e-15  8.03188739824e-15  7.96159082668e-15  7.37505190693e-15  7.01075920841e-15  6.92345019532e-15  6.81425913941e-15  5.7845123856e-15  5.85675396145e-15  5.51570695585e-15  5.92736695999e-15  5.87823093631e-15  6.57289228253e-15  6.0205739565e-15  6.26200101148e-15  5.88322083121e-15  5.44529647088e-15  5.77263941173e-15  6.13345680018e-15  5.42295265498e-15  5.35877356657e-15  5.31005087043e-15  5.81324705677e-15  6.12246396315e-15  5.64297889177e-15  5.81947998139e-15  5.79222553107e-15  6.01058259389e-15  5.42274614483e-15  5.53875127925e-15  5.67740156308e-15  5.30386218829e-15  5.25618780789e-15  5.0870117384e-15  5.44907028951e-15  5.98289313574e-15  5.6818778805e-15  5.65725406554e-15  5.9318404237e-15  6.21870992452e-15  5.80760799009e-15  5.4133868956e-15  4.86267806928e-15  5.72662803373e-15  6.11928530891e-15  5.87570107735e-15  5.89594012933e-15  6.15483782033e-15  6.18682862938e-15  6.02948753076e-15  6.12343378453e-15  5.80590782885e-15  6.00515246921e-15  6.06308383488e-15  6.27277795697e-15  5.97647680914e-15  5.5159861038e-15  6.06620348987e-15  6.42565904752e-15  5.99718193319e-15  6.31850379908e-15  5.89984876771e-15  6.50046455403e-15  6.13155817986e-15  6.38331887523e-15  5.86845172938e-15  5.83110070265e-15  5.34561418461e-15  5.78730913212e-15  5.49612547314e-15  5.76119006119e-15  6.19380399001e-15  5.8311594687e-15  6.32414630194e-15  6.23586500983e-15  6.20402548918e-15  6.43968288804e-15  6.95169583809e-15  6.98208507551e-15  7.14830097037e-15  7.58549542054e-15  6.92673741643e-15  7.68282137078e-15  8.92091916566e-15  8.23330367955e-15  8.60192586866e-15  9.24381849968e-15  1.0573055595e-14  1.09466240085e-14  1.18480357899e-14  1.27413691166e-14  1.47952612103e-14  1.61642669449e-14  1.83249579681e-14  2.11443093687e-14  2.58365569506e-14  3.11822706693e-14  3.85503744681e-14  4.92788679166e-14  6.63939538783e-14  9.82006031328e-14  1.80507807804e-13  5.16218889893e-13  1.81146463302e-13
 1.81034900221e-13  9.8517437625e-14  6.65119035704e-14  4.95128883144e-14  3.89865966848e-14  3.11309833722e-14  2.58845077986e-14  2.20079747791e-14  1.93237407634e-14  1.66463120242e-14  1.45243101851e-14  1.31972509758e-14  1.19431813097e-14  1.09124987202e-14  1.03409767719e-14  9.12422199455e-15  8.43800012195e-15  8.35688357274e-15  7.77332811078e-15  8.02522950571e-15  7.59089035574e-15  7.10969627851e-15  7.0032646386e-15  6.36070317346e-15  7.25246708919e-15  6.63976486961e-15  6.52603317348e-15  6.60857144192e-15  6.42839000741e-15  6.31421815239e-15  6.90917027234e-15  6.29201316209e-15  6.33132656447e-15  6.01391940353e-15  6.03200063527e-15  6.10118679264e-15  5.8045149397e-15  5.83910896819e-15  6.08235660046e-15  6.21712715827e-15  5.77950529352e-15  6.01421480595e-15  5.45247040314e-15  5.36541453104e-15  5.75049227804e-15  5.8426478323e-15  5.85251780489e-15  5.52647342486e-15  5.62536873898e-15  5.36048942115e-15  5.42900140068e-15  5.66190500709e-15  5.63423709421e-15  6.23325189569e-15  5.96390492626e-15  5.71342306647e-15  5.94050097136e-15  6.21505493243e-15  5.70589217067e-15  5.69553735264e-15  6.07688040853e-15  5.99396738364e-15  5.71532808774e-15  6.79135957335e-15  5.99941044639e-15  6.08909369954e-15  5.55961532537e-15  5.80682523851e-15  5.99269150512e-15  5.44916639656e-15  6.17013947882e-15  5.60770593582e-15  5.48803074568e-15  5.51248615706e-15  5.56704146117e-15  5.71500937802e-15  5.29121594731e-15  5.7309757552e-15  5.83463954427e-15  5.97339111288e-15  6.04130213256e-15  5.86407152971e-15  5.42313732833e-15  5.22499719112e-15  5.70523526282e-15  5.94844456014e-15  6.10018108965e-15  6.1122977793e-15  5.89259584451e-15  6.56323554417e-15  5.84125513253e-15  5.80012097693e-15  6.15660674396e-15  6.56291066453e-15  6.38564271512e-15  6.86843897948e-15  7.09466386884e-15  7.3544786982e-15  6.90329322066e-15  7.72835124124e-15  7.84628229623e-15  7.72915892972e-15  8.88843047585e-15  9.59829262092e-15  1.01456220252e-14  1.10358286973e-14  1.19551851232e-14  1.325499436e-14  1.46107468028e-14  1.60330757768e-14  1.901514469e-14  2.22135377914e-14  2.62083200083e-14  3.16600945358e-14  3.94210539945e-14  4.96595142614e-14  6.61745744191e-14  9.88319750929e-14  1.81146463302e-13  5.18605159934e-13


==> anc/correlator_b13_Nt10_dist13.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95  96  97  98  99  100  101  102  103  104  105  106  107  108  109  110  111  112  113  114  115  116  117  118  119
 7.261698182e-05  6.99124837343e-05  6.27062896627e-05  5.20683335999e-05  4.3190571037e-05  3.65355153878e-05  3.07176306681e-05  2.26757715856e-05  2.02731648056e-05  1.60363704833e-05  1.31938014157e-05  1.13311770785e-05  8.60036551597e-06  7.79385973495e-06  6.52622835032e-06  5.48905850191e-06  4.25873249479e-06  2.48105949889e-06  2.34778943494e-06  2.26858914981e-06  1.169381373e-06  8.96233583999e-07  1.3895866339e-06  2.44091127536e-06  1.07005939767e-06  1.19388213381e-06  7.68491037048e-07 -1.2447403361e-07  1.04572016673e-06  6.53227078856e-07  1.8442200872e-06  5.66433656975e-07  1.17833677511e-06  1.54324357302e-06  1.28818517144e-06 -2.08696289878e-07  4.30303193281e-07  5.52424728113e-07 -8.51435473116e-08 -1.95443157546e-07  7.11798234533e-07 -4.01669672537e-07 -5.95683614016e-07 -4.64850865612e-07  2.78523172527e-07 -6.03281480531e-07 -5.64138903156e-07  1.142868828e-07  3.59250790049e-07 -1.67081477857e-06 -3.7322011002e-07  7.85171555191e-07  1.36980300458e-06  5.75510483444e-07 -4.70325013542e-07  8.63086917251e-07 -2.83267124666e-07  1.05857123738e-06  2.92973845403e-07  2.13314773818e-07 -1.27048441862e-06 -3.88654502269e-07 -5.04118637753e-07 -6.24744971386e-07  7.87019318367e-07  2.62305488604e-08  4.16995039395e-07 -8.66171786265e-07  5.32540151535e-07  9.23880405861e-07 -4.09232810529e-08  9.55212415091e-07 -9.80515598772e-09  8.04474998598e-07  1.24984761709e-06  1.32868332519e-07 -6.46648922364e-07 -1.20015996846e-06 -9.01263131588e-07 -2.34526059086e-07  9.45812354658e-08  6.54239277442e-07  1.54460510947e-06  1.14369363368e-06  2.18126969754e-06  1.84583632007e-06 -1.28398189057e-06  4.55519811029e-08  6.23668438891e-07 -6.97882930579e-07  1.90848708058e-07  1.32698718491e-07  1.3406373983e-06  1.20434458308e-06  2.58726294098e-07  8.4896076578e-08  9.56754414681e-07  2.55089596198e-06  5.77243455121e-07  2.32608585493e-06  2.36382967307e-06  3.29086943618e-06  1.72526567647e-06  1.56362555361e-06  4.44619038737e-06  5.56381741399e-06  6.98927051702e-06  6.39918291513e-06  8.37155823952e-06  1.03458994403e-05  1.29012348777e-05  1.54939414856e-05  1.87491650033e-05  2.19073695359e-05  2.93039058857e-05  3.52586499742e-05  4.47170293667e-05  5.36999550661e-05  6.42376843851e-05  6.95424120971e-05
 0.511860872036  0.513551825784  0.509790033851  0.511060193258  0.511196295353  0.510307955791  0.512913799535  0.512053469245  0.510581492555  0.509532498377  0.508611161548  0.511565488812  0.51073288554  0.510998426565  0.511677383582  0.508758167016  0.513511823097  0.510762204941  0.511519197704  0.510247842048  0.509978719501  0.509137623491  0.510470491834  0.507422498779  0.510845817477  0.510825658855  0.510041234509  0.512858365475  0.50981523378  0.507309475833  0.511153799959  0.512987961664  0.509484702052  0.508405402253  0.510400654105  0.510981284227  0.508428578261  0.510540701584  0.510149799955  0.511805283883  0.509465003282  0.510921058646  0.510208402259  0.5097956106  0.512331020485  0.510365156765  0.510210084433  0.511292984847  0.510638903195  0.510021208977  0.509091461884  0.51163375787  0.510238289484  0.51185310464  0.509216868607  0.508821112286  0.510823425831  0.509987678506  0.509327494139  0.508986859507  0.50724556798  0.509812220199  0.510738420346  0.509094587217  0.510607268973  0.510520307865  0.50935034488  0.510972587506  0.51177113609  0.510086328889  0.510300418784  0.511721076942  0.510896828113  0.510898175757  0.511889624219  0.510413075196  0.509976588959  0.51118857526  0.51084097044  0.50697982336  0.507706734125  0.51073880541  0.510289437605  0.510901416921  0.510558934893  0.513494242899  0.511338354936  0.509660519609  0.51162638497  0.510625548395  0.508507661384  0.509273066044  0.511543352438  0.510876752367  0.5131508208  0.511859823437  0.50930371554  0.511378676869  0.509900895607  0.510187867393  0.510674209834  0.51024757501  0.511505241993  0.512814447599  0.510973298744  0.510715532444  0.510015505282  0.507798624327  0.511140784617  0.511047161984  0.511607283894  0.508631852962  0.511849919368  0.510474054049  0.510101165922  0.510857471601  0.511111797211  0.514720590484  0.509281207273  0.512109910647
 6.93403255135e-13  2.43028820083e-13  1.32272567289e-13  9.01515881476e-14  6.68603697338e-14  5.19578350186e-14  4.27636535837e-14  3.44301061935e-14  2.89890993309e-14  2.53846123143e-14  2.11368761322e-14  1.94849778901e-14  1.68795893789e-14  1.51682667664e-14  1.42782180233e-14  1.25549914187e-14  1.06947196719e-14  1.03475595224e-14  1.03414447091e-14  9.74116910991e-15  9.06190417531e-15  8.06993829479e-15  7.15957946926e-15  7.03381882925e-15  6.66540899738e-15  6.43540878625e-15  6.23718290566e-15  6.44045838335e-15  6.68195829105e-15  6.32093043033e-15  6.98934001572e-15  6.79139052843e-15  5.98099051485e-15  6.04633732411e-15  6.6591703422e-15  5.18021909216e-15  6.3483323643e-15  5.93386333965e-15  5.48104257639e-15  5.57952374491e-15  5.89546810856e-15  5.85162932528e-15  5.97598668675e-15  6.26162536559e-15  5.43819786572e-15  5.4661972334e-15  5.64524279716e-15  6.26401971743e-15  6.16176840995e-15  6.06819851183e-15  5.39800175217e-15  5.35310921606e-15  6.27491496254e-15  5.86574688662e-15  6.14542997369e-15  6.20306617575e-15  5.46972011428e-15  5.56376355038e-15  6.06094476523e-15  6.13094649318e-15  4.75487682007e-15  6.40691175366e-15  6.0435179756e-15  5.89563932771e-15  6.40036210143e-15  6.21488736013e-15  6.19311857636e-15  6.0843314106e-15  5.66159008524e-15  5.62695984266e-15  5.38441456181e-15  5.53821805395e-15  6.20218649384e-15  5.56086871849e-15  5.41113315929e-15  5.39327196198e-15  5.76076541501e-15  5.04293387985e-15  6.50395859252e-15  5.65902451599e-15  6.38401035172e-15  6.20877063501e-15  5.64521792213e-15  6.51465836139e-15  5.97541645306e-15  5.42726544453e-15  6.28364527821e-15  6.51733630931e-15  5.90061498175e-15  6.36222934579e-15  6.16939256572e-15  6.76837460172e-15  6.67365688494e-15  6.8061295638e-15  7.8203751775e-15  8.202821991e-15  8.68399419728e-15  7.55124290128e-15  7.82621730902e-15  8.0799255783e-15  9.09001224402e-15  8.03531371547e-15  1.00273729425e-14  1.03612260198e-14  1.11905298979e-14  1.27309681886e-14  1.31895192448e-14  1.43014010925e-14  1.65575269868e-14  1.82866374079e-14  2.16443744511e-14  2.49489523738e-14  2.99129483901e-14  3.45641983915e-14  4.22584895513e-14  5.20542879432e-14  6.68999156762e-14  8.88815479115e-14  1.31121282703e-13  2.42483630112e-13
 2.43028820083e-13  6.93067403535e-13  2.42463014936e-13  1.32490166065e-13  8.94868404682e-14  6.66054605512e-14  5.27573874965e-14  4.19598449508e-14  3.50665079545e-14  2.87329040625e-14  2.40964806143e-14  2.12069057453e-14  1.89961060179e-14  1.65204201064e-14  1.56658667845e-14  1.37232675588e-14  1.26764724163e-14  1.13162568041e-14  1.07231740756e-14  1.00104533623e-14  9.19519391285e-15  8.65837852635e-15  7.72559545153e-15  7.2898687138e-15  7.49119075199e-15  6.22952616003e-15  6.33266857359e-15  6.72084960427e-15  6.25712523298e-15  5.87324878155e-15  6.33751612572e-15  6.19302506595e-15  6.09627120161e-15  6.69607361745e-15  6.90650553846e-15  6.0125054863e-15  6.03177259819e-15  6.38313106627e-15  6.63630784155e-15  6.65354489894e-15  6.49296323439e-15  6.30585607452e-15  6.40508761671e-15  5.7583597169e-15  6.33762061494e-15  5.8514893175e-15  6.28446489584e-15  5.51938631395e-15  5.48203156564e-15  5.9748737089e-15  6.12925988959e-15  5.32675997437e-15  5.54492995265e-15  5.56555004001e-15  5.72331159647e-15  6.05081445554e-15  5.8244285723e-15  5.6362972869e-15  5.73703077479e-15  5.6823970729e-15  5.12440205012e-15  5.476805408e-15  5.27422753296e-15  5.69137352017e-15  5.65233700882e-15  5.56735833433e-15  5.77474395926e-15  6.17687694719e-15  5.3965306132e-15  5.95690298543e-15  5.40972148316e-15  5.29541837794e-15  5.70891312945e-15  5.59019194677e-15  4.92872541781e-15  4.4896245063e-15  5.40838837345e-15  5.97042552293e-15  6.20479490944e-15  5.54424938877e-15  5.61509587931e-15  5.6846744188e-15  5.81676586539e-15  6.40543477839e-15  5.7287038409e-15  5.47129383787e-15  6.18522259976e-15  5.43588937293e-15  6.14218856916e-15  6.71416993289e-15  5.98211849442e-15  6.55537531648e-15  6.2284876694e-15  6.68609827203e-15  7.44304722827e-15  8.00848079513e-15  8.09119193182e-15  8.06388664426e-15  7.41461138085e-15  8.30689440803e-15  8.23583799883e-15  8.8884480334e-15  9.25748830446e-15  9.51905478938e-15  1.03261382275e-14  1.04033767887e-14  1.07336914743e-14  1.27719274554e-14  1.4930703205e-14  1.60836071825e-14  1.88097610182e-14  2.15779962523e-14  2.55567228375e-14  2.90953526828e-14  3.3972910565e-14  4.1020336311e-14  5.14745946741e-14  6.53811792896e-14  8.84067101655e-14  1.31794563477e-13
 1.32272567289e-13  2.42463014936e-13  6.89074352283e-13  2.41801790628e-13  1.31006655644e-13  8.94021793703e-14  6.67056573888e-14  5.22885734227e-14  4.15428117703e-14  3.37779982856e-14  2.85012762929e-14  2.48269648075e-14  2.14599050226e-14  1.84590896071e-14  1.64742042566e-14  1.49975860739e-14  1.40691280546e-14  1.19758908978e-14  1.03197422109e-14  1.07377371075e-14  9.16476113458e-15  9.27561443697e-15  8.46329721668e-15  8.4119831678e-15  7.59571586482e-15  7.24485585541e-15  7.28126837109e-15  6.69051326473e-15  5.58907159961e-15  5.82276685532e-15  6.3415788206e-15  6.46096317213e-15  6.11031525618e-15  6.68195619766e-15  6.71538820218e-15  6.14233227539e-15  5.64284310465e-15  6.12812162145e-15  6.62187808159e-15  6.88839098557e-15  6.88445838782e-15  6.41982579275e-15  5.64232077133e-15  6.99986141949e-15  6.13075730094e-15  6.42969792691e-15  5.90376185135e-15  6.16982459736e-15  5.31630611752e-15  6.42780099724e-15  6.44582836146e-15  5.60946900968e-15  5.76252648646e-15  5.77893385086e-15  6.14630643581e-15  5.83303944016e-15  5.24683671174e-15  5.93656146626e-15  5.5804141668e-15  5.95404236036e-15  5.24149575424e-15  6.41752181904e-15  5.52190107604e-15  5.07463622136e-15  5.07964755967e-15  5.92450455178e-15  6.00264441697e-15  5.7426541469e-15  5.77903674244e-15  5.88377253723e-15  5.35669703287e-15  5.4793261515e-15  5.80980741384e-15  5.77818550395e-15  5.75615050704e-15  5.11200972709e-15  5.99961080866e-15  5.51572745007e-15  5.8616201994e-15  4.72654668432e-15  5.3978028801e-15  5.5983635607e-15  5.53853021341e-15  5.55915613351e-15  5.76994118883e-15  5.71081123972e-15  6.05890269335e-15  5.59905291855e-15  6.39319751562e-15  5.92881753232e-15  6.13619076163e-15  6.33551598633e-15  6.01976797797e-15  5.99531599349e-15  6.73239976924e-15  6.93635842152e-15  7.26234712844e-15  7.59343480397e-15  7.85231894795e-15  8.51257488357e-15  7.16042333853e-15  8.13006356515e-15  8.46858385146e-15  9.01794739334e-15  9.582581911e-15  1.01990940696e-14  1.10533563385e-14  1.22068190649e-14  1.32106384411e-14  1.43629601024e-14  1.58951861378e-14  1.88197230064e-14  2.10332364739e-14  2.45637837117e-14  2.94539314013e-14  3.36403099076e-14  4.06793594707e-14  5.1847676287e-14  6.55672325414e-14  8.90541252661e-14
 9.01515881476e-14  1.32490166065e-13  2.41801790628e-13  6.89944971231e-13  2.4290527952e-13  1.3191735554e-13  9.05730686357e-14  6.67379306261e-14  5.20395924637e-14  4.1009194488e-14  3.30593376056e-14  2.89050888952e-14  2.44532926458e-14  2.11305665617e-14  1.85547087971e-14  1.68228853779e-14  1.41776480661e-14  1.30513741119e-14  1.18134224732e-14  1.16072310039e-14  1.0193903135e-14  1.01567144769e-14  8.94224122515e-15  8.48217869185e-15  7.70439815141e-15  7.5922834038e-15  7.51246008975e-15  6.99065532768e-15  6.66759188641e-15  6.77815522993e-15  7.02603456792e-15  6.29343255168e-15  6.38325556442e-15  7.14951199582e-15  7.31409237409e-15  6.74771430276e-15  6.39533760031e-15  6.32806407594e-15  5.92186172593e-15  6.327278983e-15  6.98485948641e-15  6.66334193374e-15  5.37361103881e-15  6.59233688056e-15  5.83779832641e-15  4.5113144861e-15  5.97171500154e-15  6.53496600638e-15  5.13703445289e-15  6.05067343426e-15  6.17950911073e-15  5.92086636381e-15  5.31489759518e-15  5.62739241729e-15  6.54508279622e-15  5.34793253454e-15  5.42243095651e-15  5.41859056333e-15  5.11464115602e-15  5.47255446127e-15  5.31302373472e-15  5.45949181185e-15  5.71230732577e-15  5.18622536248e-15  4.88824176472e-15  5.06261840311e-15  5.94305449244e-15  5.89219441043e-15  5.86291492372e-15  5.71662997973e-15  5.65172899684e-15  6.14381936407e-15  5.43756219122e-15  5.85710369982e-15  5.92748908118e-15  5.92827303088e-15  6.3181412464e-15  5.79051281424e-15  6.49715118508e-15  5.51528571502e-15  5.76404431643e-15  6.43824148246e-15  5.86246295811e-15  5.92295401604e-15  6.3965846575e-15  6.0403126314e-15  6.45415076993e-15  5.88951972109e-15  6.45118542021e-15  6.29433684424e-15  6.38424314205e-15  6.10819422699e-15  5.6467835468e-15  5.98230392148e-15  6.57215190187e-15  7.07181591757e-15  7.07271664571e-15  6.72994024876e-15  7.31546303504e-15  7.41470697884e-15  6.84222825031e-15  7.81741955567e-15  8.5387220006e-15  8.79648010541e-15  9.57896153561e-15  1.01890002583e-14  1.06401273076e-14  1.10520455381e-14  1.21713587657e-14  1.26664712372e-14  1.46053674376e-14  1.66124671933e-14  1.87376168407e-14  2.19448746423e-14  2.50030942309e-14  2.92566408493e-14  3.39349294156e-14  4.19707711577e-14  5.14871006608e-14  6.65339003645e-14
 6.68603697338e-14  8.94868404682e-14  1.31006655644e-13  2.4290527952e-13  6.90900659084e-13  2.42357906739e-13  1.32665205645e-13  8.93507471429e-14  6.64875355143e-14  5.16005139248e-14  4.22037571843e-14  3.52248559448e-14  2.9147482401e-14  2.45014877838e-14  2.16503825204e-14  1.90736772687e-14  1.70377775187e-14  1.51367888482e-14  1.33510515027e-14  1.30130497464e-14  1.18685383276e-14  1.05580930699e-14  1.05125713391e-14  8.70978348689e-15  8.7364545911e-15  8.07246433209e-15  7.94824515239e-15  7.12182352751e-15  6.90027613131e-15  7.21442567397e-15  6.98102721932e-15  6.65836918734e-15  6.66104882717e-15  7.09593843112e-15  6.93560516357e-15  7.00677094188e-15  5.65726379919e-15  6.112920349e-15  6.0013879787e-15  6.01203048582e-15  6.26721702246e-15  5.90153195535e-15  6.09222277569e-15  6.21704797791e-15  6.14666349121e-15  5.93663599291e-15  6.30570824536e-15  6.32109605231e-15  4.87093913002e-15  5.9389063817e-15  6.11660837814e-15  5.74005962248e-15  5.41308435308e-15  5.87109090193e-15  5.25901102085e-15  5.92562396943e-15  5.60923162763e-15  6.42735456484e-15  6.21386832736e-15  6.43098599967e-15  6.32307396371e-15  5.80860962195e-15  5.38302141173e-15  5.53937496021e-15  5.68331616617e-15  5.76020949217e-15  5.42098823927e-15  5.36843806055e-15  6.12133734381e-15  5.51846280604e-15  4.99337041521e-15  5.61086387808e-15  5.55204664844e-15  5.83093019744e-15  5.29149175152e-15  5.3226750878e-15  5.51427515455e-15  5.88497644622e-15  6.47436840156e-15  5.60884885373e-15  5.6733690608e-15  5.60949351159e-15  5.75279371989e-15  6.17818931567e-15  6.84224195423e-15  6.11916602755e-15  6.20896780858e-15  5.97581460709e-15  6.51279076498e-15  6.99285705975e-15  6.90503827948e-15  6.58153620533e-15  6.64721411625e-15  7.03290648768e-15  6.8394218004e-15  6.34507162238e-15  7.11189007998e-15  6.87849456303e-15  6.73573609717e-15  6.58674306949e-15  6.74100984274e-15  7.40740294563e-15  7.54963335203e-15  8.11217115031e-15  8.7400015101e-15  9.44825104629e-15  9.51883414315e-15  9.96766492348e-15  1.11822219789e-14  1.22684039545e-14  1.34607961882e-14  1.48087499843e-14  1.60652045697e-14  1.8047174265e-14  2.17568321216e-14  2.46906018777e-14  2.86735568482e-14  3.45752333236e-14  4.19569724759e-14  5.1823855139e-14
 5.19578350186e-14  6.66054605512e-14  8.94021793703e-14  1.3191735554e-13  2.42357906739e-13  6.89447618994e-13  2.4292777018e-13  1.32214715079e-13  8.9562835837e-14  6.62747276167e-14  5.23630041215e-14  4.26159979234e-14  3.52439678798e-14  2.92848619843e-14  2.4734321865e-14  2.16378171393e-14  1.87967387134e-14  1.65402246528e-14  1.47539609862e-14  1.36579409658e-14  1.2364809512e-14  1.19830104474e-14  1.04601045417e-14  9.152978973e-15  9.66481206508e-15  9.00066257758e-15  7.62715939545e-15  7.13111418616e-15  7.24680468097e-15  6.82278015477e-15  6.86876678775e-15  6.84685778582e-15  7.17062474945e-15  7.88331258895e-15  7.50857542302e-15  7.6028487566e-15  6.70342044149e-15  5.44626253828e-15  6.04053392026e-15  5.93166433053e-15  6.79995508508e-15  5.58822824346e-15  5.43707932308e-15  5.16763434024e-15  5.11464024658e-15  5.44404400493e-15  5.57164201576e-15  6.19568749507e-15  5.21418387467e-15  5.51052405072e-15  6.09145277448e-15  5.85208961571e-15  5.51894584292e-15  6.16500731733e-15  5.62745794958e-15  5.48845045146e-15  5.72099401999e-15  5.85446513913e-15  5.00599273383e-15  5.63665848827e-15  6.33429618787e-15  6.02916975648e-15  5.79883196318e-15  6.2243287398e-15  6.1893490828e-15  6.50176420574e-15  5.9074716391e-15  5.58347963876e-15  5.9062145759e-15  5.61989961104e-15  5.38622906502e-15  5.61704172921e-15  5.32912057173e-15  5.96704024066e-15  6.31711957583e-15  6.32283762271e-15  5.45368975364e-15  5.58075752242e-15  6.0671437186e-15  5.84432964461e-15  6.45937841828e-15  6.47965715377e-15  6.61830839261e-15  6.43155718598e-15  6.4298944388e-15  6.10814714753e-15  6.87208883732e-15  6.60935134949e-15  6.23487947818e-15  6.40297147392e-15  6.57361832149e-15  5.9434240735e-15  6.70728079137e-15  6.40065188599e-15  6.87341467819e-15  7.02185771594e-15  7.46813867271e-15  7.29005602015e-15  7.04115332894e-15  7.07100958015e-15  7.25639801425e-15  7.70725195358e-15  7.34919299218e-15  8.55692569352e-15  7.94926619556e-15  9.05591049426e-15  8.9907032916e-15  1.02472864608e-14  1.078497154e-14  1.09255006984e-14  1.18064948407e-14  1.32126573692e-14  1.45636410227e-14  1.61499257461e-14  1.88890590117e-14  2.13455381649e-14  2.45851429843e-14  2.87261201506e-14  3.47138350061e-14  4.17803611812e-14
 4.27636535837e-14  5.27573874965e-14  6.67056573888e-14  9.05730686357e-14  1.32665205645e-13  2.4292777018e-13  6.94120178228e-13  2.43207706318e-13  1.32045377538e-13  8.86991673655e-14  6.61723948728e-14  5.14975909442e-14  4.19225930077e-14  3.46661922014e-14  2.94882497708e-14  2.48428416346e-14  2.16223533318e-14  1.92645808628e-14  1.66735184966e-14  1.55150158173e-14  1.37238093387e-14  1.25348537432e-14  1.04734601607e-14  1.03138735993e-14  9.38844782735e-15  8.91873064674e-15  8.55087269701e-15  8.58679633459e-15  8.48056227543e-15  8.20409577668e-15  7.45649556079e-15  6.30273071292e-15  7.14376906099e-15  6.98550018654e-15  6.88927686414e-15  7.055112763e-15  6.47116323595e-15  5.56300485912e-15  6.25733143735e-15  6.70962045021e-15  6.70319051929e-15  6.35746717832e-15  5.77134358931e-15  6.16841583982e-15  6.36698983501e-15  6.54383673322e-15  5.86644447231e-15  6.93339355528e-15  5.43770594031e-15  6.93921040324e-15  6.3260256401e-15  6.0621831102e-15  5.83744943042e-15  6.87698228254e-15  6.62759662735e-15  5.88148804072e-15  6.32507282059e-15  6.85236875423e-15  6.50075474082e-15  6.65397763396e-15  6.82750907591e-15  6.36976264502e-15  5.96186066913e-15  6.0771691462e-15  6.4612699083e-15  6.44781499964e-15  5.28618079551e-15  5.43368031104e-15  5.7948136478e-15  5.05623599928e-15  5.34642518815e-15  5.48793657417e-15  5.41183439215e-15  6.0014281196e-15  6.17984072459e-15  5.39993487139e-15  6.0422791937e-15  6.49466712251e-15  6.35032789394e-15  6.03689391969e-15  6.42286464873e-15  5.8927118387e-15  5.69105573042e-15  5.8020829503e-15  6.69080802169e-15  6.27679349416e-15  5.57222549768e-15  5.71038840043e-15  5.18387693148e-15  6.16737404781e-15  7.05315015731e-15  6.56381252181e-15  6.61520391772e-15  6.55684549325e-15  6.7995742968e-15  6.86236135471e-15  7.25453917891e-15  6.55039480677e-15  6.60167502598e-15  6.70953367898e-15  6.51345595735e-15  7.53630920415e-15  7.32740266825e-15  8.112507452e-15  8.06250215739e-15  8.96934787013e-15  9.20274697503e-15  8.93728001298e-15  1.01295308912e-14  9.43216339802e-15  1.08120607171e-14  1.23780282153e-14  1.36590877002e-14  1.47614151968e-14  1.67730543608e-14  1.86576082737e-14  2.12163677507e-14  2.51879691763e-14  2.9258260003e-14  3.51106910688e-14
 3.44301061935e-14  4.19598449508e-14  5.22885734227e-14  6.67379306261e-14  8.93507471429e-14  1.32214715079e-13  2.43207706318e-13  6.92087639551e-13  2.42777467982e-13  1.31274618191e-13  8.9181805744e-14  6.69381494473e-14  5.20702757831e-14  4.22169950855e-14  3.51390663585e-14  3.01399449502e-14  2.59601075724e-14  2.17711013446e-14  1.83759471445e-14  1.69294095215e-14  1.45671258432e-14  1.34293296258e-14  1.21614487262e-14  1.12485904264e-14  1.06247102133e-14  9.8525367184e-15  1.00203216893e-14  9.28766050445e-15  8.45735398108e-15  8.26979787062e-15  8.23334729745e-15  7.7535961431e-15  7.2591173756e-15  6.87050559633e-15  6.48650337158e-15  7.29461006573e-15  6.14049204762e-15  6.2224214417e-15  6.30921454069e-15  6.01138312217e-15  6.54014585042e-15  5.95112665047e-15  6.19559763157e-15  5.80628849831e-15  5.86189298017e-15  5.59930058428e-15  5.40126637473e-15  5.49872058152e-15  5.34848335204e-15  6.09657521855e-15  5.34860599848e-15  4.70719763487e-15  4.68427071388e-15  5.14663620688e-15  5.2989757617e-15  5.11620561417e-15  6.07905596676e-15  6.43711993849e-15  6.38457440452e-15  5.81171456898e-15  6.11466647126e-15  5.87370730018e-15  5.7088748904e-15  6.52593076227e-15  6.47296728061e-15  6.05645251538e-15  5.20342897986e-15  5.76804150637e-15  6.04994022591e-15  5.54747791275e-15  6.42101460743e-15  5.98177246579e-15  5.91636399499e-15  5.80152727771e-15  5.70859847632e-15  5.81173385706e-15  5.99572977451e-15  5.09761977048e-15  6.00443530324e-15  5.76380012546e-15  5.7273355467e-15  5.83193298489e-15  5.50866594593e-15  5.61945276766e-15  5.95684178008e-15  5.32318392016e-15  5.95277414723e-15  6.34609850513e-15  5.45915468666e-15  5.35527605186e-15  5.97895155626e-15  5.56792286904e-15  6.2475341653e-15  6.52119667449e-15  5.81898740502e-15  6.11272459483e-15  6.80721465135e-15  6.05829898246e-15  6.29610110578e-15  6.75287951243e-15  7.17881977958e-15  7.40385908645e-15  7.4167418343e-15  7.389439903e-15  7.5416057004e-15  7.98108671347e-15  8.43572529793e-15  8.4381182195e-15  9.56107162896e-15  9.33079494359e-15  1.02765130991e-14  1.07326194342e-14  1.15194485614e-14  1.30799728994e-14  1.43376923784e-14  1.65532825475e-14  1.88550355814e-14  2.1524716321e-14  2.50202766687e-14  2.99284713075e-14
 2.89890993309e-14  3.50665079545e-14  4.15428117703e-14  5.20395924637e-14  6.64875355143e-14  8.9562835837e-14  1.32045377538e-13  2.42777467982e-13  6.90436893653e-13  2.41067430763e-13  1.31277776844e-13  8.89432895711e-14  6.648747283e-14  5.12282457379e-14  4.19829259412e-14  3.42076281558e-14  2.97910993272e-14  2.48575175361e-14  2.10387551833e-14  1.92065305634e-14  1.70793754859e-14  1.4616350197e-14  1.35580295007e-14  1.27658068648e-14  1.10779558978e-14  1.03617625724e-14  9.43552421105e-15  9.2520202126e-15  8.46324413972e-15  8.0753244849e-15  7.60470722378e-15  8.22681233887e-15  7.70492904923e-15  7.50333455132e-15  7.56899717551e-15  8.23973007012e-15  7.1528258344e-15  6.59063517754e-15  6.85161630056e-15  6.69975232377e-15  6.447736812e-15  6.54394327087e-15  6.54469057599e-15  6.67151219278e-15  6.63882576713e-15  6.47917170381e-15  6.60398625596e-15  6.43005966144e-15  6.73537266378e-15  6.70172961928e-15  5.81474149266e-15  5.4207620338e-15  5.77576907431e-15  6.23620445608e-15  5.74318553976e-15  5.51035641131e-15  6.46571125395e-15  5.70378114789e-15  5.6622196379e-15  5.68637809141e-15  6.09350896846e-15  5.86624417961e-15  5.87315623117e-15  5.40183564982e-15  5.4112462378e-15  5.56933237837e-15  5.57767103228e-15  5.4662547236e-15  5.90818410668e-15  5.43637202198e-15  6.15522398237e-15  6.01364642072e-15  5.54142211849e-15  5.44824741938e-15  5.85399107232e-15  4.87929563283e-15  5.460269178e-15  4.85683097458e-15  5.67151679735e-15  5.70705327187e-15  5.92622871676e-15  6.3569411531e-15  5.8815934875e-15  5.65919670238e-15  6.0791756881e-15  6.11213127883e-15  6.70457451334e-15  6.37329030483e-15  5.95342069615e-15  6.30073334041e-15  6.20177546218e-15  6.53184875252e-15  6.25965573652e-15  6.53336676448e-15  7.26173471813e-15  7.09743475513e-15  6.72961718793e-15  6.33750271805e-15  5.98354394791e-15  6.36263745955e-15  6.84067368622e-15  6.76920809947e-15  6.64449751905e-15  7.3809473246e-15  7.34109930025e-15  7.88058918655e-15  8.03322675572e-15  8.20607050472e-15  9.26126180785e-15  9.16854874385e-15  1.03176831704e-14  1.04707513397e-14  1.10003513518e-14  1.20938718379e-14  1.29491323628e-14  1.46066368811e-14  1.63479449673e-14  1.90497124467e-14  2.12215082696e-14  2.44992946375e-14
 2.53846123143e-14  2.87329040625e-14  3.37779982856e-14  4.1009194488e-14  5.16005139248e-14  6.62747276167e-14  8.86991673655e-14  1.31274618191e-13  2.41067430763e-13  6.87838726152e-13  2.40583007945e-13  1.30981171955e-13  8.85095696692e-14  6.56188379557e-14  5.16475906467e-14  4.1154961128e-14  3.43311702456e-14  2.90178673795e-14  2.48740194498e-14  2.11702002767e-14  1.85541554112e-14  1.70146298025e-14  1.48235954253e-14  1.33237269013e-14  1.17040946687e-14  1.1690749882e-14  1.04683156175e-14  9.08409236523e-15  8.72575286295e-15  9.02051083504e-15  8.23631892699e-15  8.04172001999e-15  8.24456248905e-15  7.89746450261e-15  7.7885515991e-15  7.12209802262e-15  7.06686226144e-15  6.17553116546e-15  6.45060724493e-15  6.34315408805e-15  6.63790563934e-15  7.02606996374e-15  6.33076425985e-15  6.52697237749e-15  6.41130043704e-15  6.18589276653e-15  6.00134299189e-15  5.93884779039e-15  6.64458174965e-15  6.37479054613e-15  5.92370564871e-15  5.55717906432e-15  6.38544831851e-15  5.79936549341e-15  4.98660153641e-15  5.80875464002e-15  6.09948313272e-15  5.83689396345e-15  5.71544003169e-15  5.53123512603e-15  5.47169329201e-15  5.58591201793e-15  5.00580471317e-15  5.21117575159e-15  6.04491993148e-15  6.31993128923e-15  5.31426144218e-15  5.84194631753e-15  6.40811147602e-15  5.7680037055e-15  5.55574358621e-15  5.44305300296e-15  6.02771136025e-15  5.83189822826e-15  5.64330180426e-15  6.08776817844e-15  5.76792323044e-15  5.50673678954e-15  6.00812744378e-15  5.73436197533e-15  5.95705034702e-15  5.70580818986e-15  5.15404179685e-15  5.39576722444e-15  5.59294411963e-15  5.95447859131e-15  6.15211854815e-15  6.24367520431e-15  5.96322336266e-15  6.36908432582e-15  6.25843000501e-15  5.94160552932e-15  6.49298345082e-15  5.85297396857e-15  6.24009384017e-15  6.89712532182e-15  6.5738316982e-15  6.52076098351e-15  6.33754282606e-15  6.69882685691e-15  6.53344651427e-15  6.95082672076e-15  6.54491456538e-15  7.50154794748e-15  7.44874499372e-15  7.44699885525e-15  7.97612762249e-15  8.44411000347e-15  8.76309352775e-15  8.64800738427e-15  9.22669771407e-15  9.95036508975e-15  1.00249376287e-14  1.18192507143e-14  1.15080436773e-14  1.34264061206e-14  1.44805677089e-14  1.77210891307e-14  1.88550579449e-14  2.16509514509e-14
 2.11368761322e-14  2.40964806143e-14  2.85012762929e-14  3.30593376056e-14  4.22037571843e-14  5.23630041215e-14  6.61723948728e-14  8.9181805744e-14  1.31277776844e-13  2.40583007945e-13  6.87170620326e-13  2.41601943616e-13  1.30951277956e-13  8.83163536894e-14  6.5736756475e-14  5.19878904648e-14  4.13520498696e-14  3.49135431704e-14  2.94807401406e-14  2.41687070829e-14  2.07411494233e-14  1.85705991386e-14  1.61274184985e-14  1.42315180316e-14  1.27342902642e-14  1.1941743498e-14  9.94437956438e-15  1.04732837636e-14  8.92455318588e-15  1.02530874456e-14  8.72480973112e-15  8.35966517568e-15  9.18259046071e-15  7.98861072307e-15  7.20918982995e-15  7.31943603818e-15  7.16657574089e-15  6.60273105407e-15  6.56955517104e-15  6.68151163483e-15  6.46782219899e-15  6.369105102e-15  6.25379676711e-15  6.02414990632e-15  5.99276404654e-15  5.90038821586e-15  5.00681946284e-15  5.2481035665e-15  6.37857606712e-15  6.75773887361e-15  4.97041644865e-15  5.64121291741e-15  5.42437415064e-15  5.19929595383e-15  5.28957765006e-15  5.06904382387e-15  4.85468778136e-15  5.67415043382e-15  5.66495642733e-15  5.69791729223e-15  5.49991383711e-15  6.31175809218e-15  5.23301132181e-15  5.91532579052e-15  6.89879916062e-15  6.13948636498e-15  6.30943059917e-15  5.99464768955e-15  6.07256411797e-15  5.73482482636e-15  5.75624411657e-15  6.07605502878e-15  6.11125779727e-15  6.25034762774e-15  6.22831767434e-15  6.07794135673e-15  5.66196631759e-15  5.57668804278e-15  6.10818668241e-15  5.79801607012e-15  6.45931618806e-15  6.16410882087e-15  5.25564071012e-15  5.55965221727e-15  5.05077202035e-15  4.33524594252e-15  4.6950764972e-15  4.72631075457e-15  5.52065020693e-15  5.78003642313e-15  5.40416793123e-15  6.24087443311e-15  6.07311342132e-15  6.00718495015e-15  6.71629614927e-15  6.45553651919e-15  6.81265215016e-15  6.73272291533e-15  6.31521603629e-15  6.46982498195e-15  6.59850796148e-15  6.89420286134e-15  6.67916481467e-15  7.88613992063e-15  7.85242003378e-15  7.34386497793e-15  7.7275804982e-15  7.2692663213e-15  7.97521020032e-15  8.79585467329e-15  8.78970073199e-15  9.68440054438e-15  1.02255064759e-14  1.08675926621e-14  1.09022220327e-14  1.2241089334e-14  1.30642673009e-14  1.42998548912e-14  1.62048837523e-14  1.8747699422e-14
 1.94849778901e-14  2.12069057453e-14  2.48269648075e-14  2.89050888952e-14  3.52248559448e-14  4.26159979234e-14  5.14975909442e-14  6.69381494473e-14  8.89432895711e-14  1.30981171955e-13  2.41601943616e-13  6.90568770368e-13  2.41757589144e-13  1.32065292289e-13  8.88821135714e-14  6.58999786902e-14  5.16375901689e-14  4.15610427344e-14  3.43822145235e-14  2.85961494507e-14  2.49070853664e-14  2.1744432116e-14  1.82076633121e-14  1.69359546071e-14  1.50100191019e-14  1.36388050794e-14  1.25478416414e-14  1.16169484131e-14  1.02834828119e-14  1.03754995327e-14  1.00416417773e-14  8.86881493974e-15  7.80095348622e-15  8.10898588887e-15  7.43983929478e-15  6.75094763446e-15  6.62329278673e-15  6.65694462091e-15  6.38032116851e-15  7.18423948797e-15  6.76901159277e-15  5.95205855838e-15  6.14119640958e-15  5.50555002448e-15  5.65557790451e-15  5.82723138263e-15  6.40423824861e-15  5.76746016507e-15  5.98301948755e-15  6.93860024107e-15  5.68563994952e-15  6.0836484474e-15  5.52819368372e-15  4.58126340975e-15  4.90130643503e-15  5.43149226086e-15  4.98063193007e-15  6.01705932982e-15  5.81178810218e-15  5.41390435174e-15  5.56622887289e-15  6.16912595151e-15  5.28591786234e-15  5.25832085731e-15  5.2865397284e-15  5.76055525369e-15  6.1388998864e-15  5.409309942e-15  5.85388864989e-15  5.7562948328e-15  5.19662766836e-15  5.7770463718e-15  6.26198808833e-15  5.216954333e-15  5.95934356934e-15  4.94549673716e-15  5.79376184293e-15  4.74932789593e-15  5.34915951296e-15  5.56588771935e-15  5.59818616444e-15  5.96457014916e-15  5.49351341945e-15  5.6107300671e-15  5.382383978e-15  5.37267866546e-15  5.93801527957e-15  5.14880056241e-15  5.74592863181e-15  5.85130944237e-15  5.25046177809e-15  5.46959594004e-15  5.32871608391e-15  5.85796853975e-15  5.75931710188e-15  6.15815380221e-15  5.86708154101e-15  6.13846092099e-15  6.3742572695e-15  6.88428530672e-15  6.72780752853e-15  7.00488783313e-15  6.74322423021e-15  6.64568812203e-15  6.58407165436e-15  7.14861807249e-15  7.43920319651e-15  7.29843953586e-15  7.88933963227e-15  8.56381501125e-15  8.81019703357e-15  8.62452376194e-15  8.72714533785e-15  9.74430705459e-15  1.02990387115e-14  1.16950332241e-14  1.23361635587e-14  1.44976061521e-14  1.45787040541e-14  1.70046733492e-14
 1.68795893789e-14  1.89961060179e-14  2.14599050226e-14  2.44532926458e-14  2.9147482401e-14  3.52439678798e-14  4.19225930077e-14  5.20702757831e-14  6.648747283e-14  8.85095696692e-14  1.30951277956e-13  2.41757589144e-13  6.89460380508e-13  2.41829008489e-13  1.31818923767e-13  8.89452622349e-14  6.57135070365e-14  5.08644187683e-14  4.10590140125e-14  3.35117556561e-14  2.86410519957e-14  2.43958855487e-14  2.07805688162e-14  1.89369381944e-14  1.68031020004e-14  1.41841210358e-14  1.29815576583e-14  1.24239728036e-14  1.14356637748e-14  1.13810890755e-14  1.00978749169e-14  9.52286260432e-15  9.18766297605e-15  8.12089739297e-15  8.07740606668e-15  7.07118035562e-15  7.24265498305e-15  6.73033145861e-15  7.04472753038e-15  7.3987676885e-15  7.10145134846e-15  5.92682261208e-15  5.99968891193e-15  5.78156663293e-15  5.66020830204e-15  6.36884333058e-15  6.60120536598e-15  6.84563288044e-15  5.95892106123e-15  6.23129302218e-15  5.17772575735e-15  5.53864284164e-15  4.87192497061e-15  5.77535758179e-15  5.53571752602e-15  5.40766385039e-15  5.13095095404e-15  6.11877780704e-15  5.28747892939e-15  6.2252484588e-15  5.94968342848e-15  6.2184638e-15  5.87306305203e-15  5.87698942277e-15  5.89599117977e-15  5.91440905145e-15  6.07511044393e-15  6.07769936463e-15  6.17616845292e-15  5.49857248909e-15  5.87441109898e-15  6.08160689052e-15  5.51077043471e-15  4.48177061549e-15  5.08717344432e-15  5.25200254804e-15  6.37070855012e-15  4.79823559136e-15  5.39387134842e-15  5.39242065417e-15  6.07132682217e-15  5.38942800279e-15  5.97014551467e-15  6.03850408626e-15  5.33273429284e-15  5.80922730334e-15  5.5764342095e-15  5.46597412936e-15  5.86720734219e-15  6.06688760657e-15  5.41312038908e-15  5.77777329084e-15  5.64019382023e-15  5.80628116378e-15  5.81040506285e-15  6.07191916416e-15  5.53923066948e-15  5.76736934621e-15  6.0772030996e-15  6.20988250323e-15  7.19824908851e-15  6.32662184925e-15  6.25924588555e-15  6.20935708097e-15  6.78292892443e-15  6.71831985475e-15  6.82223938707e-15  6.99797261333e-15  7.33309064959e-15  7.88620360952e-15  8.21241889958e-15  7.84156866056e-15  8.09248479183e-15  8.89452911676e-15  1.01441115844e-14  9.77973463598e-15  1.07805394721e-14  1.25174297317e-14  1.26009870836e-14  1.50819704806e-14
 1.51682667664e-14  1.65204201064e-14  1.84590896071e-14  2.11305665617e-14  2.45014877838e-14  2.92848619843e-14  3.46661922014e-14  4.22169950855e-14  5.12282457379e-14  6.56188379557e-14  8.83163536894e-14  1.32065292289e-13  2.41829008489e-13  6.90461411815e-13  2.42859303314e-13  1.3119793803e-13  8.91362891376e-14  6.62616737363e-14  5.16511168688e-14  4.13697135576e-14  3.38943227272e-14  2.85551600088e-14  2.43990010825e-14  2.13319211104e-14  1.94408417956e-14  1.65999441511e-14  1.48903475076e-14  1.32122401254e-14  1.24607308573e-14  1.22512292296e-14  1.0761272774e-14  1.10385209141e-14  9.89251583633e-15  9.18830272616e-15  7.72478674499e-15  7.99387841556e-15  8.08116056797e-15  7.52755207816e-15  7.10145792779e-15  8.02075168968e-15  6.91360544799e-15  6.43878102104e-15  7.0842756873e-15  7.46891881033e-15  6.43653264106e-15  6.82716992341e-15  6.25157105827e-15  6.69822723432e-15  5.98010333046e-15  6.11597469683e-15  6.15425367496e-15  5.17207801174e-15  5.04709587417e-15  5.97833335743e-15  5.6941888249e-15  5.95479168643e-15  5.02530887171e-15  5.90859378738e-15  5.72678484102e-15  6.16710263911e-15  5.37664671972e-15  6.0239991447e-15  5.40005323673e-15  5.80530459349e-15  5.53961099891e-15  5.75906957819e-15  6.15863798848e-15  6.24677357058e-15  6.24423326727e-15  5.67392252591e-15  5.52530055022e-15  6.10782895464e-15  6.17756390132e-15  5.66314564324e-15  5.61078523056e-15  4.6140578401e-15  5.81466652198e-15  5.26897787075e-15  5.64094799826e-15  6.00730829841e-15  5.95719848329e-15  5.99563811836e-15  6.24569940665e-15  6.0460505585e-15  5.89079516585e-15  6.17085437775e-15  6.1626215144e-15  5.89217225053e-15  5.98669813338e-15  6.12440940944e-15  5.78106781629e-15  5.82582174795e-15  5.61033799153e-15  5.71577075283e-15  6.05446627349e-15  5.90471326519e-15  5.86222322226e-15  6.00496293294e-15  6.14568188565e-15  6.36642156453e-15  7.68888415701e-15  5.82781767326e-15  6.21351996093e-15  5.98406614633e-15  5.67415542661e-15  6.12611805393e-15  6.94319009009e-15  7.10470442157e-15  7.65233912986e-15  7.6629173403e-15  7.7355095822e-15  7.95141275318e-15  8.15478526581e-15  8.55820598299e-15  9.83096066187e-15  9.80796437481e-15  1.06094961719e-14  1.13840854721e-14  1.2222657337e-14  1.34589230526e-14
 1.42782180233e-14  1.56658667845e-14  1.64742042566e-14  1.85547087971e-14  2.16503825204e-14  2.4734321865e-14  2.94882497708e-14  3.51390663585e-14  4.19829259412e-14  5.16475906467e-14  6.5736756475e-14  8.88821135714e-14  1.31818923767e-13  2.42859303314e-13  6.92149828234e-13  2.41424477451e-13  1.31965847434e-13  8.81804784827e-14  6.58914044464e-14  5.11472291709e-14  4.16938011881e-14  3.40474843216e-14  2.87567014581e-14  2.49828931e-14  2.17077649005e-14  1.87056764444e-14  1.6703539864e-14  1.52154656376e-14  1.35193411699e-14  1.19740750643e-14  1.08792394737e-14  9.92541537243e-15  1.00928990434e-14  9.3796877623e-15  8.18618018258e-15  8.2313497522e-15  8.4557102723e-15  7.90546956084e-15  7.67138801071e-15  7.95046371439e-15  7.6304700099e-15  6.90269984436e-15  6.97756675333e-15  6.84328869726e-15  6.32486582567e-15  6.1871444975e-15  6.49254322407e-15  6.99750038462e-15  6.63473159765e-15  6.38134522856e-15  6.53917673352e-15  6.03113143593e-15  5.45036661183e-15  5.80610374399e-15  5.58613537709e-15  5.30543967544e-15  5.20583639631e-15  5.7265859123e-15  6.0048637559e-15  5.80000194574e-15  5.99719712842e-15  5.94550571287e-15  6.01624700898e-15  5.69318431831e-15  4.77341607094e-15  5.91121079708e-15  5.50746384693e-15  5.32019947435e-15  5.40474897386e-15  5.75563956575e-15  6.03643912814e-15  5.37928919304e-15  5.80456614148e-15  5.42775809471e-15  5.56362878773e-15  5.67060631192e-15  5.97731239496e-15  5.61962876501e-15  5.1773116662e-15  5.68373784662e-15  6.33923755276e-15  6.16768245662e-15  6.16311010431e-15  5.67387667088e-15  5.68661994602e-15  5.88639939075e-15  5.6290605086e-15  5.4214028984e-15  5.64759824383e-15  6.03928109365e-15  6.48955073827e-15  6.12648784051e-15  5.48891888159e-15  5.01986525876e-15  5.50256774741e-15  5.36551688791e-15  6.26601101387e-15  5.82738728206e-15  5.63206398501e-15  6.12321573973e-15  6.60505364674e-15  6.16675236318e-15  5.77721638085e-15  5.72987453252e-15  6.10251749689e-15  6.48887713182e-15  7.32767711099e-15  6.65559937683e-15  6.56094284873e-15  6.99980742588e-15  7.22293569972e-15  8.04599388846e-15  7.90703067706e-15  8.29435511141e-15  8.5808475478e-15  9.31134305023e-15  9.83251390963e-15  1.04200099109e-14  1.11884921088e-14  1.25859472182e-14
 1.25549914187e-14  1.37232675588e-14  1.49975860739e-14  1.68228853779e-14  1.90736772687e-14  2.16378171393e-14  2.48428416346e-14  3.01399449502e-14  3.42076281558e-14  4.1154961128e-14  5.19878904648e-14  6.58999786902e-14  8.89452622349e-14  1.3119793803e-13  2.41424477451e-13  6.87612398242e-13  2.41647792431e-13  1.30623888338e-13  8.88573090407e-14  6.55813373376e-14  5.12857005727e-14  4.11003956967e-14  3.4012658733e-14  2.83323402834e-14  2.50141182887e-14  2.08825616209e-14  1.85592098514e-14  1.62981307384e-14  1.46884545554e-14  1.39917274168e-14  1.1847420696e-14  1.10214160926e-14  1.04864901702e-14  1.00771583049e-14  9.38907011202e-15  8.02884955623e-15  7.24243595123e-15  7.85529281581e-15  7.63394588427e-15  7.94875215586e-15  7.46555992631e-15  6.36668369025e-15  6.27473974226e-15  7.11326646874e-15  6.60396057312e-15  6.26966911112e-15  5.74616503048e-15  6.18410139936e-15  6.05060971528e-15  6.18624158183e-15  6.22252692761e-15  5.97852207045e-15  5.46853070208e-15  5.70342759115e-15  5.95132135148e-15  5.79863825064e-15  6.10460198404e-15  5.7481424837e-15  5.51618229863e-15  5.17196931223e-15  5.68468557888e-15  5.45968699866e-15  5.4951245873e-15  5.47277554261e-15  5.12130055536e-15  6.05526301812e-15  5.65756064799e-15  5.28676019455e-15  5.30770298617e-15  5.68792241584e-15  5.95074157175e-15  5.79342329145e-15  5.7462705241e-15  5.50674318084e-15  6.20772996648e-15  6.35941107672e-15  6.53435146195e-15  6.26178147634e-15  5.44320904346e-15  5.82753461424e-15  6.04228186289e-15  6.35822422841e-15  5.93226331982e-15  5.49156478489e-15  5.70526955366e-15  5.85011892915e-15  4.86181582954e-15  5.64375706636e-15  6.50400441032e-15  6.9424545323e-15  5.96918964931e-15  6.25682215279e-15  6.73589184077e-15  6.22629217574e-15  6.00191873446e-15  5.86612998587e-15  5.741976323e-15  5.90253968289e-15  6.01909652382e-15  5.9178382918e-15  6.31946387301e-15  5.97547878089e-15  6.50106827372e-15  5.95125192942e-15  6.1431582959e-15  6.70648314526e-15  6.75367701162e-15  6.87944634767e-15  7.28813891342e-15  6.37846133564e-15  7.27587858308e-15  7.16576206323e-15  6.96381161572e-15  7.42212605707e-15  8.03398880855e-15  8.27868736413e-15  9.75847600227e-15  1.02529979304e-14  1.07262038843e-14  1.20717876033e-14
 1.06947196719e-14  1.26764724163e-14  1.40691280546e-14  1.41776480661e-14  1.70377775187e-14  1.87967387134e-14  2.16223533318e-14  2.59601075724e-14  2.97910993272e-14  3.43311702456e-14  4.13520498696e-14  5.16375901689e-14  6.57135070365e-14  8.91362891376e-14  1.31965847434e-13  2.41647792431e-13  6.9452148366e-13  2.41846626425e-13  1.31819814819e-13  8.83179557952e-14  6.56461851343e-14  5.18442662011e-14  4.11961120778e-14  3.46962427957e-14  2.88559668423e-14  2.48462415343e-14  2.15657123251e-14  1.88328801447e-14  1.66578374679e-14  1.47539398741e-14  1.29928970528e-14  1.24525608523e-14  1.08100005709e-14  1.05877613188e-14  9.91708751295e-15  9.44644925797e-15  8.47458023713e-15  8.67527312113e-15  7.64636156405e-15  7.61130840629e-15  7.06220377451e-15  6.40732230617e-15  7.01986189166e-15  6.54863844348e-15  7.25679430194e-15  6.77083474191e-15  6.48336358312e-15  6.29571522174e-15  6.00185764112e-15  5.3365679189e-15  6.38528358181e-15  6.81205807541e-15  5.85929134998e-15  6.52662041131e-15  6.0579592915e-15  5.25251851879e-15  5.85094761409e-15  5.49550376333e-15  6.06335344145e-15  5.8253110958e-15  5.68670385705e-15  5.94281440368e-15  5.54875156901e-15  5.7759443974e-15  5.85954138173e-15  5.96087945745e-15  5.741928793e-15  6.04691004329e-15  5.82810415882e-15  6.49281718877e-15  4.97459840812e-15  5.51014093405e-15  5.9385746316e-15  6.22193959548e-15  5.67152783805e-15  5.78828795119e-15  6.09075245778e-15  6.30441015844e-15  5.62569911539e-15  6.48034455827e-15  6.41748094246e-15  5.98961274999e-15  6.084462076e-15  5.99004316808e-15  5.56744036191e-15  5.52654801385e-15  5.63099671123e-15  5.70233621208e-15  6.09465261415e-15  6.30404175723e-15  6.10267809787e-15  5.52535111704e-15  5.84536110957e-15  5.49581836546e-15  6.0017944185e-15  5.9030438685e-15  6.76158255324e-15  6.3184295527e-15  6.10487511978e-15  5.91800184009e-15  6.26341111893e-15  6.05057447427e-15  6.23347358261e-15  6.24307249406e-15  6.50616670715e-15  6.26919994577e-15  7.00241223067e-15  6.38325347616e-15  6.83647569296e-15  7.22694573911e-15  6.91337966045e-15  7.71064357347e-15  7.77214669628e-15  7.59406835781e-15  8.25169977939e-15  7.81457581273e-15  8.46583784328e-15  9.06666885284e-15  9.99207869679e-15  1.07393408421e-14
 1.03475595224e-14  1.13162568041e-14  1.19758908978e-14  1.30513741119e-14  1.51367888482e-14  1.65402246528e-14  1.92645808628e-14  2.17711013446e-14  2.48575175361e-14  2.90178673795e-14  3.49135431704e-14  4.15610427344e-14  5.08644187683e-14  6.62616737363e-14  8.81804784827e-14  1.30623888338e-13  2.41846626425e-13  6.90365592326e-13  2.41523756152e-13  1.31133963091e-13  8.85806377578e-14  6.53660623376e-14  5.0732090222e-14  4.15612529e-14  3.40901159431e-14  2.88985812226e-14  2.45786573845e-14  2.03760574443e-14  1.80444466475e-14  1.65790658997e-14  1.42620878624e-14  1.3163733823e-14  1.20344591155e-14  1.08533681073e-14  9.96253249852e-15  8.51055803992e-15  8.75730719917e-15  7.93502296586e-15  7.95698259654e-15  7.85130488966e-15  7.07424417266e-15  6.33031681121e-15  6.75328910216e-15  6.43709078559e-15  7.25110777951e-15  7.64060130588e-15  7.1268639169e-15  6.60176635837e-15  6.23384457132e-15  6.20656989145e-15  5.94762685258e-15  5.42243217509e-15  5.816642773e-15  6.60661000314e-15  6.5392093991e-15  5.41749944133e-15  5.71372823507e-15  5.86269097473e-15  6.29676272613e-15  6.12144265199e-15  6.23512308466e-15  6.19117259029e-15  5.88846609877e-15  5.36855907912e-15  5.71433594971e-15  5.50179470715e-15  6.45752679057e-15  6.28614771419e-15  6.9178616294e-15  6.74304443723e-15  5.8840474455e-15  4.90939368e-15  5.95299961248e-15  6.73572071156e-15  6.68045899876e-15  5.49512981873e-15  5.67939211329e-15  6.31602773202e-15  5.1868217277e-15  5.67356956545e-15  6.41686322161e-15  5.722787199e-15  5.85418838739e-15  5.92094382163e-15  6.06460246333e-15  5.63058207034e-15  5.60803650951e-15  5.27881476662e-15  6.08386037744e-15  5.98643554875e-15  6.6412538344e-15  5.58386141049e-15  6.02905054088e-15  5.19430710069e-15  5.71606411252e-15  5.52583338037e-15  6.02903716258e-15  5.60412157087e-15  6.02044690012e-15  5.73166594002e-15  6.23645782787e-15  6.50125815431e-15  6.27249618728e-15  6.28353372877e-15  5.6707196065e-15  6.22114216305e-15  6.9275353791e-15  6.51886656902e-15  6.41016287583e-15  6.78354122694e-15  6.03577518286e-15  6.43415663821e-15  6.69776941066e-15  6.60185889285e-15  7.11735703745e-15  7.13965149386e-15  7.48692888654e-15  8.0557395772e-15  8.53074509429e-15  1.030762267e-14
 1.03414447091e-14  1.07231740756e-14  1.03197422109e-14  1.18134224732e-14  1.33510515027e-14  1.47539609862e-14  1.66735184966e-14  1.83759471445e-14  2.10387551833e-14  2.48740194498e-14  2.94807401406e-14  3.43822145235e-14  4.10590140125e-14  5.16511168688e-14  6.58914044464e-14  8.88573090407e-14  1.31819814819e-13  2.41523756152e-13  6.91253940793e-13  2.41253969603e-13  1.31027007103e-13  8.81039526991e-14  6.51983288002e-14  5.1693157085e-14  4.23233403173e-14  3.49044883084e-14  2.88774083328e-14  2.42021416613e-14  2.12495593911e-14  1.88142145739e-14  1.62131741433e-14  1.42346816946e-14  1.29857798416e-14  1.21229874463e-14  1.06798419641e-14  1.01615226824e-14  9.75949362686e-15  8.69520212592e-15  8.34108563373e-15  9.24714152836e-15  7.89843827099e-15  7.95916643199e-15  7.49075283036e-15  6.76682327965e-15  7.35886137135e-15  6.84216556492e-15  6.67309017573e-15  6.30899934708e-15  5.74006720261e-15  5.70057144421e-15  5.62478541479e-15  5.94036938418e-15  5.77331922895e-15  5.4764465071e-15  5.51345219141e-15  4.99310171811e-15  5.09597270016e-15  5.36945772885e-15  5.79839029768e-15  5.40906156434e-15  5.92991006687e-15  5.3573199656e-15  5.38592307236e-15  5.41278821017e-15  5.2045140766e-15  6.02414365427e-15  5.5219103863e-15  5.93641206819e-15  6.50994548267e-15  5.64710322968e-15  5.76924043628e-15  5.00283020704e-15  5.45686699381e-15  5.50265429443e-15  5.46863977761e-15  5.75835038116e-15  5.7149872337e-15  6.20575744239e-15  5.11362979388e-15  5.53713824687e-15  6.19882076687e-15  5.20086023664e-15  5.77354443719e-15  4.89758747637e-15  5.63677292963e-15  5.97219079609e-15  5.97768532532e-15  6.10343203283e-15  5.76650529938e-15  6.04518518771e-15  5.54690699787e-15  6.41276218399e-15  5.44081787002e-15  5.0684100177e-15  5.930194438e-15  5.15784777138e-15  5.22947323479e-15  5.38060159272e-15  5.51884387162e-15  5.60186509078e-15  6.07026815326e-15  6.35928555915e-15  5.88325293953e-15  6.17126061359e-15  5.74873589244e-15  6.33367604492e-15  6.21188204145e-15  6.06620060859e-15  6.36161710905e-15  6.37463995729e-15  6.75739095578e-15  6.88467206645e-15  6.85322071252e-15  7.31537523408e-15  7.38377928841e-15  7.27191732272e-15  7.04679373034e-15  8.21185659257e-15  8.23850491587e-15  9.50755010131e-15
 9.74116910991e-15  1.00104533623e-14  1.07377371075e-14  1.16072310039e-14  1.30130497464e-14  1.36579409658e-14  1.55150158173e-14  1.69294095215e-14  1.92065305634e-14  2.11702002767e-14  2.41687070829e-14  2.85961494507e-14  3.35117556561e-14  4.13697135576e-14  5.11472291709e-14  6.55813373376e-14  8.83179557952e-14  1.31133963091e-13  2.41253969603e-13  6.88941119669e-13  2.40706997022e-13  1.31302394292e-13  8.88564227667e-14  6.61943133118e-14  5.20460970165e-14  4.19622748869e-14  3.41222599098e-14  2.93661049566e-14  2.52753886473e-14  2.159649798e-14  1.84781119164e-14  1.64003400909e-14  1.45693140002e-14  1.39112205165e-14  1.25146391743e-14  1.12569706741e-14  1.13695761313e-14  9.57490060349e-15  9.18585314752e-15  8.40954536631e-15  9.00489204041e-15  8.23452747922e-15  8.0010758121e-15  7.74976091515e-15  7.90226034853e-15  7.78910629502e-15  6.66052648489e-15  6.54371726483e-15  5.97650393473e-15  6.7706369256e-15  6.07862692668e-15  6.72550669026e-15  6.92921316173e-15  6.64689917287e-15  6.363021259e-15  6.35806770841e-15  6.15293586254e-15  5.83217372488e-15  6.17047565568e-15  5.24836403696e-15  5.48432740172e-15  5.85097420123e-15  6.05001875759e-15  6.24521298229e-15  5.41620855217e-15  5.71786776253e-15  5.59198057289e-15  5.44495018495e-15  6.06673706346e-15  5.83693705719e-15  5.49584159945e-15  5.18819546864e-15  5.25521677257e-15  5.55575612549e-15  5.6626801521e-15  5.86324098894e-15  5.77206314204e-15  6.21606914085e-15  5.90820344463e-15  6.06220218217e-15  5.88865315803e-15  5.51503110382e-15  5.91260313369e-15  5.4295924386e-15  5.91302164173e-15  5.92814721876e-15  5.98252156159e-15  5.8988924629e-15  5.44167459877e-15  5.73846902967e-15  5.05541888255e-15  5.29181175532e-15  5.67353595238e-15  5.53874600473e-15  5.89377211369e-15  5.26580080082e-15  5.27012260699e-15  5.81172569443e-15  6.08765176297e-15  5.60853864775e-15  6.14117289898e-15  6.68248705598e-15  6.04420160138e-15  5.5621130631e-15  5.66871724714e-15  6.46042140674e-15  7.1064978552e-15  7.46088816561e-15  6.79025840479e-15  6.49549085265e-15  6.6987940556e-15  6.36869597309e-15  6.27446110001e-15  7.14702673133e-15  6.74619012373e-15  7.10593545555e-15  7.48109925904e-15  8.42827202144e-15  7.30694254089e-15  9.68608413199e-15
 9.06190417531e-15  9.19519391285e-15  9.16476113458e-15  1.0193903135e-14  1.18685383276e-14  1.2364809512e-14  1.37238093387e-14  1.45671258432e-14  1.70793754859e-14  1.85541554112e-14  2.07411494233e-14  2.49070853664e-14  2.86410519957e-14  3.38943227272e-14  4.16938011881e-14  5.12857005727e-14  6.56461851343e-14  8.85806377578e-14  1.31027007103e-13  2.40706997022e-13  6.89763361581e-13  2.41980530961e-13  1.31352143248e-13  8.8693154074e-14  6.59015017817e-14  5.16661755589e-14  4.12466794841e-14  3.40724116191e-14  2.87877919501e-14  2.44957161272e-14  2.06400640236e-14  1.81544017198e-14  1.68105159483e-14  1.47107765722e-14  1.22394450021e-14  1.20380786113e-14  1.22067238483e-14  1.05596668307e-14  1.02231212374e-14  9.70911237997e-15  8.44602759201e-15  7.87285992287e-15  7.39297075649e-15  7.64296280105e-15  7.17575778566e-15  7.27157815096e-15  7.06386837833e-15  6.24577102002e-15  6.35334003789e-15  6.38441189876e-15  6.30775786432e-15  6.64687408137e-15  5.879137895e-15  7.11275243316e-15  6.22325697351e-15  5.58043013929e-15  6.50842566318e-15  6.11633543362e-15  6.55773750421e-15  6.08142455954e-15  6.63417439548e-15  6.83892980715e-15  5.83357514511e-15  5.64264097929e-15  5.20123466162e-15  5.72518839675e-15  7.11838399295e-15  6.30467871543e-15  6.23043154757e-15  5.47180980661e-15  6.14576785187e-15  6.29437234917e-15  5.13571391198e-15  5.93588149893e-15  5.4014532702e-15  5.4842660728e-15  5.48535041824e-15  6.22381173277e-15  5.74930520022e-15  5.61033640529e-15  5.85887020106e-15  5.79907118439e-15  6.05088304411e-15  5.44228726822e-15  5.9163757718e-15  4.80182283107e-15  5.32718628185e-15  5.64925118331e-15  5.12990573846e-15  5.84778450147e-15  5.72209376843e-15  6.05494897373e-15  6.42663911595e-15  6.4169020056e-15  6.87801270198e-15  6.13530070718e-15  5.35301639885e-15  5.90851463348e-15  6.30030208443e-15  6.08077375723e-15  6.58015011939e-15  6.20967258308e-15  4.87161244503e-15  5.40582865412e-15  6.11682052442e-15  6.6862269413e-15  6.53017890478e-15  5.5926846002e-15  5.91020607864e-15  5.83310798093e-15  6.53629609616e-15  6.54774221824e-15  6.05189631886e-15  6.14842126945e-15  6.57139275978e-15  7.06789952763e-15  6.63861249596e-15  8.26125782395e-15  7.80638999598e-15  8.27996263067e-15
 8.06993829479e-15  8.65837852635e-15  9.27561443697e-15  1.01567144769e-14  1.05580930699e-14  1.19830104474e-14  1.25348537432e-14  1.34293296258e-14  1.4616350197e-14  1.70146298025e-14  1.85705991386e-14  2.1744432116e-14  2.43958855487e-14  2.85551600088e-14  3.40474843216e-14  4.11003956967e-14  5.18442662011e-14  6.53660623376e-14  8.81039526991e-14  1.31302394292e-13  2.41980530961e-13  6.87967935443e-13  2.40697002913e-13  1.30752666279e-13  8.91288285111e-14  6.67495488946e-14  5.19136399196e-14  4.23499498566e-14  3.39046383134e-14  2.88432555872e-14  2.48997176903e-14  2.13019540922e-14  1.9188034104e-14  1.68301269772e-14  1.48402192304e-14  1.27845089623e-14  1.1919336207e-14  1.1149480738e-14  1.06343628853e-14  9.92982067176e-15  8.87320029033e-15  7.98758852568e-15  7.71751515267e-15  7.64437612284e-15  7.51732629007e-15  7.27203702676e-15  7.16140175006e-15  6.9631157633e-15  6.95677970099e-15  7.14728519823e-15  6.92261138444e-15  6.31743343238e-15  5.99138647734e-15  5.9471674268e-15  6.02007423934e-15  5.94907580915e-15  6.25922609685e-15  5.56435732328e-15  6.13363079061e-15  6.09931519224e-15  6.04716009778e-15  6.18264965625e-15  6.09801180563e-15  5.87401735973e-15  5.05810231609e-15  5.64042323097e-15  6.18784298824e-15  5.60469712461e-15  6.73590135534e-15  5.81978774552e-15  5.92738478471e-15  5.56959635254e-15  4.62425851999e-15  5.34988318495e-15  5.23768713181e-15  5.09951387112e-15  5.37657661805e-15  5.24664980445e-15  5.629389714e-15  6.16361251237e-15  6.00314269981e-15  4.87948226532e-15  5.58695390057e-15  5.01921836991e-15  5.09972431258e-15  5.89316082295e-15  5.67146477501e-15  5.7431111491e-15  5.8139851293e-15  5.74129184269e-15  5.78538375004e-15  5.88809145721e-15  5.74832730019e-15  5.8409161672e-15  5.98456450745e-15  5.93483336894e-15  5.14762132043e-15  5.5821659843e-15  5.9369358676e-15  6.01365850743e-15  5.82370128246e-15  5.29241783113e-15  4.98911032371e-15  5.42310596382e-15  5.7316951376e-15  6.62579561017e-15  6.26740205556e-15  5.91144274854e-15  5.46514917319e-15  6.13842314551e-15  6.56631852671e-15  6.81218318161e-15  6.70948022713e-15  5.8547912436e-15  6.11843894793e-15  6.60372721006e-15  7.27838806478e-15  8.11169823744e-15  7.94242007552e-15  8.12796086795e-15
 7.15957946926e-15  7.72559545153e-15  8.46329721668e-15  8.94224122515e-15  1.05125713391e-14  1.04601045417e-14  1.04734601607e-14  1.21614487262e-14  1.35580295007e-14  1.48235954253e-14  1.61274184985e-14  1.82076633121e-14  2.07805688162e-14  2.43990010825e-14  2.87567014581e-14  3.4012658733e-14  4.11961120778e-14  5.0732090222e-14  6.51983288002e-14  8.88564227667e-14  1.31352143248e-13  2.40697002913e-13  6.90516604456e-13  2.41267088296e-13  1.31769463977e-13  8.91342661264e-14  6.59985080946e-14  5.26103248106e-14  4.29347147979e-14  3.52086693615e-14  2.95126516162e-14  2.55095021005e-14  2.19425600076e-14  1.91466886203e-14  1.69379044722e-14  1.5164112141e-14  1.34117013848e-14  1.25894309088e-14  1.14683336597e-14  1.06216634895e-14  9.99087988185e-15  8.93510362199e-15  8.16757184516e-15  7.83222011732e-15  8.50294525899e-15  8.16601966433e-15  7.75348385944e-15  7.09167966111e-15  7.27118746092e-15  7.12177489775e-15  6.34534603579e-15  6.3707292165e-15  6.52479345254e-15  6.32134284965e-15  6.58641143227e-15  5.98852220428e-15  6.01223370499e-15  6.31502089855e-15  6.74486872905e-15  6.30068700128e-15  6.53092378706e-15  6.19848093277e-15  5.84840015491e-15  6.15939202173e-15  5.96070092141e-15  6.24487775692e-15  6.67530254361e-15  6.3659239818e-15  6.5455838162e-15  5.72553286426e-15  6.64012768436e-15  5.75079216736e-15  5.92363754822e-15  6.74844832093e-15  6.51400913755e-15  5.32032878068e-15  5.35164837602e-15  5.6496663024e-15  5.81438503407e-15  5.62602030661e-15  5.35451158693e-15  5.07901936027e-15  6.37083767473e-15  5.74331187038e-15  5.43058208544e-15  6.35515463672e-15  5.6292327949e-15  5.27337384137e-15  5.66521161616e-15  5.9641651592e-15  5.56104645976e-15  6.5289980663e-15  6.11211578386e-15  6.14371606952e-15  5.8605642445e-15  6.65591637326e-15  5.61823173933e-15  5.93210551031e-15  6.50653967847e-15  6.26414192827e-15  6.47318086176e-15  5.54990239633e-15  5.27986847099e-15  5.86568829787e-15  5.08571858883e-15  5.85098221345e-15  6.46975820993e-15  5.88063372417e-15  5.73820328962e-15  5.89586180549e-15  5.86287389552e-15  6.25326116343e-15  6.31704921539e-15  6.16946244561e-15  6.99090490269e-15  6.24627552547e-15  6.90801446003e-15  7.36101122477e-15  7.16545518129e-15  8.01636696409e-15
 7.03381882925e-15  7.2898687138e-15  8.4119831678e-15  8.48217869185e-15  8.70978348689e-15  9.152978973e-15  1.03138735993e-14  1.12485904264e-14  1.27658068648e-14  1.33237269013e-14  1.42315180316e-14  1.69359546071e-14  1.89369381944e-14  2.13319211104e-14  2.49828931e-14  2.83323402834e-14  3.46962427957e-14  4.15612529e-14  5.1693157085e-14  6.61943133118e-14  8.8693154074e-14  1.30752666279e-13  2.41267088296e-13  6.85572306297e-13  2.41025581547e-13  1.31084390551e-13  8.80098105526e-14  6.67166803417e-14  5.25001741473e-14  4.17312764431e-14  3.33742619575e-14  2.88647331702e-14  2.40323957925e-14  2.1120276775e-14  1.86335302999e-14  1.63517663102e-14  1.48040281587e-14  1.32604651395e-14  1.21971642166e-14  1.08962983616e-14  1.02746605192e-14  9.2719541184e-15  8.75797093208e-15  9.4531881459e-15  8.85725095965e-15  8.17189895006e-15  8.07154692358e-15  7.45297499465e-15  7.27720684571e-15  6.3803372061e-15  5.78926635634e-15  6.23307403855e-15  5.23353597108e-15  6.32289175843e-15  6.17903055928e-15  5.86587608374e-15  5.61413547949e-15  5.24307176742e-15  6.59005115712e-15  5.58633034061e-15  6.36221846721e-15  5.85194152156e-15  6.40229176559e-15  6.04338109755e-15  6.12574984723e-15  6.90605232354e-15  6.44728805085e-15  6.92323366232e-15  6.71233591529e-15  6.39778622363e-15  5.84469840002e-15  5.75764127547e-15  5.98023703212e-15  5.76259432837e-15  5.99074317664e-15  5.96808640732e-15  6.52291349898e-15  6.46599754815e-15  6.67341647e-15  5.91104178471e-15  5.54214533128e-15  5.18197904834e-15  5.91524983741e-15  4.9982430408e-15  6.08046028008e-15  5.96437490169e-15  5.98633311122e-15  5.84028248933e-15  6.32818469055e-15  5.82393647445e-15  5.56939394723e-15  6.23388806502e-15  6.10708768611e-15  5.64302238139e-15  5.8871625773e-15  6.3325460416e-15  5.91694792723e-15  5.56733813301e-15  5.68643073874e-15  5.32126549385e-15  6.01452878273e-15  5.86840001782e-15  5.6864142309e-15  6.16122334566e-15  5.90849592788e-15  6.06182370485e-15  6.11169876117e-15  6.01080992864e-15  5.88246707768e-15  6.31726907893e-15  6.79567349223e-15  6.89115876353e-15  6.26605273367e-15  5.66921516375e-15  6.41708249705e-15  6.53890396003e-15  6.2040792008e-15  7.74457654764e-15  7.18148723826e-15  6.90585051936e-15
 6.66540899738e-15  7.49119075199e-15  7.59571586482e-15  7.70439815141e-15  8.7364545911e-15  9.66481206508e-15  9.38844782735e-15  1.06247102133e-14  1.10779558978e-14  1.17040946687e-14  1.27342902642e-14  1.50100191019e-14  1.68031020004e-14  1.94408417956e-14  2.17077649005e-14  2.50141182887e-14  2.88559668423e-14  3.40901159431e-14  4.23233403173e-14  5.20460970165e-14  6.59015017817e-14  8.91288285111e-14  1.31769463977e-13  2.41025581547e-13  6.90548926344e-13  2.41682397165e-13  1.31023382038e-13  8.91044123785e-14  6.65848718221e-14  5.19996410621e-14  4.16365915308e-14  3.48624920793e-14  2.8282261467e-14  2.4465229075e-14  2.11767758491e-14  1.78460549738e-14  1.5187936089e-14  1.43345833091e-14  1.36350727537e-14  1.22165154692e-14  1.09895894327e-14  9.57014274529e-15  8.99630238044e-15  9.74689055466e-15  9.19020094558e-15  7.88099595379e-15  7.60993262658e-15  7.33488199126e-15  6.38197177056e-15  6.95558748664e-15  6.45436419655e-15  6.88415793673e-15  6.06931740124e-15  6.53659023846e-15  6.81019264301e-15  6.46789198608e-15  6.78058689463e-15  6.26443337403e-15  6.17285973736e-15  6.67694159132e-15  6.82328490776e-15  5.41965047052e-15  5.57724865017e-15  6.0150659419e-15  6.54458764438e-15  6.40240914616e-15  6.37824265882e-15  5.81171544636e-15  6.82409235435e-15  6.47739321929e-15  6.3521107547e-15  4.86594242896e-15  5.95366257647e-15  5.70276414038e-15  5.40389906993e-15  5.02674885581e-15  5.75776365529e-15  6.23697379294e-15  6.96880467821e-15  6.41500200454e-15  5.25925601493e-15  5.51087269372e-15  6.15950725342e-15  5.60479693622e-15  5.88471466699e-15  5.06834649811e-15  5.94113158818e-15  4.99720896244e-15  6.19286684836e-15  5.32371652434e-15  4.78072802592e-15  5.98827076537e-15  6.11508278482e-15  5.59767863256e-15  4.71319672474e-15  5.71105824013e-15  5.62989168799e-15  6.00668905659e-15  5.51116706678e-15  5.51438674437e-15  5.72603544612e-15  5.85746189994e-15  6.24693240972e-15  6.02018543102e-15  6.40380904295e-15  6.97331563631e-15  7.24205791244e-15  6.06139095457e-15  5.86530461548e-15  6.21963201195e-15  6.89058467697e-15  6.39657050869e-15  6.80595154379e-15  6.2934077626e-15  6.33896288155e-15  6.71492654482e-15  6.13926105616e-15  6.66231854815e-15  6.21254988135e-15  6.65790886185e-15
 6.43540878625e-15  6.22952616003e-15  7.24485585541e-15  7.5922834038e-15  8.07246433209e-15  9.00066257758e-15  8.91873064674e-15  9.8525367184e-15  1.03617625724e-14  1.1690749882e-14  1.1941743498e-14  1.36388050794e-14  1.41841210358e-14  1.65999441511e-14  1.87056764444e-14  2.08825616209e-14  2.48462415343e-14  2.88985812226e-14  3.49044883084e-14  4.19622748869e-14  5.16661755589e-14  6.67495488946e-14  8.91342661264e-14  1.31084390551e-13  2.41682397165e-13  6.89613649472e-13  2.41002902187e-13  1.31588468137e-13  8.92405195726e-14  6.60384342786e-14  5.08310974515e-14  4.20089148913e-14  3.47318928904e-14  2.88925787853e-14  2.42766822602e-14  2.10827329243e-14  1.82247351415e-14  1.69724022214e-14  1.54858447347e-14  1.33917005846e-14  1.22532022999e-14  1.0846948922e-14  9.67550014131e-15  9.73980488119e-15  9.41274709205e-15  8.86839141802e-15  7.94301362922e-15  8.46187680557e-15  8.04688814709e-15  7.22303080339e-15  6.19072886981e-15  6.17106951328e-15  6.18669269609e-15  6.57376905991e-15  7.07664594811e-15  6.54405930803e-15  7.15678084553e-15  6.38041085422e-15  6.13262177093e-15  6.10230305664e-15  5.70460069231e-15  6.00632506637e-15  5.33321972512e-15  5.50033564056e-15  5.88178802444e-15  5.67625239895e-15  5.91482509485e-15  5.41256069541e-15  5.30892223675e-15  5.40431603121e-15  5.25379245781e-15  5.224112796e-15  4.97632744996e-15  5.98927773147e-15  5.88091255869e-15  6.05014162497e-15  6.26224251903e-15  6.35122816061e-15  7.1525085658e-15  6.53532771984e-15  5.66417233426e-15  5.89768442907e-15  6.22664173413e-15  5.47045831006e-15  5.41237218092e-15  5.7818248388e-15  6.68152391712e-15  5.30317215528e-15  5.94777729716e-15  5.15624487005e-15  5.20730268182e-15  5.73173136308e-15  5.92719584454e-15  5.69073323364e-15  5.19563377737e-15  5.67591537764e-15  5.33862937989e-15  5.45491146328e-15  6.46508467421e-15  6.07519737624e-15  6.12435452398e-15  6.15308098205e-15  5.12571981315e-15  5.64473663013e-15  6.00386572781e-15  6.25779506525e-15  5.4936346324e-15  5.1336988333e-15  4.99037516065e-15  5.8820460111e-15  6.78098966086e-15  6.04419691103e-15  6.64147353538e-15  6.01468092701e-15  5.91786981107e-15  6.50085172801e-15  6.06718599319e-15  7.10387803126e-15  6.81950603093e-15  6.9455949105e-15
 6.23718290566e-15  6.33266857359e-15  7.28126837109e-15  7.51246008975e-15  7.94824515239e-15  7.62715939545e-15  8.55087269701e-15  1.00203216893e-14  9.43552421105e-15  1.04683156175e-14  9.94437956438e-15  1.25478416414e-14  1.29815576583e-14  1.48903475076e-14  1.6703539864e-14  1.85592098514e-14  2.15657123251e-14  2.45786573845e-14  2.88774083328e-14  3.41222599098e-14  4.12466794841e-14  5.19136399196e-14  6.59985080946e-14  8.80098105526e-14  1.31023382038e-13  2.41002902187e-13  6.89370294424e-13  2.42394172431e-13  1.31740851712e-13  8.87086486061e-14  6.58256474662e-14  5.26009129392e-14  4.11459015413e-14  3.41406553426e-14  2.93147259679e-14  2.47590347341e-14  2.12053565727e-14  1.83876792613e-14  1.70892011958e-14  1.4089713782e-14  1.2989552457e-14  1.10588011588e-14  9.9355571686e-15  1.00718259429e-14  9.96585240293e-15  9.92221422034e-15  8.71961756584e-15  8.82878052393e-15  8.14502292638e-15  7.40047598346e-15  7.37996101028e-15  6.84775456312e-15  6.60007475545e-15  6.51763070371e-15  6.4759227395e-15  6.60386306648e-15  6.3893690093e-15  6.41971491973e-15  6.13726710236e-15  6.51890442478e-15  5.93728745277e-15  5.75982156335e-15  6.21374532467e-15  6.01648148731e-15  6.12542564582e-15  5.73112710852e-15  5.80448871161e-15  5.96772240821e-15  6.46216280801e-15  6.43084153049e-15  6.00196207501e-15  5.57541583132e-15  4.87185970417e-15  6.42570021913e-15  6.50985925871e-15  6.17955626845e-15  6.15488395605e-15  6.53563032544e-15  6.48585476551e-15  6.23223320838e-15  6.68475752099e-15  5.63268491137e-15  6.1533331603e-15  5.85478836976e-15  6.30062566527e-15  5.84142346901e-15  5.75106654512e-15  5.76472708797e-15  6.24542324975e-15  5.11197756991e-15  4.56270298277e-15  6.01559748183e-15  6.02623015123e-15  4.93822017112e-15  6.05456356374e-15  5.35876953695e-15  5.25693234124e-15  5.35313531015e-15  6.21909633476e-15  6.52652803882e-15  6.03663236748e-15  5.77726395285e-15  4.70760786435e-15  4.93109067628e-15  5.80257451455e-15  5.67414012881e-15  5.4388012086e-15  5.84363301617e-15  6.2017444434e-15  5.86354045274e-15  6.81394219786e-15  5.95449722076e-15  6.13153730608e-15  5.50841970468e-15  6.08480018605e-15  6.80308762541e-15  5.83069415338e-15  6.64756963214e-15  6.37557919019e-15  6.8132581662e-15
 6.44045838335e-15  6.72084960427e-15  6.69051326473e-15  6.99065532768e-15  7.12182352751e-15  7.13111418616e-15  8.58679633459e-15  9.28766050445e-15  9.2520202126e-15  9.08409236523e-15  1.04732837636e-14  1.16169484131e-14  1.24239728036e-14  1.32122401254e-14  1.52154656376e-14  1.62981307384e-14  1.88328801447e-14  2.03760574443e-14  2.42021416613e-14  2.93661049566e-14  3.40724116191e-14  4.23499498566e-14  5.26103248106e-14  6.67166803417e-14  8.91044123785e-14  1.31588468137e-13  2.42394172431e-13  6.93786991107e-13  2.42373165723e-13  1.31454380622e-13  8.87380861565e-14  6.60811797027e-14  5.10668075694e-14  4.18156296404e-14  3.45432117558e-14  2.90539659953e-14  2.46155215747e-14  2.17741606464e-14  1.87745193312e-14  1.5754530468e-14  1.48114838894e-14  1.37091248342e-14  1.18681319897e-14  1.13157707319e-14  1.08048451168e-14  9.90804577399e-15  8.56693619248e-15  8.87146507038e-15  7.87750144314e-15  7.00525498395e-15  6.92819191377e-15  7.18663845375e-15  6.31535828708e-15  7.49003455556e-15  6.67633368951e-15  5.90174255986e-15  5.83829368987e-15  5.97626496855e-15  6.71677034041e-15  6.28999246865e-15  6.64974585434e-15  6.50869593231e-15  5.92522073671e-15  5.64644216375e-15  5.65940383764e-15  5.7155293183e-15  5.52866701532e-15  5.75050945454e-15  6.09834625911e-15  6.16191603724e-15  5.86618856774e-15  5.61858075902e-15  5.40842726638e-15  6.51291157681e-15  5.98854528666e-15  5.70774210086e-15  6.53835726131e-15  5.84783496282e-15  6.25753662611e-15  6.08544430367e-15  5.59030574975e-15  5.45853965274e-15  5.644580104e-15  5.68565308149e-15  5.285975605e-15  4.94452786314e-15  5.21960017124e-15  5.30771372995e-15  5.77848681558e-15  5.25420826452e-15  4.82942506561e-15  5.69296845024e-15  5.51461999132e-15  4.98078094048e-15  5.59531115856e-15  5.32817328222e-15  5.09501359994e-15  5.47540840896e-15  5.91306044796e-15  6.04398905756e-15  5.94094291182e-15  5.27110661973e-15  5.43117057399e-15  5.4392347212e-15  5.8940462718e-15  5.99632000042e-15  5.4161382715e-15  5.38474559788e-15  5.26664460816e-15  5.56170428871e-15  6.33714025691e-15  5.47761591779e-15  6.29926441965e-15  6.18399447794e-15  5.74011597433e-15  6.45775647424e-15  6.20085822066e-15  6.68467604063e-15  5.92097117997e-15  7.0088324124e-15
 6.68195829105e-15  6.25712523298e-15  5.58907159961e-15  6.66759188641e-15  6.90027613131e-15  7.24680468097e-15  8.48056227543e-15  8.45735398108e-15  8.46324413972e-15  8.72575286295e-15  8.92455318588e-15  1.02834828119e-14  1.14356637748e-14  1.24607308573e-14  1.35193411699e-14  1.46884545554e-14  1.66578374679e-14  1.80444466475e-14  2.12495593911e-14  2.52753886473e-14  2.87877919501e-14  3.39046383134e-14  4.29347147979e-14  5.25001741473e-14  6.65848718221e-14  8.92405195726e-14  1.31740851712e-13  2.42373165723e-13  6.89737734659e-13  2.41181010384e-13  1.31367081894e-13  8.9093675697e-14  6.50274652169e-14  5.11397065581e-14  4.07329371061e-14  3.43756067676e-14  2.85139933208e-14  2.42447953403e-14  2.11839623108e-14  1.86477553024e-14  1.62620032326e-14  1.42865520428e-14  1.22452386179e-14  1.17929268754e-14  1.15794879074e-14  1.05954217426e-14  9.49714967186e-15  9.41139290402e-15  8.49915915792e-15  8.08986907884e-15  7.29314702062e-15  7.86156139297e-15  7.26966206525e-15  7.68111595714e-15  6.71613210908e-15  6.92534950487e-15  6.61616182981e-15  6.71190355245e-15  7.02895068371e-15  6.356839284e-15  6.76242160327e-15  6.34567171462e-15  6.00756477455e-15  5.68637147786e-15  6.06979915612e-15  5.82122107321e-15  5.55699566317e-15  5.41022557363e-15  5.05024156992e-15  5.25666884633e-15  5.46314763312e-15  5.51540659196e-15  5.56920773451e-15  6.12455180534e-15  6.06821823255e-15  6.18333033905e-15  5.84706537553e-15  5.17409646109e-15  5.43967312951e-15  6.37581087663e-15  6.03046843145e-15  5.99956729544e-15  6.11304390918e-15  5.33650652749e-15  4.94514368814e-15  5.49869869502e-15  6.22286805518e-15  5.3709075322e-15  6.39403531529e-15  6.21273971236e-15  6.08453496293e-15  6.38769934701e-15  6.27499818118e-15  5.87023918158e-15  6.0585189598e-15  5.91420935554e-15  5.33340701983e-15  5.89799973826e-15  6.28504478791e-15  5.66331639706e-15  6.05821957238e-15  5.70881469777e-15  6.06164032008e-15  5.97498998933e-15  5.29236678466e-15  5.73457589497e-15  5.71308443701e-15  5.80477908387e-15  6.3080432614e-15  5.86231035702e-15  5.77699650513e-15  5.64549630683e-15  6.05055206858e-15  5.89382845392e-15  5.36028781585e-15  6.11474092629e-15  6.02669214736e-15  7.19556203103e-15  6.17486610326e-15  6.72658042743e-15
 6.32093043033e-15  5.87324878155e-15  5.82276685532e-15  6.77815522993e-15  7.21442567397e-15  6.82278015477e-15  8.20409577668e-15  8.26979787062e-15  8.0753244849e-15  9.02051083504e-15  1.02530874456e-14  1.03754995327e-14  1.13810890755e-14  1.22512292296e-14  1.19740750643e-14  1.39917274168e-14  1.47539398741e-14  1.65790658997e-14  1.88142145739e-14  2.159649798e-14  2.44957161272e-14  2.88432555872e-14  3.52086693615e-14  4.17312764431e-14  5.19996410621e-14  6.60384342786e-14  8.87086486061e-14  1.31454380622e-13  2.41181010384e-13  6.85883168954e-13  2.41215518854e-13  1.31036591129e-13  8.83095423159e-14  6.53228845871e-14  5.18654096655e-14  4.13384050803e-14  3.45188084556e-14  2.95341587915e-14  2.47702260952e-14  2.18108361622e-14  1.86255930249e-14  1.66189295572e-14  1.52410069119e-14  1.35473917932e-14  1.31367855506e-14  1.17669788512e-14  9.97005118059e-15  1.04854031532e-14  9.02165032135e-15  8.50264607105e-15  8.21283390859e-15  7.43749576394e-15  8.0755736713e-15  7.12057117918e-15  7.01733990518e-15  8.24268877245e-15  6.92399593108e-15  7.33168289656e-15  7.52880912713e-15  6.17527102234e-15  6.81676258191e-15  6.25522434983e-15  5.77141187103e-15  5.57174398193e-15  6.15794867372e-15  6.04137954599e-15  6.49828537094e-15  6.45719842622e-15  5.34544658685e-15  5.82627811252e-15  6.37070331895e-15  5.44804151074e-15  5.81247940621e-15  5.77151193213e-15  5.66001624662e-15  5.41284202827e-15  5.58702421816e-15  5.69764585172e-15  6.03586839882e-15  5.8266444775e-15  5.54949123097e-15  5.44599780668e-15  5.7822692454e-15  5.63080118834e-15  4.55553626898e-15  5.66316538234e-15  5.66367715578e-15  6.08494637081e-15  6.2273362694e-15  6.15064786831e-15  5.58698970278e-15  6.0454306771e-15  6.20063302618e-15  5.63635077015e-15  5.65739812256e-15  5.60078405286e-15  6.00509651507e-15  5.964546912e-15  6.01986199431e-15  5.95955808098e-15  6.37836928614e-15  5.81395949719e-15  5.58046736046e-15  5.96169486309e-15  6.13895733481e-15  6.60932754158e-15  6.04412186176e-15  5.75146271523e-15  6.19962680706e-15  6.27630791027e-15  5.90365284269e-15  5.64897530064e-15  4.89121804086e-15  5.79872953421e-15  5.90642318671e-15  5.88434086853e-15  6.0798382121e-15  6.59015793822e-15  5.58552638808e-15  5.89783039093e-15
 6.98934001572e-15  6.33751612572e-15  6.3415788206e-15  7.02603456792e-15  6.98102721932e-15  6.86876678775e-15  7.45649556079e-15  8.23334729745e-15  7.60470722378e-15  8.23631892699e-15  8.72480973112e-15  1.00416417773e-14  1.00978749169e-14  1.0761272774e-14  1.08792394737e-14  1.1847420696e-14  1.29928970528e-14  1.42620878624e-14  1.62131741433e-14  1.84781119164e-14  2.06400640236e-14  2.48997176903e-14  2.95126516162e-14  3.33742619575e-14  4.16365915308e-14  5.08310974515e-14  6.58256474662e-14  8.87380861565e-14  1.31367081894e-13  2.41215518854e-13  6.92076018258e-13  2.42616558586e-13  1.31080922998e-13  8.90022138872e-14  6.67481794527e-14  5.18612815627e-14  4.1126570034e-14  3.44027939246e-14  2.9438372718e-14  2.50561321241e-14  2.09223937633e-14  1.88879336643e-14  1.64222858421e-14  1.53080027421e-14  1.40155680267e-14  1.28284171394e-14  1.14499174719e-14  1.07353985967e-14  1.00783996992e-14  9.62291549694e-15  8.81698920764e-15  8.38965318128e-15  7.59342204942e-15  8.01139190976e-15  7.28819602798e-15  8.06967812984e-15  7.49473679605e-15  7.22923744674e-15  7.33666460065e-15  6.27636599336e-15  6.25951834568e-15  6.73298303948e-15  6.16321018589e-15  6.60029671269e-15  5.87042776641e-15  5.80299165689e-15  7.0452410546e-15  6.55845689096e-15  5.86958358764e-15  6.12542310118e-15  6.73876694856e-15  5.78064336966e-15  6.25207035341e-15  6.35025717946e-15  6.18874957381e-15  5.93417611234e-15  6.08352013233e-15  6.19821220242e-15  6.42092826955e-15  5.66996576798e-15  5.58485777907e-15  5.18252925136e-15  5.6511992954e-15  5.67407832162e-15  5.48845126014e-15  5.55017367895e-15  5.63452571561e-15  4.96361252233e-15  5.1196287027e-15  6.69122756459e-15  5.7816225729e-15  5.48326961222e-15  6.49786572728e-15  5.57747551878e-15  5.50047945583e-15  5.72629625406e-15  5.58423578626e-15  5.58394017415e-15  6.48918617441e-15  5.9111582608e-15  6.39432354934e-15  6.77055737122e-15  5.54040914174e-15  6.21511956371e-15  5.91823256035e-15  6.22287998342e-15  5.67416177678e-15  5.84370135725e-15  6.00523251359e-15  5.74531241335e-15  6.0869391403e-15  5.70324960039e-15  5.14654494357e-15  6.15265037152e-15  6.16014236986e-15  5.61572504643e-15  7.0271323584e-15  7.02823593552e-15  6.76308416759e-15  6.45093888967e-15
 6.79139052843e-15  6.19302506595e-15  6.46096317213e-15  6.29343255168e-15  6.65836918734e-15  6.84685778582e-15  6.30273071292e-15  7.7535961431e-15  8.22681233887e-15  8.04172001999e-15  8.35966517568e-15  8.86881493974e-15  9.52286260432e-15  1.10385209141e-14  9.92541537243e-15  1.10214160926e-14  1.24525608523e-14  1.3163733823e-14  1.42346816946e-14  1.64003400909e-14  1.81544017198e-14  2.13019540922e-14  2.55095021005e-14  2.88647331702e-14  3.48624920793e-14  4.20089148913e-14  5.26009129392e-14  6.60811797027e-14  8.9093675697e-14  1.31036591129e-13  2.42616558586e-13  6.9354106613e-13  2.42316672681e-13  1.3153442392e-13  8.89827049558e-14  6.64307154424e-14  5.14132365075e-14  4.18370918066e-14  3.51865473133e-14  2.9350145076e-14  2.47743803305e-14  2.20482123109e-14  1.90143476906e-14  1.73540498966e-14  1.5180073785e-14  1.33050615225e-14  1.18931040541e-14  1.12558913957e-14  1.06078068378e-14  9.91192513412e-15  9.40233496959e-15  9.35626505152e-15  8.33512121097e-15  8.10467939661e-15  7.31901046752e-15  7.60640819585e-15  7.59028376228e-15  7.35749811615e-15  7.52865456172e-15  6.26767829188e-15  6.57234187543e-15  6.46132455755e-15  6.54630321247e-15  7.02016368836e-15  6.55778994782e-15  5.59413699256e-15  6.69932978282e-15  6.44721650927e-15  6.61568168015e-15  6.80912984307e-15  6.17862762903e-15  5.26746269953e-15  5.57750837105e-15  5.8342248353e-15  5.86456774795e-15  5.63419437353e-15  6.01647311012e-15  5.69677625894e-15  6.51269908955e-15  6.01025283194e-15  6.1091654988e-15  5.73844458503e-15  6.0808134987e-15  6.62338275705e-15  5.64619723517e-15  5.80866900142e-15  5.54805477185e-15  5.53355544432e-15  6.05202442249e-15  6.52264685735e-15  5.54279998606e-15  5.20255348814e-15  6.06924407391e-15  5.50375972303e-15  5.85127889466e-15  5.06893418791e-15  5.25336221235e-15  5.08033167326e-15  6.25863525956e-15  5.80615199417e-15  6.62715018376e-15  6.35335202071e-15  6.82675864947e-15  6.40398557361e-15  6.13724353768e-15  6.15799368987e-15  6.01389682245e-15  5.80240786163e-15  5.19302110895e-15  5.295045655e-15  5.74929544759e-15  6.06183177321e-15  6.16515811334e-15  5.58158094216e-15  5.86687002067e-15  5.46387741883e-15  5.47027509555e-15  5.72982882781e-15  6.65115311852e-15  5.930427566e-15
 5.98099051485e-15  6.09627120161e-15  6.11031525618e-15  6.38325556442e-15  6.66104882717e-15  7.17062474945e-15  7.14376906099e-15  7.2591173756e-15  7.70492904923e-15  8.24456248905e-15  9.18259046071e-15  7.80095348622e-15  9.18766297605e-15  9.89251583633e-15  1.00928990434e-14  1.04864901702e-14  1.08100005709e-14  1.20344591155e-14  1.29857798416e-14  1.45693140002e-14  1.68105159483e-14  1.9188034104e-14  2.19425600076e-14  2.40323957925e-14  2.8282261467e-14  3.47318928904e-14  4.11459015413e-14  5.10668075694e-14  6.50274652169e-14  8.83095423159e-14  1.31080922998e-13  2.42316672681e-13  6.88635825417e-13  2.41900733887e-13  1.31800549686e-13  8.86916797561e-14  6.50251868227e-14  5.09904411061e-14  4.17860451122e-14  3.45021472238e-14  2.84341839362e-14  2.50705731507e-14  2.11716667654e-14  1.91451882738e-14  1.67042472609e-14  1.4807144264e-14  1.2890751345e-14  1.15849718592e-14  1.09716428544e-14  9.95704643099e-15  9.8412521466e-15  8.75423854924e-15  7.85625498886e-15  8.02079187198e-15  7.06278210208e-15  7.27976554202e-15  7.1176475911e-15  7.77601155622e-15  7.42949449617e-15  6.31097210451e-15  7.23218578668e-15  7.47669705692e-15  6.69912568211e-15  5.94853631862e-15  6.93184007889e-15  6.54868450979e-15  6.74864228249e-15  6.68324043563e-15  5.53156311565e-15  6.68846655957e-15  6.43120597651e-15  6.35947013136e-15  6.03144401714e-15  5.3385093928e-15  6.1227172898e-15  6.47801794149e-15  6.15997604483e-15  6.05959813976e-15  7.50011066165e-15  6.87079345787e-15  5.87830411347e-15  5.63241074828e-15  6.23354608046e-15  5.71417077657e-15  5.38204091052e-15  5.93003974924e-15  5.73719720509e-15  6.02089929476e-15  6.41769234683e-15  6.55001869747e-15  5.64685450429e-15  5.29141331606e-15  5.71044502871e-15  5.8413547513e-15  6.1873978915e-15  5.12322292351e-15  5.93314264091e-15  6.00163612701e-15  6.5201153125e-15  5.5886157536e-15  6.32116913657e-15  6.07695407644e-15  6.16464833895e-15  6.29290658531e-15  6.12943760808e-15  6.4962941108e-15  6.19360811223e-15  5.86292471822e-15  5.67546564914e-15  5.54003408721e-15  6.32781174318e-15  6.04174012024e-15  5.31017926164e-15  5.62676916296e-15  5.94536948994e-15  5.64586125903e-15  6.53370503726e-15  5.87318780762e-15  5.38830220282e-15  5.65341779636e-15
 6.04633732411e-15  6.69607361745e-15  6.68195619766e-15  7.14951199582e-15  7.09593843112e-15  7.88331258895e-15  6.98550018654e-15  6.87050559633e-15  7.50333455132e-15  7.89746450261e-15  7.98861072307e-15  8.10898588887e-15  8.12089739297e-15  9.18830272616e-15  9.3796877623e-15  1.00771583049e-14  1.05877613188e-14  1.08533681073e-14  1.21229874463e-14  1.39112205165e-14  1.47107765722e-14  1.68301269772e-14  1.91466886203e-14  2.1120276775e-14  2.4465229075e-14  2.88925787853e-14  3.41406553426e-14  4.18156296404e-14  5.11397065581e-14  6.53228845871e-14  8.90022138872e-14  1.3153442392e-13  2.41900733887e-13  6.88888318826e-13  2.42084184362e-13  1.31077197007e-13  8.80469782601e-14  6.54046078865e-14  5.17666289556e-14  4.15151061174e-14  3.41829813854e-14  2.93170254834e-14  2.46127260077e-14  2.16913918709e-14  1.89169148871e-14  1.66159584598e-14  1.48117136589e-14  1.33803614099e-14  1.24658712235e-14  1.15921058609e-14  1.06320252412e-14  9.82932493115e-15  9.19878647379e-15  9.09253500253e-15  8.57903142308e-15  7.70375253311e-15  8.37274239291e-15  7.49269356975e-15  7.2278073679e-15  7.12586338561e-15  7.62736028092e-15  7.34581793485e-15  7.41944134482e-15  7.17171883883e-15  7.47993815366e-15  6.71212943088e-15  6.4195311465e-15  6.44985071042e-15  6.0086927425e-15  6.61459151548e-15  6.21880378047e-15  5.89999105857e-15  5.21245771408e-15  5.56521138424e-15  6.22634212257e-15  5.81420538408e-15  5.71868783396e-15  5.33596254403e-15  6.26138530554e-15  6.00417022575e-15  6.33912707697e-15  6.23032141592e-15  5.6979113418e-15  6.22985145679e-15  6.74358390508e-15  6.66519725942e-15  6.54234108119e-15  6.6593114516e-15  6.06844184806e-15  6.27542395907e-15  5.97526642692e-15  5.80946135644e-15  5.55551144194e-15  5.6215064058e-15  5.83849707332e-15  5.93319718345e-15  5.68447631759e-15  5.57608324342e-15  6.15005088838e-15  5.86837601556e-15  6.62502044877e-15  5.57921089729e-15  5.81661330807e-15  6.40681147522e-15  5.9285094589e-15  6.19508118165e-15  6.52174955255e-15  6.12041009699e-15  6.28734898776e-15  6.35929702697e-15  6.22941343867e-15  6.23291919816e-15  6.50913263153e-15  7.08663989078e-15  6.3361474962e-15  5.72866059522e-15  6.17823531201e-15  6.35683772374e-15  6.05975372796e-15  6.3615588201e-15
 6.6591703422e-15  6.90650553846e-15  6.71538820218e-15  7.31409237409e-15  6.93560516357e-15  7.50857542302e-15  6.88927686414e-15  6.48650337158e-15  7.56899717551e-15  7.7885515991e-15  7.20918982995e-15  7.43983929478e-15  8.07740606668e-15  7.72478674499e-15  8.18618018258e-15  9.38907011202e-15  9.91708751295e-15  9.96253249852e-15  1.06798419641e-14  1.25146391743e-14  1.22394450021e-14  1.48402192304e-14  1.69379044722e-14  1.86335302999e-14  2.11767758491e-14  2.42766822602e-14  2.93147259679e-14  3.45432117558e-14  4.07329371061e-14  5.18654096655e-14  6.67481794527e-14  8.89827049558e-14  1.31800549686e-13  2.42084184362e-13  6.89361278586e-13  2.41732100365e-13  1.30925835737e-13  8.81831792099e-14  6.57493891393e-14  5.16322021906e-14  4.18481015324e-14  3.56197278e-14  2.87717709851e-14  2.44356878005e-14  2.17612775701e-14  1.88834451523e-14  1.70328736126e-14  1.51863991887e-14  1.3368281509e-14  1.20259304122e-14  1.18284072118e-14  1.03452473927e-14  9.89748336692e-15  8.89602716779e-15  7.7390172126e-15  7.73328570179e-15  7.63997695062e-15  7.86839130209e-15  8.01720182425e-15  7.37293772702e-15  7.35370208395e-15  6.77474198363e-15  6.94670141681e-15  7.30124513833e-15  7.81293072968e-15  7.12557105296e-15  5.32032451071e-15  5.71350399716e-15  5.80187875922e-15  6.36656148582e-15  5.72529284523e-15  6.04732548614e-15  5.27968842187e-15  5.11086241954e-15  6.43517703724e-15  5.01516850588e-15  4.79487094774e-15  5.88136532424e-15  6.04639849903e-15  5.92726010714e-15  5.46722300152e-15  5.63774390655e-15  5.94490847062e-15  5.75559688121e-15  5.2192461585e-15  6.12911322504e-15  5.92688875063e-15  6.0323728473e-15  6.2704943128e-15  6.28126792235e-15  5.28153111548e-15  6.09497789308e-15  6.63295922888e-15  5.6046130723e-15  5.84990939768e-15  6.15234505756e-15  6.09273536717e-15  5.18658608929e-15  6.0559603875e-15  5.95404765635e-15  5.72408573999e-15  5.9349368509e-15  5.74926447044e-15  5.50448893716e-15  4.7983235983e-15  5.71315155936e-15  6.29714049225e-15  5.76403138041e-15  5.96505372227e-15  5.80781624459e-15  5.97896426103e-15  5.75117050217e-15  6.13981221986e-15  6.44655388192e-15  6.53587139567e-15  6.01828137941e-15  6.68621530283e-15  7.16901444055e-15  6.40497096278e-15  6.61079312152e-15
 5.18021909216e-15  6.0125054863e-15  6.14233227539e-15  6.74771430276e-15  7.00677094188e-15  7.6028487566e-15  7.055112763e-15  7.29461006573e-15  8.23973007012e-15  7.12209802262e-15  7.31943603818e-15  6.75094763446e-15  7.07118035562e-15  7.99387841556e-15  8.2313497522e-15  8.02884955623e-15  9.44644925797e-15  8.51055803992e-15  1.01615226824e-14  1.12569706741e-14  1.20380786113e-14  1.27845089623e-14  1.5164112141e-14  1.63517663102e-14  1.78460549738e-14  2.10827329243e-14  2.47590347341e-14  2.90539659953e-14  3.43756067676e-14  4.13384050803e-14  5.18612815627e-14  6.64307154424e-14  8.86916797561e-14  1.31077197007e-13  2.41732100365e-13  6.91188104736e-13  2.41137586778e-13  1.30798203649e-13  8.80854944872e-14  6.61811176703e-14  5.10563166125e-14  4.21072725797e-14  3.44088111081e-14  2.97419244387e-14  2.50727332472e-14  2.07747118389e-14  1.85392038799e-14  1.58886436157e-14  1.42945651945e-14  1.36224491346e-14  1.20924274392e-14  1.09958213166e-14  1.10562424803e-14  9.99642591332e-15  9.70967096708e-15  9.19462216273e-15  8.50800157034e-15  8.47161841192e-15  8.58857603756e-15  8.02149041817e-15  7.79118478781e-15  6.8925571573e-15  6.73596077916e-15  6.81925191241e-15  7.23591925577e-15  7.1377893171e-15  5.6025856493e-15  5.88262089765e-15  6.08901546233e-15  6.37939752511e-15  5.75925619866e-15  6.4553557874e-15  6.65909390429e-15  6.71173969998e-15  6.57732265946e-15  5.80338880813e-15  6.44269910617e-15  6.27497984953e-15  6.00952739001e-15  6.6206947253e-15  6.2811936412e-15  5.58254166082e-15  5.56796820404e-15  5.51417885919e-15  5.88939919675e-15  5.07499257868e-15  5.71372803e-15  5.60601725462e-15  5.9488756989e-15  5.67675150985e-15  5.41134591629e-15  6.22753274892e-15  6.29987105033e-15  5.86192544396e-15  6.39202923808e-15  6.94110963303e-15  6.0615210513e-15  5.72709087834e-15  5.82630792817e-15  6.27858339866e-15  6.138980583e-15  5.66339240525e-15  5.39662385775e-15  5.14936429449e-15  5.39380394203e-15  5.40222980758e-15  5.95153195084e-15  6.29229821878e-15  5.94488510199e-15  5.31706349494e-15  4.96480532332e-15  4.91460159722e-15  4.80230008129e-15  4.9958021453e-15  5.70828774714e-15  5.99594023455e-15  6.95604749087e-15  6.56468159694e-15  6.32495969978e-15  6.45682356553e-15
 6.3483323643e-15  6.03177259819e-15  5.64284310465e-15  6.39533760031e-15  5.65726379919e-15  6.70342044149e-15  6.47116323595e-15  6.14049204762e-15  7.1528258344e-15  7.06686226144e-15  7.16657574089e-15  6.62329278673e-15  7.24265498305e-15  8.08116056797e-15  8.4557102723e-15  7.24243595123e-15  8.47458023713e-15  8.75730719917e-15  9.75949362686e-15  1.13695761313e-14  1.22067238483e-14  1.1919336207e-14  1.34117013848e-14  1.48040281587e-14  1.5187936089e-14  1.82247351415e-14  2.12053565727e-14  2.46155215747e-14  2.85139933208e-14  3.45188084556e-14  4.1126570034e-14  5.14132365075e-14  6.50251868227e-14  8.80469782601e-14  1.30925835737e-13  2.41137586778e-13  6.87168118939e-13  2.40522503586e-13  1.3031256181e-13  8.83060584819e-14  6.5998357621e-14  5.12928387196e-14  4.13346106609e-14  3.48384904169e-14  2.93507811949e-14  2.48114438803e-14  2.1740753203e-14  1.85294650798e-14  1.64834296266e-14  1.51763774009e-14  1.38388353943e-14  1.25083036886e-14  1.21186689817e-14  1.02970945973e-14  1.04621804843e-14  1.02375408987e-14  9.57662630706e-15  8.21567886367e-15  8.50408044718e-15  7.72663432101e-15  7.64594205058e-15  7.93688666152e-15  6.78004088291e-15  6.96902845777e-15  7.35471855716e-15  7.01051351585e-15  6.18434833259e-15  5.60404393146e-15  5.77758425584e-15  6.12434436697e-15  5.67201326755e-15  5.94038220661e-15  5.68065212825e-15  5.81793293694e-15  6.07754389558e-15  5.97990838446e-15  6.27185294536e-15  5.90137231893e-15  6.45747372154e-15  5.84135270132e-15  7.02646527002e-15  5.95847413719e-15  6.15987732262e-15  5.9170859299e-15  6.19673552997e-15  6.27478117518e-15  5.42529694149e-15  5.60577588613e-15  5.50777523914e-15  5.1167724271e-15  5.4929515024e-15  5.82718395587e-15  6.46041841957e-15  5.95296652586e-15  5.42261442549e-15  5.93394695975e-15  5.71191575296e-15  5.1067433833e-15  5.65979428879e-15  5.63091568224e-15  5.75132859313e-15  5.46158757713e-15  5.8069381626e-15  5.68750440335e-15  6.18665234063e-15  5.80923208538e-15  6.70350636915e-15  6.17934328016e-15  6.21439217981e-15  5.88684570833e-15  6.11148236279e-15  5.53231204957e-15  5.57456596282e-15  5.45294048463e-15  5.46210903485e-15  5.71855581489e-15  6.21765155445e-15  5.66814494745e-15  6.0591433656e-15  6.54046468165e-15
 5.93386333965e-15  6.38313106627e-15  6.12812162145e-15  6.32806407594e-15  6.112920349e-15  5.44626253828e-15  5.56300485912e-15  6.2224214417e-15  6.59063517754e-15  6.17553116546e-15  6.60273105407e-15  6.65694462091e-15  6.73033145861e-15  7.52755207816e-15  7.90546956084e-15  7.85529281581e-15  8.67527312113e-15  7.93502296586e-15  8.69520212592e-15  9.57490060349e-15  1.05596668307e-14  1.1149480738e-14  1.25894309088e-14  1.32604651395e-14  1.43345833091e-14  1.69724022214e-14  1.83876792613e-14  2.17741606464e-14  2.42447953403e-14  2.95341587915e-14  3.44027939246e-14  4.18370918066e-14  5.09904411061e-14  6.54046078865e-14  8.81831792099e-14  1.30798203649e-13  2.40522503586e-13  6.89632678284e-13  2.41339071825e-13  1.31028156596e-13  8.85954796291e-14  6.61322179985e-14  5.1215420773e-14  4.13684903688e-14  3.44509487994e-14  2.9199746833e-14  2.48377201934e-14  2.17472682955e-14  1.86511345409e-14  1.66958835899e-14  1.51227977544e-14  1.25273578257e-14  1.20015807529e-14  1.10635407765e-14  1.05332733061e-14  9.48558714762e-15  9.33197023243e-15  8.2476883048e-15  8.38235787385e-15  8.23682454447e-15  7.53582282875e-15  7.19761460988e-15  6.55845437711e-15  6.69633597995e-15  7.81428772457e-15  6.66964954977e-15  6.20617113373e-15  6.22384518234e-15  6.16821895185e-15  6.55296044384e-15  6.02000499097e-15  5.75185588751e-15  5.96226878453e-15  6.35676876027e-15  5.97530357861e-15  5.80410952965e-15  5.50394084107e-15  5.32443695625e-15  5.41065178034e-15  5.52181786326e-15  6.02252304507e-15  5.56640253574e-15  6.07832511307e-15  6.18263063101e-15  5.36563970785e-15  5.95605831024e-15  5.59969256951e-15  5.94880141275e-15  5.59886470517e-15  5.2963766851e-15  5.6515489267e-15  5.37722213614e-15  6.40918046454e-15  5.53182565043e-15  4.92318176066e-15  5.77511539514e-15  4.95041495339e-15  5.10027042698e-15  5.30076519447e-15  5.41407969403e-15  6.19644402509e-15  5.48807878197e-15  5.21882069887e-15  5.39897193258e-15  5.09055038045e-15  5.18828688127e-15  5.87515258843e-15  5.99771095226e-15  5.63805778497e-15  5.57837958947e-15  5.39374197639e-15  5.29202435042e-15  5.44571202859e-15  5.96159775343e-15  6.27944701289e-15  6.12876512951e-15  5.71768917277e-15  5.48333808892e-15  6.26686940631e-15  5.59289313579e-15
 5.48104257639e-15  6.63630784155e-15  6.62187808159e-15  5.92186172593e-15  6.0013879787e-15  6.04053392026e-15  6.25733143735e-15  6.30921454069e-15  6.85161630056e-15  6.45060724493e-15  6.56955517104e-15  6.38032116851e-15  7.04472753038e-15  7.10145792779e-15  7.67138801071e-15  7.63394588427e-15  7.64636156405e-15  7.95698259654e-15  8.34108563373e-15  9.18585314752e-15  1.02231212374e-14  1.06343628853e-14  1.14683336597e-14  1.21971642166e-14  1.36350727537e-14  1.54858447347e-14  1.70892011958e-14  1.87745193312e-14  2.11839623108e-14  2.47702260952e-14  2.9438372718e-14  3.51865473133e-14  4.17860451122e-14  5.17666289556e-14  6.57493891393e-14  8.80854944872e-14  1.3031256181e-13  2.41339071825e-13  6.90727582778e-13  2.42877304598e-13  1.31594623725e-13  8.90292774659e-14  6.59327172413e-14  5.24731693434e-14  4.24730796873e-14  3.57903273258e-14  2.96658414236e-14  2.55158723313e-14  2.19623165763e-14  1.9637151094e-14  1.69350531181e-14  1.47859807001e-14  1.27217188416e-14  1.20687173395e-14  1.12810379035e-14  1.03362822386e-14  9.76761527228e-15  9.06234919756e-15  9.19389437133e-15  8.21595017788e-15  7.77494017424e-15  7.74670371208e-15  8.29847749067e-15  7.33436231065e-15  7.12125293259e-15  6.71525422402e-15  6.87219973436e-15  7.33738742857e-15  6.72385157672e-15  6.23645937091e-15  6.26349041687e-15  6.47062192755e-15  6.27505410999e-15  6.68487907888e-15  6.98733003717e-15  5.96655126393e-15  5.89673865032e-15  6.38529071178e-15  6.10811636537e-15  5.74455606336e-15  5.46294225228e-15  5.77078584006e-15  6.09356121225e-15  5.9585464724e-15  6.13987437389e-15  6.56327208406e-15  5.78725903296e-15  6.70156494613e-15  5.84756682455e-15  5.41703879251e-15  5.5685651004e-15  5.2475829131e-15  5.28278902091e-15  5.21855643666e-15  5.32950642227e-15  5.65094204356e-15  4.68248203097e-15  5.03145451453e-15  5.30426100565e-15  5.30130128152e-15  5.81734042774e-15  5.85553946074e-15  5.20026124856e-15  5.00327510582e-15  4.88056583318e-15  5.66705564414e-15  6.66931773735e-15  6.9854886931e-15  5.51441323853e-15  5.92361270405e-15  5.33365748075e-15  4.93767200098e-15  5.72591768467e-15  6.22000976197e-15  6.01170347959e-15  6.79090211681e-15  6.62153310793e-15  6.30231789026e-15  6.45665655886e-15  5.56232785411e-15
 5.57952374491e-15  6.65354489894e-15  6.88839098557e-15  6.327278983e-15  6.01203048582e-15  5.93166433053e-15  6.70962045021e-15  6.01138312217e-15  6.69975232377e-15  6.34315408805e-15  6.68151163483e-15  7.18423948797e-15  7.3987676885e-15  8.02075168968e-15  7.95046371439e-15  7.94875215586e-15  7.61130840629e-15  7.85130488966e-15  9.24714152836e-15  8.40954536631e-15  9.70911237997e-15  9.92982067176e-15  1.06216634895e-14  1.08962983616e-14  1.22165154692e-14  1.33917005846e-14  1.4089713782e-14  1.5754530468e-14  1.86477553024e-14  2.18108361622e-14  2.50561321241e-14  2.9350145076e-14  3.45021472238e-14  4.15151061174e-14  5.16322021906e-14  6.61811176703e-14  8.83060584819e-14  1.31028156596e-13  2.42877304598e-13  6.90986847279e-13  2.41180091672e-13  1.30868994525e-13  8.81943299486e-14  6.62536345339e-14  5.19214352531e-14  4.22168876549e-14  3.52748437202e-14  2.94504133141e-14  2.50070912117e-14  2.12962927267e-14  1.8642100398e-14  1.66788884151e-14  1.49754692502e-14  1.31355823572e-14  1.25046821589e-14  1.18420210341e-14  1.05174688658e-14  9.41192822102e-15  9.44872986178e-15  8.06036097942e-15  7.98100138627e-15  7.16246141176e-15  8.40910640609e-15  7.38636934853e-15  7.22802233935e-15  6.98777977082e-15  7.03323473191e-15  6.51511535735e-15  6.61602917633e-15  7.04545010392e-15  6.28069589581e-15  5.81977170494e-15  5.95410622574e-15  6.512084092e-15  6.61006139698e-15  6.35678185181e-15  6.28651800234e-15  5.74417938916e-15  6.05720313208e-15  5.32839098298e-15  5.76933516993e-15  6.03507298523e-15  6.15022133317e-15  5.68781151586e-15  5.76728908408e-15  6.07601287505e-15  5.12534686492e-15  5.2348924227e-15  5.57723685473e-15  4.75416950995e-15  6.10000160627e-15  5.80561894974e-15  5.77705643654e-15  6.38041833007e-15  5.6531535106e-15  5.71956922149e-15  5.06192878952e-15  5.07035773002e-15  5.63668950997e-15  5.40030815163e-15  6.98364849054e-15  5.65031675002e-15  5.70592750176e-15  5.49929248484e-15  5.08239838965e-15  5.98099308251e-15  6.46971052568e-15  6.28646191971e-15  6.00665711461e-15  6.29126104597e-15  6.67934533943e-15  5.10209542511e-15  5.9345877251e-15  6.23574290223e-15  5.62553220565e-15  6.26018081565e-15  5.48892588926e-15  5.99805360901e-15  6.65419823006e-15  6.25775294107e-15
 5.89546810856e-15  6.49296323439e-15  6.88445838782e-15  6.98485948641e-15  6.26721702246e-15  6.79995508508e-15  6.70319051929e-15  6.54014585042e-15  6.447736812e-15  6.63790563934e-15  6.46782219899e-15  6.76901159277e-15  7.10145134846e-15  6.91360544799e-15  7.6304700099e-15  7.46555992631e-15  7.06220377451e-15  7.07424417266e-15  7.89843827099e-15  9.00489204041e-15  8.44602759201e-15  8.87320029033e-15  9.99087988185e-15  1.02746605192e-14  1.09895894327e-14  1.22532022999e-14  1.2989552457e-14  1.48114838894e-14  1.62620032326e-14  1.86255930249e-14  2.09223937633e-14  2.47743803305e-14  2.84341839362e-14  3.41829813854e-14  4.18481015324e-14  5.10563166125e-14  6.5998357621e-14  8.85954796291e-14  1.31594623725e-13  2.41180091672e-13  6.88257660558e-13  2.41498249399e-13  1.31372553847e-13  8.93989677874e-14  6.63526272894e-14  5.18071299715e-14  4.08241571962e-14  3.40116299452e-14  2.93073080943e-14  2.49199488451e-14  2.07794254458e-14  1.83172819422e-14  1.73039227665e-14  1.54325656954e-14  1.3965006115e-14  1.278367697e-14  1.13626354156e-14  1.05447693427e-14  9.64800912675e-15  8.50647973958e-15  7.40260896904e-15  7.2145429473e-15  7.98013410437e-15  8.05846637524e-15  7.43505875648e-15  7.40742967575e-15  6.71200550436e-15  6.54950692204e-15  7.41741744966e-15  8.10615855877e-15  6.69553432132e-15  6.50495799017e-15  6.71233275701e-15  6.95515811686e-15  6.37062389733e-15  6.06758505182e-15  6.52079654234e-15  5.35972408328e-15  5.50463364526e-15  5.22241807507e-15  6.01972395696e-15  6.16447221939e-15  6.86414354201e-15  6.21285843435e-15  6.16240255923e-15  5.75157410994e-15  6.00991429748e-15  6.71600656238e-15  6.77873373449e-15  5.87926769462e-15  6.50561269207e-15  6.84882583361e-15  6.02683658036e-15  5.86108595207e-15  5.71263833701e-15  5.64448392763e-15  5.10672050389e-15  4.69334936802e-15  5.94778144624e-15  5.57612668884e-15  5.858500588e-15  5.58873559848e-15  4.93646915147e-15  5.65338903097e-15  5.40335678445e-15  5.99980366513e-15  6.44962557262e-15  6.25158661534e-15  5.71338690567e-15  6.04532137349e-15  6.0725950773e-15  5.16522921313e-15  6.02182261464e-15  5.45151964221e-15  5.41448447688e-15  5.86788399501e-15  5.37087291384e-15  5.40293351675e-15  6.06581404716e-15  5.93988124921e-15
 5.85162932528e-15  6.30585607452e-15  6.41982579275e-15  6.66334193374e-15  5.90153195535e-15  5.58822824346e-15  6.35746717832e-15  5.95112665047e-15  6.54394327087e-15  7.02606996374e-15  6.369105102e-15  5.95205855838e-15  5.92682261208e-15  6.43878102104e-15  6.90269984436e-15  6.36668369025e-15  6.40732230617e-15  6.33031681121e-15  7.95916643199e-15  8.23452747922e-15  7.87285992287e-15  7.98758852568e-15  8.93510362199e-15  9.2719541184e-15  9.57014274529e-15  1.0846948922e-14  1.10588011588e-14  1.37091248342e-14  1.42865520428e-14  1.66189295572e-14  1.88879336643e-14  2.20482123109e-14  2.50705731507e-14  2.93170254834e-14  3.56197278e-14  4.21072725797e-14  5.12928387196e-14  6.61322179985e-14  8.90292774659e-14  1.30868994525e-13  2.41498249399e-13  6.91159584738e-13  2.42036745068e-13  1.31794260105e-13  8.90235175419e-14  6.59336117877e-14  5.10251136465e-14  4.09151476201e-14  3.41680700144e-14  2.85260571909e-14  2.45319400675e-14  2.09035521906e-14  1.87738490349e-14  1.60509425164e-14  1.45399865831e-14  1.38001182809e-14  1.17356493555e-14  1.16794437486e-14  1.01455515773e-14  9.33713019836e-15  9.59227884189e-15  9.03065862098e-15  8.38375903544e-15  8.63391575856e-15  7.88953891615e-15  8.00627775979e-15  7.24077915044e-15  6.90062305671e-15  7.08950938576e-15  7.16556068497e-15  7.39747152985e-15  6.17355867815e-15  6.41892507973e-15  6.69675142124e-15  6.89136922338e-15  6.09580465718e-15  5.96835318044e-15  5.73363920254e-15  5.69999011071e-15  6.3914316782e-15  6.15955160051e-15  6.79574291776e-15  5.30929841625e-15  5.33503753923e-15  4.87135149567e-15  5.7055250105e-15  5.14717386341e-15  6.36511090304e-15  6.01313182976e-15  5.45115303898e-15  5.74547278545e-15  5.09850194548e-15  5.75353998007e-15  5.55315496938e-15  4.78339073531e-15  4.95302384809e-15  5.57868825229e-15  5.90768896854e-15  5.4701650386e-15  5.80998795326e-15  6.08309216909e-15  5.92158361319e-15  5.06789606886e-15  6.18804296351e-15  5.2797982007e-15  5.69354868118e-15  5.5199313399e-15  6.44462887155e-15  6.57395654962e-15  5.85549311337e-15  6.16429985831e-15  5.66906704371e-15  5.35212265726e-15  5.57707429131e-15  5.17227636849e-15  6.26964381979e-15  6.51822040094e-15  5.45008816091e-15  5.31005069324e-15  5.67037942751e-15
 5.97598668675e-15  6.40508761671e-15  5.64232077133e-15  5.37361103881e-15  6.09222277569e-15  5.43707932308e-15  5.77134358931e-15  6.19559763157e-15  6.54469057599e-15  6.33076425985e-15  6.25379676711e-15  6.14119640958e-15  5.99968891193e-15  7.0842756873e-15  6.97756675333e-15  6.27473974226e-15  7.01986189166e-15  6.75328910216e-15  7.49075283036e-15  8.0010758121e-15  7.39297075649e-15  7.71751515267e-15  8.16757184516e-15  8.75797093208e-15  8.99630238044e-15  9.67550014131e-15  9.9355571686e-15  1.18681319897e-14  1.22452386179e-14  1.52410069119e-14  1.64222858421e-14  1.90143476906e-14  2.11716667654e-14  2.46127260077e-14  2.87717709851e-14  3.44088111081e-14  4.13346106609e-14  5.1215420773e-14  6.59327172413e-14  8.81943299486e-14  1.31372553847e-13  2.42036745068e-13  6.90574817417e-13  2.4223407901e-13  1.31616277265e-13  8.84725864927e-14  6.54992319513e-14  5.06418042707e-14  4.12606416748e-14  3.43512036855e-14  2.88349871334e-14  2.46289048685e-14  2.13895097893e-14  1.83737073929e-14  1.65257409757e-14  1.51609283617e-14  1.33726080653e-14  1.2318157089e-14  1.12738279278e-14  1.04923883701e-14  9.42638737503e-15  9.06887011003e-15  9.08273602279e-15  8.5435852807e-15  7.92149483059e-15  8.12529038911e-15  6.92002064013e-15  6.70447714759e-15  6.45729177321e-15  6.35941771527e-15  6.21837849588e-15  6.33978698498e-15  5.77111696154e-15  6.31868095318e-15  6.19694904496e-15  6.06632055014e-15  5.94176196851e-15  6.26310970826e-15  5.99320318976e-15  6.77016324308e-15  6.38893476464e-15  6.10320677963e-15  5.9880322743e-15  6.21242043805e-15  6.04480686611e-15  5.94657349018e-15  5.88058637611e-15  6.62970049401e-15  5.90046708385e-15  5.91231151067e-15  6.3096289842e-15  5.29635058915e-15  5.1752488843e-15  5.27808317001e-15  6.1960741621e-15  5.68279223408e-15  5.74688380512e-15  5.93434275455e-15  6.23558858353e-15  5.52197486742e-15  5.27421887907e-15  5.2712286292e-15  4.70983603742e-15  4.98930534158e-15  4.67648273798e-15  5.22145638441e-15  5.23433201209e-15  6.02844037002e-15  5.58553534759e-15  5.49510057305e-15  5.26284049614e-15  4.77130680401e-15  5.15129862966e-15  5.58396404634e-15  5.88279925844e-15  5.46072280327e-15  5.53898976923e-15  4.55572783439e-15  5.1661906815e-15  4.89562027777e-15
 6.26162536559e-15  5.7583597169e-15  6.99986141949e-15  6.59233688056e-15  6.21704797791e-15  5.16763434024e-15  6.16841583982e-15  5.80628849831e-15  6.67151219278e-15  6.52697237749e-15  6.02414990632e-15  5.50555002448e-15  5.78156663293e-15  7.46891881033e-15  6.84328869726e-15  7.11326646874e-15  6.54863844348e-15  6.43709078559e-15  6.76682327965e-15  7.74976091515e-15  7.64296280105e-15  7.64437612284e-15  7.83222011732e-15  9.4531881459e-15  9.74689055466e-15  9.73980488119e-15  1.00718259429e-14  1.13157707319e-14  1.17929268754e-14  1.35473917932e-14  1.53080027421e-14  1.73540498966e-14  1.91451882738e-14  2.16913918709e-14  2.44356878005e-14  2.97419244387e-14  3.48384904169e-14  4.13684903688e-14  5.24731693434e-14  6.62536345339e-14  8.93989677874e-14  1.31794260105e-13  2.4223407901e-13  6.89883277459e-13  2.42606029431e-13  1.30840975091e-13  8.86270791921e-14  6.56222897708e-14  5.19370525635e-14  4.18817590752e-14  3.39440487403e-14  2.90178521467e-14  2.57069756033e-14  2.1699633368e-14  1.86828099231e-14  1.70680775151e-14  1.48779976155e-14  1.35167300185e-14  1.22712436785e-14  1.14462476653e-14  1.02393781516e-14  9.58847807701e-15  9.28436315305e-15  8.74346439963e-15  9.01858932113e-15  7.80232242235e-15  7.88402737229e-15  7.81974883775e-15  7.56890181692e-15  6.8975688081e-15  7.30319200564e-15  6.9771516096e-15  6.21418850471e-15  6.28730538705e-15  6.61217694004e-15  6.73380170874e-15  6.31039548614e-15  6.23064565159e-15  6.21956994991e-15  6.86697359121e-15  6.28922543763e-15  6.08944779165e-15  5.79628329457e-15  6.72388463078e-15  6.31014308993e-15  5.77640861114e-15  6.66080358822e-15  5.8905876662e-15  6.03277760944e-15  5.31472947497e-15  6.19551237018e-15  6.00711372528e-15  6.36081763936e-15  5.8665248668e-15  5.43366167455e-15  5.37711128453e-15  5.84644046479e-15  6.13712190094e-15  5.9670440782e-15  5.72860439898e-15  5.30170660327e-15  5.28463854909e-15  5.34134929893e-15  5.52298980568e-15  5.50537821604e-15  5.86767787791e-15  5.58340868383e-15  5.81491376102e-15  5.43632930848e-15  5.39194168531e-15  4.90352057074e-15  5.40598084459e-15  5.43365292719e-15  5.85129688707e-15  5.48830480075e-15  5.41166610013e-15  6.42004848026e-15  5.25971741021e-15  5.10453406095e-15  5.51429834454e-15
 5.43819786572e-15  6.33762061494e-15  6.13075730094e-15  5.83779832641e-15  6.14666349121e-15  5.11464024658e-15  6.36698983501e-15  5.86189298017e-15  6.63882576713e-15  6.41130043704e-15  5.99276404654e-15  5.65557790451e-15  5.66020830204e-15  6.43653264106e-15  6.32486582567e-15  6.60396057312e-15  7.25679430194e-15  7.25110777951e-15  7.35886137135e-15  7.90226034853e-15  7.17575778566e-15  7.51732629007e-15  8.50294525899e-15  8.85725095965e-15  9.19020094558e-15  9.41274709205e-15  9.96585240293e-15  1.08048451168e-14  1.15794879074e-14  1.31367855506e-14  1.40155680267e-14  1.5180073785e-14  1.67042472609e-14  1.89169148871e-14  2.17612775701e-14  2.50727332472e-14  2.93507811949e-14  3.44509487994e-14  4.24730796873e-14  5.19214352531e-14  6.63526272894e-14  8.90235175419e-14  1.31616277265e-13  2.42606029431e-13  6.91289178623e-13  2.41472043751e-13  1.31270276306e-13  8.90352732354e-14  6.66600050842e-14  5.21775627749e-14  4.14096138472e-14  3.47419260246e-14  2.90195001364e-14  2.49468391784e-14  2.11190855728e-14  1.85244447395e-14  1.65039000696e-14  1.55121392694e-14  1.37026878046e-14  1.28918488396e-14  1.14175725651e-14  1.05074074539e-14  1.03677957612e-14  9.80350433605e-15  8.96994005115e-15  7.88587184703e-15  7.82820663714e-15  7.19481708561e-15  7.29747674128e-15  7.69670284515e-15  7.63303161938e-15  7.67986532936e-15  6.28081231081e-15  7.05074502023e-15  6.21163522464e-15  6.25311646045e-15  6.15586189974e-15  6.87379316476e-15  6.12791397599e-15  6.32648839337e-15  6.28261623598e-15  6.30363499312e-15  5.81828999962e-15  6.05078927766e-15  6.13133237707e-15  6.35250331313e-15  5.69581716884e-15  5.14644766082e-15  5.60041703331e-15  5.0326139683e-15  5.92549964302e-15  5.82419365278e-15  5.9893875764e-15  5.41865011821e-15  5.51780259783e-15  6.05836812036e-15  5.34887708875e-15  4.98368806427e-15  5.67268869495e-15  5.46231922886e-15  5.59992209523e-15  5.77905245444e-15  5.34392312564e-15  5.56474161207e-15  5.45041928608e-15  5.63310567879e-15  4.86581611168e-15  5.42830993694e-15  4.76231379276e-15  5.88771092082e-15  5.68959118002e-15  4.85755474219e-15  4.77441311448e-15  5.52137873168e-15  4.45084236178e-15  5.02083870926e-15  5.48276433812e-15  5.8968163085e-15  5.43161270585e-15  5.94292022989e-15
 5.4661972334e-15  5.8514893175e-15  6.42969792691e-15  4.5113144861e-15  5.93663599291e-15  5.44404400493e-15  6.54383673322e-15  5.59930058428e-15  6.47917170381e-15  6.18589276653e-15  5.90038821586e-15  5.82723138263e-15  6.36884333058e-15  6.82716992341e-15  6.1871444975e-15  6.26966911112e-15  6.77083474191e-15  7.64060130588e-15  6.84216556492e-15  7.78910629502e-15  7.27157815096e-15  7.27203702676e-15  8.16601966433e-15  8.17189895006e-15  7.88099595379e-15  8.86839141802e-15  9.92221422034e-15  9.90804577399e-15  1.05954217426e-14  1.17669788512e-14  1.28284171394e-14  1.33050615225e-14  1.4807144264e-14  1.66159584598e-14  1.88834451523e-14  2.07747118389e-14  2.48114438803e-14  2.9199746833e-14  3.57903273258e-14  4.22168876549e-14  5.18071299715e-14  6.59336117877e-14  8.84725864927e-14  1.30840975091e-13  2.41472043751e-13  6.88434163848e-13  2.40480473954e-13  1.31315253155e-13  8.7820541533e-14  6.56269508746e-14  5.10300666017e-14  4.13349293422e-14  3.39210022798e-14  2.94369397276e-14  2.4297093959e-14  2.05136283714e-14  1.81500149529e-14  1.63345904182e-14  1.45581145953e-14  1.38579947758e-14  1.16371003311e-14  1.05690778224e-14  1.00220886039e-14  9.59025703025e-15  9.15920734534e-15  8.95866657254e-15  8.62079805438e-15  8.10219957275e-15  8.28542680973e-15  7.28151131371e-15  6.42028452653e-15  7.06563380698e-15  6.38542679573e-15  7.28313163521e-15  6.55239376145e-15  6.00727560852e-15  6.32628003728e-15  6.21801085244e-15  6.58881715263e-15  7.02097329789e-15  7.18869054087e-15  6.39425437301e-15  6.36628129457e-15  5.73896118784e-15  6.18221104927e-15  6.14133267743e-15  5.37021535851e-15  5.76861018721e-15  5.06836364698e-15  5.56918296942e-15  5.76725392987e-15  5.84834960957e-15  6.07163767996e-15  6.15267350216e-15  5.36653779895e-15  6.38406289585e-15  5.93096730796e-15  5.83241490448e-15  6.43854789989e-15  6.42205613435e-15  6.55542584683e-15  6.30490248562e-15  5.72835107985e-15  6.06259344016e-15  5.65872968324e-15  5.67734984943e-15  5.7090929745e-15  5.12994476258e-15  6.03594756601e-15  5.96572188249e-15  5.79107324102e-15  4.71686590132e-15  4.9463670397e-15  5.58261317014e-15  5.61925980991e-15  5.64778970956e-15  6.05459016975e-15  5.98853418458e-15  5.41094270644e-15  5.1322018933e-15
 5.64524279716e-15  6.28446489584e-15  5.90376185135e-15  5.97171500154e-15  6.30570824536e-15  5.57164201576e-15  5.86644447231e-15  5.40126637473e-15  6.60398625596e-15  6.00134299189e-15  5.00681946284e-15  6.40423824861e-15  6.60120536598e-15  6.25157105827e-15  6.49254322407e-15  5.74616503048e-15  6.48336358312e-15  7.1268639169e-15  6.67309017573e-15  6.66052648489e-15  7.06386837833e-15  7.16140175006e-15  7.75348385944e-15  8.07154692358e-15  7.60993262658e-15  7.94301362922e-15  8.71961756584e-15  8.56693619248e-15  9.49714967186e-15  9.97005118059e-15  1.14499174719e-14  1.18931040541e-14  1.2890751345e-14  1.48117136589e-14  1.70328736126e-14  1.85392038799e-14  2.1740753203e-14  2.48377201934e-14  2.96658414236e-14  3.52748437202e-14  4.08241571962e-14  5.10251136465e-14  6.54992319513e-14  8.86270791921e-14  1.31270276306e-13  2.40480473954e-13  6.88819332708e-13  2.43169233127e-13  1.30819850278e-13  8.83586330953e-14  6.56192943136e-14  5.23714469722e-14  4.13373459521e-14  3.47049115475e-14  2.90142853609e-14  2.46510438881e-14  2.14536812097e-14  1.90882147407e-14  1.60484090367e-14  1.46032856729e-14  1.29488241959e-14  1.18771061214e-14  1.12808517405e-14  9.97963556696e-15  1.03022412913e-14  1.03892072817e-14  9.92771527558e-15  8.47931670477e-15  8.61081902796e-15  7.54606688416e-15  6.93042660521e-15  6.51294817008e-15  6.44993596688e-15  7.22560591624e-15  7.68158063836e-15  6.3386925353e-15  6.64470015032e-15  5.85621477045e-15  6.47109763723e-15  5.82353013742e-15  6.29391995473e-15  5.8954014145e-15  5.90609196135e-15  5.69838671688e-15  5.92413658776e-15  5.6369287077e-15  5.01086789916e-15  5.70250155397e-15  5.4102563276e-15  5.73554817315e-15  5.73473984961e-15  5.803080308e-15  6.17987432138e-15  5.05396842762e-15  5.96241151526e-15  5.80219218203e-15  5.28880251682e-15  5.60783295846e-15  5.33258973973e-15  6.16714232975e-15  5.49096326618e-15  5.59346197803e-15  4.52146936468e-15  5.25472871882e-15  5.2864408108e-15  5.38792146808e-15  5.75847207688e-15  5.85792257267e-15  5.30039231642e-15  5.2474479356e-15  5.95171452123e-15  6.03730051372e-15  5.41727892107e-15  5.32472416348e-15  5.63475291213e-15  5.2882395106e-15  5.60695345492e-15  5.57927637002e-15  5.35615445737e-15  6.26832607556e-15
 6.26401971743e-15  5.51938631395e-15  6.16982459736e-15  6.53496600638e-15  6.32109605231e-15  6.19568749507e-15  6.93339355528e-15  5.49872058152e-15  6.43005966144e-15  5.93884779039e-15  5.2481035665e-15  5.76746016507e-15  6.84563288044e-15  6.69822723432e-15  6.99750038462e-15  6.18410139936e-15  6.29571522174e-15  6.60176635837e-15  6.30899934708e-15  6.54371726483e-15  6.24577102002e-15  6.9631157633e-15  7.09167966111e-15  7.45297499465e-15  7.33488199126e-15  8.46187680557e-15  8.82878052393e-15  8.87146507038e-15  9.41139290402e-15  1.04854031532e-14  1.07353985967e-14  1.12558913957e-14  1.15849718592e-14  1.33803614099e-14  1.51863991887e-14  1.58886436157e-14  1.85294650798e-14  2.17472682955e-14  2.55158723313e-14  2.94504133141e-14  3.40116299452e-14  4.09151476201e-14  5.06418042707e-14  6.56222897708e-14  8.90352732354e-14  1.31315253155e-13  2.43169233127e-13  6.92003999063e-13  2.41766194932e-13  1.30741492606e-13  8.84654577868e-14  6.65330647105e-14  5.17600915483e-14  4.18277153174e-14  3.51893587617e-14  2.97921358092e-14  2.51029100818e-14  2.15542718683e-14  1.83146898897e-14  1.69087101497e-14  1.52633118343e-14  1.32112792271e-14  1.27508805594e-14  1.16546063778e-14  1.08585734804e-14  1.07537850179e-14  9.83946924579e-15  9.06337498853e-15  8.83025155327e-15  7.87461576921e-15  6.46397669255e-15  7.11685916165e-15  6.45464871932e-15  6.82527475553e-15  7.67625132083e-15  7.02986322055e-15  6.50940904818e-15  6.83371152143e-15  6.99137466102e-15  6.98377355909e-15  6.45991873012e-15  6.33825417998e-15  6.44895909095e-15  6.3704895676e-15  6.32925063767e-15  6.05638220763e-15  5.83373206311e-15  6.03528854177e-15  5.59156736658e-15  6.28043419278e-15  6.04696885531e-15  6.60237716639e-15  6.02835708869e-15  5.54695778897e-15  5.26776155656e-15  6.08666634639e-15  5.34040122519e-15  5.44077858494e-15  6.14505456799e-15  6.96289637745e-15  6.09460166122e-15  5.94299017462e-15  5.23853109911e-15  4.96682156294e-15  5.62475288957e-15  5.44303946496e-15  5.4028285747e-15  5.46815800733e-15  5.78401678492e-15  5.31604659287e-15  6.04556943373e-15  5.23160350116e-15  5.90256410577e-15  5.69154558316e-15  5.44176799344e-15  5.65866034319e-15  5.92609480841e-15  5.55746639831e-15  5.814417112e-15  5.74601564753e-15
 6.16176840995e-15  5.48203156564e-15  5.31630611752e-15  5.13703445289e-15  4.87093913002e-15  5.21418387467e-15  5.43770594031e-15  5.34848335204e-15  6.73537266378e-15  6.64458174965e-15  6.37857606712e-15  5.98301948755e-15  5.95892106123e-15  5.98010333046e-15  6.63473159765e-15  6.05060971528e-15  6.00185764112e-15  6.23384457132e-15  5.74006720261e-15  5.97650393473e-15  6.35334003789e-15  6.95677970099e-15  7.27118746092e-15  7.27720684571e-15  6.38197177056e-15  8.04688814709e-15  8.14502292638e-15  7.87750144314e-15  8.49915915792e-15  9.02165032135e-15  1.00783996992e-14  1.06078068378e-14  1.09716428544e-14  1.24658712235e-14  1.3368281509e-14  1.42945651945e-14  1.64834296266e-14  1.86511345409e-14  2.19623165763e-14  2.50070912117e-14  2.93073080943e-14  3.41680700144e-14  4.12606416748e-14  5.19370525635e-14  6.66600050842e-14  8.7820541533e-14  1.30819850278e-13  2.41766194932e-13  6.90726780468e-13  2.40768166384e-13  1.30358023559e-13  8.85410003476e-14  6.59851005896e-14  5.1998209031e-14  4.20702954697e-14  3.46913358775e-14  2.89173566701e-14  2.51238716791e-14  2.1228457926e-14  1.88322902906e-14  1.64113853546e-14  1.46467131197e-14  1.39980533907e-14  1.32751178914e-14  1.16835680369e-14  1.11392929362e-14  9.96600544086e-15  9.45733359182e-15  9.35399853275e-15  8.47700051849e-15  7.11283166507e-15  7.25705239497e-15  6.85633594607e-15  6.40690369964e-15  7.57041720887e-15  7.51380231666e-15  7.16089464872e-15  7.22420808088e-15  7.19649479185e-15  6.2048888548e-15  6.21400996441e-15  7.13555112515e-15  5.95268932321e-15  6.2352230177e-15  6.4862018956e-15  6.24459353332e-15  5.21245427926e-15  5.79185351106e-15  5.1883046528e-15  5.35792674312e-15  6.04004115999e-15  5.62909013137e-15  5.93890917518e-15  5.64597794518e-15  5.06536765426e-15  5.21097639634e-15  5.95196002118e-15  5.68907605897e-15  5.20105832841e-15  5.93327701676e-15  5.93419690534e-15  5.85548804795e-15  5.56787175764e-15  5.68254449751e-15  6.2240356446e-15  6.51725109073e-15  6.17995151769e-15  5.59170863432e-15  5.55392849438e-15  5.92732170627e-15  5.30909860911e-15  5.08301106114e-15  6.06931975214e-15  5.29789760247e-15  5.78380274709e-15  4.83778844853e-15  5.75644710809e-15  5.90592267927e-15  5.91124299323e-15  5.18444705797e-15
 6.06819851183e-15  5.9748737089e-15  6.42780099724e-15  6.05067343426e-15  5.9389063817e-15  5.51052405072e-15  6.93921040324e-15  6.09657521855e-15  6.70172961928e-15  6.37479054613e-15  6.75773887361e-15  6.93860024107e-15  6.23129302218e-15  6.11597469683e-15  6.38134522856e-15  6.18624158183e-15  5.3365679189e-15  6.20656989145e-15  5.70057144421e-15  6.7706369256e-15  6.38441189876e-15  7.14728519823e-15  7.12177489775e-15  6.3803372061e-15  6.95558748664e-15  7.22303080339e-15  7.40047598346e-15  7.00525498395e-15  8.08986907884e-15  8.50264607105e-15  9.62291549694e-15  9.91192513412e-15  9.95704643099e-15  1.15921058609e-14  1.20259304122e-14  1.36224491346e-14  1.51763774009e-14  1.66958835899e-14  1.9637151094e-14  2.12962927267e-14  2.49199488451e-14  2.85260571909e-14  3.43512036855e-14  4.18817590752e-14  5.21775627749e-14  6.56269508746e-14  8.83586330953e-14  1.30741492606e-13  2.40768166384e-13  6.88387159936e-13  2.4076598734e-13  1.3075621446e-13  8.89728655401e-14  6.63214844535e-14  5.15677434945e-14  4.21481853852e-14  3.48850332054e-14  2.9030167223e-14  2.45973661343e-14  2.1594507834e-14  1.90580900981e-14  1.71097658014e-14  1.5225652097e-14  1.34904148304e-14  1.28261897759e-14  1.20250101062e-14  1.04937026682e-14  9.4809131827e-15  9.68386893578e-15  8.54940635007e-15  7.70273666455e-15  7.0496533989e-15  7.35265101122e-15  6.46487284774e-15  7.2781003288e-15  7.41758241982e-15  6.7150375703e-15  6.58730770701e-15  6.54566458392e-15  6.49691495978e-15  6.77574896609e-15  6.3248833358e-15  5.10879981953e-15  5.58707946685e-15  6.08939308517e-15  6.21111242067e-15  6.38753625896e-15  7.06065967828e-15  6.57780442212e-15  5.74150498119e-15  5.88298378949e-15  5.71261558665e-15  5.6249079776e-15  5.11345215841e-15  5.47666233712e-15  5.50365165903e-15  5.41267260024e-15  5.78488778891e-15  5.5518398668e-15  6.13930010785e-15  5.3984310829e-15  6.09661389305e-15  5.53301107927e-15  5.67304111604e-15  5.83504345626e-15  5.43062055448e-15  5.93002862411e-15  5.71913936917e-15  5.52533600528e-15  6.01996800736e-15  6.00041984944e-15  5.62609950708e-15  6.20627168e-15  5.73723249164e-15  5.82544842778e-15  5.6585839834e-15  6.1341979223e-15  6.89637946802e-15  5.83366655067e-15  5.83412227452e-15
 5.39800175217e-15  6.12925988959e-15  6.44582836146e-15  6.17950911073e-15  6.11660837814e-15  6.09145277448e-15  6.3260256401e-15  5.34860599848e-15  5.81474149266e-15  5.92370564871e-15  4.97041644865e-15  5.68563994952e-15  5.17772575735e-15  6.15425367496e-15  6.53917673352e-15  6.22252692761e-15  6.38528358181e-15  5.94762685258e-15  5.62478541479e-15  6.07862692668e-15  6.30775786432e-15  6.92261138444e-15  6.34534603579e-15  5.78926635634e-15  6.45436419655e-15  6.19072886981e-15  7.37996101028e-15  6.92819191377e-15  7.29314702062e-15  8.21283390859e-15  8.81698920764e-15  9.40233496959e-15  9.8412521466e-15  1.06320252412e-14  1.18284072118e-14  1.20924274392e-14  1.38388353943e-14  1.51227977544e-14  1.69350531181e-14  1.8642100398e-14  2.07794254458e-14  2.45319400675e-14  2.88349871334e-14  3.39440487403e-14  4.14096138472e-14  5.10300666017e-14  6.56192943136e-14  8.84654577868e-14  1.30358023559e-13  2.4076598734e-13  6.88389490491e-13  2.41495711529e-13  1.30647728412e-13  8.82989340668e-14  6.52537163442e-14  5.10611928956e-14  4.19324956252e-14  3.4789195416e-14  2.87206387565e-14  2.4380786202e-14  2.04814195143e-14  1.87835827376e-14  1.58472213811e-14  1.45958259121e-14  1.38555375896e-14  1.20900309954e-14  1.13183542831e-14  1.07743965084e-14  9.71348170093e-15  9.7541751149e-15  8.20202461244e-15  7.92161825524e-15  7.68170716639e-15  7.34595698184e-15  7.63054565107e-15  7.00760295139e-15  7.6253354598e-15  7.29570505122e-15  6.50684913732e-15  6.57648767975e-15  7.1164887354e-15  6.41846575282e-15  6.12235261495e-15  6.52128315807e-15  6.62110174057e-15  6.73863990372e-15  6.85271582549e-15  7.25020805461e-15  7.12621574038e-15  6.18258623279e-15  6.95723942877e-15  6.09316869217e-15  6.70407138084e-15  5.68621267269e-15  5.79905672575e-15  6.88422667043e-15  4.5407372038e-15  5.71760658297e-15  5.33605953382e-15  5.49202893852e-15  5.90864837322e-15  5.75669886002e-15  6.00857549559e-15  5.9049912547e-15  5.98422930743e-15  5.79974216508e-15  5.83885446593e-15  5.65133564901e-15  5.19008063858e-15  6.19706748451e-15  5.93688543018e-15  5.84293123931e-15  5.9064906639e-15  5.32094396343e-15  5.12729510216e-15  5.15132754336e-15  5.10832587205e-15  5.95019955712e-15  5.61523369742e-15  5.79774968869e-15
 5.35310921606e-15  5.32675997437e-15  5.60946900968e-15  5.92086636381e-15  5.74005962248e-15  5.85208961571e-15  6.0621831102e-15  4.70719763487e-15  5.4207620338e-15  5.55717906432e-15  5.64121291741e-15  6.0836484474e-15  5.53864284164e-15  5.17207801174e-15  6.03113143592e-15  5.97852207045e-15  6.81205807541e-15  5.42243217509e-15  5.94036938418e-15  6.72550669026e-15  6.64687408137e-15  6.31743343238e-15  6.3707292165e-15  6.23307403855e-15  6.88415793673e-15  6.17106951328e-15  6.84775456312e-15  7.18663845375e-15  7.86156139297e-15  7.43749576394e-15  8.38965318128e-15  9.35626505152e-15  8.75423854924e-15  9.82932493115e-15  1.03452473927e-14  1.09958213166e-14  1.25083036886e-14  1.25273578257e-14  1.47859807001e-14  1.66788884151e-14  1.83172819422e-14  2.09035521906e-14  2.46289048685e-14  2.90178521467e-14  3.47419260246e-14  4.13349293422e-14  5.23714469722e-14  6.65330647105e-14  8.85410003476e-14  1.3075621446e-13  2.41495711529e-13  6.90798566264e-13  2.41493048768e-13  1.31889804283e-13  8.88470239762e-14  6.58233368633e-14  5.1524694002e-14  4.1701457153e-14  3.46076103205e-14  2.93486376023e-14  2.47322134272e-14  2.13411672558e-14  1.8909798676e-14  1.71741719769e-14  1.5115646064e-14  1.35952230558e-14  1.24853961457e-14  1.14066529199e-14  1.07961823491e-14  9.42342316276e-15  9.31566405735e-15  8.72549268867e-15  8.2914190875e-15  7.68552188825e-15  7.62688492484e-15  6.96340743408e-15  7.12991822926e-15  6.81629431992e-15  7.10030474542e-15  6.51399014239e-15  6.64392902044e-15  5.45611729855e-15  6.29919806522e-15  6.27992252644e-15  6.45519122069e-15  5.99851300196e-15  6.17966354126e-15  6.4123949047e-15  6.48843429051e-15  6.10121356107e-15  6.01841705046e-15  5.99606735636e-15  5.52979887101e-15  5.53008635674e-15  5.76792321836e-15  5.86917729498e-15  6.29623895637e-15  6.75055382882e-15  5.92770902627e-15  6.46976493566e-15  5.92093848547e-15  5.77528417317e-15  6.00099265499e-15  6.17303737641e-15  5.6369077535e-15  5.49648699415e-15  6.24459792759e-15  6.21426459889e-15  6.04901871673e-15  5.50356047535e-15  4.90404428295e-15  5.39669694302e-15  5.89713429286e-15  5.68709336733e-15  5.33199404962e-15  5.7450813422e-15  6.07876118159e-15  5.8970569906e-15  5.73994039914e-15  5.83242609085e-15
 6.27491496254e-15  5.54492995265e-15  5.76252648646e-15  5.31489759518e-15  5.41308435308e-15  5.51894584292e-15  5.83744943042e-15  4.68427071388e-15  5.77576907431e-15  6.38544831851e-15  5.42437415064e-15  5.52819368372e-15  4.87192497061e-15  5.04709587417e-15  5.45036661183e-15  5.46853070208e-15  5.85929134998e-15  5.816642773e-15  5.77331922895e-15  6.92921316173e-15  5.879137895e-15  5.99138647734e-15  6.52479345254e-15  5.23353597108e-15  6.06931740124e-15  6.18669269609e-15  6.60007475545e-15  6.31535828708e-15  7.26966206525e-15  8.0755736713e-15  7.59342204942e-15  8.33512121097e-15  7.85625498886e-15  9.19878647379e-15  9.89748336692e-15  1.10562424803e-14  1.21186689817e-14  1.20015807529e-14  1.27217188416e-14  1.49754692502e-14  1.73039227665e-14  1.87738490349e-14  2.13895097893e-14  2.57069756033e-14  2.90195001364e-14  3.39210022798e-14  4.13373459521e-14  5.17600915483e-14  6.59851005896e-14  8.89728655401e-14  1.30647728412e-13  2.41493048768e-13  6.8899960411e-13  2.41767276663e-13  1.30422276409e-13  8.81006686801e-14  6.60382166438e-14  5.18833512672e-14  4.19041051117e-14  3.50900085079e-14  2.89644041695e-14  2.49051032901e-14  2.13218365085e-14  1.89775527923e-14  1.68743715795e-14  1.46467261414e-14  1.30654788603e-14  1.26594137323e-14  1.15006055437e-14  1.01911451857e-14  1.0000042536e-14  9.08629697803e-15  8.66668902544e-15  8.20191256454e-15  7.26091141367e-15  7.45085966418e-15  7.19692595837e-15  8.06762148197e-15  6.95400558472e-15  7.13911766923e-15  7.02773414961e-15  6.46649100718e-15  6.97262070591e-15  6.31919924985e-15  6.75701417188e-15  6.14533436717e-15  6.19099579745e-15  6.68767008682e-15  6.59446162126e-15  7.65599243255e-15  6.65329133922e-15  6.10922582054e-15  6.15785886912e-15  5.59366365603e-15  6.39079269227e-15  6.6473047094e-15  6.24267885703e-15  6.03486540009e-15  5.6994241718e-15  6.09723395427e-15  5.78447451494e-15  5.66453511098e-15  5.74101066943e-15  5.92584823996e-15  5.61140485194e-15  5.89747519939e-15  6.03554401137e-15  6.12849214056e-15  6.25741122346e-15  6.13343325128e-15  5.94039934862e-15  6.14209463022e-15  5.86505444627e-15  4.58657802594e-15  4.34743410709e-15  5.42436508116e-15  5.7412921999e-15  5.33122174042e-15  6.09527399679e-15  6.10650219743e-15
 5.86574688662e-15  5.56555004001e-15  5.77893385086e-15  5.62739241729e-15  5.87109090193e-15  6.16500731733e-15  6.87698228254e-15  5.14663620688e-15  6.23620445608e-15  5.79936549341e-15  5.19929595383e-15  4.58126340975e-15  5.77535758179e-15  5.97833335743e-15  5.80610374399e-15  5.70342759115e-15  6.52662041131e-15  6.60661000314e-15  5.4764465071e-15  6.64689917287e-15  7.11275243316e-15  5.9471674268e-15  6.32134284965e-15  6.32289175843e-15  6.53659023846e-15  6.57376905991e-15  6.51763070371e-15  7.49003455556e-15  7.68111595714e-15  7.12057117918e-15  8.01139190976e-15  8.10467939661e-15  8.02079187198e-15  9.09253500253e-15  8.89602716779e-15  9.99642591332e-15  1.02970945973e-14  1.10635407765e-14  1.20687173395e-14  1.31355823572e-14  1.54325656954e-14  1.60509425164e-14  1.83737073929e-14  2.1699633368e-14  2.49468391784e-14  2.94369397276e-14  3.47049115475e-14  4.18277153174e-14  5.1998209031e-14  6.63214844535e-14  8.82989340668e-14  1.31889804283e-13  2.41767276663e-13  6.9270415041e-13  2.42113623287e-13  1.31627869385e-13  8.91380473888e-14  6.59667793938e-14  5.0833054099e-14  4.19671998197e-14  3.45354685969e-14  2.95780833334e-14  2.5329550941e-14  2.15775526162e-14  1.91078283857e-14  1.6821440442e-14  1.49775314587e-14  1.33795334601e-14  1.31982661459e-14  1.21197863287e-14  1.10855106634e-14  1.04452914105e-14  9.4968640751e-15  9.36287809286e-15  8.65840937478e-15  8.28282520148e-15  7.72642152407e-15  7.82587268546e-15  7.70958394007e-15  8.28652477983e-15  7.45933756e-15  6.56441689212e-15  7.01349852774e-15  6.45285992718e-15  6.46977319985e-15  7.03051043858e-15  6.46566416309e-15  6.76751550608e-15  5.8957501059e-15  6.48997784141e-15  5.72223869031e-15  6.16496754249e-15  4.91963812864e-15  5.04899654342e-15  6.37870401384e-15  6.34628090769e-15  5.37516414414e-15  6.09500566678e-15  6.12399782572e-15  5.85793049888e-15  6.12724534002e-15  5.93567689917e-15  6.42731776411e-15  6.69597240127e-15  5.97982114985e-15  6.11130106093e-15  6.32907123716e-15  5.62917197172e-15  6.40670243191e-15  6.57626968394e-15  6.03968065346e-15  6.37755792805e-15  6.41898735422e-15  5.74026816072e-15  5.61428820443e-15  6.39247923187e-15  6.56739123982e-15  6.00080073442e-15  5.90284417697e-15  5.85800856437e-15
 6.14542997369e-15  5.72331159647e-15  6.14630643581e-15  6.54508279622e-15  5.25901102085e-15  5.62745794958e-15  6.62759662735e-15  5.2989757617e-15  5.74318553976e-15  4.98660153641e-15  5.28957765006e-15  4.90130643503e-15  5.53571752602e-15  5.6941888249e-15  5.58613537709e-15  5.95132135148e-15  6.0579592915e-15  6.5392093991e-15  5.51345219141e-15  6.363021259e-15  6.22325697351e-15  6.02007423934e-15  6.58641143227e-15  6.17903055928e-15  6.81019264301e-15  7.07664594811e-15  6.4759227395e-15  6.67633368951e-15  6.71613210908e-15  7.01733990518e-15  7.28819602798e-15  7.31901046752e-15  7.06278210208e-15  8.57903142308e-15  7.7390172126e-15  9.70967096708e-15  1.04621804843e-14  1.05332733061e-14  1.12810379035e-14  1.25046821589e-14  1.3965006115e-14  1.45399865831e-14  1.65257409757e-14  1.86828099231e-14  2.11190855728e-14  2.4297093959e-14  2.90142853609e-14  3.51893587617e-14  4.20702954697e-14  5.15677434945e-14  6.52537163442e-14  8.88470239762e-14  1.30422276409e-13  2.42113623287e-13  6.86865667991e-13  2.40391971615e-13  1.31248524364e-13  8.90352604912e-14  6.60313483769e-14  5.1676553804e-14  4.21962392818e-14  3.41632495072e-14  2.900796579e-14  2.48898101705e-14  2.11346683261e-14  1.85098141724e-14  1.65505455492e-14  1.49608758149e-14  1.37972734063e-14  1.22509818451e-14  1.10852980357e-14  1.03644880852e-14  9.64948034887e-15  9.50726033125e-15  8.78817813526e-15  8.38370056146e-15  7.65666325174e-15  8.11192621712e-15  7.06009366295e-15  8.04433568174e-15  7.08189802096e-15  6.37894608722e-15  6.31663730661e-15  6.05423991163e-15  6.30205759894e-15  5.90403821791e-15  6.1922506971e-15  6.47309616804e-15  6.18520806774e-15  6.64889276801e-15  6.04647325678e-15  5.90871999614e-15  5.70618317349e-15  5.55442883956e-15  6.26924678713e-15  5.75784394363e-15  5.89989088007e-15  6.35297477078e-15  6.23098308793e-15  6.21997562664e-15  5.66175802385e-15  5.82290290824e-15  6.25400100565e-15  6.43275717803e-15  6.29704599221e-15  6.37066481356e-15  6.79309544362e-15  6.19750094634e-15  5.7465970464e-15  5.85269953341e-15  5.72236901159e-15  6.05988559823e-15  6.50492927881e-15  5.61683046162e-15  5.25575891252e-15  5.95197583906e-15  6.2582705049e-15  5.79427225274e-15  5.38050096591e-15  6.34006713384e-15
 6.20306617575e-15  6.05081445554e-15  5.83303944016e-15  5.34793253454e-15  5.92562396943e-15  5.48845045146e-15  5.88148804072e-15  5.11620561417e-15  5.51035641131e-15  5.80875464002e-15  5.06904382387e-15  5.43149226086e-15  5.40766385039e-15  5.95479168643e-15  5.30543967544e-15  5.79863825064e-15  5.25251851879e-15  5.41749944133e-15  4.99310171811e-15  6.35806770841e-15  5.58043013929e-15  5.94907580915e-15  5.98852220428e-15  5.86587608374e-15  6.46789198608e-15  6.54405930803e-15  6.60386306648e-15  5.90174255986e-15  6.92534950487e-15  8.24268877245e-15  8.06967812984e-15  7.60640819585e-15  7.27976554202e-15  7.70375253311e-15  7.73328570179e-15  9.19462216273e-15  1.02375408987e-14  9.48558714762e-15  1.03362822386e-14  1.18420210341e-14  1.278367697e-14  1.38001182809e-14  1.51609283617e-14  1.70680775151e-14  1.85244447395e-14  2.05136283714e-14  2.46510438881e-14  2.97921358092e-14  3.46913358775e-14  4.21481853852e-14  5.10611928956e-14  6.58233368633e-14  8.81006686801e-14  1.31627869385e-13  2.40391971615e-13  6.87638547482e-13  2.41645380954e-13  1.30964852699e-13  8.8012559308e-14  6.61042337762e-14  5.13882328557e-14  4.18002019537e-14  3.37840029784e-14  2.85615520098e-14  2.3630401744e-14  2.11262109443e-14  1.90233647152e-14  1.62285033722e-14  1.60261879438e-14  1.4183679294e-14  1.22174736365e-14  1.13988077085e-14  1.06875779495e-14  9.73432256395e-15  9.21920256956e-15  8.46711876698e-15  7.94511595135e-15  8.30504898375e-15  7.90709974917e-15  7.82707727052e-15  7.54977852232e-15  6.17997369589e-15  6.78735746819e-15  6.46987636015e-15  6.65113743806e-15  6.23454112487e-15  6.93059096412e-15  6.97576535366e-15  6.35961311768e-15  7.10282301024e-15  6.34463508388e-15  5.46098521122e-15  5.76843817264e-15  5.55566028782e-15  6.34681029976e-15  5.52122268315e-15  5.07049931143e-15  6.66201625493e-15  5.7776494078e-15  5.43177214186e-15  5.46220127165e-15  5.31180146325e-15  5.43963699044e-15  4.60905015307e-15  5.76590149351e-15  6.29640180651e-15  6.57009325512e-15  6.04764674023e-15  6.31549001727e-15  5.85403377555e-15  5.90872371453e-15  6.58802987655e-15  6.53123083214e-15  6.24698730787e-15  6.01024999302e-15  6.09741491009e-15  5.90621064273e-15  5.5593126545e-15  5.5630688882e-15  5.80345557374e-15
 5.46972011428e-15  5.8244285723e-15  5.24683671174e-15  5.42243095651e-15  5.60923162763e-15  5.72099401999e-15  6.32507282059e-15  6.07905596676e-15  6.46571125395e-15  6.09948313272e-15  4.85468778136e-15  4.98063193007e-15  5.13095095404e-15  5.02530887171e-15  5.20583639631e-15  6.10460198404e-15  5.85094761409e-15  5.71372823507e-15  5.09597270016e-15  6.15293586254e-15  6.50842566318e-15  6.25922609685e-15  6.01223370499e-15  5.61413547949e-15  6.78058689463e-15  7.15678084553e-15  6.3893690093e-15  5.83829368987e-15  6.61616182981e-15  6.92399593108e-15  7.49473679605e-15  7.59028376228e-15  7.1176475911e-15  8.37274239291e-15  7.63997695062e-15  8.50800157034e-15  9.57662630706e-15  9.33197023243e-15  9.76761527228e-15  1.05174688658e-14  1.13626354156e-14  1.17356493555e-14  1.33726080653e-14  1.48779976155e-14  1.65039000696e-14  1.81500149529e-14  2.14536812097e-14  2.51029100818e-14  2.89173566701e-14  3.48850332054e-14  4.19324956252e-14  5.1524694002e-14  6.60382166438e-14  8.91380473888e-14  1.31248524364e-13  2.41645380954e-13  6.90898918025e-13  2.41354186934e-13  1.31033634888e-13  8.86603824384e-14  6.59374393514e-14  5.15602840733e-14  4.15892725695e-14  3.4496163325e-14  2.84501908065e-14  2.385651958e-14  2.13130730956e-14  1.87226097805e-14  1.74121829347e-14  1.4556561702e-14  1.33918104185e-14  1.13133142414e-14  1.13910185721e-14  1.01661157891e-14  1.03406214033e-14  9.23989952655e-15  8.84855497137e-15  8.63530471045e-15  7.6237658023e-15  7.81321348963e-15  7.37807414433e-15  7.27416199868e-15  7.19831624841e-15  6.83412527193e-15  6.61751375184e-15  6.2406541152e-15  6.31851476018e-15  6.09441847965e-15  6.54923494052e-15  6.23668954154e-15  6.39991853205e-15  5.40042945039e-15  6.02486607677e-15  6.79400149893e-15  7.58560500373e-15  6.97466050879e-15  6.04632570285e-15  6.02583112747e-15  6.0082508762e-15  6.17494054584e-15  5.41633720391e-15  6.02838075033e-15  5.69917486198e-15  5.51668687011e-15  4.98522167314e-15  6.49321895542e-15  7.02047194859e-15  6.76812481205e-15  6.63514495244e-15  5.99024306068e-15  5.75835345406e-15  6.36839396041e-15  6.28704004225e-15  5.8835904906e-15  5.61802420488e-15  5.8735990164e-15  5.74250896437e-15  5.60744121119e-15  4.86055443928e-15  5.58047314247e-15
 5.56376355038e-15  5.6362972869e-15  5.93656146626e-15  5.41859056333e-15  6.42735456484e-15  5.85446513913e-15  6.85236875423e-15  6.43711993849e-15  5.70378114789e-15  5.83689396345e-15  5.67415043382e-15  6.01705932982e-15  6.11877780704e-15  5.90859378738e-15  5.7265859123e-15  5.7481424837e-15  5.49550376333e-15  5.86269097473e-15  5.36945772885e-15  5.83217372488e-15  6.11633543362e-15  5.56435732328e-15  6.31502089855e-15  5.24307176742e-15  6.26443337403e-15  6.38041085422e-15  6.41971491973e-15  5.97626496855e-15  6.71190355245e-15  7.33168289656e-15  7.22923744674e-15  7.35749811615e-15  7.77601155622e-15  7.49269356975e-15  7.86839130209e-15  8.47161841192e-15  8.21567886367e-15  8.2476883048e-15  9.06234919756e-15  9.41192822102e-15  1.05447693427e-14  1.16794437486e-14  1.2318157089e-14  1.35167300185e-14  1.55121392694e-14  1.63345904182e-14  1.90882147407e-14  2.15542718683e-14  2.51238716791e-14  2.9030167223e-14  3.4789195416e-14  4.1701457153e-14  5.18833512672e-14  6.59667793938e-14  8.90352604912e-14  1.30964852699e-13  2.41354186934e-13  6.89500222102e-13  2.41143629524e-13  1.31447954683e-13  8.83367370152e-14  6.55099178595e-14  5.14680137432e-14  4.14897007959e-14  3.42537004906e-14  2.89148048936e-14  2.4470931555e-14  2.19182084093e-14  1.91368471335e-14  1.66877777673e-14  1.56124023629e-14  1.3494586622e-14  1.15038143869e-14  1.1980991443e-14  1.01354462523e-14  9.05879052535e-15  9.33769036651e-15  8.95778922429e-15  8.49400933546e-15  8.66989376721e-15  8.33245180506e-15  7.59273648936e-15  7.06242195044e-15  7.19966724426e-15  7.04934593999e-15  6.65689737486e-15  6.66846787513e-15  6.44222549469e-15  5.97837699983e-15  5.91499447837e-15  6.14565374769e-15  5.69029190005e-15  5.91869269508e-15  6.175652758e-15  6.62319503881e-15  6.25348347504e-15  6.27580535774e-15  5.34458046349e-15  6.20664371677e-15  5.70979615441e-15  5.00017693395e-15  5.27126627474e-15  5.49910167631e-15  5.03271936452e-15  5.22928398738e-15  6.41284107891e-15  5.55526561174e-15  6.0674518813e-15  5.49455813696e-15  5.85604437846e-15  4.57188439147e-15  5.81261652219e-15  5.331492317e-15  5.43032810488e-15  5.69083901342e-15  5.63594443456e-15  5.464767502e-15  5.58400651799e-15  4.77856105937e-15  5.24053335417e-15
 6.06094476523e-15  5.73703077479e-15  5.5804141668e-15  5.11464115602e-15  6.21386832736e-15  5.00599273383e-15  6.50075474082e-15  6.38457440452e-15  5.6622196379e-15  5.71544003169e-15  5.66495642733e-15  5.81178810218e-15  5.28747892939e-15  5.72678484102e-15  6.0048637559e-15  5.51618229863e-15  6.06335344145e-15  6.29676272613e-15  5.79839029768e-15  6.17047565568e-15  6.55773750421e-15  6.13363079061e-15  6.74486872905e-15  6.59005115712e-15  6.17285973736e-15  6.13262177093e-15  6.13726710236e-15  6.71677034041e-15  7.02895068371e-15  7.52880912713e-15  7.33666460065e-15  7.52865456172e-15  7.42949449617e-15  7.2278073679e-15  8.01720182425e-15  8.58857603756e-15  8.50408044718e-15  8.38235787385e-15  9.19389437133e-15  9.44872986178e-15  9.64800912675e-15  1.01455515773e-14  1.12738279278e-14  1.22712436785e-14  1.37026878046e-14  1.45581145953e-14  1.60484090367e-14  1.83146898897e-14  2.1228457926e-14  2.45973661343e-14  2.87206387565e-14  3.46076103205e-14  4.19041051117e-14  5.0833054099e-14  6.60313483769e-14  8.8012559308e-14  1.31033634888e-13  2.41143629524e-13  6.88672519932e-13  2.41178743923e-13  1.30790263103e-13  8.85580601552e-14  6.59005014194e-14  5.08116743676e-14  4.10307153367e-14  3.46377691418e-14  2.94495403474e-14  2.51152747961e-14  2.21221682639e-14  1.84036406468e-14  1.60892449899e-14  1.3934238318e-14  1.25511832049e-14  1.3129812979e-14  1.09576492057e-14  1.06489324745e-14  9.92723125071e-15  8.92900822365e-15  7.92943015394e-15  7.89959654618e-15  7.77360830569e-15  7.48552995887e-15  6.91248308998e-15  7.11612882924e-15  7.02102098474e-15  6.81400904236e-15  6.54686071839e-15  5.81329645535e-15  6.09626828031e-15  6.69573786683e-15  6.24482748407e-15  5.83326291e-15  5.37260418505e-15  5.88776695136e-15  5.93586344761e-15  5.43537896683e-15  6.12583193874e-15  5.08208067353e-15  5.01168620591e-15  6.00774908123e-15  5.45570082517e-15  5.30822632031e-15  4.77524460531e-15  5.09968502381e-15  5.641618988e-15  6.04391907727e-15  6.14397449104e-15  5.18462396943e-15  5.51282206036e-15  5.83317592657e-15  5.43173216452e-15  5.39334364739e-15  4.91059943707e-15  5.48289199591e-15  5.95986652923e-15  6.00023810286e-15  6.54477667894e-15  6.04223345192e-15  5.32065784437e-15  5.0419594361e-15
 6.13094649318e-15  5.6823970729e-15  5.95404236036e-15  5.47255446127e-15  6.43098599967e-15  5.63665848827e-15  6.65397763396e-15  5.81171456898e-15  5.68637809141e-15  5.53123512603e-15  5.69791729223e-15  5.41390435174e-15  6.2252484588e-15  6.16710263911e-15  5.80000194574e-15  5.17196931223e-15  5.8253110958e-15  6.12144265199e-15  5.40906156434e-15  5.24836403696e-15  6.08142455954e-15  6.09931519224e-15  6.30068700128e-15  5.58633034061e-15  6.67694159132e-15  6.10230305664e-15  6.51890442478e-15  6.28999246865e-15  6.356839284e-15  6.17527102234e-15  6.27636599336e-15  6.26767829188e-15  6.31097210451e-15  7.12586338561e-15  7.37293772702e-15  8.02149041817e-15  7.72663432101e-15  8.23682454447e-15  8.21595017788e-15  8.06036097942e-15  8.50647973958e-15  9.33713019836e-15  1.04923883701e-14  1.14462476653e-14  1.28918488396e-14  1.38579947758e-14  1.46032856729e-14  1.69087101497e-14  1.88322902906e-14  2.1594507834e-14  2.4380786202e-14  2.93486376023e-14  3.50900085079e-14  4.19671998197e-14  5.1676553804e-14  6.61042337762e-14  8.86603824384e-14  1.31447954683e-13  2.41178743923e-13  6.87611980902e-13  2.40094564911e-13  1.30740167013e-13  8.82924913856e-14  6.60676198104e-14  5.11474700605e-14  4.17205948368e-14  3.54620871028e-14  2.97780636956e-14  2.50988900965e-14  2.11591996652e-14  1.89979892731e-14  1.63586492717e-14  1.43771275864e-14  1.31304539112e-14  1.20607819733e-14  1.12560123032e-14  9.96947569391e-15  9.46039683998e-15  9.39334615066e-15  9.44815250258e-15  8.55821994822e-15  7.57783267001e-15  8.2181047231e-15  7.23138286454e-15  6.70791550917e-15  6.87962309977e-15  6.9279316273e-15  6.90354929231e-15  6.759895818e-15  6.35200173246e-15  5.82259536757e-15  5.74477408487e-15  5.93782915924e-15  6.14115299006e-15  6.28591365225e-15  5.58893400929e-15  5.87976707312e-15  5.55579104462e-15  5.49211781141e-15  5.58886214379e-15  5.08450992839e-15  5.92568571007e-15  5.48877931661e-15  5.51666415305e-15  6.01942937068e-15  6.62752623096e-15  6.30938566386e-15  6.26917331177e-15  6.80196624055e-15  5.84809837565e-15  5.9896827158e-15  6.35511436777e-15  5.47279430813e-15  4.97874540379e-15  6.11908467665e-15  6.2529883955e-15  6.1311551054e-15  5.35358080558e-15  5.24319305704e-15  5.54499812355e-15
 4.75487682007e-15  5.12440205012e-15  5.24149575424e-15  5.31302373472e-15  6.32307396371e-15  6.33429618787e-15  6.82750907591e-15  6.11466647126e-15  6.09350896846e-15  5.47169329201e-15  5.49991383711e-15  5.56622887289e-15  5.94968342848e-15  5.37664671972e-15  5.99719712842e-15  5.68468557888e-15  5.68670385705e-15  6.23512308466e-15  5.92991006687e-15  5.48432740172e-15  6.63417439548e-15  6.04716009778e-15  6.53092378706e-15  6.36221846721e-15  6.82328490776e-15  5.70460069231e-15  5.93728745277e-15  6.64974585434e-15  6.76242160327e-15  6.81676258191e-15  6.25951834568e-15  6.57234187543e-15  7.23218578668e-15  7.62736028092e-15  7.35370208395e-15  7.79118478781e-15  7.64594205058e-15  7.53582282875e-15  7.77494017424e-15  7.98100138627e-15  7.40260896904e-15  9.59227884189e-15  9.42638737503e-15  1.02393781516e-14  1.14175725651e-14  1.16371003311e-14  1.29488241959e-14  1.52633118343e-14  1.64113853546e-14  1.90580900981e-14  2.04814195143e-14  2.47322134272e-14  2.89644041695e-14  3.45354685969e-14  4.21962392818e-14  5.13882328557e-14  6.59374393514e-14  8.83367370152e-14  1.30790263103e-13  2.40094564911e-13  6.85487069911e-13  2.40682726767e-13  1.31156205928e-13  8.79220089437e-14  6.561779306e-14  5.12521440322e-14  4.17772101864e-14  3.48554844503e-14  2.90204515523e-14  2.48789911274e-14  2.12067922386e-14  1.82148312783e-14  1.67961608259e-14  1.51639812737e-14  1.28329007138e-14  1.22674624037e-14  1.10706762498e-14  9.96833668526e-15  1.00964884545e-14  9.30619886454e-15  7.99889591524e-15  7.69056985263e-15  7.77588038518e-15  7.28048972331e-15  6.36338574484e-15  6.95766625499e-15  6.91189988717e-15  6.08831624592e-15  6.37929190603e-15  5.91898618022e-15  6.4486840425e-15  6.35793512899e-15  6.70886979447e-15  7.20847761597e-15  7.24385216528e-15  5.91474687374e-15  6.03659996571e-15  6.42613434565e-15  6.19013264432e-15  6.10876892392e-15  5.68179396971e-15  6.31576872488e-15  5.20266369874e-15  5.97748177382e-15  5.59161300438e-15  6.52943637167e-15  6.27166302427e-15  6.93391231133e-15  6.44917932225e-15  5.62525976468e-15  6.02460210332e-15  6.23788773708e-15  5.50307859821e-15  5.85380468487e-15  6.13554821929e-15  6.01306815868e-15  6.0110312793e-15  5.18914446801e-15  6.03116038055e-15  5.76617736457e-15
 6.40691175366e-15  5.476805408e-15  6.41752181904e-15  5.45949181185e-15  5.80860962195e-15  6.02916975648e-15  6.36976264502e-15  5.87370730018e-15  5.86624417961e-15  5.58591201793e-15  6.31175809218e-15  6.16912595151e-15  6.2184638e-15  6.0239991447e-15  5.94550571287e-15  5.45968699866e-15  5.94281440368e-15  6.19117259029e-15  5.3573199656e-15  5.85097420123e-15  6.83892980715e-15  6.18264965625e-15  6.19848093277e-15  5.85194152156e-15  5.41965047052e-15  6.00632506637e-15  5.75982156335e-15  6.50869593231e-15  6.34567171462e-15  6.25522434983e-15  6.73298303948e-15  6.46132455755e-15  7.47669705692e-15  7.34581793485e-15  6.77474198363e-15  6.8925571573e-15  7.93688666152e-15  7.19761460988e-15  7.74670371208e-15  7.16246141176e-15  7.2145429473e-15  9.03065862098e-15  9.06887011003e-15  9.58847807701e-15  1.05074074539e-14  1.05690778224e-14  1.18771061214e-14  1.32112792271e-14  1.46467131197e-14  1.71097658014e-14  1.87835827376e-14  2.13411672558e-14  2.49051032901e-14  2.95780833334e-14  3.41632495072e-14  4.18002019537e-14  5.15602840733e-14  6.55099178595e-14  8.85580601552e-14  1.30740167013e-13  2.40682726767e-13  6.87437803005e-13  2.41033773153e-13  1.30641253783e-13  8.80921667714e-14  6.5444850449e-14  5.13768681315e-14  4.09539492737e-14  3.44018331114e-14  2.88328391189e-14  2.49129287724e-14  2.11559003554e-14  1.85080442578e-14  1.61582604897e-14  1.43380664801e-14  1.33426523675e-14  1.24574209787e-14  1.08474679696e-14  1.0495033502e-14  9.92541816101e-15  8.66214937549e-15  7.68699578978e-15  7.86825876448e-15  7.98917118017e-15  7.87269638795e-15  7.70381420568e-15  7.63288580768e-15  7.20903827786e-15  6.79030498164e-15  6.08068399305e-15  6.32770427452e-15  6.54740258996e-15  6.30587263605e-15  6.39219622199e-15  6.56929430504e-15  6.06963937819e-15  5.87275106042e-15  6.53198760735e-15  6.70836294735e-15  6.93920628017e-15  6.14029310075e-15  5.88796872225e-15  5.86514918268e-15  6.23165788377e-15  5.71549787208e-15  6.59526133962e-15  6.6967081593e-15  7.25073961323e-15  6.61016674842e-15  5.90567906954e-15  6.78270484647e-15  5.52038954967e-15  4.85982172576e-15  5.61403665436e-15  5.5187858528e-15  5.34994035039e-15  6.23266210603e-15  5.90929235174e-15  5.61720942611e-15  5.82142238011e-15
 6.0435179756e-15  5.27422753296e-15  5.52190107604e-15  5.71230732577e-15  5.38302141173e-15  5.79883196318e-15  5.96186066913e-15  5.7088748904e-15  5.87315623117e-15  5.00580471317e-15  5.23301132181e-15  5.28591786234e-15  5.87306305203e-15  5.40005323673e-15  6.01624700898e-15  5.4951245873e-15  5.54875156901e-15  5.88846609877e-15  5.38592307236e-15  6.05001875759e-15  5.83357514511e-15  6.09801180563e-15  5.84840015491e-15  6.40229176559e-15  5.57724865017e-15  5.33321972512e-15  6.21374532467e-15  5.92522073671e-15  6.00756477455e-15  5.77141187103e-15  6.16321018589e-15  6.54630321247e-15  6.69912568211e-15  7.41944134482e-15  6.94670141681e-15  6.73596077916e-15  6.78004088291e-15  6.55845437711e-15  8.29847749067e-15  8.40910640609e-15  7.98013410437e-15  8.38375903544e-15  9.08273602279e-15  9.28436315305e-15  1.03677957612e-14  1.00220886039e-14  1.12808517405e-14  1.27508805594e-14  1.39980533907e-14  1.5225652097e-14  1.58472213811e-14  1.8909798676e-14  2.13218365085e-14  2.5329550941e-14  2.900796579e-14  3.37840029784e-14  4.15892725695e-14  5.14680137432e-14  6.59005014194e-14  8.82924913856e-14  1.31156205928e-13  2.41033773153e-13  6.89999302569e-13  2.41656717823e-13  1.31511172165e-13  8.89863791241e-14  6.59358603706e-14  5.14001859754e-14  4.22055078024e-14  3.48595590167e-14  2.91792629557e-14  2.49370665898e-14  2.16615188273e-14  1.8539379855e-14  1.65814524036e-14  1.48863478298e-14  1.40923963126e-14  1.21914750126e-14  1.15821569243e-14  1.04814250663e-14  9.52922749086e-15  9.34449416627e-15  9.44042913701e-15  8.60062010425e-15  8.09392124534e-15  8.0592761109e-15  7.95963664041e-15  7.39830433081e-15  7.2858515023e-15  7.05842673971e-15  6.74654457644e-15  6.5224774374e-15  5.93663947374e-15  6.42616814372e-15  6.38521721632e-15  6.50768384175e-15  6.69378453614e-15  7.12269392651e-15  5.96307690632e-15  5.73467053092e-15  5.60903824664e-15  6.25854902967e-15  5.6466885397e-15  5.8274818538e-15  5.31766009548e-15  5.61827473022e-15  6.17350982105e-15  6.29735120769e-15  6.01476706871e-15  6.02590194982e-15  6.09758782716e-15  6.0214736249e-15  5.772344696e-15  6.42656887923e-15  5.67108205785e-15  5.17838602988e-15  5.87279319136e-15  5.34589562404e-15  5.58835418152e-15  5.8252165162e-15
 5.89563932771e-15  5.69137352017e-15  5.07463622136e-15  5.18622536248e-15  5.53937496021e-15  6.2243287398e-15  6.0771691462e-15  6.52593076227e-15  5.40183564982e-15  5.21117575159e-15  5.91532579052e-15  5.25832085731e-15  5.87698942277e-15  5.80530459349e-15  5.69318431831e-15  5.47277554261e-15  5.7759443974e-15  5.36855907912e-15  5.41278821017e-15  6.24521298229e-15  5.64264097929e-15  5.87401735973e-15  6.15939202173e-15  6.04338109755e-15  6.0150659419e-15  5.50033564056e-15  6.01648148731e-15  5.64644216375e-15  5.68637147786e-15  5.57174398193e-15  6.60029671269e-15  7.02016368836e-15  5.94853631862e-15  7.17171883883e-15  7.30124513833e-15  6.81925191241e-15  6.96902845777e-15  6.69633597995e-15  7.33436231065e-15  7.38636934853e-15  8.05846637524e-15  8.63391575856e-15  8.5435852807e-15  8.74346439963e-15  9.80350433605e-15  9.59025703025e-15  9.97963556696e-15  1.16546063778e-14  1.32751178914e-14  1.34904148304e-14  1.45958259121e-14  1.71741719769e-14  1.89775527923e-14  2.15775526162e-14  2.48898101705e-14  2.85615520098e-14  3.4496163325e-14  4.14897007959e-14  5.08116743676e-14  6.60676198104e-14  8.79220089437e-14  1.30641253783e-13  2.41656717823e-13  6.87798870725e-13  2.41455951093e-13  1.31361515669e-13  8.88097087145e-14  6.62204607229e-14  5.15584337695e-14  4.19336995666e-14  3.47260951477e-14  2.88784004525e-14  2.43539012952e-14  2.10532734726e-14  1.88229916569e-14  1.72556566611e-14  1.48467969169e-14  1.35422634434e-14  1.20856133534e-14  1.07573012312e-14  1.05182509676e-14  9.90540090304e-15  9.48744444018e-15  9.16176518709e-15  8.79132976185e-15  8.06761524176e-15  8.44750391643e-15  7.89595781198e-15  7.16930752719e-15  7.22223430663e-15  6.86015737362e-15  6.8911431489e-15  7.30264525177e-15  6.90488623263e-15  6.45130980669e-15  6.19665560002e-15  6.50427699819e-15  6.20420548849e-15  5.68203378247e-15  5.30414820742e-15  5.11817925416e-15  6.17950240414e-15  5.90113384814e-15  5.64970604022e-15  5.11620822407e-15  5.14152553778e-15  5.55931067781e-15  5.89137205707e-15  4.83842005174e-15  6.11095586827e-15  5.58444013105e-15  6.16646319808e-15  6.50920887096e-15  6.01582099042e-15  5.57692585092e-15  5.12818611593e-15  6.73607907931e-15  6.05414159768e-15  6.25333192518e-15  6.21065899432e-15
 6.40036210143e-15  5.65233700882e-15  5.07964755967e-15  4.88824176472e-15  5.68331616617e-15  6.1893490828e-15  6.4612699083e-15  6.47296728061e-15  5.4112462378e-15  6.04491993148e-15  6.89879916062e-15  5.2865397284e-15  5.89599117977e-15  5.53961099891e-15  4.77341607094e-15  5.12130055536e-15  5.85954138173e-15  5.71433594971e-15  5.2045140766e-15  5.41620855217e-15  5.20123466162e-15  5.05810231609e-15  5.96070092141e-15  6.12574984723e-15  6.54458764438e-15  5.88178802444e-15  6.12542564582e-15  5.65940383764e-15  6.06979915612e-15  6.15794867372e-15  5.87042776641e-15  6.55778994782e-15  6.93184007889e-15  7.47993815366e-15  7.81293072968e-15  7.23591925577e-15  7.35471855716e-15  7.81428772457e-15  7.12125293259e-15  7.22802233935e-15  7.43505875648e-15  7.88953891615e-15  7.92149483059e-15  9.01858932113e-15  8.96994005115e-15  9.15920734534e-15  1.03022412913e-14  1.08585734804e-14  1.16835680369e-14  1.28261897759e-14  1.38555375896e-14  1.5115646064e-14  1.68743715795e-14  1.91078283857e-14  2.11346683261e-14  2.3630401744e-14  2.84501908065e-14  3.42537004906e-14  4.10307153367e-14  5.11474700605e-14  6.561779306e-14  8.80921667714e-14  1.31511172165e-13  2.41455951093e-13  6.89337537427e-13  2.41131937629e-13  1.30717022395e-13  8.8416506482e-14  6.61496162822e-14  5.18302213775e-14  4.18406966358e-14  3.50190564107e-14  2.97855536891e-14  2.45195077558e-14  2.08290667579e-14  1.90409073472e-14  1.7334063469e-14  1.53338113954e-14  1.39397733792e-14  1.17251597309e-14  1.11785622349e-14  1.07290206125e-14  9.74817053705e-15  8.88380736202e-15  8.84854312758e-15  8.29246631266e-15  8.4604594583e-15  7.95909849053e-15  7.70704730228e-15  7.54944147762e-15  6.79992526302e-15  6.48441797443e-15  7.33769942266e-15  6.77729927744e-15  6.4095725464e-15  6.48603844572e-15  7.06011243785e-15  6.12519754777e-15  6.27007023892e-15  5.74284849135e-15  6.0019170815e-15  6.24756356004e-15  5.98649438778e-15  5.95404878444e-15  5.34744753687e-15  6.2517481431e-15  6.65821483398e-15  5.75348778752e-15  4.58124994445e-15  5.95081989225e-15  5.27542596628e-15  5.56009996296e-15  5.46380251482e-15  5.82684606487e-15  5.19346160677e-15  5.59295448414e-15  6.19280668264e-15  6.15041771901e-15  6.10472120968e-15  5.31402678425e-15
 6.21488736013e-15  5.56735833433e-15  5.92450455178e-15  5.06261840311e-15  5.76020949217e-15  6.50176420574e-15  6.44781499964e-15  6.05645251538e-15  5.56933237837e-15  6.31993128923e-15  6.13948636498e-15  5.76055525369e-15  5.91440905145e-15  5.75906957819e-15  5.91121079708e-15  6.05526301812e-15  5.96087945745e-15  5.50179470715e-15  6.02414365427e-15  5.71786776253e-15  5.72518839675e-15  5.64042323097e-15  6.24487775692e-15  6.90605232354e-15  6.40240914616e-15  5.67625239895e-15  5.73112710852e-15  5.7155293183e-15  5.82122107321e-15  6.04137954599e-15  5.80299165689e-15  5.59413699256e-15  6.54868450979e-15  6.71212943088e-15  7.12557105296e-15  7.1377893171e-15  7.01051351585e-15  6.66964954977e-15  6.71525422402e-15  6.98777977082e-15  7.40742967575e-15  8.00627775979e-15  8.12529038911e-15  7.80232242235e-15  7.88587184703e-15  8.95866657254e-15  1.03892072817e-14  1.07537850179e-14  1.11392929362e-14  1.20250101062e-14  1.20900309954e-14  1.35952230558e-14  1.46467261414e-14  1.6821440442e-14  1.85098141724e-14  2.11262109443e-14  2.385651958e-14  2.89148048936e-14  3.46377691418e-14  4.17205948368e-14  5.12521440322e-14  6.5444850449e-14  8.89863791241e-14  1.31361515669e-13  2.41131937629e-13  6.89588617367e-13  2.41461008575e-13  1.30815793969e-13  8.84209716643e-14  6.67761592524e-14  5.15279374428e-14  4.20326044814e-14  3.51280715038e-14  2.89444238272e-14  2.51301917353e-14  2.21372918495e-14  1.8685812894e-14  1.70316870828e-14  1.58972716255e-14  1.39336418646e-14  1.28461541491e-14  1.22489265018e-14  1.12266647389e-14  1.07766447267e-14  1.01441303502e-14  9.15007554853e-15  8.68831404293e-15  8.55234996313e-15  8.02330905536e-15  8.04963036129e-15  7.32973645141e-15  5.99932625037e-15  6.85951198403e-15  6.60145055969e-15  6.65488441999e-15  6.85259442968e-15  6.83438431779e-15  6.58556873786e-15  7.0561230507e-15  5.83434278991e-15  5.62805334905e-15  6.38249385474e-15  6.27335372282e-15  5.68818583544e-15  4.85148284742e-15  5.72590661149e-15  5.90171515454e-15  6.28476636148e-15  5.18996098576e-15  6.57613933914e-15  6.19432720464e-15  6.11862578761e-15  5.35456148382e-15  6.02048043374e-15  5.39766180384e-15  5.59312717046e-15  5.59785737212e-15  5.49601841288e-15  6.36565292337e-15  6.36693818099e-15
 6.19311857636e-15  5.77474395926e-15  6.00264441697e-15  5.94305449244e-15  5.42098823927e-15  5.9074716391e-15  5.28618079551e-15  5.20342897986e-15  5.57767103228e-15  5.31426144218e-15  6.30943059917e-15  6.1388998864e-15  6.07511044393e-15  6.15863798848e-15  5.50746384693e-15  5.65756064799e-15  5.741928793e-15  6.45752679057e-15  5.5219103863e-15  5.59198057289e-15  7.11838399295e-15  6.18784298824e-15  6.67530254361e-15  6.44728805085e-15  6.37824265882e-15  5.91482509485e-15  5.80448871161e-15  5.52866701532e-15  5.55699566317e-15  6.49828537094e-15  7.0452410546e-15  6.69932978282e-15  6.74864228249e-15  6.4195311465e-15  5.32032451071e-15  5.6025856493e-15  6.18434833259e-15  6.20617113373e-15  6.87219973436e-15  7.03323473191e-15  6.71200550436e-15  7.24077915044e-15  6.92002064013e-15  7.88402737229e-15  7.82820663714e-15  8.62079805438e-15  9.92771527558e-15  9.83946924579e-15  9.96600544086e-15  1.04937026682e-14  1.13183542831e-14  1.24853961457e-14  1.30654788603e-14  1.49775314587e-14  1.65505455492e-14  1.90233647152e-14  2.13130730956e-14  2.4470931555e-14  2.94495403474e-14  3.54620871028e-14  4.17772101864e-14  5.13768681315e-14  6.59358603706e-14  8.88097087145e-14  1.30717022395e-13  2.41461008575e-13  6.88793649597e-13  2.41596492654e-13  1.31571340569e-13  8.8765550487e-14  6.61167852784e-14  5.16787055243e-14  4.22229255323e-14  3.48477281892e-14  2.88609223331e-14  2.51432805143e-14  2.16336117296e-14  1.89592267864e-14  1.62449126105e-14  1.43629763754e-14  1.33691178015e-14  1.24171782545e-14  1.20670229537e-14  1.12110187464e-14  9.9682960499e-15  8.99594886989e-15  9.24900902122e-15  9.24508739664e-15  8.50809009484e-15  8.12540767164e-15  8.32219281101e-15  6.45903152236e-15  7.28934547158e-15  7.02835549123e-15  6.98851707504e-15  7.77820382125e-15  7.44208855676e-15  7.26981088037e-15  6.9188906152e-15  5.86028921219e-15  5.84275634594e-15  5.97350113663e-15  6.43083010779e-15  5.62180560379e-15  5.21746501073e-15  5.75333269018e-15  6.27487451828e-15  6.75247142897e-15  6.4208038328e-15  6.47709605589e-15  5.78160522902e-15  6.30280162197e-15  6.66357794246e-15  5.44442278729e-15  5.58687231724e-15  5.81852841967e-15  5.61543317169e-15  5.28602592413e-15  5.92031163966e-15  5.68318363053e-15
 6.0843314106e-15  6.17687694719e-15  5.7426541469e-15  5.89219441043e-15  5.36843806055e-15  5.58347963876e-15  5.43368031104e-15  5.76804150637e-15  5.4662547236e-15  5.84194631753e-15  5.99464768955e-15  5.409309942e-15  6.07769936463e-15  6.24677357058e-15  5.32019947435e-15  5.28676019455e-15  6.04691004329e-15  6.28614771419e-15  5.93641206819e-15  5.44495018495e-15  6.30467871543e-15  5.60469712461e-15  6.3659239818e-15  6.92323366232e-15  5.81171544636e-15  5.41256069541e-15  5.96772240821e-15  5.75050945454e-15  5.41022557363e-15  6.45719842622e-15  6.55845689096e-15  6.44721650927e-15  6.68324043563e-15  6.44985071042e-15  5.71350399716e-15  5.88262089765e-15  5.60404393146e-15  6.22384518234e-15  7.33738742857e-15  6.51511535735e-15  6.54950692204e-15  6.90062305671e-15  6.70447714759e-15  7.81974883775e-15  7.19481708561e-15  8.10219957275e-15  8.47931670477e-15  9.06337498853e-15  9.45733359182e-15  9.4809131827e-15  1.07743965084e-14  1.14066529199e-14  1.26594137323e-14  1.33795334601e-14  1.49608758149e-14  1.62285033722e-14  1.87226097805e-14  2.19182084093e-14  2.51152747961e-14  2.97780636956e-14  3.48554844503e-14  4.09539492737e-14  5.14001859754e-14  6.62204607229e-14  8.8416506482e-14  1.30815793969e-13  2.41596492654e-13  6.90608504966e-13  2.42712158208e-13  1.31317745734e-13  8.87218219746e-14  6.62682433861e-14  5.22812659002e-14  4.23329340291e-14  3.44514586487e-14  2.98888901045e-14  2.56561788749e-14  2.18415670237e-14  1.84789347688e-14  1.58662219577e-14  1.4353904441e-14  1.26963515725e-14  1.19402255909e-14  1.10100928564e-14  1.03917647642e-14  1.02155475176e-14  9.54500672278e-15  9.1695470277e-15  8.26829416501e-15  7.98175231516e-15  7.53275598689e-15  7.40122881935e-15  7.2789240433e-15  7.23216452702e-15  7.45532932079e-15  7.16021453046e-15  7.41028557172e-15  7.39794767982e-15  6.8164057473e-15  5.54329012413e-15  6.31924615458e-15  6.7402678978e-15  6.00379484741e-15  4.80103439785e-15  5.57294151676e-15  5.97544732324e-15  6.33227326706e-15  6.4751423818e-15  6.16485779302e-15  6.26323016383e-15  5.90091609395e-15  6.13993057815e-15  5.75589705083e-15  5.74744035124e-15  6.04278809429e-15  5.46099730949e-15  5.39899484344e-15  5.13255179954e-15  5.31741486058e-15  5.66988954345e-15
 5.66159008524e-15  5.3965306132e-15  5.77903674244e-15  5.86291492372e-15  6.12133734381e-15  5.9062145759e-15  5.7948136478e-15  6.04994022591e-15  5.90818410668e-15  6.40811147602e-15  6.07256411797e-15  5.85388864989e-15  6.17616845292e-15  6.24423326727e-15  5.40474897386e-15  5.30770298617e-15  5.82810415882e-15  6.9178616294e-15  6.50994548267e-15  6.06673706346e-15  6.23043154757e-15  6.73590135534e-15  6.5455838162e-15  6.71233591529e-15  6.82409235435e-15  5.30892223675e-15  6.46216280801e-15  6.09834625911e-15  5.05024156992e-15  5.34544658685e-15  5.86958358764e-15  6.61568168015e-15  5.53156311565e-15  6.0086927425e-15  5.80187875922e-15  6.08901546233e-15  5.77758425584e-15  6.16821895185e-15  6.72385157672e-15  6.61602917633e-15  7.41741744966e-15  7.08950938576e-15  6.45729177321e-15  7.56890181692e-15  7.29747674128e-15  8.28542680973e-15  8.61081902796e-15  8.83025155327e-15  9.35399853275e-15  9.68386893578e-15  9.71348170093e-15  1.07961823491e-14  1.15006055437e-14  1.31982661459e-14  1.37972734063e-14  1.60261879438e-14  1.74121829347e-14  1.91368471335e-14  2.21221682639e-14  2.50988900965e-14  2.90204515523e-14  3.44018331114e-14  4.22055078024e-14  5.15584337695e-14  6.61496162822e-14  8.84209716643e-14  1.31571340569e-13  2.42712158208e-13  6.9305503959e-13  2.42760806313e-13  1.31107014371e-13  8.92702026086e-14  6.67079573353e-14  5.21598154131e-14  4.19445430855e-14  3.47719615863e-14  2.8581151277e-14  2.40157199314e-14  2.14178798828e-14  1.76840456686e-14  1.68756324728e-14  1.44880554459e-14  1.34232682544e-14  1.24647463795e-14  1.129005263e-14  1.0630765722e-14  9.35455059128e-15  9.47091279973e-15  8.18205645718e-15  8.63852368098e-15  7.60449607332e-15  7.58321810748e-15  7.18166359786e-15  7.23202525242e-15  7.26734790078e-15  7.60740042423e-15  6.5853344667e-15  6.85308786309e-15  6.69552375727e-15  5.84094535302e-15  5.73391889617e-15  6.44780629409e-15  6.42776409372e-15  5.96980991033e-15  4.77001154583e-15  5.90592623607e-15  5.16198537465e-15  6.58803639403e-15  6.57437462217e-15  6.28978081518e-15  6.23546649275e-15  6.21533331779e-15  5.83354906444e-15  5.66610614181e-15  6.25947130401e-15  5.56118354763e-15  5.31988483219e-15  5.84482449511e-15  5.42464873852e-15  5.39685773547e-15
 5.62695984266e-15  5.95690298543e-15  5.88377253723e-15  5.71662997973e-15  5.51846280604e-15  5.61989961104e-15  5.05623599928e-15  5.54747791275e-15  5.43637202198e-15  5.7680037055e-15  5.73482482636e-15  5.7562948328e-15  5.49857248909e-15  5.67392252591e-15  5.75563956575e-15  5.68792241584e-15  6.49281718877e-15  6.74304443723e-15  5.64710322968e-15  5.83693705719e-15  5.47180980661e-15  5.81978774552e-15  5.72553286426e-15  6.39778622363e-15  6.47739321929e-15  5.40431603121e-15  6.43084153049e-15  6.16191603724e-15  5.25666884633e-15  5.82627811252e-15  6.12542310118e-15  6.80912984307e-15  6.68846655957e-15  6.61459151548e-15  6.36656148582e-15  6.37939752511e-15  6.12434436697e-15  6.55296044384e-15  6.23645937091e-15  7.04545010392e-15  8.10615855877e-15  7.16556068497e-15  6.35941771527e-15  6.8975688081e-15  7.69670284515e-15  7.28151131371e-15  7.54606688416e-15  7.87461576921e-15  8.47700051849e-15  8.54940635007e-15  9.7541751149e-15  9.42342316276e-15  1.01911451857e-14  1.21197863287e-14  1.22509818451e-14  1.4183679294e-14  1.4556561702e-14  1.66877777673e-14  1.84036406468e-14  2.11591996652e-14  2.48789911274e-14  2.88328391189e-14  3.48595590167e-14  4.19336995666e-14  5.18302213775e-14  6.67761592524e-14  8.8765550487e-14  1.31317745734e-13  2.42760806313e-13  6.90147992133e-13  2.41789016642e-13  1.30751776967e-13  8.85360741781e-14  6.66010191498e-14  5.1352357167e-14  4.16522893957e-14  3.36463382702e-14  2.82872323491e-14  2.42764967411e-14  2.09694417516e-14  1.85355466466e-14  1.59193829874e-14  1.5287568468e-14  1.34992720402e-14  1.26162360037e-14  1.12045691688e-14  1.04111623952e-14  9.77426453603e-15  8.98380110248e-15  9.29975945872e-15  8.46506348215e-15  7.94952278713e-15  7.98709992356e-15  7.91385962086e-15  7.90746810972e-15  8.15593744056e-15  6.91372300916e-15  6.875439798e-15  7.12159872846e-15  6.49931101854e-15  7.23754353772e-15  6.71065784621e-15  6.54679091172e-15  6.38033191678e-15  5.66672647713e-15  5.88544706612e-15  5.74527375612e-15  6.83006165583e-15  5.82041900814e-15  5.89973729364e-15  6.24656130807e-15  6.73657075528e-15  6.09430454405e-15  5.97213740134e-15  5.3659498486e-15  6.44716703721e-15  6.01960344024e-15  6.43048270344e-15  5.37702039482e-15  5.69181904349e-15
 5.38441456181e-15  5.40972148316e-15  5.35669703287e-15  5.65172899684e-15  4.99337041521e-15  5.38622906502e-15  5.34642518815e-15  6.42101460743e-15  6.15522398237e-15  5.55574358621e-15  5.75624411657e-15  5.19662766836e-15  5.87441109898e-15  5.52530055022e-15  6.03643912814e-15  5.95074157175e-15  4.97459840812e-15  5.8840474455e-15  5.76924043628e-15  5.49584159945e-15  6.14576785187e-15  5.92738478471e-15  6.64012768436e-15  5.84469840002e-15  6.3521107547e-15  5.25379245781e-15  6.00196207501e-15  5.86618856774e-15  5.46314763312e-15  6.37070331895e-15  6.73876694856e-15  6.17862762903e-15  6.43120597651e-15  6.21880378047e-15  5.72529284523e-15  5.75925619866e-15  5.67201326755e-15  6.02000499097e-15  6.26349041687e-15  6.28069589581e-15  6.69553432132e-15  7.39747152985e-15  6.21837849588e-15  7.30319200564e-15  7.63303161938e-15  6.42028452653e-15  6.93042660521e-15  6.46397669255e-15  7.11283166507e-15  7.70273666455e-15  8.20202461244e-15  9.31566405735e-15  1.0000042536e-14  1.10855106634e-14  1.10852980357e-14  1.22174736365e-14  1.33918104185e-14  1.56124023629e-14  1.60892449899e-14  1.89979892731e-14  2.12067922386e-14  2.49129287724e-14  2.91792629557e-14  3.47260951477e-14  4.18406966358e-14  5.15279374428e-14  6.61167852784e-14  8.87218219746e-14  1.31107014371e-13  2.41789016642e-13  6.89247095191e-13  2.42297867702e-13  1.31545167578e-13  8.90812207988e-14  6.60267865362e-14  5.16500808416e-14  4.05711549205e-14  3.38938746433e-14  2.86678768011e-14  2.41097746276e-14  2.0578013097e-14  1.7802106869e-14  1.62859735035e-14  1.42897056268e-14  1.42395548424e-14  1.23650410894e-14  1.14187848215e-14  9.89835844867e-15  9.25966576166e-15  9.2221677642e-15  9.0420461304e-15  8.94270704913e-15  8.51520981443e-15  7.85837735998e-15  7.20987986687e-15  8.54404716218e-15  6.79518404271e-15  7.43627402511e-15  7.20590032777e-15  7.11680654747e-15  6.58188248053e-15  6.93950097985e-15  6.44569482109e-15  6.63825688411e-15  5.24108114821e-15  6.03029570603e-15  6.17049568479e-15  6.4964361459e-15  6.21294214992e-15  6.18953647235e-15  6.54601221922e-15  5.53572130447e-15  6.76337136388e-15  6.67024399226e-15  5.76842724603e-15  5.72424621744e-15  6.17766203099e-15  6.03366826597e-15  5.71843921003e-15  5.9086881745e-15
 5.53821805395e-15  5.29541837794e-15  5.4793261515e-15  6.14381936407e-15  5.61086387808e-15  5.61704172921e-15  5.48793657417e-15  5.98177246579e-15  6.01364642072e-15  5.44305300296e-15  6.07605502878e-15  5.7770463718e-15  6.08160689052e-15  6.10782895464e-15  5.37928919304e-15  5.79342329145e-15  5.51014093405e-15  4.90939368e-15  5.00283020704e-15  5.18819546864e-15  6.29437234917e-15  5.56959635254e-15  5.75079216736e-15  5.75764127547e-15  4.86594242896e-15  5.224112796e-15  5.57541583132e-15  5.61858075902e-15  5.51540659196e-15  5.44804151074e-15  5.78064336966e-15  5.26746269953e-15  6.35947013136e-15  5.89999105857e-15  6.04732548614e-15  6.4553557874e-15  5.94038220661e-15  5.75185588751e-15  6.47062192755e-15  5.81977170494e-15  6.50495799017e-15  6.17355867815e-15  6.33978698498e-15  6.9771516096e-15  7.67986532936e-15  7.06563380698e-15  6.51294817008e-15  7.11685916165e-15  7.25705239497e-15  7.0496533989e-15  7.92161825524e-15  8.72549268867e-15  9.08629697803e-15  1.04452914105e-14  1.03644880852e-14  1.13988077085e-14  1.13133142414e-14  1.3494586622e-14  1.3934238318e-14  1.63586492717e-14  1.82148312783e-14  2.11559003554e-14  2.49370665898e-14  2.88784004525e-14  3.50190564107e-14  4.20326044814e-14  5.16787055243e-14  6.62682433861e-14  8.92702026086e-14  1.30751776967e-13  2.42297867702e-13  6.90865150268e-13  2.42381503959e-13  1.31706167804e-13  8.90611353513e-14  6.65740938758e-14  5.16699147022e-14  4.18656400495e-14  3.42314771593e-14  2.89131336762e-14  2.45895265787e-14  2.13358852207e-14  1.93425896637e-14  1.62303106733e-14  1.44878321358e-14  1.32419127533e-14  1.21434164003e-14  1.07094483795e-14  9.29945477763e-15  9.67550281876e-15  9.21985824728e-15  8.64523954062e-15  9.09314934825e-15  8.19595113071e-15  7.40378189969e-15  7.79641935152e-15  7.45882029022e-15  7.63318287607e-15  7.2566439792e-15  6.96033158426e-15  7.07360895844e-15  7.17022490093e-15  5.83449103098e-15  6.4626406467e-15  5.42000491505e-15  5.71663107374e-15  5.91855890667e-15  6.18501876559e-15  6.24306658906e-15  6.47582326561e-15  5.481030361e-15  5.68231105252e-15  6.36500579867e-15  5.74186520218e-15  5.14948775346e-15  6.13485156247e-15  6.10635320338e-15  5.51441908509e-15  5.89050959556e-15  5.57322391705e-15
 6.20218649384e-15  5.70891312945e-15  5.80980741384e-15  5.43756219122e-15  5.55204664844e-15  5.32912057173e-15  5.41183439215e-15  5.91636399499e-15  5.54142211849e-15  6.02771136025e-15  6.11125779727e-15  6.26198808833e-15  5.51077043471e-15  6.17756390132e-15  5.80456614148e-15  5.7462705241e-15  5.9385746316e-15  5.95299961248e-15  5.45686699381e-15  5.25521677257e-15  5.13571391198e-15  4.62425851999e-15  5.92363754822e-15  5.98023703212e-15  5.95366257647e-15  4.97632744996e-15  4.87185970417e-15  5.40842726638e-15  5.56920773451e-15  5.81247940621e-15  6.25207035341e-15  5.57750837105e-15  6.03144401714e-15  5.21245771408e-15  5.27968842187e-15  6.65909390429e-15  5.68065212825e-15  5.96226878453e-15  6.27505410999e-15  5.95410622574e-15  6.71233275701e-15  6.41892507973e-15  5.77111696154e-15  6.21418850471e-15  6.28081231081e-15  6.38542679573e-15  6.44993596688e-15  6.45464871932e-15  6.85633594607e-15  7.35265101122e-15  7.68170716639e-15  8.2914190875e-15  8.66668902544e-15  9.4968640751e-15  9.64948034887e-15  1.06875779495e-14  1.13910185721e-14  1.15038143869e-14  1.25511832049e-14  1.43771275864e-14  1.67961608259e-14  1.85080442578e-14  2.16615188273e-14  2.43539012952e-14  2.97855536891e-14  3.51280715038e-14  4.22229255323e-14  5.22812659002e-14  6.67079573353e-14  8.85360741781e-14  1.31545167578e-13  2.42381503959e-13  6.91262618439e-13  2.41650533466e-13  1.31675414276e-13  8.85075958297e-14  6.57539097742e-14  5.21131777407e-14  4.19220302689e-14  3.41848926721e-14  2.92202569182e-14  2.48486695727e-14  2.1593527954e-14  1.81483057544e-14  1.71659629734e-14  1.47089102103e-14  1.33304334293e-14  1.1686752808e-14  1.11201373243e-14  9.92207414758e-15  1.01013034602e-14  9.67155879103e-15  9.66394300844e-15  8.3027886076e-15  7.11582805884e-15  7.93635339183e-15  7.53324641505e-15  6.89863864881e-15  7.12168627749e-15  6.81809462979e-15  6.65519534638e-15  6.94635343729e-15  6.33454193501e-15  6.0166076894e-15  5.09794444175e-15  5.21309595355e-15  4.92513050739e-15  6.15579892634e-15  5.70512216501e-15  5.22120075729e-15  5.5852240085e-15  5.41380097334e-15  6.13584024672e-15  5.89663683495e-15  5.29419897117e-15  5.5220959146e-15  5.8293638331e-15  5.52609479677e-15  5.99478560623e-15  5.50303560917e-15
 5.56086871849e-15  5.59019194677e-15  5.77818550395e-15  5.85710369982e-15  5.83093019744e-15  5.96704024066e-15  6.0014281196e-15  5.80152727771e-15  5.44824741938e-15  5.83189822826e-15  6.25034762774e-15  5.216954333e-15  4.48177061549e-15  5.66314564324e-15  5.42775809471e-15  5.50674318084e-15  6.22193959548e-15  6.73572071156e-15  5.50265429443e-15  5.55575612549e-15  5.93588149893e-15  5.34988318495e-15  6.74844832093e-15  5.76259432837e-15  5.70276414038e-15  5.98927773147e-15  6.42570021913e-15  6.51291157681e-15  6.12455180534e-15  5.77151193213e-15  6.35025717946e-15  5.8342248353e-15  5.3385093928e-15  5.56521138424e-15  5.11086241954e-15  6.71173969998e-15  5.81793293694e-15  6.35676876027e-15  6.68487907888e-15  6.512084092e-15  6.95515811686e-15  6.69675142124e-15  6.31868095318e-15  6.28730538705e-15  7.05074502023e-15  7.28313163521e-15  7.22560591624e-15  6.82527475553e-15  6.40690369964e-15  6.46487284774e-15  7.34595698184e-15  7.68552188825e-15  8.20191256454e-15  9.36287809286e-15  9.50726033125e-15  9.73432256395e-15  1.01661157891e-14  1.1980991443e-14  1.3129812979e-14  1.31304539112e-14  1.51639812737e-14  1.61582604897e-14  1.8539379855e-14  2.10532734726e-14  2.45195077558e-14  2.89444238272e-14  3.48477281892e-14  4.23329340291e-14  5.21598154131e-14  6.66010191498e-14  8.90812207988e-14  1.31706167804e-13  2.41650533466e-13  6.900309936e-13  2.42634448371e-13  1.31400592552e-13  8.80419413155e-14  6.60798215288e-14  5.13667621535e-14  4.07588966479e-14  3.45841915933e-14  2.91941056481e-14  2.4838991589e-14  2.12433250755e-14  1.91185803108e-14  1.6761959646e-14  1.55088138979e-14  1.33027992626e-14  1.17779403012e-14  1.11536906709e-14  1.08458080362e-14  1.03487180282e-14  1.00265759184e-14  8.61636099398e-15  8.12673876822e-15  7.3297070299e-15  6.98975946186e-15  7.08351481892e-15  7.01631750411e-15  6.84625377792e-15  7.11345979122e-15  6.49255060335e-15  5.91998035312e-15  5.90998050247e-15  5.23204155286e-15  5.63186614024e-15  5.93085522489e-15  6.90805639535e-15  6.17678050318e-15  6.17330757474e-15  6.54473855698e-15  5.87366022566e-15  6.59922576857e-15  5.8321647641e-15  5.92080002237e-15  6.18544682355e-15  6.77948218324e-15  6.21260002667e-15  6.17525921308e-15  5.63199933685e-15
 5.41113315929e-15  4.92872541781e-15  5.75615050704e-15  5.92748908118e-15  5.29149175152e-15  6.31711957583e-15  6.17984072459e-15  5.70859847632e-15  5.85399107232e-15  5.64330180426e-15  6.22831767434e-15  5.95934356934e-15  5.08717344432e-15  5.61078523056e-15  5.56362878773e-15  6.20772996648e-15  5.67152783805e-15  6.68045899876e-15  5.46863977761e-15  5.6626801521e-15  5.4014532702e-15  5.23768713181e-15  6.51400913755e-15  5.99074317664e-15  5.40389906993e-15  5.88091255869e-15  6.50985925871e-15  5.98854528666e-15  6.06821823255e-15  5.66001624662e-15  6.18874957381e-15  5.86456774795e-15  6.1227172898e-15  6.22634212257e-15  6.43517703724e-15  6.57732265946e-15  6.07754389558e-15  5.97530357861e-15  6.98733003717e-15  6.61006139698e-15  6.37062389733e-15  6.89136922338e-15  6.19694904496e-15  6.61217694004e-15  6.21163522464e-15  6.55239376145e-15  7.68158063836e-15  7.67625132083e-15  7.57041720887e-15  7.2781003288e-15  7.63054565107e-15  7.62688492484e-15  7.26091141367e-15  8.65840937478e-15  8.78817813526e-15  9.21920256956e-15  1.03406214033e-14  1.01354462523e-14  1.09576492057e-14  1.20607819733e-14  1.28329007138e-14  1.43380664801e-14  1.65814524036e-14  1.88229916569e-14  2.08290667579e-14  2.51301917353e-14  2.88609223331e-14  3.44514586487e-14  4.19445430855e-14  5.1352357167e-14  6.60267865362e-14  8.90611353513e-14  1.31675414276e-13  2.42634448371e-13  6.92893908298e-13  2.4228652498e-13  1.31788056495e-13  8.8641594812e-14  6.6438961895e-14  5.18478107939e-14  4.18604752369e-14  3.51853588939e-14  2.91102329339e-14  2.43941453165e-14  2.2324721659e-14  1.85465302726e-14  1.65634336817e-14  1.42790951937e-14  1.27549871916e-14  1.19588113777e-14  1.12724203195e-14  1.03567992144e-14  9.90955933459e-15  8.94305421817e-15  8.97384285962e-15  7.99639555202e-15  6.87884011485e-15  7.43669580676e-15  6.86082732906e-15  7.52547918778e-15  7.36208570651e-15  7.18784639982e-15  6.71681608956e-15  5.89857281145e-15  5.45165998514e-15  5.868211895e-15  5.9450668424e-15  6.19220035196e-15  6.00388727564e-15  6.00466921538e-15  6.21817834805e-15  5.9008959787e-15  6.2712271652e-15  5.4010572706e-15  5.35517099948e-15  5.76757596014e-15  6.21845182001e-15  5.1554541324e-15  5.35027659565e-15  4.5130312519e-15
 5.39327196198e-15  4.4896245063e-15  5.11200972709e-15  5.92827303088e-15  5.3226750878e-15  6.32283762271e-15  5.39993487139e-15  5.81173385706e-15  4.87929563283e-15  6.08776817844e-15  6.07794135673e-15  4.94549673716e-15  5.25200254804e-15  4.6140578401e-15  5.67060631192e-15  6.35941107672e-15  5.78828795119e-15  5.49512981873e-15  5.75835038116e-15  5.86324098894e-15  5.4842660728e-15  5.09951387112e-15  5.32032878068e-15  5.96808640732e-15  5.02674885581e-15  6.05014162497e-15  6.17955626845e-15  5.70774210086e-15  6.18333033905e-15  5.41284202827e-15  5.93417611234e-15  5.63419437353e-15  6.47801794149e-15  5.81420538408e-15  5.01516850588e-15  5.80338880813e-15  5.97990838446e-15  5.80410952965e-15  5.96655126393e-15  6.35678185181e-15  6.06758505182e-15  6.09580465718e-15  6.06632055014e-15  6.73380170874e-15  6.25311646045e-15  6.00727560852e-15  6.3386925353e-15  7.02986322055e-15  7.51380231666e-15  7.41758241982e-15  7.00760295139e-15  6.96340743408e-15  7.45085966418e-15  8.28282520148e-15  8.38370056146e-15  8.46711876698e-15  9.23989952655e-15  9.05879052535e-15  1.06489324745e-14  1.12560123032e-14  1.22674624037e-14  1.33426523675e-14  1.48863478298e-14  1.72556566611e-14  1.90409073472e-14  2.21372918495e-14  2.51432805143e-14  2.98888901045e-14  3.47719615863e-14  4.16522893957e-14  5.16500808416e-14  6.65740938758e-14  8.85075958297e-14  1.31400592552e-13  2.4228652498e-13  6.88712444741e-13  2.41205725231e-13  1.31106014666e-13  8.81926700897e-14  6.57237892179e-14  5.15986194578e-14  4.19778069718e-14  3.48140768803e-14  2.92910562694e-14  2.56476157373e-14  2.16231101022e-14  1.92807813848e-14  1.66782289138e-14  1.44439675649e-14  1.3476087206e-14  1.18769995806e-14  1.14332463042e-14  1.08609021401e-14  1.00295164447e-14  9.26507210323e-15  9.58102536331e-15  8.09525023204e-15  8.23333498864e-15  7.6417531607e-15  7.83207743973e-15  7.25043784843e-15  6.79451826033e-15  6.243237232e-15  6.68429136497e-15  7.29183223917e-15  5.57336536125e-15  5.93009108742e-15  6.49135254507e-15  6.95271130753e-15  6.6933241696e-15  6.2387445263e-15  5.89147874051e-15  6.10894861862e-15  5.18055715318e-15  5.49083286852e-15  5.86274092536e-15  5.85099397195e-15  5.18525422527e-15  5.26173437068e-15  4.82020580576e-15
 5.76076541501e-15  5.40838837345e-15  5.99961080866e-15  6.3181412464e-15  5.51427515455e-15  5.45368975364e-15  6.0422791937e-15  5.99572977451e-15  5.460269178e-15  5.76792323044e-15  5.66196631759e-15  5.79376184293e-15  6.37070855012e-15  5.81466652198e-15  5.97731239496e-15  6.53435146195e-15  6.09075245778e-15  5.67939211329e-15  5.7149872337e-15  5.77206314204e-15  5.48535041824e-15  5.37657661805e-15  5.35164837602e-15  6.52291349898e-15  5.75776365529e-15  6.26224251903e-15  6.15488395605e-15  6.53835726131e-15  5.84706537553e-15  5.58702421816e-15  6.08352013233e-15  6.01647311012e-15  6.15997604483e-15  5.71868783396e-15  4.79487094774e-15  6.44269910617e-15  6.27185294536e-15  5.50394084107e-15  5.89673865032e-15  6.28651800234e-15  6.52079654234e-15  5.96835318044e-15  5.94176196851e-15  6.31039548614e-15  6.15586189974e-15  6.32628003728e-15  6.64470015032e-15  6.50940904818e-15  7.16089464872e-15  6.7150375703e-15  7.6253354598e-15  7.12991822926e-15  7.19692595837e-15  7.72642152407e-15  7.65666325174e-15  7.94511595135e-15  8.84855497137e-15  9.33769036651e-15  9.92723125071e-15  9.96947569391e-15  1.10706762498e-14  1.24574209787e-14  1.40923963126e-14  1.48467969169e-14  1.7334063469e-14  1.8685812894e-14  2.16336117296e-14  2.56561788749e-14  2.8581151277e-14  3.36463382702e-14  4.05711549205e-14  5.16699147022e-14  6.57539097742e-14  8.80419413155e-14  1.31788056495e-13  2.41205725231e-13  6.89986905702e-13  2.41876091103e-13  1.31660917043e-13  8.93243015036e-14  6.58140962304e-14  5.14077444851e-14  4.21876188645e-14  3.45428543912e-14  2.93180294974e-14  2.48275116448e-14  2.21357310828e-14  1.80627982994e-14  1.54595835971e-14  1.4900483117e-14  1.29251966864e-14  1.21712080568e-14  1.12507794532e-14  1.03566477266e-14  9.86104131246e-15  9.33384776468e-15  8.48157258511e-15  9.1255580976e-15  8.02948227643e-15  8.2327687557e-15  7.993966967e-15  7.35772344658e-15  7.04860729633e-15  6.66017492828e-15  6.77555106763e-15  5.37773572939e-15  6.09433121939e-15  7.04449017229e-15  6.19931464188e-15  6.14411566203e-15  5.78570494433e-15  5.6344356781e-15  6.1155403477e-15  5.82219413904e-15  6.4286103812e-15  5.87395252556e-15  5.78485357037e-15  6.47136037479e-15  6.13742000953e-15  6.72953992738e-15
 5.04293387985e-15  5.97042552293e-15  5.51572745007e-15  5.79051281424e-15  5.88497644622e-15  5.58075752242e-15  6.49466712251e-15  5.09761977048e-15  4.85683097458e-15  5.50673678954e-15  5.57668804278e-15  4.74932789593e-15  4.79823559136e-15  5.26897787075e-15  5.61962876501e-15  6.26178147634e-15  6.30441015844e-15  6.31602773202e-15  6.20575744239e-15  6.21606914085e-15  6.22381173277e-15  5.24664980445e-15  5.6496663024e-15  6.46599754815e-15  6.23697379294e-15  6.35122816061e-15  6.53563032544e-15  5.84783496282e-15  5.17409646109e-15  5.69764585172e-15  6.19821220242e-15  5.69677625894e-15  6.05959813976e-15  5.33596254403e-15  5.88136532424e-15  6.27497984953e-15  5.90137231893e-15  5.32443695625e-15  6.38529071178e-15  5.74417938916e-15  5.35972408328e-15  5.73363920254e-15  6.26310970826e-15  6.23064565159e-15  6.87379316476e-15  6.21801085244e-15  5.85621477045e-15  6.83371152143e-15  7.22420808088e-15  6.58730770701e-15  7.29570505122e-15  6.81629431992e-15  8.06762148197e-15  7.82587268546e-15  8.11192621712e-15  8.30504898375e-15  8.63530471045e-15  8.95778922429e-15  8.92900822365e-15  9.46039683998e-15  9.96833668526e-15  1.08474679696e-14  1.21914750126e-14  1.35422634434e-14  1.53338113954e-14  1.70316870828e-14  1.89592267864e-14  2.18415670237e-14  2.40157199314e-14  2.82872323491e-14  3.38938746433e-14  4.18656400495e-14  5.21131777407e-14  6.60798215288e-14  8.8641594812e-14  1.31106014666e-13  2.41876091103e-13  6.91418920856e-13  2.42533989387e-13  1.31144042196e-13  8.86727634034e-14  6.69072092467e-14  5.20790274814e-14  4.20471218874e-14  3.46071171419e-14  2.84430091199e-14  2.43567478153e-14  2.13652108252e-14  1.81590487843e-14  1.71898244193e-14  1.50021523547e-14  1.38384011609e-14  1.29268256783e-14  1.16582029144e-14  1.03304617731e-14  1.01334629737e-14  9.26219710777e-15  8.86064250697e-15  7.38815069757e-15  7.54399437125e-15  7.42034999968e-15  8.23931724877e-15  7.19128965579e-15  7.79491707051e-15  7.94004748939e-15  6.74243821525e-15  6.79634804942e-15  6.49968220463e-15  7.25186464973e-15  6.18322156391e-15  6.47854464729e-15  7.03377321721e-15  6.97217185583e-15  6.28875419657e-15  6.55196590405e-15  5.48629877158e-15  5.22821052168e-15  6.38327931587e-15  6.51924217698e-15  6.12976656515e-15
 6.50395859252e-15  6.20479490944e-15  5.8616201994e-15  6.49715118508e-15  6.47436840156e-15  6.0671437186e-15  6.35032789394e-15  6.00443530324e-15  5.67151679735e-15  6.00812744378e-15  6.10818668241e-15  5.34915951296e-15  5.39387134842e-15  5.64094799826e-15  5.1773116662e-15  5.44320904346e-15  5.62569911539e-15  5.1868217277e-15  5.11362979388e-15  5.90820344463e-15  5.74930520022e-15  5.629389714e-15  5.81438503407e-15  6.67341647e-15  6.96880467821e-15  7.1525085658e-15  6.48585476551e-15  6.25753662611e-15  5.43967312951e-15  6.03586839882e-15  6.42092826955e-15  6.51269908955e-15  7.50011066165e-15  6.26138530554e-15  6.04639849903e-15  6.00952739001e-15  6.45747372154e-15  5.41065178034e-15  6.10811636537e-15  6.05720313208e-15  5.50463364526e-15  5.69999011071e-15  5.99320318976e-15  6.21956994991e-15  6.12791397599e-15  6.58881715263e-15  6.47109763723e-15  6.99137466102e-15  7.19649479185e-15  6.54566458392e-15  6.50684913732e-15  7.10030474542e-15  6.95400558472e-15  7.70958394007e-15  7.06009366295e-15  7.90709974917e-15  7.6237658023e-15  8.49400933546e-15  7.92943015394e-15  9.39334615066e-15  1.00964884545e-14  1.0495033502e-14  1.15821569243e-14  1.20856133534e-14  1.39397733792e-14  1.58972716255e-14  1.62449126105e-14  1.84789347688e-14  2.14178798828e-14  2.42764967411e-14  2.86678768011e-14  3.42314771593e-14  4.19220302689e-14  5.13667621535e-14  6.6438961895e-14  8.81926700897e-14  1.31660917043e-13  2.42533989387e-13  6.90791504117e-13  2.40671521148e-13  1.31480432015e-13  8.92594065591e-14  6.65893062994e-14  5.20766757378e-14  4.2096735321e-14  3.50442667681e-14  2.87722121736e-14  2.4329008548e-14  2.14309664865e-14  1.91009755126e-14  1.6520636804e-14  1.54909377473e-14  1.42628618246e-14  1.27694253853e-14  1.15226469442e-14  1.07737467661e-14  1.03261946987e-14  9.558407756e-15  8.27919103697e-15  8.41852277268e-15  8.44733214115e-15  8.62311709084e-15  7.5685462403e-15  7.42581246837e-15  7.40062510505e-15  6.46601592604e-15  6.76817810888e-15  7.36916873834e-15  7.84885910116e-15  6.68497245246e-15  6.14671700136e-15  6.83023636932e-15  6.98226953261e-15  6.47367262763e-15  6.82908707141e-15  6.16540710849e-15  6.36987002674e-15  5.99227837972e-15  6.05517268665e-15  6.03519028176e-15
 5.65902451599e-15  5.54424938877e-15  4.72654668432e-15  5.51528571502e-15  5.60884885373e-15  5.84432964461e-15  6.03689391969e-15  5.76380012546e-15  5.70705327187e-15  5.73436197533e-15  5.79801607012e-15  5.56588771935e-15  5.39242065417e-15  6.00730829841e-15  5.68373784662e-15  5.82753461424e-15  6.48034455827e-15  5.67356956545e-15  5.53713824687e-15  6.06220218217e-15  5.61033640529e-15  6.16361251237e-15  5.62602030661e-15  5.91104178471e-15  6.41500200454e-15  6.53532771984e-15  6.23223320838e-15  6.08544430367e-15  6.37581087663e-15  5.8266444775e-15  5.66996576798e-15  6.01025283194e-15  6.87079345787e-15  6.00417022575e-15  5.92726010714e-15  6.6206947253e-15  5.84135270132e-15  5.52181786326e-15  5.74455606336e-15  5.32839098298e-15  5.22241807507e-15  6.3914316782e-15  6.77016324308e-15  6.86697359121e-15  6.32648839337e-15  7.02097329789e-15  5.82353013742e-15  6.98377355909e-15  6.2048888548e-15  6.49691495978e-15  6.57648767975e-15  6.51399014239e-15  7.13911766923e-15  8.28652477983e-15  8.04433568174e-15  7.82707727052e-15  7.81321348963e-15  8.66989376721e-15  7.89959654618e-15  9.44815250258e-15  9.30619886454e-15  9.92541816101e-15  1.04814250663e-14  1.07573012312e-14  1.17251597309e-14  1.39336418646e-14  1.43629763754e-14  1.58662219577e-14  1.76840456686e-14  2.09694417516e-14  2.41097746276e-14  2.89131336762e-14  3.41848926721e-14  4.07588966479e-14  5.18478107939e-14  6.57237892179e-14  8.93243015036e-14  1.31144042196e-13  2.40671521148e-13  6.85336924101e-13  2.40078767621e-13  1.31951954747e-13  8.85130337413e-14  6.60866083886e-14  5.1263602921e-14  4.12643140648e-14  3.44068723962e-14  2.90684669289e-14  2.46613084266e-14  2.12392057706e-14  1.82519885615e-14  1.73250095572e-14  1.53409517755e-14  1.39455144741e-14  1.23095780734e-14  1.09938831989e-14  9.72073062179e-15  1.0495742995e-14  8.63964730242e-15  8.93223194307e-15  9.07400562731e-15  8.94279353359e-15  8.02120560741e-15  7.56532317909e-15  7.73170169604e-15  6.58110198111e-15  6.64202843327e-15  6.36757457378e-15  6.5506174238e-15  5.81490909107e-15  6.16719507197e-15  5.91036557538e-15  6.467479295e-15  5.80304596519e-15  6.31910158445e-15  6.25048423449e-15  5.56111201543e-15  5.49867993984e-15  5.41876645756e-15  5.85773991058e-15
 6.38401035172e-15  5.61509587931e-15  5.3978028801e-15  5.76404431643e-15  5.6733690608e-15  6.45937841828e-15  6.42286464873e-15  5.7273355467e-15  5.92622871676e-15  5.95705034702e-15  6.45931618806e-15  5.59818616444e-15  6.07132682217e-15  5.95719848329e-15  6.33923755276e-15  6.04228186289e-15  6.41748094246e-15  6.41686322161e-15  6.19882076687e-15  5.88865315803e-15  5.85887020106e-15  6.00314269981e-15  5.35451158693e-15  5.54214533128e-15  5.25925601493e-15  5.66417233426e-15  6.68475752099e-15  5.59030574975e-15  6.03046843145e-15  5.54949123097e-15  5.58485777907e-15  6.1091654988e-15  5.87830411347e-15  6.33912707697e-15  5.46722300152e-15  6.2811936412e-15  7.02646527002e-15  6.02252304507e-15  5.46294225228e-15  5.76933516993e-15  6.01972395696e-15  6.15955160051e-15  6.38893476464e-15  6.28922543763e-15  6.28261623598e-15  7.18869054087e-15  6.29391995473e-15  6.45991873012e-15  6.21400996441e-15  6.77574896609e-15  7.1164887354e-15  6.64392902044e-15  7.02773414961e-15  7.45933756e-15  7.08189802096e-15  7.54977852232e-15  7.37807414433e-15  8.33245180506e-15  7.77360830569e-15  8.55821994822e-15  7.99889591524e-15  8.66214937549e-15  9.52922749086e-15  1.05182509676e-14  1.11785622349e-14  1.28461541491e-14  1.33691178015e-14  1.4353904441e-14  1.68756324728e-14  1.85355466466e-14  2.0578013097e-14  2.45895265787e-14  2.92202569182e-14  3.45841915933e-14  4.18604752369e-14  5.15986194578e-14  6.58140962304e-14  8.86727634034e-14  1.31480432015e-13  2.40078767621e-13  6.86466946361e-13  2.41762582715e-13  1.30479036606e-13  8.8661869502e-14  6.6341927944e-14  5.17818363433e-14  4.13529215348e-14  3.41421233406e-14  2.85644682056e-14  2.47142398245e-14  2.12516064431e-14  1.96644124664e-14  1.74457254418e-14  1.4906247611e-14  1.37617870292e-14  1.24823056178e-14  1.14348981517e-14  1.03231044038e-14  9.50180217279e-15  8.70947848913e-15  8.1628697487e-15  8.04052093409e-15  8.56422324614e-15  8.41922920859e-15  7.76399517898e-15  6.46498437828e-15  6.3696061267e-15  7.44048120967e-15  6.24754951051e-15  6.02294018902e-15  6.577887357e-15  6.75937746205e-15  6.60045485021e-15  5.65193350446e-15  6.31030672014e-15  6.36573211382e-15  6.01801172774e-15  6.47714774615e-15  6.20025231538e-15  6.08369790133e-15
 6.20877063501e-15  5.6846744188e-15  5.5983635607e-15  6.43824148246e-15  5.60949351159e-15  6.47965715377e-15  5.8927118387e-15  5.83193298489e-15  6.3569411531e-15  5.70580818986e-15  6.16410882087e-15  5.96457014916e-15  5.38942800279e-15  5.99563811836e-15  6.16768245662e-15  6.35822422841e-15  5.98961274999e-15  5.722787199e-15  5.20086023664e-15  5.51503110382e-15  5.79907118439e-15  4.87948226532e-15  5.07901936027e-15  5.18197904834e-15  5.51087269372e-15  5.89768442907e-15  5.63268491137e-15  5.45853965274e-15  5.99956729544e-15  5.44599780668e-15  5.18252925136e-15  5.73844458503e-15  5.63241074828e-15  6.23032141592e-15  5.63774390655e-15  5.58254166082e-15  5.95847413719e-15  5.56640253574e-15  5.77078584006e-15  6.03507298523e-15  6.16447221939e-15  6.79574291776e-15  6.10320677963e-15  6.08944779165e-15  6.30363499312e-15  6.39425437301e-15  5.8954014145e-15  6.33825417998e-15  7.13555112515e-15  6.3248833358e-15  6.41846575282e-15  5.45611729855e-15  6.46649100718e-15  6.56441689212e-15  6.37894608722e-15  6.17997369589e-15  7.27416199868e-15  7.59273648936e-15  7.48552995887e-15  7.57783267001e-15  7.69056985263e-15  7.68699578978e-15  9.34449416627e-15  9.90540090304e-15  1.07290206125e-14  1.22489265018e-14  1.24171782545e-14  1.26963515725e-14  1.44880554459e-14  1.59193829874e-14  1.7802106869e-14  2.13358852207e-14  2.48486695727e-14  2.91941056481e-14  3.51853588939e-14  4.19778069718e-14  5.14077444851e-14  6.69072092467e-14  8.92594065591e-14  1.31951954747e-13  2.41762582715e-13  6.89895197638e-13  2.41906150718e-13  1.31268891565e-13  8.91556110452e-14  6.57119773138e-14  5.12480617275e-14  4.1736728071e-14  3.42974845356e-14  2.77295222155e-14  2.39126646325e-14  2.16217211293e-14  1.89126115643e-14  1.57987625919e-14  1.45104853853e-14  1.37312115534e-14  1.18302131234e-14  1.19354947549e-14  9.7997907461e-15  9.61078011069e-15  9.25402550517e-15  9.0731412952e-15  8.30743890348e-15  8.20434999574e-15  6.99808143104e-15  6.29105792214e-15  6.68979350136e-15  7.01538124947e-15  6.40576265786e-15  6.20981705673e-15  6.65236726219e-15  6.64993115488e-15  5.93056669976e-15  6.42576734268e-15  6.89132001997e-15  6.3472298406e-15  5.88023466627e-15  5.71789981081e-15  5.78456641938e-15  5.06141354842e-15
 5.64521792213e-15  5.81676586539e-15  5.53853021341e-15  5.86246295811e-15  5.75279371989e-15  6.61830839261e-15  5.69105573042e-15  5.50866594593e-15  5.8815934875e-15  5.15404179685e-15  5.25564071012e-15  5.49351341945e-15  5.97014551467e-15  6.24569940665e-15  6.16311010431e-15  5.93226331982e-15  6.084462076e-15  5.85418838739e-15  5.77354443719e-15  5.91260313369e-15  6.05088304411e-15  5.58695390057e-15  6.37083767473e-15  5.91524983741e-15  6.15950725342e-15  6.22664173413e-15  6.1533331603e-15  5.644580104e-15  6.11304390918e-15  5.7822692454e-15  5.6511992954e-15  6.0808134987e-15  6.23354608046e-15  5.6979113418e-15  5.94490847062e-15  5.56796820404e-15  6.15987732262e-15  6.07832511307e-15  6.09356121225e-15  6.15022133317e-15  6.86414354201e-15  5.30929841625e-15  5.9880322743e-15  5.79628329457e-15  5.81828999962e-15  6.36628129457e-15  5.90609196135e-15  6.44895909095e-15  5.95268932321e-15  5.10879981953e-15  6.12235261495e-15  6.29919806522e-15  6.97262070591e-15  7.01349852774e-15  6.31663730661e-15  6.78735746819e-15  7.19831624841e-15  7.06242195044e-15  6.91248308998e-15  8.2181047231e-15  7.77588038518e-15  7.86825876448e-15  9.44042913701e-15  9.48744444018e-15  9.74817053705e-15  1.12266647389e-14  1.20670229537e-14  1.19402255909e-14  1.34232682544e-14  1.5287568468e-14  1.62859735035e-14  1.93425896637e-14  2.1593527954e-14  2.4838991589e-14  2.91102329339e-14  3.48140768803e-14  4.21876188645e-14  5.20790274814e-14  6.65893062994e-14  8.85130337413e-14  1.30479036606e-13  2.41906150718e-13  6.89627680211e-13  2.41780949008e-13  1.31632725667e-13  8.88381956398e-14  6.54446691506e-14  5.17554998194e-14  4.17268709338e-14  3.44262378863e-14  2.85542268267e-14  2.48745713612e-14  2.12665230859e-14  1.83671928317e-14  1.67833228533e-14  1.55239906559e-14  1.35673642046e-14  1.23645646592e-14  1.1331466103e-14  9.91878256093e-15  9.53567515432e-15  9.24509364449e-15  8.9576821757e-15  8.11438347254e-15  7.46549600654e-15  7.05778804721e-15  6.95988928712e-15  7.43538453745e-15  6.0516183847e-15  5.317322405e-15  6.68062862542e-15  6.5999529602e-15  6.66451991739e-15  6.1617601227e-15  7.33003947574e-15  6.34361766077e-15  6.0468544431e-15  6.49445728851e-15  6.08293671208e-15  5.82544094194e-15
 6.51465836139e-15  6.40543477839e-15  5.55915613351e-15  5.92295401604e-15  6.17818931567e-15  6.43155718598e-15  5.8020829503e-15  5.61945276766e-15  5.65919670238e-15  5.39576722444e-15  5.55965221727e-15  5.6107300671e-15  6.03850408626e-15  6.0460505585e-15  5.67387667088e-15  5.49156478489e-15  5.99004316808e-15  5.92094382163e-15  4.89758747637e-15  5.4295924386e-15  5.44228726822e-15  5.01921836991e-15  5.74331187038e-15  4.9982430408e-15  5.60479693622e-15  5.47045831006e-15  5.85478836976e-15  5.68565308149e-15  5.33650652749e-15  5.63080118834e-15  5.67407832162e-15  6.62338275705e-15  5.71417077657e-15  6.22985145679e-15  5.75559688121e-15  5.51417885919e-15  5.9170859299e-15  6.18263063101e-15  5.9585464724e-15  5.68781151586e-15  6.21285843435e-15  5.33503753923e-15  6.21242043805e-15  6.72388463078e-15  6.05078927766e-15  5.73896118784e-15  5.69838671688e-15  6.3704895676e-15  6.2352230177e-15  5.58707946685e-15  6.52128315807e-15  6.27992252644e-15  6.31919924985e-15  6.45285992718e-15  6.05423991163e-15  6.46987636015e-15  6.83412527193e-15  7.19966724426e-15  7.11612882924e-15  7.23138286454e-15  7.28048972331e-15  7.98917118017e-15  8.60062010425e-15  9.16176518709e-15  8.88380736202e-15  1.07766447267e-14  1.12110187464e-14  1.10100928564e-14  1.24647463795e-14  1.34992720402e-14  1.42897056268e-14  1.62303106733e-14  1.81483057544e-14  2.12433250755e-14  2.43941453165e-14  2.92910562694e-14  3.45428543912e-14  4.20471218874e-14  5.20766757378e-14  6.60866083886e-14  8.8661869502e-14  1.31268891565e-13  2.41780949008e-13  6.91589674384e-13  2.42410481841e-13  1.31684905104e-13  8.87421735174e-14  6.6257023842e-14  5.23101371772e-14  4.1878412348e-14  3.48092184364e-14  2.98796546278e-14  2.5635831062e-14  2.18745686552e-14  2.00685933055e-14  1.6251169371e-14  1.41942265662e-14  1.35087043801e-14  1.25542938955e-14  1.14055238757e-14  1.06183463277e-14  9.94374286427e-15  9.07051730333e-15  8.60627000507e-15  8.26938779309e-15  7.96642607958e-15  7.55874776592e-15  7.54388918651e-15  6.10088820261e-15  6.7449782645e-15  6.70818452906e-15  6.77247854178e-15  6.7675321485e-15  6.37744618966e-15  6.11076009678e-15  6.40234737487e-15  5.56583394832e-15  6.24803762557e-15  6.49309702754e-15  5.75103049801e-15
 5.97541645306e-15  5.7287038409e-15  5.76994118883e-15  6.3965846575e-15  6.84224195423e-15  6.4298944388e-15  6.69080802169e-15  5.95684178008e-15  6.0791756881e-15  5.59294411963e-15  5.05077202035e-15  5.382383978e-15  5.33273429284e-15  5.89079516585e-15  5.68661994602e-15  5.70526955366e-15  5.56744036191e-15  6.06460246333e-15  5.63677292963e-15  5.91302164173e-15  5.9163757718e-15  5.09972431258e-15  5.43058208544e-15  6.08046028008e-15  5.88471466699e-15  5.41237218092e-15  6.30062566527e-15  5.285975605e-15  4.94514368814e-15  4.55553626898e-15  5.48845126014e-15  5.64619723517e-15  5.38204091052e-15  6.74358390508e-15  5.2192461585e-15  5.88939919675e-15  6.19673552997e-15  5.36563970785e-15  6.13987437389e-15  5.76728908408e-15  6.16240255923e-15  4.87135149567e-15  6.04480686611e-15  6.31014308993e-15  6.13133237707e-15  6.18221104927e-15  5.92413658776e-15  6.32925063767e-15  6.4862018956e-15  6.08939308517e-15  6.62110174057e-15  6.45519122069e-15  6.75701417188e-15  6.46977319985e-15  6.30205759894e-15  6.65113743806e-15  6.61751375184e-15  7.04934593999e-15  7.02102098474e-15  6.70791550917e-15  6.36338574484e-15  7.87269638795e-15  8.09392124534e-15  8.79132976185e-15  8.84854312758e-15  1.01441303502e-14  9.9682960499e-15  1.03917647642e-14  1.129005263e-14  1.26162360037e-14  1.42395548424e-14  1.44878321358e-14  1.71659629734e-14  1.91185803108e-14  2.2324721659e-14  2.56476157373e-14  2.93180294974e-14  3.46071171419e-14  4.2096735321e-14  5.1263602921e-14  6.6341927944e-14  8.91556110452e-14  1.31632725667e-13  2.42410481841e-13  6.90026309203e-13  2.43348398731e-13  1.31726289742e-13  8.84759187079e-14  6.6815910804e-14  5.19425943226e-14  4.18958539226e-14  3.51481614095e-14  2.93166301102e-14  2.58405011361e-14  2.24998932239e-14  1.85658084025e-14  1.68156883595e-14  1.5027377793e-14  1.34742777538e-14  1.29582094394e-14  1.08745916087e-14  1.03016260879e-14  9.26656712773e-15  8.33938581671e-15  9.06283671786e-15  8.05335656798e-15  8.6089526067e-15  7.84538409961e-15  7.45543812783e-15  6.68249944816e-15  6.63316678184e-15  6.4829230906e-15  6.44842926725e-15  6.4416113169e-15  6.83213115699e-15  6.39912051494e-15  5.67201166973e-15  6.19996996067e-15  5.71579713554e-15  6.21629172437e-15
 5.42726544453e-15  5.47129383787e-15  5.71081123972e-15  6.0403126314e-15  6.11916602755e-15  6.10814714753e-15  6.27679349416e-15  5.32318392016e-15  6.11213127883e-15  5.95447859131e-15  4.33524594252e-15  5.37267866546e-15  5.80922730334e-15  6.17085437775e-15  5.88639939075e-15  5.85011892915e-15  5.52654801385e-15  5.63058207034e-15  5.97219079609e-15  5.92814721876e-15  4.80182283107e-15  5.89316082295e-15  6.35515463672e-15  5.96437490169e-15  5.06834649811e-15  5.7818248388e-15  5.84142346901e-15  4.94452786314e-15  5.49869869502e-15  5.66316538234e-15  5.55017367895e-15  5.80866900142e-15  5.93003974924e-15  6.66519725942e-15  6.12911322504e-15  5.07499257868e-15  6.27478117518e-15  5.95605831024e-15  6.56327208406e-15  6.07601287505e-15  5.75157410994e-15  5.7055250105e-15  5.94657349018e-15  5.77640861114e-15  6.35250331313e-15  6.14133267743e-15  5.6369287077e-15  6.05638220763e-15  6.24459353332e-15  6.21111242067e-15  6.73863990372e-15  5.99851300196e-15  6.14533436717e-15  7.03051043858e-15  5.90403821791e-15  6.23454112487e-15  6.2406541152e-15  6.65689737486e-15  6.81400904236e-15  6.87962309977e-15  6.95766625499e-15  7.70381420568e-15  8.0592761109e-15  8.06761524176e-15  8.29246631266e-15  9.15007554853e-15  8.99594886989e-15  1.02155475176e-14  1.0630765722e-14  1.12045691688e-14  1.23650410894e-14  1.32419127533e-14  1.47089102103e-14  1.6761959646e-14  1.85465302726e-14  2.16231101022e-14  2.48275116448e-14  2.84430091199e-14  3.50442667681e-14  4.12643140648e-14  5.17818363433e-14  6.57119773138e-14  8.88381956398e-14  1.31684905104e-13  2.43348398731e-13  6.9390940019e-13  2.42844008442e-13  1.31713648432e-13  8.93237701186e-14  6.64846395522e-14  5.16285264672e-14  4.20775375836e-14  3.46631775889e-14  2.98774998215e-14  2.51164051042e-14  2.17302351088e-14  1.9417078155e-14  1.69270144192e-14  1.52556404853e-14  1.37629272806e-14  1.24495865514e-14  1.16552066056e-14  1.07311263124e-14  1.04077586155e-14  1.00993772848e-14  9.02775938923e-15  8.40388115754e-15  8.44544401327e-15  8.18721122796e-15  7.46809082759e-15  7.52411736189e-15  6.89244898291e-15  7.33617269898e-15  7.30832530289e-15  7.10211497444e-15  6.36408012838e-15  6.09898842195e-15  6.0762222603e-15  5.95418482653e-15  5.87020752024e-15
 6.28364527821e-15  6.18522259976e-15  6.05890269335e-15  6.45415076993e-15  6.20896780858e-15  6.87208883732e-15  5.57222549768e-15  5.95277414723e-15  6.70457451334e-15  6.15211854815e-15  4.6950764972e-15  5.93801527957e-15  5.5764342095e-15  6.1626215144e-15  5.6290605086e-15  4.86181582954e-15  5.63099671123e-15  5.60803650951e-15  5.97768532532e-15  5.98252156159e-15  5.32718628185e-15  5.67146477501e-15  5.6292327949e-15  5.98633311122e-15  5.94113158818e-15  6.68152391712e-15  5.75106654512e-15  5.21960017124e-15  6.22286805518e-15  5.66367715578e-15  5.63452571561e-15  5.54805477185e-15  5.73719720509e-15  6.54234108119e-15  5.92688875063e-15  5.71372803e-15  5.42529694149e-15  5.59969256951e-15  5.78725903296e-15  5.12534686492e-15  6.00991429748e-15  5.14717386341e-15  5.88058637611e-15  6.66080358822e-15  5.69581716884e-15  5.37021535851e-15  5.01086789916e-15  5.83373206311e-15  5.21245427926e-15  6.38753625896e-15  6.85271582549e-15  6.17966354126e-15  6.19099579745e-15  6.46566416309e-15  6.1922506971e-15  6.93059096412e-15  6.31851476018e-15  6.66846787513e-15  6.54686071839e-15  6.9279316273e-15  6.91189988717e-15  7.63288580768e-15  7.95963664041e-15  8.44750391643e-15  8.4604594583e-15  8.68831404293e-15  9.24900902122e-15  9.54500672278e-15  9.35455059128e-15  1.04111623952e-14  1.14187848215e-14  1.21434164003e-14  1.33304334293e-14  1.55088138979e-14  1.65634336817e-14  1.92807813848e-14  2.21357310828e-14  2.43567478153e-14  2.87722121736e-14  3.44068723962e-14  4.13529215348e-14  5.12480617275e-14  6.54446691506e-14  8.87421735174e-14  1.31726289742e-13  2.42844008442e-13  6.90978442944e-13  2.42037163544e-13  1.3199371355e-13  8.8316846343e-14  6.58091834071e-14  5.19334795334e-14  4.16304329617e-14  3.46605479079e-14  2.83738424249e-14  2.4519479338e-14  2.1336027399e-14  1.84236570292e-14  1.67954885544e-14  1.45761591584e-14  1.38731953193e-14  1.22226749562e-14  1.08330030211e-14  1.03231630722e-14  9.68110795213e-15  9.78735581556e-15  8.85741386516e-15  8.32819734672e-15  7.67551519211e-15  7.95285851951e-15  7.92119203457e-15  7.27453328526e-15  6.77108458121e-15  6.49692656608e-15  6.97095579032e-15  6.69826451312e-15  7.38164125541e-15  7.04709417585e-15  5.81462070075e-15  6.58222909439e-15
 6.51733630931e-15  5.43588937293e-15  5.59905291855e-15  5.88951972109e-15  5.97581460709e-15  6.60935134949e-15  5.71038840043e-15  6.34609850513e-15  6.37329030483e-15  6.24367520431e-15  4.72631075457e-15  5.14880056241e-15  5.46597412936e-15  5.89217225053e-15  5.4214028984e-15  5.64375706636e-15  5.70233621208e-15  5.27881476662e-15  6.10343203283e-15  5.8988924629e-15  5.64925118331e-15  5.7431111491e-15  5.27337384137e-15  5.84028248933e-15  4.99720896244e-15  5.30317215528e-15  5.76472708797e-15  5.30771372995e-15  5.3709075322e-15  6.08494637081e-15  4.96361252233e-15  5.53355544432e-15  6.02089929476e-15  6.6593114516e-15  6.0323728473e-15  5.60601725462e-15  5.60577588613e-15  5.94880141275e-15  6.70156494613e-15  5.2348924227e-15  6.71600656238e-15  6.36511090304e-15  6.62970049401e-15  5.8905876662e-15  5.14644766082e-15  5.76861018721e-15  5.70250155397e-15  6.03528854177e-15  5.79185351106e-15  7.06065967828e-15  7.25020805461e-15  6.4123949047e-15  6.68767008682e-15  6.76751550608e-15  6.47309616804e-15  6.97576535366e-15  6.09441847965e-15  6.44222549469e-15  5.81329645535e-15  6.90354929231e-15  6.08831624592e-15  7.20903827786e-15  7.39830433081e-15  7.89595781198e-15  7.95909849053e-15  8.55234996313e-15  9.24508739664e-15  9.1695470277e-15  9.47091279973e-15  9.77426453603e-15  9.89835844867e-15  1.07094483795e-14  1.1686752808e-14  1.33027992626e-14  1.42790951937e-14  1.66782289138e-14  1.80627982994e-14  2.13652108252e-14  2.4329008548e-14  2.90684669289e-14  3.41421233406e-14  4.1736728071e-14  5.17554998194e-14  6.6257023842e-14  8.84759187079e-14  1.31713648432e-13  2.42037163544e-13  6.89425344993e-13  2.42467806179e-13  1.30406447043e-13  8.82968011482e-14  6.59596390118e-14  5.16738743245e-14  4.23948262458e-14  3.38620561329e-14  2.84894680611e-14  2.4933549842e-14  2.14759370842e-14  1.78503494213e-14  1.66479273644e-14  1.48348343749e-14  1.29585281203e-14  1.2560448355e-14  1.12750156686e-14  1.10921686994e-14  9.64429507939e-15  9.59275742329e-15  8.18254579331e-15  7.7797230788e-15  7.30580166663e-15  7.57620953799e-15  7.10744833286e-15  7.15255810544e-15  6.95607500261e-15  6.79961448707e-15  6.60049498592e-15  6.0880564725e-15  6.08878968732e-15  6.14089217412e-15  5.84984018858e-15
 5.90061498175e-15  6.14218856916e-15  6.39319751562e-15  6.45118542021e-15  6.51279076498e-15  6.23487947818e-15  5.18387693148e-15  5.45915468666e-15  5.95342069615e-15  5.96322336266e-15  5.52065020693e-15  5.74592863181e-15  5.86720734219e-15  5.98669813338e-15  5.64759824383e-15  6.50400441032e-15  6.09465261415e-15  6.08386037744e-15  5.76650529938e-15  5.44167459877e-15  5.12990573846e-15  5.8139851293e-15  5.66521161616e-15  6.32818469055e-15  6.19286684836e-15  5.94777729716e-15  6.24542324975e-15  5.77848681558e-15  6.39403531529e-15  6.2273362694e-15  5.1196287027e-15  6.05202442249e-15  6.41769234683e-15  6.06844184806e-15  6.2704943128e-15  5.9488756989e-15  5.50777523914e-15  5.59886470517e-15  5.84756682455e-15  5.57723685473e-15  6.77873373449e-15  6.01313182976e-15  5.90046708385e-15  6.03277760944e-15  5.60041703331e-15  5.06836364698e-15  5.4102563276e-15  5.59156736658e-15  5.1883046528e-15  6.57780442212e-15  7.12621574038e-15  6.48843429051e-15  6.59446162126e-15  5.8957501059e-15  6.18520806774e-15  6.35961311768e-15  6.54923494052e-15  5.97837699983e-15  6.09626828031e-15  6.759895818e-15  6.37929190603e-15  6.79030498164e-15  7.2858515023e-15  7.16930752719e-15  7.70704730228e-15  8.02330905536e-15  8.50809009484e-15  8.26829416501e-15  8.18205645718e-15  8.98380110248e-15  9.25966576166e-15  9.29945477763e-15  1.11201373243e-14  1.17779403012e-14  1.27549871916e-14  1.44439675649e-14  1.54595835971e-14  1.81590487843e-14  2.14309664865e-14  2.46613084266e-14  2.85644682056e-14  3.42974845356e-14  4.17268709338e-14  5.23101371772e-14  6.6815910804e-14  8.93237701186e-14  1.3199371355e-13  2.42467806179e-13  6.91785675661e-13  2.41954486279e-13  1.30704398757e-13  8.92766908245e-14  6.63230893867e-14  5.28936292085e-14  4.14977052955e-14  3.37802975307e-14  2.88886285504e-14  2.50610120126e-14  2.10349718341e-14  1.8852158414e-14  1.63487932741e-14  1.42321637952e-14  1.29081100266e-14  1.1718974482e-14  1.12297147653e-14  1.02546218534e-14  9.16895851121e-15  9.08649312549e-15  8.50754853652e-15  7.99824620451e-15  8.75166104032e-15  7.65822633679e-15  6.89383536804e-15  8.06634828999e-15  7.10236041916e-15  7.13665740909e-15  6.56277087272e-15  7.13660092073e-15  7.04318273104e-15  6.72446015516e-15
 6.36222934579e-15  6.71416993289e-15  5.92881753232e-15  6.29433684424e-15  6.99285705975e-15  6.40297147392e-15  6.16737404781e-15  5.35527605186e-15  6.30073334041e-15  6.36908432582e-15  5.78003642313e-15  5.85130944237e-15  6.06688760657e-15  6.12440940944e-15  6.03928109365e-15  6.9424545323e-15  6.30404175723e-15  5.98643554875e-15  6.04518518771e-15  5.73846902967e-15  5.84778450147e-15  5.74129184269e-15  5.9641651592e-15  5.82393647445e-15  5.32371652434e-15  5.15624487005e-15  5.11197756991e-15  5.25420826452e-15  6.21273971236e-15  6.15064786831e-15  6.69122756459e-15  6.52264685735e-15  6.55001869747e-15  6.27542395907e-15  6.28126792235e-15  5.67675150985e-15  5.1167724271e-15  5.2963766851e-15  5.41703879251e-15  4.75416950995e-15  5.87926769462e-15  5.45115303898e-15  5.91231151067e-15  5.31472947497e-15  5.0326139683e-15  5.56918296942e-15  5.73554817315e-15  6.28043419278e-15  5.35792674312e-15  5.74150498119e-15  6.18258623279e-15  6.10121356107e-15  7.65599243255e-15  6.48997784141e-15  6.64889276801e-15  7.10282301024e-15  6.23668954154e-15  5.91499447837e-15  6.69573786683e-15  6.35200173246e-15  5.91898618022e-15  6.08068399305e-15  7.05842673971e-15  7.22223430663e-15  7.54944147762e-15  8.04963036129e-15  8.12540767164e-15  7.98175231516e-15  8.63852368098e-15  9.29975945872e-15  9.2221677642e-15  9.67550281876e-15  9.92207414758e-15  1.11536906709e-14  1.19588113777e-14  1.3476087206e-14  1.4900483117e-14  1.71898244193e-14  1.91009755126e-14  2.12392057706e-14  2.47142398245e-14  2.77295222155e-14  3.44262378863e-14  4.1878412348e-14  5.19425943226e-14  6.64846395522e-14  8.8316846343e-14  1.30406447043e-13  2.41954486279e-13  6.90316432133e-13  2.40966077164e-13  1.31802800339e-13  8.87288837643e-14  6.58021949837e-14  5.14299250343e-14  4.12267477014e-14  3.40559477772e-14  2.85191320876e-14  2.40520531586e-14  2.09892585992e-14  1.84754748339e-14  1.56637815254e-14  1.47336887122e-14  1.30219196092e-14  1.21092263628e-14  1.04380297234e-14  1.0234914879e-14  9.35252328914e-15  9.83596172941e-15  9.01037790896e-15  8.86928423719e-15  8.54584501818e-15  7.46450364131e-15  7.14262636383e-15  6.60414957403e-15  7.60275215143e-15  6.72267281263e-15  7.2114693496e-15  6.98122337076e-15  5.88521013465e-15
 6.16939256572e-15  5.98211849442e-15  6.13619076163e-15  6.38424314205e-15  6.90503827948e-15  6.57361832149e-15  7.05315015731e-15  5.97895155626e-15  6.20177546218e-15  6.25843000501e-15  5.40416793123e-15  5.25046177809e-15  5.41312038908e-15  5.78106781629e-15  6.48955073827e-15  5.96918964931e-15  6.10267809787e-15  6.6412538344e-15  5.54690699787e-15  5.05541888255e-15  5.72209376843e-15  5.78538375004e-15  5.56104645976e-15  5.56939394723e-15  4.78072802592e-15  5.20730268182e-15  4.56270298277e-15  4.82942506561e-15  6.08453496293e-15  5.58698970278e-15  5.7816225729e-15  5.54279998606e-15  5.64685450429e-15  5.97526642692e-15  5.28153111548e-15  5.41134591629e-15  5.4929515024e-15  5.6515489267e-15  5.5685651004e-15  6.10000160627e-15  6.50561269207e-15  5.74547278545e-15  6.3096289842e-15  6.19551237018e-15  5.92549964302e-15  5.76725392987e-15  5.73473984961e-15  6.04696885531e-15  6.04004115999e-15  5.88298378949e-15  6.95723942877e-15  6.01841705046e-15  6.65329133922e-15  5.72223869031e-15  6.04647325678e-15  6.34463508388e-15  6.39991853205e-15  6.14565374769e-15  6.24482748407e-15  5.82259536757e-15  6.4486840425e-15  6.32770427452e-15  6.74654457644e-15  6.86015737362e-15  6.79992526302e-15  7.32973645141e-15  8.32219281101e-15  7.53275598689e-15  7.60449607332e-15  8.46506348215e-15  9.0420461304e-15  9.21985824728e-15  1.01013034602e-14  1.08458080362e-14  1.12724203195e-14  1.18769995806e-14  1.29251966864e-14  1.50021523547e-14  1.6520636804e-14  1.82519885615e-14  2.12516064431e-14  2.39126646325e-14  2.85542268267e-14  3.48092184364e-14  4.18958539226e-14  5.16285264672e-14  6.58091834071e-14  8.82968011482e-14  1.30704398757e-13  2.40966077164e-13  6.87911983296e-13  2.41345768608e-13  1.30813206819e-13  8.82030727204e-14  6.5118532149e-14  5.15836833011e-14  4.14525786461e-14  3.39888252017e-14  2.82918785687e-14  2.46568927445e-14  2.15131230965e-14  1.88426002501e-14  1.59366040524e-14  1.43150490257e-14  1.30600447541e-14  1.14306088348e-14  1.13638989191e-14  1.04777101679e-14  9.84412832597e-15  1.02329146432e-14  9.87529424082e-15  8.48819934434e-15  7.98318919867e-15  8.00539347712e-15  7.14525778833e-15  7.06682453364e-15  7.07062636994e-15  7.39741018017e-15  6.56037649962e-15  6.85011473118e-15
 6.76837460172e-15  6.55537531648e-15  6.33551598633e-15  6.10819422699e-15  6.58153620533e-15  5.9434240735e-15  6.56381252181e-15  5.56792286904e-15  6.53184875252e-15  5.94160552932e-15  6.24087443311e-15  5.46959594004e-15  5.77777329084e-15  5.82582174795e-15  6.12648784051e-15  6.25682215279e-15  5.52535111704e-15  5.58386141049e-15  6.41276218399e-15  5.29181175532e-15  6.05494897373e-15  5.88809145721e-15  6.5289980663e-15  6.23388806502e-15  5.98827076537e-15  5.73173136308e-15  6.01559748183e-15  5.69296845024e-15  6.38769934701e-15  6.0454306771e-15  5.48326961222e-15  5.20255348814e-15  5.29141331606e-15  5.80946135644e-15  6.09497789308e-15  6.22753274892e-15  5.82718395587e-15  5.37722213614e-15  5.2475829131e-15  5.80561894974e-15  6.84882583361e-15  5.09850194548e-15  5.29635058915e-15  6.00711372528e-15  5.82419365278e-15  5.84834960957e-15  5.803080308e-15  6.60237716639e-15  5.62909013137e-15  5.71261558665e-15  6.09316869217e-15  5.99606735636e-15  6.10922582054e-15  6.16496754249e-15  5.90871999614e-15  5.46098521122e-15  5.40042945039e-15  5.69029190005e-15  5.83326291e-15  5.74477408487e-15  6.35793512899e-15  6.54740258996e-15  6.5224774374e-15  6.8911431489e-15  6.48441797443e-15  5.99932625037e-15  6.45903152236e-15  7.40122881935e-15  7.58321810748e-15  7.94952278713e-15  8.94270704913e-15  8.64523954062e-15  9.67155879103e-15  1.03487180282e-14  1.03567992144e-14  1.14332463042e-14  1.21712080568e-14  1.38384011609e-14  1.54909377473e-14  1.73250095572e-14  1.96644124664e-14  2.16217211293e-14  2.48745713612e-14  2.98796546278e-14  3.51481614095e-14  4.20775375836e-14  5.19334795334e-14  6.59596390118e-14  8.92766908245e-14  1.31802800339e-13  2.41345768608e-13  6.8907622805e-13  2.41891953811e-13  1.31102006895e-13  8.83262753617e-14  6.57757136598e-14  5.14221055953e-14  4.19700508326e-14  3.44139276043e-14  2.88402528652e-14  2.50285679476e-14  2.21062713661e-14  1.82980181329e-14  1.62392582097e-14  1.47408378828e-14  1.32844776193e-14  1.21719223057e-14  1.11401251211e-14  1.0350440378e-14  1.02928234731e-14  9.62480170863e-15  8.57817867219e-15  7.64242713119e-15  6.72581504174e-15  6.86263974909e-15  7.41173140406e-15  7.10052622405e-15  7.37223629454e-15  6.75834297404e-15  6.72009587919e-15
 6.67365688494e-15  6.2284876694e-15  6.01976797797e-15  5.6467835468e-15  6.64721411625e-15  6.70728079137e-15  6.61520391772e-15  6.2475341653e-15  6.25965573652e-15  6.49298345082e-15  6.07311342132e-15  5.32871608391e-15  5.64019382023e-15  5.61033799153e-15  5.48891888159e-15  6.73589184077e-15  5.84536110957e-15  6.02905054088e-15  5.44081787002e-15  5.67353595238e-15  6.42663911595e-15  5.74832730019e-15  6.11211578386e-15  6.10708768611e-15  6.11508278482e-15  5.92719584454e-15  6.02623015123e-15  5.51461999132e-15  6.27499818118e-15  6.20063302618e-15  6.49786572728e-15  6.06924407391e-15  5.71044502871e-15  5.55551144194e-15  6.63295922888e-15  6.29987105033e-15  6.46041841957e-15  6.40918046454e-15  5.28278902091e-15  5.77705643654e-15  6.02683658036e-15  5.75353998007e-15  5.1752488843e-15  6.36081763936e-15  5.9893875764e-15  6.07163767996e-15  6.17987432138e-15  6.02835708869e-15  5.93890917518e-15  5.6249079776e-15  6.70407138084e-15  5.52979887101e-15  6.15785886912e-15  4.91963812864e-15  5.70618317349e-15  5.76843817264e-15  6.02486607677e-15  5.91869269508e-15  5.37260418505e-15  5.93782915924e-15  6.70886979447e-15  6.30587263605e-15  5.93663947374e-15  7.30264525177e-15  7.33769942266e-15  6.85951198403e-15  7.28934547158e-15  7.2789240433e-15  7.18166359786e-15  7.98709992356e-15  8.51520981443e-15  9.09314934825e-15  9.66394300844e-15  1.00265759184e-14  9.90955933459e-15  1.08609021401e-14  1.12507794532e-14  1.29268256783e-14  1.42628618246e-14  1.53409517755e-14  1.74457254418e-14  1.89126115643e-14  2.12665230859e-14  2.5635831062e-14  2.93166301102e-14  3.46631775889e-14  4.16304329617e-14  5.16738743245e-14  6.63230893867e-14  8.87288837643e-14  1.30813206819e-13  2.41891953811e-13  6.92390583509e-13  2.42345392461e-13  1.31716571535e-13  8.94752140411e-14  6.58449470214e-14  5.13193468603e-14  4.20854330099e-14  3.49497386353e-14  2.86376771497e-14  2.51428495473e-14  2.13815239373e-14  1.90556921007e-14  1.67147537111e-14  1.53407683789e-14  1.35085971972e-14  1.27028572644e-14  1.19794262221e-14  1.09787196685e-14  1.04609732095e-14  9.58376269595e-15  9.19122310925e-15  7.90455563889e-15  8.29566506862e-15  7.56051602089e-15  7.47937346103e-15  7.43888989945e-15  6.42069560336e-15  6.88881366571e-15
 6.8061295638e-15  6.68609827203e-15  5.99531599349e-15  5.98230392148e-15  7.03290648768e-15  6.40065188599e-15  6.55684549325e-15  6.52119667449e-15  6.53336676448e-15  5.85297396857e-15  6.00718495015e-15  5.85796853975e-15  5.80628116378e-15  5.71577075283e-15  5.01986525876e-15  6.22629217574e-15  5.49581836546e-15  5.19430710069e-15  5.0684100177e-15  5.53874600473e-15  6.4169020056e-15  5.8409161672e-15  6.14371606952e-15  5.64302238139e-15  5.59767863256e-15  5.69073323364e-15  4.93822017112e-15  4.98078094048e-15  5.87023918158e-15  5.63635077015e-15  5.57747551878e-15  5.50375972303e-15  5.8413547513e-15  5.6215064058e-15  5.6046130723e-15  5.86192544396e-15  5.95296652586e-15  5.53182565043e-15  5.21855643666e-15  6.38041833007e-15  5.86108595207e-15  5.55315496938e-15  5.27808317001e-15  5.8665248668e-15  5.41865011821e-15  6.15267350216e-15  5.05396842762e-15  5.54695778897e-15  5.64597794518e-15  5.11345215841e-15  5.68621267269e-15  5.53008635674e-15  5.59366365603e-15  5.04899654342e-15  5.55442883956e-15  5.55566028782e-15  6.79400149893e-15  6.175652758e-15  5.88776695136e-15  6.14115299006e-15  7.20847761597e-15  6.39219622199e-15  6.42616814372e-15  6.90488623263e-15  6.77729927744e-15  6.60145055969e-15  7.02835549123e-15  7.23216452702e-15  7.23202525242e-15  7.91385962086e-15  7.85837735998e-15  8.19595113071e-15  8.3027886076e-15  8.61636099398e-15  8.94305421817e-15  1.00295164447e-14  1.03566477266e-14  1.16582029144e-14  1.27694253853e-14  1.39455144741e-14  1.4906247611e-14  1.57987625919e-14  1.83671928317e-14  2.18745686552e-14  2.58405011361e-14  2.98774998215e-14  3.46605479079e-14  4.23948262458e-14  5.28936292085e-14  6.58021949837e-14  8.82030727204e-14  1.31102006895e-13  2.42345392461e-13  6.90626445599e-13  2.42987872476e-13  1.31686740255e-13  8.80558593721e-14  6.58786587685e-14  5.19444716437e-14  4.24908719199e-14  3.45584816817e-14  2.91561205801e-14  2.482794047e-14  2.19400007882e-14  1.88232300816e-14  1.66775216618e-14  1.43664673217e-14  1.31190599141e-14  1.21366964219e-14  1.14821889226e-14  1.05488496365e-14  1.01708336294e-14  9.20508813119e-15  8.84315576201e-15  7.85648569368e-15  7.32897365433e-15  7.97849446398e-15  7.74362277005e-15  7.35770997846e-15  7.23529920867e-15
 7.8203751775e-15  7.44304722827e-15  6.73239976924e-15  6.57215190187e-15  6.8394218004e-15  6.87341467819e-15  6.7995742968e-15  5.81898740502e-15  7.26173471813e-15  6.24009384017e-15  6.71629614927e-15  5.75931710188e-15  5.81040506285e-15  6.05446627349e-15  5.50256774741e-15  6.00191873446e-15  6.0017944185e-15  5.71606411252e-15  5.930194438e-15  5.89377211369e-15  6.87801270198e-15  5.98456450745e-15  5.8605642445e-15  5.8871625773e-15  4.71319672474e-15  5.19563377737e-15  6.05456356374e-15  5.59531115856e-15  6.0585189598e-15  5.65739812256e-15  5.50047945583e-15  5.85127889466e-15  6.1873978915e-15  5.83849707332e-15  5.84990939768e-15  6.39202923808e-15  5.42261442549e-15  4.92318176066e-15  5.32950642227e-15  5.6531535106e-15  5.71263833701e-15  4.78339073531e-15  6.1960741621e-15  5.43366167455e-15  5.51780259783e-15  5.36653779895e-15  5.96241151526e-15  5.26776155656e-15  5.06536765426e-15  5.47666233712e-15  5.79905672575e-15  5.76792321836e-15  6.39079269227e-15  6.37870401384e-15  6.26924678713e-15  6.34681029976e-15  7.58560500373e-15  6.62319503881e-15  5.93586344761e-15  6.28591365225e-15  7.24385216528e-15  6.56929430504e-15  6.38521721632e-15  6.45130980669e-15  6.4095725464e-15  6.65488441999e-15  6.98851707504e-15  7.45532932079e-15  7.26734790078e-15  7.90746810972e-15  7.20987986687e-15  7.40378189969e-15  7.11582805884e-15  8.12673876822e-15  8.97384285962e-15  9.26507210323e-15  9.86104131246e-15  1.03304617731e-14  1.15226469442e-14  1.23095780734e-14  1.37617870292e-14  1.45104853853e-14  1.67833228533e-14  2.00685933055e-14  2.24998932239e-14  2.51164051042e-14  2.83738424249e-14  3.38620561329e-14  4.14977052955e-14  5.14299250343e-14  6.5118532149e-14  8.83262753617e-14  1.31716571535e-13  2.42987872476e-13  6.93909745616e-13  2.4245518083e-13  1.30402175189e-13  8.82062966544e-14  6.66192425167e-14  5.17487885569e-14  4.13802019637e-14  3.47041967106e-14  2.87054807127e-14  2.47172745671e-14  2.1487595357e-14  1.89617277007e-14  1.61635255328e-14  1.49108099741e-14  1.29311413749e-14  1.19967062544e-14  1.0965957042e-14  1.01948401183e-14  9.61709091672e-15  9.38915814054e-15  8.92215755594e-15  7.85236738396e-15  8.61718334665e-15  7.84766871931e-15  8.31439892246e-15  7.77767787077e-15
 8.202821991e-15  8.00848079513e-15  6.93635842152e-15  7.07181591757e-15  6.34507162238e-15  7.02185771594e-15  6.86236135471e-15  6.11272459483e-15  7.09743475513e-15  6.89712532182e-15  6.45553651919e-15  6.15815380221e-15  6.07191916416e-15  5.90471326519e-15  5.36551688791e-15  5.86612998587e-15  5.9030438685e-15  5.52583338037e-15  5.15784777138e-15  5.26580080082e-15  6.13530070718e-15  5.93483336894e-15  6.65591637326e-15  6.3325460416e-15  5.71105824013e-15  5.67591537764e-15  5.35876953695e-15  5.32817328222e-15  5.91420935554e-15  5.60078405286e-15  5.72629625406e-15  5.06893418791e-15  5.12322292351e-15  5.93319718345e-15  6.15234505756e-15  6.94110963303e-15  5.93394695975e-15  5.77511539514e-15  5.65094204356e-15  5.71956922149e-15  5.64448392763e-15  4.95302384809e-15  5.68279223408e-15  5.37711128453e-15  6.05836812036e-15  6.38406289585e-15  5.80219218203e-15  6.08666634639e-15  5.21097639634e-15  5.50365165903e-15  6.88422667043e-15  5.86917729498e-15  6.6473047094e-15  6.34628090769e-15  5.75784394363e-15  5.52122268315e-15  6.97466050879e-15  6.25348347504e-15  5.43537896683e-15  5.58893400929e-15  5.91474687374e-15  6.06963937819e-15  6.50768384175e-15  6.19665560002e-15  6.48603844572e-15  6.85259442968e-15  7.77820382125e-15  7.16021453046e-15  7.60740042423e-15  8.15593744056e-15  8.54404716218e-15  7.79641935152e-15  7.93635339183e-15  7.3297070299e-15  7.99639555202e-15  9.58102536331e-15  9.33384776468e-15  1.01334629737e-14  1.07737467661e-14  1.09938831989e-14  1.24823056178e-14  1.37312115534e-14  1.55239906559e-14  1.6251169371e-14  1.85658084025e-14  2.17302351088e-14  2.4519479338e-14  2.84894680611e-14  3.37802975307e-14  4.12267477014e-14  5.15836833011e-14  6.57757136598e-14  8.94752140411e-14  1.31686740255e-13  2.4245518083e-13  6.91850958803e-13  2.41295532007e-13  1.31445681473e-13  8.90132084881e-14  6.57410444649e-14  5.14274024687e-14  4.2089175741e-14  3.39073820342e-14  2.82397030528e-14  2.45684007343e-14  2.12368038368e-14  1.80719680723e-14  1.65082237604e-14  1.44991637749e-14  1.32668736284e-14  1.26589644033e-14  1.06867184534e-14  1.01473150013e-14  9.47368984517e-15  9.08815997551e-15  8.61308109526e-15  7.98766861347e-15  8.01735939788e-15  8.77837862653e-15  7.90166752925e-15
 8.68399419728e-15  8.09119193182e-15  7.26234712844e-15  7.07271664571e-15  7.11189007998e-15  7.46813867271e-15  7.25453917891e-15  6.80721465135e-15  6.72961718793e-15  6.5738316982e-15  6.81265215016e-15  5.86708154101e-15  5.53923066948e-15  5.86222322226e-15  6.26601101387e-15  5.741976323e-15  6.76158255324e-15  6.02903716258e-15  5.22947323479e-15  5.27012260699e-15  5.35301639885e-15  5.14762132043e-15  5.61823173933e-15  5.91694792723e-15  5.62989168799e-15  5.33862937989e-15  5.25693234124e-15  5.09501359994e-15  5.33340701983e-15  6.00509651507e-15  5.58423578626e-15  5.25336221235e-15  5.93314264091e-15  5.68447631759e-15  6.09273536717e-15  6.0615210513e-15  5.71191575296e-15  4.95041495339e-15  4.68248203097e-15  5.06192878952e-15  5.10672050389e-15  5.57868825229e-15  5.74688380512e-15  5.84644046479e-15  5.34887708875e-15  5.93096730796e-15  5.28880251682e-15  5.34040122519e-15  5.95196002118e-15  5.41267260024e-15  4.5407372038e-15  6.29623895637e-15  6.24267885703e-15  5.37516414414e-15  5.89989088007e-15  5.07049931143e-15  6.04632570285e-15  6.27580535774e-15  6.12583193874e-15  5.87976707312e-15  6.03659996571e-15  5.87275106042e-15  6.69378453614e-15  6.50427699819e-15  7.06011243785e-15  6.83438431779e-15  7.44208855676e-15  7.41028557172e-15  6.5853344667e-15  6.91372300916e-15  6.79518404271e-15  7.45882029022e-15  7.53324641505e-15  6.98975946186e-15  6.87884011485e-15  8.09525023204e-15  8.48157258511e-15  9.26219710777e-15  1.03261946987e-14  9.72073062179e-15  1.14348981517e-14  1.18302131234e-14  1.35673642046e-14  1.41942265662e-14  1.68156883595e-14  1.9417078155e-14  2.1336027399e-14  2.4933549842e-14  2.88886285504e-14  3.40559477772e-14  4.14525786461e-14  5.14221055953e-14  6.58449470214e-14  8.80558593721e-14  1.30402175189e-13  2.41295532007e-13  6.87659707508e-13  2.4147239348e-13  1.31353302483e-13  8.86736034029e-14  6.59175513011e-14  5.12648851029e-14  4.19239898707e-14  3.41587715196e-14  2.87903674465e-14  2.42498278203e-14  2.19292530189e-14  1.88452279026e-14  1.66197697032e-14  1.4979100903e-14  1.34644352186e-14  1.22633619173e-14  1.14756794808e-14  1.06099009218e-14  1.02396647321e-14  9.27821591327e-15  8.86144782602e-15  8.94350210522e-15  8.06784350028e-15  8.45317241989e-15
 7.55124290128e-15  8.06388664426e-15  7.59343480397e-15  6.72994024876e-15  6.87849456303e-15  7.29005602015e-15  6.55039480677e-15  6.05829898246e-15  6.33750271805e-15  6.52076098351e-15  6.73272291533e-15  6.13846092099e-15  5.76736934621e-15  6.00496293294e-15  5.82738728206e-15  5.90253968289e-15  6.3184295527e-15  5.60412157087e-15  5.38060159272e-15  5.81172569443e-15  5.90851463348e-15  5.5821659843e-15  5.93210551031e-15  5.56733813301e-15  6.00668905659e-15  5.45491146328e-15  5.35313531015e-15  5.47540840896e-15  5.89799973826e-15  5.964546912e-15  5.58394017415e-15  5.08033167326e-15  6.00163612701e-15  5.57608324342e-15  5.18658608929e-15  5.72709087834e-15  5.1067433833e-15  5.10027042698e-15  5.03145451453e-15  5.07035773002e-15  4.69334936802e-15  5.90768896854e-15  5.93434275455e-15  6.13712190094e-15  4.98368806427e-15  5.83241490448e-15  5.60783295846e-15  5.44077858494e-15  5.68907605897e-15  5.78488778891e-15  5.71760658297e-15  6.75055382882e-15  6.03486540009e-15  6.09500566678e-15  6.35297477078e-15  6.66201625493e-15  6.02583112747e-15  5.34458046349e-15  5.08208067353e-15  5.55579104462e-15  6.42613434565e-15  6.53198760735e-15  7.12269392651e-15  6.20420548849e-15  6.12519754777e-15  6.58556873786e-15  7.26981088037e-15  7.39794767982e-15  6.85308786309e-15  6.875439798e-15  7.43627402511e-15  7.63318287607e-15  6.89863864881e-15  7.08351481892e-15  7.43669580676e-15  8.23333498864e-15  9.1255580976e-15  8.86064250697e-15  9.558407756e-15  1.0495742995e-14  1.03231044038e-14  1.19354947549e-14  1.23645646592e-14  1.35087043801e-14  1.5027377793e-14  1.69270144192e-14  1.84236570292e-14  2.14759370842e-14  2.50610120126e-14  2.85191320876e-14  3.39888252017e-14  4.19700508326e-14  5.13193468603e-14  6.58786587685e-14  8.82062966544e-14  1.31445681473e-13  2.4147239348e-13  6.90970950935e-13  2.41806892746e-13  1.31397659279e-13  8.88278189878e-14  6.58206592293e-14  5.14617573974e-14  4.07683741021e-14  3.40258986714e-14  2.9112189627e-14  2.55458652748e-14  2.17275522731e-14  1.94865992461e-14  1.68025917629e-14  1.56853983367e-14  1.36778424396e-14  1.24238758313e-14  1.12597059253e-14  1.08711094928e-14  9.26821254414e-15  9.60992945423e-15  9.27825686798e-15  8.0260788583e-15  8.00380805909e-15
 7.82621730902e-15  7.41461138085e-15  7.85231894795e-15  7.31546303504e-15  6.73573609717e-15  7.04115332894e-15  6.60167502598e-15  6.29610110578e-15  5.98354394791e-15  6.33754282606e-15  6.31521603629e-15  6.3742572695e-15  6.0772030996e-15  6.14568188565e-15  5.63206398501e-15  6.01909652382e-15  6.10487511978e-15  6.02044690012e-15  5.51884387162e-15  6.08765176297e-15  6.30030208443e-15  5.9369358676e-15  6.50653967847e-15  5.68643073874e-15  5.51116706678e-15  6.46508467421e-15  6.21909633476e-15  5.91306044796e-15  6.28504478791e-15  6.01986199431e-15  6.48918617441e-15  6.25863525956e-15  6.5201153125e-15  6.15005088838e-15  6.0559603875e-15  5.82630792817e-15  5.65979428879e-15  5.30076519447e-15  5.30426100565e-15  5.63668950997e-15  5.94778144624e-15  5.4701650386e-15  6.23558858353e-15  5.9670440782e-15  5.67268869495e-15  6.43854789989e-15  5.33258973973e-15  6.14505456799e-15  5.20105832841e-15  5.5518398668e-15  5.33605953382e-15  5.92770902627e-15  5.6994241718e-15  6.12399782572e-15  6.23098308793e-15  5.7776494078e-15  6.0082508762e-15  6.20664371677e-15  5.01168620591e-15  5.49211781141e-15  6.19013264432e-15  6.70836294735e-15  5.96307690632e-15  5.68203378247e-15  6.27007023892e-15  7.0561230507e-15  6.9188906152e-15  6.8164057473e-15  6.69552375727e-15  7.12159872846e-15  7.20590032777e-15  7.2566439792e-15  7.12168627749e-15  7.01631750411e-15  6.86082732906e-15  7.6417531607e-15  8.02948227643e-15  7.38815069757e-15  8.27919103697e-15  8.63964730242e-15  9.50180217279e-15  9.7997907461e-15  1.1331466103e-14  1.25542938955e-14  1.34742777538e-14  1.52556404853e-14  1.67954885544e-14  1.78503494213e-14  2.10349718341e-14  2.40520531586e-14  2.82918785687e-14  3.44139276043e-14  4.20854330099e-14  5.19444716437e-14  6.66192425167e-14  8.90132084881e-14  1.31353302483e-13  2.41806892746e-13  6.89078119829e-13  2.40441690007e-13  1.30410131766e-13  8.83098897832e-14  6.60123612862e-14  5.10852718833e-14  4.07544913544e-14  3.43768870673e-14  2.88865541651e-14  2.44551547522e-14  2.11583736761e-14  1.87410775743e-14  1.68004918087e-14  1.50258994569e-14  1.33907507769e-14  1.22720583254e-14  1.15974755188e-14  1.02690849685e-14  9.4190992744e-15  9.15391915418e-15  8.46317978785e-15  8.39222048027e-15
 8.0799255783e-15  8.30689440803e-15  8.51257488357e-15  7.41470697884e-15  6.58674306949e-15  7.07100958015e-15  6.70953367898e-15  6.75287951243e-15  6.36263745955e-15  6.69882685691e-15  6.46982498195e-15  6.88428530672e-15  6.20988250323e-15  6.36642156453e-15  6.12321573973e-15  5.9178382918e-15  5.91800184009e-15  5.73166594002e-15  5.60186509078e-15  5.60853864775e-15  6.08077375723e-15  6.01365850743e-15  6.26414192827e-15  5.32126549385e-15  5.51438674437e-15  6.07519737624e-15  6.52652803882e-15  6.04398905756e-15  5.66331639706e-15  5.95955808098e-15  5.9111582608e-15  5.80615199417e-15  5.5886157536e-15  5.86837601556e-15  5.95404765635e-15  6.27858339866e-15  5.63091568224e-15  5.41407969403e-15  5.30130128152e-15  5.40030815163e-15  5.57612668884e-15  5.80998795326e-15  5.52197486742e-15  5.72860439898e-15  5.46231922886e-15  6.42205613435e-15  6.16714232975e-15  6.96289637745e-15  5.93327701676e-15  6.13930010785e-15  5.49202893852e-15  6.46976493566e-15  6.09723395427e-15  5.85793049888e-15  6.21997562664e-15  5.43177214186e-15  6.17494054584e-15  5.70979615441e-15  6.00774908123e-15  5.58886214379e-15  6.10876892392e-15  6.93920628017e-15  5.73467053092e-15  5.30414820742e-15  5.74284849135e-15  5.83434278991e-15  5.86028921219e-15  5.54329012413e-15  5.84094535302e-15  6.49931101854e-15  7.11680654747e-15  6.96033158426e-15  6.81809462979e-15  6.84625377792e-15  7.52547918778e-15  7.83207743973e-15  8.2327687557e-15  7.54399437125e-15  8.41852277268e-15  8.93223194307e-15  8.70947848913e-15  9.61078011069e-15  9.91878256093e-15  1.14055238757e-14  1.29582094394e-14  1.37629272806e-14  1.45761591584e-14  1.66479273644e-14  1.8852158414e-14  2.09892585992e-14  2.46568927445e-14  2.88402528652e-14  3.49497386353e-14  4.24908719199e-14  5.17487885569e-14  6.57410444649e-14  8.86736034029e-14  1.31397659279e-13  2.40441690007e-13  6.88654287234e-13  2.41270318384e-13  1.31084959528e-13  8.91352796562e-14  6.54293340743e-14  5.10814221063e-14  4.15096896147e-14  3.47652488555e-14  2.8494093938e-14  2.44383387303e-14  2.12668673761e-14  1.91927153607e-14  1.61922900555e-14  1.55901096563e-14  1.38241499101e-14  1.23857716366e-14  1.06310355168e-14  9.78681950047e-15  9.91313741172e-15  9.0512025077e-15  8.08144049754e-15
 9.09001224402e-15  8.23583799883e-15  7.16042333853e-15  6.84222825031e-15  6.74100984274e-15  7.25639801425e-15  6.51345595735e-15  7.17881977958e-15  6.84067368622e-15  6.53344651427e-15  6.59850796148e-15  6.72780752853e-15  7.19824908851e-15  7.68888415701e-15  6.60505364674e-15  6.31946387301e-15  6.26341111893e-15  6.23645782787e-15  6.07026815326e-15  6.14117289898e-15  6.58015011939e-15  5.82370128246e-15  6.47318086176e-15  6.01452878273e-15  5.72603544612e-15  6.12435452398e-15  6.03663236748e-15  5.94094291182e-15  6.05821957238e-15  6.37836928614e-15  6.39432354934e-15  6.62715018376e-15  6.32116913657e-15  6.62502044877e-15  5.72408573999e-15  6.138980583e-15  5.75132859313e-15  6.19644402509e-15  5.81734042774e-15  6.98364849054e-15  5.858500588e-15  6.08309216909e-15  5.27421887907e-15  5.30170660327e-15  5.59992209523e-15  6.55542584683e-15  5.49096326618e-15  6.09460166122e-15  5.93419690534e-15  5.3984310829e-15  5.90864837322e-15  5.92093848547e-15  5.78447451494e-15  6.12724534002e-15  5.66175802385e-15  5.46220127165e-15  5.41633720391e-15  5.00017693395e-15  5.45570082517e-15  5.08450992839e-15  5.68179396971e-15  6.14029310075e-15  5.60903824664e-15  5.11817925416e-15  6.0019170815e-15  5.62805334905e-15  5.84275634594e-15  6.31924615458e-15  5.73391889617e-15  7.23754353772e-15  6.58188248053e-15  7.07360895844e-15  6.65519534638e-15  7.11345979122e-15  7.36208570651e-15  7.25043784843e-15  7.993966967e-15  7.42034999968e-15  8.44733214115e-15  9.07400562731e-15  8.1628697487e-15  9.25402550517e-15  9.53567515432e-15  1.06183463277e-14  1.08745916087e-14  1.24495865514e-14  1.38731953193e-14  1.48348343749e-14  1.63487932741e-14  1.84754748339e-14  2.15131230965e-14  2.50285679476e-14  2.86376771497e-14  3.45584816817e-14  4.13802019637e-14  5.14274024687e-14  6.59175513011e-14  8.88278189878e-14  1.30410131766e-13  2.41270318384e-13  6.89840104391e-13  2.41581062497e-13  1.31445476167e-13  8.88217444309e-14  6.60182290633e-14  5.08984219524e-14  4.18276911738e-14  3.44406924692e-14  2.84444183889e-14  2.43159634815e-14  2.15796634977e-14  1.85309960863e-14  1.66822430212e-14  1.50951335498e-14  1.37751760717e-14  1.14544114823e-14  1.10566822234e-14  1.04581060595e-14  9.74179477315e-15  9.01022331287e-15
 8.03531371547e-15  8.8884480334e-15  8.13006356515e-15  7.81741955567e-15  7.40740294563e-15  7.70725195358e-15  7.53630920415e-15  7.40385908645e-15  6.76920809947e-15  6.95082672076e-15  6.89420286134e-15  7.00488783313e-15  6.32662184925e-15  5.82781767326e-15  6.16675236318e-15  5.97547878089e-15  6.05057447427e-15  6.50125815431e-15  6.35928555915e-15  6.68248705598e-15  6.20967258308e-15  5.29241783113e-15  5.54990239633e-15  5.86840001782e-15  5.85746189994e-15  6.15308098205e-15  5.77726395285e-15  5.27110661973e-15  5.70881469777e-15  5.81395949719e-15  6.77055737122e-15  6.35335202071e-15  6.07695407644e-15  5.57921089729e-15  5.9349368509e-15  5.66339240525e-15  5.46158757713e-15  5.48807878197e-15  5.85553946074e-15  5.65031675002e-15  5.58873559848e-15  5.92158361319e-15  5.2712286292e-15  5.28463854909e-15  5.77905245444e-15  6.30490248562e-15  5.59346197803e-15  5.94299017462e-15  5.85548804795e-15  6.09661389305e-15  5.75669886002e-15  5.77528417317e-15  5.66453511098e-15  5.93567689917e-15  5.82290290824e-15  5.31180146325e-15  6.02838075033e-15  5.27126627474e-15  5.30822632031e-15  5.92568571007e-15  6.31576872488e-15  5.88796872225e-15  6.25854902967e-15  6.17950240414e-15  6.24756356004e-15  6.38249385474e-15  5.97350113663e-15  6.7402678978e-15  6.44780629409e-15  6.71065784621e-15  6.93950097985e-15  7.17022490093e-15  6.94635343729e-15  6.49255060335e-15  7.18784639982e-15  6.79451826033e-15  7.35772344658e-15  8.23931724877e-15  8.62311709084e-15  8.94279353359e-15  8.04052093409e-15  9.0731412952e-15  9.24509364449e-15  9.94374286427e-15  1.03016260879e-14  1.16552066056e-14  1.22226749562e-14  1.29585281203e-14  1.42321637952e-14  1.56637815254e-14  1.88426002501e-14  2.21062713661e-14  2.51428495473e-14  2.91561205801e-14  3.47041967106e-14  4.2089175741e-14  5.12648851029e-14  6.58206592293e-14  8.83098897832e-14  1.31084959528e-13  2.41581062497e-13  6.88871239428e-13  2.42040696212e-13  1.31039323043e-13  8.84377994516e-14  6.60895770194e-14  5.11171114623e-14  4.20410062837e-14  3.47958156633e-14  2.93215941329e-14  2.57024443868e-14  2.11228645848e-14  1.81524947576e-14  1.69002012956e-14  1.50823351916e-14  1.33507568755e-14  1.28651107897e-14  1.16345010668e-14  1.03131656114e-14  9.39505400755e-15
 1.00273729425e-14  9.25748830446e-15  8.46858385146e-15  8.5387220006e-15  7.54963335203e-15  7.34919299218e-15  7.32740266825e-15  7.4167418343e-15  6.64449751905e-15  6.54491456538e-15  6.67916481467e-15  6.74322423021e-15  6.25924588555e-15  6.21351996093e-15  5.77721638085e-15  6.50106827372e-15  6.23347358261e-15  6.27249618728e-15  5.88325293953e-15  6.04420160138e-15  4.87161244503e-15  4.98911032371e-15  5.27986847099e-15  5.6864142309e-15  6.24693240972e-15  5.12571981315e-15  4.70760786435e-15  5.43117057399e-15  6.06164032008e-15  5.58046736046e-15  5.54040914174e-15  6.82675864947e-15  6.16464833895e-15  5.81661330807e-15  5.74926447044e-15  5.39662385775e-15  5.8069381626e-15  5.21882069887e-15  5.20026124856e-15  5.70592750176e-15  4.93646915147e-15  5.06789606886e-15  4.70983603742e-15  5.34134929893e-15  5.34392312564e-15  5.72835107985e-15  4.52146936468e-15  5.23853109911e-15  5.56787175764e-15  5.53301107927e-15  6.00857549559e-15  6.00099265499e-15  5.74101066943e-15  6.42731776411e-15  6.25400100565e-15  5.43963699044e-15  5.69917486198e-15  5.49910167631e-15  4.77524460531e-15  5.48877931661e-15  5.20266369874e-15  5.86514918268e-15  5.6466885397e-15  5.90113384814e-15  5.98649438778e-15  6.27335372282e-15  6.43083010779e-15  6.00379484741e-15  6.42776409372e-15  6.54679091172e-15  6.44569482109e-15  5.83449103098e-15  6.33454193501e-15  5.91998035312e-15  6.71681608956e-15  6.243237232e-15  7.04860729633e-15  7.19128965579e-15  7.5685462403e-15  8.02120560741e-15  8.56422324614e-15  8.30743890348e-15  8.9576821757e-15  9.07051730333e-15  9.26656712773e-15  1.07311263124e-14  1.08330030211e-14  1.2560448355e-14  1.29081100266e-14  1.47336887122e-14  1.59366040524e-14  1.82980181329e-14  2.13815239373e-14  2.482794047e-14  2.87054807127e-14  3.39073820342e-14  4.19239898707e-14  5.14617573974e-14  6.60123612862e-14  8.91352796562e-14  1.31445476167e-13  2.42040696212e-13  6.92324463102e-13  2.42521765681e-13  1.31540291642e-13  8.84342624439e-14  6.5492838975e-14  5.13425397253e-14  4.1184645249e-14  3.41746753168e-14  2.86967249429e-14  2.40455507925e-14  2.16576897258e-14  1.84297820315e-14  1.61638258105e-14  1.46123287635e-14  1.33964211869e-14  1.18612706425e-14  1.07008633405e-14  1.03498928828e-14
 1.03612260198e-14  9.51905478938e-15  9.01794739334e-15  8.79648010541e-15  8.11217115031e-15  8.55692569352e-15  8.112507452e-15  7.389439903e-15  7.3809473246e-15  7.50154794748e-15  7.88613992063e-15  6.64568812203e-15  6.20935708097e-15  5.98406614633e-15  5.72987453252e-15  5.95125192942e-15  6.24307249406e-15  6.28353372877e-15  6.17126061359e-15  5.5621130631e-15  5.40582865412e-15  5.42310596382e-15  5.86568829787e-15  6.16122334566e-15  6.02018543102e-15  5.64473663013e-15  4.93109067628e-15  5.4392347212e-15  5.97498998933e-15  5.96169486309e-15  6.21511956371e-15  6.40398557361e-15  6.29290658531e-15  6.40681147522e-15  5.50448893716e-15  5.14936429449e-15  5.68750440335e-15  5.39897193258e-15  5.00327510582e-15  5.49929248484e-15  5.65338903097e-15  6.18804296351e-15  4.98930534158e-15  5.52298980568e-15  5.56474161207e-15  6.06259344016e-15  5.25472871882e-15  4.96682156294e-15  5.68254449751e-15  5.67304111604e-15  5.9049912547e-15  6.17303737641e-15  5.92584823996e-15  6.69597240127e-15  6.43275717803e-15  4.60905015307e-15  5.51668687011e-15  5.03271936452e-15  5.09968502381e-15  5.51666415305e-15  5.97748177382e-15  6.23165788377e-15  5.8274818538e-15  5.64970604022e-15  5.95404878444e-15  5.68818583544e-15  5.62180560379e-15  4.80103439785e-15  5.96980991033e-15  6.38033191678e-15  6.63825688411e-15  6.4626406467e-15  6.0166076894e-15  5.90998050247e-15  5.89857281145e-15  6.68429136497e-15  6.66017492828e-15  7.79491707051e-15  7.42581246837e-15  7.56532317909e-15  8.41922920859e-15  8.20434999574e-15  8.11438347254e-15  8.60627000507e-15  8.33938581671e-15  1.04077586155e-14  1.03231630722e-14  1.12750156686e-14  1.1718974482e-14  1.30219196092e-14  1.43150490257e-14  1.62392582097e-14  1.90556921007e-14  2.19400007882e-14  2.47172745671e-14  2.82397030528e-14  3.41587715196e-14  4.07683741021e-14  5.10852718833e-14  6.54293340743e-14  8.88217444309e-14  1.31039323043e-13  2.42521765681e-13  6.92917823287e-13  2.41299877437e-13  1.30899027673e-13  8.81662106795e-14  6.63560645809e-14  5.19062635081e-14  4.13459201366e-14  3.47174158608e-14  2.8444938615e-14  2.46595857653e-14  2.08409642695e-14  1.89398425387e-14  1.62414039494e-14  1.39068583027e-14  1.34245127912e-14  1.22103093791e-14  1.09405955887e-14
 1.11905298979e-14  1.03261382275e-14  9.582581911e-15  9.57896153561e-15  8.7400015101e-15  7.94926619556e-15  8.06250215739e-15  7.5416057004e-15  7.34109930025e-15  7.44874499372e-15  7.85242003378e-15  6.58407165436e-15  6.78292892443e-15  5.67415542661e-15  6.10251749689e-15  6.1431582959e-15  6.50616670715e-15  5.6707196065e-15  5.74873589244e-15  5.66871724714e-15  6.11682052442e-15  5.7316951376e-15  5.08571858883e-15  5.90849592788e-15  6.40380904295e-15  6.00386572781e-15  5.80257451455e-15  5.8940462718e-15  5.29236678466e-15  6.13895733481e-15  5.91823256035e-15  6.13724353768e-15  6.12943760808e-15  5.9285094589e-15  4.7983235983e-15  5.39380394203e-15  6.18665234063e-15  5.09055038045e-15  4.88056583318e-15  5.08239838965e-15  5.40335678445e-15  5.2797982007e-15  4.67648273798e-15  5.50537821604e-15  5.45041928608e-15  5.65872968324e-15  5.2864408108e-15  5.62475288957e-15  6.2240356446e-15  5.83504345626e-15  5.98422930743e-15  5.6369077535e-15  5.61140485194e-15  5.97982114985e-15  6.29704599221e-15  5.76590149351e-15  4.98522167314e-15  5.22928398738e-15  5.641618988e-15  6.01942937068e-15  5.59161300438e-15  5.71549787208e-15  5.31766009548e-15  5.11620822407e-15  5.34744753687e-15  4.85148284742e-15  5.21746501073e-15  5.57294151676e-15  4.77001154583e-15  5.66672647713e-15  5.24108114821e-15  5.42000491505e-15  5.09794444175e-15  5.23204155286e-15  5.45165998514e-15  7.29183223917e-15  6.77555106763e-15  7.94004748939e-15  7.40062510505e-15  7.73170169604e-15  7.76399517898e-15  6.99808143104e-15  7.46549600654e-15  8.26938779309e-15  9.06283671786e-15  1.00993772848e-14  9.68110795213e-15  1.10921686994e-14  1.12297147653e-14  1.21092263628e-14  1.30600447541e-14  1.47408378828e-14  1.67147537111e-14  1.88232300816e-14  2.1487595357e-14  2.45684007343e-14  2.87903674465e-14  3.40258986714e-14  4.07544913544e-14  5.10814221063e-14  6.60182290633e-14  8.84377994516e-14  1.31540291642e-13  2.41299877437e-13  6.89410251782e-13  2.41600157521e-13  1.3113253827e-13  8.80608891112e-14  6.60484569137e-14  5.1441905118e-14  4.13436862354e-14  3.37783947346e-14  2.88566786967e-14  2.51007830138e-14  2.15964431428e-14  1.84250720887e-14  1.65065906952e-14  1.58216686935e-14  1.34021522617e-14  1.25222107395e-14
 1.27309681886e-14  1.04033767887e-14  1.01990940696e-14  1.01890002583e-14  9.44825104629e-15  9.05591049426e-15  8.96934787013e-15  7.98108671347e-15  7.88058918655e-15  7.44699885525e-15  7.34386497793e-15  7.14861807249e-15  6.71831985475e-15  6.12611805393e-15  6.48887713182e-15  6.70648314526e-15  6.26919994577e-15  6.22114216305e-15  6.33367604492e-15  6.46042140674e-15  6.6862269413e-15  6.62579561017e-15  5.85098221345e-15  6.06182370485e-15  6.97331563631e-15  6.25779506525e-15  5.67414012881e-15  5.99632000042e-15  5.73457589497e-15  6.60932754158e-15  6.22287998342e-15  6.15799368987e-15  6.4962941108e-15  6.19508118165e-15  5.71315155936e-15  5.40222980758e-15  5.80923208538e-15  5.18828688127e-15  5.66705564414e-15  5.98099308251e-15  5.99980366513e-15  5.69354868118e-15  5.22145638441e-15  5.86767787791e-15  5.63310567879e-15  5.67734984943e-15  5.38792146808e-15  5.44303946496e-15  6.51725109073e-15  5.43062055448e-15  5.79974216508e-15  5.49648699415e-15  5.89747519939e-15  6.11130106093e-15  6.37066481356e-15  6.29640180651e-15  6.49321895542e-15  6.41284107891e-15  6.04391907727e-15  6.62752623096e-15  6.52943637167e-15  6.59526133962e-15  5.61827473022e-15  5.14152553778e-15  6.2517481431e-15  5.72590661149e-15  5.75333269018e-15  5.97544732324e-15  5.90592623607e-15  5.88544706612e-15  6.03029570603e-15  5.71663107374e-15  5.21309595355e-15  5.63186614024e-15  5.868211895e-15  5.57336536125e-15  5.37773572939e-15  6.74243821525e-15  6.46601592604e-15  6.58110198111e-15  6.46498437828e-15  6.29105792214e-15  7.05778804721e-15  7.96642607958e-15  8.05335656798e-15  9.02775938923e-15  9.78735581556e-15  9.64429507939e-15  1.02546218534e-14  1.04380297234e-14  1.14306088348e-14  1.32844776193e-14  1.53407683789e-14  1.66775216618e-14  1.89617277007e-14  2.12368038368e-14  2.42498278203e-14  2.9112189627e-14  3.43768870673e-14  4.15096896147e-14  5.08984219524e-14  6.60895770194e-14  8.84342624439e-14  1.30899027673e-13  2.41600157521e-13  6.90214110258e-13  2.41501916328e-13  1.31000607246e-13  8.9101462399e-14  6.62937037108e-14  5.19157223273e-14  4.19950611461e-14  3.46706459741e-14  2.83678455393e-14  2.45727519858e-14  2.09111686195e-14  1.93045772113e-14  1.77053496998e-14  1.48949719807e-14  1.3937632486e-14
 1.31895192448e-14  1.07336914743e-14  1.10533563385e-14  1.06401273076e-14  9.51883414315e-15  8.9907032916e-15  9.20274697503e-15  8.43572529793e-15  8.03322675572e-15  7.97612762249e-15  7.7275804982e-15  7.43920319651e-15  6.82223938707e-15  6.94319009009e-15  7.32767711099e-15  6.75367701162e-15  7.00241223067e-15  6.9275353791e-15  6.21188204145e-15  7.1064978552e-15  6.53017890478e-15  6.26740205556e-15  6.46975820993e-15  6.11169876117e-15  7.24205791244e-15  5.4936346324e-15  5.4388012086e-15  5.4161382715e-15  5.71308443701e-15  6.04412186176e-15  5.67416177678e-15  6.01389682245e-15  6.19360811223e-15  6.52174955255e-15  6.29714049225e-15  5.95153195084e-15  6.70350636915e-15  5.87515258843e-15  6.66931773735e-15  6.46971052568e-15  6.44962557262e-15  5.5199313399e-15  5.23433201209e-15  5.58340868383e-15  4.86581611168e-15  5.7090929745e-15  5.75847207688e-15  5.4028285747e-15  6.17995151769e-15  5.93002862411e-15  5.83885446593e-15  6.24459792759e-15  6.03554401137e-15  6.32907123716e-15  6.79309544362e-15  6.57009325512e-15  7.02047194859e-15  5.55526561174e-15  6.14397449104e-15  6.30938566386e-15  6.27166302427e-15  6.6967081593e-15  6.17350982105e-15  5.55931067781e-15  6.65821483398e-15  5.90171515454e-15  6.27487451828e-15  6.33227326706e-15  5.16198537465e-15  5.74527375612e-15  6.17049568479e-15  5.91855890667e-15  4.92513050739e-15  5.93085522489e-15  5.9450668424e-15  5.93009108742e-15  6.09433121939e-15  6.79634804942e-15  6.76817810888e-15  6.64202843327e-15  6.3696061267e-15  6.68979350136e-15  6.95988928712e-15  7.55874776592e-15  8.6089526067e-15  8.40388115754e-15  8.85741386516e-15  9.59275742329e-15  9.16895851121e-15  1.0234914879e-14  1.13638989191e-14  1.21719223057e-14  1.35085971972e-14  1.43664673217e-14  1.61635255328e-14  1.80719680723e-14  2.19292530189e-14  2.55458652748e-14  2.88865541651e-14  3.47652488555e-14  4.18276911738e-14  5.11171114623e-14  6.5492838975e-14  8.81662106795e-14  1.3113253827e-13  2.41501916328e-13  6.88776521923e-13  2.40869029188e-13  1.31878970103e-13  8.86304685108e-14  6.58999112405e-14  5.15306059338e-14  4.22754392266e-14  3.42714856437e-14  2.90246878342e-14  2.50598579434e-14  2.2176590689e-14  1.95329050798e-14  1.68140446543e-14  1.52209461613e-14
 1.43014010925e-14  1.27719274554e-14  1.22068190649e-14  1.10520455381e-14  9.96766492348e-15  1.02472864608e-14  8.93728001298e-15  8.4381182195e-15  8.20607050472e-15  8.44411000347e-15  7.2692663213e-15  7.29843953586e-15  6.99797261333e-15  7.10470442157e-15  6.65559937683e-15  6.87944634767e-15  6.38325347616e-15  6.51886656902e-15  6.06620060859e-15  7.46088816561e-15  5.5926846002e-15  5.91144274854e-15  5.88063372417e-15  6.01080992864e-15  6.06139095457e-15  5.1336988333e-15  5.84363301617e-15  5.38474559788e-15  5.80477908387e-15  5.75146271523e-15  5.84370135725e-15  5.80240786163e-15  5.86292471822e-15  6.12041009699e-15  5.76403138041e-15  6.29229821878e-15  6.17934328016e-15  5.99771095226e-15  6.9854886931e-15  6.28646191971e-15  6.25158661534e-15  6.44462887155e-15  6.02844037002e-15  5.81491376102e-15  5.42830993694e-15  5.12994476258e-15  5.85792257267e-15  5.46815800733e-15  5.59170863432e-15  5.71913936917e-15  5.65133564901e-15  6.21426459889e-15  6.12849214056e-15  5.62917197172e-15  6.19750094634e-15  6.04764674023e-15  6.76812481205e-15  6.0674518813e-15  5.18462396943e-15  6.26917331177e-15  6.93391231133e-15  7.25073961323e-15  6.29735120769e-15  5.89137205707e-15  5.75348778752e-15  6.28476636148e-15  6.75247142897e-15  6.4751423818e-15  6.58803639403e-15  6.83006165583e-15  6.4964361459e-15  6.18501876559e-15  6.15579892634e-15  6.90805639535e-15  6.19220035196e-15  6.49135254507e-15  7.04449017229e-15  6.49968220463e-15  7.36916873834e-15  6.36757457378e-15  7.44048120967e-15  7.01538124947e-15  7.43538453745e-15  7.54388918651e-15  7.84538409961e-15  8.44544401327e-15  8.32819734672e-15  8.18254579331e-15  9.08649312549e-15  9.35252328914e-15  1.04777101679e-14  1.11401251211e-14  1.27028572644e-14  1.31190599141e-14  1.49108099741e-14  1.65082237604e-14  1.88452279026e-14  2.17275522731e-14  2.44551547522e-14  2.8494093938e-14  3.44406924692e-14  4.20410062837e-14  5.13425397253e-14  6.63560645809e-14  8.80608891112e-14  1.31000607246e-13  2.40869029188e-13  6.87079817207e-13  2.41747315878e-13  1.31215512853e-13  8.83010820207e-14  6.49480813103e-14  5.13221738431e-14  4.03826686694e-14  3.38122697878e-14  2.87924938611e-14  2.42793616846e-14  2.12347756268e-14  1.81799094783e-14  1.63891342786e-14
 1.65575269868e-14  1.4930703205e-14  1.32106384411e-14  1.21713587657e-14  1.11822219789e-14  1.078497154e-14  1.01295308912e-14  9.56107162896e-15  9.26126180785e-15  8.76309352775e-15  7.97521020032e-15  7.88933963227e-15  7.33309064959e-15  7.65233912986e-15  6.56094284873e-15  7.28813891342e-15  6.83647569296e-15  6.41016287583e-15  6.36161710905e-15  6.79025840479e-15  5.91020607864e-15  5.46514917319e-15  5.73820328962e-15  5.88246707768e-15  5.86530461548e-15  4.99037516065e-15  6.2017444434e-15  5.26664460816e-15  6.3080432614e-15  6.19962680706e-15  6.00523251359e-15  5.19302110895e-15  5.67546564914e-15  6.28734898776e-15  5.96505372227e-15  5.94488510199e-15  6.21439217981e-15  5.63805778497e-15  5.51441323853e-15  6.00665711461e-15  5.71338690567e-15  6.57395654962e-15  5.58553534759e-15  5.43632930848e-15  4.76231379276e-15  6.03594756601e-15  5.30039231642e-15  5.78401678492e-15  5.55392849438e-15  5.52533600528e-15  5.19008063858e-15  6.04901871673e-15  6.25741122346e-15  6.40670243191e-15  5.7465970464e-15  6.31549001727e-15  6.63514495244e-15  5.49455813696e-15  5.51282206036e-15  6.80196624055e-15  6.44917932225e-15  6.61016674842e-15  6.01476706871e-15  4.83842005174e-15  4.58124994445e-15  5.18996098576e-15  6.4208038328e-15  6.16485779302e-15  6.57437462217e-15  5.82041900814e-15  6.21294214992e-15  6.24306658906e-15  5.70512216501e-15  6.17678050318e-15  6.00388727564e-15  6.95271130753e-15  6.19931464188e-15  7.25186464973e-15  7.84885910116e-15  6.5506174238e-15  6.24754951051e-15  6.40576265786e-15  6.0516183847e-15  6.10088820261e-15  7.45543812783e-15  8.18721122796e-15  7.67551519211e-15  7.7797230788e-15  8.50754853652e-15  9.83596172941e-15  9.84412832597e-15  1.0350440378e-14  1.19794262221e-14  1.21366964219e-14  1.29311413749e-14  1.44991637749e-14  1.66197697032e-14  1.94865992461e-14  2.11583736761e-14  2.44383387303e-14  2.84444183889e-14  3.47958156633e-14  4.1184645249e-14  5.19062635081e-14  6.60484569137e-14  8.9101462399e-14  1.31878970103e-13  2.41747315878e-13  6.91762180429e-13  2.41643456647e-13  1.31556704619e-13  8.85004775439e-14  6.68461272222e-14  5.19219674713e-14  4.23687927635e-14  3.47122096475e-14  2.97236602823e-14  2.51670390118e-14  2.12151056318e-14  1.90303950192e-14
 1.82866374079e-14  1.60836071825e-14  1.43629601024e-14  1.26664712372e-14  1.22684039545e-14  1.09255006984e-14  9.43216339802e-15  9.33079494359e-15  9.16854874385e-15  8.64800738427e-15  8.79585467329e-15  8.56381501125e-15  7.88620360952e-15  7.6629173403e-15  6.99980742588e-15  6.37846133564e-15  7.22694573911e-15  6.78354122694e-15  6.37463995729e-15  6.49549085265e-15  5.83310798093e-15  6.13842314551e-15  5.89586180549e-15  6.31726907893e-15  6.21963201195e-15  5.8820460111e-15  5.86354045274e-15  5.56170428871e-15  5.86231035702e-15  6.27630791027e-15  5.74531241335e-15  5.295045655e-15  5.54003408721e-15  6.35929702697e-15  5.80781624459e-15  5.31706349494e-15  5.88684570833e-15  5.57837958947e-15  5.92361270405e-15  6.29126104597e-15  6.04532137349e-15  5.85549311337e-15  5.49510057305e-15  5.39194168531e-15  5.88771092082e-15  5.96572188249e-15  5.2474479356e-15  5.31604659287e-15  5.92732170627e-15  6.01996800736e-15  6.19706748451e-15  5.50356047535e-15  6.13343325128e-15  6.57626968394e-15  5.85269953341e-15  5.85403377555e-15  5.99024306068e-15  5.85604437846e-15  5.83317592657e-15  5.84809837565e-15  5.62525976468e-15  5.90567906954e-15  6.02590194982e-15  6.11095586827e-15  5.95081989225e-15  6.57613933914e-15  6.47709605589e-15  6.26323016383e-15  6.28978081518e-15  5.89973729364e-15  6.18953647235e-15  6.47582326561e-15  5.22120075729e-15  6.17330757474e-15  6.00466921538e-15  6.6933241696e-15  6.14411566203e-15  6.18322156391e-15  6.68497245246e-15  5.81490909107e-15  6.02294018902e-15  6.20981705673e-15  5.317322405e-15  6.7449782645e-15  6.68249944816e-15  7.46809082759e-15  7.95285851951e-15  7.30580166663e-15  7.99824620451e-15  9.01037790896e-15  1.02329146432e-14  1.02928234731e-14  1.09787196685e-14  1.14821889226e-14  1.19967062544e-14  1.32668736284e-14  1.4979100903e-14  1.68025917629e-14  1.87410775743e-14  2.12668673761e-14  2.43159634815e-14  2.93215941329e-14  3.41746753168e-14  4.13459201366e-14  5.1441905118e-14  6.62937037108e-14  8.86304685108e-14  1.31215512853e-13  2.41643456647e-13  6.90922172574e-13  2.41424207175e-13  1.3088616065e-13  8.94951881014e-14  6.6294575181e-14  5.17328777943e-14  4.19814113566e-14  3.40617188775e-14  2.87214581141e-14  2.4279345942e-14  2.16508419634e-14
 2.16443744511e-14  1.88097610182e-14  1.58951861378e-14  1.46053674376e-14  1.34607961882e-14  1.18064948407e-14  1.08120607171e-14  1.02765130991e-14  1.03176831704e-14  9.22669771407e-15  8.78970073199e-15  8.81019703357e-15  8.21241889958e-15  7.7355095822e-15  7.22293569972e-15  7.27587858308e-15  6.91337966045e-15  6.03577518286e-15  6.75739095578e-15  6.6987940556e-15  6.53629609616e-15  6.56631852671e-15  5.86287389552e-15  6.79567349223e-15  6.89058467697e-15  6.78098966086e-15  6.81394219786e-15  6.33714025691e-15  5.77699650513e-15  5.90365284269e-15  6.0869391403e-15  5.74929544759e-15  6.32781174318e-15  6.22941343867e-15  5.97896426103e-15  4.96480532332e-15  6.11148236279e-15  5.39374197639e-15  5.33365748075e-15  6.67934533943e-15  6.0725950773e-15  6.16429985831e-15  5.26284049614e-15  4.90352057074e-15  5.68959118002e-15  5.79107324102e-15  5.95171452123e-15  6.04556943373e-15  5.30909860911e-15  6.00041984944e-15  5.93688543018e-15  4.90404428295e-15  5.94039934862e-15  6.03968065346e-15  5.72236901159e-15  5.90872371453e-15  5.75835345406e-15  4.57188439147e-15  5.43173216452e-15  5.9896827158e-15  6.02460210332e-15  6.78270484647e-15  6.09758782716e-15  5.58444013105e-15  5.27542596628e-15  6.19432720464e-15  5.78160522902e-15  5.90091609395e-15  6.23546649275e-15  6.24656130807e-15  6.54601221922e-15  5.481030361e-15  5.5852240085e-15  6.54473855698e-15  6.21817834805e-15  6.2387445263e-15  5.78570494433e-15  6.47854464729e-15  6.14671700136e-15  6.16719507197e-15  6.577887357e-15  6.65236726219e-15  6.68062862542e-15  6.70818452906e-15  6.63316678184e-15  7.52411736189e-15  7.92119203457e-15  7.57620953799e-15  8.75166104032e-15  8.86928423719e-15  9.87529424082e-15  9.62480170863e-15  1.04609732095e-14  1.05488496365e-14  1.0965957042e-14  1.26589644033e-14  1.34644352186e-14  1.56853983367e-14  1.68004918087e-14  1.91927153607e-14  2.15796634977e-14  2.57024443868e-14  2.86967249429e-14  3.47174158608e-14  4.13436862354e-14  5.19157223273e-14  6.58999112405e-14  8.83010820207e-14  1.31556704619e-13  2.41424207175e-13  6.91117636927e-13  2.40930717926e-13  1.31516515154e-13  8.91598615942e-14  6.64326903301e-14  5.18940030245e-14  4.20646567185e-14  3.51177986132e-14  2.87139760871e-14  2.47001460388e-14
 2.49489523738e-14  2.15779962523e-14  1.88197230064e-14  1.66124671933e-14  1.48087499843e-14  1.32126573692e-14  1.23780282153e-14  1.07326194342e-14  1.04707513397e-14  9.95036508975e-15  9.68440054438e-15  8.62452376194e-15  7.84156866056e-15  7.95141275318e-15  8.04599388846e-15  7.16576206323e-15  7.71064357347e-15  6.43415663821e-15  6.88467206645e-15  6.36869597309e-15  6.54774221824e-15  6.81218318161e-15  6.25326116343e-15  6.89115876353e-15  6.39657050869e-15  6.04419691103e-15  5.95449722076e-15  5.47761591779e-15  5.64549630683e-15  5.64897530064e-15  5.70324960039e-15  6.06183177321e-15  6.04174012024e-15  6.23291919816e-15  5.75117050217e-15  4.91460159722e-15  5.53231204957e-15  5.29202435042e-15  4.93767200098e-15  5.10209542511e-15  5.16522921313e-15  5.66906704371e-15  4.77130680401e-15  5.40598084459e-15  4.85755474219e-15  4.71686590132e-15  6.03730051372e-15  5.23160350116e-15  5.08301106114e-15  5.62609950708e-15  5.84293123931e-15  5.39669694302e-15  6.14209463022e-15  6.37755792805e-15  6.05988559823e-15  6.58802987655e-15  6.36839396041e-15  5.81261652219e-15  5.39334364739e-15  6.35511436777e-15  6.23788773708e-15  5.52038954967e-15  6.0214736249e-15  6.16646319808e-15  5.56009996296e-15  6.11862578761e-15  6.30280162197e-15  6.13993057815e-15  6.21533331779e-15  6.73657075528e-15  5.53572130447e-15  5.68231105252e-15  5.41380097334e-15  5.87366022566e-15  5.9008959787e-15  5.89147874051e-15  5.6344356781e-15  7.03377321721e-15  6.83023636932e-15  5.91036557538e-15  6.75937746205e-15  6.64993115488e-15  6.5999529602e-15  6.77247854178e-15  6.4829230906e-15  6.89244898291e-15  7.27453328526e-15  7.10744833286e-15  7.65822633679e-15  8.54584501818e-15  8.48819934434e-15  8.57817867219e-15  9.58376269595e-15  1.01708336294e-14  1.01948401183e-14  1.06867184534e-14  1.22633619173e-14  1.36778424396e-14  1.50258994569e-14  1.61922900555e-14  1.85309960863e-14  2.11228645848e-14  2.40455507925e-14  2.8444938615e-14  3.37783947346e-14  4.19950611461e-14  5.15306059338e-14  6.49480813103e-14  8.85004775439e-14  1.3088616065e-13  2.40930717926e-13  6.87258730629e-13  2.41823110336e-13  1.31442454918e-13  8.85261407398e-14  6.60885667812e-14  5.22323871352e-14  4.19544857163e-14  3.44737608125e-14  2.91586726515e-14
 2.99129483901e-14  2.55567228375e-14  2.10332364739e-14  1.87376168407e-14  1.60652045697e-14  1.45636410227e-14  1.36590877002e-14  1.15194485614e-14  1.10003513518e-14  1.00249376287e-14  1.02255064759e-14  8.72714533785e-15  8.09248479183e-15  8.15478526581e-15  7.90703067706e-15  6.96381161572e-15  7.77214669628e-15  6.69776941066e-15  6.85322071252e-15  6.27446110001e-15  6.05189631886e-15  6.70948022713e-15  6.31704921539e-15  6.26605273367e-15  6.80595154379e-15  6.64147353538e-15  6.13153730608e-15  6.29926441965e-15  6.05055206858e-15  4.89121804086e-15  5.14654494357e-15  6.16515811334e-15  5.31017926164e-15  6.50913263153e-15  6.13981221986e-15  4.80230008129e-15  5.57456596282e-15  5.44571202859e-15  5.72591768467e-15  5.9345877251e-15  6.02182261464e-15  5.35212265726e-15  5.15129862966e-15  5.43365292719e-15  4.77441311448e-15  4.9463670397e-15  5.41727892107e-15  5.90256410577e-15  6.06931975214e-15  6.20627168e-15  5.9064906639e-15  5.89713429286e-15  5.86505444627e-15  6.41898735422e-15  6.50492927881e-15  6.53123083214e-15  6.28704004225e-15  5.331492317e-15  4.91059943707e-15  5.47279430813e-15  5.50307859821e-15  4.85982172576e-15  5.772344696e-15  6.50920887096e-15  5.46380251482e-15  5.35456148382e-15  6.66357794246e-15  5.75589705083e-15  5.83354906444e-15  6.09430454405e-15  6.76337136388e-15  6.36500579867e-15  6.13584024672e-15  6.59922576857e-15  6.2712271652e-15  6.10894861862e-15  6.1155403477e-15  6.97217185583e-15  6.98226953261e-15  6.467479295e-15  6.60045485021e-15  5.93056669976e-15  6.66451991739e-15  6.7675321485e-15  6.44842926725e-15  7.33617269898e-15  6.77108458121e-15  7.15255810544e-15  6.89383536804e-15  7.46450364131e-15  7.98318919867e-15  7.64242713119e-15  9.19122310925e-15  9.20508813119e-15  9.61709091672e-15  1.01473150013e-14  1.14756794808e-14  1.24238758313e-14  1.33907507769e-14  1.55901096563e-14  1.66822430212e-14  1.81524947576e-14  2.16576897258e-14  2.46595857653e-14  2.88566786967e-14  3.46706459741e-14  4.22754392266e-14  5.13221738431e-14  6.68461272222e-14  8.94951881014e-14  1.31516515154e-13  2.41823110336e-13  6.92462071826e-13  2.42776271413e-13  1.312204991e-13  8.8392647977e-14  6.56291328238e-14  5.15503936078e-14  4.16354167708e-14  3.46689162349e-14
 3.45641983915e-14  2.90953526828e-14  2.45637837117e-14  2.19448746423e-14  1.8047174265e-14  1.61499257461e-14  1.47614151968e-14  1.30799728994e-14  1.20938718379e-14  1.18192507143e-14  1.08675926621e-14  9.74430705459e-15  8.89452911676e-15  8.55820598299e-15  8.29435511141e-15  7.42212605707e-15  7.59406835781e-15  6.60185889285e-15  7.31537523408e-15  7.14702673133e-15  6.14842126945e-15  5.8547912436e-15  6.16946244561e-15  5.66921516375e-15  6.2934077626e-15  6.01468092701e-15  5.50841970468e-15  6.18399447794e-15  5.89382845392e-15  5.79872953421e-15  6.15265037152e-15  5.58158094216e-15  5.62676916296e-15  7.08663989078e-15  6.44655388192e-15  4.9958021453e-15  5.45294048463e-15  5.96159775343e-15  6.22000976197e-15  6.23574290223e-15  5.45151964221e-15  5.57707429131e-15  5.58396404634e-15  5.85129688707e-15  5.52137873168e-15  5.58261317014e-15  5.32472416348e-15  5.69154558316e-15  5.29789760247e-15  5.73723249164e-15  5.32094396343e-15  5.68709336733e-15  4.58657802594e-15  5.74026816072e-15  5.61683046162e-15  6.24698730787e-15  5.8835904906e-15  5.43032810488e-15  5.48289199591e-15  4.97874540379e-15  5.85380468487e-15  5.61403665436e-15  6.42656887923e-15  6.01582099042e-15  5.82684606487e-15  6.02048043374e-15  5.44442278729e-15  5.74744035124e-15  5.66610614181e-15  5.97213740134e-15  6.67024399226e-15  5.74186520218e-15  5.89663683495e-15  5.8321647641e-15  5.4010572706e-15  5.18055715318e-15  5.82219413904e-15  6.28875419657e-15  6.47367262763e-15  5.80304596519e-15  5.65193350446e-15  6.42576734268e-15  6.1617601227e-15  6.37744618966e-15  6.4416113169e-15  7.30832530289e-15  6.49692656608e-15  6.95607500261e-15  8.06634828999e-15  7.14262636383e-15  8.00539347712e-15  6.72581504174e-15  7.90455563889e-15  8.84315576201e-15  9.38915814054e-15  9.47368984517e-15  1.06099009218e-14  1.12597059253e-14  1.22720583254e-14  1.38241499101e-14  1.50951335498e-14  1.69002012956e-14  1.84297820315e-14  2.08409642695e-14  2.51007830138e-14  2.83678455393e-14  3.42714856437e-14  4.03826686694e-14  5.19219674713e-14  6.6294575181e-14  8.91598615942e-14  1.31442454918e-13  2.42776271413e-13  6.90363393733e-13  2.41406620576e-13  1.31000063699e-13  8.8705645099e-14  6.57443266919e-14  5.18782012577e-14  4.23568128265e-14
 4.22584895513e-14  3.3972910565e-14  2.94539314013e-14  2.50030942309e-14  2.17568321216e-14  1.88890590117e-14  1.67730543608e-14  1.43376923784e-14  1.29491323628e-14  1.15080436773e-14  1.09022220327e-14  1.02990387115e-14  1.01441115844e-14  9.83096066187e-15  8.5808475478e-15  8.03398880855e-15  8.25169977939e-15  7.11735703745e-15  7.38377928841e-15  6.74619012373e-15  6.57139275978e-15  6.11843894793e-15  6.99090490269e-15  6.41708249705e-15  6.33896288155e-15  5.91786981107e-15  6.08480018605e-15  5.74011597433e-15  5.36028781585e-15  5.90642318671e-15  6.16014236986e-15  5.86687002067e-15  5.94536948994e-15  6.3361474962e-15  6.53587139567e-15  5.70828774714e-15  5.46210903485e-15  6.27944701289e-15  6.01170347959e-15  5.62553220565e-15  5.41448447688e-15  5.17227636849e-15  5.88279925844e-15  5.48830480075e-15  4.45084236178e-15  5.61925980991e-15  5.63475291213e-15  5.44176799344e-15  5.78380274709e-15  5.82544842778e-15  5.12729510216e-15  5.33199404962e-15  4.34743410709e-15  5.61428820443e-15  5.25575891252e-15  6.01024999302e-15  5.61802420488e-15  5.69083901342e-15  5.95986652923e-15  6.11908467665e-15  6.13554821929e-15  5.5187858528e-15  5.67108205785e-15  5.57692585092e-15  5.19346160677e-15  5.39766180384e-15  5.58687231724e-15  6.04278809429e-15  6.25947130401e-15  5.3659498486e-15  5.76842724603e-15  5.14948775346e-15  5.29419897117e-15  5.92080002237e-15  5.35517099948e-15  5.49083286852e-15  6.4286103812e-15  6.55196590405e-15  6.82908707141e-15  6.31910158445e-15  6.31030672014e-15  6.89132001997e-15  7.33003947574e-15  6.11076009678e-15  6.83213115699e-15  7.10211497444e-15  6.97095579032e-15  6.79961448707e-15  7.10236041916e-15  6.60414957403e-15  7.14525778833e-15  6.86263974909e-15  8.29566506862e-15  7.85648569368e-15  8.92215755594e-15  9.08815997551e-15  1.02396647321e-14  1.08711094928e-14  1.15974755188e-14  1.23857716366e-14  1.37751760717e-14  1.50823351916e-14  1.61638258105e-14  1.89398425387e-14  2.15964431428e-14  2.45727519858e-14  2.90246878342e-14  3.38122697878e-14  4.23687927635e-14  5.17328777943e-14  6.64326903301e-14  8.85261407398e-14  1.312204991e-13  2.41406620576e-13  6.8880408049e-13  2.4141314976e-13  1.30849917567e-13  8.73059961496e-14  6.5155419502e-14  5.18080773949e-14
 5.20542879432e-14  4.1020336311e-14  3.36403099076e-14  2.92566408493e-14  2.46906018777e-14  2.13455381649e-14  1.86576082737e-14  1.65532825475e-14  1.46066368811e-14  1.34264061206e-14  1.2241089334e-14  1.16950332241e-14  9.77973463598e-15  9.80796437481e-15  9.31134305023e-15  8.27868736413e-15  7.81457581273e-15  7.13965149386e-15  7.27191732272e-15  7.10593545555e-15  7.06789952763e-15  6.60372721006e-15  6.24627552547e-15  6.53890396003e-15  6.71492654482e-15  6.50085172801e-15  6.80308762541e-15  6.45775647424e-15  6.11474092629e-15  5.88434086853e-15  5.61572504643e-15  5.46387741883e-15  5.64586125903e-15  5.72866059522e-15  6.01828137941e-15  5.99594023455e-15  5.71855581489e-15  6.12876512951e-15  6.79090211681e-15  6.26018081565e-15  5.86788399501e-15  6.26964381979e-15  5.46072280327e-15  5.41166610013e-15  5.02083870926e-15  5.64778970956e-15  5.2882395106e-15  5.65866034319e-15  4.83778844853e-15  5.6585839834e-15  5.15132754336e-15  5.7450813422e-15  5.42436508116e-15  6.39247923187e-15  5.95197583906e-15  6.09741491009e-15  5.8735990164e-15  5.63594443456e-15  6.00023810286e-15  6.2529883955e-15  6.01306815868e-15  5.34994035039e-15  5.17838602988e-15  5.12818611593e-15  5.59295448414e-15  5.59312717046e-15  5.81852841967e-15  5.46099730949e-15  5.56118354763e-15  6.44716703721e-15  5.72424621744e-15  6.13485156247e-15  5.5220959146e-15  6.18544682355e-15  5.76757596014e-15  5.86274092536e-15  5.87395252556e-15  5.48629877158e-15  6.16540710849e-15  6.25048423449e-15  6.36573211382e-15  6.3472298406e-15  6.34361766077e-15  6.40234737487e-15  6.39912051494e-15  6.36408012838e-15  6.69826451312e-15  6.60049498592e-15  7.13665740909e-15  7.60275215143e-15  7.06682453364e-15  7.41173140406e-15  7.56051602089e-15  7.32897365433e-15  7.85236738396e-15  8.61308109526e-15  9.27821591327e-15  9.26821254414e-15  1.02690849685e-14  1.06310355168e-14  1.14544114823e-14  1.33507568755e-14  1.46123287635e-14  1.62414039494e-14  1.84250720887e-14  2.09111686195e-14  2.50598579434e-14  2.87924938611e-14  3.47122096475e-14  4.19814113566e-14  5.18940030245e-14  6.60885667812e-14  8.8392647977e-14  1.31000063699e-13  2.4141314976e-13  6.8996969034e-13  2.4288394055e-13  1.3134346104e-13  8.86661130572e-14  6.61652198092e-14
 6.68999156762e-14  5.14745946741e-14  4.06793594707e-14  3.39349294156e-14  2.86735568482e-14  2.45851429843e-14  2.12163677507e-14  1.88550355814e-14  1.63479449673e-14  1.44805677089e-14  1.30642673009e-14  1.23361635587e-14  1.07805394721e-14  1.06094961719e-14  9.83251390963e-15  9.75847600227e-15  8.46583784328e-15  7.48692888654e-15  7.04679373034e-15  7.48109925904e-15  6.63861249596e-15  7.27838806478e-15  6.90801446003e-15  6.2040792008e-15  6.13926105616e-15  6.06718599319e-15  5.83069415338e-15  6.20085822066e-15  6.02669214736e-15  6.0798382121e-15  7.0271323584e-15  5.47027509555e-15  6.53370503726e-15  6.17823531201e-15  6.68621530283e-15  6.95604749087e-15  6.21765155445e-15  5.71768917277e-15  6.62153310793e-15  5.48892588926e-15  5.37087291384e-15  6.51822040094e-15  5.53898976923e-15  6.42004848026e-15  5.48276433812e-15  6.05459016975e-15  5.60695345492e-15  5.92609480841e-15  5.75644710809e-15  6.1341979223e-15  5.10832587205e-15  6.07876118159e-15  5.7412921999e-15  6.56739123982e-15  6.2582705049e-15  5.90621064273e-15  5.74250896437e-15  5.464767502e-15  6.54477667894e-15  6.1311551054e-15  6.0110312793e-15  6.23266210603e-15  5.87279319136e-15  6.73607907931e-15  6.19280668264e-15  5.59785737212e-15  5.61543317169e-15  5.39899484344e-15  5.31988483219e-15  6.01960344024e-15  6.17766203099e-15  6.10635320338e-15  5.8293638331e-15  6.77948218324e-15  6.21845182001e-15  5.85099397195e-15  5.78485357037e-15  5.22821052168e-15  6.36987002674e-15  5.56111201543e-15  6.01801172774e-15  5.88023466627e-15  6.0468544431e-15  5.56583394832e-15  5.67201166973e-15  6.09898842195e-15  7.38164125541e-15  6.0880564725e-15  6.56277087272e-15  6.72267281263e-15  7.07062636994e-15  7.10052622405e-15  7.47937346103e-15  7.97849446398e-15  8.61718334665e-15  7.98766861347e-15  8.86144782602e-15  9.60992945423e-15  9.4190992744e-15  9.78681950047e-15  1.10566822234e-14  1.28651107897e-14  1.33964211869e-14  1.39068583027e-14  1.65065906952e-14  1.93045772113e-14  2.2176590689e-14  2.42793616846e-14  2.97236602823e-14  3.40617188775e-14  4.20646567185e-14  5.22323871352e-14  6.56291328238e-14  8.8705645099e-14  1.30849917567e-13  2.4288394055e-13  6.9161469774e-13  2.42460879919e-13  1.31175427406e-13  8.84927514494e-14
 8.88815479115e-14  6.53811792896e-14  5.1847676287e-14  4.19707711577e-14  3.45752333236e-14  2.87261201506e-14  2.51879691763e-14  2.1524716321e-14  1.90497124467e-14  1.77210891307e-14  1.42998548912e-14  1.44976061521e-14  1.25174297317e-14  1.13840854721e-14  1.04200099109e-14  1.02529979304e-14  9.06666885284e-15  8.0557395772e-15  8.21185659257e-15  8.42827202144e-15  8.26125782395e-15  8.11169823744e-15  7.36101122477e-15  7.74457654764e-15  6.66231854815e-15  7.10387803126e-15  6.64756963214e-15  6.68467604063e-15  7.19556203103e-15  6.59015793822e-15  7.02823593552e-15  5.72982882781e-15  5.87318780762e-15  6.35683772374e-15  7.16901444055e-15  6.56468159694e-15  5.66814494745e-15  5.48333808892e-15  6.30231789026e-15  5.99805360901e-15  5.40293351675e-15  5.45008816091e-15  4.55572783439e-15  5.25971741021e-15  5.8968163085e-15  5.98853418458e-15  5.57927637002e-15  5.55746639831e-15  5.90592267927e-15  6.89637946802e-15  5.95019955712e-15  5.8970569906e-15  5.33122174042e-15  6.00080073442e-15  5.79427225274e-15  5.5593126545e-15  5.60744121119e-15  5.58400651799e-15  6.04223345192e-15  5.35358080558e-15  5.18914446801e-15  5.90929235174e-15  5.34589562404e-15  6.05414159768e-15  6.15041771901e-15  5.49601841288e-15  5.28602592413e-15  5.13255179954e-15  5.84482449511e-15  6.43048270344e-15  6.03366826597e-15  5.51441908509e-15  5.52609479677e-15  6.21260002667e-15  5.1554541324e-15  5.18525422527e-15  6.47136037479e-15  6.38327931587e-15  5.99227837972e-15  5.49867993984e-15  6.47714774615e-15  5.71789981081e-15  6.49445728851e-15  6.24803762557e-15  6.19996996067e-15  6.0762222603e-15  7.04709417585e-15  6.08878968732e-15  7.13660092073e-15  7.2114693496e-15  7.39741018017e-15  7.37223629454e-15  7.43888989945e-15  7.74362277005e-15  7.84766871931e-15  8.01735939788e-15  8.94350210522e-15  9.27825686798e-15  9.15391915418e-15  9.91313741172e-15  1.04581060595e-14  1.16345010668e-14  1.18612706425e-14  1.34245127912e-14  1.58216686935e-14  1.77053496998e-14  1.95329050798e-14  2.12347756268e-14  2.51670390118e-14  2.87214581141e-14  3.51177986132e-14  4.19544857163e-14  5.15503936078e-14  6.57443266919e-14  8.73059961496e-14  1.3134346104e-13  2.42460879919e-13  6.95093476234e-13  2.4109462404e-13  1.31121910686e-13
 1.31121282703e-13  8.84067101655e-14  6.55672325414e-14  5.14871006608e-14  4.19569724759e-14  3.47138350061e-14  2.9258260003e-14  2.50202766687e-14  2.12215082696e-14  1.88550579449e-14  1.62048837523e-14  1.45787040541e-14  1.26009870836e-14  1.2222657337e-14  1.11884921088e-14  1.07262038843e-14  9.99207869679e-15  8.53074509429e-15  8.23850491587e-15  7.30694254089e-15  7.80638999598e-15  7.94242007552e-15  7.16545518129e-15  7.18148723826e-15  6.21254988135e-15  6.81950603093e-15  6.37557919019e-15  5.92097117997e-15  6.17486610326e-15  5.58552638808e-15  6.76308416759e-15  6.65115311852e-15  5.38830220282e-15  6.05975372796e-15  6.40497096278e-15  6.32495969978e-15  6.0591433656e-15  6.26686940631e-15  6.45665655886e-15  6.65419823006e-15  6.06581404716e-15  5.31005069324e-15  5.1661906815e-15  5.10453406095e-15  5.43161270585e-15  5.41094270644e-15  5.35615445737e-15  5.814417112e-15  5.91124299323e-15  5.83366655067e-15  5.61523369742e-15  5.73994039914e-15  6.09527399679e-15  5.90284417697e-15  5.38050096591e-15  5.5630688882e-15  4.86055443928e-15  4.77856105937e-15  5.32065784437e-15  5.24319305704e-15  6.03116038055e-15  5.61720942611e-15  5.58835418152e-15  6.25333192518e-15  6.10472120968e-15  6.36565292337e-15  5.92031163966e-15  5.31741486058e-15  5.42464873852e-15  5.37702039482e-15  5.71843921003e-15  5.89050959556e-15  5.99478560623e-15  6.17525921308e-15  5.35027659565e-15  5.26173437068e-15  6.13742000953e-15  6.51924217698e-15  6.05517268665e-15  5.41876645756e-15  6.20025231538e-15  5.78456641938e-15  6.08293671208e-15  6.49309702754e-15  5.71579713554e-15  5.95418482653e-15  5.81462070075e-15  6.14089217412e-15  7.04318273104e-15  6.98122337076e-15  6.56037649962e-15  6.75834297404e-15  6.42069560336e-15  7.35770997846e-15  8.31439892246e-15  8.77837862653e-15  8.06784350028e-15  8.0260788583e-15  8.46317978785e-15  9.0512025077e-15  9.74179477315e-15  1.03131656114e-14  1.07008633405e-14  1.22103093791e-14  1.34021522617e-14  1.48949719807e-14  1.68140446543e-14  1.81799094783e-14  2.12151056318e-14  2.4279345942e-14  2.87139760871e-14  3.44737608125e-14  4.16354167708e-14  5.18782012577e-14  6.5155419502e-14  8.86661130572e-14  1.31175427406e-13  2.4109462404e-13  6.87623500173e-13  2.41136317353e-13
 2.42483630112e-13  1.31794563477e-13  8.90541252661e-14  6.65339003645e-14  5.1823855139e-14  4.17803611812e-14  3.51106910688e-14  2.99284713075e-14  2.44992946375e-14  2.16509514509e-14  1.8747699422e-14  1.70046733492e-14  1.50819704806e-14  1.34589230526e-14  1.25859472182e-14  1.20717876033e-14  1.07393408421e-14  1.030762267e-14  9.50755010131e-15  9.68608413199e-15  8.27996263067e-15  8.12796086795e-15  8.01636696409e-15  6.90585051936e-15  6.65790886185e-15  6.9455949105e-15  6.8132581662e-15  7.0088324124e-15  6.72658042743e-15  5.89783039093e-15  6.45093888967e-15  5.930427566e-15  5.65341779636e-15  6.3615588201e-15  6.61079312152e-15  6.45682356553e-15  6.54046468165e-15  5.59289313579e-15  5.56232785411e-15  6.25775294107e-15  5.93988124921e-15  5.67037942751e-15  4.89562027777e-15  5.51429834454e-15  5.94292022989e-15  5.1322018933e-15  6.26832607556e-15  5.74601564753e-15  5.18444705797e-15  5.83412227452e-15  5.79774968869e-15  5.83242609085e-15  6.10650219743e-15  5.85800856437e-15  6.34006713384e-15  5.80345557374e-15  5.58047314247e-15  5.24053335417e-15  5.0419594361e-15  5.54499812355e-15  5.76617736457e-15  5.82142238011e-15  5.8252165162e-15  6.21065899432e-15  5.31402678425e-15  6.36693818099e-15  5.68318363053e-15  5.66988954345e-15  5.39685773547e-15  5.69181904349e-15  5.9086881745e-15  5.57322391705e-15  5.50303560917e-15  5.63199933685e-15  4.5130312519e-15  4.82020580576e-15  6.72953992738e-15  6.12976656515e-15  6.03519028176e-15  5.85773991058e-15  6.08369790133e-15  5.06141354842e-15  5.82544094194e-15  5.75103049801e-15  6.21629172437e-15  5.87020752024e-15  6.58222909439e-15  5.84984018858e-15  6.72446015516e-15  5.88521013465e-15  6.85011473118e-15  6.72009587919e-15  6.88881366571e-15  7.23529920867e-15  7.77767787077e-15  7.90166752925e-15  8.45317241989e-15  8.00380805909e-15  8.39222048027e-15  8.08144049754e-15  9.01022331287e-15  9.39505400755e-15  1.03498928828e-14  1.09405955887e-14  1.25222107395e-14  1.3937632486e-14  1.52209461613e-14  1.63891342786e-14  1.90303950192e-14  2.16508419634e-14  2.47001460388e-14  2.91586726515e-14  3.46689162349e-14  4.23568128265e-14  5.18080773949e-14  6.61652198092e-14  8.84927514494e-14  1.31121910686e-13  2.41136317353e-13  6.91438147622e-13


==> anc/correlator_b13_Nt10_dist15.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95  96  97  98  99  100  101  102  103  104  105  106  107  108  109  110  111  112  113  114  115  116  117  118  119
 6.27657782335e-05  6.0890746181e-05  5.6242794124e-05  5.14724751018e-05  4.2617585212e-05  3.59141855377e-05  2.97664781295e-05  2.48192174472e-05  2.06444673546e-05  1.77443403356e-05  1.6343131612e-05  1.23462242937e-05  1.04569186317e-05  7.23418293354e-06  6.73605677827e-06  5.23046004258e-06  5.48090894281e-06  4.16447524805e-06  3.40486888973e-06  3.22739479341e-06  3.13796573952e-06  3.7294506186e-06  2.65718431942e-07  1.54931435206e-06  1.58527752761e-06  1.18171036317e-06  1.77478757358e-06  1.2267426592e-06  1.23983274033e-06  1.76476512248e-06  1.66905165218e-06  1.95095756526e-06  1.33602255935e-06  1.35248709988e-06  1.22425903203e-06  1.24479181658e-06  3.38815613976e-07 -1.20056961491e-07 -5.85568199923e-07  2.44702106032e-07  5.83258241028e-07 -6.57780447678e-07  8.79441327176e-07 -1.36990735038e-07 -6.08254202566e-07 -3.39499636476e-08 -1.79501751522e-07  1.63948777196e-07 -4.03752088272e-07  5.04592858338e-07 -1.43180930087e-06 -2.15881866975e-06  9.63866869658e-07  1.24319657256e-06  7.56044787425e-08 -4.03013839963e-07  7.74566489306e-07  1.98125268485e-07 -9.92944045129e-07 -7.87597225522e-07 -6.22307082793e-07 -2.45366826768e-07 -1.08494333778e-07 -1.01206181565e-06 -9.92815123496e-08 -1.46954095782e-07  1.74046560402e-06 -2.11117323352e-07  2.26728351365e-07 -9.65193947359e-08  6.5452617086e-07  1.39241528302e-06  2.1136326485e-06  1.32827912658e-06  1.06311176509e-06 -7.45053741602e-08 -5.57840897155e-08  2.33451519986e-08 -1.23673345104e-07 -4.53879262531e-07  1.41468569825e-06  1.73090923989e-06  3.19172479754e-07 -2.12751871432e-07  8.78997291844e-07  8.61502990523e-07  1.14155091947e-06 -1.91572464618e-07 -1.65856557475e-07  3.44852154187e-07 -1.85071090946e-07  7.74038454341e-07  2.12802819662e-06  1.92897608578e-06  1.26193171138e-06  2.07749500404e-06  1.55395291078e-06  1.51398824196e-06  1.54096952929e-06  2.59098441611e-06  2.11832211e-06  3.0785127443e-06  3.34298430213e-06  5.50837265464e-06  5.32536288031e-06  7.26778487304e-06  5.13773430175e-06  7.05026482819e-06  9.67723993181e-06  1.28227735188e-05  1.24243303025e-05  1.49267054167e-05  2.02954574531e-05  2.34553629591e-05  3.06007310617e-05  3.65031806772e-05  4.36179512893e-05  5.04288738044e-05  5.80615802862e-05  6.11265014599e-05
 0.511388473266  0.510545964187  0.51108332288  0.511027394026  0.50926486736  0.509306461346  0.509775495249  0.511739532388  0.510410717301  0.511379717306  0.511727859672  0.510865776602  0.510043357239  0.51078087605  0.509777895431  0.511956643968  0.509600691857  0.511338761173  0.513189851984  0.50949646061  0.5100850057  0.510932998864  0.511915000699  0.509891997128  0.512026775747  0.511601973265  0.510207533395  0.511451999715  0.510938125735  0.508454759882  0.508955708025  0.510362062634  0.511241942571  0.511898445775  0.512217868093  0.510591669486  0.510027936491  0.509281223459  0.510581496783  0.509204381671  0.51240725269  0.511395621085  0.511817207653  0.511813127599  0.511813044056  0.510257051339  0.511817531828  0.512099824243  0.510524588624  0.51033902167  0.511559671794  0.510698198365  0.511344263765  0.508924288964  0.51067917418  0.509381436731  0.511039829011  0.511612229652  0.509533241352  0.51141004542  0.510720171371  0.511253713977  0.50934221913  0.511569826644  0.510509107849  0.508937752907  0.510634523196  0.510473481003  0.510721533587  0.510974333411  0.509715887157  0.51155400052  0.511181970325  0.51005191412  0.509817308198  0.511513741023  0.511475566943  0.511707085853  0.510709108545  0.509753952816  0.51000322226  0.509919528733  0.511777450526  0.511838528613  0.512062413896  0.509303399414  0.511482453697  0.511597055651  0.511171662084  0.512470635934  0.511229635325  0.509222758166  0.509284857433  0.510685074171  0.512463109828  0.513899628792  0.51081373695  0.509554610995  0.510842316575  0.511323260761  0.508697938103  0.510691507444  0.509369142182  0.511108076692  0.510672876205  0.51065971528  0.511255203799  0.510225576576  0.508757217283  0.510941012477  0.510371964179  0.509658298686  0.508386215401  0.508593466046  0.512435639827  0.51044379177  0.511948676131  0.511393239361  0.511949240062  0.51382924227
 9.11418190513e-13  3.19429645139e-13  1.73562652803e-13  1.183278092e-13  8.7782704125e-14  6.89539750505e-14  5.49765210537e-14  4.49398852816e-14  3.90556307092e-14  3.32685912442e-14  2.82876929629e-14  2.41213915184e-14  2.30557642055e-14  1.88956955006e-14  1.72253020141e-14  1.52386071557e-14  1.40104806122e-14  1.3368446799e-14  1.17047771566e-14  1.0921991944e-14  9.59487034189e-15  9.66796032393e-15  8.97438313414e-15  8.55715897321e-15  7.60900273913e-15  7.6646102151e-15  8.19295587147e-15  7.1214307618e-15  7.61470991143e-15  7.14248921552e-15  6.27208515586e-15  6.64103726857e-15  6.54033240986e-15  6.05365876506e-15  5.57820338009e-15  6.16427928337e-15  6.18499684872e-15  4.30373011287e-15  5.62705794371e-15  6.14293895445e-15  6.74697482235e-15  6.9217452994e-15  5.90811522234e-15  5.5019239353e-15  5.59047713504e-15  6.10345516506e-15  6.42447087372e-15  5.17581039543e-15  5.48705199652e-15  6.04357499096e-15  6.24529999427e-15  5.4565581419e-15  5.61069678934e-15  5.20108707248e-15  6.91232319607e-15  5.54239681329e-15  5.40718515098e-15  6.90967301877e-15  5.98391985591e-15  5.38559494876e-15  5.93613188603e-15  4.81494559781e-15  4.70294361482e-15  4.39571679948e-15  5.49961479473e-15  6.13441068371e-15  5.67975784171e-15  6.75723855813e-15  5.20855772336e-15  6.04714636599e-15  6.60471605417e-15  6.78649944642e-15  5.50299860575e-15  5.73349852567e-15  5.02715113401e-15  5.75386764686e-15  6.14090641073e-15  5.19753683665e-15  5.3645765874e-15  5.53752635674e-15  6.49179430247e-15  5.7725609921e-15  6.96783252314e-15  7.75368334261e-15  7.05014647438e-15  7.37976132403e-15  6.91746781981e-15  7.71413873552e-15  7.4197777349e-15  7.46059098688e-15  7.31403487256e-15  7.28428860174e-15  6.96917819206e-15  7.90636862461e-15  7.9506278843e-15  6.79463448546e-15  8.34903815989e-15  9.47880390665e-15  8.50738525154e-15  9.2775475285e-15  9.69964213096e-15  1.10770278929e-14  1.11144379342e-14  1.24755746942e-14  1.45727961531e-14  1.51129814797e-14  1.73404487801e-14  1.87043238387e-14  2.10989893653e-14  2.30334640221e-14  2.81274057187e-14  3.1633027605e-14  3.79431688725e-14  4.46994504811e-14  5.47976701992e-14  6.8225729379e-14  8.75847209112e-14  1.18036982052e-13  1.74632215454e-13  3.21508405042e-13
 3.19429645139e-13  9.0797795577e-13  3.18555531567e-13  1.73068440176e-13  1.17722302203e-13  8.74724906238e-14  6.90098084308e-14  5.49423299433e-14  4.56915106181e-14  3.80768983199e-14  3.20830863787e-14  2.77129337964e-14  2.45338737923e-14  2.08576899252e-14  1.83610078013e-14  1.70209578771e-14  1.52844319345e-14  1.47452232934e-14  1.31718865137e-14  1.13872569183e-14  1.18096163495e-14  9.94297078816e-15  8.96829221632e-15  8.88602324888e-15  8.50823437963e-15  8.12542756682e-15  8.37723247688e-15  6.93611994304e-15  7.19829196103e-15  6.20962454612e-15  5.65098819751e-15  5.39065257165e-15  5.63072351173e-15  6.36690524347e-15  6.13854872147e-15  6.26734017159e-15  5.99546839204e-15  5.59822027897e-15  5.93869521605e-15  6.15170797397e-15  7.07963018747e-15  7.16292593187e-15  5.61207208846e-15  6.26358625736e-15  6.76274600845e-15  6.51671556342e-15  7.01805557631e-15  6.15219072691e-15  6.31148021145e-15  5.51943046142e-15  5.63319404517e-15  5.82177668152e-15  5.92834060808e-15  5.58358023599e-15  6.67999302841e-15  6.00974744606e-15  5.4987525284e-15  6.99986012871e-15  5.55798353831e-15  5.91274556931e-15  5.95682261291e-15  6.12285845918e-15  6.11280207375e-15  5.49554896359e-15  5.7246234087e-15  5.38795376331e-15  4.67100752708e-15  5.37267563775e-15  4.13468544518e-15  5.47212293317e-15  5.84860432343e-15  5.05231344389e-15  4.63633748189e-15  4.95361637763e-15  4.19520468447e-15  5.71622143862e-15  5.76467876972e-15  5.92940856515e-15  4.56885736853e-15  5.17907287407e-15  5.98760695983e-15  5.91560014998e-15  6.74525137822e-15  7.2936110131e-15  6.50624905316e-15  6.36638232543e-15  5.81426894502e-15  6.75151682031e-15  7.55502579762e-15  6.67291941633e-15  7.0045250999e-15  6.69746464864e-15  6.89219512247e-15  6.85104862938e-15  7.34521729994e-15  7.00434989725e-15  7.79304287643e-15  8.40569614913e-15  8.73686722148e-15  9.27589156916e-15  9.22377750688e-15  1.07117977269e-14  1.07047020547e-14  1.11777156909e-14  1.35868066778e-14  1.32933542954e-14  1.44126462513e-14  1.58497977488e-14  1.82836901587e-14  1.95807740264e-14  2.39809807034e-14  2.59771307009e-14  3.23667890765e-14  3.76284566564e-14  4.47616731507e-14  5.47174954281e-14  6.76239077864e-14  8.7587099688e-14  1.17194429533e-13  1.75286111942e-13
 1.73562652803e-13  3.18555531567e-13  9.0870245601e-13  3.18250569177e-13  1.73267599461e-13  1.17823688717e-13  8.86637024462e-14  6.90056010499e-14  5.53921539737e-14  4.4982838818e-14  3.83938828942e-14  3.23652284057e-14  2.67409716183e-14  2.28412074237e-14  2.01616365603e-14  1.84830572203e-14  1.63084448815e-14  1.55067293804e-14  1.34788632899e-14  1.29686270072e-14  1.21483032897e-14  1.11463057116e-14  1.0310692004e-14  1.00079589774e-14  8.73110081085e-15  8.71491583133e-15  8.43102972154e-15  6.40372355511e-15  6.86242201476e-15  7.32875234659e-15  6.02230891291e-15  5.6630205758e-15  6.1243780693e-15  6.77591340453e-15  5.9055974816e-15  6.11655696866e-15  5.29254393506e-15  5.49302072873e-15  6.04625871171e-15  7.25557915627e-15  7.13312591848e-15  5.93731921914e-15  6.24499002694e-15  6.03478486916e-15  5.68883287471e-15  6.2997682863e-15  5.16884706469e-15  5.80973643026e-15  4.73768358218e-15  5.04146528625e-15  5.04881491446e-15  5.02180613375e-15  5.57706329155e-15  5.62482318062e-15  5.77653045581e-15  5.17264838535e-15  6.24097715281e-15  5.44266725231e-15  4.46075406875e-15  6.15182034924e-15  6.62894157121e-15  6.62717741729e-15  6.69438099144e-15  6.21573636357e-15  5.70211201684e-15  5.87160528132e-15  4.64095846663e-15  6.47518900669e-15  5.65987539428e-15  6.00868948512e-15  6.56184741363e-15  5.57324015934e-15  5.410419889e-15  4.42100504276e-15  4.29274458189e-15  5.25057804528e-15  5.89563493621e-15  4.54496672328e-15  4.90127250883e-15  5.25027359797e-15  5.00691150552e-15  6.28679029438e-15  5.74813789296e-15  6.71332944195e-15  7.1619474394e-15  6.97611729198e-15  6.15912548632e-15  6.37196208751e-15  7.1407782634e-15  6.8708063021e-15  7.67804476496e-15  7.212806199e-15  6.98966758628e-15  6.28306642199e-15  8.03496859261e-15  7.78402658738e-15  7.89586469999e-15  7.0940853113e-15  7.83687930212e-15  7.60074791641e-15  8.62832553438e-15  9.4018106886e-15  8.95041318684e-15  9.43646005438e-15  1.15226203988e-14  1.22615812069e-14  1.28868297376e-14  1.47250805273e-14  1.60338054162e-14  1.71431043707e-14  2.02890003648e-14  2.28236918741e-14  2.73295481826e-14  3.13869768426e-14  3.7451573432e-14  4.52102838829e-14  5.50234172768e-14  6.69919767598e-14  8.84315455784e-14  1.1825264279e-13
 1.183278092e-13  1.73068440176e-13  3.18250569177e-13  9.08296327316e-13  3.18177888694e-13  1.73219936444e-13  1.18289483577e-13  8.81215721369e-14  6.75788064238e-14  5.46285626313e-14  4.50794943903e-14  3.79433395765e-14  3.17689978207e-14  2.76875957689e-14  2.38831556171e-14  2.04466534886e-14  1.79723582652e-14  1.63036442423e-14  1.54638073547e-14  1.38482222325e-14  1.27025123158e-14  1.13003172826e-14  1.01671757941e-14  1.03142720357e-14  1.02261567148e-14  9.84107765869e-15  9.06418249139e-15  8.1174543683e-15  8.09235020243e-15  8.09522687014e-15  8.06517408437e-15  7.18942271201e-15  6.16541067298e-15  6.86041848582e-15  6.83167937001e-15  6.52818783542e-15  6.29177285032e-15  6.32017701573e-15  6.97845244297e-15  7.17241381062e-15  6.04355913395e-15  6.44880991246e-15  6.98190802892e-15  6.06075552542e-15  6.08756756201e-15  5.8150348294e-15  5.38580256905e-15  6.0961899608e-15  5.53173366438e-15  5.50248253807e-15  6.56993235524e-15  5.4054597757e-15  5.43288130904e-15  5.08062669253e-15  5.21766890984e-15  5.3120387786e-15  5.12182891564e-15  5.62177832805e-15  5.98141393981e-15  6.01411492088e-15  6.64747722043e-15  6.170827932e-15  5.85326674283e-15  4.88412762212e-15  4.28546642194e-15  4.60036455985e-15  4.8679252709e-15  5.92229908986e-15  5.57396124393e-15  5.33868559208e-15  5.58413089272e-15  5.05816681137e-15  5.24602285588e-15  5.33641483083e-15  5.30995599646e-15  5.77869398687e-15  5.9587837206e-15  5.7378287682e-15  4.29054880682e-15  5.6323056184e-15  5.94245888551e-15  5.88338167554e-15  5.56499308167e-15  6.43221643006e-15  6.31166586397e-15  6.44386210009e-15  6.25198658998e-15  6.76871618341e-15  7.36316379488e-15  7.82248469634e-15  7.14034522287e-15  7.75666622792e-15  6.98138335928e-15  6.27178413008e-15  7.96675849392e-15  7.85755558041e-15  7.78662264674e-15  7.34329245704e-15  8.09372102376e-15  7.96727520961e-15  7.90708219055e-15  8.37499319592e-15  9.27350507706e-15  9.65455898032e-15  1.14090734171e-14  1.10974328268e-14  1.28198063793e-14  1.41547511121e-14  1.45164861878e-14  1.62683250749e-14  1.85167470961e-14  2.10488467256e-14  2.31783862643e-14  2.7018876149e-14  3.20441699277e-14  3.76253549589e-14  4.48023363818e-14  5.50578534593e-14  6.80756165816e-14  8.83868889184e-14
 8.7782704125e-14  1.17722302203e-13  1.73267599461e-13  3.18177888694e-13  9.05482432522e-13  3.18524806405e-13  1.73709545128e-13  1.16704434402e-13  8.69302039753e-14  6.76819450074e-14  5.50644599274e-14  4.59986428646e-14  3.78318399657e-14  3.21805206996e-14  2.7061456703e-14  2.32768815538e-14  2.04332381402e-14  1.92184625276e-14  1.71859283912e-14  1.48666704953e-14  1.41581801881e-14  1.25731051961e-14  1.24693363932e-14  1.14117570259e-14  1.01514586101e-14  1.02557407201e-14  9.32433452308e-15  8.13565597168e-15  8.51233026394e-15  7.59450804796e-15  7.15128570722e-15  6.27847503014e-15  6.99184843871e-15  7.27203548327e-15  8.00736702537e-15  6.68961393935e-15  5.7791933193e-15  4.98520067341e-15  5.8372277467e-15  7.58270906119e-15  6.6963526871e-15  6.16637949242e-15  6.69706533781e-15  6.09793462186e-15  6.28728702076e-15  6.49060428728e-15  6.44045796306e-15  6.54886241822e-15  5.48907824871e-15  5.19268746584e-15  6.43754717108e-15  7.10749871442e-15  5.70934141571e-15  6.20316767426e-15  6.4237204515e-15  6.79443814542e-15  5.77664898716e-15  4.94993133406e-15  5.6205621344e-15  5.02767942415e-15  6.17724882864e-15  5.92742267066e-15  5.52557584056e-15  4.39319588377e-15  4.32313921016e-15  4.72277248477e-15  5.12861716836e-15  5.36744739986e-15  5.42436339982e-15  4.92176623332e-15  4.55204805884e-15  5.28511278877e-15  5.46781384978e-15  5.7839057781e-15  5.46567114572e-15  5.3623640962e-15  5.74378981113e-15  5.71935734625e-15  5.30228041962e-15  5.30438436949e-15  4.31622136625e-15  6.21112962561e-15  6.26341955813e-15  7.28358303103e-15  6.90348640957e-15  6.1932393046e-15  6.0222572113e-15  7.07638389958e-15  7.04231054515e-15  7.12153280216e-15  6.3857270631e-15  6.97868440291e-15  6.98610022631e-15  5.58465334486e-15  6.43466420814e-15  6.53403368021e-15  6.15696546908e-15  6.89897341741e-15  7.26938669944e-15  8.11097202183e-15  8.50963465004e-15  8.10352597051e-15  8.63048714747e-15  9.73097022383e-15  1.03520175503e-14  1.00333312488e-14  1.02463025067e-14  1.22214094088e-14  1.31620798412e-14  1.52227876763e-14  1.59107617905e-14  1.80601867308e-14  2.04724546525e-14  2.379834284e-14  2.74978304039e-14  3.22166691451e-14  3.72713270217e-14  4.48056045437e-14  5.50832212797e-14  6.95454458424e-14
 6.89539750505e-14  8.74724906238e-14  1.17823688717e-13  1.73219936444e-13  3.18524806405e-13  9.0625404148e-13  3.19287568562e-13  1.73524528516e-13  1.17302062333e-13  8.6570350207e-14  6.81768829137e-14  5.56891206274e-14  4.57744707506e-14  3.62999045961e-14  3.13954216134e-14  2.7448224277e-14  2.39734355098e-14  2.13672442153e-14  1.88486801897e-14  1.6179905813e-14  1.47701612828e-14  1.26466597471e-14  1.21916571077e-14  1.21849758402e-14  1.03314748626e-14  1.07637739818e-14  9.7786600471e-15  9.2687840485e-15  9.39950046136e-15  9.35366880652e-15  8.92041974466e-15  6.76719897552e-15  7.24254684726e-15  7.64681736801e-15  8.69782233243e-15  6.78943663731e-15  5.55277789094e-15  4.97487751889e-15  6.83795473695e-15  6.84060417707e-15  6.68209760466e-15  6.05966321463e-15  6.76689639591e-15  6.21027726527e-15  5.52852032024e-15  6.20706920431e-15  6.78668202077e-15  6.3387102477e-15  6.12816529511e-15  5.0462912963e-15  4.99556885886e-15  6.18636890043e-15  5.73512756382e-15  6.81489210959e-15  6.10878933662e-15  5.05453996565e-15  5.26347672048e-15  5.91560330897e-15  5.89284720062e-15  5.28369236979e-15  4.62973673166e-15  5.19043441471e-15  5.23418397359e-15  5.35607436147e-15  5.21595073558e-15  4.98454519711e-15  5.22165383561e-15  4.77324801248e-15  6.11241934187e-15  5.80066265827e-15  6.15062266902e-15  6.12064604123e-15  6.39028463258e-15  6.70402594511e-15  5.8179836547e-15  6.33786849895e-15  6.39864190586e-15  6.46349968526e-15  5.34394347008e-15  5.56518702114e-15  5.01822528884e-15  5.87172805708e-15  6.09861754585e-15  6.43286876097e-15  5.97058216372e-15  5.71679797974e-15  4.61082384199e-15  5.54729318553e-15  5.78259347604e-15  6.30544915854e-15  5.68421642479e-15  6.65425633857e-15  6.56535087509e-15  5.79601723482e-15  6.77064723081e-15  7.71964174078e-15  7.38247608482e-15  7.66339849857e-15  8.31067276084e-15  8.18108008985e-15  8.52677896564e-15  9.10615143373e-15  8.59257308807e-15  8.73495874097e-15  1.00409156594e-14  9.5201253151e-15  9.98502517206e-15  1.01454365644e-14  1.1490409669e-14  1.30541478881e-14  1.52863404041e-14  1.67445530975e-14  1.86027943097e-14  2.05854254146e-14  2.44515270547e-14  2.76386280515e-14  3.18888412842e-14  3.76136853566e-14  4.51550026344e-14  5.6362463777e-14
 5.49765210537e-14  6.90098084308e-14  8.86637024462e-14  1.18289483577e-13  1.73709545128e-13  3.19287568562e-13  9.09041422044e-13  3.19079090755e-13  1.7348680418e-13  1.17819584669e-13  8.72388945341e-14  6.86547231917e-14  5.59695139718e-14  4.47380951325e-14  3.85672884729e-14  3.27569746581e-14  2.74953532939e-14  2.41491314513e-14  2.06779231091e-14  1.89450810635e-14  1.7530934474e-14  1.53519173977e-14  1.40480656747e-14  1.36872140261e-14  1.1461762462e-14  1.12520959756e-14  1.12283261713e-14  9.52601227703e-15  9.02555528912e-15  9.26469282162e-15  8.66250655398e-15  7.5796620177e-15  6.53961259295e-15  6.67477352882e-15  6.54158846408e-15  6.3146571087e-15  6.45073268001e-15  5.82321062437e-15  6.0390538143e-15  6.98067821087e-15  6.37315992417e-15  6.64202824797e-15  6.71248565604e-15  6.0109275354e-15  6.12436506345e-15  7.74119113382e-15  6.86011594944e-15  6.34124740583e-15  6.23218392317e-15  5.09476329793e-15  6.15413006671e-15  5.30967879599e-15  5.0692387392e-15  5.44850951498e-15  6.31424120467e-15  5.96238158897e-15  5.47579683023e-15  6.69815294217e-15  6.74227851718e-15  6.6458039627e-15  5.58570138372e-15  5.87211051961e-15  5.56807151928e-15  6.03046667968e-15  4.70709810602e-15  4.91282748216e-15  4.96927790814e-15  4.70713587813e-15  5.08956949001e-15  5.71059268091e-15  5.71097277473e-15  5.19675470295e-15  4.7017999903e-15  5.83468971618e-15  4.30390134504e-15  5.66130535641e-15  5.93068521464e-15  5.61135306505e-15  5.4251870276e-15  5.05143232945e-15  5.30590343542e-15  5.97517337003e-15  4.90849281124e-15  5.40945240382e-15  5.63790902152e-15  6.69826856377e-15  5.03360137252e-15  6.09383091091e-15  6.60103437211e-15  6.17975550922e-15  6.73081412974e-15  6.5541091622e-15  6.33945728677e-15  5.93286822301e-15  5.8776734244e-15  6.75310399807e-15  6.48012365527e-15  7.27290200842e-15  7.82440900671e-15  7.22813681371e-15  7.92915357679e-15  8.72660638093e-15  8.11586946288e-15  8.30243625868e-15  8.43237627192e-15  9.12352386083e-15  9.96098786577e-15  1.04434198021e-14  1.14861909706e-14  1.27149809411e-14  1.29051418555e-14  1.40714818054e-14  1.63860231224e-14  1.8018820374e-14  1.9627616845e-14  2.31550042493e-14  2.72743021654e-14  3.23385158513e-14  3.7757902509e-14  4.50945666373e-14
 4.49398852816e-14  5.49423299433e-14  6.90056010499e-14  8.81215721369e-14  1.16704434402e-13  1.73524528516e-13  3.19079090755e-13  9.10237627259e-13  3.19416194487e-13  1.74058832922e-13  1.17295849022e-13  8.66374354894e-14  6.86468159891e-14  5.46813887362e-14  4.48813247354e-14  3.79221804028e-14  3.20676774221e-14  2.7654724042e-14  2.32920650494e-14  2.06357378011e-14  1.88446316694e-14  1.73698261298e-14  1.61073636167e-14  1.49800977297e-14  1.30984929321e-14  1.25297628972e-14  1.06037488196e-14  9.22359666194e-15  9.89033862367e-15  9.24398997347e-15  8.20804702472e-15  8.51793496162e-15  8.67737743425e-15  8.05478202536e-15  7.3729463427e-15  6.52012008092e-15  6.78616512811e-15  6.524085614e-15  6.72680829962e-15  6.91485349787e-15  6.68087168874e-15  6.70829587716e-15  6.08469583257e-15  6.29062594391e-15  5.87460612449e-15  7.16712534727e-15  6.00810224934e-15  6.62335493349e-15  5.74958327475e-15  5.43797810683e-15  6.48396305497e-15  5.29547708511e-15  6.44361432185e-15  7.17709389863e-15  6.93210391585e-15  6.56141759098e-15  6.97015193091e-15  6.83623988223e-15  6.92179563779e-15  6.20528945069e-15  6.09540960286e-15  6.15658456778e-15  5.77972666529e-15  6.77477760313e-15  5.99996582934e-15  6.15813507643e-15  4.76822947208e-15  5.6335940278e-15  5.27263319335e-15  6.17840650069e-15  5.88617666142e-15  5.52339642163e-15  4.76255156583e-15  5.48579806258e-15  5.62703818039e-15  5.75355994351e-15  5.44246143758e-15  6.02904600516e-15  5.81403940221e-15  5.95373048229e-15  6.35953456664e-15  6.71092807801e-15  6.28336840363e-15  6.32175040885e-15  5.17611107422e-15  7.08741205606e-15  6.35565630538e-15  5.56261769913e-15  5.60298759794e-15  6.36985354881e-15  6.49480778133e-15  5.86915076021e-15  6.48116403806e-15  6.20209851473e-15  5.32744137753e-15  6.46554511402e-15  6.5020015819e-15  6.91809638089e-15  7.85519096598e-15  8.59838357603e-15  8.07411377982e-15  9.01802475645e-15  9.56684616312e-15  7.19211366138e-15  8.68625514513e-15  9.28468927108e-15  1.020854629e-14  9.49635804025e-15  1.15781671763e-14  1.17334930696e-14  1.22826044533e-14  1.35775131022e-14  1.44608421653e-14  1.61965261822e-14  1.78921490338e-14  2.03818476045e-14  2.38404767327e-14  2.59291419611e-14  3.21627500987e-14  3.87107926156e-14
 3.90556307092e-14  4.56915106181e-14  5.53921539737e-14  6.75788064238e-14  8.69302039753e-14  1.17302062333e-13  1.7348680418e-13  3.19416194487e-13  9.05903855745e-13  3.18441208472e-13  1.72494343625e-13  1.16281127764e-13  8.78906511006e-14  6.78191312856e-14  5.50813072222e-14  4.56086110335e-14  3.81120470105e-14  3.28011310404e-14  2.90477421876e-14  2.36553497388e-14  2.10972741225e-14  1.90616442652e-14  1.78886241091e-14  1.64069252939e-14  1.46304839667e-14  1.3614266403e-14  1.16463506379e-14  1.04615268935e-14  1.05827450558e-14  9.6801878261e-15  8.79555772221e-15  8.64807678191e-15  8.49496454085e-15  7.92271428517e-15  7.05422599493e-15  6.9572507144e-15  6.92493429763e-15  6.73682364101e-15  7.22171529138e-15  6.85721958649e-15  7.29671226957e-15  6.38818097686e-15  6.79140575682e-15  7.05962616289e-15  5.56292937071e-15  7.24118520219e-15  6.79890535817e-15  6.25854999121e-15  5.90506015683e-15  5.95046231459e-15  4.67780502584e-15  4.71176133201e-15  5.55393920195e-15  6.06087974287e-15  6.27756020715e-15  5.754831663e-15  5.89089692728e-15  5.21129683315e-15  5.6041852821e-15  5.62990568756e-15  5.44683335279e-15  6.35924843441e-15  5.61801335492e-15  6.0614594059e-15  6.37067954962e-15  6.85518297707e-15  6.1997286036e-15  5.29099072294e-15  5.85013407866e-15  6.08128167874e-15  5.88136468631e-15  5.05922631497e-15  4.75678307666e-15  6.28048043466e-15  5.69538205555e-15  5.55464458819e-15  5.1109871076e-15  6.82766473915e-15  5.72588654702e-15  6.11023558142e-15  5.6876914502e-15  7.57797483544e-15  6.01825185334e-15  6.40584515499e-15  4.9886377471e-15  5.9553707049e-15  6.29231170211e-15  6.2614662629e-15  5.42162719995e-15  7.0515146796e-15  6.10950302527e-15  5.67653356147e-15  5.79611567939e-15  6.775230141e-15  5.51844564119e-15  5.6921496083e-15  6.74685341698e-15  7.38261251429e-15  7.34980118101e-15  7.12532827726e-15  7.4869173993e-15  8.06940170735e-15  7.69620181679e-15  7.69268780603e-15  7.9004829855e-15  7.98075027994e-15  1.02121751857e-14  9.13772490506e-15  9.89712643202e-15  1.08269723151e-14  1.21928870553e-14  1.28203081294e-14  1.37174353162e-14  1.44184297069e-14  1.58855468501e-14  1.81723298291e-14  2.07611671652e-14  2.29120432117e-14  2.67558892919e-14  3.30742728285e-14
 3.32685912442e-14  3.80768983199e-14  4.4982838818e-14  5.46285626313e-14  6.76819450074e-14  8.6570350207e-14  1.17819584669e-13  1.74058832922e-13  3.18441208472e-13  9.09499081432e-13  3.18813493193e-13  1.71658884988e-13  1.17536143718e-13  8.76249986524e-14  6.96782759161e-14  5.55264676487e-14  4.48526079452e-14  3.81741920238e-14  3.33562463139e-14  2.79594669827e-14  2.49791999223e-14  2.1848048123e-14  1.86979132022e-14  1.72879492949e-14  1.63590646294e-14  1.50080376699e-14  1.27710649073e-14  1.11472251408e-14  1.10338602909e-14  1.03431122506e-14  1.01649600871e-14  9.82235875308e-15  8.83191889666e-15  8.23989429598e-15  7.34521132442e-15  7.33688270728e-15  7.68169038639e-15  6.99325993101e-15  7.10729714347e-15  6.49877397531e-15  6.31636691771e-15  6.93472526819e-15  5.81506343368e-15  6.10403332882e-15  5.61524074615e-15  6.82668943668e-15  5.74382453794e-15  7.24632369533e-15  6.26329510363e-15  5.90771270568e-15  5.90830572466e-15  5.81401692867e-15  6.05832297968e-15  5.0632723556e-15  6.09623633639e-15  6.33373086232e-15  6.32806123992e-15  5.64573650491e-15  5.96711614882e-15  6.09041270615e-15  5.2840380963e-15  6.64388712105e-15  5.12353662532e-15  5.625239598e-15  6.08826712207e-15  7.11624562095e-15  5.56204271223e-15  5.82506772905e-15  5.77826862344e-15  5.40054520827e-15  6.03281932985e-15  5.31752209737e-15  6.17404776875e-15  6.14118367028e-15  5.99722721241e-15  6.77717657828e-15  5.91496891229e-15  5.77032379114e-15  6.77735827713e-15  6.15067839976e-15  5.09669362399e-15  6.07568303861e-15  4.82421204799e-15  4.98001425769e-15  5.61491004765e-15  5.33458113124e-15  5.10191360534e-15  5.2515726721e-15  6.09001864272e-15  6.51830419652e-15  5.95338727185e-15  6.21490502192e-15  6.05218214429e-15  6.316289508e-15  6.0881961685e-15  5.67482011254e-15  6.33472394902e-15  6.86613155161e-15  6.35314046619e-15  6.36630304765e-15  8.00779134316e-15  7.73945585734e-15  7.9264999862e-15  7.20462032218e-15  8.21828318756e-15  8.03588670347e-15  9.47901240018e-15  9.56283556658e-15  9.48679259987e-15  1.10668442506e-14  1.10648608901e-14  1.23571211569e-14  1.33740542925e-14  1.38852620584e-14  1.40994784296e-14  1.60121055363e-14  1.8922210559e-14  2.02994876103e-14  2.41094983473e-14  2.82472484442e-14
 2.82876929629e-14  3.20830863787e-14  3.83938828942e-14  4.50794943903e-14  5.50644599274e-14  6.81768829137e-14  8.72388945341e-14  1.17295849022e-13  1.72494343625e-13  3.18813493193e-13  9.1004879224e-13  3.18485927493e-13  1.73789540878e-13  1.17377325699e-13  8.77808466454e-14  6.87860521989e-14  5.49068325083e-14  4.49811357527e-14  3.87674367084e-14  3.26713733359e-14  2.72282078124e-14  2.54551902357e-14  2.23615962379e-14  1.85699507946e-14  1.69571866637e-14  1.54390676593e-14  1.36785440529e-14  1.24202240538e-14  1.16591935313e-14  1.06882497515e-14  1.03449203971e-14  9.72930959109e-15  9.01937249472e-15  9.04971592925e-15  8.19749306483e-15  8.17534617517e-15  7.9001525308e-15  8.14455021957e-15  8.10173692102e-15  8.06067984761e-15  7.73936186092e-15  7.14547940895e-15  7.17365327053e-15  6.79124154097e-15  7.18573503064e-15  6.26727109245e-15  6.41003790455e-15  6.00079155173e-15  6.134351587e-15  6.02218160413e-15  5.74051634736e-15  5.01850303021e-15  5.61112883138e-15  5.19983316441e-15  6.15004111324e-15  5.88550263373e-15  6.1793286197e-15  6.02312162838e-15  6.28099262004e-15  6.06201493604e-15  5.74656382309e-15  6.11660563304e-15  6.69576128266e-15  5.90531720985e-15  5.63640901256e-15  5.38036733813e-15  4.94873999339e-15  5.40415131227e-15  5.18578336908e-15  5.37571122808e-15  4.12318430387e-15  5.05290167011e-15  5.70213819875e-15  5.28438051188e-15  6.99065719537e-15  6.38579011144e-15  5.40069075538e-15  6.4368505102e-15  5.86946596591e-15  5.47248610703e-15  5.27976047557e-15  6.27062752242e-15  5.56014913716e-15  5.51579591804e-15  4.39247985284e-15  4.69426386381e-15  4.51356602496e-15  4.97731191476e-15  5.56569510021e-15  6.14883949923e-15  6.30922478004e-15  6.72455871092e-15  7.14413153015e-15  5.89561978427e-15  6.15452957672e-15  5.21884054606e-15  4.50255784569e-15  6.18476749036e-15  6.12737979345e-15  7.13084047082e-15  6.8237945048e-15  7.56046037728e-15  7.26904122243e-15  6.83687867344e-15  7.21761849164e-15  7.34238682994e-15  7.07711476406e-15  8.17885428404e-15  8.28649007328e-15  9.42240113246e-15  1.08775303253e-14  1.20748152089e-14  1.31781009712e-14  1.35180528171e-14  1.3972559837e-14  1.57882256676e-14  1.73402748727e-14  1.85601869649e-14  2.1504141904e-14  2.45273217296e-14
 2.41213915184e-14  2.77129337964e-14  3.23652284057e-14  3.79433395765e-14  4.59986428646e-14  5.56891206274e-14  6.86547231917e-14  8.66374354894e-14  1.16281127764e-13  1.71658884988e-13  3.18485927493e-13  9.07979751197e-13  3.18479873678e-13  1.73052752722e-13  1.17318168178e-13  8.80082451476e-14  6.72596671834e-14  5.55931530591e-14  4.50610359341e-14  3.74418978851e-14  3.20170561608e-14  2.8711657452e-14  2.48877481203e-14  2.1157907702e-14  1.91480782692e-14  1.73949029975e-14  1.53086185701e-14  1.41398754331e-14  1.28566927637e-14  1.17185969354e-14  1.09078631142e-14  1.02202054058e-14  9.78462645119e-15  9.20149848044e-15  9.19212255618e-15  8.3407288706e-15  7.84980754585e-15  7.74802128473e-15  7.98786600053e-15  8.63550858819e-15  6.65922613039e-15  6.76111889003e-15  6.14937455575e-15  7.00265522455e-15  6.38836132804e-15  6.07673053301e-15  6.26023872739e-15  6.49892789075e-15  6.46447165939e-15  7.15630412145e-15  6.51806208451e-15  5.66460625102e-15  6.51017718575e-15  5.51135388921e-15  5.10742683849e-15  6.03602017732e-15  6.156182794e-15  5.88637793923e-15  6.03567876633e-15  5.62561501707e-15  5.69901862306e-15  5.83697849851e-15  7.08673180754e-15  6.54849100764e-15  6.50842637113e-15  5.62566730241e-15  5.29131016432e-15  4.90502373413e-15  6.10318803902e-15  6.01464181667e-15  5.56976201265e-15  5.18138811649e-15  5.801162377e-15  5.62962284287e-15  6.98858518232e-15  6.06559801896e-15  6.36415283201e-15  6.54198121194e-15  6.11462053891e-15  4.78863615657e-15  4.70365239792e-15  5.50768432357e-15  5.64616998611e-15  5.50185170095e-15  5.40795052031e-15  5.37017489672e-15  4.89338676813e-15  4.80858447271e-15  5.2217371886e-15  5.04255880734e-15  5.31877702193e-15  6.13412017898e-15  5.76637365492e-15  6.03093149797e-15  5.90588695859e-15  5.54428505918e-15  6.00459324024e-15  6.75339765876e-15  7.27442021751e-15  7.80382607219e-15  6.59232754801e-15  6.55069252786e-15  6.97323383196e-15  6.14393310357e-15  6.79406560036e-15  6.49642736964e-15  7.62587425806e-15  8.86005531337e-15  8.23723925881e-15  9.62195319864e-15  1.04265260921e-14  1.09919188639e-14  1.17586450673e-14  1.18100519699e-14  1.39664893656e-14  1.31394045391e-14  1.51134043435e-14  1.54116632232e-14  1.82895216947e-14  2.15137055047e-14
 2.30557642055e-14  2.45338737923e-14  2.67409716183e-14  3.17689978207e-14  3.78318399657e-14  4.57744707506e-14  5.59695139718e-14  6.86468159891e-14  8.78906511006e-14  1.17536143718e-13  1.73789540878e-13  3.18479873678e-13  9.06874862568e-13  3.19066201031e-13  1.73774884436e-13  1.1782558215e-13  8.6459789615e-14  6.82162860513e-14  5.55610287448e-14  4.53578932607e-14  3.7123321448e-14  3.23759792716e-14  2.8355839659e-14  2.49900891807e-14  2.11885377074e-14  1.85342553776e-14  1.71259857507e-14  1.46082031104e-14  1.49018710333e-14  1.26494333106e-14  1.16672788044e-14  1.09695778842e-14  1.04293336409e-14  9.52341376951e-15  8.83249530746e-15  8.50661097921e-15  8.00851653312e-15  8.21636918779e-15  8.05717923008e-15  8.70380254312e-15  7.48950757411e-15  6.88034256567e-15  7.39283603545e-15  7.0506233108e-15  7.25180654714e-15  7.25324354045e-15  7.61158930675e-15  6.82321268589e-15  5.96841750624e-15  7.00987459085e-15  6.14990730081e-15  6.38008745189e-15  5.92196915008e-15  5.90680207708e-15  6.01531108501e-15  5.12832383207e-15  6.93473230581e-15  6.01745226601e-15  7.07604910514e-15  4.82812320414e-15  6.46751929601e-15  5.54766984423e-15  6.18669601335e-15  5.6641378631e-15  5.2616507577e-15  4.65465967842e-15  4.70792697055e-15  5.37010462494e-15  5.96808302015e-15  5.48669167461e-15  5.17603085141e-15  5.11781267635e-15  5.3555382287e-15  6.47130056497e-15  6.26530690536e-15  5.97209601558e-15  6.40495922909e-15  6.64778814832e-15  6.50369209166e-15  6.2560674928e-15  6.2700265351e-15  5.9253119189e-15  4.99696398263e-15  5.68038943827e-15  6.19716509085e-15  5.83794660921e-15  4.91920529236e-15  5.57095381658e-15  6.0280853622e-15  6.5447175518e-15  5.82951781445e-15  6.3133775024e-15  6.44284566747e-15  7.04131633479e-15  6.90488904369e-15  5.6447506484e-15  5.65294967215e-15  6.15462994791e-15  6.1260836937e-15  6.53349970481e-15  6.46110532374e-15  6.45711576351e-15  7.18360319145e-15  6.35455904272e-15  7.20827032842e-15  7.89261874603e-15  7.99417928228e-15  8.09780159666e-15  7.68830927727e-15  9.17074415762e-15  9.54321351726e-15  9.42853903423e-15  1.07330942475e-14  1.08857034282e-14  1.25082849132e-14  1.22453899443e-14  1.34098468354e-14  1.44504459471e-14  1.65129581058e-14  1.97550441913e-14
 1.88956955006e-14  2.08576899252e-14  2.28412074237e-14  2.76875957689e-14  3.21805206996e-14  3.62999045961e-14  4.47380951325e-14  5.46813887362e-14  6.78191312856e-14  8.76249986524e-14  1.17377325699e-13  1.73052752722e-13  3.19066201031e-13  9.07544416797e-13  3.18735278413e-13  1.7443819159e-13  1.16418987418e-13  8.69762009907e-14  6.78138266626e-14  5.40690809543e-14  4.41068518614e-14  3.74847454538e-14  3.22089259482e-14  2.77130444726e-14  2.36578695389e-14  2.09803238963e-14  1.923692933e-14  1.6816308406e-14  1.58843220722e-14  1.46982968963e-14  1.30869835686e-14  1.09907982068e-14  1.06969649508e-14  9.22057285234e-15  9.03644514943e-15  8.22713845342e-15  7.97221134039e-15  7.57357529137e-15  8.53698904323e-15  9.27976002364e-15  7.38679919964e-15  6.91912306037e-15  7.16126889613e-15  6.41988506971e-15  6.30267515747e-15  6.34084161248e-15  6.68554171469e-15  6.42033504815e-15  5.64630571635e-15  6.95816288687e-15  6.80610020409e-15  6.34986711133e-15  5.71781541585e-15  5.75775981152e-15  6.01774485176e-15  6.69415206933e-15  6.27145704188e-15  6.71949515929e-15  6.65402826213e-15  6.42869479184e-15  6.13781679608e-15  5.14421808494e-15  4.86865919782e-15  4.79514464399e-15  5.24680713804e-15  4.54220511685e-15  4.80620464227e-15  5.83229307607e-15  5.37376627181e-15  5.70348635198e-15  4.40765736807e-15  5.01200600129e-15  5.8101168681e-15  5.75894899658e-15  5.10292238763e-15  6.40262514094e-15  5.81361252301e-15  6.08694613806e-15  6.10193106513e-15  5.38814767501e-15  5.73844211239e-15  6.53505582252e-15  5.52454906833e-15  6.27388975644e-15  6.8125016173e-15  6.2877352153e-15  5.40202675873e-15  5.19199492791e-15  5.58771722103e-15  6.94138166445e-15  5.24498641213e-15  5.33432775007e-15  5.16550290683e-15  5.44512517761e-15  5.69547145793e-15  4.97963332128e-15  5.67864871191e-15  6.17151621033e-15  6.56854175862e-15  7.44693570316e-15  6.57981035029e-15  5.08996194081e-15  6.29820612293e-15  5.89300977129e-15  6.49682847307e-15  7.30874950556e-15  7.38315041014e-15  7.56922956685e-15  7.66273325409e-15  7.94380815027e-15  8.7418268107e-15  9.0135544606e-15  9.15497326804e-15  9.40216156606e-15  1.08884446419e-14  1.14676684298e-14  1.2213456091e-14  1.30385658934e-14  1.49390431744e-14  1.65431238359e-14
 1.72253020141e-14  1.83610078013e-14  2.01616365603e-14  2.38831556171e-14  2.7061456703e-14  3.13954216134e-14  3.85672884729e-14  4.48813247354e-14  5.50813072222e-14  6.96782759161e-14  8.77808466454e-14  1.17318168178e-13  1.73774884436e-13  3.18735278413e-13  9.06751276593e-13  3.19430786637e-13  1.72457311993e-13  1.16220287066e-13  8.70490981315e-14  6.76840191917e-14  5.44836884205e-14  4.43941596829e-14  3.77691965199e-14  3.2637397452e-14  2.84624751165e-14  2.36329554566e-14  2.19502003374e-14  1.92694383393e-14  1.71076951093e-14  1.56141519479e-14  1.39117773783e-14  1.34106057146e-14  1.1641017404e-14  1.00050297472e-14  1.00200911517e-14  9.39172588115e-15  8.69956536719e-15  7.45676530342e-15  8.8256052248e-15  9.06934271491e-15  6.65742281782e-15  7.20690332605e-15  6.86923252414e-15  6.91940891857e-15  6.44229434374e-15  6.00533906961e-15  6.15198941569e-15  5.76889839778e-15  5.81430043281e-15  7.11839215223e-15  6.8332491298e-15  5.36410381313e-15  6.02322636162e-15  5.04138293595e-15  6.31155903298e-15  5.46577675883e-15  5.57625124591e-15  6.30888422809e-15  5.15952416606e-15  5.68227057633e-15  5.44496735316e-15  4.9727021824e-15  5.7229515178e-15  5.32497027928e-15  5.06692444731e-15  5.30182508671e-15  5.52456371784e-15  5.77046020882e-15  6.58221991576e-15  6.36553642263e-15  5.75193506764e-15  5.5584100747e-15  4.90374176684e-15  4.49623522703e-15  5.16816284576e-15  4.9676798816e-15  6.65444933313e-15  5.8507652119e-15  5.81676486956e-15  5.66498804347e-15  5.49998982239e-15  5.55598321865e-15  5.79451083096e-15  6.43341802205e-15  6.18801827329e-15  5.91514301675e-15  6.17270284047e-15  5.69884546226e-15  6.02422248206e-15  6.94436044603e-15  7.06957882707e-15  6.22696601446e-15  5.85292969298e-15  5.5370734593e-15  5.38708285967e-15  5.02946878918e-15  5.91565832816e-15  5.46732927096e-15  5.7541839939e-15  6.85912904825e-15  6.07205609575e-15  5.87118843196e-15  6.2730500256e-15  7.04367800004e-15  6.5299233565e-15  6.88627898257e-15  7.05527618114e-15  8.60792826702e-15  7.58602089702e-15  7.17619017438e-15  7.61840244579e-15  9.17175471593e-15  9.0202641517e-15  8.7353848469e-15  9.48228243029e-15  9.91752714308e-15  1.0719377645e-14  1.14837957222e-14  1.30276393162e-14  1.47440856348e-14
 1.52386071557e-14  1.70209578771e-14  1.84830572203e-14  2.04466534886e-14  2.32768815538e-14  2.7448224277e-14  3.27569746581e-14  3.79221804028e-14  4.56086110335e-14  5.55264676487e-14  6.87860521989e-14  8.80082451476e-14  1.1782558215e-13  1.7443819159e-13  3.19430786637e-13  9.09322890503e-13  3.18266212504e-13  1.73245274778e-13  1.17530135899e-13  8.74597298915e-14  6.84405566468e-14  5.45793708773e-14  4.55399785057e-14  3.87370034194e-14  3.28898360955e-14  2.7787586474e-14  2.48490417698e-14  2.11636256715e-14  1.91262129814e-14  1.70280375794e-14  1.5723671198e-14  1.33085585045e-14  1.22072860899e-14  1.11790750103e-14  1.10289245446e-14  9.29639456807e-15  9.24699295592e-15  8.03496812645e-15  8.88406859407e-15  9.54300193434e-15  7.88675642628e-15  7.19177851411e-15  8.00370271263e-15  8.15655604442e-15  7.62910878735e-15  6.50122890477e-15  5.57113211545e-15  6.08497162876e-15  6.32547177889e-15  5.73012926774e-15  6.80030451977e-15  5.00695420281e-15  5.76029508794e-15  5.93234867717e-15  6.22219001878e-15  5.97220851038e-15  5.84288390716e-15  5.87393626618e-15  6.19506621772e-15  6.78533809749e-15  5.5632673151e-15  5.83108056097e-15  6.46286400672e-15  6.6179069077e-15  5.3627694104e-15  4.65434236083e-15  5.25557390118e-15  5.22916439541e-15  5.61496956639e-15  5.17032259188e-15  5.41376868729e-15  5.15601074495e-15  4.87352864236e-15  5.37923799123e-15  4.7412434449e-15  5.65067310166e-15  6.43125832466e-15  6.63254596053e-15  7.10834391889e-15  6.54319301299e-15  6.17983528401e-15  6.8854439355e-15  6.61652011318e-15  6.42940498692e-15  6.45992173002e-15  5.95144351574e-15  6.19187076373e-15  5.60824910494e-15  5.35857556845e-15  6.39884514866e-15  6.68222934305e-15  6.26140646355e-15  5.90029301816e-15  5.89271572093e-15  6.13780744651e-15  6.14670671468e-15  6.03859581937e-15  5.94803994108e-15  6.53273215516e-15  6.88634423361e-15  7.02111387535e-15  6.00251730861e-15  7.20063395462e-15  6.59296055242e-15  6.00926673295e-15  6.85445337809e-15  8.2168063742e-15  7.78288991454e-15  6.92541516619e-15  7.91930119413e-15  7.59868710844e-15  8.53755673889e-15  7.50688455215e-15  8.76459260301e-15  8.90631131392e-15  8.26204738711e-15  1.17281182302e-14  1.11463879338e-14  1.19954140527e-14  1.36202255706e-14
 1.40104806122e-14  1.52844319345e-14  1.63084448815e-14  1.79723582652e-14  2.04332381402e-14  2.39734355098e-14  2.74953532939e-14  3.20676774221e-14  3.81120470105e-14  4.48526079452e-14  5.49068325083e-14  6.72596671834e-14  8.6459789615e-14  1.16418987418e-13  1.72457311993e-13  3.18266212504e-13  9.07259623834e-13  3.19018772113e-13  1.72075061514e-13  1.17049310502e-13  8.76166696906e-14  6.81231157258e-14  5.50053671405e-14  4.62616162396e-14  3.91795793171e-14  3.17348112553e-14  2.75690824645e-14  2.38638457793e-14  2.09629508478e-14  1.91542995133e-14  1.63726358103e-14  1.44740881756e-14  1.31892116893e-14  1.20404250376e-14  1.15456046636e-14  1.09256537031e-14  1.07357410327e-14  9.9501985235e-15  9.49127322683e-15  9.7131763382e-15  8.57484503106e-15  8.82350684289e-15  8.25305304093e-15  7.29849661744e-15  7.07562145652e-15  6.8405640604e-15  6.34907703097e-15  6.04138370489e-15  5.3478326897e-15  5.70769189427e-15  5.67930011647e-15  6.01823895792e-15  6.41499437578e-15  5.25120121591e-15  5.71821250826e-15  5.41058947918e-15  6.08228130582e-15  6.2039967882e-15  5.97639468581e-15  5.91047530995e-15  4.98326560979e-15  5.39553310059e-15  6.01583178856e-15  6.68359847404e-15  5.60375710028e-15  6.18607866242e-15  5.4973540535e-15  5.55018614871e-15  5.66045229633e-15  5.72049409848e-15  4.92175681168e-15  5.43028686726e-15  5.99908277167e-15  5.28536520853e-15  5.4669279763e-15  5.02850517556e-15  5.6941409085e-15  6.46139230478e-15  4.91924758386e-15  5.69339559509e-15  5.52353511033e-15  6.15333465674e-15  6.26199861922e-15  6.87499333355e-15  6.52592603935e-15  5.81241040983e-15  6.08581800459e-15  5.58784015919e-15  5.91939705856e-15  6.03044733561e-15  5.83906633806e-15  4.85414217043e-15  5.54543308424e-15  5.83759677438e-15  5.49520554434e-15  5.30032010314e-15  5.91779486062e-15  6.18918518448e-15  5.03285979151e-15  5.89973235836e-15  5.64364142132e-15  6.08124871678e-15  5.60801698021e-15  6.53967019922e-15  5.68381171229e-15  6.70897375199e-15  7.09029825938e-15  6.9257831567e-15  6.65949638867e-15  6.91359552439e-15  7.55382357851e-15  7.20572063413e-15  7.33590428785e-15  9.23797611639e-15  9.33261656109e-15  8.97481178922e-15  9.3532300011e-15  1.05030759038e-14  1.08482066512e-14  1.24356046164e-14
 1.3368446799e-14  1.47452232934e-14  1.55067293804e-14  1.63036442423e-14  1.92184625276e-14  2.13672442153e-14  2.41491314513e-14  2.7654724042e-14  3.28011310404e-14  3.81741920238e-14  4.49811357527e-14  5.55931530591e-14  6.82162860513e-14  8.69762009907e-14  1.16220287066e-13  1.73245274778e-13  3.19018772113e-13  9.09422709465e-13  3.19528342591e-13  1.73752021833e-13  1.17991478787e-13  8.71577487268e-14  6.83137873845e-14  5.48105598421e-14  4.60957986598e-14  3.73047486937e-14  3.16300603672e-14  2.78319090526e-14  2.42956304208e-14  2.09935892687e-14  1.81781060587e-14  1.64374446067e-14  1.41756646578e-14  1.32546719991e-14  1.31613425235e-14  1.21761365431e-14  1.09076138679e-14  9.21963191993e-15  1.01334971092e-14  1.00243024784e-14  9.17457281732e-15  8.38923834349e-15  7.76270451825e-15  7.11551982316e-15  6.3243642254e-15  6.99090514271e-15  6.77850240284e-15  7.19056121573e-15  6.08038458574e-15  5.67148560645e-15  6.01668981737e-15  5.56070034503e-15  6.49613103111e-15  5.58344518777e-15  6.09811970488e-15  5.72647728793e-15  5.79682107178e-15  7.14499243315e-15  6.34138685659e-15  5.70806416732e-15  6.02889303256e-15  6.81666935226e-15  5.28983943352e-15  6.85528949998e-15  6.30359745433e-15  6.44907706001e-15  4.74889241952e-15  5.00857152314e-15  4.80702441561e-15  5.39544566543e-15  5.17435949179e-15  6.18400169398e-15  6.01641031288e-15  5.31518926747e-15  5.90084233746e-15  5.40973093941e-15  6.08018464181e-15  5.84086521123e-15  5.97643068855e-15  6.38382939217e-15  6.31986513406e-15  6.58988051524e-15  6.54177101985e-15  6.10621831412e-15  5.84472871481e-15  5.26406524516e-15  5.09085605243e-15  5.80097184299e-15  5.17769038677e-15  5.30088988579e-15  6.19129325804e-15  5.35925198277e-15  6.22589112634e-15  6.16733489653e-15  6.35430635168e-15  5.58717658488e-15  5.94229609355e-15  5.73289958775e-15  5.58139265104e-15  5.74293820241e-15  5.86694523289e-15  5.78241321263e-15  5.53452949354e-15  5.55638638972e-15  5.39427226829e-15  5.96024331121e-15  7.53542415971e-15  6.03007233926e-15  5.38188241111e-15  6.8872403423e-15  6.67767185445e-15  7.7221024295e-15  7.9387857544e-15  8.32088369864e-15  8.8619081441e-15  9.09075037481e-15  9.64015814998e-15  9.41597998738e-15  1.00600793055e-14  1.22405420526e-14
 1.17047771566e-14  1.31718865137e-14  1.34788632899e-14  1.54638073547e-14  1.71859283912e-14  1.88486801897e-14  2.06779231091e-14  2.32920650494e-14  2.90477421876e-14  3.33562463139e-14  3.87674367084e-14  4.50610359341e-14  5.55610287448e-14  6.78138266626e-14  8.70490981315e-14  1.17530135899e-13  1.72075061514e-13  3.19528342591e-13  9.11698939857e-13  3.19673661216e-13  1.73995020596e-13  1.1684094835e-13  8.7922403357e-14  6.75967266793e-14  5.42030280137e-14  4.46110035428e-14  3.76886399082e-14  3.2947682528e-14  2.804252703e-14  2.42180570836e-14  2.06009054554e-14  1.77852273703e-14  1.70352523619e-14  1.55182505124e-14  1.41597665048e-14  1.2579771463e-14  1.1978705715e-14  1.05105407309e-14  1.04683031983e-14  1.05751251893e-14  9.60505049964e-15  8.71073315277e-15  7.70691488556e-15  7.1844154029e-15  7.34605480096e-15  8.05657532771e-15  7.43858078261e-15  8.22497635192e-15  7.10297338312e-15  6.47558555459e-15  6.96700372461e-15  7.26514656528e-15  7.11095488516e-15  6.75629900946e-15  6.53501622457e-15  5.85161130213e-15  5.70609527382e-15  6.12060955248e-15  6.00858439214e-15  5.34990230519e-15  4.75554143972e-15  5.74280821298e-15  6.20402421307e-15  6.27050014713e-15  5.58656954445e-15  5.29048750216e-15  5.20563043169e-15  5.17242167173e-15  6.1877991527e-15  5.14014623786e-15  5.80681760644e-15  5.94356792656e-15  5.79431075876e-15  5.7136829759e-15  5.8626170483e-15  4.96801668458e-15  5.99536701171e-15  6.56725858877e-15  6.2107984679e-15  5.45218088599e-15  5.52429991021e-15  5.8004641375e-15  5.79720279199e-15  5.3455943467e-15  5.01465553466e-15  4.89005118421e-15  6.07910210084e-15  5.6922287037e-15  5.24631486895e-15  5.97547148902e-15  6.48524661362e-15  5.37355047161e-15  6.83223538281e-15  5.7600365448e-15  5.3604167327e-15  5.09714969765e-15  5.92431735662e-15  6.13060209142e-15  5.61748768922e-15  5.80285191591e-15  6.73007759194e-15  6.17060946829e-15  6.87106825888e-15  6.90670959172e-15  6.62595584849e-15  6.48122447598e-15  6.93491026865e-15  6.35699960834e-15  6.29344465482e-15  6.29167366737e-15  6.91517589139e-15  7.56856067636e-15  7.76113247262e-15  8.44392565e-15  8.01545369934e-15  8.44563088287e-15  8.58021591548e-15  9.3877505803e-15  1.02258630179e-14  1.0590411157e-14
 1.0921991944e-14  1.13872569183e-14  1.29686270072e-14  1.38482222325e-14  1.48666704953e-14  1.6179905813e-14  1.89450810635e-14  2.06357378011e-14  2.36553497388e-14  2.79594669827e-14  3.26713733359e-14  3.74418978851e-14  4.53578932607e-14  5.40690809543e-14  6.76840191917e-14  8.74597298915e-14  1.17049310502e-13  1.73752021833e-13  3.19673661216e-13  9.05574411898e-13  3.17535099572e-13  1.73377906557e-13  1.17755751121e-13  8.71670801555e-14  6.88098150989e-14  5.49729647154e-14  4.44353624996e-14  3.7793812328e-14  3.22507451471e-14  2.76408055196e-14  2.42620998775e-14  2.14802799087e-14  1.89599157055e-14  1.6867664972e-14  1.60382821721e-14  1.47457370694e-14  1.29010652911e-14  1.20860131971e-14  1.06940432176e-14  1.04586050841e-14  9.82494781028e-15  9.64412606242e-15  9.51217435694e-15  8.67562413111e-15  7.65843678378e-15  7.19904112651e-15  6.99315851252e-15  6.84635451279e-15  6.09372073702e-15  6.67870607131e-15  6.56592084455e-15  6.77735952289e-15  6.9715042195e-15  6.3817866904e-15  6.9601204684e-15  6.79009092186e-15  5.17475221901e-15  6.02010324254e-15  5.197977214e-15  4.96315271057e-15  5.82689083896e-15  5.74854254717e-15  5.21717943953e-15  5.70528593205e-15  5.77987354302e-15  6.69229778281e-15  6.19147601773e-15  5.63733314701e-15  4.95689620044e-15  4.50994270666e-15  4.35928766133e-15  5.61004769086e-15  3.78179214659e-15  5.04670387869e-15  6.00440359294e-15  5.04635808937e-15  5.61498458663e-15  6.1412743414e-15  5.78264764434e-15  4.98995890489e-15  5.47738952901e-15  6.484230605e-15  5.77668317418e-15  5.11534782272e-15  5.57179844478e-15  5.02822442823e-15  6.09979702303e-15  5.31731453398e-15  5.82706397145e-15  6.39364942147e-15  6.24892188994e-15  5.62262766584e-15  6.4777021203e-15  4.78079554015e-15  5.98787479649e-15  5.16171883418e-15  5.20516376813e-15  5.9705174415e-15  6.31831917405e-15  6.65930791337e-15  6.29205882263e-15  6.5091912396e-15  6.91212828056e-15  6.68385048403e-15  6.16444179291e-15  6.71806694612e-15  7.07248426742e-15  6.64903801025e-15  5.97187529196e-15  6.70268878542e-15  7.59128927569e-15  7.43847570968e-15  6.60773749561e-15  6.92133634069e-15  8.36784487995e-15  8.03058246163e-15  8.10758333545e-15  9.27902528231e-15  9.88343796241e-15  1.01686964522e-14
 9.59487034189e-15  1.18096163495e-14  1.21483032897e-14  1.27025123158e-14  1.41581801881e-14  1.47701612828e-14  1.7530934474e-14  1.88446316694e-14  2.10972741225e-14  2.49791999223e-14  2.72282078124e-14  3.20170561608e-14  3.7123321448e-14  4.41068518614e-14  5.44836884205e-14  6.84405566468e-14  8.76166696906e-14  1.17991478787e-13  1.73995020596e-13  3.17535099572e-13  9.06740601155e-13  3.19377769062e-13  1.73870297646e-13  1.17697027707e-13  8.72165906297e-14  6.78261982964e-14  5.49559723334e-14  4.63176734765e-14  3.79821610541e-14  3.27154010234e-14  2.76684111559e-14  2.41684633138e-14  2.03587907329e-14  1.85951602794e-14  1.67818038851e-14  1.47591441188e-14  1.35310244431e-14  1.24235013404e-14  1.14346561764e-14  1.15076293099e-14  9.85853416059e-15  9.54235959259e-15  8.49166573256e-15  8.49124307384e-15  7.5695179376e-15  7.54253219582e-15  6.67616971998e-15  7.05343367116e-15  6.6158046591e-15  8.09858374979e-15  7.43248918469e-15  6.91401463485e-15  6.43276877418e-15  6.2168698228e-15  6.50478375602e-15  6.42431312999e-15  5.97086980341e-15  5.74034160092e-15  4.95782338956e-15  4.78317179688e-15  5.12668282054e-15  4.62892318603e-15  4.88153747604e-15  5.63100008722e-15  5.0473843503e-15  5.29193225425e-15  4.72613573334e-15  5.36722078484e-15  4.80090213605e-15  5.1934524586e-15  6.11137690354e-15  6.1477135963e-15  5.77868729567e-15  5.08370197011e-15  5.62656182475e-15  4.8642029702e-15  5.65182448059e-15  6.64874772595e-15  5.88114532007e-15  6.38186504795e-15  6.40236088339e-15  7.24372520662e-15  5.41529997707e-15  6.52292014836e-15  6.4104748388e-15  6.8985786168e-15  6.59289992546e-15  6.02718948852e-15  6.76916043191e-15  6.29998006258e-15  5.47479282109e-15  5.114043365e-15  7.47995890941e-15  6.87417279724e-15  6.40370305924e-15  6.25506038262e-15  6.42512916789e-15  6.80160631913e-15  6.30905435645e-15  6.24627024219e-15  5.93080570555e-15  5.72580757434e-15  6.40541705645e-15  6.36540175179e-15  5.98362426112e-15  6.82534849445e-15  6.73537653792e-15  6.55668059145e-15  5.67448096843e-15  6.51890411697e-15  6.9695447269e-15  6.13825935883e-15  6.23093173349e-15  6.76304580137e-15  7.53519360418e-15  7.64597965902e-15  8.3543337422e-15  8.28013181945e-15  8.81218605958e-15  1.01962304153e-14
 9.66796032393e-15  9.94297078816e-15  1.11463057116e-14  1.13003172826e-14  1.25731051961e-14  1.26466597471e-14  1.53519173977e-14  1.73698261298e-14  1.90616442652e-14  2.1848048123e-14  2.54551902357e-14  2.8711657452e-14  3.23759792716e-14  3.74847454538e-14  4.43941596829e-14  5.45793708773e-14  6.81231157258e-14  8.71577487268e-14  1.1684094835e-13  1.73377906557e-13  3.19377769062e-13  9.0783930363e-13  3.19364296513e-13  1.72671637467e-13  1.17779841088e-13  8.76390732868e-14  6.86902243272e-14  5.58941216336e-14  4.51496285071e-14  3.92676316351e-14  3.33381130965e-14  2.80732976925e-14  2.42793814e-14  2.08593390266e-14  1.86832722975e-14  1.60057851079e-14  1.4526164549e-14  1.30828022788e-14  1.15929554388e-14  1.1290101008e-14  1.02584631221e-14  9.82750762726e-15  8.72673677138e-15  9.54413975489e-15  8.51628065894e-15  9.00217775143e-15  8.41557826541e-15  8.0222598508e-15  7.64930487137e-15  7.11631530329e-15  7.21230611428e-15  7.8082747565e-15  7.40495743873e-15  6.01552689994e-15  6.68371593357e-15  6.25619039025e-15  4.95976217985e-15  6.68235294325e-15  6.63184921332e-15  5.8338907802e-15  6.09695449619e-15  5.20676600699e-15  5.83686863091e-15  6.10365152471e-15  4.92226777354e-15  6.4180741537e-15  5.77158849342e-15  6.3586858945e-15  5.98198800858e-15  5.59654488402e-15  5.81517340905e-15  5.38171571084e-15  6.45397975621e-15  6.1903047716e-15  5.87586894793e-15  5.46781318277e-15  5.48358143203e-15  5.26841703112e-15  4.88317424028e-15  5.79510350118e-15  6.22149176785e-15  6.82320490696e-15  5.96827762487e-15  5.51130145394e-15  6.7220091909e-15  5.25915057215e-15  6.71566072303e-15  5.43942084687e-15  5.79906925202e-15  5.85173765385e-15  5.61148732941e-15  6.12464991622e-15  5.91692468204e-15  4.8987424804e-15  5.06488440125e-15  4.81342066224e-15  5.52930888086e-15  6.84483729273e-15  6.70830019451e-15  6.42826417874e-15  5.48951962695e-15  7.0122207449e-15  6.5147729892e-15  6.40110641559e-15  5.95396833808e-15  5.48029220639e-15  6.23456310412e-15  5.78245512327e-15  5.5120694778e-15  5.58855740094e-15  6.39349335549e-15  6.76494924714e-15  6.81599366618e-15  6.68993595518e-15  7.26779975852e-15  8.87768376165e-15  8.53142812759e-15  8.73369564181e-15  8.73972433058e-15  9.89147081741e-15
 8.97438313414e-15  8.96829221632e-15  1.0310692004e-14  1.01671757941e-14  1.24693363932e-14  1.21916571077e-14  1.40480656747e-14  1.61073636167e-14  1.78886241091e-14  1.86979132022e-14  2.23615962379e-14  2.48877481203e-14  2.8355839659e-14  3.22089259482e-14  3.77691965199e-14  4.55399785057e-14  5.50053671405e-14  6.83137873845e-14  8.7922403357e-14  1.17755751121e-13  1.73870297646e-13  3.19364296513e-13  9.12861674322e-13  3.19100951532e-13  1.74530399097e-13  1.17591485696e-13  8.75508416373e-14  6.85314099986e-14  5.40645349065e-14  4.55564720123e-14  3.75989484674e-14  3.20195820317e-14  2.82909381692e-14  2.40815305974e-14  2.18084021945e-14  1.89460363462e-14  1.55695737069e-14  1.50748174196e-14  1.33500915923e-14  1.25880694544e-14  1.05548487317e-14  1.12994295217e-14  9.09705879426e-15  1.01525334411e-14  8.58306219109e-15  8.36994034008e-15  8.33001083353e-15  8.06481002733e-15  7.60924796141e-15  7.35678339012e-15  6.46349766726e-15  7.25408462269e-15  6.89459557512e-15  5.90966994022e-15  6.41207262605e-15  6.05924964661e-15  6.66726135879e-15  6.50055238089e-15  6.60221338933e-15  6.08979864229e-15  5.95988943339e-15  5.38020521984e-15  6.14043987547e-15  6.08014098171e-15  5.87750639243e-15  6.22686201209e-15  6.58763676877e-15  6.22237386899e-15  5.9273550283e-15  4.89416375549e-15  5.13613495374e-15  5.38165113977e-15  4.43717633587e-15  4.73912512616e-15  5.58512676007e-15  5.72238505369e-15  5.53979249523e-15  6.06241336435e-15  5.28052647496e-15  5.9197402207e-15  5.79755339783e-15  6.5997179774e-15  6.2097020549e-15  5.60013249324e-15  5.94729100378e-15  5.11139550235e-15  5.91782143849e-15  5.61947373056e-15  5.37346720062e-15  6.5211337688e-15  6.18667324116e-15  5.68644157643e-15  5.33699854842e-15  6.40284702666e-15  6.84664486906e-15  6.21862993557e-15  6.67777514197e-15  7.30842354725e-15  7.06864475412e-15  6.52956275126e-15  5.82879649501e-15  5.94250317788e-15  6.01774935411e-15  6.12801515995e-15  5.97455580114e-15  5.34297866127e-15  5.17556816581e-15  5.5112355671e-15  6.50032406148e-15  6.14286175521e-15  6.68964273591e-15  7.48909861039e-15  6.55527152931e-15  6.7794337079e-15  7.42417275746e-15  7.67632605817e-15  8.61612462988e-15  8.17735289942e-15  8.44852274021e-15  9.02594206958e-15
 8.55715897321e-15  8.88602324888e-15  1.00079589774e-14  1.03142720357e-14  1.14117570259e-14  1.21849758402e-14  1.36872140261e-14  1.49800977297e-14  1.64069252939e-14  1.72879492949e-14  1.85699507946e-14  2.1157907702e-14  2.49900891807e-14  2.77130444726e-14  3.2637397452e-14  3.87370034194e-14  4.62616162396e-14  5.48105598421e-14  6.75967266793e-14  8.71670801555e-14  1.17697027707e-13  1.72671637467e-13  3.19100951532e-13  9.05461592632e-13  3.1813543402e-13  1.73018189217e-13  1.16856521372e-13  8.63131343995e-14  6.75084806795e-14  5.5349357123e-14  4.55625986011e-14  3.81249575218e-14  3.21960223971e-14  2.69980037731e-14  2.33460301673e-14  1.98473315963e-14  1.85619032934e-14  1.65795270656e-14  1.45965306979e-14  1.29903037131e-14  1.19431774813e-14  1.10029783761e-14  9.83627388773e-15  1.05487825335e-14  8.742709403e-15  8.63040460681e-15  7.96850881105e-15  7.90693719453e-15  8.4583478617e-15  7.64013980273e-15  7.26797860406e-15  7.04946468852e-15  6.91045397676e-15  6.18488180317e-15  6.94149326424e-15  6.07918983398e-15  5.70990780326e-15  6.27075521397e-15  6.36922035966e-15  6.28205456822e-15  6.39408984481e-15  5.13135814167e-15  6.53456140184e-15  6.15808172587e-15  6.03328063176e-15  6.1647750675e-15  5.72568906855e-15  5.17667126339e-15  5.57273390608e-15  5.18989794049e-15  4.96149720029e-15  5.53210930221e-15  4.78362427748e-15  4.68039796614e-15  6.06990780346e-15  6.09850434933e-15  5.86206303615e-15  6.62304644373e-15  6.15742099168e-15  5.14729176114e-15  5.82765468481e-15  6.2078789842e-15  5.80449846545e-15  4.78769227353e-15  5.96948079179e-15  4.79498721329e-15  4.64601695869e-15  4.73199056922e-15  5.34899207244e-15  6.05332842677e-15  5.38013044045e-15  4.95462627868e-15  5.42690881389e-15  5.31358779201e-15  6.05327940119e-15  5.3567076905e-15  5.80224451824e-15  6.08257610551e-15  6.47673901417e-15  6.53665040144e-15  5.68227019367e-15  6.31049174475e-15  6.3620970252e-15  5.58935287938e-15  5.64049424009e-15  6.42768867056e-15  6.41851079436e-15  5.03506681333e-15  6.32406814327e-15  5.70039585636e-15  6.98883809415e-15  5.99082254617e-15  5.95016777028e-15  6.91179186437e-15  5.99880286944e-15  5.6600158984e-15  6.14656467414e-15  7.38248342574e-15  8.0216109592e-15  7.89893045551e-15
 7.60900273913e-15  8.50823437963e-15  8.73110081085e-15  1.02261567148e-14  1.01514586101e-14  1.03314748626e-14  1.1461762462e-14  1.30984929321e-14  1.46304839667e-14  1.63590646294e-14  1.69571866637e-14  1.91480782692e-14  2.11885377074e-14  2.36578695389e-14  2.84624751165e-14  3.28898360955e-14  3.91795793171e-14  4.60957986598e-14  5.42030280137e-14  6.88098150989e-14  8.72165906297e-14  1.17779841088e-13  1.74530399097e-13  3.1813543402e-13  9.09196308689e-13  3.19581241021e-13  1.74177630885e-13  1.17337601711e-13  8.75049270706e-14  6.83364156605e-14  5.52496092962e-14  4.51788824393e-14  3.77792285825e-14  3.17277162036e-14  2.76229805173e-14  2.33519021955e-14  2.06285142391e-14  1.81029002944e-14  1.6645362092e-14  1.50654668347e-14  1.32961254977e-14  1.26223070144e-14  1.18055886194e-14  1.11886692873e-14  1.08164891091e-14  1.05785640751e-14  9.10400784592e-15  7.98935003713e-15  8.72167096382e-15  7.69393645511e-15  7.73249763566e-15  7.44520276289e-15  6.95917190278e-15  7.13604685405e-15  7.3665170687e-15  6.94359140982e-15  5.40987434348e-15  6.26006890373e-15  7.00723031471e-15  6.52253781597e-15  6.66783136934e-15  5.22184584189e-15  6.21608153226e-15  6.98496306939e-15  6.01178650953e-15  6.00835547173e-15  6.80785089723e-15  5.85819031199e-15  5.58274237221e-15  5.6120374038e-15  5.50142722295e-15  5.12206470862e-15  5.19063807375e-15  5.79418586872e-15  5.93510623771e-15  6.79158893234e-15  6.1370311467e-15  5.14244345877e-15  6.1114606422e-15  5.23602083744e-15  5.78483600727e-15  6.88417398457e-15  7.23766385249e-15  6.67359848228e-15  6.43144856703e-15  6.14637389743e-15  5.92795561364e-15  6.15983843231e-15  6.66505860801e-15  6.58007449875e-15  6.37152405184e-15  4.6848791644e-15  5.41839501313e-15  6.10488424433e-15  5.49927396694e-15  5.47141197407e-15  7.05375338941e-15  5.12738865089e-15  5.82836180751e-15  5.94832976759e-15  4.85038340785e-15  5.64786034258e-15  6.70984774081e-15  6.13264377121e-15  5.4563053394e-15  5.5979144102e-15  6.77750843642e-15  5.53531168973e-15  5.51161730404e-15  5.5262839134e-15  5.92549026996e-15  5.87906332912e-15  5.98715669502e-15  6.57968879792e-15  6.25225509131e-15  5.51568888239e-15  5.4588383892e-15  7.14556779522e-15  7.58676439213e-15  8.19510270775e-15
 7.6646102151e-15  8.12542756682e-15  8.71491583133e-15  9.84107765869e-15  1.02557407201e-14  1.07637739818e-14  1.12520959756e-14  1.25297628972e-14  1.3614266403e-14  1.50080376699e-14  1.54390676593e-14  1.73949029975e-14  1.85342553776e-14  2.09803238963e-14  2.36329554566e-14  2.7787586474e-14  3.17348112553e-14  3.73047486937e-14  4.46110035428e-14  5.49729647154e-14  6.78261982964e-14  8.76390732868e-14  1.17591485696e-13  1.73018189217e-13  3.19581241021e-13  9.10200314416e-13  3.18626344005e-13  1.7388485877e-13  1.17371494406e-13  8.67689137418e-14  6.79280318173e-14  5.4985043897e-14  4.49454252922e-14  3.91395794476e-14  3.28327964417e-14  2.77218371775e-14  2.46918702899e-14  2.11442611693e-14  1.82788826956e-14  1.72151605008e-14  1.52556256633e-14  1.41040343049e-14  1.27118572808e-14  1.18030533619e-14  9.94068005923e-15  1.07021073142e-14  9.66439040671e-15  9.45616299502e-15  8.79997532323e-15  8.27253858479e-15  7.79974994381e-15  7.63750167952e-15  7.68728905044e-15  6.89070904074e-15  7.38220496854e-15  7.39092208765e-15  6.92247428452e-15  6.42553282955e-15  6.2914102785e-15  6.21141266827e-15  6.49802973001e-15  5.37573856615e-15  6.5815539321e-15  7.20857830655e-15  6.65165328104e-15  6.11316050485e-15  5.88912040482e-15  5.0922143162e-15  6.07406721465e-15  5.62931316267e-15  6.87065935048e-15  6.25609068874e-15  4.75815477329e-15  5.12740335035e-15  5.92979452614e-15  6.7018017412e-15  6.2705492439e-15  6.53393233022e-15  6.88983737018e-15  6.27243060558e-15  5.64860480193e-15  6.0654196577e-15  6.75365207177e-15  6.33278786716e-15  5.59898382003e-15  6.93326438416e-15  6.96030760104e-15  6.01331526553e-15  6.49150087463e-15  5.41288711785e-15  5.77682784077e-15  5.20831288333e-15  4.80681050602e-15  5.55124597453e-15  5.45385371543e-15  5.81345690407e-15  6.12784180637e-15  5.49941889498e-15  6.93679627858e-15  5.77495695679e-15  6.42867596377e-15  6.42840964127e-15  6.6132392506e-15  7.05982148425e-15  6.24208815286e-15  5.69935649763e-15  5.79723600105e-15  5.74404417447e-15  6.38998044116e-15  5.2109125037e-15  6.21066547839e-15  6.21374976097e-15  5.92340889008e-15  6.66221508846e-15  6.39615983535e-15  5.57936380422e-15  6.23385999301e-15  7.23197899521e-15  7.83670350962e-15  6.76490274635e-15
 8.19295587147e-15  8.37723247688e-15  8.43102972154e-15  9.06418249139e-15  9.32433452308e-15  9.7786600471e-15  1.12283261713e-14  1.06037488196e-14  1.16463506379e-14  1.27710649073e-14  1.36785440529e-14  1.53086185701e-14  1.71259857507e-14  1.923692933e-14  2.19502003374e-14  2.48490417698e-14  2.75690824645e-14  3.16300603672e-14  3.76886399082e-14  4.44353624996e-14  5.49559723334e-14  6.86902243272e-14  8.75508416373e-14  1.16856521372e-13  1.74177630885e-13  3.18626344005e-13  9.06505610338e-13  3.19009917966e-13  1.72760367271e-13  1.17757558344e-13  8.83263485232e-14  6.8727175266e-14  5.50156814729e-14  4.56815401901e-14  3.91888731032e-14  3.28054925837e-14  2.75565600062e-14  2.39049910781e-14  2.08982464837e-14  1.85210520402e-14  1.82373985363e-14  1.57865845542e-14  1.40919914477e-14  1.28694830399e-14  1.12847472281e-14  1.06088649315e-14  9.77589694201e-15  9.51284387498e-15  9.40918514564e-15  9.15243353551e-15  8.32288254802e-15  7.39007655156e-15  8.33807717924e-15  7.37334535213e-15  8.35038621111e-15  7.2700295902e-15  6.29815883456e-15  5.24729322226e-15  6.48702642904e-15  6.31384835464e-15  6.49272640868e-15  6.52152831405e-15  6.52537405867e-15  6.61671631444e-15  6.04688521796e-15  6.43274565071e-15  4.97265994894e-15  5.92300412425e-15  6.98575223511e-15  5.71803142424e-15  6.92197318368e-15  5.94458021073e-15  5.4969744555e-15  6.29038678556e-15  6.38915294131e-15  6.68403026664e-15  7.02866433462e-15  5.70126274609e-15  5.57940886265e-15  4.67303451026e-15  5.55291026812e-15  6.07481452207e-15  5.52786706579e-15  5.21682480953e-15  6.06244036379e-15  6.9181379152e-15  6.00485828198e-15  6.5953181079e-15  5.32213741766e-15  5.99943445566e-15  4.72035409501e-15  6.01749424026e-15  4.56174082998e-15  4.30423933626e-15  4.81588219935e-15  5.09900167139e-15  4.87052236479e-15  5.6722806707e-15  6.5874512754e-15  6.16417026448e-15  6.78832616634e-15  6.04046834034e-15  5.9318366745e-15  5.92184583527e-15  6.30234343007e-15  5.99146897141e-15  6.48743537535e-15  5.64799029808e-15  6.61480181896e-15  5.81136890266e-15  6.58841224235e-15  6.1841401175e-15  7.02874500341e-15  7.45440713139e-15  6.48344405179e-15  6.39680604479e-15  6.43131633605e-15  6.6731424492e-15  8.07362448091e-15  7.93389762223e-15
 7.1214307618e-15  6.93611994304e-15  6.40372355511e-15  8.1174543683e-15  8.13565597168e-15  9.2687840485e-15  9.52601227703e-15  9.22359666194e-15  1.04615268935e-14  1.11472251408e-14  1.24202240538e-14  1.41398754331e-14  1.46082031104e-14  1.6816308406e-14  1.92694383393e-14  2.11636256715e-14  2.38638457793e-14  2.78319090526e-14  3.2947682528e-14  3.7793812328e-14  4.63176734765e-14  5.58941216336e-14  6.85314099986e-14  8.63131343995e-14  1.17337601711e-13  1.7388485877e-13  3.19009917966e-13  9.10404958744e-13  3.19938006367e-13  1.74250734099e-13  1.16710561279e-13  8.70269311946e-14  6.76224666306e-14  5.45906124023e-14  4.46696957375e-14  3.80743499349e-14  3.14020936205e-14  2.75316655662e-14  2.38328072426e-14  2.04850522243e-14  1.89130466594e-14  1.72444596671e-14  1.46251088351e-14  1.40054465554e-14  1.15173919912e-14  1.07849076398e-14  1.0680486343e-14  9.82299636966e-15  9.43755304153e-15  9.71542078223e-15  8.98156230903e-15  6.9924580988e-15  8.27018797178e-15  8.13036491175e-15  8.11141197419e-15  7.52564215282e-15  7.76933437342e-15  6.19910054465e-15  7.01228249214e-15  6.70740158707e-15  6.23193778948e-15  5.96419627848e-15  6.59687107323e-15  6.64524745993e-15  6.52485775598e-15  6.27432399171e-15  6.18558789099e-15  6.32531613865e-15  5.34140646908e-15  5.59294486731e-15  4.83973882435e-15  5.26107386397e-15  6.24599477208e-15  6.62345718374e-15  6.79333516455e-15  6.06491915144e-15  6.92486514386e-15  7.03114185453e-15  6.19608876207e-15  5.36134770315e-15  6.16372524586e-15  6.01189544195e-15  6.03248303301e-15  4.83567221729e-15  4.66563255122e-15  5.33376905211e-15  5.01133223858e-15  6.76799151332e-15  5.94473785293e-15  5.05499740612e-15  4.66384050028e-15  6.50001674913e-15  5.07540259761e-15  4.57982658612e-15  5.1376988059e-15  5.88625276086e-15  6.45290056437e-15  6.43587407866e-15  7.36519557729e-15  6.62448927284e-15  6.36300924928e-15  6.06560681687e-15  6.60657579798e-15  5.51974575122e-15  4.79764821705e-15  5.56240997795e-15  5.48172966445e-15  5.21976572141e-15  5.56622615788e-15  5.30288891876e-15  6.2906923226e-15  5.41076997192e-15  5.97725594458e-15  6.44254782875e-15  6.06595005715e-15  6.05874068353e-15  6.01606662292e-15  7.26423076396e-15  7.63256175436e-15  7.44197724038e-15
 7.61470991143e-15  7.19829196103e-15  6.86242201476e-15  8.09235020243e-15  8.51233026394e-15  9.39950046136e-15  9.02555528912e-15  9.89033862367e-15  1.05827450558e-14  1.10338602909e-14  1.16591935313e-14  1.28566927637e-14  1.49018710333e-14  1.58843220722e-14  1.71076951093e-14  1.91262129814e-14  2.09629508478e-14  2.42956304208e-14  2.804252703e-14  3.22507451471e-14  3.79821610541e-14  4.51496285071e-14  5.40645349065e-14  6.75084806795e-14  8.75049270706e-14  1.17371494406e-13  1.72760367271e-13  3.19938006367e-13  9.09262278254e-13  3.18602526044e-13  1.72760735554e-13  1.17482037067e-13  8.6610798903e-14  6.81636588627e-14  5.49140706132e-14  4.48099644146e-14  3.72605602269e-14  3.11940212571e-14  2.59919926357e-14  2.34490661159e-14  2.09544504516e-14  1.92999764929e-14  1.64993464542e-14  1.55652667155e-14  1.31250198367e-14  1.25402108511e-14  1.12091099783e-14  1.05701020129e-14  9.93313060713e-15  9.76900969886e-15  8.19565595051e-15  7.59226531977e-15  8.19603088065e-15  6.59999952135e-15  7.78003008355e-15  7.90753764927e-15  8.63863505622e-15  7.59163965258e-15  7.1184308882e-15  7.03001632879e-15  5.91218331436e-15  5.75600982691e-15  4.68856249841e-15  6.03312720641e-15  5.54054965266e-15  6.59674328127e-15  6.86914060097e-15  7.74313162091e-15  5.67558117749e-15  5.19180836598e-15  6.01292243257e-15  5.14178826168e-15  5.76033366935e-15  6.48486563759e-15  6.30334712928e-15  4.53873121579e-15  7.17925621809e-15  6.23037833082e-15  7.80334714504e-15  5.86026394444e-15  6.59154957892e-15  6.71888290194e-15  6.44312476375e-15  5.28333906907e-15  6.43431975422e-15  7.44059213785e-15  5.97088793832e-15  7.25305758723e-15  6.118740963e-15  6.63939164266e-15  5.88045853211e-15  5.9076772234e-15  5.25311357893e-15  5.10303096334e-15  5.44060099577e-15  5.90752503902e-15  6.0041359785e-15  5.46364034774e-15  6.51295084734e-15  5.6165427216e-15  5.41190824719e-15  6.49203232208e-15  6.24596630965e-15  5.74170699209e-15  4.92256877492e-15  5.22202894375e-15  4.94217637018e-15  4.93357463903e-15  6.07794825042e-15  4.58832155948e-15  6.33330016972e-15  5.60242714918e-15  6.23674594592e-15  5.63316594771e-15  5.6534693155e-15  6.18224059762e-15  5.6976360439e-15  6.4237796064e-15  6.96841795263e-15  7.05373412808e-15
 7.14248921552e-15  6.20962454612e-15  7.32875234659e-15  8.09522687014e-15  7.59450804796e-15  9.35366880652e-15  9.26469282162e-15  9.24398997347e-15  9.6801878261e-15  1.03431122506e-14  1.06882497515e-14  1.17185969354e-14  1.26494333106e-14  1.46982968963e-14  1.56141519479e-14  1.70280375794e-14  1.91542995133e-14  2.09935892687e-14  2.42180570836e-14  2.76408055196e-14  3.27154010234e-14  3.92676316351e-14  4.55564720123e-14  5.5349357123e-14  6.83364156605e-14  8.67689137418e-14  1.17757558344e-13  1.74250734099e-13  3.18602526044e-13  9.03446035029e-13  3.16728618651e-13  1.7195647773e-13  1.16406167488e-13  8.63652071858e-14  6.70701321063e-14  5.39632039476e-14  4.49947971698e-14  3.69032633833e-14  3.07022811466e-14  2.63047505413e-14  2.38277945053e-14  2.15110284669e-14  1.86765184007e-14  1.75586840283e-14  1.38890294431e-14  1.29498594631e-14  1.26031980182e-14  1.10950987156e-14  1.09027513423e-14  9.92178886511e-15  9.0588039655e-15  9.15155710594e-15  1.00596784424e-14  7.96012248286e-15  8.53229383323e-15  8.33199803641e-15  8.02146179365e-15  8.33065236659e-15  8.00690514458e-15  7.45009925849e-15  5.36530833291e-15  6.47126416682e-15  5.53466533909e-15  6.24970680683e-15  5.65475185505e-15  6.96791739708e-15  7.50484920831e-15  6.86509968338e-15  6.2576769399e-15  5.40559974356e-15  5.18714594017e-15  5.98009357163e-15  6.65636047855e-15  6.33967422213e-15  5.59052795638e-15  4.74545217695e-15  6.01346844048e-15  6.1772427457e-15  6.23601700674e-15  6.89558630379e-15  7.31244035811e-15  6.79593471478e-15  6.27224502468e-15  4.56082298241e-15  6.42396995378e-15  6.04450347558e-15  6.74352543666e-15  6.03032855914e-15  5.48685584927e-15  6.45146758045e-15  5.89353232155e-15  6.4135980398e-15  6.87037040024e-15  6.90766447892e-15  6.61651722171e-15  5.68982166235e-15  6.2599808152e-15  6.86493646466e-15  5.99197598725e-15  5.77263854324e-15  6.07915299037e-15  6.11839423307e-15  6.4555690435e-15  5.57498738491e-15  5.9695242128e-15  5.40944469102e-15  5.54396125772e-15  4.22795004363e-15  6.07423591097e-15  5.00393224853e-15  5.33542552699e-15  6.4323974459e-15  6.00925070632e-15  5.68048059167e-15  5.87023867968e-15  6.17990255013e-15  6.17178556965e-15  7.24772361463e-15  7.20177728746e-15  7.89018947436e-15
 6.27208515586e-15  5.65098819751e-15  6.02230891291e-15  8.06517408437e-15  7.15128570722e-15  8.92041974466e-15  8.66250655398e-15  8.20804702472e-15  8.79555772221e-15  1.01649600871e-14  1.03449203971e-14  1.09078631142e-14  1.16672788044e-14  1.30869835686e-14  1.39117773783e-14  1.5723671198e-14  1.63726358103e-14  1.81781060587e-14  2.06009054554e-14  2.42620998775e-14  2.76684111559e-14  3.33381130965e-14  3.75989484674e-14  4.55625986011e-14  5.52496092962e-14  6.79280318173e-14  8.83263485232e-14  1.16710561279e-13  1.72760735554e-13  3.16728618651e-13  9.05062326954e-13  3.17649639119e-13  1.72454959314e-13  1.172141125e-13  8.56188750177e-14  6.74772600567e-14  5.46592752448e-14  4.48489934319e-14  3.66897041681e-14  3.15588217259e-14  2.71803448052e-14  2.43863999808e-14  2.12452148412e-14  1.89684079939e-14  1.59914752447e-14  1.54713210258e-14  1.40810400447e-14  1.25742048227e-14  1.22962554984e-14  1.03778263845e-14  1.07762954141e-14  9.55526588831e-15  9.00398008986e-15  7.37144456185e-15  7.89844307186e-15  7.82235765831e-15  7.75003635507e-15  9.07230500744e-15  7.62148088054e-15  6.97881875633e-15  6.24110830147e-15  6.44058735963e-15  6.65191712863e-15  5.9951083692e-15  6.58817300335e-15  6.87069087388e-15  6.3042849505e-15  6.16509542055e-15  6.31764890588e-15  5.58050242761e-15  6.34598369669e-15  6.16159688007e-15  5.00541616825e-15  5.28002436205e-15  5.28182464696e-15  4.60749144685e-15  5.77979795124e-15  5.24618470644e-15  6.6431238283e-15  6.58399083426e-15  6.25832914124e-15  6.11906409747e-15  4.75618640433e-15  4.65362292661e-15  5.6267376301e-15  5.75136487237e-15  5.64538807017e-15  5.37583276175e-15  6.33429399816e-15  5.53437012051e-15  5.42945801428e-15  5.83619494882e-15  5.9221691931e-15  6.09637478196e-15  5.19349247064e-15  4.95540692621e-15  5.67447589621e-15  5.87039511102e-15  5.59947140471e-15  6.24084238027e-15  6.3646038733e-15  5.61116362086e-15  7.04775599002e-15  6.39678810494e-15  6.28339325687e-15  5.77737090248e-15  5.61896651334e-15  5.52604752879e-15  5.73528794766e-15  5.9829825494e-15  5.86523776319e-15  6.88438186623e-15  6.63019430707e-15  5.31446724485e-15  6.39419581201e-15  6.75314912832e-15  6.24964025626e-15  6.44015090864e-15  6.63861604321e-15  7.5162791016e-15
 6.64103726857e-15  5.39065257165e-15  5.6630205758e-15  7.18942271201e-15  6.27847503014e-15  6.76719897552e-15  7.5796620177e-15  8.51793496162e-15  8.64807678191e-15  9.82235875308e-15  9.72930959109e-15  1.02202054058e-14  1.09695778842e-14  1.09907982068e-14  1.34106057146e-14  1.33085585045e-14  1.44740881756e-14  1.64374446067e-14  1.77852273703e-14  2.14802799087e-14  2.41684633138e-14  2.80732976925e-14  3.20195820317e-14  3.81249575218e-14  4.51788824393e-14  5.4985043897e-14  6.8727175266e-14  8.70269311946e-14  1.17482037067e-13  1.7195647773e-13  3.17649639119e-13  9.06085872346e-13  3.17664741313e-13  1.73539222302e-13  1.17126045047e-13  8.77215613766e-14  6.80651843578e-14  5.38905902809e-14  4.50757398848e-14  3.77329211201e-14  3.19174585903e-14  2.8078244168e-14  2.44305995447e-14  2.1254577581e-14  1.94105593628e-14  1.76103208684e-14  1.56641813344e-14  1.34944056806e-14  1.29421237542e-14  1.07434252102e-14  1.02829326793e-14  9.49888321954e-15  1.00328385361e-14  9.13604140949e-15  8.64720572119e-15  9.3176747771e-15  8.60232796337e-15  8.23101655599e-15  7.97833188659e-15  7.15674044426e-15  6.61787655685e-15  6.81231700352e-15  5.75597438268e-15  5.52864425443e-15  6.09335188164e-15  7.06340056929e-15  6.11751109907e-15  5.59982674652e-15  5.54051083114e-15  6.05984248813e-15  6.1981459993e-15  6.56647161906e-15  5.81064876859e-15  5.38706302165e-15  5.24129260076e-15  5.48076469659e-15  6.39559693184e-15  5.72407443372e-15  6.72410537741e-15  5.43843473082e-15  7.06559843099e-15  6.78493359307e-15  4.61728452243e-15  4.54621201318e-15  5.75846096222e-15  5.58475905638e-15  5.00131557285e-15  5.45589346443e-15  6.06531644444e-15  6.83727653441e-15  5.93772511633e-15  5.71712488358e-15  6.20525657135e-15  5.00927916972e-15  5.97132884174e-15  5.24197190783e-15  4.75273172761e-15  5.49319629729e-15  6.15957703467e-15  6.70418543012e-15  6.58306406922e-15  5.36379256856e-15  5.5402270732e-15  5.17569509179e-15  4.93126091256e-15  5.49892673209e-15  5.07619347502e-15  5.09294595951e-15  5.66811104927e-15  6.86421688018e-15  6.59423777037e-15  6.24554326751e-15  6.51174700458e-15  5.10957444428e-15  4.76135326213e-15  5.27090091956e-15  5.53715283671e-15  5.77806353147e-15  6.6352964571e-15  6.68176590212e-15
 6.54033240986e-15  5.63072351173e-15  6.1243780693e-15  6.16541067298e-15  6.99184843871e-15  7.24254684726e-15  6.53961259295e-15  8.67737743425e-15  8.49496454085e-15  8.83191889666e-15  9.01937249472e-15  9.78462645119e-15  1.04293336409e-14  1.06969649508e-14  1.1641017404e-14  1.22072860899e-14  1.31892116893e-14  1.41756646578e-14  1.70352523619e-14  1.89599157055e-14  2.03587907329e-14  2.42793814e-14  2.82909381692e-14  3.21960223971e-14  3.77792285825e-14  4.49454252922e-14  5.50156814729e-14  6.76224666306e-14  8.6610798903e-14  1.16406167488e-13  1.72454959314e-13  3.17664741313e-13  9.07536714211e-13  3.19578943691e-13  1.72746133677e-13  1.16925217466e-13  8.69953348492e-14  6.73285537318e-14  5.45705733747e-14  4.50346481247e-14  3.7424685565e-14  3.20612476542e-14  2.85789650973e-14  2.47399725406e-14  2.14030141494e-14  1.80952207321e-14  1.49924992682e-14  1.42091019078e-14  1.29297105978e-14  1.23415377585e-14  1.08974786171e-14  1.05237410238e-14  1.06926683801e-14  9.42678798135e-15  9.06514736076e-15  7.97929497462e-15  7.27642139423e-15  7.76203281863e-15  8.44199799389e-15  8.12207000885e-15  7.67454128165e-15  7.68748186427e-15  6.83224607325e-15  6.85891362129e-15  6.85486896963e-15  7.75482291563e-15  6.18554092184e-15  6.85080366638e-15  5.3025901243e-15  5.38834922343e-15  5.54001807662e-15  6.36661034967e-15  6.53705304075e-15  6.41996704587e-15  5.54790906447e-15  5.21092237339e-15  5.3400471192e-15  5.53702858415e-15  6.2049739397e-15  5.7397212557e-15  5.67698803056e-15  6.05789629535e-15  6.18349159449e-15  4.96700245762e-15  5.58278296587e-15  5.84422780826e-15  5.66906906322e-15  6.09219764227e-15  5.60207672818e-15  5.50330558335e-15  6.44960588979e-15  5.96609556171e-15  4.89677299511e-15  5.91527679056e-15  6.26926203445e-15  4.9265426833e-15  4.2544534801e-15  5.44509128421e-15  5.19534155872e-15  5.24112212148e-15  6.08788189923e-15  6.72340483447e-15  7.41897599849e-15  6.65140574421e-15  4.95481248918e-15  6.03390365346e-15  4.87284218952e-15  5.86244985854e-15  5.81526667249e-15  5.34901279116e-15  5.53495511778e-15  6.57744769852e-15  6.64637990252e-15  6.02097736236e-15  7.40721539494e-15  6.19375123356e-15  6.02947872708e-15  7.13569049811e-15  5.63220016558e-15  6.48399069416e-15
 6.05365876506e-15  6.36690524347e-15  6.77591340453e-15  6.86041848582e-15  7.27203548327e-15  7.64681736801e-15  6.67477352882e-15  8.05478202536e-15  7.92271428517e-15  8.23989429598e-15  9.04971592925e-15  9.20149848044e-15  9.52341376951e-15  9.22057285234e-15  1.00050297472e-14  1.11790750103e-14  1.20404250376e-14  1.32546719991e-14  1.55182505124e-14  1.6867664972e-14  1.85951602794e-14  2.08593390266e-14  2.40815305974e-14  2.69980037731e-14  3.17277162036e-14  3.91395794476e-14  4.56815401901e-14  5.45906124023e-14  6.81636588627e-14  8.63652071858e-14  1.172141125e-13  1.73539222302e-13  3.19578943691e-13  9.1038820084e-13  3.19947843871e-13  1.74033497968e-13  1.17158892976e-13  8.63007609107e-14  6.80271745431e-14  5.47285313347e-14  4.52049571793e-14  3.75946844256e-14  3.16649849687e-14  2.70525381434e-14  2.29883832317e-14  2.10224158645e-14  1.77361819875e-14  1.59959865636e-14  1.45992740392e-14  1.34836173664e-14  1.30683003997e-14  1.12853249329e-14  1.14617029725e-14  9.82591750568e-15  9.80864372283e-15  8.54232484925e-15  8.69065063028e-15  7.46527303839e-15  8.21145537367e-15  7.32883679371e-15  6.75710192815e-15  6.89782296394e-15  7.27638987262e-15  6.95973372936e-15  6.84217608349e-15  6.73499962124e-15  6.43615921569e-15  6.68385896181e-15  5.1251771609e-15  6.32916292177e-15  5.4901987001e-15  4.74519546003e-15  5.47264273608e-15  5.11370878056e-15  5.58776545815e-15  5.1285974735e-15  5.33498085476e-15  5.05461722419e-15  4.68217957742e-15  4.68906950437e-15  4.73830959191e-15  5.36112236563e-15  5.28816575705e-15  5.7574362284e-15  6.36023831008e-15  5.42857617614e-15  5.42613952128e-15  6.22998163121e-15  6.02735392083e-15  6.23739930633e-15  5.6364227103e-15  5.94735728856e-15  5.92370258062e-15  6.18743935528e-15  5.96161423452e-15  5.48387359274e-15  5.71350022415e-15  6.34532047931e-15  7.07195977302e-15  6.78300335745e-15  7.20578537285e-15  5.68792819556e-15  6.8062293003e-15  6.12080498059e-15  6.31033280457e-15  7.38122927177e-15  6.28400895912e-15  5.52959859819e-15  5.88535687842e-15  5.67866525496e-15  5.8291171408e-15  6.54914601642e-15  6.21691947756e-15  5.81134351937e-15  6.44106194456e-15  6.23613711871e-15  5.58193164623e-15  7.34949037697e-15  6.94483283187e-15  6.01372553549e-15
 5.57820338009e-15  6.13854872147e-15  5.9055974816e-15  6.83167937001e-15  8.00736702537e-15  8.69782233243e-15  6.54158846408e-15  7.3729463427e-15  7.05422599493e-15  7.34521132442e-15  8.19749306483e-15  9.19212255618e-15  8.83249530746e-15  9.03644514943e-15  1.00200911517e-14  1.10289245446e-14  1.15456046636e-14  1.31613425235e-14  1.41597665048e-14  1.60382821721e-14  1.67818038851e-14  1.86832722975e-14  2.18084021945e-14  2.33460301673e-14  2.76229805173e-14  3.28327964417e-14  3.91888731032e-14  4.46696957375e-14  5.49140706132e-14  6.70701321063e-14  8.56188750177e-14  1.17126045047e-13  1.72746133677e-13  3.19947843871e-13  9.09293572711e-13  3.18873133147e-13  1.73295744479e-13  1.16815683576e-13  8.62586583531e-14  6.74008419501e-14  5.45400361475e-14  4.40401699483e-14  3.7316258317e-14  3.16781495315e-14  2.75383929472e-14  2.33077991834e-14  2.07108904294e-14  1.80006994533e-14  1.57154298754e-14  1.43781853173e-14  1.38669319855e-14  1.26581594244e-14  1.1725375193e-14  1.11121216087e-14  1.06643315271e-14  9.20309941085e-15  8.28632477704e-15  8.67803820223e-15  8.16542587124e-15  7.63951465253e-15  6.43804904107e-15  7.0007962002e-15  6.69500821483e-15  6.51661792318e-15  6.11302513513e-15  8.29649648349e-15  6.55847939373e-15  6.79515963252e-15  5.46525537889e-15  6.18116734434e-15  7.11040521273e-15  7.00914910241e-15  6.83552972518e-15  6.3501273752e-15  6.12281038845e-15  5.45517947932e-15  5.90920782029e-15  6.12536105832e-15  6.50868355908e-15  6.33208293402e-15  6.24539074744e-15  5.64026167529e-15  5.78106584045e-15  6.33853041323e-15  5.37540077408e-15  4.58685652891e-15  5.67523224992e-15  5.37334364e-15  5.68756476846e-15  5.94336468809e-15  5.26865066735e-15  4.91464765276e-15  5.15076784114e-15  6.37753034178e-15  6.56064479428e-15  5.96996697639e-15  5.67035745053e-15  5.47102137662e-15  5.70494626836e-15  7.05578971009e-15  4.9869342054e-15  5.58493285927e-15  6.07119897084e-15  5.45456813587e-15  5.14983729766e-15  6.79888009262e-15  6.08791856272e-15  4.903318507e-15  5.40711124143e-15  5.94408264735e-15  6.37015310225e-15  5.97151142351e-15  6.02530352075e-15  6.02271090271e-15  6.3786117247e-15  5.83078489865e-15  5.38158324684e-15  5.7613115537e-15  6.25709299024e-15  5.25755085715e-15
 6.16427928337e-15  6.26734017159e-15  6.11655696866e-15  6.52818783542e-15  6.68961393935e-15  6.78943663731e-15  6.3146571087e-15  6.52012008092e-15  6.9572507144e-15  7.33688270728e-15  8.17534617517e-15  8.3407288706e-15  8.50661097921e-15  8.22713845342e-15  9.39172588115e-15  9.29639456807e-15  1.09256537031e-14  1.21761365431e-14  1.2579771463e-14  1.47457370694e-14  1.47591441188e-14  1.60057851079e-14  1.89460363462e-14  1.98473315963e-14  2.33519021955e-14  2.77218371775e-14  3.28054925837e-14  3.80743499349e-14  4.48099644146e-14  5.39632039476e-14  6.74772600567e-14  8.77215613766e-14  1.16925217466e-13  1.74033497968e-13  3.18873133147e-13  9.08063201515e-13  3.18366351166e-13  1.72345608501e-13  1.16100436333e-13  8.59923495489e-14  6.90108084758e-14  5.41813609622e-14  4.4609503203e-14  3.75841549926e-14  3.20556323851e-14  2.70504504538e-14  2.28501945545e-14  2.08725526247e-14  1.8756080079e-14  1.62622069778e-14  1.47334214072e-14  1.34678028522e-14  1.16697150381e-14  1.21026237488e-14  1.12782612642e-14  9.88618646317e-15  9.65515855731e-15  9.27099184585e-15  9.57391851394e-15  9.15481997075e-15  7.75432487722e-15  8.50147066924e-15  8.07232528602e-15  7.2971873955e-15  7.27798034202e-15  6.49390414719e-15  7.03981325783e-15  7.1581538344e-15  5.80901468528e-15  7.21165359235e-15  7.16344492552e-15  7.169751305e-15  5.98415464123e-15  5.89644595568e-15  5.65359402387e-15  5.29036655231e-15  6.20328190879e-15  6.93729903504e-15  6.02895997311e-15  6.25192010831e-15  6.10869934209e-15  6.00363894085e-15  5.46943857655e-15  4.43905858318e-15  4.90096365e-15  4.73891640788e-15  4.25944209103e-15  4.95529042222e-15  5.80320826961e-15  6.21439289656e-15  5.31734200616e-15  4.85044019143e-15  4.3190027864e-15  5.60917252538e-15  6.19147184506e-15  6.83942809832e-15  6.1319390773e-15  5.53429433141e-15  5.78112717293e-15  6.11975639203e-15  4.17881388433e-15  4.70456661451e-15  6.00390618487e-15  4.7254791224e-15  4.92402945753e-15  5.63630272074e-15  5.734123744e-15  5.22749479359e-15  6.58806568838e-15  5.55418986359e-15  6.52467475603e-15  5.93962482725e-15  5.57344258902e-15  5.85881484727e-15  5.00448219089e-15  6.44992706914e-15  5.14845044264e-15  5.08362156559e-15  5.78260735584e-15  5.94134761496e-15
 6.18499684872e-15  5.99546839204e-15  5.29254393506e-15  6.29177285032e-15  5.7791933193e-15  5.55277789094e-15  6.45073268001e-15  6.78616512811e-15  6.92493429763e-15  7.68169038639e-15  7.9001525308e-15  7.84980754585e-15  8.00851653312e-15  7.97221134039e-15  8.69956536719e-15  9.24699295592e-15  1.07357410327e-14  1.09076138679e-14  1.1978705715e-14  1.29010652911e-14  1.35310244431e-14  1.4526164549e-14  1.55695737069e-14  1.85619032934e-14  2.06285142391e-14  2.46918702899e-14  2.75565600062e-14  3.14020936205e-14  3.72605602269e-14  4.49947971698e-14  5.46592752448e-14  6.80651843578e-14  8.69953348492e-14  1.17158892976e-13  1.73295744479e-13  3.18366351166e-13  9.06829441765e-13  3.18090589985e-13  1.73338582358e-13  1.16626437077e-13  8.76105854121e-14  6.85165293196e-14  5.5422196391e-14  4.55378109131e-14  3.88792856754e-14  3.25725036666e-14  2.76119742896e-14  2.42961659562e-14  2.1493174527e-14  1.90924280593e-14  1.62772663774e-14  1.47464117829e-14  1.32932768913e-14  1.25975310233e-14  1.1556666414e-14  1.05605834294e-14  1.05306660169e-14  1.01693639697e-14  9.88301749318e-15  9.45692733997e-15  8.78638577015e-15  8.21972246135e-15  7.45405034327e-15  6.9065684495e-15  5.64774905201e-15  6.83013593906e-15  6.73656647282e-15  6.75397941866e-15  5.27085648733e-15  6.1187295693e-15  6.35386803974e-15  6.35281498416e-15  5.72407661449e-15  5.35741855524e-15  5.93825059828e-15  4.39174568801e-15  5.7720084488e-15  5.9217117731e-15  5.66669522877e-15  5.91197239815e-15  6.16097676071e-15  5.19644968562e-15  4.49549915447e-15  4.6642503751e-15  4.46002470656e-15  5.51827087816e-15  4.29637579033e-15  4.62033722057e-15  5.51943433582e-15  5.45383125608e-15  4.80626915846e-15  4.17099385464e-15  5.11071712122e-15  5.02285654473e-15  5.10484723339e-15  5.72787211163e-15  5.6441952112e-15  5.42486750645e-15  5.77829778642e-15  6.16688159114e-15  4.63040045653e-15  5.53096451491e-15  5.60040191657e-15  5.36930991414e-15  5.24204898574e-15  6.85210828439e-15  5.72261612724e-15  4.86048272572e-15  5.91030416918e-15  5.14080318035e-15  5.54570844612e-15  6.25431463822e-15  5.59351506657e-15  5.01857748969e-15  5.15805120972e-15  6.4592607144e-15  5.17685426855e-15  5.17677155696e-15  6.41275360367e-15  6.52787652771e-15
 4.30373011287e-15  5.59822027897e-15  5.49302072873e-15  6.32017701573e-15  4.98520067341e-15  4.97487751889e-15  5.82321062437e-15  6.524085614e-15  6.73682364101e-15  6.99325993101e-15  8.14455021957e-15  7.74802128473e-15  8.21636918779e-15  7.57357529137e-15  7.45676530342e-15  8.03496812645e-15  9.9501985235e-15  9.21963191993e-15  1.05105407309e-14  1.20860131971e-14  1.24235013404e-14  1.30828022788e-14  1.50748174196e-14  1.65795270656e-14  1.81029002944e-14  2.11442611693e-14  2.39049910781e-14  2.75316655662e-14  3.11940212571e-14  3.69032633833e-14  4.48489934319e-14  5.38905902809e-14  6.73285537318e-14  8.63007609107e-14  1.16815683576e-13  1.72345608501e-13  3.18090589985e-13  9.05827246882e-13  3.19219484065e-13  1.72741131615e-13  1.17221945104e-13  8.71404592318e-14  6.83509276418e-14  5.57748890581e-14  4.5850653036e-14  3.79975191698e-14  3.28906971452e-14  2.75618966784e-14  2.43630987814e-14  2.07522634833e-14  1.87454801551e-14  1.61584133906e-14  1.48751402207e-14  1.28851496936e-14  1.19813475221e-14  1.0797556323e-14  1.13439917372e-14  1.08682279789e-14  9.29319600973e-15  9.48233091074e-15  9.297526993e-15  9.09195362446e-15  8.58146412448e-15  7.71537653703e-15  6.7068678761e-15  6.81453075413e-15  6.95526573867e-15  7.89945136758e-15  6.27290505981e-15  6.23021468658e-15  6.98325358804e-15  6.70599611465e-15  7.09398343185e-15  6.54972346281e-15  6.75164710299e-15  5.17227054004e-15  5.92824534219e-15  5.81159049783e-15  5.32314432693e-15  6.4028453475e-15  6.21298635698e-15  6.34713293234e-15  6.49579034103e-15  6.12613636313e-15  5.89988090527e-15  5.46276157487e-15  5.60387580559e-15  4.95237689421e-15  4.93729851771e-15  5.15191077994e-15  3.9784181488e-15  4.92088787587e-15  4.48809230152e-15  4.3704333567e-15  5.65046869745e-15  5.79510368608e-15  5.56198008697e-15  5.45339050488e-15  5.40871608811e-15  5.6290087966e-15  5.74642967267e-15  6.80553349521e-15  7.05701885938e-15  5.4230268672e-15  6.44469878779e-15  6.01128509786e-15  6.07241460324e-15  5.40756755452e-15  6.01741058261e-15  6.38243476336e-15  5.74853670347e-15  5.95850008893e-15  5.85203936222e-15  5.21961405548e-15  5.31759883761e-15  5.68323354758e-15  5.8916205428e-15  5.70866225664e-15  7.44353239087e-15  5.79872536182e-15
 5.62705794371e-15  5.93869521605e-15  6.04625871171e-15  6.97845244297e-15  5.8372277467e-15  6.83795473695e-15  6.0390538143e-15  6.72680829962e-15  7.22171529138e-15  7.10729714347e-15  8.10173692102e-15  7.98786600053e-15  8.05717923008e-15  8.53698904323e-15  8.8256052248e-15  8.88406859407e-15  9.49127322683e-15  1.01334971092e-14  1.04683031983e-14  1.06940432176e-14  1.14346561764e-14  1.15929554388e-14  1.33500915923e-14  1.45965306979e-14  1.6645362092e-14  1.82788826956e-14  2.08982464837e-14  2.38328072426e-14  2.59919926357e-14  3.07022811466e-14  3.66897041681e-14  4.50757398848e-14  5.45705733747e-14  6.80271745431e-14  8.62586583531e-14  1.16100436333e-13  1.73338582358e-13  3.19219484065e-13  9.08005758382e-13  3.18229023856e-13  1.73375471405e-13  1.17814576066e-13  8.82614837695e-14  6.95370229442e-14  5.57078647569e-14  4.5235325489e-14  3.64150736393e-14  3.22545216889e-14  2.73711676458e-14  2.37900313511e-14  2.03317308386e-14  1.76416156178e-14  1.62127338831e-14  1.48571807925e-14  1.36186966388e-14  1.17983929884e-14  1.16894291325e-14  1.0516272745e-14  9.82625208365e-15  9.65029858006e-15  9.54350930695e-15  8.40725232708e-15  8.13695667329e-15  7.94468533946e-15  6.60293739247e-15  7.05297720785e-15  6.39853433781e-15  6.99088798304e-15  6.7257177381e-15  5.84207805418e-15  6.25943448682e-15  5.92445744128e-15  6.61751734163e-15  6.61905150071e-15  6.3536781813e-15  5.32746108348e-15  5.55178911171e-15  5.28549625836e-15  5.52064790744e-15  5.89561849098e-15  6.18213872615e-15  6.41005150811e-15  6.23260751697e-15  5.02258283112e-15  5.36353926853e-15  5.42472106306e-15  5.77709334251e-15  4.78497620119e-15  5.1636619093e-15  6.423650149e-15  4.50595777224e-15  4.827724064e-15  4.75181267645e-15  5.16841324053e-15  5.45763011316e-15  5.51413150584e-15  5.53670593442e-15  6.10282859596e-15  6.09172460879e-15  6.79971468591e-15  6.33726208415e-15  5.69938049974e-15  5.51891561225e-15  5.13947379566e-15  5.128602972e-15  5.58354409521e-15  5.50661597594e-15  5.80226182221e-15  5.3428254139e-15  5.14818619433e-15  5.92512629316e-15  5.8792500185e-15  4.84631128719e-15  5.16528001431e-15  5.53028094542e-15  5.09806048253e-15  5.39650851697e-15  6.06479252196e-15  7.28392874891e-15  5.81737000176e-15
 6.14293895445e-15  6.15170797397e-15  7.25557915627e-15  7.17241381062e-15  7.58270906119e-15  6.84060417707e-15  6.98067821087e-15  6.91485349787e-15  6.85721958649e-15  6.49877397531e-15  8.06067984761e-15  8.63550858819e-15  8.70380254312e-15  9.27976002364e-15  9.06934271491e-15  9.54300193434e-15  9.7131763382e-15  1.00243024784e-14  1.05751251893e-14  1.04586050841e-14  1.15076293099e-14  1.1290101008e-14  1.25880694544e-14  1.29903037131e-14  1.50654668347e-14  1.72151605008e-14  1.85210520402e-14  2.04850522243e-14  2.34490661159e-14  2.63047505413e-14  3.15588217259e-14  3.77329211201e-14  4.50346481247e-14  5.47285313347e-14  6.74008419501e-14  8.59923495489e-14  1.16626437077e-13  1.72741131615e-13  3.18229023856e-13  9.05593215725e-13  3.19223642006e-13  1.73019880964e-13  1.17997381318e-13  8.84778863016e-14  6.85957404863e-14  5.55114805404e-14  4.41079690059e-14  3.76487106865e-14  3.24966952953e-14  2.7712815795e-14  2.33315656937e-14  2.03118820251e-14  1.89633949844e-14  1.75669890719e-14  1.57366124867e-14  1.34556939602e-14  1.27001453007e-14  1.18232418149e-14  9.70935259711e-15  9.05433932532e-15  1.01037291471e-14  9.87941735868e-15  9.13286150119e-15  8.18879167998e-15  8.33190216969e-15  8.01352964961e-15  7.17032497312e-15  7.3892600726e-15  7.03376459638e-15  6.6092766653e-15  5.89533846567e-15  5.93620723616e-15  7.41613097834e-15  6.51973103865e-15  5.97719988467e-15  4.84308635943e-15  5.35314228949e-15  5.78357319172e-15  6.27054221025e-15  6.89370066328e-15  6.64558412561e-15  6.57889861813e-15  6.30547883821e-15  5.59506427217e-15  5.56643663986e-15  5.48837111235e-15  4.39525576144e-15  5.77917885145e-15  5.61252494725e-15  6.46038540314e-15  5.3614494775e-15  5.06840810882e-15  5.73444218016e-15  5.37989813095e-15  5.48497012605e-15  5.9161246447e-15  5.03160021805e-15  6.17194513249e-15  7.12055113473e-15  6.02839438463e-15  5.53990593876e-15  5.2077959392e-15  5.37979349007e-15  5.61206396391e-15  5.21290214719e-15  5.43468488155e-15  5.02764859721e-15  4.66898121622e-15  4.40410676439e-15  5.04692520472e-15  4.72479272505e-15  5.57260335514e-15  5.41960725757e-15  5.19162243385e-15  5.58756822612e-15  5.67013024876e-15  5.60084828652e-15  5.35011903737e-15  6.33245641212e-15  6.88448305869e-15
 6.74697482235e-15  7.07963018747e-15  7.13312591848e-15  6.04355913395e-15  6.6963526871e-15  6.68209760466e-15  6.37315992417e-15  6.68087168874e-15  7.29671226957e-15  6.31636691771e-15  7.73936186092e-15  6.65922613039e-15  7.48950757411e-15  7.38679919964e-15  6.65742281782e-15  7.88675642628e-15  8.57484503106e-15  9.17457281732e-15  9.60505049964e-15  9.82494781028e-15  9.85853416059e-15  1.02584631221e-14  1.05548487317e-14  1.19431774813e-14  1.32961254977e-14  1.52556256633e-14  1.82373985363e-14  1.89130466594e-14  2.09544504516e-14  2.38277945053e-14  2.71803448052e-14  3.19174585903e-14  3.7424685565e-14  4.52049571793e-14  5.45400361475e-14  6.90108084758e-14  8.76105854121e-14  1.17221945104e-13  1.73375471405e-13  3.19223642006e-13  9.12655139594e-13  3.20183381686e-13  1.73613725672e-13  1.17488855447e-13  8.74153788431e-14  6.92911901613e-14  5.46177506921e-14  4.54301637609e-14  3.87178697684e-14  3.15965556872e-14  2.742480169e-14  2.38675368355e-14  2.1513017989e-14  1.93005795852e-14  1.74178960529e-14  1.53247034551e-14  1.35932093316e-14  1.37046047061e-14  1.29703760286e-14  9.98801237258e-15  1.01864107326e-14  9.88761189305e-15  9.55546047025e-15  7.78525425983e-15  8.17790677657e-15  8.39229674161e-15  7.7754242858e-15  8.33414800493e-15  8.1966730374e-15  6.39897519261e-15  6.51116038338e-15  5.95253871233e-15  6.84167578317e-15  6.45676266454e-15  5.9979698248e-15  5.56011424904e-15  6.29826518336e-15  5.46707881111e-15  5.72648421406e-15  5.54843321215e-15  4.89192074947e-15  6.72116014367e-15  5.85910871852e-15  6.25089587532e-15  5.40638683359e-15  5.10393570144e-15  4.98106405168e-15  5.24685417709e-15  5.28510745702e-15  6.71036289844e-15  5.79576988323e-15  5.54855651094e-15  6.87599618607e-15  6.11944862977e-15  5.90426640183e-15  5.702190965e-15  4.5972302772e-15  5.57221144506e-15  6.41176281718e-15  6.37058336113e-15  6.51879650418e-15  6.12089478218e-15  6.24940462191e-15  5.62054771161e-15  5.83991788697e-15  6.752919563e-15  6.44938894243e-15  5.58562310724e-15  5.72676784614e-15  6.08884901035e-15  6.06779680433e-15  6.72837841392e-15  5.83620968346e-15  5.52743059969e-15  6.27161105564e-15  4.93146106267e-15  4.65016427041e-15  4.57142585351e-15  6.06813441751e-15  7.0970746892e-15
 6.9217452994e-15  7.16292593187e-15  5.93731921914e-15  6.44880991246e-15  6.16637949242e-15  6.05966321463e-15  6.64202824797e-15  6.70829587716e-15  6.38818097686e-15  6.93472526819e-15  7.14547940895e-15  6.76111889003e-15  6.88034256567e-15  6.91912306037e-15  7.20690332605e-15  7.19177851411e-15  8.82350684289e-15  8.38923834349e-15  8.71073315277e-15  9.64412606242e-15  9.54235959259e-15  9.82750762726e-15  1.12994295217e-14  1.10029783761e-14  1.26223070144e-14  1.41040343049e-14  1.57865845542e-14  1.72444596671e-14  1.92999764929e-14  2.15110284669e-14  2.43863999808e-14  2.8078244168e-14  3.20612476542e-14  3.75946844256e-14  4.40401699483e-14  5.41813609622e-14  6.85165293196e-14  8.71404592318e-14  1.17814576066e-13  1.73019880964e-13  3.20183381686e-13  9.09660204851e-13  3.19058733442e-13  1.74109579984e-13  1.17818652465e-13  8.81927533221e-14  6.86917369728e-14  5.5514620244e-14  4.52973869717e-14  3.72360971714e-14  3.18958845358e-14  2.68018946282e-14  2.40630448283e-14  2.1320126982e-14  1.86885027812e-14  1.63799995968e-14  1.53876549365e-14  1.40353620781e-14  1.25763462082e-14  1.10213548265e-14  1.09526406082e-14  1.01431970504e-14  1.10228924077e-14  9.9546612362e-15  9.50639452444e-15  8.87253726606e-15  7.5685329315e-15  8.73990662222e-15  7.64852987038e-15  6.41390402193e-15  6.59734264311e-15  6.36066418157e-15  6.59232793329e-15  7.24879695919e-15  6.89274668133e-15  6.98526291944e-15  6.99039526681e-15  5.6027613156e-15  6.38703610307e-15  4.77665033906e-15  5.36816776474e-15  6.84701262186e-15  6.02877879727e-15  6.34047575829e-15  5.93123427203e-15  5.62747101815e-15  6.59051212709e-15  5.22827943886e-15  6.19812157313e-15  6.86708501584e-15  6.02491890969e-15  5.46434341395e-15  5.95137258243e-15  4.9236759242e-15  4.87947937789e-15  4.84452251167e-15  5.40170121701e-15  6.02179235275e-15  6.65127029177e-15  6.68371881283e-15  6.20898018436e-15  6.12896657986e-15  5.27412620706e-15  5.67319795879e-15  5.02288201701e-15  4.88236137573e-15  4.65605295885e-15  5.75408318649e-15  3.68820043604e-15  5.39244591091e-15  5.18472599045e-15  6.7188348388e-15  5.72502585323e-15  5.05043432202e-15  6.25761550918e-15  6.29748659672e-15  6.34896826401e-15  5.56632772329e-15  6.45228402919e-15  6.05699877006e-15
 5.90811522234e-15  5.61207208846e-15  6.24499002694e-15  6.98190802892e-15  6.69706533781e-15  6.76689639591e-15  6.71248565604e-15  6.08469583257e-15  6.79140575682e-15  5.81506343368e-15  7.17365327053e-15  6.14937455575e-15  7.39283603545e-15  7.16126889613e-15  6.86923252414e-15  8.00370271263e-15  8.25305304093e-15  7.76270451825e-15  7.70691488556e-15  9.51217435694e-15  8.49166573256e-15  8.72673677138e-15  9.09705879426e-15  9.83627388773e-15  1.18055886194e-14  1.27118572808e-14  1.40919914477e-14  1.46251088351e-14  1.64993464542e-14  1.86765184007e-14  2.12452148412e-14  2.44305995447e-14  2.85789650973e-14  3.16649849687e-14  3.7316258317e-14  4.4609503203e-14  5.5422196391e-14  6.83509276418e-14  8.82614837695e-14  1.17997381318e-13  1.73613725672e-13  3.19058733442e-13  9.10302682644e-13  3.19532825044e-13  1.74296674537e-13  1.17626343721e-13  8.76761701865e-14  6.88071772599e-14  5.5446589495e-14  4.46925165569e-14  3.70037890162e-14  3.23457140977e-14  2.79510168583e-14  2.49136200645e-14  2.14647289351e-14  1.88105681281e-14  1.61554362683e-14  1.44037118296e-14  1.37189966473e-14  1.26430280402e-14  1.22746986719e-14  1.06256587841e-14  1.14697522236e-14  1.04013999454e-14  9.61227554053e-15  9.69554477685e-15  8.2751784716e-15  8.32822918061e-15  8.25843936678e-15  6.83127932324e-15  6.87986468839e-15  7.69128243459e-15  6.72130910908e-15  7.43387090775e-15  6.65266387921e-15  6.98536063138e-15  6.85000567308e-15  5.69809222079e-15  6.8173508269e-15  5.59768311321e-15  5.36518289952e-15  5.86990607614e-15  6.32150358595e-15  5.93365330328e-15  6.26854109914e-15  5.72902397246e-15  6.13895946098e-15  4.60374317782e-15  5.53389315707e-15  6.30474384591e-15  6.25947182328e-15  5.54658659448e-15  4.95439879535e-15  4.71013274285e-15  5.2381564342e-15  6.14501569563e-15  6.12744495792e-15  6.0125803414e-15  6.51193081273e-15  7.11368999202e-15  5.06304744729e-15  6.16745294583e-15  5.50020654523e-15  4.94148374566e-15  4.6602845605e-15  5.02340255664e-15  4.31617704861e-15  5.24041873755e-15  4.8797383748e-15  5.48438673116e-15  5.25885614555e-15  4.93535768309e-15  4.87712142666e-15  6.08456689383e-15  5.06988466655e-15  5.09189258078e-15  5.06873661628e-15  5.38749813036e-15  6.10583957578e-15  5.50408757684e-15
 5.5019239353e-15  6.26358625736e-15  6.03478486916e-15  6.06075552542e-15  6.09793462186e-15  6.21027726527e-15  6.0109275354e-15  6.29062594391e-15  7.05962616289e-15  6.10403332882e-15  6.79124154097e-15  7.00265522455e-15  7.0506233108e-15  6.41988506971e-15  6.91940891857e-15  8.15655604442e-15  7.29849661744e-15  7.11551982316e-15  7.1844154029e-15  8.67562413111e-15  8.49124307384e-15  9.54413975489e-15  1.01525334411e-14  1.05487825335e-14  1.11886692873e-14  1.18030533619e-14  1.28694830399e-14  1.40054465554e-14  1.55652667155e-14  1.75586840283e-14  1.89684079939e-14  2.1254577581e-14  2.47399725406e-14  2.70525381434e-14  3.16781495315e-14  3.75841549926e-14  4.55378109131e-14  5.57748890581e-14  6.95370229442e-14  8.84778863016e-14  1.17488855447e-13  1.74109579984e-13  3.19532825044e-13  9.10612763979e-13  3.2015066669e-13  1.73303940002e-13  1.17037110254e-13  8.6454748908e-14  6.82809858179e-14  5.48487390633e-14  4.48350207583e-14  3.75946588675e-14  3.2184197287e-14  2.89067097456e-14  2.4685941377e-14  2.14491188205e-14  1.85639600986e-14  1.70125770463e-14  1.43329935616e-14  1.30169816298e-14  1.24666686804e-14  1.12158869167e-14  1.14484807625e-14  1.00898077964e-14  1.00138859515e-14  1.00296065299e-14  7.85275610283e-15  8.37801482797e-15  7.66396408657e-15  6.62021664519e-15  7.87785423472e-15  7.07252995803e-15  7.12091482821e-15  6.51253170477e-15  6.30639249196e-15  6.10284341185e-15  5.87711212724e-15  5.78872618502e-15  5.38275794816e-15  5.00448931428e-15  5.85644011105e-15  6.13215364397e-15  6.7637499179e-15  6.91617715926e-15  6.23462747272e-15  5.88734573165e-15  5.78992112804e-15  5.97083034846e-15  5.83191606993e-15  5.68098210512e-15  6.27412225456e-15  5.39805891562e-15  4.84621534642e-15  4.99410304291e-15  5.69876707049e-15  5.42783376039e-15  5.89180879156e-15  6.49622901156e-15  6.04610577443e-15  6.11255013371e-15  5.52466647557e-15  5.52836414294e-15  4.89409047528e-15  5.43291533144e-15  4.94339071796e-15  6.46882252199e-15  5.6748224082e-15  5.78764211858e-15  5.19016659694e-15  4.13739949585e-15  4.98178658206e-15  6.08120138792e-15  5.3864077039e-15  5.76435133978e-15  5.19819445316e-15  5.7365523011e-15  5.61048351395e-15  5.92163605316e-15  6.07047744851e-15  6.16750729796e-15
 5.59047713504e-15  6.76274600845e-15  5.68883287471e-15  6.08756756201e-15  6.28728702076e-15  5.52852032024e-15  6.12436506345e-15  5.87460612449e-15  5.56292937071e-15  5.61524074615e-15  7.18573503064e-15  6.38836132804e-15  7.25180654714e-15  6.30267515747e-15  6.44229434374e-15  7.62910878735e-15  7.07562145652e-15  6.3243642254e-15  7.34605480096e-15  7.65843678378e-15  7.5695179376e-15  8.51628065894e-15  8.58306219109e-15  8.742709403e-15  1.08164891091e-14  9.94068005923e-15  1.12847472281e-14  1.15173919912e-14  1.31250198367e-14  1.38890294431e-14  1.59914752447e-14  1.94105593628e-14  2.14030141494e-14  2.29883832317e-14  2.75383929472e-14  3.20556323851e-14  3.88792856754e-14  4.5850653036e-14  5.57078647569e-14  6.85957404863e-14  8.74153788431e-14  1.17818652465e-13  1.74296674537e-13  3.2015066669e-13  9.0945938486e-13  3.18690242271e-13  1.73994964748e-13  1.17142471976e-13  8.77224840064e-14  6.82945598039e-14  5.36665660189e-14  4.47525746e-14  3.83036721119e-14  3.29391745182e-14  2.84307401597e-14  2.45059827968e-14  2.08614280628e-14  2.00276211985e-14  1.68690819301e-14  1.57365115944e-14  1.36273898096e-14  1.33869198132e-14  1.20295633643e-14  1.12013117383e-14  1.05879927071e-14  1.09166728232e-14  9.8047232834e-15  9.61258063426e-15  9.15997044533e-15  8.40861336928e-15  7.86701374559e-15  8.33719911316e-15  7.02239436962e-15  6.73642070499e-15  7.31519920189e-15  6.60494964054e-15  6.25312706555e-15  6.86800299432e-15  6.73425668281e-15  6.13287983195e-15  6.97414419834e-15  7.1846994342e-15  6.77196687883e-15  7.24532809866e-15  5.98265243833e-15  5.92363896188e-15  5.45391053702e-15  6.06998297885e-15  6.01680827733e-15  6.04218415763e-15  5.50869773837e-15  5.67367391223e-15  5.71053259105e-15  5.36750823551e-15  5.68639611512e-15  5.06649760473e-15  5.09264327304e-15  5.32898032507e-15  4.86287138185e-15  5.23448068324e-15  4.57544880604e-15  5.45476551283e-15  5.45237897221e-15  5.72981327881e-15  5.25947992863e-15  5.45899551829e-15  5.65264618207e-15  5.41333875576e-15  5.80045245618e-15  5.88871844667e-15  5.31966753165e-15  6.7089443992e-15  6.19232694754e-15  6.12350954111e-15  6.25480432441e-15  6.81863830036e-15  6.18979066872e-15  5.26885488243e-15  5.8971650945e-15  6.38221644699e-15
 6.10345516506e-15  6.51671556342e-15  6.2997682863e-15  5.8150348294e-15  6.49060428728e-15  6.20706920431e-15  7.74119113382e-15  7.16712534727e-15  7.24118520219e-15  6.82668943668e-15  6.26727109245e-15  6.07673053301e-15  7.25324354045e-15  6.34084161248e-15  6.00533906961e-15  6.50122890477e-15  6.8405640604e-15  6.99090514271e-15  8.05657532771e-15  7.19904112651e-15  7.54253219582e-15  9.00217775143e-15  8.36994034008e-15  8.63040460681e-15  1.05785640751e-14  1.07021073142e-14  1.06088649315e-14  1.07849076398e-14  1.25402108511e-14  1.29498594631e-14  1.54713210258e-14  1.76103208684e-14  1.80952207321e-14  2.10224158645e-14  2.33077991834e-14  2.70504504538e-14  3.25725036666e-14  3.79975191698e-14  4.5235325489e-14  5.55114805404e-14  6.92911901613e-14  8.81927533221e-14  1.17626343721e-13  1.73303940002e-13  3.18690242271e-13  9.05891345593e-13  3.18202774885e-13  1.73443178023e-13  1.16684764926e-13  8.62715363698e-14  6.77106719962e-14  5.532601145e-14  4.56176527044e-14  3.81739268247e-14  3.2378724531e-14  2.73561869286e-14  2.37707895834e-14  2.16401579082e-14  1.89150815842e-14  1.69156186572e-14  1.48040665751e-14  1.39718288922e-14  1.30013371428e-14  1.25896802095e-14  1.16810922287e-14  1.13569207581e-14  8.33997740627e-15  9.29631714436e-15  8.85726408821e-15  7.53664452305e-15  8.00758113269e-15  6.60798429482e-15  6.47209239979e-15  6.29582335729e-15  6.5676767368e-15  6.7448964281e-15  6.53385630198e-15  5.54806922627e-15  6.4780168977e-15  6.74692729068e-15  6.57781507685e-15  6.2652404083e-15  6.83143919369e-15  6.67481385079e-15  5.95558241817e-15  5.28691615488e-15  6.21323713156e-15  5.85481030475e-15  6.12836397335e-15  6.5929189511e-15  5.97855730415e-15  6.48196118073e-15  6.16289909025e-15  6.1219287589e-15  6.33138638676e-15  7.05807589809e-15  5.90927584616e-15  5.88519756509e-15  5.52656156289e-15  5.96865981135e-15  5.40256831577e-15  6.10756207009e-15  5.8484188931e-15  6.00024962004e-15  5.19521479682e-15  4.84159113297e-15  6.06548613435e-15  5.42069911471e-15  5.10662106889e-15  5.18410902639e-15  5.25108199554e-15  6.1055045483e-15  6.88109349723e-15  6.84588996048e-15  6.36318339211e-15  6.52000434941e-15  6.43419290258e-15  6.38081607964e-15  5.78304852667e-15  6.35161195495e-15
 6.42447087372e-15  7.01805557631e-15  5.16884706469e-15  5.38580256905e-15  6.44045796306e-15  6.78668202077e-15  6.86011594944e-15  6.00810224934e-15  6.79890535817e-15  5.74382453794e-15  6.41003790455e-15  6.26023872739e-15  7.61158930675e-15  6.68554171469e-15  6.15198941569e-15  5.57113211545e-15  6.34907703097e-15  6.77850240284e-15  7.43858078261e-15  6.99315851252e-15  6.67616971998e-15  8.41557826541e-15  8.33001083353e-15  7.96850881105e-15  9.10400784592e-15  9.66439040671e-15  9.77589694201e-15  1.0680486343e-14  1.12091099783e-14  1.26031980182e-14  1.40810400447e-14  1.56641813344e-14  1.49924992682e-14  1.77361819875e-14  2.07108904294e-14  2.28501945545e-14  2.76119742896e-14  3.28906971452e-14  3.64150736393e-14  4.41079690059e-14  5.46177506921e-14  6.86917369728e-14  8.76761701865e-14  1.17037110254e-13  1.73994964748e-13  3.18202774885e-13  9.10813139162e-13  3.20240358795e-13  1.73802331176e-13  1.17008222499e-13  8.70199596982e-14  6.77647201676e-14  5.45527093892e-14  4.50733477091e-14  3.78420343532e-14  3.19174343847e-14  2.80034327797e-14  2.43346697969e-14  2.08194614474e-14  1.87173663169e-14  1.63247726193e-14  1.58356114878e-14  1.40646563803e-14  1.30849397786e-14  1.11061376299e-14  1.10795631431e-14  9.31443891939e-15  8.70657929935e-15  8.66117045186e-15  8.61664153558e-15  8.01634882074e-15  7.38265733779e-15  7.79756340967e-15  7.7298409843e-15  7.95144997915e-15  6.56801033641e-15  6.82740342925e-15  6.33716289321e-15  7.26363977957e-15  7.30761833657e-15  6.54996926589e-15  7.00479467586e-15  7.41893013562e-15  6.47415089693e-15  6.35453297606e-15  6.11577943799e-15  6.46104242625e-15  5.83286524395e-15  6.57340675682e-15  6.41932582456e-15  6.29898064115e-15  5.88227880511e-15  5.4577873856e-15  4.67674052653e-15  5.36604401667e-15  6.07908617635e-15  5.54200097412e-15  6.14690204489e-15  6.47915800108e-15  6.46051657082e-15  6.80868484749e-15  6.98279850089e-15  7.12519032877e-15  7.12058212051e-15  6.02454270731e-15  5.94204131996e-15  6.07955012789e-15  6.27035180906e-15  5.33630034008e-15  6.12918645905e-15  5.37782373561e-15  5.59635422971e-15  5.50167076133e-15  6.39965098813e-15  5.88204971789e-15  5.62660928522e-15  5.77413367545e-15  6.54596975902e-15  5.79963143325e-15  7.12922774899e-15
 5.17581039543e-15  6.15219072691e-15  5.80973643026e-15  6.0961899608e-15  6.54886241822e-15  6.3387102477e-15  6.34124740583e-15  6.62335493349e-15  6.25854999121e-15  7.24632369533e-15  6.00079155173e-15  6.49892789075e-15  6.82321268589e-15  6.42033504815e-15  5.76889839778e-15  6.08497162876e-15  6.04138370489e-15  7.19056121573e-15  8.22497635192e-15  6.84635451279e-15  7.05343367116e-15  8.0222598508e-15  8.06481002733e-15  7.90693719453e-15  7.98935003713e-15  9.45616299502e-15  9.51284387498e-15  9.82299636966e-15  1.05701020129e-14  1.10950987156e-14  1.25742048227e-14  1.34944056806e-14  1.42091019078e-14  1.59959865636e-14  1.80006994533e-14  2.08725526247e-14  2.42961659562e-14  2.75618966784e-14  3.22545216889e-14  3.76487106865e-14  4.54301637609e-14  5.5514620244e-14  6.88071772599e-14  8.6454748908e-14  1.17142471976e-13  1.73443178023e-13  3.20240358795e-13  9.1195761499e-13  3.1931263153e-13  1.733028561e-13  1.16752592161e-13  8.66386982126e-14  6.82087993768e-14  5.44992501565e-14  4.49514629361e-14  3.69032293202e-14  3.14251445486e-14  2.77167893726e-14  2.37252986338e-14  2.11457134194e-14  1.86988377395e-14  1.66581070139e-14  1.45362909558e-14  1.47675289544e-14  1.27326647503e-14  1.22807542225e-14  1.08901811379e-14  1.02538696759e-14  9.22678356802e-15  8.72881395479e-15  8.5135488516e-15  7.24519778359e-15  7.71696680621e-15  6.65949250178e-15  6.78018024614e-15  6.53836570908e-15  7.31624948096e-15  7.10647460746e-15  7.93492668144e-15  7.59195712979e-15  6.50072633064e-15  6.83485589447e-15  5.55710810808e-15  6.06119773947e-15  7.03880985243e-15  6.3714152252e-15  6.82363709874e-15  5.35486416863e-15  5.00718659703e-15  4.86397032697e-15  6.1031976673e-15  6.31197538214e-15  6.21309411851e-15  4.93657243963e-15  6.63017455523e-15  6.90488386921e-15  6.12341085511e-15  6.56236412685e-15  5.90180637129e-15  6.3340010628e-15  5.96222577954e-15  7.49056340082e-15  5.83915107138e-15  5.50446634234e-15  6.1165704118e-15  4.8878118883e-15  5.30127900867e-15  5.30053033911e-15  4.71215333737e-15  5.65718571984e-15  4.21381078763e-15  4.96113435931e-15  5.53909848061e-15  5.7610609134e-15  5.55321086761e-15  4.88481621664e-15  5.48526261531e-15  6.2507983584e-15  7.21734910777e-15  6.77856448069e-15
 5.48705199652e-15  6.31148021145e-15  4.73768358218e-15  5.53173366438e-15  5.48907824871e-15  6.12816529511e-15  6.23218392317e-15  5.74958327475e-15  5.90506015683e-15  6.26329510363e-15  6.134351587e-15  6.46447165939e-15  5.96841750624e-15  5.64630571635e-15  5.81430043281e-15  6.32547177889e-15  5.3478326897e-15  6.08038458574e-15  7.10297338312e-15  6.09372073702e-15  6.6158046591e-15  7.64930487137e-15  7.60924796141e-15  8.4583478617e-15  8.72167096382e-15  8.79997532323e-15  9.40918514564e-15  9.43755304153e-15  9.93313060713e-15  1.09027513423e-14  1.22962554984e-14  1.29421237542e-14  1.29297105978e-14  1.45992740392e-14  1.57154298754e-14  1.8756080079e-14  2.1493174527e-14  2.43630987814e-14  2.73711676458e-14  3.24966952953e-14  3.87178697684e-14  4.52973869717e-14  5.5446589495e-14  6.82809858179e-14  8.77224840064e-14  1.16684764926e-13  1.73802331176e-13  3.1931263153e-13  9.07607628496e-13  3.18278947134e-13  1.73098918593e-13  1.16527906896e-13  8.73526686003e-14  6.75583465269e-14  5.55605515054e-14  4.50973303021e-14  3.77458517661e-14  3.17975021112e-14  2.70058045426e-14  2.33882710843e-14  2.13946167438e-14  1.94785847077e-14  1.67723362076e-14  1.49542017342e-14  1.39778094438e-14  1.25057364579e-14  1.19643319728e-14  1.06217937568e-14  9.69628614249e-15  8.80708381252e-15  8.61710203196e-15  8.15606075501e-15  8.11098556195e-15  7.53806358415e-15  7.07190642569e-15  7.15651923305e-15  7.39292739348e-15  6.1202003966e-15  7.7248347081e-15  6.29899218252e-15  6.35740660702e-15  5.63531115708e-15  6.04325050206e-15  6.7106481042e-15  6.91279273672e-15  6.50970556501e-15  7.021385194e-15  5.76736133091e-15  5.02896081477e-15  5.92856982471e-15  6.89130598486e-15  6.41190573723e-15  6.71479693741e-15  5.40428906291e-15  5.2106397149e-15  5.69014008063e-15  5.86593662161e-15  6.62316908201e-15  5.48587662161e-15  5.20751944307e-15  6.29955841398e-15  5.92034213928e-15  5.84004895124e-15  6.04840247632e-15  5.89862609437e-15  6.06844693359e-15  5.32423539367e-15  5.07416894282e-15  4.94186298517e-15  6.28271473294e-15  5.79887488947e-15  5.122385606e-15  5.85205596205e-15  5.51257847867e-15  5.29824823229e-15  5.73860443687e-15  5.00412439398e-15  6.23028925188e-15  6.60453937554e-15  6.18076084577e-15
 6.04357499096e-15  5.51943046142e-15  5.04146528625e-15  5.50248253807e-15  5.19268746584e-15  5.0462912963e-15  5.09476329793e-15  5.43797810683e-15  5.95046231459e-15  5.90771270568e-15  6.02218160413e-15  7.15630412145e-15  7.00987459085e-15  6.95816288687e-15  7.11839215223e-15  5.73012926774e-15  5.70769189427e-15  5.67148560645e-15  6.47558555459e-15  6.67870607131e-15  8.09858374979e-15  7.11631530329e-15  7.35678339012e-15  7.64013980273e-15  7.69393645511e-15  8.27253858479e-15  9.15243353551e-15  9.71542078223e-15  9.76900969886e-15  9.92178886511e-15  1.03778263845e-14  1.07434252102e-14  1.23415377585e-14  1.34836173664e-14  1.43781853173e-14  1.62622069778e-14  1.90924280593e-14  2.07522634833e-14  2.37900313511e-14  2.7712815795e-14  3.15965556872e-14  3.72360971714e-14  4.46925165569e-14  5.48487390633e-14  6.82945598039e-14  8.62715363698e-14  1.17008222499e-13  1.733028561e-13  3.18278947134e-13  9.07287121252e-13  3.18402677683e-13  1.72484413232e-13  1.17307325102e-13  8.69251745383e-14  6.8155321023e-14  5.51264561151e-14  4.50357824245e-14  3.7305366892e-14  3.19137947222e-14  2.79718075902e-14  2.46001560397e-14  2.1982981062e-14  1.90739688999e-14  1.66778206289e-14  1.58847970906e-14  1.36204134977e-14  1.17106321198e-14  1.14660309994e-14  1.0415279744e-14  1.00745236934e-14  1.00517145656e-14  9.04776205168e-15  9.34088115346e-15  8.71022956003e-15  8.32766698418e-15  8.36820368109e-15  7.57729832244e-15  6.5859599268e-15  6.96838515801e-15  7.52082059405e-15  6.0566850574e-15  5.7419841391e-15  5.67544958243e-15  5.37271324253e-15  5.95654550727e-15  6.3962473145e-15  7.61111433429e-15  7.10957617116e-15  6.73663584004e-15  6.86292263321e-15  6.35766219822e-15  6.20582189552e-15  6.94022187021e-15  7.03385883832e-15  6.3488361018e-15  6.2860066454e-15  5.37979620792e-15  7.11178185532e-15  6.85995374833e-15  6.69181502507e-15  6.8328727337e-15  6.20541036622e-15  6.22591922743e-15  6.73185236811e-15  6.21725585461e-15  5.52737061056e-15  5.62940257482e-15  5.59255484098e-15  4.86944595048e-15  6.12932331369e-15  5.39145490074e-15  4.95286017019e-15  5.86898994365e-15  5.50883794115e-15  6.35109193307e-15  4.80395814458e-15  5.16796854685e-15  6.73894494822e-15  6.43948251599e-15  5.99505979737e-15
 6.24529999427e-15  5.63319404517e-15  5.04881491446e-15  6.56993235524e-15  6.43754717108e-15  4.99556885886e-15  6.15413006671e-15  6.48396305497e-15  4.67780502584e-15  5.90830572466e-15  5.74051634736e-15  6.51806208451e-15  6.14990730081e-15  6.80610020409e-15  6.8332491298e-15  6.80030451977e-15  5.67930011647e-15  6.01668981737e-15  6.96700372461e-15  6.56592084455e-15  7.43248918469e-15  7.21230611428e-15  6.46349766726e-15  7.26797860406e-15  7.73249763566e-15  7.79974994381e-15  8.32288254802e-15  8.98156230903e-15  8.19565595051e-15  9.0588039655e-15  1.07762954141e-14  1.02829326793e-14  1.08974786171e-14  1.30683003997e-14  1.38669319855e-14  1.47334214072e-14  1.62772663774e-14  1.87454801551e-14  2.03317308386e-14  2.33315656937e-14  2.742480169e-14  3.18958845358e-14  3.70037890162e-14  4.48350207583e-14  5.36665660189e-14  6.77106719962e-14  8.70199596982e-14  1.16752592161e-13  1.73098918593e-13  3.18402677683e-13  9.089711968e-13  3.19036036536e-13  1.74034147293e-13  1.17412746813e-13  8.73654001896e-14  6.83584301691e-14  5.48198511693e-14  4.51154015924e-14  3.79847437264e-14  3.21940890481e-14  2.71901034899e-14  2.53083915851e-14  2.22839754392e-14  1.96964777272e-14  1.76496861819e-14  1.47024667939e-14  1.36471639852e-14  1.27691253016e-14  1.11063703039e-14  1.13401945795e-14  1.08817110856e-14  9.36146243037e-15  9.26100509251e-15  8.55064173735e-15  9.01642823395e-15  8.07716609546e-15  7.9383010957e-15  7.2146082121e-15  7.14852458907e-15  7.43537264502e-15  6.2515184573e-15  7.00336167572e-15  6.69934990024e-15  7.22438622284e-15  6.72183140456e-15  6.74419619716e-15  6.76127437149e-15  6.61601165395e-15  6.51446047429e-15  7.31493177797e-15  7.70721812311e-15  6.21543142323e-15  7.57821919866e-15  6.19987806559e-15  6.34788648541e-15  6.8001386328e-15  6.77393063708e-15  6.76773373208e-15  6.5337507506e-15  6.53367334036e-15  6.10919826978e-15  6.32633251e-15  6.04319707415e-15  6.6734551621e-15  5.587463084e-15  5.49243841339e-15  5.70723897207e-15  6.21540367787e-15  5.43595300012e-15  6.76314722541e-15  5.93678970018e-15  5.59647470246e-15  6.53110219113e-15  5.23902670469e-15  6.02256732558e-15  5.00285586426e-15  5.31608390529e-15  6.71687239673e-15  6.16022094894e-15  6.69688836738e-15
 5.4565581419e-15  5.82177668152e-15  5.02180613375e-15  5.4054597757e-15  7.10749871442e-15  6.18636890043e-15  5.30967879599e-15  5.29547708511e-15  4.71176133201e-15  5.81401692867e-15  5.01850303021e-15  5.66460625102e-15  6.38008745189e-15  6.34986711133e-15  5.36410381313e-15  5.00695420281e-15  6.01823895792e-15  5.56070034503e-15  7.26514656528e-15  6.77735952289e-15  6.91401463485e-15  7.8082747565e-15  7.25408462269e-15  7.04946468852e-15  7.44520276289e-15  7.63750167952e-15  7.39007655156e-15  6.9924580988e-15  7.59226531977e-15  9.15155710594e-15  9.55526588831e-15  9.49888321954e-15  1.05237410238e-14  1.12853249329e-14  1.26581594244e-14  1.34678028522e-14  1.47464117829e-14  1.61584133906e-14  1.76416156178e-14  2.03118820251e-14  2.38675368355e-14  2.68018946282e-14  3.23457140977e-14  3.75946588675e-14  4.47525746e-14  5.532601145e-14  6.77647201676e-14  8.66386982126e-14  1.16527906896e-13  1.72484413232e-13  3.19036036536e-13  9.07946464388e-13  3.18282618267e-13  1.73488996247e-13  1.1707496369e-13  8.64450102464e-14  6.81831985644e-14  5.40385740032e-14  4.51916947063e-14  3.75327689927e-14  3.19583494648e-14  2.83780917402e-14  2.41285179167e-14  2.17340277424e-14  1.88696697925e-14  1.6551044055e-14  1.41797893088e-14  1.34602058399e-14  1.23162189676e-14  1.29760097267e-14  1.12566336438e-14  9.42343518512e-15  1.01236000336e-14  9.85405946502e-15  9.19440890965e-15  8.12052960623e-15  7.54119298005e-15  7.89986980262e-15  7.50404583225e-15  7.12388518556e-15  6.31171128891e-15  6.79143281725e-15  6.08683527749e-15  7.12956621994e-15  7.06731225102e-15  6.86241726231e-15  7.25324696045e-15  6.55935359122e-15  6.74721461677e-15  7.67407860733e-15  5.9065710606e-15  5.491093877e-15  6.9452988373e-15  6.12118250428e-15  6.96841642546e-15  7.39873471257e-15  6.76110121584e-15  6.23017377175e-15  5.93894812488e-15  7.03743117017e-15  6.45243698583e-15  5.47954656109e-15  6.2514158147e-15  7.07860215811e-15  5.32339307444e-15  5.46672050908e-15  6.23021403096e-15  6.45930949485e-15  4.95114454196e-15  6.71998027129e-15  5.63321872389e-15  5.18036209988e-15  6.72749271465e-15  5.57835246616e-15  5.57541730483e-15  6.16966932132e-15  5.65581185405e-15  6.73667919609e-15  5.54690811803e-15  6.58320635939e-15
 5.61069678934e-15  5.92834060808e-15  5.57706329155e-15  5.43288130904e-15  5.70934141571e-15  5.73512756382e-15  5.0692387392e-15  6.44361432185e-15  5.55393920195e-15  6.05832297968e-15  5.61112883138e-15  6.51017718575e-15  5.92196915008e-15  5.71781541585e-15  6.02322636162e-15  5.76029508794e-15  6.41499437578e-15  6.49613103111e-15  7.11095488516e-15  6.9715042195e-15  6.43276877418e-15  7.40495743873e-15  6.89459557512e-15  6.91045397676e-15  6.95917190278e-15  7.68728905044e-15  8.33807717924e-15  8.27018797178e-15  8.19603088065e-15  1.00596784424e-14  9.00398008986e-15  1.00328385361e-14  1.06926683801e-14  1.14617029725e-14  1.1725375193e-14  1.16697150381e-14  1.32932768913e-14  1.48751402207e-14  1.62127338831e-14  1.89633949844e-14  2.1513017989e-14  2.40630448283e-14  2.79510168583e-14  3.2184197287e-14  3.83036721119e-14  4.56176527044e-14  5.45527093892e-14  6.82087993768e-14  8.73526686003e-14  1.17307325102e-13  1.74034147293e-13  3.18282618267e-13  9.08404579209e-13  3.1853134895e-13  1.73773393924e-13  1.16726086183e-13  8.75774317117e-14  6.80615253279e-14  5.511897936e-14  4.49528459708e-14  3.81181155262e-14  3.25783467261e-14  2.74688476834e-14  2.45612857707e-14  2.09889568425e-14  1.83082102055e-14  1.68391029171e-14  1.49621288879e-14  1.45761343534e-14  1.39237810269e-14  1.17904390687e-14  1.03463586081e-14  1.02042354407e-14  9.89612625487e-15  7.79346027447e-15  7.90335417511e-15  7.80373855941e-15  8.10874168149e-15  7.38374967528e-15  7.2575078384e-15  6.46320067349e-15  7.47078171591e-15  7.26820341343e-15  7.69254522678e-15  6.90600297786e-15  6.66741415076e-15  7.43798547868e-15  6.39632611349e-15  5.8128594867e-15  7.31617552014e-15  5.57510602887e-15  6.22050963078e-15  7.57881616945e-15  7.46982156187e-15  7.16335692658e-15  5.94137054953e-15  5.85187110164e-15  6.36765169435e-15  5.81682953282e-15  5.43843782854e-15  5.2550134848e-15  4.8357069987e-15  5.05632644229e-15  6.42084504307e-15  5.18397299992e-15  5.34944535637e-15  6.18622678763e-15  5.91691037782e-15  4.94163825864e-15  5.55760823459e-15  5.91559661734e-15  5.39957769158e-15  6.28289951257e-15  4.93178521956e-15  5.80753067554e-15  6.63996901342e-15  5.32881540068e-15  6.25709413542e-15  4.84552346229e-15  5.8816935059e-15
 5.20108707248e-15  5.58358023599e-15  5.62482318062e-15  5.08062669253e-15  6.20316767426e-15  6.81489210959e-15  5.44850951498e-15  7.17709389863e-15  6.06087974287e-15  5.0632723556e-15  5.19983316441e-15  5.51135388921e-15  5.90680207708e-15  5.75775981152e-15  5.04138293595e-15  5.93234867717e-15  5.25120121591e-15  5.58344518777e-15  6.75629900946e-15  6.3817866904e-15  6.2168698228e-15  6.01552689994e-15  5.90966994022e-15  6.18488180317e-15  7.13604685405e-15  6.89070904074e-15  7.37334535213e-15  8.13036491175e-15  6.59999952135e-15  7.96012248286e-15  7.37144456185e-15  9.13604140949e-15  9.42678798135e-15  9.82591750568e-15  1.11121216087e-14  1.21026237488e-14  1.25975310233e-14  1.28851496936e-14  1.48571807925e-14  1.75669890719e-14  1.93005795852e-14  2.1320126982e-14  2.49136200645e-14  2.89067097456e-14  3.29391745182e-14  3.81739268247e-14  4.50733477091e-14  5.44992501565e-14  6.75583465269e-14  8.69251745383e-14  1.17412746813e-13  1.73488996247e-13  3.1853134895e-13  9.04455482158e-13  3.18998565535e-13  1.72331901268e-13  1.17885564589e-13  8.72070887719e-14  6.74253493452e-14  5.45898478484e-14  4.46101307606e-14  3.7968925713e-14  3.10707842195e-14  2.68641587525e-14  2.40597115639e-14  2.1146806276e-14  1.90834842506e-14  1.73641192195e-14  1.56904872166e-14  1.47645851912e-14  1.28683188703e-14  1.08634521258e-14  1.04033696262e-14  9.97403642573e-15  9.29421427511e-15  8.63539110309e-15  7.62085299572e-15  7.62012276625e-15  7.49145794556e-15  6.83931657439e-15  7.18038555425e-15  7.68226527029e-15  7.17366564022e-15  6.00619438368e-15  6.21110301218e-15  5.51948602308e-15  5.79890558956e-15  6.00953316788e-15  6.44494294155e-15  6.14963679852e-15  6.73981396136e-15  6.19883602364e-15  7.43464882865e-15  5.86774029623e-15  5.67782619212e-15  5.88019895079e-15  5.58845875639e-15  6.1549767139e-15  5.94545879445e-15  6.03471563161e-15  5.56357441232e-15  5.72929730615e-15  4.6175181942e-15  6.31396162225e-15  5.50049401603e-15  5.95091241796e-15  6.62654772042e-15  6.42319624899e-15  6.10177598138e-15  5.72795479809e-15  4.98346104055e-15  4.53429311556e-15  5.6559687624e-15  5.27157019836e-15  6.58499231913e-15  6.55728471129e-15  5.9269675882e-15  5.9922393111e-15  5.52112491398e-15  5.94868643237e-15
 6.91232319607e-15  6.67999302841e-15  5.77653045581e-15  5.21766890984e-15  6.4237204515e-15  6.10878933662e-15  6.31424120467e-15  6.93210391585e-15  6.27756020715e-15  6.09623633639e-15  6.15004111324e-15  5.10742683849e-15  6.01531108501e-15  6.01774485176e-15  6.31155903298e-15  6.22219001878e-15  5.71821250826e-15  6.09811970488e-15  6.53501622457e-15  6.9601204684e-15  6.50478375602e-15  6.68371593357e-15  6.41207262605e-15  6.94149326424e-15  7.3665170687e-15  7.38220496854e-15  8.35038621111e-15  8.11141197419e-15  7.78003008355e-15  8.53229383323e-15  7.89844307186e-15  8.64720572119e-15  9.06514736076e-15  9.80864372283e-15  1.06643315271e-14  1.12782612642e-14  1.1556666414e-14  1.19813475221e-14  1.36186966388e-14  1.57366124867e-14  1.74178960529e-14  1.86885027812e-14  2.14647289351e-14  2.4685941377e-14  2.84307401597e-14  3.2378724531e-14  3.78420343532e-14  4.49514629361e-14  5.55605515054e-14  6.8155321023e-14  8.73654001896e-14  1.1707496369e-13  1.73773393924e-13  3.18998565535e-13  9.08032863239e-13  3.18341134558e-13  1.73771763596e-13  1.16865235826e-13  8.69226896943e-14  6.86975886097e-14  5.46930488879e-14  4.50346372851e-14  3.84108927011e-14  3.20909218756e-14  2.80120699941e-14  2.39376596506e-14  2.16920739825e-14  1.8897284131e-14  1.68940681742e-14  1.56521941544e-14  1.39451937288e-14  1.23406575076e-14  1.15968099237e-14  1.17748013642e-14  1.06157576433e-14  1.06117111177e-14  8.81474841312e-15  8.40032598033e-15  8.8682584238e-15  9.19585994034e-15  9.25801346714e-15  8.10252068317e-15  7.24596249769e-15  6.50713389843e-15  6.74385988746e-15  6.2249956743e-15  5.73963287672e-15  7.16395555564e-15  6.28493200091e-15  6.38290860914e-15  6.62339004908e-15  6.72746318568e-15  7.08287701446e-15  6.25426404621e-15  5.48475219503e-15  5.40610077224e-15  4.72970259225e-15  5.6415448786e-15  7.27297463743e-15  6.34744496539e-15  6.19575321885e-15  5.57287027839e-15  4.81024517569e-15  6.14672361729e-15  5.40737428694e-15  6.47907451071e-15  6.27045807256e-15  6.49528676963e-15  6.7500070508e-15  6.39718861298e-15  6.67811809419e-15  5.98664486349e-15  6.94851137059e-15  5.63593937085e-15  5.56098908737e-15  5.54380468023e-15  6.08516263185e-15  6.18935087014e-15  6.48041436503e-15  7.09465625523e-15
 5.54239681329e-15  6.00974744606e-15  5.17264838535e-15  5.3120387786e-15  6.79443814542e-15  5.05453996565e-15  5.96238158897e-15  6.56141759098e-15  5.754831663e-15  6.33373086232e-15  5.88550263373e-15  6.03602017732e-15  5.12832383207e-15  6.69415206933e-15  5.46577675883e-15  5.97220851038e-15  5.41058947918e-15  5.72647728793e-15  5.85161130213e-15  6.79009092186e-15  6.42431312999e-15  6.25619039025e-15  6.05924964661e-15  6.07918983398e-15  6.94359140982e-15  7.39092208765e-15  7.2700295902e-15  7.52564215282e-15  7.90753764927e-15  8.33199803641e-15  7.82235765831e-15  9.3176747771e-15  7.97929497462e-15  8.54232484925e-15  9.20309941085e-15  9.88618646317e-15  1.05605834294e-14  1.0797556323e-14  1.17983929884e-14  1.34556939602e-14  1.53247034551e-14  1.63799995968e-14  1.88105681281e-14  2.14491188205e-14  2.45059827968e-14  2.73561869286e-14  3.19174343847e-14  3.69032293202e-14  4.50973303021e-14  5.51264561151e-14  6.83584301691e-14  8.64450102464e-14  1.16726086183e-13  1.72331901268e-13  3.18341134558e-13  9.06003320915e-13  3.18032248572e-13  1.73519498528e-13  1.16779787726e-13  8.65126063056e-14  6.7958256222e-14  5.4836327994e-14  4.58483092701e-14  3.75694040535e-14  3.29326682535e-14  2.79579191583e-14  2.45616038988e-14  2.18253467897e-14  1.87346653033e-14  1.73704616017e-14  1.50525957483e-14  1.30780428859e-14  1.30679549548e-14  1.17632914527e-14  1.07105939062e-14  9.85760820189e-15  9.59371931198e-15  7.80847241901e-15  8.44556642957e-15  9.2427345185e-15  8.2515284335e-15  8.50340976198e-15  7.36114479405e-15  6.88222151534e-15  6.20637080377e-15  7.24427559288e-15  6.29328100519e-15  5.92214089696e-15  5.85535722021e-15  6.57815393334e-15  6.92790575665e-15  6.30064131556e-15  6.03589330897e-15  5.36174867507e-15  5.79316563228e-15  5.29315760432e-15  5.15509492398e-15  6.34521814098e-15  6.48330818857e-15  5.66419140319e-15  6.08342752448e-15  6.45293120269e-15  5.7753302405e-15  5.78785456703e-15  5.71740054281e-15  4.84711975857e-15  5.39531122331e-15  5.30368449384e-15  7.19792023071e-15  6.91181601824e-15  6.00055939069e-15  6.94897369095e-15  7.73600650732e-15  6.73035974287e-15  5.75295276027e-15  5.23272796273e-15  5.29106659001e-15  6.20174168639e-15  6.08928217018e-15  6.19356534909e-15
 5.40718515098e-15  5.4987525284e-15  6.24097715281e-15  5.12182891564e-15  5.77664898716e-15  5.26347672048e-15  5.47579683023e-15  6.97015193091e-15  5.89089692728e-15  6.32806123992e-15  6.1793286197e-15  6.156182794e-15  6.93473230581e-15  6.27145704188e-15  5.57625124591e-15  5.84288390716e-15  6.08228130582e-15  5.79682107178e-15  5.70609527382e-15  5.17475221901e-15  5.97086980341e-15  4.95976217985e-15  6.66726135879e-15  5.70990780326e-15  5.40987434348e-15  6.92247428452e-15  6.29815883456e-15  7.76933437342e-15  8.63863505622e-15  8.02146179365e-15  7.75003635507e-15  8.60232796337e-15  7.27642139423e-15  8.69065063028e-15  8.28632477704e-15  9.65515855731e-15  1.05306660169e-14  1.13439917372e-14  1.16894291325e-14  1.27001453007e-14  1.35932093316e-14  1.53876549365e-14  1.61554362683e-14  1.85639600986e-14  2.08614280628e-14  2.37707895834e-14  2.80034327797e-14  3.14251445486e-14  3.77458517661e-14  4.50357824245e-14  5.48198511693e-14  6.81831985644e-14  8.75774317117e-14  1.17885564589e-13  1.73771763596e-13  3.18032248572e-13  9.08898835879e-13  3.19193508503e-13  1.7301172491e-13  1.16824655848e-13  8.70207258635e-14  6.78556672704e-14  5.47245630473e-14  4.4019767811e-14  3.76922373917e-14  3.18392792542e-14  2.6992688192e-14  2.3837311217e-14  2.01787264529e-14  1.84056028883e-14  1.60930653406e-14  1.44867339737e-14  1.36941765542e-14  1.3288837373e-14  1.15587107001e-14  1.12395248503e-14  1.04014868311e-14  8.87894057426e-15  8.73098369495e-15  8.91916613541e-15  7.68695754907e-15  8.01433918456e-15  7.02155798848e-15  6.4414156415e-15  7.16242441914e-15  6.35422486058e-15  6.38218701641e-15  5.53295307508e-15  6.5275849124e-15  7.02660760696e-15  7.43379047819e-15  7.37846341341e-15  6.82018482833e-15  6.30384051317e-15  6.71715636736e-15  5.93986381522e-15  5.86094451082e-15  5.38399084432e-15  5.26882796755e-15  4.85462518649e-15  6.63309078175e-15  6.12113410182e-15  6.37775542381e-15  6.09949599246e-15  5.562729819e-15  5.97482838226e-15  6.08973730987e-15  6.7483132312e-15  6.79298546961e-15  6.41627451053e-15  6.13936349849e-15  6.58441510269e-15  6.35656312925e-15  5.71727419222e-15  6.29038992211e-15  5.60229261719e-15  5.52319662528e-15  5.8681699655e-15  6.02618265687e-15  6.22408811892e-15
 6.90967301877e-15  6.99986012871e-15  5.44266725231e-15  5.62177832805e-15  4.94993133406e-15  5.91560330897e-15  6.69815294217e-15  6.83623988223e-15  5.21129683315e-15  5.64573650491e-15  6.02312162838e-15  5.88637793923e-15  6.01745226601e-15  6.71949515929e-15  6.30888422809e-15  5.87393626618e-15  6.2039967882e-15  7.14499243315e-15  6.12060955248e-15  6.02010324254e-15  5.74034160092e-15  6.68235294325e-15  6.50055238089e-15  6.27075521397e-15  6.26006890373e-15  6.42553282955e-15  5.24729322226e-15  6.19910054465e-15  7.59163965258e-15  8.33065236659e-15  9.07230500744e-15  8.23101655599e-15  7.76203281863e-15  7.46527303839e-15  8.67803820223e-15  9.27099184585e-15  1.01693639697e-14  1.08682279789e-14  1.0516272745e-14  1.18232418149e-14  1.37046047061e-14  1.40353620781e-14  1.44037118296e-14  1.70125770463e-14  2.00276211985e-14  2.16401579082e-14  2.43346697969e-14  2.77167893726e-14  3.17975021112e-14  3.7305366892e-14  4.51154015924e-14  5.40385740032e-14  6.80615253279e-14  8.72070887719e-14  1.16865235826e-13  1.73519498528e-13  3.19193508503e-13  9.09417748989e-13  3.18927465271e-13  1.72905753035e-13  1.17112505368e-13  8.68821814665e-14  6.75062958748e-14  5.43256535768e-14  4.55406887974e-14  3.83852839684e-14  3.22475101882e-14  2.82215063471e-14  2.40046827762e-14  2.14636000582e-14  1.8815291014e-14  1.66407995541e-14  1.54143776671e-14  1.45819929826e-14  1.40915892346e-14  1.25440284902e-14  1.17014573821e-14  1.0258168675e-14  9.59861865299e-15  1.02887723856e-14  1.00089965593e-14  9.76907401909e-15  8.23632680933e-15  7.46940773824e-15  7.46586757002e-15  6.71536827031e-15  7.31025863855e-15  7.36829127632e-15  7.84678643438e-15  7.75666064648e-15  6.75687298057e-15  7.18897340378e-15  6.58214154419e-15  6.43218745938e-15  6.71379014001e-15  5.73841294152e-15  4.98050830038e-15  5.27304851847e-15  5.36235711162e-15  4.96413798818e-15  4.98824548614e-15  6.1655133411e-15  6.0922847419e-15  5.53345221047e-15  5.58893116457e-15  5.41395607153e-15  6.49981267265e-15  5.74817331309e-15  6.04486075933e-15  6.1325152517e-15  5.66646250274e-15  6.50948644324e-15  5.63009792134e-15  5.88098096957e-15  5.70596790953e-15  6.81449112495e-15  5.89763036485e-15  6.15046997685e-15  6.74098951318e-15  7.0444967531e-15
 5.98391985591e-15  5.55798353831e-15  4.46075406875e-15  5.98141393981e-15  5.6205621344e-15  5.89284720062e-15  6.74227851718e-15  6.92179563779e-15  5.6041852821e-15  5.96711614882e-15  6.28099262004e-15  6.03567876633e-15  7.07604910514e-15  6.65402826213e-15  5.15952416606e-15  6.19506621772e-15  5.97639468581e-15  6.34138685659e-15  6.00858439214e-15  5.197977214e-15  4.95782338956e-15  6.63184921332e-15  6.60221338933e-15  6.36922035966e-15  7.00723031471e-15  6.2914102785e-15  6.48702642904e-15  7.01228249214e-15  7.1184308882e-15  8.00690514458e-15  7.62148088054e-15  7.97833188659e-15  8.44199799389e-15  8.21145537367e-15  8.16542587124e-15  9.57391851394e-15  9.88301749318e-15  9.29319600973e-15  9.82625208365e-15  9.70935259711e-15  1.29703760286e-14  1.25763462082e-14  1.37189966473e-14  1.43329935616e-14  1.68690819301e-14  1.89150815842e-14  2.08194614474e-14  2.37252986338e-14  2.70058045426e-14  3.19137947222e-14  3.79847437264e-14  4.51916947063e-14  5.511897936e-14  6.74253493452e-14  8.69226896943e-14  1.16779787726e-13  1.7301172491e-13  3.18927465271e-13  9.05691520223e-13  3.18641019017e-13  1.73296427682e-13  1.17421639275e-13  8.79429073775e-14  6.81738273448e-14  5.50089702334e-14  4.51236638313e-14  3.84863741186e-14  3.19520592657e-14  2.78456313424e-14  2.41788658472e-14  2.07088584914e-14  1.78265446555e-14  1.68128294051e-14  1.51993575698e-14  1.48040219185e-14  1.27552247917e-14  1.23562089217e-14  1.0863543215e-14  1.00212423637e-14  9.64227588492e-15  9.62115590228e-15  8.5234956248e-15  7.63185378461e-15  6.27950381756e-15  7.8810725595e-15  6.87598535616e-15  7.63433320373e-15  7.41269315445e-15  7.01887538879e-15  7.6323369415e-15  7.11003251922e-15  6.47716031782e-15  6.75625988495e-15  6.65170353774e-15  5.89580756809e-15  5.75734375825e-15  5.71188618807e-15  4.49717184029e-15  5.70620761579e-15  5.82663873594e-15  5.53315356018e-15  6.77654674022e-15  6.92823240415e-15  5.38206263625e-15  5.79262662029e-15  6.53859215714e-15  6.24467776924e-15  5.22756608498e-15  6.09606424044e-15  6.60210288862e-15  5.95627046215e-15  6.33826234145e-15  5.2644789144e-15  5.75685933224e-15  6.2641463698e-15  6.30783528362e-15  5.15969181637e-15  4.98728732799e-15  6.72768875519e-15  6.21035138318e-15
 5.38559494876e-15  5.91274556931e-15  6.15182034924e-15  6.01411492088e-15  5.02767942415e-15  5.28369236979e-15  6.6458039627e-15  6.20528945069e-15  5.62990568756e-15  6.09041270615e-15  6.06201493604e-15  5.62561501707e-15  4.82812320414e-15  6.42869479184e-15  5.68227057633e-15  6.78533809749e-15  5.91047530995e-15  5.70806416732e-15  5.34990230519e-15  4.96315271057e-15  4.78317179688e-15  5.8338907802e-15  6.08979864229e-15  6.28205456822e-15  6.52253781597e-15  6.21141266827e-15  6.31384835464e-15  6.70740158707e-15  7.03001632879e-15  7.45009925849e-15  6.97881875633e-15  7.15674044426e-15  8.12207000885e-15  7.32883679371e-15  7.63951465253e-15  9.15481997075e-15  9.45692733997e-15  9.48233091074e-15  9.65029858006e-15  9.05433932532e-15  9.98801237258e-15  1.10213548265e-14  1.26430280402e-14  1.30169816298e-14  1.57365115944e-14  1.69156186572e-14  1.87173663169e-14  2.11457134194e-14  2.33882710843e-14  2.79718075902e-14  3.21940890481e-14  3.75327689927e-14  4.49528459708e-14  5.45898478484e-14  6.86975886097e-14  8.65126063056e-14  1.16824655848e-13  1.72905753035e-13  3.18641019017e-13  9.07579201842e-13  3.17904536532e-13  1.73293532651e-13  1.17524708341e-13  8.72018458354e-14  6.79166884272e-14  5.4697862591e-14  4.57174349498e-14  3.83708918012e-14  3.25949136464e-14  2.81381960233e-14  2.3117277771e-14  2.11691705263e-14  1.90537943961e-14  1.70354188796e-14  1.56516888893e-14  1.3727593893e-14  1.29225910938e-14  1.25413296969e-14  1.13103376206e-14  1.07228278054e-14  9.74222982928e-15  9.71468838762e-15  7.86235856484e-15  8.018107143e-15  7.91471683165e-15  6.85410014797e-15  7.28477438577e-15  7.57581277764e-15  7.50882966121e-15  7.3830494061e-15  7.84498237068e-15  6.41327138552e-15  6.90161672672e-15  6.83520495817e-15  6.27583815969e-15  6.96241569248e-15  6.93797690614e-15  5.4671546765e-15  5.28479244582e-15  5.91389422696e-15  5.8145156135e-15  6.95538700498e-15  6.52929612376e-15  6.04066021336e-15  6.03674520584e-15  6.22183682899e-15  4.94652416126e-15  4.94459360323e-15  6.15757381021e-15  6.76300138383e-15  6.79559395128e-15  4.87592590379e-15  5.85507959989e-15  5.74802521173e-15  5.69241836221e-15  5.92299455377e-15  5.06922741003e-15  5.0192099743e-15  4.59407659862e-15  5.57589170435e-15
 5.93613188603e-15  5.95682261291e-15  6.62894157121e-15  6.64747722043e-15  6.17724882864e-15  4.62973673166e-15  5.58570138372e-15  6.09540960286e-15  5.44683335279e-15  5.2840380963e-15  5.74656382309e-15  5.69901862306e-15  6.46751929601e-15  6.13781679608e-15  5.44496735316e-15  5.5632673151e-15  4.98326560979e-15  6.02889303256e-15  4.75554143972e-15  5.82689083896e-15  5.12668282054e-15  6.09695449619e-15  5.95988943339e-15  6.39408984481e-15  6.66783136934e-15  6.49802973001e-15  6.49272640868e-15  6.23193778948e-15  5.91218331436e-15  5.36530833291e-15  6.24110830147e-15  6.61787655685e-15  7.67454128165e-15  6.75710192815e-15  6.43804904107e-15  7.75432487722e-15  8.78638577015e-15  9.297526993e-15  9.54350930695e-15  1.01037291471e-14  1.01864107326e-14  1.09526406082e-14  1.22746986719e-14  1.24666686804e-14  1.36273898096e-14  1.48040665751e-14  1.63247726193e-14  1.86988377395e-14  2.13946167438e-14  2.46001560397e-14  2.71901034899e-14  3.19583494648e-14  3.81181155262e-14  4.46101307606e-14  5.46930488879e-14  6.7958256222e-14  8.70207258635e-14  1.17112505368e-13  1.73296427682e-13  3.17904536532e-13  9.08945959186e-13  3.19013735578e-13  1.73644486936e-13  1.17428416674e-13  8.66396729152e-14  6.76259657343e-14  5.54175373732e-14  4.53708179936e-14  3.84528397054e-14  3.22370609014e-14  2.71245827237e-14  2.42915304753e-14  2.22800478379e-14  1.87147845305e-14  1.7285393518e-14  1.48026745989e-14  1.32935271145e-14  1.30189868518e-14  1.12202124006e-14  1.12340867956e-14  1.03999366531e-14  1.02319819794e-14  8.63814263985e-15  8.24464787206e-15  7.8658372817e-15  7.09839468621e-15  7.79789997283e-15  7.77277798688e-15  7.41988659606e-15  7.60384064714e-15  7.03958279164e-15  7.36333983066e-15  7.43961341391e-15  5.7295444048e-15  5.44569711476e-15  5.66045468243e-15  6.32165059191e-15  5.52506811264e-15  5.37527540499e-15  6.53418408563e-15  5.18163036814e-15  6.32233415858e-15  4.60343822761e-15  4.62097074073e-15  5.85237176699e-15  7.14683726507e-15  5.09656864711e-15  6.24581572341e-15  5.35723235832e-15  5.68030997765e-15  6.40015059728e-15  5.22311066653e-15  5.68910097752e-15  5.90859662061e-15  5.88322147871e-15  5.29169236546e-15  4.93714016687e-15  5.41635295925e-15  6.36873853438e-15  5.67757888009e-15
 4.81494559781e-15  6.12285845918e-15  6.62717741729e-15  6.170827932e-15  5.92742267066e-15  5.19043441471e-15  5.87211051961e-15  6.15658456778e-15  6.35924843441e-15  6.64388712105e-15  6.11660563304e-15  5.83697849851e-15  5.54766984423e-15  5.14421808494e-15  4.9727021824e-15  5.83108056097e-15  5.39553310059e-15  6.81666935226e-15  5.74280821298e-15  5.74854254717e-15  4.62892318603e-15  5.20676600699e-15  5.38020521984e-15  5.13135814167e-15  5.22184584189e-15  5.37573856615e-15  6.52152831405e-15  5.96419627848e-15  5.75600982691e-15  6.47126416682e-15  6.44058735963e-15  6.81231700352e-15  7.68748186427e-15  6.89782296394e-15  7.0007962002e-15  8.50147066924e-15  8.21972246135e-15  9.09195362446e-15  8.40725232708e-15  9.87941735868e-15  9.88761189305e-15  1.01431970504e-14  1.06256587841e-14  1.12158869167e-14  1.33869198132e-14  1.39718288922e-14  1.58356114878e-14  1.66581070139e-14  1.94785847077e-14  2.1982981062e-14  2.53083915851e-14  2.83780917402e-14  3.25783467261e-14  3.7968925713e-14  4.50346372851e-14  5.4836327994e-14  6.78556672704e-14  8.68821814665e-14  1.17421639275e-13  1.73293532651e-13  3.19013735578e-13  9.09483626694e-13  3.18646747063e-13  1.73088424742e-13  1.18211285654e-13  8.71191241998e-14  6.79497215482e-14  5.4973175062e-14  4.48140867415e-14  3.80955477503e-14  3.29217851414e-14  2.78760015907e-14  2.50474824183e-14  2.14868392659e-14  1.83413246935e-14  1.53781321608e-14  1.36015522473e-14  1.3771006314e-14  1.26914816165e-14  1.12336806464e-14  1.12315902108e-14  1.03678158674e-14  9.23620158875e-15  7.98591389872e-15  8.45937914806e-15  6.53926565095e-15  7.40018946331e-15  8.25931805168e-15  7.3786827583e-15  7.14257654653e-15  7.24497979454e-15  7.04597382641e-15  6.84789911758e-15  6.86563570181e-15  7.41223605148e-15  6.809370954e-15  6.85080507306e-15  5.85087428341e-15  6.45161407828e-15  6.39346281742e-15  5.71535574171e-15  7.26945903294e-15  5.81730039831e-15  6.35675847374e-15  5.88376030636e-15  6.78946309932e-15  6.38512290246e-15  6.20501296683e-15  5.49173193437e-15  5.55348557984e-15  5.63585342463e-15  5.34296575622e-15  5.12110590845e-15  6.14673596739e-15  5.96154409507e-15  5.90124783839e-15  5.57532113393e-15  7.00171970365e-15  5.78326036388e-15  6.43641615903e-15
 4.70294361482e-15  6.11280207375e-15  6.69438099144e-15  5.85326674283e-15  5.52557584056e-15  5.23418397359e-15  5.56807151928e-15  5.77972666529e-15  5.61801335492e-15  5.12353662532e-15  6.69576128266e-15  7.08673180754e-15  6.18669601335e-15  4.86865919782e-15  5.7229515178e-15  6.46286400672e-15  6.01583178856e-15  5.28983943352e-15  6.20402421307e-15  5.21717943953e-15  4.88153747604e-15  5.83686863091e-15  6.14043987547e-15  6.53456140184e-15  6.21608153226e-15  6.5815539321e-15  6.52537405867e-15  6.59687107323e-15  4.68856249841e-15  5.53466533909e-15  6.65191712863e-15  5.75597438268e-15  6.83224607325e-15  7.27638987262e-15  6.69500821483e-15  8.07232528602e-15  7.45405034327e-15  8.58146412448e-15  8.13695667329e-15  9.13286150119e-15  9.55546047025e-15  1.10228924077e-14  1.14697522236e-14  1.14484807625e-14  1.20295633643e-14  1.30013371428e-14  1.40646563803e-14  1.45362909558e-14  1.67723362076e-14  1.90739688999e-14  2.22839754392e-14  2.41285179167e-14  2.74688476834e-14  3.10707842195e-14  3.84108927011e-14  4.58483092701e-14  5.47245630473e-14  6.75062958748e-14  8.79429073775e-14  1.17524708341e-13  1.73644486936e-13  3.18646747063e-13  9.05358053912e-13  3.18159250003e-13  1.72540350912e-13  1.15795206549e-13  8.75984508315e-14  6.78420315914e-14  5.49057834411e-14  4.49717982296e-14  3.81771822612e-14  3.31250878183e-14  2.92526212324e-14  2.50700284981e-14  2.13844031053e-14  1.82270301298e-14  1.60434533171e-14  1.45256498737e-14  1.39342987038e-14  1.23458488173e-14  1.16995049784e-14  1.12048572661e-14  9.40121739656e-15  1.0057867105e-14  8.55220435474e-15  7.88395911436e-15  9.10297535425e-15  7.16037961518e-15  7.87005418461e-15  7.38726744892e-15  6.83946317741e-15  6.90175335211e-15  6.74237818534e-15  6.48430666155e-15  6.16586751731e-15  6.38103024781e-15  6.67498204706e-15  5.90223419788e-15  5.35998288525e-15  6.61674407327e-15  5.72346904876e-15  6.03596921073e-15  5.38918040858e-15  5.29525363455e-15  5.85978019567e-15  5.82863833249e-15  5.27694291844e-15  6.56473740573e-15  4.62011173974e-15  5.30992170783e-15  5.18223807358e-15  5.31773495919e-15  5.74815435109e-15  5.96592088099e-15  5.78171384965e-15  5.63742236102e-15  6.15676220972e-15  6.25759162049e-15  6.56162713727e-15  6.27638614532e-15
 4.39571679948e-15  5.49554896359e-15  6.21573636357e-15  4.88412762212e-15  4.39319588377e-15  5.35607436147e-15  6.03046667968e-15  6.77477760313e-15  6.0614594059e-15  5.625239598e-15  5.90531720985e-15  6.54849100764e-15  5.6641378631e-15  4.79514464399e-15  5.32497027928e-15  6.6179069077e-15  6.68359847404e-15  6.85528949998e-15  6.27050014713e-15  5.70528593205e-15  5.63100008722e-15  6.10365152471e-15  6.08014098171e-15  6.15808172587e-15  6.98496306939e-15  7.20857830655e-15  6.61671631444e-15  6.64524745993e-15  6.03312720641e-15  6.24970680683e-15  5.9951083692e-15  5.52864425443e-15  6.85891362129e-15  6.95973372936e-15  6.51661792318e-15  7.2971873955e-15  6.9065684495e-15  7.71537653703e-15  7.94468533946e-15  8.18879167998e-15  7.78525425983e-15  9.9546612362e-15  1.04013999454e-14  1.00898077964e-14  1.12013117383e-14  1.25896802095e-14  1.30849397786e-14  1.47675289544e-14  1.49542017342e-14  1.66778206289e-14  1.96964777272e-14  2.17340277424e-14  2.45612857707e-14  2.68641587525e-14  3.20909218756e-14  3.75694040535e-14  4.4019767811e-14  5.43256535768e-14  6.81738273448e-14  8.72018458354e-14  1.17428416674e-13  1.73088424742e-13  3.18159250003e-13  9.09427780064e-13  3.18429375602e-13  1.72456270203e-13  1.16648568999e-13  8.7002041972e-14  6.83561373596e-14  5.43846836153e-14  4.53790530784e-14  3.84328895018e-14  3.37229901256e-14  2.93486927337e-14  2.44890775518e-14  2.15417492531e-14  1.81029797395e-14  1.7009925331e-14  1.46987376991e-14  1.21246587346e-14  1.21297140214e-14  1.19354223139e-14  1.02803330168e-14  9.47986593133e-15  8.38045251966e-15  7.80987171677e-15  8.67101236691e-15  8.26182977708e-15  7.8076312343e-15  7.9662684011e-15  7.27679650743e-15  7.34022844389e-15  6.72350108211e-15  6.58273812603e-15  5.8420179092e-15  6.30542640978e-15  6.70886617754e-15  5.6256887059e-15  5.24265621665e-15  6.2292125243e-15  5.60733781012e-15  5.99949368459e-15  5.80283942667e-15  4.66991056519e-15  5.78368913062e-15  5.95875521985e-15  6.44021362986e-15  6.72997516647e-15  5.18475099457e-15  6.36193197342e-15  6.77196923917e-15  5.98781051383e-15  5.81862466691e-15  5.75059547573e-15  5.5663015255e-15  6.12966508986e-15  5.61469239566e-15  6.34759306927e-15  6.36181574046e-15  6.13242104077e-15
 5.49961479473e-15  5.7246234087e-15  5.70211201684e-15  4.28546642194e-15  4.32313921016e-15  5.21595073558e-15  4.70709810602e-15  5.99996582934e-15  6.37067954962e-15  6.08826712207e-15  5.63640901256e-15  6.50842637113e-15  5.2616507577e-15  5.24680713804e-15  5.06692444731e-15  5.3627694104e-15  5.60375710028e-15  6.30359745433e-15  5.58656954445e-15  5.77987354302e-15  5.0473843503e-15  4.92226777354e-15  5.87750639243e-15  6.03328063176e-15  6.01178650953e-15  6.65165328104e-15  6.04688521796e-15  6.52485775598e-15  5.54054965266e-15  5.65475185505e-15  6.58817300335e-15  6.09335188164e-15  6.85486896963e-15  6.84217608349e-15  6.11302513513e-15  7.27798034202e-15  5.64774905201e-15  6.7068678761e-15  6.60293739247e-15  8.33190216969e-15  8.17790677657e-15  9.50639452444e-15  9.61227554053e-15  1.00138859515e-14  1.05879927071e-14  1.16810922287e-14  1.11061376299e-14  1.27326647503e-14  1.39778094438e-14  1.58847970906e-14  1.76496861819e-14  1.88696697925e-14  2.09889568425e-14  2.40597115639e-14  2.80120699941e-14  3.29326682535e-14  3.76922373917e-14  4.55406887974e-14  5.50089702334e-14  6.79166884272e-14  8.66396729152e-14  1.18211285654e-13  1.72540350912e-13  3.18429375602e-13  9.0773833034e-13  3.18733936696e-13  1.73000569894e-13  1.16404102717e-13  8.59311262055e-14  6.71159611292e-14  5.45082596213e-14  4.52722429197e-14  3.82369703621e-14  3.32293845552e-14  2.75039686536e-14  2.38205341932e-14  2.11308282129e-14  1.8906732024e-14  1.62486681697e-14  1.41708867621e-14  1.32696801947e-14  1.3047251014e-14  1.08166012836e-14  1.11328572964e-14  1.0220433618e-14  9.15250607712e-15  9.03737522962e-15  8.00359963337e-15  7.10613299187e-15  8.3323274218e-15  7.88547020708e-15  6.87364479026e-15  6.58049306552e-15  5.58559856854e-15  6.57280587606e-15  6.01437933906e-15  6.08296064057e-15  5.366405514e-15  6.25564379184e-15  6.75073641344e-15  5.13302502605e-15  5.26522784551e-15  5.07154755076e-15  5.16351374328e-15  5.33177801451e-15  5.8811829658e-15  5.37768546964e-15  5.64250601842e-15  4.59875582451e-15  5.0385459012e-15  5.83846741845e-15  7.22728173921e-15  6.51248551284e-15  6.57543193853e-15  5.7843258785e-15  6.07844258221e-15  5.68403102481e-15  5.72494596637e-15  5.78079133812e-15  6.77237564197e-15
 6.13441068371e-15  5.38795376331e-15  5.87160528132e-15  4.60036455985e-15  4.72277248477e-15  4.98454519711e-15  4.91282748216e-15  6.15813507643e-15  6.85518297707e-15  7.11624562095e-15  5.38036733813e-15  5.62566730241e-15  4.65465967842e-15  4.54220511685e-15  5.30182508671e-15  4.65434236083e-15  6.18607866242e-15  6.44907706001e-15  5.29048750216e-15  6.69229778281e-15  5.29193225425e-15  6.4180741537e-15  6.22686201209e-15  6.1647750675e-15  6.00835547173e-15  6.11316050485e-15  6.43274565071e-15  6.27432399171e-15  6.59674328127e-15  6.96791739708e-15  6.87069087388e-15  7.06340056929e-15  7.75482291563e-15  6.73499962124e-15  8.29649648349e-15  6.49390414719e-15  6.83013593906e-15  6.81453075413e-15  7.05297720785e-15  8.01352964961e-15  8.39229674161e-15  8.87253726606e-15  9.69554477685e-15  1.00296065299e-14  1.09166728232e-14  1.13569207581e-14  1.10795631431e-14  1.22807542225e-14  1.25057364579e-14  1.36204134977e-14  1.47024667939e-14  1.6551044055e-14  1.83082102055e-14  2.1146806276e-14  2.39376596506e-14  2.79579191583e-14  3.18392792542e-14  3.83852839684e-14  4.51236638313e-14  5.4697862591e-14  6.76259657343e-14  8.71191241998e-14  1.15795206549e-13  1.72456270203e-13  3.18733936696e-13  9.0478779143e-13  3.1762188739e-13  1.72408247824e-13  1.16267688819e-13  8.63696283232e-14  6.81858592562e-14  5.44521115561e-14  4.55933102574e-14  3.81714367662e-14  3.17331205565e-14  2.79709634696e-14  2.38276659385e-14  2.05166169295e-14  1.92962379064e-14  1.63403702129e-14  1.55321018438e-14  1.42336190939e-14  1.23180344163e-14  1.18301804521e-14  1.09384310855e-14  1.05515775085e-14  1.02149484997e-14  9.6541381413e-15  7.49305951954e-15  9.00067288074e-15  8.57396579408e-15  7.12746483542e-15  7.22071358296e-15  5.72823827497e-15  6.58268134808e-15  6.24206006882e-15  7.01690052798e-15  5.87057480068e-15  5.89539283725e-15  7.09123317856e-15  6.13363393569e-15  6.04058436534e-15  6.22741243243e-15  5.67706048748e-15  7.1207233588e-15  6.49474143163e-15  5.75743295447e-15  6.59965302906e-15  5.66860574978e-15  5.60460447526e-15  5.82122060999e-15  7.13533924258e-15  6.31385411195e-15  6.38326782939e-15  5.69006324734e-15  5.74614875084e-15  5.17320491949e-15  5.78495645855e-15  5.38851945952e-15  5.88248757447e-15
 5.67975784171e-15  4.67100752708e-15  4.64095846663e-15  4.8679252709e-15  5.12861716836e-15  5.22165383561e-15  4.96927790814e-15  4.76822947208e-15  6.1997286036e-15  5.56204271223e-15  4.94873999339e-15  5.29131016432e-15  4.70792697055e-15  4.80620464227e-15  5.52456371784e-15  5.25557390118e-15  5.4973540535e-15  4.74889241952e-15  5.20563043169e-15  6.19147601773e-15  4.72613573334e-15  5.77158849342e-15  6.58763676877e-15  5.72568906855e-15  6.80785089723e-15  5.88912040482e-15  4.97265994894e-15  6.18558789099e-15  6.86914060097e-15  7.50484920831e-15  6.3042849505e-15  6.11751109907e-15  6.18554092184e-15  6.43615921569e-15  6.55847939373e-15  7.03981325783e-15  6.73656647282e-15  6.95526573867e-15  6.39853433781e-15  7.17032497312e-15  7.7754242858e-15  7.5685329315e-15  8.2751784716e-15  7.85275610283e-15  9.8047232834e-15  8.33997740627e-15  9.31443891939e-15  1.08901811379e-14  1.19643319728e-14  1.17106321198e-14  1.36471639852e-14  1.41797893088e-14  1.68391029171e-14  1.90834842506e-14  2.16920739825e-14  2.45616038988e-14  2.6992688192e-14  3.22475101882e-14  3.84863741186e-14  4.57174349498e-14  5.54175373732e-14  6.79497215482e-14  8.75984508315e-14  1.16648568999e-13  1.73000569894e-13  3.1762188739e-13  9.08545690792e-13  3.18470300838e-13  1.72960145469e-13  1.16644366589e-13  8.68680842227e-14  6.7262158801e-14  5.50885562421e-14  4.55747675494e-14  3.71424869131e-14  3.18011379573e-14  2.68974236765e-14  2.39038161423e-14  2.12808750344e-14  1.88477273514e-14  1.74125408086e-14  1.51701517103e-14  1.26222779977e-14  1.24049663289e-14  1.27748375375e-14  1.12830571147e-14  1.07640141031e-14  9.56731057529e-15  8.21763077011e-15  8.480334177e-15  8.92898322229e-15  8.57124490777e-15  8.65923840202e-15  7.16311027543e-15  8.17174862405e-15  8.26077075792e-15  7.05444647536e-15  5.71909326042e-15  7.11064205371e-15  6.64955462761e-15  6.46791930906e-15  6.81926401922e-15  5.26180961643e-15  5.44926177603e-15  5.5104209124e-15  5.34752248258e-15  5.25715143407e-15  6.59339800632e-15  6.30260087776e-15  6.11375625121e-15  5.89077515986e-15  6.78126704728e-15  6.95590598707e-15  6.19701261705e-15  5.86118831925e-15  5.59985203291e-15  6.5207957976e-15  6.26302213457e-15  4.90415391747e-15  5.58151225693e-15
 6.75723855813e-15  5.37267563775e-15  6.47518900669e-15  5.92229908986e-15  5.36744739986e-15  4.77324801248e-15  4.70713587813e-15  5.6335940278e-15  5.29099072294e-15  5.82506772905e-15  5.40415131227e-15  4.90502373413e-15  5.37010462494e-15  5.83229307607e-15  5.77046020882e-15  5.22916439541e-15  5.55018614871e-15  5.00857152314e-15  5.17242167173e-15  5.63733314701e-15  5.36722078484e-15  6.3586858945e-15  6.22237386899e-15  5.17667126339e-15  5.85819031199e-15  5.0922143162e-15  5.92300412425e-15  6.32531613865e-15  7.74313162091e-15  6.86509968338e-15  6.16509542055e-15  5.59982674652e-15  6.85080366638e-15  6.68385896181e-15  6.79515963252e-15  7.1581538344e-15  6.75397941866e-15  7.89945136758e-15  6.99088798304e-15  7.3892600726e-15  8.33414800493e-15  8.73990662222e-15  8.32822918061e-15  8.37801482797e-15  9.61258063426e-15  9.29631714436e-15  8.70657929935e-15  1.02538696759e-14  1.06217937568e-14  1.14660309994e-14  1.27691253016e-14  1.34602058399e-14  1.49621288879e-14  1.73641192195e-14  1.8897284131e-14  2.18253467897e-14  2.3837311217e-14  2.82215063471e-14  3.19520592657e-14  3.83708918012e-14  4.53708179936e-14  5.4973175062e-14  6.78420315914e-14  8.7002041972e-14  1.16404102717e-13  1.72408247824e-13  3.18470300838e-13  9.08556382324e-13  3.18219398583e-13  1.7298829587e-13  1.17763991784e-13  8.67066304067e-14  6.83316774249e-14  5.52105586969e-14  4.44253960569e-14  3.65955477655e-14  3.21847915521e-14  2.67224862207e-14  2.37870220993e-14  2.14744251209e-14  1.8482053524e-14  1.68314735422e-14  1.48497583022e-14  1.36429556015e-14  1.38156488829e-14  1.2045722774e-14  1.12579834801e-14  1.11346832666e-14  9.48140435077e-15  9.30267080563e-15  8.88713057163e-15  9.36838247573e-15  9.21489643495e-15  8.35513935015e-15  8.59285281857e-15  7.41384912736e-15  7.95575860741e-15  5.94049066404e-15  6.83008819646e-15  6.85855398384e-15  5.65329886475e-15  6.45824080395e-15  5.46405796735e-15  5.42179104255e-15  6.72776920351e-15  6.56394184843e-15  4.82829949499e-15  6.00823922574e-15  4.96189645618e-15  6.07335900569e-15  5.82668894907e-15  6.54694831103e-15  5.80823417841e-15  5.88216968741e-15  5.9258415257e-15  5.53219238131e-15  6.49069099508e-15  6.06560044334e-15  5.66872426212e-15  6.21631534955e-15
 5.20855772336e-15  4.13468544518e-15  5.65987539428e-15  5.57396124393e-15  5.42436339982e-15  6.11241934187e-15  5.08956949001e-15  5.27263319335e-15  5.85013407866e-15  5.77826862344e-15  5.18578336908e-15  6.10318803902e-15  5.96808302015e-15  5.37376627181e-15  6.58221991576e-15  5.61496956639e-15  5.66045229633e-15  4.80702441561e-15  6.1877991527e-15  4.95689620044e-15  4.80090213605e-15  5.98198800858e-15  5.9273550283e-15  5.57273390608e-15  5.58274237221e-15  6.07406721465e-15  6.98575223511e-15  5.34140646908e-15  5.67558117749e-15  6.2576769399e-15  6.31764890588e-15  5.54051083114e-15  5.3025901243e-15  5.1251771609e-15  5.46525537889e-15  5.80901468528e-15  5.27085648733e-15  6.27290505981e-15  6.7257177381e-15  7.03376459638e-15  8.1966730374e-15  7.64852987038e-15  8.25843936678e-15  7.66396408657e-15  9.15997044533e-15  8.85726408821e-15  8.66117045186e-15  9.22678356802e-15  9.69628614249e-15  1.0415279744e-14  1.11063703039e-14  1.23162189676e-14  1.45761343534e-14  1.56904872166e-14  1.68940681742e-14  1.87346653033e-14  2.01787264529e-14  2.40046827762e-14  2.78456313424e-14  3.25949136464e-14  3.84528397054e-14  4.48140867415e-14  5.49057834411e-14  6.83561373596e-14  8.59311262055e-14  1.16267688819e-13  1.72960145469e-13  3.18219398583e-13  9.08156592899e-13  3.18817185861e-13  1.73021154875e-13  1.16397074823e-13  8.67803702462e-14  6.66441571296e-14  5.38402903056e-14  4.41617222615e-14  3.71075889457e-14  3.15430150479e-14  2.7118542906e-14  2.26898186229e-14  1.94696256914e-14  1.7877307157e-14  1.54223984473e-14  1.36037109688e-14  1.36353972682e-14  1.1843283144e-14  1.17721777102e-14  1.02305445678e-14  9.72837847437e-15  9.80298099457e-15  8.6099104683e-15  8.63480193641e-15  8.51992357467e-15  8.27948798425e-15  8.51148250962e-15  7.93332289663e-15  8.61079761134e-15  7.84763771702e-15  8.04885441537e-15  7.35036422811e-15  5.92436132966e-15  5.99952015103e-15  6.29238151431e-15  5.65344330664e-15  6.10004330573e-15  5.97233225146e-15  5.23877449616e-15  6.11127375691e-15  6.02388441574e-15  6.96595958466e-15  6.17494320739e-15  5.58919250766e-15  5.84135569021e-15  6.38624369095e-15  5.44603141909e-15  4.8128053597e-15  6.35445258206e-15  4.81116094812e-15  6.118799615e-15  5.31175278993e-15
 6.04714636599e-15  5.47212293317e-15  6.00868948512e-15  5.33868559208e-15  4.92176623332e-15  5.80066265827e-15  5.71059268091e-15  6.17840650069e-15  6.08128167874e-15  5.40054520827e-15  5.37571122808e-15  6.01464181667e-15  5.48669167461e-15  5.70348635198e-15  6.36553642263e-15  5.17032259188e-15  5.72049409848e-15  5.39544566543e-15  5.14014623786e-15  4.50994270666e-15  5.1934524586e-15  5.59654488402e-15  4.89416375549e-15  5.18989794049e-15  5.6120374038e-15  5.62931316267e-15  5.71803142424e-15  5.59294486731e-15  5.19180836598e-15  5.40559974356e-15  5.58050242761e-15  6.05984248813e-15  5.38834922343e-15  6.32916292177e-15  6.18116734434e-15  7.21165359235e-15  6.1187295693e-15  6.23021468658e-15  5.84207805418e-15  6.6092766653e-15  6.39897519261e-15  6.41390402193e-15  6.83127932324e-15  6.62021664519e-15  8.40861336928e-15  7.53664452305e-15  8.61664153558e-15  8.72881395479e-15  8.80708381252e-15  1.00745236934e-14  1.13401945795e-14  1.29760097267e-14  1.39237810269e-14  1.47645851912e-14  1.56521941544e-14  1.73704616017e-14  1.84056028883e-14  2.14636000582e-14  2.41788658472e-14  2.81381960233e-14  3.22370609014e-14  3.80955477503e-14  4.49717982296e-14  5.43846836153e-14  6.71159611292e-14  8.63696283232e-14  1.16644366589e-13  1.7298829587e-13  3.18817185861e-13  9.08356255435e-13  3.18908631542e-13  1.72481353794e-13  1.15754893091e-13  8.65301115825e-14  6.70332404058e-14  5.39972255462e-14  4.41467943711e-14  3.81378881673e-14  3.31755721271e-14  2.72778152274e-14  2.46712823196e-14  2.0367597069e-14  1.84995265346e-14  1.66938254255e-14  1.53140663208e-14  1.36870981852e-14  1.25376629964e-14  1.12902306649e-14  1.01844511204e-14  1.0193892504e-14  9.67267298214e-15  8.19031731755e-15  8.42503986451e-15  8.37998163196e-15  8.27913349446e-15  6.79368202958e-15  7.31500710548e-15  7.29299515436e-15  6.78375776011e-15  7.96333223881e-15  5.53985764885e-15  6.76402895226e-15  6.29037177219e-15  4.48645969805e-15  5.79513725851e-15  6.50305711548e-15  5.87457280966e-15  6.17337195616e-15  5.62121892065e-15  6.07648317895e-15  5.95165042895e-15  5.89842329453e-15  6.06328242795e-15  7.08667181935e-15  5.10357710405e-15  5.70756486367e-15  6.71604455814e-15  6.39459244896e-15  7.33619235845e-15  6.50695737361e-15
 6.60471605417e-15  5.84860432343e-15  6.56184741363e-15  5.58413089272e-15  4.55204805884e-15  6.15062266902e-15  5.71097277473e-15  5.88617666142e-15  5.88136468631e-15  6.03281932985e-15  4.12318430387e-15  5.56976201265e-15  5.17603085141e-15  4.40765736807e-15  5.75193506764e-15  5.41376868729e-15  4.92175681168e-15  5.17435949179e-15  5.80681760644e-15  4.35928766133e-15  6.11137690354e-15  5.81517340905e-15  5.13613495374e-15  4.96149720029e-15  5.50142722295e-15  6.87065935048e-15  6.92197318368e-15  4.83973882435e-15  6.01292243257e-15  5.18714594017e-15  6.34598369669e-15  6.1981459993e-15  5.54001807662e-15  5.4901987001e-15  7.11040521273e-15  7.16344492552e-15  6.35386803974e-15  6.98325358804e-15  6.25943448682e-15  5.89533846567e-15  6.51116038338e-15  6.59734264311e-15  6.87986468839e-15  7.87785423472e-15  7.86701374559e-15  8.00758113269e-15  8.01634882074e-15  8.5135488516e-15  8.61710203196e-15  1.00517145656e-14  1.08817110856e-14  1.12566336438e-14  1.17904390687e-14  1.28683188703e-14  1.39451937288e-14  1.50525957483e-14  1.60930653406e-14  1.8815291014e-14  2.07088584914e-14  2.3117277771e-14  2.71245827237e-14  3.29217851414e-14  3.81771822612e-14  4.53790530784e-14  5.45082596213e-14  6.81858592562e-14  8.68680842227e-14  1.17763991784e-13  1.73021154875e-13  3.18908631542e-13  9.07494239327e-13  3.19291998874e-13  1.73654800758e-13  1.17951967372e-13  8.72369366541e-14  6.93878623699e-14  5.4123943572e-14  4.53171011444e-14  3.91648757104e-14  3.21054566697e-14  2.77880855248e-14  2.36910456104e-14  2.17637233988e-14  1.88771286921e-14  1.78491129105e-14  1.55872254324e-14  1.35555526347e-14  1.16946628873e-14  1.00728906517e-14  1.04087376064e-14  1.087560068e-14  8.79938914568e-15  9.01767865322e-15  9.23899608188e-15  8.05723773779e-15  7.70290035653e-15  7.92828304982e-15  7.47960399272e-15  6.26405180417e-15  7.58332614365e-15  6.9073728449e-15  7.62928531234e-15  6.19633174284e-15  5.81916065962e-15  5.55533488791e-15  6.45593056769e-15  6.13819019368e-15  6.79828438683e-15  5.97427407269e-15  5.15927911745e-15  5.84832224758e-15  5.48646407266e-15  6.12165407825e-15  6.87468126188e-15  5.84131914282e-15  5.95591542337e-15  6.13819218645e-15  6.37917577572e-15  6.04198541233e-15  6.18447486058e-15
 6.78649944642e-15  5.05231344389e-15  5.57324015934e-15  5.05816681137e-15  5.28511278877e-15  6.12064604123e-15  5.19675470295e-15  5.52339642163e-15  5.05922631497e-15  5.31752209737e-15  5.05290167011e-15  5.18138811649e-15  5.11781267635e-15  5.01200600129e-15  5.5584100747e-15  5.15601074495e-15  5.43028686726e-15  6.18400169398e-15  5.94356792656e-15  5.61004769086e-15  6.1477135963e-15  5.38171571084e-15  5.38165113977e-15  5.53210930221e-15  5.12206470862e-15  6.25609068874e-15  5.94458021073e-15  5.26107386397e-15  5.14178826168e-15  5.98009357163e-15  6.16159688007e-15  6.56647161906e-15  6.36661034967e-15  4.74519546003e-15  7.00914910241e-15  7.169751305e-15  6.35281498416e-15  6.70599611465e-15  5.92445744128e-15  5.93620723616e-15  5.95253871233e-15  6.36066418157e-15  7.69128243459e-15  7.07252995803e-15  8.33719911316e-15  6.60798429482e-15  7.38265733779e-15  7.24519778359e-15  8.15606075501e-15  9.04776205168e-15  9.36146243037e-15  9.42343518512e-15  1.03463586081e-14  1.08634521258e-14  1.23406575076e-14  1.30780428859e-14  1.44867339737e-14  1.66407995541e-14  1.78265446555e-14  2.11691705263e-14  2.42915304753e-14  2.78760015907e-14  3.31250878183e-14  3.84328895018e-14  4.52722429197e-14  5.44521115561e-14  6.7262158801e-14  8.67066304067e-14  1.16397074823e-13  1.72481353794e-13  3.19291998874e-13  9.09574646586e-13  3.1952039418e-13  1.73956558132e-13  1.18186482929e-13  8.8520795524e-14  6.88172438669e-14  5.55037017758e-14  4.48487452166e-14  3.88444665311e-14  3.21631894607e-14  2.68706999214e-14  2.40757643228e-14  2.00553932872e-14  1.80950672649e-14  1.63866089925e-14  1.46597537682e-14  1.29319134236e-14  1.22631982859e-14  1.17850735646e-14  1.16897797428e-14  1.02441610429e-14  1.00299579088e-14  8.9573943306e-15  9.43969042705e-15  8.34670472502e-15  7.29229563091e-15  8.31890970063e-15  8.54955165896e-15  8.29699059887e-15  6.63220531093e-15  6.50345039057e-15  7.01745790025e-15  5.29577615734e-15  5.58390468663e-15  6.23360249617e-15  6.43653696921e-15  6.57846803061e-15  6.68997960099e-15  6.25377492583e-15  5.98304120144e-15  5.76229320946e-15  6.12502373534e-15  5.81222805862e-15  5.67011639736e-15  6.78313543829e-15  5.20587100319e-15  5.84026016444e-15  6.59720471085e-15  6.86016183431e-15
 5.50299860575e-15  4.63633748189e-15  5.410419889e-15  5.24602285588e-15  5.46781384978e-15  6.39028463258e-15  4.7017999903e-15  4.76255156583e-15  4.75678307666e-15  6.17404776875e-15  5.70213819875e-15  5.801162377e-15  5.3555382287e-15  5.8101168681e-15  4.90374176684e-15  4.87352864236e-15  5.99908277167e-15  6.01641031288e-15  5.79431075876e-15  3.78179214659e-15  5.77868729567e-15  6.45397975621e-15  4.43717633587e-15  4.78362427748e-15  5.19063807375e-15  4.75815477329e-15  5.4969744555e-15  6.24599477208e-15  5.76033366935e-15  6.65636047855e-15  5.00541616825e-15  5.81064876859e-15  6.53705304075e-15  5.47264273608e-15  6.83552972518e-15  5.98415464123e-15  5.72407661449e-15  7.09398343185e-15  6.61751734163e-15  7.41613097834e-15  6.84167578317e-15  6.59232793329e-15  6.72130910908e-15  7.12091482821e-15  7.02239436962e-15  6.47209239979e-15  7.79756340967e-15  7.71696680621e-15  8.11098556195e-15  9.34088115346e-15  9.26100509251e-15  1.01236000336e-14  1.02042354407e-14  1.04033696262e-14  1.15968099237e-14  1.30679549548e-14  1.36941765542e-14  1.54143776671e-14  1.68128294051e-14  1.90537943961e-14  2.22800478379e-14  2.50474824183e-14  2.92526212324e-14  3.37229901256e-14  3.82369703621e-14  4.55933102574e-14  5.50885562421e-14  6.83316774249e-14  8.67803702462e-14  1.15754893091e-13  1.73654800758e-13  3.1952039418e-13  9.11427382702e-13  3.19099394527e-13  1.74550544179e-13  1.18409197109e-13  8.78610971712e-14  6.89491331574e-14  5.57103299586e-14  4.50854231565e-14  3.75393282773e-14  3.18199646752e-14  2.81740873018e-14  2.31098889015e-14  2.06973380256e-14  1.78503622668e-14  1.68096788657e-14  1.51818227116e-14  1.45782300161e-14  1.32858923059e-14  1.16279393728e-14  1.08626585501e-14  1.01287347852e-14  9.60219455182e-15  9.10361754554e-15  7.99740965186e-15  8.16730774911e-15  8.03130486318e-15  7.38813298923e-15  7.72771769616e-15  6.76670329576e-15  6.00166391828e-15  5.70192689347e-15  4.65496844712e-15  5.30960525214e-15  5.10485269447e-15  6.16628832655e-15  5.97977292667e-15  5.32021587091e-15  5.81585392664e-15  5.7706776531e-15  5.61890313376e-15  6.26316834722e-15  5.48665862045e-15  5.52303333506e-15  5.75281607018e-15  6.04868276288e-15  6.06814687579e-15  6.55749315132e-15  5.93160479278e-15
 5.73349852567e-15  4.95361637763e-15  4.42100504276e-15  5.33641483083e-15  5.7839057781e-15  6.70402594511e-15  5.83468971618e-15  5.48579806258e-15  6.28048043466e-15  6.14118367028e-15  5.28438051188e-15  5.62962284287e-15  6.47130056497e-15  5.75894899658e-15  4.49623522703e-15  5.37923799123e-15  5.28536520853e-15  5.31518926747e-15  5.7136829759e-15  5.04670387869e-15  5.08370197011e-15  6.1903047716e-15  4.73912512616e-15  4.68039796614e-15  5.79418586872e-15  5.12740335035e-15  6.29038678556e-15  6.62345718374e-15  6.48486563759e-15  6.33967422213e-15  5.28002436205e-15  5.38706302165e-15  6.41996704587e-15  5.11370878056e-15  6.3501273752e-15  5.89644595568e-15  5.35741855524e-15  6.54972346281e-15  6.61905150071e-15  6.51973103865e-15  6.45676266454e-15  7.24879695919e-15  7.43387090775e-15  6.51253170477e-15  6.73642070499e-15  6.29582335729e-15  7.7298409843e-15  6.65949250178e-15  7.53806358415e-15  8.71022956003e-15  8.55064173735e-15  9.85405946502e-15  9.89612625487e-15  9.97403642573e-15  1.17748013642e-14  1.17632914527e-14  1.3288837373e-14  1.45819929826e-14  1.51993575698e-14  1.70354188796e-14  1.87147845305e-14  2.14868392659e-14  2.50700284981e-14  2.93486927337e-14  3.32293845552e-14  3.81714367662e-14  4.55747675494e-14  5.52105586969e-14  6.66441571296e-14  8.65301115825e-14  1.17951967372e-13  1.73956558132e-13  3.19099394527e-13  9.06575842519e-13  3.18656071652e-13  1.73030243565e-13  1.1801036902e-13  8.85458028602e-14  6.8595041788e-14  5.59679801914e-14  4.49080902494e-14  3.73142114388e-14  3.20291284631e-14  2.72841108733e-14  2.28545221913e-14  2.07705295692e-14  1.82632263922e-14  1.59745026605e-14  1.4928195829e-14  1.31260003793e-14  1.26615014365e-14  1.19817612086e-14  9.88360257725e-15  8.96572535625e-15  8.96777009576e-15  8.9035349916e-15  9.17739376536e-15  8.40492339088e-15  7.81131308776e-15  7.13776271426e-15  6.88932530183e-15  6.64908842647e-15  7.08126110712e-15  4.76482627004e-15  5.28322942013e-15  5.43547699669e-15  6.00368747505e-15  6.04911725817e-15  5.66288796965e-15  5.96343458481e-15  6.1435321989e-15  6.31934778425e-15  5.47316836307e-15  5.80053245702e-15  5.38656985839e-15  5.97104167301e-15  6.28263792916e-15  6.37412303515e-15  6.06301925116e-15  5.25560333396e-15
 5.02715113401e-15  4.19520468447e-15  4.29274458189e-15  5.30995599646e-15  5.46567114572e-15  5.8179836547e-15  4.30390134504e-15  5.62703818039e-15  5.69538205555e-15  5.99722721241e-15  6.99065719537e-15  6.98858518232e-15  6.26530690536e-15  5.10292238763e-15  5.16816284576e-15  4.7412434449e-15  5.4669279763e-15  5.90084233746e-15  5.8626170483e-15  6.00440359294e-15  5.62656182475e-15  5.87586894793e-15  5.58512676007e-15  6.06990780346e-15  5.93510623771e-15  5.92979452614e-15  6.38915294131e-15  6.79333516455e-15  6.30334712928e-15  5.59052795638e-15  5.28182464696e-15  5.24129260076e-15  5.54790906447e-15  5.58776545815e-15  6.12281038845e-15  5.65359402387e-15  5.93825059828e-15  6.75164710299e-15  6.3536781813e-15  5.97719988467e-15  5.9979698248e-15  6.89274668133e-15  6.65266387921e-15  6.30639249196e-15  7.31519920189e-15  6.5676767368e-15  7.95144997915e-15  6.78018024614e-15  7.07190642569e-15  8.32766698418e-15  9.01642823395e-15  9.19440890965e-15  7.79346027447e-15  9.29421427511e-15  1.06157576433e-14  1.07105939062e-14  1.15587107001e-14  1.40915892346e-14  1.48040219185e-14  1.56516888893e-14  1.7285393518e-14  1.83413246935e-14  2.13844031053e-14  2.44890775518e-14  2.75039686536e-14  3.17331205565e-14  3.71424869131e-14  4.44253960569e-14  5.38402903056e-14  6.70332404058e-14  8.72369366541e-14  1.18186482929e-13  1.74550544179e-13  3.18656071652e-13  9.07993658816e-13  3.19530045976e-13  1.75115829331e-13  1.18079075673e-13  8.80918724732e-14  6.95469991672e-14  5.53101062465e-14  4.60466522951e-14  3.66355848425e-14  3.25356499267e-14  2.79507387871e-14  2.35674707065e-14  2.00976595552e-14  1.94296757968e-14  1.80610311772e-14  1.5593293575e-14  1.35367586343e-14  1.15574134963e-14  1.12263988395e-14  1.09823209666e-14  1.06049781741e-14  9.48739863547e-15  1.03959407105e-14  9.50956223323e-15  8.77795745771e-15  8.47844831436e-15  7.35624487939e-15  8.42348229338e-15  7.73479735114e-15  6.92691911936e-15  6.20208095456e-15  6.8935154946e-15  6.07178883589e-15  5.9364420417e-15  6.99150083386e-15  6.37267154195e-15  6.88885147331e-15  7.08329078985e-15  6.02097307643e-15  7.41200644779e-15  6.48332848912e-15  5.97580017086e-15  5.34707791916e-15  5.80995362607e-15  6.01062759542e-15  5.19918751537e-15
 5.75386764686e-15  5.71622143862e-15  5.25057804528e-15  5.77869398687e-15  5.3623640962e-15  6.33786849895e-15  5.66130535641e-15  5.75355994351e-15  5.55464458819e-15  6.77717657828e-15  6.38579011144e-15  6.06559801896e-15  5.97209601558e-15  6.40262514094e-15  4.9676798816e-15  5.65067310166e-15  5.02850517556e-15  5.40973093941e-15  4.96801668458e-15  5.04635808937e-15  4.8642029702e-15  5.46781318277e-15  5.72238505369e-15  6.09850434933e-15  6.79158893234e-15  6.7018017412e-15  6.68403026664e-15  6.06491915144e-15  4.53873121579e-15  4.74545217695e-15  4.60749144685e-15  5.48076469659e-15  5.21092237339e-15  5.1285974735e-15  5.45517947932e-15  5.29036655231e-15  4.39174568801e-15  5.17227054004e-15  5.32746108348e-15  4.84308635943e-15  5.56011424904e-15  6.98526291944e-15  6.98536063138e-15  6.10284341185e-15  6.60494964054e-15  6.7448964281e-15  6.56801033641e-15  6.53836570908e-15  7.15651923305e-15  8.36820368109e-15  8.07716609546e-15  8.12052960623e-15  7.90335417511e-15  8.63539110309e-15  1.06117111177e-14  9.85760820189e-15  1.12395248503e-14  1.25440284902e-14  1.27552247917e-14  1.3727593893e-14  1.48026745989e-14  1.53781321608e-14  1.82270301298e-14  2.15417492531e-14  2.38205341932e-14  2.79709634696e-14  3.18011379573e-14  3.65955477655e-14  4.41617222615e-14  5.39972255462e-14  6.93878623699e-14  8.8520795524e-14  1.18409197109e-13  1.73030243565e-13  3.19530045976e-13  9.09663787877e-13  3.20211653802e-13  1.74755736731e-13  1.17383673419e-13  8.73981751493e-14  6.78657564048e-14  5.47011766404e-14  4.49475959917e-14  3.84872544438e-14  3.35305692434e-14  2.72512934137e-14  2.38841205192e-14  2.12733366188e-14  1.99642227027e-14  1.70154763524e-14  1.55300003788e-14  1.34769598623e-14  1.23826351842e-14  1.25968902206e-14  1.12502401826e-14  9.64096671956e-15  1.00197395846e-14  8.89802545355e-15  8.43859786222e-15  7.93560206935e-15  8.20634589737e-15  7.70530985753e-15  8.59155305361e-15  7.40127120527e-15  6.71594265173e-15  6.78756646993e-15  6.13730249951e-15  6.57502945733e-15  6.23471537271e-15  7.08253159437e-15  7.76635115051e-15  6.79810819508e-15  6.28174072746e-15  6.80307774201e-15  6.30382346081e-15  6.52158067061e-15  6.0936861407e-15  6.45606834702e-15  7.00580786521e-15  6.00500133123e-15
 6.14090641073e-15  5.76467876972e-15  5.89563493621e-15  5.9587837206e-15  5.74378981113e-15  6.39864190586e-15  5.93068521464e-15  5.44246143758e-15  5.1109871076e-15  5.91496891229e-15  5.40069075538e-15  6.36415283201e-15  6.40495922909e-15  5.81361252301e-15  6.65444933313e-15  6.43125832466e-15  5.6941409085e-15  6.08018464181e-15  5.99536701171e-15  5.61498458663e-15  5.65182448059e-15  5.48358143203e-15  5.53979249523e-15  5.86206303615e-15  6.1370311467e-15  6.2705492439e-15  7.02866433462e-15  6.92486514386e-15  7.17925621809e-15  6.01346844048e-15  5.77979795124e-15  6.39559693184e-15  5.3400471192e-15  5.33498085476e-15  5.90920782029e-15  6.20328190879e-15  5.7720084488e-15  5.92824534219e-15  5.55178911171e-15  5.35314228949e-15  6.29826518336e-15  6.99039526681e-15  6.85000567308e-15  5.87711212724e-15  6.25312706555e-15  6.53385630198e-15  6.82740342925e-15  7.31624948096e-15  7.39292739348e-15  7.57729832244e-15  7.9383010957e-15  7.54119298005e-15  7.80373855941e-15  7.62085299572e-15  8.81474841312e-15  9.59371931198e-15  1.04014868311e-14  1.17014573821e-14  1.23562089217e-14  1.29225910938e-14  1.32935271145e-14  1.36015522473e-14  1.60434533171e-14  1.81029797395e-14  2.11308282129e-14  2.38276659385e-14  2.68974236765e-14  3.21847915521e-14  3.71075889457e-14  4.41467943711e-14  5.4123943572e-14  6.88172438669e-14  8.78610971712e-14  1.1801036902e-13  1.75115829331e-13  3.20211653802e-13  9.10268140291e-13  3.20542216895e-13  1.73714420988e-13  1.16634145621e-13  8.68820135597e-14  6.76654812651e-14  5.49463950136e-14  4.49498352803e-14  3.83949413261e-14  3.22090290727e-14  2.70059642825e-14  2.40524869939e-14  2.09768900102e-14  1.79047066837e-14  1.73928034851e-14  1.40365040269e-14  1.38085472624e-14  1.24166565721e-14  1.10603943708e-14  1.01901876684e-14  1.04700848983e-14  1.0541140335e-14  9.77861781239e-15  9.43268849788e-15  9.04899317212e-15  8.010570573e-15  7.84748216458e-15  7.83378816365e-15  7.48425028003e-15  7.0628563427e-15  6.52565503487e-15  6.81606772782e-15  7.02120341952e-15  6.76499204769e-15  7.33738146249e-15  6.23624491607e-15  5.60308287378e-15  6.19424487356e-15  6.62550632684e-15  6.13151290459e-15  5.62409934366e-15  5.73279922731e-15  6.51793524866e-15  6.79743817257e-15
 5.19753683665e-15  5.92940856515e-15  4.54496672328e-15  5.7378287682e-15  5.71935734625e-15  6.46349968526e-15  5.61135306505e-15  6.02904600516e-15  6.82766473915e-15  5.77032379114e-15  6.4368505102e-15  6.54198121194e-15  6.64778814832e-15  6.08694613806e-15  5.8507652119e-15  6.63254596053e-15  6.46139230478e-15  5.84086521123e-15  6.56725858877e-15  6.1412743414e-15  6.64874772595e-15  5.26841703112e-15  6.06241336435e-15  6.62304644373e-15  5.14244345877e-15  6.53393233022e-15  5.70126274609e-15  7.03114185453e-15  6.23037833082e-15  6.1772427457e-15  5.24618470644e-15  5.72407443372e-15  5.53702858415e-15  5.05461722419e-15  6.12536105832e-15  6.93729903504e-15  5.9217117731e-15  5.81159049783e-15  5.28549625836e-15  5.78357319172e-15  5.46707881111e-15  5.6027613156e-15  5.69809222079e-15  5.78872618502e-15  6.86800299432e-15  5.54806922627e-15  6.33716289321e-15  7.10647460746e-15  6.1202003966e-15  6.5859599268e-15  7.2146082121e-15  7.89986980262e-15  8.10874168149e-15  7.62012276625e-15  8.40032598033e-15  7.80847241901e-15  8.87894057426e-15  1.0258168675e-14  1.0863543215e-14  1.25413296969e-14  1.30189868518e-14  1.3771006314e-14  1.45256498737e-14  1.7009925331e-14  1.8906732024e-14  2.05166169295e-14  2.39038161423e-14  2.67224862207e-14  3.15430150479e-14  3.81378881673e-14  4.53171011444e-14  5.55037017758e-14  6.89491331574e-14  8.85458028602e-14  1.18079075673e-13  1.74755736731e-13  3.20542216895e-13  9.11865249358e-13  3.19459851068e-13  1.7434111361e-13  1.17905376868e-13  8.71793622216e-14  6.82582975013e-14  5.52317483731e-14  4.64763172217e-14  3.84030722667e-14  3.18645154701e-14  2.75914882557e-14  2.41712377569e-14  2.15130332153e-14  2.04819435749e-14  1.6505033599e-14  1.52554377551e-14  1.48268170337e-14  1.32612142437e-14  1.18085579073e-14  1.16918385445e-14  1.05534284417e-14  9.49571664819e-15  9.42370387674e-15  9.29180327674e-15  8.43414126276e-15  8.1263004058e-15  8.32564516453e-15  7.13653901711e-15  7.67533581339e-15  7.06304616575e-15  6.87827454398e-15  7.25169389234e-15  6.32191844792e-15  6.94225413296e-15  5.95978038464e-15  6.36504237212e-15  6.88470359494e-15  5.50847123392e-15  5.31059337146e-15  5.51397632881e-15  5.71332816056e-15  5.86005350315e-15  6.15642870259e-15
 5.3645765874e-15  4.56885736853e-15  4.90127250883e-15  4.29054880682e-15  5.30228041962e-15  5.34394347008e-15  5.4251870276e-15  5.81403940221e-15  5.72588654702e-15  6.77735827713e-15  5.86946596591e-15  6.11462053891e-15  6.50369209166e-15  6.10193106513e-15  5.81676486956e-15  7.10834391889e-15  4.91924758386e-15  5.97643068855e-15  6.2107984679e-15  5.78264764434e-15  5.88114532007e-15  4.88317424028e-15  5.28052647496e-15  6.15742099168e-15  6.1114606422e-15  6.88983737018e-15  5.57940886265e-15  6.19608876207e-15  7.80334714504e-15  6.23601700674e-15  6.6431238283e-15  6.72410537741e-15  6.2049739397e-15  4.68217957742e-15  6.50868355908e-15  6.02895997311e-15  5.66669522877e-15  5.32314432693e-15  5.52064790744e-15  6.27054221025e-15  5.72648421406e-15  6.38703610307e-15  6.8173508269e-15  5.38275794816e-15  6.73425668281e-15  6.4780168977e-15  7.26363977957e-15  7.93492668144e-15  7.7248347081e-15  6.96838515801e-15  7.14852458907e-15  7.50404583225e-15  7.38374967528e-15  7.49145794556e-15  8.8682584238e-15  8.44556642957e-15  8.73098369495e-15  9.59861865299e-15  1.00212423637e-14  1.13103376206e-14  1.12202124006e-14  1.26914816165e-14  1.39342987038e-14  1.46987376991e-14  1.62486681697e-14  1.92962379064e-14  2.12808750344e-14  2.37870220993e-14  2.7118542906e-14  3.31755721271e-14  3.91648757104e-14  4.48487452166e-14  5.57103299586e-14  6.8595041788e-14  8.80918724732e-14  1.17383673419e-13  1.73714420988e-13  3.19459851068e-13  9.08296490694e-13  3.19357822478e-13  1.73858048248e-13  1.16298801737e-13  8.71194670469e-14  6.89119947434e-14  5.55153538585e-14  4.58257305601e-14  3.77442195017e-14  3.18182153848e-14  2.75316096448e-14  2.46508071457e-14  2.16465327402e-14  1.84334527248e-14  1.61465402168e-14  1.54524116467e-14  1.42012404201e-14  1.24204020186e-14  1.21611900276e-14  1.06575411558e-14  9.91896849311e-15  1.07465313708e-14  9.30918995772e-15  9.24441412542e-15  8.16146798672e-15  7.61674913406e-15  8.22850574739e-15  8.08768451289e-15  7.04922474108e-15  7.46707932238e-15  6.95667729284e-15  6.36105480892e-15  6.6772419962e-15  5.85727650264e-15  7.15512373334e-15  6.8625619004e-15  6.36840991146e-15  6.35563814883e-15  5.77875213923e-15  6.26903958326e-15  6.39195091782e-15  6.18979400451e-15
 5.53752635674e-15  5.17907287407e-15  5.25027359797e-15  5.6323056184e-15  5.30438436949e-15  5.56518702114e-15  5.05143232945e-15  5.95373048229e-15  6.11023558142e-15  6.15067839976e-15  5.47248610703e-15  4.78863615657e-15  6.2560674928e-15  5.38814767501e-15  5.66498804347e-15  6.54319301299e-15  5.69339559509e-15  6.38382939217e-15  5.45218088599e-15  4.98995890489e-15  6.38186504795e-15  5.79510350118e-15  5.9197402207e-15  5.14729176114e-15  5.23602083744e-15  6.27243060558e-15  4.67303451026e-15  5.36134770315e-15  5.86026394444e-15  6.89558630379e-15  6.58399083426e-15  5.43843473082e-15  5.7397212557e-15  4.68906950437e-15  6.33208293402e-15  6.25192010831e-15  5.91197239815e-15  6.4028453475e-15  5.89561849098e-15  6.89370066328e-15  5.54843321215e-15  4.77665033906e-15  5.59768311321e-15  5.00448931428e-15  6.13287983195e-15  6.74692729068e-15  7.30761833657e-15  7.59195712979e-15  6.29899218252e-15  7.52082059405e-15  7.43537264502e-15  7.12388518556e-15  7.2575078384e-15  6.83931657439e-15  9.19585994034e-15  9.2427345185e-15  8.91916613541e-15  1.02887723856e-14  9.64227588492e-15  1.07228278054e-14  1.12340867956e-14  1.12336806464e-14  1.23458488173e-14  1.21246587346e-14  1.41708867621e-14  1.63403702129e-14  1.88477273514e-14  2.14744251209e-14  2.26898186229e-14  2.72778152274e-14  3.21054566697e-14  3.88444665311e-14  4.50854231565e-14  5.59679801914e-14  6.95469991672e-14  8.73981751493e-14  1.16634145621e-13  1.7434111361e-13  3.19357822478e-13  9.07607322666e-13  3.1912118005e-13  1.7295607613e-13  1.16959276147e-13  8.69796171852e-14  6.79578418569e-14  5.49927577811e-14  4.50264243783e-14  3.8094912279e-14  3.24585533753e-14  2.80091918547e-14  2.42503794822e-14  2.18630699615e-14  1.80914514481e-14  1.65951921826e-14  1.51223433392e-14  1.36760422523e-14  1.21952124775e-14  1.10926893077e-14  1.14937212401e-14  1.16001697215e-14  1.03074886832e-14  9.97079856947e-15  8.37900165801e-15  8.21823460293e-15  8.33848687498e-15  7.98083045796e-15  7.3196436713e-15  7.2274215778e-15  6.69165603394e-15  7.28331335086e-15  6.53828298556e-15  6.20766798133e-15  5.52295885687e-15  6.55276852241e-15  6.51302753939e-15  6.16268837338e-15  5.79115810904e-15  6.6570280084e-15  5.75234184084e-15  6.95939995436e-15
 6.49179430247e-15  5.98760695983e-15  5.00691150552e-15  5.94245888551e-15  4.31622136625e-15  5.01822528884e-15  5.30590343542e-15  6.35953456664e-15  5.6876914502e-15  5.09669362399e-15  5.27976047557e-15  4.70365239792e-15  6.2700265351e-15  5.73844211239e-15  5.49998982239e-15  6.17983528401e-15  5.52353511033e-15  6.31986513406e-15  5.52429991021e-15  5.47738952901e-15  6.40236088339e-15  6.22149176785e-15  5.79755339783e-15  5.82765468481e-15  5.78483600727e-15  5.64860480193e-15  5.55291026812e-15  6.16372524586e-15  6.59154957892e-15  7.31244035811e-15  6.25832914124e-15  7.06559843099e-15  5.67698803056e-15  4.73830959191e-15  6.24539074744e-15  6.10869934209e-15  6.16097676071e-15  6.21298635698e-15  6.18213872615e-15  6.64558412561e-15  4.89192074947e-15  5.36816776474e-15  5.36518289952e-15  5.85644011105e-15  6.97414419834e-15  6.57781507685e-15  6.54996926589e-15  6.50072633064e-15  6.35740660702e-15  6.0566850574e-15  6.2515184573e-15  6.31171128891e-15  6.46320067349e-15  7.18038555425e-15  9.25801346714e-15  8.2515284335e-15  7.68695754907e-15  1.00089965593e-14  9.62115590228e-15  9.74222982928e-15  1.03999366531e-14  1.12315902108e-14  1.16995049784e-14  1.21297140214e-14  1.32696801947e-14  1.55321018438e-14  1.74125408086e-14  1.8482053524e-14  1.94696256914e-14  2.46712823196e-14  2.77880855248e-14  3.21631894607e-14  3.75393282773e-14  4.49080902494e-14  5.53101062465e-14  6.78657564048e-14  8.68820135597e-14  1.17905376868e-13  1.73858048248e-13  3.1912118005e-13  9.07573345933e-13  3.18978591486e-13  1.73042451397e-13  1.17086890261e-13  8.68059459937e-14  6.77611696084e-14  5.46323030581e-14  4.51093473194e-14  3.75613036418e-14  3.09486443387e-14  2.75646725863e-14  2.37702682968e-14  2.05061173259e-14  1.85101204876e-14  1.7159542293e-14  1.50374960839e-14  1.39414790205e-14  1.22415718317e-14  1.18276167789e-14  1.20961860381e-14  1.08657643591e-14  9.45917189287e-15  8.27858063008e-15  8.18554679398e-15  8.18569704355e-15  8.2178759798e-15  7.42807654499e-15  6.70611040405e-15  7.09615682473e-15  6.61608949695e-15  6.52367320469e-15  6.61526909413e-15  7.49322823446e-15  7.58157939915e-15  6.22676021874e-15  6.10547725909e-15  5.77552518111e-15  6.49787239649e-15  5.72140771535e-15  6.76200159137e-15
 5.7725609921e-15  5.91560014998e-15  6.28679029438e-15  5.88338167554e-15  6.21112962561e-15  5.87172805708e-15  5.97517337003e-15  6.71092807801e-15  7.57797483544e-15  6.07568303861e-15  6.27062752242e-15  5.50768432357e-15  5.9253119189e-15  6.53505582252e-15  5.55598321865e-15  6.8854439355e-15  6.15333465674e-15  6.58988051524e-15  5.8004641375e-15  6.484230605e-15  7.24372520662e-15  6.82320490696e-15  6.5997179774e-15  6.2078789842e-15  6.88417398457e-15  6.0654196577e-15  6.07481452207e-15  6.01189544195e-15  6.71888290194e-15  6.79593471478e-15  6.11906409747e-15  6.78493359307e-15  6.05789629535e-15  5.36112236563e-15  5.64026167529e-15  6.00363894085e-15  5.19644968562e-15  6.34713293234e-15  6.41005150811e-15  6.57889861813e-15  6.72116014367e-15  6.84701262186e-15  5.86990607614e-15  6.13215364397e-15  7.1846994342e-15  6.2652404083e-15  7.00479467586e-15  6.83485589447e-15  5.63531115708e-15  5.7419841391e-15  7.00336167572e-15  6.79143281725e-15  7.47078171591e-15  7.68226527029e-15  8.10252068317e-15  8.50340976198e-15  8.01433918456e-15  9.76907401909e-15  8.5234956248e-15  9.71468838762e-15  1.02319819794e-14  1.03678158674e-14  1.12048572661e-14  1.19354223139e-14  1.3047251014e-14  1.42336190939e-14  1.51701517103e-14  1.68314735422e-14  1.7877307157e-14  2.0367597069e-14  2.36910456104e-14  2.68706999214e-14  3.18199646752e-14  3.73142114388e-14  4.60466522951e-14  5.47011766404e-14  6.76654812651e-14  8.71793622216e-14  1.16298801737e-13  1.7295607613e-13  3.18978591486e-13  9.07753523822e-13  3.17993946039e-13  1.727591164e-13  1.16710412152e-13  8.80035213399e-14  6.79164276521e-14  5.42807326722e-14  4.51956236542e-14  3.66440724919e-14  3.2701289168e-14  2.79682886053e-14  2.32511303197e-14  2.09537737949e-14  1.87091362332e-14  1.68922353137e-14  1.55071006266e-14  1.28826058651e-14  1.17358458631e-14  1.14514777532e-14  1.00762478216e-14  8.99040817517e-15  8.539340576e-15  8.70485506063e-15  8.3199871867e-15  7.87222520139e-15  7.82145755745e-15  7.73027245281e-15  7.03505679866e-15  6.3685560633e-15  6.22416908137e-15  6.99041093418e-15  7.53932361022e-15  6.84614664301e-15  5.72275312787e-15  5.90947734364e-15  6.83283608518e-15  7.63981816477e-15  6.75305301526e-15  6.02059587236e-15
 6.96783252314e-15  6.74525137822e-15  5.74813789296e-15  5.56499308167e-15  6.26341955813e-15  6.09861754585e-15  4.90849281124e-15  6.28336840363e-15  6.01825185334e-15  4.82421204799e-15  5.56014913716e-15  5.64616998611e-15  4.99696398263e-15  5.52454906833e-15  5.79451083096e-15  6.61652011318e-15  6.26199861922e-15  6.54177101985e-15  5.79720279199e-15  5.77668317418e-15  5.41529997707e-15  5.96827762487e-15  6.2097020549e-15  5.80449846545e-15  7.23766385249e-15  6.75365207177e-15  5.52786706579e-15  6.03248303301e-15  6.44312476375e-15  6.27224502468e-15  4.75618640433e-15  4.61728452243e-15  6.18349159449e-15  5.28816575705e-15  5.78106584045e-15  5.46943857655e-15  4.49549915447e-15  6.49579034103e-15  6.23260751697e-15  6.30547883821e-15  5.85910871852e-15  6.02877879727e-15  6.32150358595e-15  6.7637499179e-15  6.77196687883e-15  6.83143919369e-15  7.41893013562e-15  5.55710810808e-15  6.04325050206e-15  5.67544958243e-15  6.69934990024e-15  6.08683527749e-15  7.26820341343e-15  7.17366564022e-15  7.24596249769e-15  7.36114479405e-15  7.02155798848e-15  8.23632680933e-15  7.63185378461e-15  7.86235856484e-15  8.63814263985e-15  9.23620158875e-15  9.40121739656e-15  1.02803330168e-14  1.08166012836e-14  1.23180344163e-14  1.26222779977e-14  1.48497583022e-14  1.54223984473e-14  1.84995265346e-14  2.17637233988e-14  2.40757643228e-14  2.81740873018e-14  3.20291284631e-14  3.66355848425e-14  4.49475959917e-14  5.49463950136e-14  6.82582975013e-14  8.71194670469e-14  1.16959276147e-13  1.73042451397e-13  3.17993946039e-13  9.0796395711e-13  3.18235349587e-13  1.71592491692e-13  1.16493857086e-13  8.65739501866e-14  6.75485571063e-14  5.49568221164e-14  4.52898636534e-14  3.81869922251e-14  3.19296925359e-14  2.7286690676e-14  2.41058802658e-14  2.05240607367e-14  1.78976443145e-14  1.6950922663e-14  1.48512300165e-14  1.31926165684e-14  1.25570904985e-14  1.02346672985e-14  1.0080434768e-14  9.32605281602e-15  9.78405860742e-15  9.74936416559e-15  8.83449080148e-15  8.0410951639e-15  8.63432126628e-15  7.27278077551e-15  6.97210333201e-15  6.4391661745e-15  7.10417468528e-15  6.85983532852e-15  7.45325044672e-15  6.9437310421e-15  6.11608804498e-15  5.36612611391e-15  6.26875823431e-15  6.16499882135e-15  6.26213933422e-15
 7.75368334261e-15  7.2936110131e-15  6.71332944195e-15  6.43221643006e-15  7.28358303103e-15  6.43286876097e-15  5.40945240382e-15  6.32175040885e-15  6.40584515499e-15  4.98001425769e-15  5.51579591804e-15  5.50185170095e-15  5.68038943827e-15  6.27388975644e-15  6.43341802205e-15  6.42940498692e-15  6.87499333355e-15  6.10621831412e-15  5.3455943467e-15  5.11534782272e-15  6.52292014836e-15  5.51130145394e-15  5.60013249324e-15  4.78769227353e-15  6.67359848228e-15  6.33278786716e-15  5.21682480953e-15  4.83567221729e-15  5.28333906907e-15  4.56082298241e-15  4.65362292661e-15  4.54621201318e-15  4.96700245762e-15  5.7574362284e-15  6.33853041323e-15  4.43905858318e-15  4.6642503751e-15  6.12613636313e-15  5.02258283112e-15  5.59506427217e-15  6.25089587532e-15  6.34047575829e-15  5.93365330328e-15  6.91617715926e-15  7.24532809866e-15  6.67481385079e-15  6.47415089693e-15  6.06119773947e-15  6.7106481042e-15  5.37271324253e-15  7.22438622284e-15  7.12956621994e-15  7.69254522678e-15  6.00619438368e-15  6.50713389843e-15  6.88222151534e-15  6.4414156415e-15  7.46940773824e-15  6.27950381756e-15  8.018107143e-15  8.24464787206e-15  7.98591389872e-15  1.0057867105e-14  9.47986593133e-15  1.11328572964e-14  1.18301804521e-14  1.24049663289e-14  1.36429556015e-14  1.36037109688e-14  1.66938254255e-14  1.88771286921e-14  2.00553932872e-14  2.31098889015e-14  2.72841108733e-14  3.25356499267e-14  3.84872544438e-14  4.49498352803e-14  5.52317483731e-14  6.89119947434e-14  8.69796171852e-14  1.17086890261e-13  1.727591164e-13  3.18235349587e-13  9.08418820783e-13  3.186251882e-13  1.72763960143e-13  1.16654552173e-13  8.65310590541e-14  6.73143349751e-14  5.48574658307e-14  4.52888466413e-14  3.79099328372e-14  3.28519824841e-14  2.7273129306e-14  2.33234507118e-14  2.00772484141e-14  1.81337429461e-14  1.68550015728e-14  1.52477458723e-14  1.30802728658e-14  1.19310639446e-14  1.06467452134e-14  1.05375429228e-14  1.01100496269e-14  9.55368648202e-15  9.16483843296e-15  7.57907338225e-15  8.61896523289e-15  7.67265081789e-15  8.39061901623e-15  7.02439065718e-15  6.84495211237e-15  7.67933364607e-15  7.67048722612e-15  6.02606135868e-15  6.16558025886e-15  5.71312966982e-15  7.00087314971e-15  7.19896855429e-15  7.61335739408e-15
 7.05014647438e-15  6.50624905316e-15  7.1619474394e-15  6.31166586397e-15  6.90348640957e-15  5.97058216372e-15  5.63790902152e-15  5.17611107422e-15  4.9886377471e-15  5.61491004765e-15  4.39247985284e-15  5.40795052031e-15  6.19716509085e-15  6.8125016173e-15  6.18801827329e-15  6.45992173002e-15  6.52592603935e-15  5.84472871481e-15  5.01465553466e-15  5.57179844478e-15  6.4104748388e-15  6.7220091909e-15  5.94729100378e-15  5.96948079179e-15  6.43144856703e-15  5.59898382003e-15  6.06244036379e-15  4.66563255122e-15  6.43431975422e-15  6.42396995378e-15  5.6267376301e-15  5.75846096222e-15  5.58278296587e-15  6.36023831008e-15  5.37540077408e-15  4.90096365e-15  4.46002470656e-15  5.89988090527e-15  5.36353926853e-15  5.56643663986e-15  5.40638683359e-15  5.93123427203e-15  6.26854109914e-15  6.23462747272e-15  5.98265243833e-15  5.95558241817e-15  6.35453297606e-15  7.03880985243e-15  6.91279273672e-15  5.95654550727e-15  6.72183140456e-15  7.06731225102e-15  6.90600297786e-15  6.21110301218e-15  6.74385988746e-15  6.20637080377e-15  7.16242441914e-15  7.46586757002e-15  7.8810725595e-15  7.91471683165e-15  7.8658372817e-15  8.45937914806e-15  8.55220435474e-15  8.38045251966e-15  1.0220433618e-14  1.09384310855e-14  1.27748375375e-14  1.38156488829e-14  1.36353972682e-14  1.53140663208e-14  1.78491129105e-14  1.80950672649e-14  2.06973380256e-14  2.28545221913e-14  2.79507387871e-14  3.35305692434e-14  3.83949413261e-14  4.64763172217e-14  5.55153538585e-14  6.79578418569e-14  8.68059459937e-14  1.16710412152e-13  1.71592491692e-13  3.186251882e-13  9.10330923902e-13  3.18336326524e-13  1.73147091262e-13  1.17024404002e-13  8.79257050047e-14  6.85720586703e-14  5.51182103401e-14  4.53475816899e-14  3.94103771021e-14  3.22828867564e-14  2.66784839139e-14  2.27032047142e-14  2.15113659762e-14  1.8815963134e-14  1.64203461949e-14  1.43887783196e-14  1.26002653858e-14  1.18472823554e-14  1.0967518871e-14  1.05177421831e-14  1.03910149237e-14  9.6438882535e-15  7.66383419628e-15  9.13565954073e-15  8.52882231316e-15  7.92688310907e-15  7.17855467742e-15  6.77242576514e-15  6.16515483977e-15  6.90670603997e-15  6.0836541007e-15  6.07946556286e-15  5.98809393339e-15  5.02210013395e-15  5.06974477169e-15  6.12656497172e-15
 7.37976132403e-15  6.36638232543e-15  6.97611729198e-15  6.44386210009e-15  6.1932393046e-15  5.71679797974e-15  6.69826856377e-15  7.08741205606e-15  5.9553707049e-15  5.33458113124e-15  4.69426386381e-15  5.37017489672e-15  5.83794660921e-15  6.2877352153e-15  5.91514301675e-15  5.95144351574e-15  5.81241040983e-15  5.26406524516e-15  4.89005118421e-15  5.02822442823e-15  6.8985786168e-15  5.25915057215e-15  5.11139550235e-15  4.79498721329e-15  6.14637389743e-15  6.93326438416e-15  6.9181379152e-15  5.33376905211e-15  7.44059213785e-15  6.04450347558e-15  5.75136487237e-15  5.58475905638e-15  5.84422780826e-15  5.42857617614e-15  4.58685652891e-15  4.73891640788e-15  5.51827087816e-15  5.46276157487e-15  5.42472106306e-15  5.48837111235e-15  5.10393570144e-15  5.62747101815e-15  5.72902397246e-15  5.88734573165e-15  5.92363896188e-15  5.28691615488e-15  6.11577943799e-15  6.3714152252e-15  6.50970556501e-15  6.3962473145e-15  6.74419619716e-15  6.86241726231e-15  6.66741415076e-15  5.51948602308e-15  6.2249956743e-15  7.24427559288e-15  6.35422486058e-15  6.71536827031e-15  6.87598535616e-15  6.85410014797e-15  7.09839468621e-15  6.53926565095e-15  7.88395911436e-15  7.80987171677e-15  9.15250607712e-15  1.05515775085e-14  1.12830571147e-14  1.2045722774e-14  1.1843283144e-14  1.36870981852e-14  1.55872254324e-14  1.63866089925e-14  1.78503622668e-14  2.07705295692e-14  2.35674707065e-14  2.72512934137e-14  3.22090290727e-14  3.84030722667e-14  4.58257305601e-14  5.49927577811e-14  6.77611696084e-14  8.80035213399e-14  1.16493857086e-13  1.72763960143e-13  3.18336326524e-13  9.04337544146e-13  3.17561329895e-13  1.73017944225e-13  1.16613853865e-13  8.77701327065e-14  6.72171604583e-14  5.43213859075e-14  4.55753234845e-14  3.72872935879e-14  3.19513191114e-14  2.71167854564e-14  2.38114033986e-14  2.04630820579e-14  1.8949774932e-14  1.644399841e-14  1.37393696556e-14  1.23858477386e-14  1.16566890813e-14  1.18176146407e-14  1.10389546857e-14  1.00998105681e-14  7.89428661246e-15  8.6732682593e-15  8.44038273748e-15  8.62041519886e-15  8.12410449605e-15  7.24051649412e-15  7.2400342572e-15  7.12540185435e-15  6.76943567885e-15  7.54343984272e-15  7.73782053931e-15  5.80903097918e-15  6.40466021e-15  7.84619912569e-15
 6.91746781981e-15  5.81426894502e-15  6.15912548632e-15  6.25198658998e-15  6.0222572113e-15  4.61082384199e-15  5.03360137252e-15  6.35565630538e-15  6.29231170211e-15  5.10191360534e-15  4.51356602496e-15  4.89338676813e-15  4.91920529236e-15  5.40202675873e-15  6.17270284047e-15  6.19187076373e-15  6.08581800459e-15  5.09085605243e-15  6.07910210084e-15  6.09979702303e-15  6.59289992546e-15  6.71566072303e-15  5.91782143849e-15  4.64601695869e-15  5.92795561364e-15  6.96030760104e-15  6.00485828198e-15  5.01133223858e-15  5.97088793832e-15  6.74352543666e-15  5.64538807017e-15  5.00131557285e-15  5.66906906322e-15  5.42613952128e-15  5.67523224992e-15  4.25944209103e-15  4.29637579033e-15  5.60387580559e-15  5.77709334251e-15  4.39525576144e-15  4.98106405168e-15  6.59051212709e-15  6.13895946098e-15  5.78992112804e-15  5.45391053702e-15  6.21323713156e-15  6.46104242625e-15  6.82363709874e-15  7.021385194e-15  7.61111433429e-15  6.76127437149e-15  7.25324696045e-15  7.43798547868e-15  5.79890558956e-15  5.73963287672e-15  6.29328100519e-15  6.38218701641e-15  7.31025863855e-15  7.63433320373e-15  7.28477438577e-15  7.79789997283e-15  7.40018946331e-15  9.10297535425e-15  8.67101236691e-15  9.03737522962e-15  1.02149484997e-14  1.07640141031e-14  1.12579834801e-14  1.17721777102e-14  1.25376629964e-14  1.35555526347e-14  1.46597537682e-14  1.68096788657e-14  1.82632263922e-14  2.00976595552e-14  2.38841205192e-14  2.70059642825e-14  3.18645154701e-14  3.77442195017e-14  4.50264243783e-14  5.46323030581e-14  6.79164276521e-14  8.65739501866e-14  1.16654552173e-13  1.73147091262e-13  3.17561329895e-13  9.09143596326e-13  3.18836864067e-13  1.73988383045e-13  1.17554645943e-13  8.66460635691e-14  6.80133380011e-14  5.44387168384e-14  4.49138955e-14  3.75404516221e-14  3.15322754132e-14  2.76771417124e-14  2.36555317402e-14  2.01601537912e-14  1.81746026241e-14  1.56377776721e-14  1.46619113225e-14  1.32962462143e-14  1.26782448496e-14  1.17446874044e-14  1.13455951269e-14  1.11287361924e-14  1.02959133165e-14  9.41872848592e-15  9.2268252962e-15  8.90406977679e-15  8.4829516729e-15  7.53227363918e-15  6.97798717981e-15  6.76669974257e-15  7.27557899289e-15  7.2831357786e-15  5.55997600133e-15  6.65664896244e-15  7.50813451528e-15
 7.71413873552e-15  6.75151682031e-15  6.37196208751e-15  6.76871618341e-15  7.07638389958e-15  5.54729318553e-15  6.09383091091e-15  5.56261769913e-15  6.2614662629e-15  5.2515726721e-15  4.97731191476e-15  4.80858447271e-15  5.57095381658e-15  5.19199492791e-15  5.69884546226e-15  5.60824910494e-15  5.58784015919e-15  5.80097184299e-15  5.6922287037e-15  5.31731453398e-15  6.02718948852e-15  5.43942084687e-15  5.61947373056e-15  4.73199056922e-15  6.15983843231e-15  6.01331526553e-15  6.5953181079e-15  6.76799151332e-15  7.25305758723e-15  6.03032855914e-15  5.37583276175e-15  5.45589346443e-15  6.09219764227e-15  6.22998163121e-15  5.37334364e-15  4.95529042222e-15  4.62033722057e-15  4.95237689421e-15  4.78497620119e-15  5.77917885145e-15  5.24685417709e-15  5.22827943886e-15  4.60374317782e-15  5.97083034846e-15  6.06998297885e-15  5.85481030475e-15  5.83286524395e-15  5.35486416863e-15  5.76736133091e-15  7.10957617116e-15  6.61601165395e-15  6.55935359122e-15  6.39632611349e-15  6.00953316788e-15  7.16395555564e-15  5.92214089696e-15  5.53295307508e-15  7.36829127632e-15  7.41269315445e-15  7.57581277764e-15  7.77277798688e-15  8.25931805168e-15  7.16037961518e-15  8.26182977708e-15  8.00359963337e-15  9.6541381413e-15  9.56731057529e-15  1.11346832666e-14  1.02305445678e-14  1.12902306649e-14  1.16946628873e-14  1.29319134236e-14  1.51818227116e-14  1.59745026605e-14  1.94296757968e-14  2.12733366188e-14  2.40524869939e-14  2.75914882557e-14  3.18182153848e-14  3.8094912279e-14  4.51093473194e-14  5.42807326722e-14  6.75485571063e-14  8.65310590541e-14  1.17024404002e-13  1.73017944225e-13  3.18836864067e-13  9.10329417774e-13  3.18829945079e-13  1.73960996331e-13  1.16038668577e-13  8.74239001228e-14  6.8120871962e-14  5.50225980501e-14  4.57914990717e-14  3.76228162627e-14  3.25286036087e-14  2.74454104835e-14  2.38240199073e-14  1.95876584175e-14  1.68721885201e-14  1.58087134132e-14  1.51150260834e-14  1.35341985943e-14  1.34107878013e-14  1.06998690701e-14  9.61809297398e-15  9.82751535086e-15  9.19192264639e-15  9.47399155425e-15  8.29545282133e-15  8.09049908779e-15  6.56239134995e-15  6.71705333891e-15  6.58033403831e-15  7.09175884831e-15  6.47826167327e-15  6.45390463956e-15  6.2113138967e-15  7.26056670127e-15
 7.4197777349e-15  7.55502579762e-15  7.1407782634e-15  7.36316379488e-15  7.04231054515e-15  5.78259347604e-15  6.60103437211e-15  5.60298759794e-15  5.42162719995e-15  6.09001864272e-15  5.56569510021e-15  5.2217371886e-15  6.0280853622e-15  5.58771722103e-15  6.02422248206e-15  5.35857556845e-15  5.91939705856e-15  5.17769038677e-15  5.24631486895e-15  5.82706397145e-15  6.76916043191e-15  5.79906925202e-15  5.37346720062e-15  5.34899207244e-15  6.66505860801e-15  6.49150087463e-15  5.32213741766e-15  5.94473785293e-15  6.118740963e-15  5.48685584927e-15  6.33429399816e-15  6.06531644444e-15  5.60207672818e-15  6.02735392083e-15  5.68756476846e-15  5.80320826961e-15  5.51943433582e-15  4.93729851771e-15  5.1636619093e-15  5.61252494725e-15  5.28510745702e-15  6.19812157313e-15  5.53389315707e-15  5.83191606993e-15  6.01680827733e-15  6.12836397335e-15  6.57340675682e-15  5.00718659703e-15  5.02896081477e-15  6.73663584004e-15  6.51446047429e-15  6.74721461677e-15  5.8128594867e-15  6.44494294155e-15  6.28493200091e-15  5.85535722021e-15  6.5275849124e-15  7.84678643438e-15  7.01887538879e-15  7.50882966121e-15  7.41988659606e-15  7.3786827583e-15  7.87005418461e-15  7.8076312343e-15  7.10613299187e-15  7.49305951954e-15  8.21763077011e-15  9.48140435077e-15  9.72837847437e-15  1.01844511204e-14  1.00728906517e-14  1.22631982859e-14  1.45782300161e-14  1.4928195829e-14  1.80610311772e-14  1.99642227027e-14  2.09768900102e-14  2.41712377569e-14  2.75316096448e-14  3.24585533753e-14  3.75613036418e-14  4.51956236542e-14  5.49568221164e-14  6.73143349751e-14  8.79257050047e-14  1.16613853865e-13  1.73988383045e-13  3.18829945079e-13  9.09163005652e-13  3.19312157454e-13  1.72880228633e-13  1.17187822345e-13  8.72249506893e-14  6.78361025142e-14  5.50732060039e-14  4.51963987599e-14  3.7861214816e-14  3.23234180419e-14  2.84834068877e-14  2.39526452862e-14  2.11583192354e-14  1.79170301453e-14  1.64272042665e-14  1.50711638442e-14  1.51285432425e-14  1.08244622275e-14  9.78255590499e-15  9.96279259011e-15  9.11954302236e-15  9.4005698016e-15  9.17483325717e-15  8.92609929522e-15  8.36974467089e-15  8.61896016321e-15  7.47494771193e-15  6.70800553646e-15  7.45068074132e-15  6.36522103574e-15  6.77583743808e-15  8.03351443489e-15
 7.46059098688e-15  6.67291941633e-15  6.8708063021e-15  7.82248469634e-15  7.12153280216e-15  6.30544915854e-15  6.17975550922e-15  6.36985354881e-15  7.0515146796e-15  6.51830419652e-15  6.14883949923e-15  5.04255880734e-15  6.5447175518e-15  6.94138166445e-15  6.94436044603e-15  6.39884514866e-15  6.03044733561e-15  5.30088988579e-15  5.97547148902e-15  6.39364942147e-15  6.29998006258e-15  5.85173765385e-15  6.5211337688e-15  6.05332842677e-15  6.58007449875e-15  5.41288711785e-15  5.99943445566e-15  5.05499740612e-15  6.63939164266e-15  6.45146758045e-15  5.53437012051e-15  6.83727653441e-15  5.50330558335e-15  6.23739930633e-15  5.94336468809e-15  6.21439289656e-15  5.45383125608e-15  5.15191077994e-15  6.423650149e-15  6.46038540314e-15  6.71036289844e-15  6.86708501584e-15  6.30474384591e-15  5.68098210512e-15  6.04218415763e-15  6.5929189511e-15  6.41932582456e-15  4.86397032697e-15  5.92856982471e-15  6.86292263321e-15  7.31493177797e-15  7.67407860733e-15  7.31617552014e-15  6.14963679852e-15  6.38290860914e-15  6.57815393334e-15  7.02660760696e-15  7.75666064648e-15  7.6323369415e-15  7.3830494061e-15  7.60384064714e-15  7.14257654653e-15  7.38726744892e-15  7.9662684011e-15  8.3323274218e-15  9.00067288074e-15  8.480334177e-15  9.30267080563e-15  9.80298099457e-15  1.0193892504e-14  1.04087376064e-14  1.17850735646e-14  1.32858923059e-14  1.31260003793e-14  1.5593293575e-14  1.70154763524e-14  1.79047066837e-14  2.15130332153e-14  2.46508071457e-14  2.80091918547e-14  3.09486443387e-14  3.66440724919e-14  4.52898636534e-14  5.48574658307e-14  6.85720586703e-14  8.77701327065e-14  1.17554645943e-13  1.73960996331e-13  3.19312157454e-13  9.11503245581e-13  3.19555126983e-13  1.73866961481e-13  1.17739877229e-13  8.71282383161e-14  6.80493841133e-14  5.41745194114e-14  4.54444939358e-14  3.71675023007e-14  3.2746611577e-14  2.71056495954e-14  2.27665361264e-14  1.95133963973e-14  1.84030301297e-14  1.66610509322e-14  1.54267400946e-14  1.30753926131e-14  1.23758276548e-14  1.19166773866e-14  1.19250077638e-14  1.08647700217e-14  1.09583026588e-14  9.64247147885e-15  9.2019177788e-15  9.04591089144e-15  9.23505017884e-15  7.3449733359e-15  6.78274761237e-15  6.95769834603e-15  6.59494363282e-15  6.74300652745e-15
 7.31403487256e-15  7.0045250999e-15  7.67804476496e-15  7.14034522287e-15  6.3857270631e-15  5.68421642479e-15  6.73081412974e-15  6.49480778133e-15  6.10950302527e-15  5.95338727185e-15  6.30922478004e-15  5.31877702193e-15  5.82951781445e-15  5.24498641213e-15  7.06957882707e-15  6.68222934305e-15  5.83906633806e-15  6.19129325804e-15  6.48524661362e-15  6.24892188994e-15  5.47479282109e-15  5.61148732941e-15  6.18667324116e-15  5.38013044045e-15  6.37152405184e-15  5.77682784077e-15  4.72035409501e-15  4.66384050028e-15  5.88045853211e-15  5.89353232155e-15  5.42945801428e-15  5.93772511633e-15  6.44960588979e-15  5.6364227103e-15  5.26865066735e-15  5.31734200616e-15  4.80626915846e-15  3.9784181488e-15  4.50595777224e-15  5.3614494775e-15  5.79576988323e-15  6.02491890969e-15  6.25947182328e-15  6.27412225456e-15  5.50869773837e-15  5.97855730415e-15  6.29898064115e-15  6.1031976673e-15  6.89130598486e-15  6.35766219822e-15  7.70721812311e-15  5.9065710606e-15  5.57510602887e-15  6.73981396136e-15  6.62339004908e-15  6.92790575665e-15  7.43379047819e-15  6.75687298057e-15  7.11003251922e-15  7.84498237068e-15  7.03958279164e-15  7.24497979454e-15  6.83946317741e-15  7.27679650743e-15  7.88547020708e-15  8.57396579408e-15  8.92898322229e-15  8.88713057163e-15  8.6099104683e-15  9.67267298214e-15  1.087560068e-14  1.16897797428e-14  1.16279393728e-14  1.26615014365e-14  1.35367586343e-14  1.55300003788e-14  1.73928034851e-14  2.04819435749e-14  2.16465327402e-14  2.42503794822e-14  2.75646725863e-14  3.2701289168e-14  3.81869922251e-14  4.52888466413e-14  5.51182103401e-14  6.72171604583e-14  8.66460635691e-14  1.16038668577e-13  1.72880228633e-13  3.19555126983e-13  9.08258051181e-13  3.18757252073e-13  1.73554439423e-13  1.16805738048e-13  8.7097319752e-14  6.65893126979e-14  5.4744408008e-14  4.4062970786e-14  3.77598242675e-14  3.06972111136e-14  2.62887520489e-14  2.25938388753e-14  2.0522169859e-14  1.84795781999e-14  1.75060931947e-14  1.43777985709e-14  1.27861769865e-14  1.20346345891e-14  1.08721680385e-14  1.01457469126e-14  1.03603633541e-14  1.04627832899e-14  9.47478368438e-15  8.14668188672e-15  8.24359625327e-15  7.45756718866e-15  7.48968240915e-15  7.14988980937e-15  6.55763639396e-15  6.72452975456e-15
 7.28428860174e-15  6.69746464864e-15  7.212806199e-15  7.75666622792e-15  6.97868440291e-15  6.65425633857e-15  6.5541091622e-15  5.86915076021e-15  5.67653356147e-15  6.21490502192e-15  6.72455871092e-15  6.13412017898e-15  6.3133775024e-15  5.33432775007e-15  6.22696601446e-15  6.26140646355e-15  4.85414217043e-15  5.35925198277e-15  5.37355047161e-15  5.62262766584e-15  5.114043365e-15  6.12464991622e-15  5.68644157643e-15  4.95462627868e-15  4.6848791644e-15  5.20831288333e-15  6.01749424026e-15  6.50001674913e-15  5.9076772234e-15  6.4135980398e-15  5.83619494882e-15  5.71712488358e-15  5.96609556171e-15  5.94735728856e-15  4.91464765276e-15  4.85044019143e-15  4.17099385464e-15  4.92088787587e-15  4.827724064e-15  5.06840810882e-15  5.54855651094e-15  5.46434341395e-15  5.54658659448e-15  5.39805891562e-15  5.67367391223e-15  6.48196118073e-15  5.88227880511e-15  6.31197538214e-15  6.41190573723e-15  6.20582189552e-15  6.21543142323e-15  5.491093877e-15  6.22050963078e-15  6.19883602364e-15  6.72746318568e-15  6.30064131556e-15  7.37846341341e-15  7.18897340378e-15  6.47716031782e-15  6.41327138552e-15  7.36333983066e-15  7.04597382641e-15  6.90175335211e-15  7.34022844389e-15  6.87364479026e-15  7.12746483542e-15  8.57124490777e-15  9.36838247573e-15  8.63480193641e-15  8.19031731755e-15  8.79938914568e-15  1.02441610429e-14  1.08626585501e-14  1.19817612086e-14  1.15574134963e-14  1.34769598623e-14  1.40365040269e-14  1.6505033599e-14  1.84334527248e-14  2.18630699615e-14  2.37702682968e-14  2.79682886053e-14  3.19296925359e-14  3.79099328372e-14  4.53475816899e-14  5.43213859075e-14  6.80133380011e-14  8.74239001228e-14  1.17187822345e-13  1.73866961481e-13  3.18757252073e-13  9.05869322929e-13  3.18547697164e-13  1.72414486157e-13  1.17271693158e-13  8.69752190077e-14  6.83467794128e-14  5.55200801863e-14  4.54241160195e-14  3.80033578826e-14  3.13595849555e-14  2.72247799926e-14  2.35818475706e-14  2.0967880325e-14  1.89850262031e-14  1.53545271962e-14  1.45877798725e-14  1.29432801893e-14  1.24546367891e-14  1.06294109352e-14  1.03406665334e-14  1.0215824974e-14  9.01015644345e-15  8.63410565709e-15  8.37731422501e-15  8.65244704666e-15  8.04757297809e-15  7.61822906801e-15  6.93915661883e-15  6.47895417264e-15
 6.96917819206e-15  6.89219512247e-15  6.98966758628e-15  6.98138335928e-15  6.98610022631e-15  6.56535087509e-15  6.33945728677e-15  6.48116403806e-15  5.79611567939e-15  6.05218214429e-15  7.14413153015e-15  5.76637365492e-15  6.44284566747e-15  5.16550290683e-15  5.85292969298e-15  5.90029301816e-15  5.54543308424e-15  6.22589112634e-15  6.83223538281e-15  6.4777021203e-15  7.47995890941e-15  5.91692468204e-15  5.33699854842e-15  5.42690881389e-15  5.41839501313e-15  4.80681050602e-15  4.56174082998e-15  5.07540259761e-15  5.25311357893e-15  6.87037040024e-15  5.9221691931e-15  6.20525657135e-15  4.89677299511e-15  5.92370258062e-15  5.15076784114e-15  4.3190027864e-15  5.11071712122e-15  4.48809230152e-15  4.75181267645e-15  5.73444218016e-15  6.87599618607e-15  5.95137258243e-15  4.95439879535e-15  4.84621534642e-15  5.71053259105e-15  6.16289909025e-15  5.4577873856e-15  6.21309411851e-15  6.71479693741e-15  6.94022187021e-15  7.57821919866e-15  6.9452988373e-15  7.57881616945e-15  7.43464882865e-15  7.08287701446e-15  6.03589330897e-15  6.82018482833e-15  6.58214154419e-15  6.75625988495e-15  6.90161672672e-15  7.43961341391e-15  6.84789911758e-15  6.74237818534e-15  6.72350108211e-15  6.58049306552e-15  7.22071358296e-15  8.65923840202e-15  9.21489643495e-15  8.51992357467e-15  8.42503986451e-15  9.01767865322e-15  1.00299579088e-14  1.01287347852e-14  9.88360257725e-15  1.12263988395e-14  1.23826351842e-14  1.38085472624e-14  1.52554377551e-14  1.61465402168e-14  1.80914514481e-14  2.05061173259e-14  2.32511303197e-14  2.7286690676e-14  3.28519824841e-14  3.94103771021e-14  4.55753234845e-14  5.44387168384e-14  6.8120871962e-14  8.72249506893e-14  1.17739877229e-13  1.73554439423e-13  3.18547697164e-13  9.06081346787e-13  3.18156612458e-13  1.72890604168e-13  1.1752617005e-13  8.63314202041e-14  6.82029967501e-14  5.60030507024e-14  4.52688463829e-14  3.691424417e-14  3.24784470798e-14  2.73887367263e-14  2.40778710757e-14  2.11399193859e-14  1.80360289257e-14  1.71651043672e-14  1.58324382965e-14  1.38923434575e-14  1.26263462019e-14  1.24641658433e-14  1.13698303965e-14  1.04009763104e-14  9.79420669231e-15  8.83591308711e-15  8.32887518891e-15  7.50147735274e-15  7.16969416351e-15  7.0667716007e-15  6.75417268776e-15
 7.90636862461e-15  6.85104862938e-15  6.28306642199e-15  6.27178413008e-15  5.58465334486e-15  5.79601723482e-15  5.93286822301e-15  6.20209851473e-15  6.775230141e-15  6.316289508e-15  5.89561978427e-15  6.03093149797e-15  7.04131633479e-15  5.44512517761e-15  5.5370734593e-15  5.89271572093e-15  5.83759677438e-15  6.16733489653e-15  5.7600365448e-15  4.78079554015e-15  6.87417279724e-15  4.8987424804e-15  6.40284702666e-15  5.31358779201e-15  6.10488424433e-15  5.55124597453e-15  4.30423933626e-15  4.57982658612e-15  5.10303096334e-15  6.90766447892e-15  6.09637478196e-15  5.00927916972e-15  5.91527679056e-15  6.18743935528e-15  6.37753034178e-15  5.60917252538e-15  5.02285654473e-15  4.3704333567e-15  5.16841324053e-15  5.37989813095e-15  6.11944862977e-15  4.9236759242e-15  4.71013274285e-15  4.99410304291e-15  5.36750823551e-15  6.1219287589e-15  4.67674052653e-15  4.93657243963e-15  5.40428906291e-15  7.03385883832e-15  6.19987806559e-15  6.12118250428e-15  7.46982156187e-15  5.86774029623e-15  6.25426404621e-15  5.36174867507e-15  6.30384051317e-15  6.43218745938e-15  6.65170353774e-15  6.83520495817e-15  5.7295444048e-15  6.86563570181e-15  6.48430666155e-15  6.58273812603e-15  5.58559856854e-15  5.72823827497e-15  7.16311027543e-15  8.35513935015e-15  8.27948798425e-15  8.37998163196e-15  9.23899608188e-15  8.9573943306e-15  9.60219455182e-15  8.96572535625e-15  1.09823209666e-14  1.25968902206e-14  1.24166565721e-14  1.48268170337e-14  1.54524116467e-14  1.65951921826e-14  1.85101204876e-14  2.09537737949e-14  2.41058802658e-14  2.7273129306e-14  3.22828867564e-14  3.72872935879e-14  4.49138955e-14  5.50225980501e-14  6.78361025142e-14  8.71282383161e-14  1.16805738048e-13  1.72414486157e-13  3.18156612458e-13  9.08624241957e-13  3.18644137238e-13  1.72927073413e-13  1.15820289438e-13  8.56734732281e-14  6.77544011684e-14  5.44416007027e-14  4.34564846419e-14  3.73000813338e-14  3.1983931934e-14  2.73531337553e-14  2.3364617387e-14  2.02631960878e-14  1.86262880122e-14  1.63052813305e-14  1.37121060694e-14  1.27115106777e-14  1.1494469621e-14  1.15325222979e-14  9.73018200189e-15  1.07624515694e-14  8.18249032249e-15  7.46826847303e-15  7.48661892614e-15  8.3288368067e-15  7.87260185797e-15  8.17551632829e-15
 7.9506278843e-15  7.34521729994e-15  8.03496859261e-15  7.96675849392e-15  6.43466420814e-15  6.77064723081e-15  5.8776734244e-15  5.32744137753e-15  5.51844564119e-15  6.0881961685e-15  6.15452957672e-15  5.90588695859e-15  6.90488904369e-15  5.69547145793e-15  5.38708285967e-15  6.13780744651e-15  5.49520554434e-15  6.35430635168e-15  5.3604167327e-15  5.98787479649e-15  6.40370305924e-15  5.06488440125e-15  6.84664486906e-15  6.05327940119e-15  5.49927396694e-15  5.45385371543e-15  4.81588219935e-15  5.1376988059e-15  5.44060099577e-15  6.61651722171e-15  5.19349247064e-15  5.97132884174e-15  6.26926203445e-15  5.96161423452e-15  6.56064479428e-15  6.19147184506e-15  5.10484723339e-15  5.65046869745e-15  5.45763011316e-15  5.48497012605e-15  5.90426640183e-15  4.87947937789e-15  5.2381564342e-15  5.69876707049e-15  5.68639611512e-15  6.33138638676e-15  5.36604401667e-15  6.63017455523e-15  5.2106397149e-15  6.3488361018e-15  6.34788648541e-15  6.96841642546e-15  7.16335692658e-15  5.67782619212e-15  5.48475219503e-15  5.79316563228e-15  6.71715636736e-15  6.71379014001e-15  5.89580756809e-15  6.27583815969e-15  5.44569711476e-15  7.41223605148e-15  6.16586751731e-15  5.8420179092e-15  6.57280587606e-15  6.58268134808e-15  8.17174862405e-15  8.59285281857e-15  8.51148250962e-15  8.27913349446e-15  8.05723773779e-15  9.43969042705e-15  9.10361754554e-15  8.96777009576e-15  1.06049781741e-14  1.12502401826e-14  1.10603943708e-14  1.32612142437e-14  1.42012404201e-14  1.51223433392e-14  1.7159542293e-14  1.87091362332e-14  2.05240607367e-14  2.33234507118e-14  2.66784839139e-14  3.19513191114e-14  3.75404516221e-14  4.57914990717e-14  5.50732060039e-14  6.80493841133e-14  8.7097319752e-14  1.17271693158e-13  1.72890604168e-13  3.18644137238e-13  9.10044335565e-13  3.19109706254e-13  1.73647549924e-13  1.17031953909e-13  8.65874885276e-14  6.81356619305e-14  5.39151376909e-14  4.5282841484e-14  3.73795024886e-14  3.22973391008e-14  2.71147666613e-14  2.32855539254e-14  2.09770433339e-14  1.87960164891e-14  1.63180364259e-14  1.55722350188e-14  1.37531545954e-14  1.23633315089e-14  1.11034525783e-14  1.07373705052e-14  9.12644883749e-15  1.00572766438e-14  8.99585173661e-15  7.75909355728e-15  7.14215955413e-15  7.07853356269e-15
 6.79463448546e-15  7.00434989725e-15  7.78402658738e-15  7.85755558041e-15  6.53403368021e-15  7.71964174078e-15  6.75310399807e-15  6.46554511402e-15  5.6921496083e-15  5.67482011254e-15  5.21884054606e-15  5.54428505918e-15  5.6447506484e-15  4.97963332128e-15  5.02946878918e-15  6.14670671468e-15  5.30032010314e-15  5.58717658488e-15  5.09714969765e-15  5.16171883418e-15  6.25506038262e-15  4.81342066224e-15  6.21862993557e-15  5.3567076905e-15  5.47141197407e-15  5.81345690407e-15  5.09900167139e-15  5.88625276086e-15  5.90752503902e-15  5.68982166235e-15  4.95540692621e-15  5.24197190783e-15  4.9265426833e-15  5.48387359274e-15  5.96996697639e-15  6.83942809832e-15  5.72787211163e-15  5.79510368608e-15  5.51413150584e-15  5.9161246447e-15  5.702190965e-15  4.84452251167e-15  6.14501569563e-15  5.42783376039e-15  5.06649760473e-15  7.05807589809e-15  6.07908617635e-15  6.90488386921e-15  5.69014008063e-15  6.2860066454e-15  6.8001386328e-15  7.39873471257e-15  5.94137054953e-15  5.88019895079e-15  5.40610077224e-15  5.29315760432e-15  5.93986381522e-15  5.73841294152e-15  5.75734375825e-15  6.96241569248e-15  5.66045468243e-15  6.809370954e-15  6.38103024781e-15  6.30542640978e-15  6.01437933906e-15  6.24206006882e-15  8.26077075792e-15  7.41384912736e-15  7.93332289663e-15  6.79368202958e-15  7.70290035653e-15  8.34670472502e-15  7.99740965186e-15  8.9035349916e-15  9.48739863547e-15  9.64096671956e-15  1.01901876684e-14  1.18085579073e-14  1.24204020186e-14  1.36760422523e-14  1.50374960839e-14  1.68922353137e-14  1.78976443145e-14  2.00772484141e-14  2.27032047142e-14  2.71167854564e-14  3.15322754132e-14  3.76228162627e-14  4.51963987599e-14  5.41745194114e-14  6.65893126979e-14  8.69752190077e-14  1.1752617005e-13  1.72927073413e-13  3.19109706254e-13  9.13073814253e-13  3.19820603648e-13  1.73922989975e-13  1.17727071257e-13  8.7216422329e-14  6.6662956047e-14  5.4968902632e-14  4.57729222463e-14  3.85999611756e-14  3.15999238466e-14  2.78288201328e-14  2.32735385973e-14  2.07509064171e-14  1.8271879151e-14  1.66443054284e-14  1.52465406056e-14  1.35860030233e-14  1.27925980619e-14  1.22561551868e-14  1.10253280577e-14  1.01089096953e-14  9.37954197435e-15  8.95483202472e-15  8.05886910833e-15  7.46187297598e-15
 8.34903815989e-15  7.79304287643e-15  7.89586469999e-15  7.78662264674e-15  6.15696546908e-15  7.38247608482e-15  6.48012365527e-15  6.5020015819e-15  6.74685341698e-15  6.33472394902e-15  4.50255784569e-15  6.00459324024e-15  5.65294967215e-15  5.67864871191e-15  5.91565832816e-15  6.03859581937e-15  5.91779486062e-15  5.94229609355e-15  5.92431735662e-15  5.20516376813e-15  6.42512916789e-15  5.52930888086e-15  6.67777514197e-15  5.80224451824e-15  7.05375338941e-15  6.12784180637e-15  4.87052236479e-15  6.45290056437e-15  6.0041359785e-15  6.2599808152e-15  5.67447589621e-15  4.75273172761e-15  4.2544534801e-15  5.71350022415e-15  5.67035745053e-15  6.1319390773e-15  5.6441952112e-15  5.56198008697e-15  5.53670593442e-15  5.03160021805e-15  4.5972302772e-15  5.40170121701e-15  6.12744495792e-15  5.89180879156e-15  5.09264327304e-15  5.90927584616e-15  5.54200097412e-15  6.12341085511e-15  5.86593662161e-15  5.37979620792e-15  6.77393063708e-15  6.76110121584e-15  5.85187110164e-15  5.58845875639e-15  4.72970259225e-15  5.15509492398e-15  5.86094451082e-15  4.98050830038e-15  5.71188618807e-15  6.93797690614e-15  6.32165059191e-15  6.85080507306e-15  6.67498204706e-15  6.70886617754e-15  6.08296064057e-15  7.01690052798e-15  7.05444647536e-15  7.95575860741e-15  8.61079761134e-15  7.31500710548e-15  7.92828304982e-15  7.29229563091e-15  8.16730774911e-15  9.17739376536e-15  1.03959407105e-14  1.00197395846e-14  1.04700848983e-14  1.16918385445e-14  1.21611900276e-14  1.21952124775e-14  1.39414790205e-14  1.55071006266e-14  1.6950922663e-14  1.81337429461e-14  2.15113659762e-14  2.38114033986e-14  2.76771417124e-14  3.25286036087e-14  3.7861214816e-14  4.54444939358e-14  5.4744408008e-14  6.83467794128e-14  8.63314202041e-14  1.15820289438e-13  1.73647549924e-13  3.19820603648e-13  9.0847704248e-13  3.17976405638e-13  1.72801039375e-13  1.17006448301e-13  8.62904688136e-14  6.77229122638e-14  5.51891722126e-14  4.54261314994e-14  3.75621471049e-14  3.20396024031e-14  2.80769587347e-14  2.47135140176e-14  2.12760840599e-14  1.89973783046e-14  1.67406901531e-14  1.5572345711e-14  1.34534361233e-14  1.27756122606e-14  1.16016800951e-14  1.08563290196e-14  9.80402583249e-15  8.95787206865e-15  9.12626308148e-15  8.74235424561e-15
 9.47880390665e-15  8.40569614913e-15  7.0940853113e-15  7.34329245704e-15  6.89897341741e-15  7.66339849857e-15  7.27290200842e-15  6.91809638089e-15  7.38261251429e-15  6.86613155161e-15  6.18476749036e-15  6.75339765876e-15  6.15462994791e-15  6.17151621033e-15  5.46732927096e-15  5.94803994108e-15  6.18918518448e-15  5.73289958775e-15  6.13060209142e-15  5.9705174415e-15  6.80160631913e-15  6.84483729273e-15  7.30842354725e-15  6.08257610551e-15  5.12738865089e-15  5.49941889498e-15  5.6722806707e-15  6.43587407866e-15  5.46364034774e-15  6.86493646466e-15  5.87039511102e-15  5.49319629729e-15  5.44509128421e-15  6.34532047931e-15  5.47102137662e-15  5.53429433141e-15  5.42486750645e-15  5.45339050488e-15  6.10282859596e-15  6.17194513249e-15  5.57221144506e-15  6.02179235275e-15  6.0125803414e-15  6.49622901156e-15  5.32898032507e-15  5.88519756509e-15  6.14690204489e-15  6.56236412685e-15  6.62316908201e-15  7.11178185532e-15  6.76773373208e-15  6.23017377175e-15  6.36765169435e-15  6.1549767139e-15  5.6415448786e-15  6.34521814098e-15  5.38399084432e-15  5.27304851847e-15  4.49717184029e-15  5.4671546765e-15  5.52506811264e-15  5.85087428341e-15  5.90223419788e-15  5.6256887059e-15  5.366405514e-15  5.87057480068e-15  5.71909326042e-15  5.94049066404e-15  7.84763771702e-15  7.29299515436e-15  7.47960399272e-15  8.31890970063e-15  8.03130486318e-15  8.40492339088e-15  9.50956223323e-15  8.89802545355e-15  1.0541140335e-14  1.05534284417e-14  1.06575411558e-14  1.10926893077e-14  1.22415718317e-14  1.28826058651e-14  1.48512300165e-14  1.68550015728e-14  1.8815963134e-14  2.04630820579e-14  2.36555317402e-14  2.74454104835e-14  3.23234180419e-14  3.71675023007e-14  4.4062970786e-14  5.55200801863e-14  6.82029967501e-14  8.56734732281e-14  1.17031953909e-13  1.73922989975e-13  3.17976405638e-13  9.04996224924e-13  3.17174564797e-13  1.72547291006e-13  1.15277787541e-13  8.67255212454e-14  6.92744541653e-14  5.56462046983e-14  4.54951000269e-14  3.67320542356e-14  3.14433470284e-14  2.72958654802e-14  2.35275950525e-14  2.13146689618e-14  1.81101091776e-14  1.7522923129e-14  1.46274520355e-14  1.46557743076e-14  1.24640128629e-14  1.22796069132e-14  1.06383351339e-14  9.59497409308e-15  9.45544896491e-15  9.50601392109e-15
 8.50738525154e-15  8.73686722148e-15  7.83687930212e-15  8.09372102376e-15  7.26938669944e-15  8.31067276084e-15  7.82440900671e-15  7.85519096598e-15  7.34980118101e-15  6.35314046619e-15  6.12737979345e-15  7.27442021751e-15  6.1260836937e-15  6.56854175862e-15  5.7541839939e-15  6.53273215516e-15  5.03285979151e-15  5.58139265104e-15  5.61748768922e-15  6.31831917405e-15  6.30905435645e-15  6.70830019451e-15  7.06864475412e-15  6.47673901417e-15  5.82836180751e-15  6.93679627858e-15  6.5874512754e-15  7.36519557729e-15  6.51295084734e-15  5.99197598725e-15  5.59947140471e-15  6.15957703467e-15  5.19534155872e-15  7.07195977302e-15  5.70494626836e-15  5.78112717293e-15  5.77829778642e-15  5.40871608811e-15  6.09172460879e-15  7.12055113473e-15  6.41176281718e-15  6.65127029177e-15  6.51193081273e-15  6.04610577443e-15  4.86287138185e-15  5.52656156289e-15  6.47915800108e-15  5.90180637129e-15  5.48587662161e-15  6.85995374833e-15  6.5337507506e-15  5.93894812488e-15  5.81682953282e-15  5.94545879445e-15  7.27297463743e-15  6.48330818857e-15  5.26882796755e-15  5.36235711162e-15  5.70620761579e-15  5.28479244582e-15  5.37527540499e-15  6.45161407828e-15  5.35998288525e-15  5.24265621665e-15  6.25564379184e-15  5.89539283725e-15  7.11064205371e-15  6.83008819646e-15  8.04885441537e-15  6.78375776011e-15  6.26405180417e-15  8.54955165896e-15  7.38813298923e-15  7.81131308776e-15  8.77795745771e-15  8.43859786222e-15  9.77861781239e-15  9.49571664819e-15  9.91896849311e-15  1.14937212401e-14  1.18276167789e-14  1.17358458631e-14  1.31926165684e-14  1.52477458723e-14  1.64203461949e-14  1.8949774932e-14  2.01601537912e-14  2.38240199073e-14  2.84834068877e-14  3.2746611577e-14  3.77598242675e-14  4.54241160195e-14  5.60030507024e-14  6.77544011684e-14  8.65874885276e-14  1.17727071257e-13  1.72801039375e-13  3.17174564797e-13  9.0678645544e-13  3.18369595669e-13  1.72731938399e-13  1.17428868061e-13  8.73561208497e-14  6.79432953e-14  5.44995367261e-14  4.44866780338e-14  3.66329993214e-14  3.1694454122e-14  2.78260183327e-14  2.37635425514e-14  2.08951006593e-14  1.86001035138e-14  1.57584355479e-14  1.59211914668e-14  1.35702871829e-14  1.26647272154e-14  1.12349444998e-14  1.09040226276e-14  9.86281089759e-15  1.00910187577e-14
 9.2775475285e-15  9.27589156916e-15  7.60074791641e-15  7.96727520961e-15  8.11097202183e-15  8.18108008985e-15  7.22813681371e-15  8.59838357603e-15  7.12532827726e-15  6.36630304765e-15  7.13084047082e-15  7.80382607219e-15  6.53349970481e-15  7.44693570316e-15  6.85912904825e-15  6.88634423361e-15  5.89973235836e-15  5.74293820241e-15  5.80285191591e-15  6.65930791337e-15  6.24627024219e-15  6.42826417874e-15  6.52956275126e-15  6.53665040144e-15  5.94832976759e-15  5.77495695679e-15  6.16417026448e-15  6.62448927284e-15  5.6165427216e-15  5.77263854324e-15  6.24084238027e-15  6.70418543012e-15  5.24112212148e-15  6.78300335745e-15  7.05578971009e-15  6.11975639203e-15  6.16688159114e-15  5.6290087966e-15  6.79971468591e-15  6.02839438463e-15  6.37058336113e-15  6.68371881283e-15  7.11368999202e-15  6.11255013371e-15  5.23448068324e-15  5.96865981135e-15  6.46051657082e-15  6.3340010628e-15  5.20751944307e-15  6.69181502507e-15  6.53367334036e-15  7.03743117017e-15  5.43843782854e-15  6.03471563161e-15  6.34744496539e-15  5.66419140319e-15  4.85462518649e-15  4.96413798818e-15  5.82663873594e-15  5.91389422696e-15  6.53418408563e-15  6.39346281742e-15  6.61674407327e-15  6.2292125243e-15  6.75073641344e-15  7.09123317856e-15  6.64955462761e-15  6.85855398384e-15  7.35036422811e-15  7.96333223881e-15  7.58332614365e-15  8.29699059887e-15  7.72771769616e-15  7.13776271426e-15  8.47844831436e-15  7.93560206935e-15  9.43268849788e-15  9.42370387674e-15  1.07465313708e-14  1.16001697215e-14  1.20961860381e-14  1.14514777532e-14  1.25570904985e-14  1.30802728658e-14  1.43887783196e-14  1.644399841e-14  1.81746026241e-14  1.95876584175e-14  2.39526452862e-14  2.71056495954e-14  3.06972111136e-14  3.80033578826e-14  4.52688463829e-14  5.44416007027e-14  6.81356619305e-14  8.7216422329e-14  1.17006448301e-13  1.72547291006e-13  3.18369595669e-13  9.08496946293e-13  3.18229244777e-13  1.73770902594e-13  1.16907162107e-13  8.66873373343e-14  6.7398617327e-14  5.44426784986e-14  4.41038594121e-14  3.65733612713e-14  3.14764570997e-14  2.77719812831e-14  2.36348139962e-14  2.13725424111e-14  1.78279176791e-14  1.77832105374e-14  1.56893902258e-14  1.27889217437e-14  1.247948452e-14  1.0697676059e-14  1.02866203783e-14  1.04784199251e-14
 9.69964213096e-15  9.22377750688e-15  8.62832553438e-15  7.90708219055e-15  8.50963465004e-15  8.52677896564e-15  7.92915357679e-15  8.07411377982e-15  7.4869173993e-15  8.00779134316e-15  6.8237945048e-15  6.59232754801e-15  6.46110532374e-15  6.57981035029e-15  6.07205609575e-15  7.02111387535e-15  5.64364142132e-15  5.86694523289e-15  6.73007759194e-15  6.29205882263e-15  5.93080570555e-15  5.48951962695e-15  5.82879649501e-15  5.68227019367e-15  4.85038340785e-15  6.42867596377e-15  6.78832616634e-15  6.36300924928e-15  5.41190824719e-15  6.07915299037e-15  6.3646038733e-15  6.58306406922e-15  6.08788189923e-15  7.20578537285e-15  4.9869342054e-15  4.17881388433e-15  4.63040045653e-15  5.74642967267e-15  6.33726208415e-15  5.53990593876e-15  6.51879650418e-15  6.20898018436e-15  5.06304744729e-15  5.52466647557e-15  4.57544880604e-15  5.40256831577e-15  6.80868484749e-15  5.96222577954e-15  6.29955841398e-15  6.8328727337e-15  6.10919826978e-15  6.45243698583e-15  5.2550134848e-15  5.56357441232e-15  6.19575321885e-15  6.08342752448e-15  6.63309078175e-15  4.98824548614e-15  5.53315356018e-15  5.8145156135e-15  5.18163036814e-15  5.71535574171e-15  5.72346904876e-15  5.60733781012e-15  5.13302502605e-15  6.13363393569e-15  6.46791930906e-15  5.65329886475e-15  5.92436132966e-15  5.53985764885e-15  6.9073728449e-15  6.63220531093e-15  6.76670329576e-15  6.88932530183e-15  7.35624487939e-15  8.20634589737e-15  9.04899317212e-15  9.29180327674e-15  9.30918995772e-15  1.03074886832e-14  1.08657643591e-14  1.00762478216e-14  1.02346672985e-14  1.19310639446e-14  1.26002653858e-14  1.37393696556e-14  1.56377776721e-14  1.68721885201e-14  2.11583192354e-14  2.27665361264e-14  2.62887520489e-14  3.13595849555e-14  3.691424417e-14  4.34564846419e-14  5.39151376909e-14  6.6662956047e-14  8.62904688136e-14  1.15277787541e-13  1.72731938399e-13  3.18229244777e-13  9.02946064388e-13  3.1774051053e-13  1.72641615524e-13  1.16090826364e-13  8.66132916381e-14  6.69569387383e-14  5.42812665259e-14  4.53119077377e-14  3.80505513153e-14  3.18963850822e-14  2.7990774277e-14  2.42380742346e-14  2.04691492643e-14  1.81766748817e-14  1.66689320276e-14  1.49869654405e-14  1.48717045268e-14  1.22871204939e-14  1.06839914136e-14  1.06685523905e-14
 1.10770278929e-14  1.07117977269e-14  9.4018106886e-15  8.37499319592e-15  8.10352597051e-15  9.10615143373e-15  8.72660638093e-15  9.01802475645e-15  8.06940170735e-15  7.73945585734e-15  7.56046037728e-15  6.55069252786e-15  6.45711576351e-15  5.08996194081e-15  5.87118843196e-15  6.00251730861e-15  6.08124871678e-15  5.78241321263e-15  6.17060946829e-15  6.5091912396e-15  5.72580757434e-15  7.0122207449e-15  5.94250317788e-15  6.31049174475e-15  5.64786034258e-15  6.42840964127e-15  6.04046834034e-15  6.06560681687e-15  6.49203232208e-15  6.11839423307e-15  5.61116362086e-15  5.36379256856e-15  6.72340483447e-15  5.68792819556e-15  5.58493285927e-15  4.70456661451e-15  5.53096451491e-15  6.80553349521e-15  5.69938049974e-15  5.2077959392e-15  6.12089478218e-15  6.12896657986e-15  6.16745294583e-15  5.52836414294e-15  5.45476551283e-15  6.10756207009e-15  6.98279850089e-15  7.49056340082e-15  5.92034213928e-15  6.20541036622e-15  6.32633251e-15  5.47954656109e-15  4.8357069987e-15  5.72929730615e-15  5.57287027839e-15  6.45293120269e-15  6.12113410182e-15  6.1655133411e-15  6.77654674022e-15  6.95538700498e-15  6.32233415858e-15  7.26945903294e-15  6.03596921073e-15  5.99949368459e-15  5.26522784551e-15  6.04058436534e-15  6.81926401922e-15  6.45824080395e-15  5.99952015103e-15  6.76402895226e-15  7.62928531234e-15  6.50345039057e-15  6.00166391828e-15  6.64908842647e-15  8.42348229338e-15  7.70530985753e-15  8.010570573e-15  8.43414126276e-15  9.24441412542e-15  9.97079856947e-15  9.45917189287e-15  8.99040817517e-15  1.0080434768e-14  1.06467452134e-14  1.18472823554e-14  1.23858477386e-14  1.46619113225e-14  1.58087134132e-14  1.79170301453e-14  1.95133963973e-14  2.25938388753e-14  2.72247799926e-14  3.24784470798e-14  3.73000813338e-14  4.5282841484e-14  5.4968902632e-14  6.77229122638e-14  8.67255212454e-14  1.17428868061e-13  1.73770902594e-13  3.1774051053e-13  9.07649716478e-13  3.18034362172e-13  1.71684456689e-13  1.15795323055e-13  8.58785816503e-14  6.72428219607e-14  5.54328408721e-14  4.46104971739e-14  3.69075837928e-14  3.35955759678e-14  2.7903243754e-14  2.3577004904e-14  2.13409174929e-14  1.85781567698e-14  1.60596147908e-14  1.58024102946e-14  1.46817326704e-14  1.19896434134e-14  1.2336026428e-14
 1.11144379342e-14  1.07047020547e-14  8.95041318684e-15  9.27350507706e-15  8.63048714747e-15  8.59257308807e-15  8.11586946288e-15  9.56684616312e-15  7.69620181679e-15  7.9264999862e-15  7.26904122243e-15  6.97323383196e-15  7.18360319145e-15  6.29820612293e-15  6.2730500256e-15  7.20063395462e-15  5.60801698021e-15  5.53452949354e-15  6.87106825888e-15  6.91212828056e-15  6.40541705645e-15  6.5147729892e-15  6.01774935411e-15  6.3620970252e-15  6.70984774081e-15  6.6132392506e-15  5.9318366745e-15  6.60657579798e-15  6.24596630965e-15  6.4555690435e-15  7.04775599002e-15  5.5402270732e-15  7.41897599849e-15  6.8062293003e-15  6.07119897084e-15  6.00390618487e-15  5.60040191657e-15  7.05701885938e-15  5.51891561225e-15  5.37979349007e-15  6.24940462191e-15  5.27412620706e-15  5.50020654523e-15  4.89409047528e-15  5.45237897221e-15  5.8484188931e-15  7.12519032877e-15  5.83915107138e-15  5.84004895124e-15  6.22591922743e-15  6.04319707415e-15  6.2514158147e-15  5.05632644229e-15  4.6175181942e-15  4.81024517569e-15  5.7753302405e-15  6.37775542381e-15  6.0922847419e-15  6.92823240415e-15  6.52929612376e-15  4.60343822761e-15  5.81730039831e-15  5.38918040858e-15  5.80283942667e-15  5.07154755076e-15  6.22741243243e-15  5.26180961643e-15  5.46405796735e-15  6.29238151431e-15  6.29037177219e-15  6.19633174284e-15  7.01745790025e-15  5.70192689347e-15  7.08126110712e-15  7.73479735114e-15  8.59155305361e-15  7.84748216458e-15  8.1263004058e-15  8.16146798672e-15  8.37900165801e-15  8.27858063008e-15  8.539340576e-15  9.32605281602e-15  1.05375429228e-14  1.0967518871e-14  1.16566890813e-14  1.32962462143e-14  1.51150260834e-14  1.64272042665e-14  1.84030301297e-14  2.0522169859e-14  2.35818475706e-14  2.73887367263e-14  3.1983931934e-14  3.73795024886e-14  4.57729222463e-14  5.51891722126e-14  6.92744541653e-14  8.73561208497e-14  1.16907162107e-13  1.72641615524e-13  3.18034362172e-13  9.05985742788e-13  3.18510952908e-13  1.72647284056e-13  1.1652580736e-13  8.64501745159e-14  6.81597811359e-14  5.31693274833e-14  4.52308499215e-14  3.77958012006e-14  3.16266212369e-14  2.7470324072e-14  2.44760463674e-14  2.09204739371e-14  1.75312353702e-14  1.66882241735e-14  1.52687319494e-14  1.33911979734e-14  1.23646576471e-14
 1.24755746942e-14  1.11777156909e-14  9.43646005438e-15  9.65455898032e-15  9.73097022383e-15  8.73495874097e-15  8.30243625868e-15  7.19211366138e-15  7.69268780603e-15  7.20462032218e-15  6.83687867344e-15  6.14393310357e-15  6.35455904272e-15  5.89300977129e-15  7.04367800004e-15  6.59296055242e-15  6.53967019922e-15  5.55638638972e-15  6.90670959172e-15  6.68385048403e-15  6.36540175179e-15  6.40110641559e-15  6.12801515995e-15  5.58935287938e-15  6.13264377121e-15  7.05982148425e-15  5.92184583527e-15  5.51974575122e-15  5.74170699209e-15  5.57498738491e-15  6.39678810494e-15  5.17569509179e-15  6.65140574421e-15  6.12080498059e-15  5.45456813587e-15  4.7254791224e-15  5.36930991414e-15  5.4230268672e-15  5.13947379566e-15  5.61206396391e-15  5.62054771161e-15  5.67319795879e-15  4.94148374566e-15  5.43291533144e-15  5.72981327881e-15  6.00024962004e-15  7.12058212051e-15  5.50446634234e-15  6.04840247632e-15  6.73185236811e-15  6.6734551621e-15  7.07860215811e-15  6.42084504307e-15  6.31396162225e-15  6.14672361729e-15  5.78785456703e-15  6.09949599246e-15  5.53345221047e-15  5.38206263625e-15  6.04066021336e-15  4.62097074073e-15  6.35675847374e-15  5.29525363455e-15  4.66991056519e-15  5.16351374328e-15  5.67706048748e-15  5.44926177603e-15  5.42179104255e-15  5.65344330664e-15  4.48645969805e-15  5.81916065962e-15  5.29577615734e-15  4.65496844712e-15  4.76482627004e-15  6.92691911936e-15  7.40127120527e-15  7.83378816365e-15  8.32564516453e-15  7.61674913406e-15  8.21823460293e-15  8.18554679398e-15  8.70485506063e-15  9.78405860742e-15  1.01100496269e-14  1.05177421831e-14  1.18176146407e-14  1.26782448496e-14  1.35341985943e-14  1.50711638442e-14  1.66610509322e-14  1.84795781999e-14  2.0967880325e-14  2.40778710757e-14  2.73531337553e-14  3.22973391008e-14  3.85999611756e-14  4.54261314994e-14  5.56462046983e-14  6.79432953e-14  8.66873373343e-14  1.16090826364e-13  1.71684456689e-13  3.18510952908e-13  9.09023552407e-13  3.19155460539e-13  1.72804394927e-13  1.16121039019e-13  8.7555014388e-14  6.72292767405e-14  5.49295895582e-14  4.39899900836e-14  3.70775382053e-14  3.20762936314e-14  2.74232657e-14  2.48500192594e-14  2.18217601564e-14  1.92942863771e-14  1.72875985966e-14  1.50302556283e-14  1.33993714847e-14
 1.45727961531e-14  1.35868066778e-14  1.15226203988e-14  1.14090734171e-14  1.03520175503e-14  1.00409156594e-14  8.43237627192e-15  8.68625514513e-15  7.9004829855e-15  8.21828318756e-15  7.21761849164e-15  6.79406560036e-15  7.20827032842e-15  6.49682847307e-15  6.5299233565e-15  6.00926673295e-15  5.68381171229e-15  5.39427226829e-15  6.62595584849e-15  6.16444179291e-15  5.98362426112e-15  5.95396833808e-15  5.97455580114e-15  5.64049424009e-15  5.4563053394e-15  6.24208815286e-15  6.30234343007e-15  4.79764821705e-15  4.92256877492e-15  5.9695242128e-15  6.28339325687e-15  4.93126091256e-15  4.95481248918e-15  6.31033280457e-15  5.14983729766e-15  4.92402945753e-15  5.24204898574e-15  6.44469878779e-15  5.128602972e-15  5.21290214719e-15  5.83991788697e-15  5.02288201701e-15  4.6602845605e-15  4.94339071796e-15  5.25947992863e-15  5.19521479682e-15  6.02454270731e-15  6.1165704118e-15  5.89862609437e-15  6.21725585461e-15  5.587463084e-15  5.32339307444e-15  5.18397299992e-15  5.50049401603e-15  5.40737428694e-15  5.71740054281e-15  5.562729819e-15  5.58893116457e-15  5.79262662029e-15  6.03674520584e-15  5.85237176699e-15  5.88376030636e-15  5.85978019567e-15  5.78368913062e-15  5.33177801451e-15  7.1207233588e-15  5.5104209124e-15  6.72776920351e-15  6.10004330573e-15  5.79513725851e-15  5.55533488791e-15  5.58390468663e-15  5.30960525214e-15  5.28322942013e-15  6.20208095456e-15  6.71594265173e-15  7.48425028003e-15  7.13653901711e-15  8.22850574739e-15  8.33848687498e-15  8.18569704355e-15  8.3199871867e-15  9.74936416559e-15  9.55368648202e-15  1.03910149237e-14  1.10389546857e-14  1.17446874044e-14  1.34107878013e-14  1.51285432425e-14  1.54267400946e-14  1.75060931947e-14  1.89850262031e-14  2.11399193859e-14  2.3364617387e-14  2.71147666613e-14  3.15999238466e-14  3.75621471049e-14  4.54951000269e-14  5.44995367261e-14  6.7398617327e-14  8.66132916381e-14  1.15795323055e-13  1.72647284056e-13  3.19155460539e-13  9.09412097519e-13  3.18313427683e-13  1.7347952975e-13  1.17835932287e-13  8.65285696471e-14  6.7575844007e-14  5.49661701069e-14  4.47243256373e-14  3.74919208481e-14  3.0814763169e-14  2.76182280125e-14  2.2982947541e-14  2.0161438712e-14  1.89244562655e-14  1.75109516152e-14  1.61911590744e-14
 1.51129814797e-14  1.32933542954e-14  1.22615812069e-14  1.10974328268e-14  1.00333312488e-14  9.5201253151e-15  9.12352386083e-15  9.28468927108e-15  7.98075027994e-15  8.03588670347e-15  7.34238682994e-15  6.49642736964e-15  7.89261874603e-15  7.30874950556e-15  6.88627898257e-15  6.85445337809e-15  6.70897375199e-15  5.96024331121e-15  6.48122447598e-15  6.71806694612e-15  6.82534849445e-15  5.48029220639e-15  5.34297866127e-15  6.42768867056e-15  5.5979144102e-15  5.69935649763e-15  5.99146897141e-15  5.56240997795e-15  5.22202894375e-15  5.40944469102e-15  5.77737090248e-15  5.49892673209e-15  6.03390365346e-15  7.38122927177e-15  6.79888009262e-15  5.63630272074e-15  6.85210828439e-15  6.01128509786e-15  5.58354409521e-15  5.43468488155e-15  6.752919563e-15  4.88236137573e-15  5.02340255664e-15  6.46882252199e-15  5.45899551829e-15  4.84159113297e-15  5.94204131996e-15  4.8878118883e-15  6.06844693359e-15  5.52737061056e-15  5.49243841339e-15  5.46672050908e-15  5.34944535637e-15  5.95091241796e-15  6.47907451071e-15  4.84711975857e-15  5.97482838226e-15  5.41395607153e-15  6.53859215714e-15  6.22183682899e-15  7.14683726507e-15  6.78946309932e-15  5.82863833249e-15  5.95875521985e-15  5.8811829658e-15  6.49474143163e-15  5.34752248258e-15  6.56394184843e-15  5.97233225146e-15  6.50305711548e-15  6.45593056769e-15  6.23360249617e-15  5.10485269447e-15  5.43547699669e-15  6.8935154946e-15  6.78756646993e-15  7.0628563427e-15  7.67533581339e-15  8.08768451289e-15  7.98083045796e-15  8.2178759798e-15  7.87222520139e-15  8.83449080148e-15  9.16483843296e-15  9.6438882535e-15  1.00998105681e-14  1.13455951269e-14  1.06998690701e-14  1.08244622275e-14  1.30753926131e-14  1.43777985709e-14  1.53545271962e-14  1.80360289257e-14  2.02631960878e-14  2.32855539254e-14  2.78288201328e-14  3.20396024031e-14  3.67320542356e-14  4.44866780338e-14  5.44426784986e-14  6.69569387383e-14  8.58785816503e-14  1.1652580736e-13  1.72804394927e-13  3.18313427683e-13  9.0685569534e-13  3.18725222014e-13  1.7253446203e-13  1.16873327946e-13  8.68634246783e-14  6.79467564682e-14  5.40114913258e-14  4.43688530951e-14  3.75534191416e-14  3.19296432045e-14  2.67775581402e-14  2.34129181949e-14  2.05356956967e-14  1.79465473781e-14  1.71565715832e-14
 1.73404487801e-14  1.44126462513e-14  1.28868297376e-14  1.28198063793e-14  1.02463025067e-14  9.98502517206e-15  9.96098786577e-15  1.020854629e-14  1.02121751857e-14  9.47901240018e-15  7.07711476406e-15  7.62587425806e-15  7.99417928228e-15  7.38315041014e-15  7.05527618114e-15  8.2168063742e-15  7.09029825938e-15  7.53542415971e-15  6.93491026865e-15  7.07248426742e-15  6.73537653792e-15  6.23456310412e-15  5.17556816581e-15  6.41851079436e-15  6.77750843642e-15  5.79723600105e-15  6.48743537535e-15  5.48172966445e-15  4.94217637018e-15  5.54396125772e-15  5.61896651334e-15  5.07619347502e-15  4.87284218952e-15  6.28400895912e-15  6.08791856272e-15  5.734123744e-15  5.72261612724e-15  6.07241460324e-15  5.50661597594e-15  5.02764859721e-15  6.44938894243e-15  4.65605295885e-15  4.31617704861e-15  5.6748224082e-15  5.65264618207e-15  6.06548613435e-15  6.07955012789e-15  5.30127900867e-15  5.32423539367e-15  5.62940257482e-15  5.70723897207e-15  6.23021403096e-15  6.18622678763e-15  6.62654772042e-15  6.27045807256e-15  5.39531122331e-15  6.08973730987e-15  6.49981267265e-15  6.24467776924e-15  4.94652416126e-15  5.09656864711e-15  6.38512290246e-15  5.27694291844e-15  6.44021362986e-15  5.37768546964e-15  5.75743295447e-15  5.25715143407e-15  4.82829949499e-15  5.23877449616e-15  5.87457280966e-15  6.13819019368e-15  6.43653696921e-15  6.16628832655e-15  6.00368747505e-15  6.07178883589e-15  6.13730249951e-15  6.52565503487e-15  7.06304616575e-15  7.04922474108e-15  7.3196436713e-15  7.42807654499e-15  7.82145755745e-15  8.0410951639e-15  7.57907338225e-15  7.66383419628e-15  7.89428661246e-15  1.11287361924e-14  9.61809297398e-15  9.78255590499e-15  1.23758276548e-14  1.27861769865e-14  1.45877798725e-14  1.71651043672e-14  1.86262880122e-14  2.09770433339e-14  2.32735385973e-14  2.80769587347e-14  3.14433470284e-14  3.66329993214e-14  4.41038594121e-14  5.42812665259e-14  6.72428219607e-14  8.64501745159e-14  1.16121039019e-13  1.7347952975e-13  3.18725222014e-13  9.09247182709e-13  3.18604061885e-13  1.72210288464e-13  1.17284850632e-13  8.7126249369e-14  6.70992941589e-14  5.41560783895e-14  4.37712312313e-14  3.80177455128e-14  3.27424826436e-14  2.83066212158e-14  2.49838748737e-14  2.12706838613e-14  1.9010389249e-14
 1.87043238387e-14  1.58497977488e-14  1.47250805273e-14  1.41547511121e-14  1.22214094088e-14  1.01454365644e-14  1.04434198021e-14  9.49635804025e-15  9.13772490506e-15  9.56283556658e-15  8.17885428404e-15  8.86005531337e-15  8.09780159666e-15  7.56922956685e-15  8.60792826702e-15  7.78288991454e-15  6.9257831567e-15  6.03007233926e-15  6.35699960834e-15  6.64903801025e-15  6.55668059145e-15  5.78245512327e-15  5.5112355671e-15  5.03506681333e-15  5.53531168973e-15  5.74404417447e-15  5.64799029808e-15  5.21976572141e-15  4.93357463903e-15  4.22795004363e-15  5.52604752879e-15  5.09294595951e-15  5.86244985854e-15  5.52959859819e-15  4.903318507e-15  5.22749479359e-15  4.86048272572e-15  5.40756755452e-15  5.80226182221e-15  4.66898121622e-15  5.58562310724e-15  5.75408318649e-15  5.24041873755e-15  5.78764211858e-15  5.41333875576e-15  5.42069911471e-15  6.27035180906e-15  5.30053033911e-15  5.07416894282e-15  5.59255484098e-15  6.21540367787e-15  6.45930949485e-15  5.91691037782e-15  6.42319624899e-15  6.49528676963e-15  5.30368449384e-15  6.7483132312e-15  5.74817331309e-15  5.22756608498e-15  4.94459360323e-15  6.24581572341e-15  6.20501296683e-15  6.56473740573e-15  6.72997516647e-15  5.64250601842e-15  6.59965302906e-15  6.59339800632e-15  6.00823922574e-15  6.11127375691e-15  6.17337195616e-15  6.79828438683e-15  6.57846803061e-15  5.97977292667e-15  6.04911725817e-15  5.9364420417e-15  6.57502945733e-15  6.81606772782e-15  6.87827454398e-15  7.46707932238e-15  7.2274215778e-15  6.70611040405e-15  7.73027245281e-15  8.63432126628e-15  8.61896523289e-15  9.13565954073e-15  8.6732682593e-15  1.02959133165e-14  9.82751535086e-15  9.96279259011e-15  1.19166773866e-14  1.20346345891e-14  1.29432801893e-14  1.58324382965e-14  1.63052813305e-14  1.87960164891e-14  2.07509064171e-14  2.47135140176e-14  2.72958654802e-14  3.1694454122e-14  3.65733612713e-14  4.53119077377e-14  5.54328408721e-14  6.81597811359e-14  8.7555014388e-14  1.17835932287e-13  1.7253446203e-13  3.18604061885e-13  9.06533965374e-13  3.17373631957e-13  1.72522485475e-13  1.17766321949e-13  8.49795798635e-14  6.71227971098e-14  5.48033889358e-14  4.49802385147e-14  3.8263502383e-14  3.35364046724e-14  2.90109473217e-14  2.4566658228e-14  2.07584872496e-14
 2.10989893653e-14  1.82836901587e-14  1.60338054162e-14  1.45164861878e-14  1.31620798412e-14  1.1490409669e-14  1.14861909706e-14  1.15781671763e-14  9.89712643202e-15  9.48679259987e-15  8.28649007328e-15  8.23723925881e-15  7.68830927727e-15  7.66273325409e-15  7.58602089702e-15  6.92541516619e-15  6.65949638867e-15  5.38188241111e-15  6.29344465482e-15  5.97187529196e-15  5.67448096843e-15  5.5120694778e-15  6.50032406148e-15  6.32406814327e-15  5.51161730404e-15  6.38998044116e-15  6.61480181896e-15  5.56622615788e-15  6.07794825042e-15  6.07423591097e-15  5.73528794766e-15  5.66811104927e-15  5.81526667249e-15  5.88535687842e-15  5.40711124143e-15  6.58806568838e-15  5.91030416918e-15  6.01741058261e-15  5.3428254139e-15  4.40410676439e-15  5.72676784614e-15  3.68820043604e-15  4.8797383748e-15  5.19016659694e-15  5.80045245618e-15  5.10662106889e-15  5.33630034008e-15  4.71215333737e-15  4.94186298517e-15  4.86944595048e-15  5.43595300012e-15  4.95114454196e-15  4.94163825864e-15  6.10177598138e-15  6.7500070508e-15  7.19792023071e-15  6.79298546961e-15  6.04486075933e-15  6.09606424044e-15  6.15757381021e-15  5.35723235832e-15  5.49173193437e-15  4.62011173974e-15  5.18475099457e-15  4.59875582451e-15  5.66860574978e-15  6.30260087776e-15  4.96189645618e-15  6.02388441574e-15  5.62121892065e-15  5.97427407269e-15  6.68997960099e-15  5.32021587091e-15  5.66288796965e-15  6.99150083386e-15  6.23471537271e-15  7.02120341952e-15  7.25169389234e-15  6.95667729284e-15  6.69165603394e-15  7.09615682473e-15  7.03505679866e-15  7.27278077551e-15  7.67265081789e-15  8.52882231316e-15  8.44038273748e-15  9.41872848592e-15  9.19192264639e-15  9.11954302236e-15  1.19250077638e-14  1.08721680385e-14  1.24546367891e-14  1.38923434575e-14  1.37121060694e-14  1.63180364259e-14  1.8271879151e-14  2.12760840599e-14  2.35275950525e-14  2.78260183327e-14  3.14764570997e-14  3.80505513153e-14  4.46104971739e-14  5.31693274833e-14  6.72292767405e-14  8.65285696471e-14  1.16873327946e-13  1.72210288464e-13  3.17373631957e-13  9.03061521706e-13  3.17056700904e-13  1.72658179115e-13  1.16473272142e-13  8.69146382113e-14  6.78304311114e-14  5.41582957977e-14  4.49016776504e-14  3.89080691356e-14  3.39535755435e-14  2.84436593401e-14  2.44402634543e-14
 2.30334640221e-14  1.95807740264e-14  1.71431043707e-14  1.62683250749e-14  1.52227876763e-14  1.30541478881e-14  1.27149809411e-14  1.17334930696e-14  1.08269723151e-14  1.10668442506e-14  9.42240113246e-15  9.62195319864e-15  9.17074415762e-15  7.94380815027e-15  7.17619017438e-15  7.91930119413e-15  6.91359552439e-15  6.8872403423e-15  6.29167366737e-15  6.70268878542e-15  6.51890411697e-15  5.58855740094e-15  6.14286175521e-15  5.70039585636e-15  5.5262839134e-15  5.2109125037e-15  5.81136890266e-15  5.30288891876e-15  4.58832155948e-15  5.00393224853e-15  5.9829825494e-15  6.86421688018e-15  5.34901279116e-15  5.67866525496e-15  5.94408264735e-15  5.55418986359e-15  5.14080318035e-15  6.38243476336e-15  5.14818619433e-15  5.04692520472e-15  6.08884901035e-15  5.39244591091e-15  5.48438673116e-15  4.13739949585e-15  5.88871844667e-15  5.18410902639e-15  6.12918645905e-15  5.65718571984e-15  6.28271473294e-15  6.12932331369e-15  6.76314722541e-15  6.71998027129e-15  5.55760823459e-15  5.72795479809e-15  6.39718861298e-15  6.91181601824e-15  6.41627451053e-15  6.1325152517e-15  6.60210288862e-15  6.76300138383e-15  5.68030997765e-15  5.55348557984e-15  5.30992170783e-15  6.36193197342e-15  5.0385459012e-15  5.60460447526e-15  6.11375625121e-15  6.07335900569e-15  6.96595958466e-15  6.07648317895e-15  5.15927911745e-15  6.25377492583e-15  5.81585392664e-15  5.96343458481e-15  6.37267154195e-15  7.08253159437e-15  6.76499204769e-15  6.32191844792e-15  6.36105480892e-15  7.28331335086e-15  6.61608949695e-15  6.3685560633e-15  6.97210333201e-15  8.39061901623e-15  7.92688310907e-15  8.62041519886e-15  9.2268252962e-15  9.47399155425e-15  9.4005698016e-15  1.08647700217e-14  1.01457469126e-14  1.06294109352e-14  1.26263462019e-14  1.27115106777e-14  1.55722350188e-14  1.66443054284e-14  1.89973783046e-14  2.13146689618e-14  2.37635425514e-14  2.77719812831e-14  3.18963850822e-14  3.69075837928e-14  4.52308499215e-14  5.49295895582e-14  6.7575844007e-14  8.68634246783e-14  1.17284850632e-13  1.72522485475e-13  3.17056700904e-13  9.07294561825e-13  3.1859066091e-13  1.72783613985e-13  1.17269174115e-13  8.76487575615e-14  6.85279066213e-14  5.50360691845e-14  4.62458757773e-14  3.78785884717e-14  3.18174067974e-14  2.78874516419e-14
 2.81274057187e-14  2.39809807034e-14  2.02890003648e-14  1.85167470961e-14  1.59107617905e-14  1.52863404041e-14  1.29051418555e-14  1.22826044533e-14  1.21928870553e-14  1.10648608901e-14  1.08775303253e-14  1.04265260921e-14  9.54321351726e-15  8.7418268107e-15  7.61840244579e-15  7.59868710844e-15  7.55382357851e-15  6.67767185445e-15  6.91517589139e-15  7.59128927569e-15  6.9695447269e-15  6.39349335549e-15  6.68964273591e-15  6.98883809415e-15  5.92549026996e-15  6.21066547839e-15  6.58841224235e-15  6.2906923226e-15  6.33330016972e-15  5.33542552699e-15  5.86523776319e-15  6.59423777037e-15  5.53495511778e-15  5.8291171408e-15  6.37015310225e-15  6.52467475603e-15  5.54570844612e-15  5.74853670347e-15  5.92512629316e-15  4.72479272505e-15  6.06779680433e-15  5.18472599045e-15  5.25885614555e-15  4.98178658206e-15  5.31966753165e-15  5.25108199554e-15  5.37782373561e-15  4.21381078763e-15  5.79887488947e-15  5.39145490074e-15  5.93678970018e-15  5.63321872389e-15  5.91559661734e-15  4.98346104055e-15  6.67811809419e-15  6.00055939069e-15  6.13936349849e-15  5.66646250274e-15  5.95627046215e-15  6.79559395128e-15  6.40015059728e-15  5.63585342463e-15  5.18223807358e-15  6.77196923917e-15  5.83846741845e-15  5.82122060999e-15  5.89077515986e-15  5.82668894907e-15  6.17494320739e-15  5.95165042895e-15  5.84832224758e-15  5.98304120144e-15  5.7706776531e-15  6.1435321989e-15  6.88885147331e-15  7.76635115051e-15  7.33738146249e-15  6.94225413296e-15  6.6772419962e-15  6.53828298556e-15  6.52367320469e-15  6.22416908137e-15  6.4391661745e-15  7.02439065718e-15  7.17855467742e-15  8.12410449605e-15  8.90406977679e-15  8.29545282133e-15  9.17483325717e-15  1.09583026588e-14  1.03603633541e-14  1.03406665334e-14  1.24641658433e-14  1.1494469621e-14  1.37531545954e-14  1.52465406056e-14  1.67406901531e-14  1.81101091776e-14  2.08951006593e-14  2.36348139962e-14  2.7990774277e-14  3.35955759678e-14  3.77958012006e-14  4.39899900836e-14  5.49661701069e-14  6.79467564682e-14  8.7126249369e-14  1.17766321949e-13  1.72658179115e-13  3.1859066091e-13  9.0706721564e-13  3.17177553198e-13  1.7108442477e-13  1.15615734453e-13  8.6629153889e-14  6.79366733846e-14  5.56919717432e-14  4.5561312805e-14  3.74221958106e-14  3.375390758e-14
 3.1633027605e-14  2.59771307009e-14  2.28236918741e-14  2.10488467256e-14  1.80601867308e-14  1.67445530975e-14  1.40714818054e-14  1.35775131022e-14  1.28203081294e-14  1.23571211569e-14  1.20748152089e-14  1.09919188639e-14  9.42853903423e-15  9.0135544606e-15  9.17175471593e-15  8.53755673889e-15  7.20572063413e-15  7.7221024295e-15  7.56856067636e-15  7.43847570968e-15  6.13825935883e-15  6.76494924714e-15  7.48909861039e-15  5.99082254617e-15  5.87906332912e-15  6.21374976097e-15  6.1841401175e-15  5.41076997192e-15  5.60242714918e-15  6.4323974459e-15  6.88438186623e-15  6.24554326751e-15  6.57744769852e-15  6.54914601642e-15  5.97151142351e-15  5.93962482725e-15  6.25431463822e-15  5.95850008893e-15  5.8792500185e-15  5.57260335514e-15  6.72837841392e-15  6.7188348388e-15  4.93535768309e-15  6.08120138792e-15  6.7089443992e-15  6.1055045483e-15  5.59635422971e-15  4.96113435931e-15  5.122385606e-15  4.95286017019e-15  5.59647470246e-15  5.18036209988e-15  5.39957769158e-15  4.53429311556e-15  5.98664486349e-15  6.94897369095e-15  6.58441510269e-15  6.50948644324e-15  6.33826234145e-15  4.87592590379e-15  5.22311066653e-15  5.34296575622e-15  5.31773495919e-15  5.98781051383e-15  7.22728173921e-15  7.13533924258e-15  6.78126704728e-15  6.54694831103e-15  5.58919250766e-15  5.89842329453e-15  5.48646407266e-15  5.76229320946e-15  5.61890313376e-15  6.31934778425e-15  7.08329078985e-15  6.79810819508e-15  6.23624491607e-15  5.95978038464e-15  5.85727650264e-15  6.20766798133e-15  6.61526909413e-15  6.99041093418e-15  7.10417468528e-15  6.84495211237e-15  6.77242576514e-15  7.24051649412e-15  8.4829516729e-15  8.09049908779e-15  8.92609929522e-15  9.64247147885e-15  1.04627832899e-14  1.0215824974e-14  1.13698303965e-14  1.15325222979e-14  1.23633315089e-14  1.35860030233e-14  1.5572345711e-14  1.7522923129e-14  1.86001035138e-14  2.13725424111e-14  2.42380742346e-14  2.7903243754e-14  3.16266212369e-14  3.70775382053e-14  4.47243256373e-14  5.40114913258e-14  6.70992941589e-14  8.49795798635e-14  1.16473272142e-13  1.72783613985e-13  3.17177553198e-13  9.05408183773e-13  3.17008896849e-13  1.72980207462e-13  1.17378252246e-13  8.7052987816e-14  6.8224019113e-14  5.46209713142e-14  4.43897505403e-14  3.78375819438e-14
 3.79431688725e-14  3.23667890765e-14  2.73295481826e-14  2.31783862643e-14  2.04724546525e-14  1.86027943097e-14  1.63860231224e-14  1.44608421653e-14  1.37174353162e-14  1.33740542925e-14  1.31781009712e-14  1.17586450673e-14  1.07330942475e-14  9.15497326804e-15  9.0202641517e-15  7.50688455215e-15  7.33590428785e-15  7.9387857544e-15  7.76113247262e-15  6.60773749561e-15  6.23093173349e-15  6.81599366618e-15  6.55527152931e-15  5.95016777028e-15  5.98715669502e-15  5.92340889008e-15  7.02874500341e-15  5.97725594458e-15  6.23674594592e-15  6.00925070632e-15  6.63019430707e-15  6.51174700458e-15  6.64637990252e-15  6.21691947756e-15  6.02530352075e-15  5.57344258902e-15  5.59351506657e-15  5.85203936222e-15  4.84631128719e-15  5.41960725757e-15  5.83620968346e-15  5.72502585323e-15  4.87712142666e-15  5.3864077039e-15  6.19232694754e-15  6.88109349723e-15  5.50167076133e-15  5.53909848061e-15  5.85205596205e-15  5.86898994365e-15  6.53110219113e-15  6.72749271465e-15  6.28289951257e-15  5.6559687624e-15  6.94851137059e-15  7.73600650732e-15  6.35656312925e-15  5.63009792134e-15  5.2644789144e-15  5.85507959989e-15  5.68910097752e-15  5.12110590845e-15  5.74815435109e-15  5.81862466691e-15  6.51248551284e-15  6.31385411195e-15  6.95590598707e-15  5.80823417841e-15  5.84135569021e-15  6.06328242795e-15  6.12165407825e-15  6.12502373534e-15  6.26316834722e-15  5.47316836307e-15  6.02097307643e-15  6.28174072746e-15  5.60308287378e-15  6.36504237212e-15  7.15512373334e-15  5.52295885687e-15  7.49322823446e-15  7.53932361022e-15  6.85983532852e-15  7.67933364607e-15  6.16515483977e-15  7.2400342572e-15  7.53227363918e-15  6.56239134995e-15  8.36974467089e-15  9.2019177788e-15  9.47478368438e-15  9.01015644345e-15  1.04009763104e-14  9.73018200189e-15  1.11034525783e-14  1.27925980619e-14  1.34534361233e-14  1.46274520355e-14  1.57584355479e-14  1.78279176791e-14  2.04691492643e-14  2.3577004904e-14  2.7470324072e-14  3.20762936314e-14  3.74919208481e-14  4.43688530951e-14  5.41560783895e-14  6.71227971098e-14  8.69146382113e-14  1.17269174115e-13  1.7108442477e-13  3.17008896849e-13  9.03962622673e-13  3.18073913926e-13  1.73481531369e-13  1.160785371e-13  8.72737735703e-14  6.78106282768e-14  5.4214880965e-14  4.53949588628e-14
 4.46994504811e-14  3.76284566564e-14  3.13869768426e-14  2.7018876149e-14  2.379834284e-14  2.05854254146e-14  1.8018820374e-14  1.61965261822e-14  1.44184297069e-14  1.38852620584e-14  1.35180528171e-14  1.18100519699e-14  1.08857034282e-14  9.40216156606e-15  8.7353848469e-15  8.76459260301e-15  9.23797611639e-15  8.32088369864e-15  8.44392565e-15  6.92133634069e-15  6.76304580137e-15  6.68993595518e-15  6.7794337079e-15  6.91179186437e-15  6.57968879792e-15  6.66221508846e-15  7.45440713139e-15  6.44254782875e-15  5.63316594771e-15  5.68048059167e-15  5.31446724485e-15  5.10957444428e-15  6.02097736236e-15  5.81134351937e-15  6.02271090271e-15  5.85881484727e-15  5.01857748969e-15  5.21961405548e-15  5.16528001431e-15  5.19162243385e-15  5.52743059969e-15  5.05043432202e-15  6.08456689383e-15  5.76435133978e-15  6.12350954111e-15  6.84588996048e-15  6.39965098813e-15  5.7610609134e-15  5.51257847867e-15  5.50883794115e-15  5.23902670469e-15  5.57835246616e-15  4.93178521956e-15  5.27157019836e-15  5.63593937085e-15  6.73035974287e-15  5.71727419222e-15  5.88098096957e-15  5.75685933224e-15  5.74802521173e-15  5.90859662061e-15  6.14673596739e-15  5.96592088099e-15  5.75059547573e-15  6.57543193853e-15  6.38326782939e-15  6.19701261705e-15  5.88216968741e-15  6.38624369095e-15  7.08667181935e-15  6.87468126188e-15  5.81222805862e-15  5.48665862045e-15  5.80053245702e-15  7.41200644779e-15  6.80307774201e-15  6.19424487356e-15  6.88470359494e-15  6.8625619004e-15  6.55276852241e-15  7.58157939915e-15  6.84614664301e-15  7.45325044672e-15  7.67048722612e-15  6.90670603997e-15  7.12540185435e-15  6.97798717981e-15  6.71705333891e-15  8.61896016321e-15  9.04591089144e-15  8.14668188672e-15  8.63410565709e-15  9.79420669231e-15  1.07624515694e-14  1.07373705052e-14  1.22561551868e-14  1.27756122606e-14  1.46557743076e-14  1.59211914668e-14  1.77832105374e-14  1.81766748817e-14  2.13409174929e-14  2.44760463674e-14  2.74232657e-14  3.0814763169e-14  3.75534191416e-14  4.37712312313e-14  5.48033889358e-14  6.78304311114e-14  8.76487575615e-14  1.15615734453e-13  1.72980207462e-13  3.18073913926e-13  9.05201268105e-13  3.1876348377e-13  1.7205636527e-13  1.17524240115e-13  8.64978372027e-14  6.83999623101e-14  5.53257156961e-14
 5.47976701992e-14  4.47616731507e-14  3.7451573432e-14  3.20441699277e-14  2.74978304039e-14  2.44515270547e-14  1.9627616845e-14  1.78921490338e-14  1.58855468501e-14  1.40994784296e-14  1.3972559837e-14  1.39664893656e-14  1.25082849132e-14  1.08884446419e-14  9.48228243029e-15  8.90631131392e-15  9.33261656109e-15  8.8619081441e-15  8.01545369934e-15  8.36784487995e-15  7.53519360418e-15  7.26779975852e-15  7.42417275746e-15  5.99880286944e-15  6.25225509131e-15  6.39615983535e-15  6.48344405179e-15  6.06595005715e-15  5.6534693155e-15  5.87023867968e-15  6.39419581201e-15  4.76135326213e-15  7.40721539494e-15  6.44106194456e-15  6.3786117247e-15  5.00448219089e-15  5.15805120972e-15  5.31759883761e-15  5.53028094542e-15  5.58756822612e-15  6.27161105564e-15  6.25761550918e-15  5.06988466655e-15  5.19819445316e-15  6.25480432441e-15  6.36318339211e-15  5.88204971789e-15  5.55321086761e-15  5.29824823229e-15  6.35109193307e-15  6.02256732558e-15  5.57541730483e-15  5.80753067554e-15  6.58499231913e-15  5.56098908737e-15  5.75295276027e-15  6.29038992211e-15  5.70596790953e-15  6.2641463698e-15  5.69241836221e-15  5.88322147871e-15  5.96154409507e-15  5.78171384965e-15  5.5663015255e-15  5.7843258785e-15  5.69006324734e-15  5.86118831925e-15  5.9258415257e-15  5.44603141909e-15  5.10357710405e-15  5.84131914282e-15  5.67011639736e-15  5.52303333506e-15  5.38656985839e-15  6.48332848912e-15  6.30382346081e-15  6.62550632684e-15  5.50847123392e-15  6.36840991146e-15  6.51302753939e-15  6.22676021874e-15  5.72275312787e-15  6.9437310421e-15  6.02606135868e-15  6.0836541007e-15  6.76943567885e-15  6.76669974257e-15  6.58033403831e-15  7.47494771193e-15  9.23505017884e-15  8.24359625327e-15  8.37731422501e-15  8.83591308711e-15  8.18249032249e-15  9.12644883749e-15  1.10253280577e-14  1.16016800951e-14  1.24640128629e-14  1.35702871829e-14  1.56893902258e-14  1.66689320276e-14  1.85781567698e-14  2.09204739371e-14  2.48500192594e-14  2.76182280125e-14  3.19296432045e-14  3.80177455128e-14  4.49802385147e-14  5.41582957977e-14  6.85279066213e-14  8.6629153889e-14  1.17378252246e-13  1.73481531369e-13  3.1876348377e-13  9.10291486758e-13  3.18032113265e-13  1.73569653609e-13  1.17203744036e-13  8.69817295287e-14  6.84505565555e-14
 6.8225729379e-14  5.47174954281e-14  4.52102838829e-14  3.76253549589e-14  3.22166691451e-14  2.76386280515e-14  2.31550042493e-14  2.03818476045e-14  1.81723298291e-14  1.60121055363e-14  1.57882256676e-14  1.31394045391e-14  1.22453899443e-14  1.14676684298e-14  9.91752714308e-15  8.26204738711e-15  8.97481178922e-15  9.09075037481e-15  8.44563088287e-15  8.03058246163e-15  7.64597965902e-15  8.87768376165e-15  7.67632605817e-15  5.6600158984e-15  5.51568888239e-15  5.57936380422e-15  6.39680604479e-15  6.05874068353e-15  6.18224059762e-15  6.17990255013e-15  6.75314912832e-15  5.27090091956e-15  6.19375123356e-15  6.23613711871e-15  5.83078489865e-15  6.44992706914e-15  6.4592607144e-15  5.68323354758e-15  5.09806048253e-15  5.67013024876e-15  4.93146106267e-15  6.29748659672e-15  5.09189258078e-15  5.7365523011e-15  6.81863830036e-15  6.52000434941e-15  5.62660928522e-15  4.88481621664e-15  5.73860443687e-15  4.80395814458e-15  5.00285586426e-15  6.16966932132e-15  6.63996901342e-15  6.55728471129e-15  5.54380468023e-15  5.23272796273e-15  5.60229261719e-15  6.81449112495e-15  6.30783528362e-15  5.92299455377e-15  5.29169236546e-15  5.90124783839e-15  5.63742236102e-15  6.12966508986e-15  6.07844258221e-15  5.74614875084e-15  5.59985203291e-15  5.53219238131e-15  4.8128053597e-15  5.70756486367e-15  5.95591542337e-15  6.78313543829e-15  5.75281607018e-15  5.97104167301e-15  5.97580017086e-15  6.52158067061e-15  6.13151290459e-15  5.31059337146e-15  6.35563814883e-15  6.16268837338e-15  6.10547725909e-15  5.90947734364e-15  6.11608804498e-15  6.16558025886e-15  6.07946556286e-15  7.54343984272e-15  7.27557899289e-15  7.09175884831e-15  6.70800553646e-15  7.3449733359e-15  7.45756718866e-15  8.65244704666e-15  8.32887518891e-15  7.46826847303e-15  1.00572766438e-14  1.01089096953e-14  1.08563290196e-14  1.22796069132e-14  1.26647272154e-14  1.27889217437e-14  1.49869654405e-14  1.60596147908e-14  1.75312353702e-14  2.18217601564e-14  2.2982947541e-14  2.67775581402e-14  3.27424826436e-14  3.8263502383e-14  4.49016776504e-14  5.50360691845e-14  6.79366733846e-14  8.7052987816e-14  1.160785371e-13  1.7205636527e-13  3.18032113265e-13  9.06209671574e-13  3.18352123665e-13  1.72648786702e-13  1.16724755178e-13  8.77840646466e-14
 8.75847209112e-14  6.76239077864e-14  5.50234172768e-14  4.48023363818e-14  3.72713270217e-14  3.18888412842e-14  2.72743021654e-14  2.38404767327e-14  2.07611671652e-14  1.8922210559e-14  1.73402748727e-14  1.51134043435e-14  1.34098468354e-14  1.2213456091e-14  1.0719377645e-14  1.17281182302e-14  9.3532300011e-15  9.64015814998e-15  8.58021591548e-15  8.10758333545e-15  8.3543337422e-15  8.53142812759e-15  8.61612462988e-15  6.14656467414e-15  5.4588383892e-15  6.23385999301e-15  6.43131633605e-15  6.01606662292e-15  5.6976360439e-15  6.17178556965e-15  6.24964025626e-15  5.53715283671e-15  6.02947872708e-15  5.58193164623e-15  5.38158324684e-15  5.14845044264e-15  5.17685426855e-15  5.8916205428e-15  5.39650851697e-15  5.60084828652e-15  4.65016427041e-15  6.34896826401e-15  5.06873661628e-15  5.61048351395e-15  6.18979066872e-15  6.43419290258e-15  5.77413367545e-15  5.48526261531e-15  5.00412439398e-15  5.16796854685e-15  5.31608390529e-15  5.65581185405e-15  5.32881540068e-15  5.9269675882e-15  6.08516263185e-15  5.29106659001e-15  5.52319662528e-15  5.89763036485e-15  5.15969181637e-15  5.06922741003e-15  4.93714016687e-15  5.57532113393e-15  6.15676220972e-15  5.61469239566e-15  5.68403102481e-15  5.17320491949e-15  6.5207957976e-15  6.49069099508e-15  6.35445258206e-15  6.71604455814e-15  6.13819218645e-15  5.20587100319e-15  6.04868276288e-15  6.28263792916e-15  5.34707791916e-15  6.0936861407e-15  5.62409934366e-15  5.51397632881e-15  5.77875213923e-15  5.79115810904e-15  5.77552518111e-15  6.83283608518e-15  5.36612611391e-15  5.71312966982e-15  5.98809393339e-15  7.73782053931e-15  7.2831357786e-15  6.47826167327e-15  7.45068074132e-15  6.78274761237e-15  7.48968240915e-15  8.04757297809e-15  7.50147735274e-15  7.48661892614e-15  8.99585173661e-15  9.37954197435e-15  9.80402583249e-15  1.06383351339e-14  1.12349444998e-14  1.247948452e-14  1.48717045268e-14  1.58024102946e-14  1.66882241735e-14  1.92942863771e-14  2.0161438712e-14  2.34129181949e-14  2.83066212158e-14  3.35364046724e-14  3.89080691356e-14  4.62458757773e-14  5.56919717432e-14  6.8224019113e-14  8.72737735703e-14  1.17524240115e-13  1.73569653609e-13  3.18352123665e-13  9.09872563917e-13  3.20640435988e-13  1.74553402385e-13  1.17448570174e-13
 1.18036982052e-13  8.7587099688e-14  6.69919767598e-14  5.50578534593e-14  4.48056045437e-14  3.76136853566e-14  3.23385158513e-14  2.59291419611e-14  2.29120432117e-14  2.02994876103e-14  1.85601869649e-14  1.54116632232e-14  1.44504459471e-14  1.30385658934e-14  1.14837957222e-14  1.11463879338e-14  1.05030759038e-14  9.41597998738e-15  9.3877505803e-15  9.27902528231e-15  8.28013181945e-15  8.73369564181e-15  8.17735289942e-15  7.38248342574e-15  7.14556779522e-15  7.23197899521e-15  6.6731424492e-15  7.26423076396e-15  6.4237796064e-15  7.24772361463e-15  6.44015090864e-15  5.77806353147e-15  7.13569049811e-15  7.34949037697e-15  5.7613115537e-15  5.08362156559e-15  5.17677155696e-15  5.70866225664e-15  6.06479252196e-15  5.35011903737e-15  4.57142585351e-15  5.56632772329e-15  5.38749813036e-15  5.92163605316e-15  5.26885488243e-15  6.38081607964e-15  6.54596975902e-15  6.2507983584e-15  6.23028925188e-15  6.73894494822e-15  6.71687239673e-15  6.73667919609e-15  6.25709413542e-15  5.9922393111e-15  6.18935087014e-15  6.20174168639e-15  5.8681699655e-15  6.15046997685e-15  4.98728732799e-15  5.0192099743e-15  5.41635295925e-15  7.00171970365e-15  6.25759162049e-15  6.34759306927e-15  5.72494596637e-15  5.78495645855e-15  6.26302213457e-15  6.06560044334e-15  4.81116094812e-15  6.39459244896e-15  6.37917577572e-15  5.84026016444e-15  6.06814687579e-15  6.37412303515e-15  5.80995362607e-15  6.45606834702e-15  5.73279922731e-15  5.71332816056e-15  6.26903958326e-15  6.6570280084e-15  6.49787239649e-15  7.63981816477e-15  6.26875823431e-15  7.00087314971e-15  5.02210013395e-15  5.80903097918e-15  5.55997600133e-15  6.45390463956e-15  6.36522103574e-15  6.95769834603e-15  7.14988980937e-15  7.61822906801e-15  7.16969416351e-15  8.3288368067e-15  7.75909355728e-15  8.95483202472e-15  8.95787206865e-15  9.59497409308e-15  1.09040226276e-14  1.0697676059e-14  1.22871204939e-14  1.46817326704e-14  1.52687319494e-14  1.72875985966e-14  1.89244562655e-14  2.05356956967e-14  2.49838748737e-14  2.90109473217e-14  3.39535755435e-14  3.78785884717e-14  4.5561312805e-14  5.46209713142e-14  6.78106282768e-14  8.64978372027e-14  1.17203744036e-13  1.72648786702e-13  3.20640435988e-13  9.10064759949e-13  3.20008481356e-13  1.73192029897e-13
 1.74632215454e-13  1.17194429533e-13  8.84315455784e-14  6.80756165816e-14  5.50832212797e-14  4.51550026344e-14  3.7757902509e-14  3.21627500987e-14  2.67558892919e-14  2.41094983473e-14  2.1504141904e-14  1.82895216947e-14  1.65129581058e-14  1.49390431744e-14  1.30276393162e-14  1.19954140527e-14  1.08482066512e-14  1.00600793055e-14  1.02258630179e-14  9.88343796241e-15  8.81218605958e-15  8.73972433058e-15  8.44852274021e-15  8.0216109592e-15  7.58676439213e-15  7.83670350962e-15  8.07362448091e-15  7.63256175436e-15  6.96841795263e-15  7.20177728746e-15  6.63861604321e-15  6.6352964571e-15  5.63220016558e-15  6.94483283187e-15  6.25709299024e-15  5.78260735584e-15  6.41275360367e-15  7.44353239087e-15  7.28392874891e-15  6.33245641212e-15  6.06813441751e-15  6.45228402919e-15  6.10583957578e-15  6.07047744851e-15  5.8971650945e-15  5.78304852667e-15  5.79963143325e-15  7.21734910777e-15  6.60453937554e-15  6.43948251599e-15  6.16022094894e-15  5.54690811803e-15  4.84552346229e-15  5.52112491398e-15  6.48041436503e-15  6.08928217018e-15  6.02618265687e-15  6.74098951318e-15  6.72768875519e-15  4.59407659862e-15  6.36873853438e-15  5.78326036388e-15  6.56162713727e-15  6.36181574046e-15  5.78079133812e-15  5.38851945952e-15  4.90415391747e-15  5.66872426212e-15  6.118799615e-15  7.33619235845e-15  6.04198541233e-15  6.59720471085e-15  6.55749315132e-15  6.06301925116e-15  6.01062759542e-15  7.00580786521e-15  6.51793524866e-15  5.86005350315e-15  6.39195091782e-15  5.75234184084e-15  5.72140771535e-15  6.75305301526e-15  6.16499882135e-15  7.19896855429e-15  5.06974477169e-15  6.40466021e-15  6.65664896244e-15  6.2113138967e-15  6.77583743808e-15  6.59494363282e-15  6.55763639396e-15  6.93915661883e-15  7.0667716007e-15  7.87260185797e-15  7.14215955413e-15  8.05886910833e-15  9.12626308148e-15  9.45544896491e-15  9.86281089759e-15  1.02866203783e-14  1.06839914136e-14  1.19896434134e-14  1.33911979734e-14  1.50302556283e-14  1.75109516152e-14  1.79465473781e-14  2.12706838613e-14  2.4566658228e-14  2.84436593401e-14  3.18174067974e-14  3.74221958106e-14  4.43897505403e-14  5.4214880965e-14  6.83999623101e-14  8.69817295287e-14  1.16724755178e-13  1.74553402385e-13  3.20008481356e-13  9.12254767364e-13  3.20214047234e-13
 3.21508405042e-13  1.75286111942e-13  1.1825264279e-13  8.83868889184e-14  6.95454458424e-14  5.6362463777e-14  4.50945666373e-14  3.87107926156e-14  3.30742728285e-14  2.82472484442e-14  2.45273217296e-14  2.15137055047e-14  1.97550441913e-14  1.65431238359e-14  1.47440856348e-14  1.36202255706e-14  1.24356046164e-14  1.22405420526e-14  1.0590411157e-14  1.01686964522e-14  1.01962304153e-14  9.89147081741e-15  9.02594206958e-15  7.89893045551e-15  8.19510270775e-15  6.76490274635e-15  7.93389762223e-15  7.44197724038e-15  7.05373412808e-15  7.89018947436e-15  7.5162791016e-15  6.68176590212e-15  6.48399069416e-15  6.01372553549e-15  5.25755085715e-15  5.94134761496e-15  6.52787652771e-15  5.79872536182e-15  5.81737000176e-15  6.88448305869e-15  7.0970746892e-15  6.05699877006e-15  5.50408757684e-15  6.16750729796e-15  6.38221644699e-15  6.35161195495e-15  7.12922774899e-15  6.77856448069e-15  6.18076084577e-15  5.99505979737e-15  6.69688836738e-15  6.58320635939e-15  5.8816935059e-15  5.94868643237e-15  7.09465625523e-15  6.19356534909e-15  6.22408811892e-15  7.0444967531e-15  6.21035138318e-15  5.57589170435e-15  5.67757888009e-15  6.43641615903e-15  6.27638614532e-15  6.13242104077e-15  6.77237564197e-15  5.88248757447e-15  5.58151225693e-15  6.21631534955e-15  5.31175278993e-15  6.50695737361e-15  6.18447486058e-15  6.86016183431e-15  5.93160479278e-15  5.25560333396e-15  5.19918751537e-15  6.00500133123e-15  6.79743817257e-15  6.15642870259e-15  6.18979400451e-15  6.95939995436e-15  6.76200159137e-15  6.02059587236e-15  6.26213933422e-15  7.61335739408e-15  6.12656497172e-15  7.84619912569e-15  7.50813451528e-15  7.26056670127e-15  8.03351443489e-15  6.74300652745e-15  6.72452975456e-15  6.47895417264e-15  6.75417268776e-15  8.17551632829e-15  7.07853356269e-15  7.46187297598e-15  8.74235424561e-15  9.50601392109e-15  1.00910187577e-14  1.04784199251e-14  1.06685523905e-14  1.2336026428e-14  1.23646576471e-14  1.33993714847e-14  1.61911590744e-14  1.71565715832e-14  1.9010389249e-14  2.07584872496e-14  2.44402634543e-14  2.78874516419e-14  3.375390758e-14  3.78375819438e-14  4.53949588628e-14  5.53257156961e-14  6.84505565555e-14  8.77840646466e-14  1.17448570174e-13  1.73192029897e-13  3.20214047234e-13  9.13426232626e-13


==> anc/correlator_b13_Nt10_dist17.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95  96  97  98  99  100  101  102  103  104  105  106  107  108  109  110  111  112  113  114  115  116  117  118  119
 5.40321367941e-05  5.50517345528e-05  5.251517297e-05  4.67278584672e-05  4.0865820468e-05  3.58600933009e-05  2.92321711682e-05  2.57999376229e-05  2.43742302821e-05  1.88272977057e-05  1.61991702963e-05  1.43282616681e-05  9.39632711889e-06  8.10454886485e-06  6.17937288325e-06  5.44282102745e-06  5.94465390738e-06  2.71131497872e-06  3.20319668841e-06  4.13193783039e-06  2.7342718298e-06  1.93135586488e-06  2.80561991196e-06  1.80495249951e-06  7.99948313823e-07  1.00264346779e-06  1.22700045253e-06  2.40754858405e-06  2.82415523657e-06  1.92733907139e-06  1.73149115472e-06  2.49251706941e-06  1.96998683881e-06  2.56364222329e-06  2.34132810409e-06  4.42971784053e-07  8.35588775627e-07  6.49095235675e-07 -2.73129506225e-07 -2.95087624237e-07 -9.06170678639e-07  2.8015686259e-06  8.4935269637e-07  1.09274564449e-06  4.89894498559e-07  1.6858581659e-06  3.91278852945e-07 -9.15249979146e-08 -7.56114068534e-07 -1.31299088813e-06  9.34781927444e-07  1.6276399133e-07 -2.75011197997e-07 -7.08657212744e-07 -1.14041778067e-06 -1.07552455333e-06 -1.69567167728e-07 -1.68764017265e-07 -2.9323454538e-07  2.61036355632e-07  3.23937219526e-07 -2.56167112496e-07 -7.90529949879e-08 -3.84625081362e-07 -7.88768500306e-07  9.90478629546e-07 -8.07640302037e-07  6.3771366852e-07  1.15304995692e-06  9.89248264876e-07  4.89018519266e-07  2.59757091953e-06  1.2670873946e-06  2.24645554783e-06  3.19032467037e-06  1.15007785238e-06  7.63870060641e-07  1.11209576004e-06  1.22704212835e-06 -7.57457239551e-07  1.66519516062e-06  7.87018648593e-07  7.58537814258e-07 -7.043844541e-07  3.59680945139e-07  2.67637090689e-07  1.21743910759e-06  5.02767276e-07  1.45363851108e-06  1.8745263213e-06 -2.09504943036e-07  4.74463641449e-07  3.77814610857e-07  1.87971565269e-06  2.41235573346e-06  1.81785877025e-06  1.98168922672e-06  2.50800881646e-06  2.32161850206e-06  2.04262537695e-06  4.30926375651e-06  3.22476082871e-06  3.97092735301e-06  6.42929326784e-06  7.1853351724e-06  6.95064127861e-06  7.64373570956e-06  9.56465341258e-06  1.23536811976e-05  1.32883754306e-05  1.74502276754e-05  1.77109450951e-05  2.22675532603e-05  2.52023173424e-05  3.07997246568e-05  3.68424285026e-05  4.25807131216e-05  4.88646784124e-05  5.20752129768e-05  5.50460560105e-05
 0.511221625033  0.511339667087  0.512682493643  0.510931032523  0.510597747227  0.510276370945  0.510542843021  0.511195559697  0.511366383606  0.51025069075  0.512020677434  0.513017309711  0.512287346094  0.509536856954  0.510503717715  0.51257071021  0.510150118242  0.511677062104  0.510673380334  0.509107939254  0.512898336498  0.512779611691  0.50898424455  0.511725132958  0.51106747377  0.513695962866  0.512032219925  0.512127566546  0.510706351145  0.510138775061  0.50826971216  0.509237978232  0.509900285959  0.510533846059  0.511060059516  0.511501548002  0.512119216981  0.510290559169  0.509822301815  0.510075450758  0.509034568191  0.511855585064  0.510852448671  0.510498064527  0.509735176163  0.512932517259  0.510710396383  0.50874302364  0.508356642082  0.511363085096  0.510779353263  0.510129289739  0.511727154108  0.509235502978  0.508510861909  0.510031305455  0.509796131208  0.509689213813  0.509650722591  0.51037389123  0.511322381763  0.509915359273  0.511503996135  0.512986077833  0.509680842443  0.510659850319  0.510493297609  0.511862332251  0.511113860596  0.511907225846  0.509757782132  0.511259652745  0.511338765746  0.512160267867  0.509704685667  0.510586443553  0.509965621453  0.513379024926  0.510588099951  0.511158574391  0.51046903321  0.509771486837  0.511100825653  0.510744386084  0.512639568099  0.511626879926  0.511531461903  0.510818395394  0.512389565911  0.512147347221  0.511710424018  0.510011469622  0.510590062461  0.513039774383  0.513869082722  0.511600136808  0.510912710325  0.510193020892  0.511425230356  0.511155598321  0.50903144973  0.511190085597  0.509690789281  0.509337244429  0.511740912396  0.511001697125  0.509171267961  0.509276269258  0.511425258016  0.511128142049  0.510097085049  0.510428804033  0.51155180949  0.510430629388  0.5111238142  0.511371095806  0.510676177724  0.510615433292  0.512589017325  0.512880500659
 1.17929082984e-12  4.16312392287e-13  2.25572099597e-13  1.53544900697e-13  1.13489714401e-13  8.92056382202e-14  7.18096586856e-14  5.9195574801e-14  5.01656975822e-14  4.14057604846e-14  3.59242054419e-14  3.15300455903e-14  2.79505720375e-14  2.53959816878e-14  2.17418375208e-14  1.96560056622e-14  1.72124600365e-14  1.52207537528e-14  1.35656785417e-14  1.22687914641e-14  1.24177235774e-14  1.20323945508e-14  1.07680287993e-14  1.04864209024e-14  1.01374343248e-14  8.56748465746e-15  8.63805039193e-15  7.94978304508e-15  8.44883318481e-15  7.56646890575e-15  6.37271863661e-15  6.47824996799e-15  7.0501785189e-15  5.20860687851e-15  6.35938516766e-15  6.62062443708e-15  7.87607944716e-15  6.14366077093e-15  6.41166596328e-15  6.12766574458e-15  6.45574866276e-15  6.92430246568e-15  5.5380110966e-15  5.91392981435e-15  6.30502273915e-15  5.67835136819e-15  6.63744276142e-15  6.72808041148e-15  5.67769368224e-15  6.37424015209e-15  7.24128590645e-15  6.50581550602e-15  5.62226424515e-15  4.95009877129e-15  4.98005223859e-15  4.91270086521e-15  4.80660345924e-15  5.25209508301e-15  4.9915983307e-15  5.51351355086e-15  5.79503684861e-15  5.9662096747e-15  5.367212616e-15  5.87716568994e-15  6.01843648452e-15  5.10811175781e-15  5.38081389477e-15  5.77996787834e-15  5.88999006788e-15  6.0634815209e-15  5.24452182149e-15  5.34963965107e-15  6.86552670237e-15  5.72198994023e-15  4.33917819845e-15  4.5540219653e-15  5.69577005946e-15  6.3446208902e-15  7.87350599945e-15  6.94541802423e-15  5.80642098868e-15  6.09304436118e-15  5.72552889474e-15  5.55959312121e-15  5.68195912803e-15  6.07827788167e-15  6.19995215207e-15  8.3584414645e-15  7.82781418792e-15  7.3876359803e-15  6.04568343999e-15  7.2334553272e-15  7.17029155238e-15  8.38762826164e-15  7.60819457303e-15  7.62604080598e-15  8.65805360171e-15  9.86112988083e-15  1.06714512578e-14  1.16279324035e-14  1.21933807031e-14  1.36620353039e-14  1.36459136036e-14  1.51354469388e-14  1.79559554778e-14  2.01333368804e-14  2.09460582886e-14  2.2324421569e-14  2.77386623053e-14  2.99384645129e-14  3.65309453075e-14  4.12677667148e-14  4.87292129718e-14  5.82464134539e-14  7.12229187582e-14  8.96510280739e-14  1.1410802024e-13  1.5356072134e-13  2.27351164208e-13  4.16932025606e-13
 4.16312392287e-13  1.18128534382e-12  4.15119707365e-13  2.26197798723e-13  1.51875873626e-13  1.13368258144e-13  8.95099825126e-14  7.19088166457e-14  5.9308078975e-14  4.90064895271e-14  4.11587712517e-14  3.7375195848e-14  3.06031455388e-14  2.63730543777e-14  2.2250470669e-14  2.09417527004e-14  1.80531600604e-14  1.60702454504e-14  1.41066949083e-14  1.28362856445e-14  1.43884682313e-14  1.24320928805e-14  1.16925872554e-14  9.26417582123e-15  9.83730255073e-15  8.23620155887e-15  8.14496240636e-15  8.9942639595e-15  7.62207613196e-15  7.20759583445e-15  6.96430281433e-15  7.66047875033e-15  7.25425416624e-15  6.08411061301e-15  6.53458246987e-15  6.57704938813e-15  8.0742217402e-15  6.66349432238e-15  7.07130189752e-15  5.9759214026e-15  6.08382184171e-15  6.61118101398e-15  5.84503289954e-15  5.07864552419e-15  5.89500983554e-15  5.54463350108e-15  6.05607865051e-15  6.53416307512e-15  5.67626438724e-15  5.48646238631e-15  6.06648847046e-15  7.16567852969e-15  7.91684752712e-15  6.30672995387e-15  4.83960523916e-15  4.77409491435e-15  3.98812219645e-15  4.52078499326e-15  5.33214434445e-15  5.36426927891e-15  6.36276486041e-15  6.13855263087e-15  5.42527784294e-15  4.7591701456e-15  5.02712030336e-15  6.02398435604e-15  5.87236746868e-15  5.92904684985e-15  5.53992727038e-15  5.85891934537e-15  5.38648916356e-15  6.93354549489e-15  6.30107909558e-15  6.52191497758e-15  6.15200449314e-15  5.82224866357e-15  5.63406702464e-15  5.09647513498e-15  5.6683745825e-15  6.2248717295e-15  5.98423465952e-15  7.24800299865e-15  8.06247904945e-15  6.40759751161e-15  4.96270995139e-15  6.58952694565e-15  6.34454363845e-15  7.32611500014e-15  7.53228721517e-15  7.03573015001e-15  7.02048672999e-15  8.5811572681e-15  6.77896631374e-15  6.77133918662e-15  7.61132046997e-15  8.50467412881e-15  9.52837734002e-15  9.36136201609e-15  1.01231841217e-14  1.07062808363e-14  1.13670861034e-14  1.15928169509e-14  1.31415651235e-14  1.42352901649e-14  1.70814998645e-14  1.72403295023e-14  1.91197295688e-14  2.11754605369e-14  2.48959094316e-14  2.72616895682e-14  3.1271228207e-14  3.48112667584e-14  4.2178649004e-14  5.02407361668e-14  6.01948592294e-14  7.36628298357e-14  8.97084977155e-14  1.13442763057e-13  1.53298403563e-13  2.27719216953e-13
 2.25572099597e-13  4.15119707365e-13  1.18284868745e-12  4.15364761405e-13  2.26074453401e-13  1.52603916311e-13  1.13722954258e-13  8.9034264171e-14  7.17922331738e-14  5.87667947106e-14  4.96915002881e-14  4.37485064088e-14  3.64854407492e-14  3.02214950572e-14  2.57113504484e-14  2.32798668384e-14  2.08421544998e-14  1.80479467658e-14  1.67984953687e-14  1.57505836295e-14  1.53109634856e-14  1.35038737114e-14  1.19821155204e-14  1.04611771395e-14  1.09118170587e-14  1.00133224376e-14  8.14054157156e-15  9.07208307255e-15  8.34934687693e-15  7.46984386447e-15  6.52735433613e-15  7.28902929321e-15  6.34089939078e-15  7.10395532558e-15  5.73165433499e-15  5.45597873407e-15  7.21285425232e-15  5.22687972114e-15  6.55721799985e-15  5.6558792264e-15  5.29843656547e-15  6.4091481479e-15  5.24096958616e-15  5.2816728711e-15  5.65491055974e-15  6.24173835624e-15  5.70943859352e-15  5.77108517139e-15  6.07178491468e-15  5.76093363416e-15  5.76701779783e-15  5.59923693807e-15  7.22012873689e-15  6.21454218434e-15  5.48509089246e-15  5.97863411645e-15  5.37624809725e-15  5.38785925591e-15  7.4554934045e-15  5.8030832053e-15  6.017678989e-15  6.01872754838e-15  6.50787599658e-15  6.60077473828e-15  5.88650249939e-15  6.26239982583e-15  6.75846924246e-15  6.56890483599e-15  5.19442756591e-15  6.14733387899e-15  4.66398589975e-15  4.77515813692e-15  5.0184299353e-15  4.79195212291e-15  5.9809085042e-15  5.34597374032e-15  5.97471480018e-15  4.78689961072e-15  5.1796291505e-15  6.5813914199e-15  6.03372253763e-15  7.20309206975e-15  7.78520187317e-15  6.7264927533e-15  6.21005777814e-15  6.73229516706e-15  6.50202905178e-15  6.87872942466e-15  6.7157537675e-15  7.59261027284e-15  6.98174892955e-15  7.56644509039e-15  6.9048390153e-15  7.43146219503e-15  7.96163291783e-15  8.79223759848e-15  9.03430354874e-15  8.54907290413e-15  9.30504887843e-15  9.67754361299e-15  1.08439891928e-14  1.15239045021e-14  1.13898507154e-14  1.34945096158e-14  1.48361805977e-14  1.75701163932e-14  1.83877678069e-14  1.99152665665e-14  2.21461407795e-14  2.37617914012e-14  2.70590833795e-14  3.0178529669e-14  3.62451135962e-14  4.13605597516e-14  4.94374577511e-14  5.8388496646e-14  6.96121328111e-14  8.83583370385e-14  1.14654901281e-13  1.53229973591e-13
 1.53544900697e-13  2.26197798723e-13  4.15364761405e-13  1.17832388013e-12  4.14576179521e-13  2.2518780141e-13  1.52262851211e-13  1.13189056427e-13  8.91816816646e-14  7.12494320443e-14  5.84402496936e-14  4.93627960961e-14  4.17208077146e-14  3.43723223145e-14  3.0885240162e-14  2.61219167354e-14  2.286694407e-14  2.1977300385e-14  1.97286808536e-14  1.69049658611e-14  1.70343830095e-14  1.46259748077e-14  1.3652638932e-14  1.21017749335e-14  1.19878040855e-14  1.12524706013e-14  1.050093317e-14  1.03731732382e-14  9.40037473095e-15  9.59611896403e-15  8.7547657301e-15  9.07936124532e-15  6.87742949639e-15  7.19967844478e-15  5.76765783102e-15  6.33477929241e-15  7.75020574373e-15  7.84099429806e-15  7.33366719408e-15  5.15820397074e-15  5.47478440607e-15  6.35024110595e-15  6.26732683047e-15  5.81203227429e-15  5.85440234229e-15  5.52388437801e-15  6.68822522641e-15  5.55790336265e-15  6.29557039911e-15  5.55726331279e-15  5.84462261384e-15  6.409056627e-15  6.55565729574e-15  5.5733245164e-15  4.53660541449e-15  6.1526192949e-15  5.41816892399e-15  6.47053233085e-15  6.48513157055e-15  5.60072076059e-15  6.37809142674e-15  5.80205810039e-15  5.03828522372e-15  5.2990034693e-15  5.00296343003e-15  6.36186904992e-15  6.78638385107e-15  7.15923115969e-15  6.02592263424e-15  5.27543438881e-15  6.38298500826e-15  5.18929310361e-15  6.6240287689e-15  6.74761361743e-15  5.4423436102e-15  6.27671758639e-15  6.00886806467e-15  5.1958963341e-15  6.30303067037e-15  5.74798967568e-15  5.0828404281e-15  4.96541867268e-15  6.93701843823e-15  6.95545999902e-15  6.62997166866e-15  7.40760169495e-15  6.77320539882e-15  6.87588120244e-15  5.6398989656e-15  7.04510732588e-15  7.07090889531e-15  7.14834163578e-15  6.75085468227e-15  6.18773781683e-15  6.64338958332e-15  7.79917682091e-15  8.41138915827e-15  8.81393222773e-15  1.00380604863e-14  9.94587018157e-15  9.52583849962e-15  1.10962039698e-14  1.17660035123e-14  1.33920625608e-14  1.35659883615e-14  1.52727099144e-14  1.58101382891e-14  1.62318945311e-14  1.91160989761e-14  1.93944477745e-14  2.20808767251e-14  2.68876452266e-14  3.29227652789e-14  3.59527850548e-14  4.21129309258e-14  4.88072371919e-14  5.88054129342e-14  7.27426865347e-14  8.96375227496e-14  1.13209770866e-13
 1.13489714401e-13  1.51875873626e-13  2.26074453401e-13  4.14576179521e-13  1.17795196777e-12  4.13108191184e-13  2.26686180945e-13  1.53521888957e-13  1.14184139054e-13  8.8401926923e-14  7.18525597722e-14  5.85180338285e-14  4.85807248874e-14  4.14550714239e-14  3.58403227913e-14  3.02221097206e-14  2.69798261641e-14  2.37575330147e-14  2.13017103112e-14  2.06955723642e-14  1.87292859936e-14  1.63255540064e-14  1.47013510371e-14  1.20217008794e-14  1.1900865938e-14  1.11079266678e-14  1.11244962759e-14  1.01811009568e-14  9.6098565447e-15  1.03652332111e-14  9.94046197921e-15  9.35723645295e-15  7.42639643229e-15  7.32836426592e-15  6.77587197727e-15  7.36568612205e-15  7.22349504791e-15  7.02049162055e-15  6.87360101844e-15  6.14438967928e-15  6.34890441068e-15  6.87835521378e-15  6.24829249496e-15  5.92243825238e-15  5.9680954409e-15  6.19197217147e-15  6.50338606332e-15  5.52450578111e-15  6.17476015248e-15  5.08510836998e-15  5.5990652638e-15  6.24833201648e-15  5.83871895553e-15  6.97851010553e-15  6.37524776111e-15  6.16824549718e-15  5.19029077852e-15  6.0585890864e-15  6.44041092489e-15  5.83299735693e-15  4.85250192958e-15  6.20564484411e-15  5.17045717887e-15  5.30944266468e-15  4.52139944234e-15  6.15827137519e-15  6.3049898068e-15  7.4616659613e-15  6.38019918788e-15  6.55726958898e-15  5.35533487108e-15  6.28873389539e-15  6.07855655615e-15  6.12443663555e-15  5.38838490164e-15  7.15311121401e-15  6.4382169676e-15  5.34438787474e-15  6.7122490317e-15  6.52176671997e-15  4.17213122935e-15  4.47574920665e-15  5.96393641943e-15  6.83758294517e-15  6.33296240861e-15  6.41568765114e-15  7.62956836562e-15  7.1405263368e-15  6.55483633498e-15  6.88956714786e-15  6.66502041371e-15  7.1371151371e-15  6.79159620575e-15  7.27815056892e-15  8.78427416713e-15  7.50072984307e-15  7.00674249173e-15  8.6694701116e-15  9.90834659957e-15  9.81263367272e-15  9.97855567772e-15  9.46858060869e-15  1.0915969959e-14  1.23414216085e-14  1.15967989989e-14  1.28999584928e-14  1.44927247001e-14  1.46736506591e-14  1.67209561116e-14  1.9284496389e-14  2.09104893267e-14  2.36361369225e-14  2.69062030885e-14  2.9215435079e-14  3.4997693319e-14  4.08791123531e-14  4.86512961283e-14  5.87412012942e-14  7.1225458592e-14  8.97163461322e-14
 8.92056382202e-14  1.13368258144e-13  1.52603916311e-13  2.2518780141e-13  4.13108191184e-13  1.17808569576e-12  4.14806479399e-13  2.26335886804e-13  1.53352681759e-13  1.13249028496e-13  8.76158633536e-14  7.08016481274e-14  5.92159460417e-14  4.76103471391e-14  4.04212321573e-14  3.55635659759e-14  3.07868898956e-14  2.70742183048e-14  2.41043772869e-14  2.1830034217e-14  1.9540626435e-14  1.7248477049e-14  1.55399670822e-14  1.30382535278e-14  1.27466019466e-14  1.3624274374e-14  1.22356205768e-14  1.07512313668e-14  9.01523809981e-15  1.14043757219e-14  8.75399993914e-15  9.35280354917e-15  7.92491783239e-15  7.42703320968e-15  8.01827054584e-15  6.47906545876e-15  8.25450557613e-15  8.48874562141e-15  8.2593432353e-15  7.46204657212e-15  7.62958057924e-15  7.55919971123e-15  6.51641355561e-15  5.81837611322e-15  7.33069685795e-15  7.03322543278e-15  6.16563828953e-15  5.96777420899e-15  6.59344494517e-15  5.23806638398e-15  3.74016188086e-15  6.54528987203e-15  5.42521240582e-15  4.95243547469e-15  4.34200049109e-15  5.21479537067e-15  6.41457292614e-15  5.10980899471e-15  6.55319206183e-15  6.54126678064e-15  5.33638280114e-15  6.09264251105e-15  5.39000726128e-15  4.96776734358e-15  4.02162769336e-15  6.33495947e-15  7.61279674091e-15  6.69474113443e-15  6.66477858379e-15  7.36579392405e-15  6.64949141143e-15  5.47162574608e-15  5.71164249403e-15  5.56334601848e-15  5.82987525148e-15  6.94706367378e-15  6.08275905761e-15  5.30529611505e-15  6.37196220359e-15  7.60531915055e-15  5.71602691503e-15  6.58357240962e-15  6.7796581599e-15  6.82214511095e-15  6.79052711102e-15  7.52951285341e-15  7.43885748207e-15  6.70399507786e-15  7.29761994434e-15  7.10456949131e-15  6.89690117879e-15  8.33801125526e-15  6.28412054559e-15  6.79724460215e-15  7.04621919409e-15  6.67144030474e-15  7.88502642592e-15  7.49921616093e-15  7.89371345488e-15  1.01383070423e-14  1.01050687677e-14  9.87401090557e-15  1.03715799317e-14  1.2082955202e-14  1.11298216244e-14  1.2271719725e-14  1.2680430546e-14  1.44293998433e-14  1.48350130232e-14  1.58887813195e-14  1.91531943919e-14  2.15190427912e-14  2.26641909389e-14  2.57752769791e-14  3.1363187746e-14  3.59151002413e-14  4.10075844184e-14  4.91222986827e-14  5.79788497575e-14  7.15673248773e-14
 7.18096586856e-14  8.95099825126e-14  1.13722954258e-13  1.52262851211e-13  2.26686180945e-13  4.14806479399e-13  1.18052133352e-12  4.17075301145e-13  2.25912347215e-13  1.53865549265e-13  1.13506911645e-13  8.8796304081e-14  7.20201184193e-14  5.89607969828e-14  4.94562562517e-14  4.27813980033e-14  3.65171697511e-14  3.15939239048e-14  2.76925629485e-14  2.39773697599e-14  2.15677433449e-14  1.90250685177e-14  1.6575200746e-14  1.44830420123e-14  1.49606764152e-14  1.34551566123e-14  1.34597520523e-14  1.00969117785e-14  1.00559444471e-14  1.11865062921e-14  9.91554805189e-15  9.39483069104e-15  8.05896506587e-15  7.27891962135e-15  8.07111799001e-15  8.02955704302e-15  7.56879941362e-15  7.22582433366e-15  8.42716624203e-15  7.13169807915e-15  7.81987783758e-15  6.64826061401e-15  5.44710679208e-15  6.73450580702e-15  6.44633862515e-15  6.29347758055e-15  6.85220150474e-15  5.63803474026e-15  6.97104888025e-15  6.22349497149e-15  3.27395491852e-15  5.16082540689e-15  6.48445368071e-15  5.62643138264e-15  5.72939786953e-15  7.49523136168e-15  7.19026135484e-15  6.88996203024e-15  5.70850171593e-15  7.59468454903e-15  6.38431759001e-15  6.40991420111e-15  6.63843447586e-15  6.98704688766e-15  5.6300077877e-15  5.99684544415e-15  7.82626317628e-15  6.40054621563e-15  6.38360605777e-15  6.93413370133e-15  6.31727327466e-15  5.48694196616e-15  6.76021546868e-15  5.41697973648e-15  5.48608092113e-15  5.7558672303e-15  6.0212450244e-15  4.79313372442e-15  5.77733232602e-15  7.81446678977e-15  6.40171936617e-15  6.74953905309e-15  5.93307655986e-15  6.15783491149e-15  5.10490008506e-15  5.36386433861e-15  6.09768406269e-15  6.84369178707e-15  7.00818418862e-15  8.54539849932e-15  6.68139849565e-15  7.88667925956e-15  7.3870949505e-15  8.45003447446e-15  7.37397104608e-15  7.00728873358e-15  7.24172024557e-15  7.9694947712e-15  7.27812399834e-15  8.51429028407e-15  8.45251872805e-15  9.11632403445e-15  1.0069994616e-14  1.1422142269e-14  1.16346889719e-14  1.18686954487e-14  1.2294228038e-14  1.22616723763e-14  1.41089722268e-14  1.45297640139e-14  1.5889415856e-14  1.81901250849e-14  2.1701959572e-14  2.44356979373e-14  2.78950093496e-14  3.14422905128e-14  3.58771820051e-14  4.28005245821e-14  4.86263778027e-14  5.83264111565e-14
 5.9195574801e-14  7.19088166457e-14  8.9034264171e-14  1.13189056427e-13  1.53521888957e-13  2.26335886804e-13  4.17075301145e-13  1.18235795336e-12  4.14950310107e-13  2.26347132048e-13  1.53141275794e-13  1.14117510591e-13  9.01929205657e-14  7.21668797502e-14  5.84273102686e-14  4.8577112987e-14  4.08796563196e-14  3.60370207707e-14  3.13304535254e-14  2.65778280036e-14  2.3513267732e-14  2.07052163318e-14  1.84338146575e-14  1.45626023431e-14  1.45100141441e-14  1.45483907253e-14  1.29848380871e-14  1.10881738448e-14  1.0200693963e-14  9.65333235586e-15  9.51019422651e-15  9.45043080822e-15  8.32402765707e-15  6.90683508376e-15  7.61519229835e-15  7.18220964427e-15  5.65491900639e-15  7.28624315909e-15  8.30786212787e-15  8.41936542162e-15  7.48626041287e-15  6.11121247376e-15  5.33901935098e-15  5.73798993542e-15  5.52689329195e-15  5.06688044899e-15  6.40874151706e-15  5.16808234255e-15  6.32651385221e-15  6.3625015023e-15  5.51992548687e-15  5.06160761422e-15  6.77143101355e-15  6.15941046993e-15  6.24747666923e-15  5.84668772928e-15  5.54050400548e-15  6.5910532707e-15  5.81344753471e-15  4.67183400822e-15  4.72681592328e-15  5.0179949664e-15  6.00171623239e-15  6.89845940256e-15  6.04887910803e-15  5.62632392145e-15  6.57463345473e-15  5.87750191964e-15  6.57712876721e-15  6.21908771836e-15  6.67679226864e-15  6.10660285311e-15  5.58140193654e-15  6.06713689591e-15  5.95031178947e-15  5.91864716307e-15  6.25630042237e-15  5.49522856742e-15  5.4779300051e-15  6.24574407512e-15  5.93754495679e-15  6.26596101808e-15  6.08227804118e-15  5.41198587825e-15  5.29336548384e-15  6.00539813884e-15  6.97285623412e-15  6.72888557389e-15  6.9772523319e-15  7.98524316024e-15  6.59047141753e-15  7.13526324416e-15  7.24191107702e-15  7.247697729e-15  6.72312108729e-15  7.62945511871e-15  6.18769710513e-15  6.06767603093e-15  7.14173711654e-15  7.3067247875e-15  8.30257814537e-15  8.4242411079e-15  8.8449916889e-15  1.00770290308e-14  1.06958605285e-14  1.18780426311e-14  1.24784948886e-14  1.20506230347e-14  1.28327641021e-14  1.41218292858e-14  1.62661442206e-14  1.74189817357e-14  2.01622860433e-14  2.19629580756e-14  2.34282244339e-14  2.66574495871e-14  3.06850376348e-14  3.45946218513e-14  4.01933260733e-14  4.80726317255e-14
 5.01656975822e-14  5.9308078975e-14  7.17922331738e-14  8.91816816646e-14  1.14184139054e-13  1.53352681759e-13  2.25912347215e-13  4.14950310107e-13  1.17778764878e-12  4.14065568641e-13  2.25539285317e-13  1.53468752864e-13  1.12196168692e-13  8.82368504836e-14  7.0971663623e-14  5.84743414574e-14  4.93444556877e-14  4.21290530449e-14  3.49461654868e-14  2.86024538262e-14  2.61193403386e-14  2.35791061827e-14  2.23157790452e-14  1.81454499671e-14  1.64717881474e-14  1.59387801769e-14  1.48199982699e-14  1.32448325623e-14  1.12371173949e-14  1.08068315511e-14  1.0207433318e-14  9.51323744752e-15  9.07309235917e-15  8.04264061003e-15  8.53308078134e-15  6.76062261001e-15  6.69153344921e-15  6.44915200988e-15  7.51415318751e-15  6.35643365156e-15  6.91703330276e-15  4.50774047196e-15  4.6835371063e-15  4.44927257107e-15  6.23456718406e-15  5.70046272824e-15  5.50110552822e-15  4.63752467714e-15  5.74494285078e-15  6.39929457894e-15  5.71487564633e-15  4.90338000783e-15  5.86270532177e-15  5.50804544454e-15  6.36106583654e-15  6.03889346565e-15  6.00151854686e-15  4.68359482252e-15  5.52977227819e-15  6.27209805684e-15  5.02809633696e-15  7.14442510858e-15  6.65369140397e-15  8.08719075422e-15  5.54475762791e-15  5.00426500071e-15  5.66969395045e-15  6.06296303866e-15  6.20945460865e-15  6.64729529976e-15  5.56474957444e-15  5.41672278005e-15  4.94703202467e-15  6.21519763101e-15  5.82310665903e-15  4.98950840669e-15  4.5464555462e-15  4.96602951664e-15  5.2562142469e-15  5.92288933141e-15  6.4215484489e-15  6.60600143675e-15  6.30858409984e-15  5.63523229706e-15  5.32665343532e-15  6.10337050143e-15  6.0995499172e-15  5.83229451664e-15  6.61909561343e-15  6.90585312001e-15  6.04424152009e-15  5.87691976614e-15  6.4759909795e-15  6.52618901188e-15  7.10427394673e-15  7.07907197197e-15  7.24616649139e-15  7.13087608332e-15  7.45644963047e-15  6.98383774723e-15  7.53238524826e-15  8.62761432944e-15  8.9871424597e-15  8.47116193604e-15  8.93752603912e-15  1.14060344961e-14  1.20721515743e-14  1.10910151513e-14  1.15194556314e-14  1.29028483001e-14  1.43208892071e-14  1.51651634291e-14  1.77859803166e-14  1.95415691267e-14  2.23363820541e-14  2.39271217907e-14  2.68841272605e-14  3.22398093062e-14  3.52951640767e-14  4.22085838574e-14
 4.14057604846e-14  4.90064895271e-14  5.87667947106e-14  7.12494320443e-14  8.8401926923e-14  1.13249028496e-13  1.53865549265e-13  2.26347132048e-13  4.14065568641e-13  1.17697145377e-12  4.14982305609e-13  2.26161252575e-13  1.51919685885e-13  1.12750607207e-13  8.87824057531e-14  7.08058303221e-14  5.78622709732e-14  4.96103053238e-14  4.32771259e-14  3.53389337979e-14  3.28499781634e-14  2.70631648456e-14  2.38573153889e-14  2.12237800114e-14  1.87001673679e-14  1.88320360104e-14  1.67471726005e-14  1.51994610198e-14  1.39988172014e-14  1.15182277402e-14  1.1339003256e-14  1.06930923707e-14  9.39888355193e-15  9.95850066701e-15  9.04667903637e-15  7.66494698779e-15  6.40520086717e-15  7.35843503076e-15  7.46305639207e-15  5.6807810057e-15  7.97979104363e-15  6.71560973761e-15  6.91876663608e-15  6.56054674066e-15  6.15493147846e-15  5.72633355613e-15  5.82560197677e-15  5.90431924401e-15  6.03483690273e-15  5.99772980243e-15  6.18832605773e-15  5.19448542328e-15  4.57138427788e-15  5.38710181989e-15  4.90040678566e-15  6.99842373249e-15  6.24001956786e-15  5.00809959944e-15  6.95300362447e-15  6.60575240021e-15  5.44660883142e-15  6.73588258855e-15  5.60882250589e-15  5.53818523802e-15  4.5513429479e-15  5.13366858202e-15  5.17902284507e-15  4.58333917569e-15  5.42426001809e-15  6.11549372275e-15  4.8542597676e-15  6.87907490045e-15  6.1280438646e-15  6.07295394208e-15  6.58967672492e-15  5.32677384453e-15  4.09210055774e-15  4.60937700344e-15  5.49975621612e-15  6.20757109628e-15  6.23781057093e-15  6.55658325897e-15  5.10489527443e-15  4.49316207396e-15  4.65762856527e-15  4.90278172487e-15  6.26165088227e-15  5.74380417253e-15  6.89511749866e-15  6.42977624692e-15  4.7363969067e-15  7.03103699332e-15  6.61020317146e-15  5.72417150545e-15  6.47984306949e-15  6.3777791997e-15  7.88368661605e-15  7.0344231603e-15  7.23570625748e-15  9.55885525148e-15  8.17457816712e-15  8.70908613227e-15  9.37537068362e-15  7.21263105736e-15  7.24147558368e-15  8.3792465584e-15  1.00362902766e-14  1.01460491288e-14  1.14103621329e-14  1.15602475044e-14  1.29973637425e-14  1.36558835081e-14  1.43403744188e-14  1.61425839096e-14  1.81450217195e-14  2.16983601438e-14  2.42220459224e-14  2.66448929395e-14  3.128776971e-14  3.59956094946e-14
 3.59242054419e-14  4.11587712517e-14  4.96915002881e-14  5.84402496936e-14  7.18525597722e-14  8.76158633536e-14  1.13506911645e-13  1.53141275794e-13  2.25539285317e-13  4.14982305609e-13  1.18219404131e-12  4.15658217624e-13  2.26404832287e-13  1.53336816782e-13  1.14803310813e-13  8.85807905243e-14  7.11747579804e-14  5.88921187433e-14  4.9581467829e-14  4.12558763476e-14  3.64902598864e-14  3.065548411e-14  2.64982111289e-14  2.33749476745e-14  2.08988537578e-14  1.91467825818e-14  1.74041654021e-14  1.55119067311e-14  1.46278041274e-14  1.26610232508e-14  1.11222661553e-14  1.12156597527e-14  1.00058592797e-14  9.95047502094e-15  1.02821423391e-14  9.94507063869e-15  8.36112518554e-15  7.90130092266e-15  7.8334014827e-15  8.04565445446e-15  7.87720899075e-15  6.87957876286e-15  6.80630144868e-15  6.43084200079e-15  7.3108598523e-15  7.08637370834e-15  5.95764292882e-15  5.43033757466e-15  5.23506790299e-15  5.80196648753e-15  5.17806470754e-15  4.01750832748e-15  4.23431338476e-15  5.90865751504e-15  5.95365858114e-15  5.55658616534e-15  4.2844378435e-15  4.67477727056e-15  5.00150428557e-15  5.88949439314e-15  6.24511328759e-15  6.65187105584e-15  6.42540476623e-15  5.69696090457e-15  5.3594931644e-15  5.58758066488e-15  4.46819132808e-15  4.27261080822e-15  5.13788855064e-15  5.02904151821e-15  5.54863826873e-15  5.08505379307e-15  5.55695724852e-15  5.6476847966e-15  5.12880035359e-15  4.48968736957e-15  5.04942074902e-15  5.07463284309e-15  5.41488246542e-15  5.74978394603e-15  6.4957944392e-15  5.77405498442e-15  5.71422949413e-15  5.35805967285e-15  5.54400267658e-15  4.04206337137e-15  5.08136388478e-15  6.5096118394e-15  7.1477512371e-15  6.95319869517e-15  6.35227356679e-15  7.77315392093e-15  7.54509962476e-15  6.47431212859e-15  6.29827673017e-15  6.13970413483e-15  7.76161112565e-15  7.16856741725e-15  7.02899550781e-15  7.97734152074e-15  6.61939630772e-15  8.24114224392e-15  8.40518119595e-15  8.21441741967e-15  7.39165812069e-15  8.81679790729e-15  9.32725180968e-15  9.06592653298e-15  1.05987171505e-14  1.10238449732e-14  1.26752072698e-14  1.1968256371e-14  1.34264309386e-14  1.61953880002e-14  1.61481381058e-14  1.8238506101e-14  2.13567749485e-14  2.4051414505e-14  2.86957885259e-14  3.16903586143e-14
 3.15300455903e-14  3.7375195848e-14  4.37485064088e-14  4.93627960961e-14  5.85180338285e-14  7.08016481274e-14  8.8796304081e-14  1.14117510591e-13  1.53468752864e-13  2.26161252575e-13  4.15658217624e-13  1.18377281191e-12  4.15885311895e-13  2.26170659148e-13  1.5406799111e-13  1.13512091732e-13  8.88471591837e-14  7.34923916549e-14  6.09126419972e-14  5.03412387339e-14  4.35785439886e-14  3.66298281542e-14  3.06152741062e-14  2.79207237937e-14  2.58570246961e-14  2.18076269251e-14  1.9167321967e-14  1.74965238199e-14  1.46385580128e-14  1.40671943887e-14  1.31261378202e-14  1.21322397182e-14  1.08733445132e-14  1.06172910968e-14  1.03272600696e-14  7.13545732719e-15  8.55800583685e-15  8.92449317532e-15  1.00929374251e-14  1.01318109699e-14  9.07843756035e-15  8.31154719968e-15  7.21586033175e-15  7.12449800131e-15  6.93717858486e-15  7.15655096867e-15  6.48994608199e-15  5.19532740948e-15  6.92987790625e-15  7.57171535067e-15  5.94100758299e-15  6.21403531553e-15  6.17557390137e-15  7.15858039479e-15  6.85761864347e-15  6.41280080886e-15  4.6590130019e-15  5.36609737249e-15  4.9101672637e-15  4.70883968771e-15  6.56112695581e-15  6.44053375618e-15  5.1050662685e-15  5.12244435688e-15  4.99143500926e-15  5.68440099679e-15  4.46161151901e-15  5.20048570085e-15  3.85942691567e-15  5.22186404381e-15  3.90430176612e-15  5.09961250224e-15  5.52850720854e-15  4.72574674078e-15  4.14331655449e-15  4.20591236278e-15  5.05848577389e-15  5.5202888828e-15  6.76638360727e-15  6.26652294506e-15  5.54032789414e-15  6.10319609641e-15  4.887744176e-15  5.4900850666e-15  5.11792882853e-15  4.97942007042e-15  4.52629780287e-15  6.52348472521e-15  6.12661157593e-15  5.39829419733e-15  5.44535820669e-15  5.54888105192e-15  6.38310495396e-15  5.93139024436e-15  4.9581896319e-15  5.73819412179e-15  6.31102857252e-15  6.40801404791e-15  7.72229445897e-15  6.95258069711e-15  7.57485456426e-15  8.49547660095e-15  6.65179314524e-15  6.19601136774e-15  8.23614211024e-15  7.96370959943e-15  8.61012833966e-15  9.49052214133e-15  1.1009916023e-14  8.94018436008e-15  1.15405254273e-14  1.10121203167e-14  1.27162375387e-14  1.44801354451e-14  1.56931529293e-14  1.61036784183e-14  1.9487508005e-14  2.12267645122e-14  2.43904325437e-14  2.74255559775e-14
 2.79505720375e-14  3.06031455388e-14  3.64854407492e-14  4.17208077146e-14  4.85807248874e-14  5.92159460417e-14  7.20201184193e-14  9.01929205657e-14  1.12196168692e-13  1.51919685885e-13  2.26404832287e-13  4.15885311895e-13  1.18154207383e-12  4.15060894364e-13  2.26595157561e-13  1.53758274739e-13  1.15182611661e-13  9.00831631595e-14  7.11718278582e-14  5.93413685913e-14  5.01048037486e-14  4.24365103566e-14  3.60949285146e-14  3.11009614672e-14  2.76757719319e-14  2.29906552337e-14  2.10942337199e-14  1.94483443652e-14  1.68254790524e-14  1.51804088052e-14  1.41587178679e-14  1.27095579913e-14  1.24694177569e-14  1.07442197507e-14  1.1322489288e-14  8.78210144346e-15  9.46213931497e-15  9.19080842291e-15  1.00659076118e-14  8.92287278621e-15  7.7603309552e-15  7.13961218535e-15  6.6560031668e-15  6.91775301128e-15  6.95801973716e-15  6.50804326977e-15  6.05206970253e-15  6.13614074351e-15  6.41676606916e-15  7.36437636182e-15  6.40076192127e-15  6.67259983177e-15  6.00691070269e-15  6.77273070004e-15  7.50469386538e-15  6.74819456475e-15  5.72845741028e-15  4.94572621704e-15  6.05953509068e-15  5.28310525822e-15  5.45380526974e-15  6.31216818732e-15  4.45284996279e-15  7.65153384109e-15  5.23745874821e-15  6.06577007077e-15  6.08321974212e-15  6.37427722498e-15  4.32203436808e-15  5.34403609356e-15  5.53262252814e-15  5.46271033885e-15  6.2537986186e-15  5.27541810709e-15  4.47084958163e-15  6.04642081903e-15  7.0132961933e-15  5.22936989908e-15  6.21439281861e-15  5.11073380128e-15  4.5607669299e-15  4.93960661291e-15  5.05659500556e-15  5.14603232669e-15  6.07617646913e-15  4.81548429119e-15  5.18263833031e-15  6.05597117607e-15  5.84399442952e-15  6.11584745403e-15  5.42030330723e-15  5.95622822248e-15  6.3954671817e-15  6.85699875734e-15  6.22392653145e-15  4.48529702405e-15  6.95322796258e-15  7.42881690667e-15  7.74343619064e-15  6.34380218879e-15  6.86295833179e-15  7.94770548687e-15  7.09143877646e-15  7.49085488636e-15  8.40905494573e-15  7.90735229759e-15  7.30680813847e-15  8.65327759952e-15  9.49729375088e-15  8.38699948719e-15  1.09920074085e-14  9.45271771143e-15  1.01258643803e-14  1.20730149226e-14  1.30726996759e-14  1.43660702008e-14  1.62937541212e-14  1.72336141198e-14  2.0931243811e-14  2.34999047698e-14
 2.53959816878e-14  2.63730543777e-14  3.02214950572e-14  3.43723223145e-14  4.14550714239e-14  4.76103471391e-14  5.89607969828e-14  7.21668797502e-14  8.82368504836e-14  1.12750607207e-13  1.53336816782e-13  2.26170659148e-13  4.15060894364e-13  1.17587422009e-12  4.14321025249e-13  2.25037463042e-13  1.52915614233e-13  1.1478594223e-13  8.87264302429e-14  7.10333585015e-14  5.82916893531e-14  4.85618792446e-14  4.07682000941e-14  3.43980385145e-14  3.05642162062e-14  2.5596585951e-14  2.43353256046e-14  2.12456322989e-14  1.85005094873e-14  1.64575009259e-14  1.53724020747e-14  1.36257531655e-14  1.32697309114e-14  1.23696087959e-14  1.12834240246e-14  1.06849230412e-14  9.10117878995e-15  8.86429372484e-15  9.23594026733e-15  9.27167005134e-15  7.24859401215e-15  7.66458534866e-15  7.1055263659e-15  6.6840265487e-15  7.31393071369e-15  7.47278562515e-15  7.51398368485e-15  6.67237084016e-15  7.04952224274e-15  6.05270192542e-15  5.66360897891e-15  6.35412014821e-15  5.69331331808e-15  6.89635637566e-15  6.28505853089e-15  6.43639883569e-15  5.28760299205e-15  4.57077585797e-15  5.28196680614e-15  5.54738522098e-15  4.36988136944e-15  5.92450663827e-15  5.53077974205e-15  5.0934244049e-15  4.62564182049e-15  5.62432461849e-15  5.73901220986e-15  5.53004560218e-15  4.63388018928e-15  6.45665234061e-15  5.7995645677e-15  4.75664674861e-15  5.67194156029e-15  4.55157944873e-15  4.48138058388e-15  4.38884059406e-15  5.63287219347e-15  4.71911532668e-15  4.66137197375e-15  4.95284199258e-15  3.9835370094e-15  6.23377042538e-15  6.42133056687e-15  6.26016775317e-15  6.129421495e-15  6.23856731564e-15  6.82210806597e-15  6.28554684993e-15  7.43569147746e-15  6.35341629915e-15  5.31977118378e-15  6.01819974364e-15  5.32957088977e-15  6.07648610465e-15  5.08764551416e-15  5.01109142789e-15  6.79343835968e-15  7.19551416196e-15  8.09102711109e-15  5.84747291064e-15  6.05639661357e-15  7.62908988766e-15  6.76734486099e-15  6.68769907423e-15  8.23837549043e-15  9.02558982541e-15  7.84429350867e-15  8.45346107592e-15  8.51801593207e-15  8.58980538668e-15  1.06659166965e-14  9.04744812807e-15  1.01451301779e-14  1.01278617229e-14  1.28206009032e-14  1.47274576982e-14  1.68830210339e-14  1.6805223127e-14  1.90850324181e-14  2.0796365111e-14
 2.17418375208e-14  2.2250470669e-14  2.57113504484e-14  3.0885240162e-14  3.58403227913e-14  4.04212321573e-14  4.94562562517e-14  5.84273102686e-14  7.0971663623e-14  8.87824057531e-14  1.14803310813e-13  1.5406799111e-13  2.26595157561e-13  4.14321025249e-13  1.17819122377e-12  4.1492140934e-13  2.25323432159e-13  1.52693707658e-13  1.14249230414e-13  8.80070740218e-14  7.01942417594e-14  5.76661227328e-14  4.78696686333e-14  4.03169325126e-14  3.55288447624e-14  2.95240526036e-14  2.68655918432e-14  2.37843203397e-14  2.02822995161e-14  1.8590677277e-14  1.57420943697e-14  1.42790013518e-14  1.32555379252e-14  1.32531862425e-14  1.07355324461e-14  9.73594401204e-15  9.6229123644e-15  9.76597615026e-15  9.42270807512e-15  9.24329222051e-15  7.45921199181e-15  7.86547031447e-15  6.3063091077e-15  6.28848996388e-15  5.94881335261e-15  6.39537492639e-15  6.17184664076e-15  4.48358151508e-15  5.95390739824e-15  5.35879689911e-15  4.97359957483e-15  5.26499938526e-15  5.88721900921e-15  5.43129215031e-15  6.72530552156e-15  6.81358884691e-15  4.92712619353e-15  4.30220236032e-15  5.12998644551e-15  5.06549544972e-15  4.39538490335e-15  4.69427225381e-15  4.50842010274e-15  4.75147501283e-15  5.42299664668e-15  5.17528126645e-15  5.52083031364e-15  6.63439968534e-15  4.69688095647e-15  3.84928994856e-15  5.1391300717e-15  5.17022393871e-15  6.72593096848e-15  4.43378404364e-15  4.72902221628e-15  3.90504549412e-15  5.30675619534e-15  6.07989158029e-15  5.23470787523e-15  4.63986309142e-15  5.75897602312e-15  5.56094409209e-15  5.77274236671e-15  6.36482686765e-15  6.2490471535e-15  5.43202539192e-15  6.11870105058e-15  5.23790471881e-15  6.73765913213e-15  5.7891685506e-15  5.07576480493e-15  5.48311797816e-15  5.06705647858e-15  4.99292947984e-15  4.83438095918e-15  4.71824837018e-15  5.92142128976e-15  7.08644577155e-15  7.69486887676e-15  6.70390768798e-15  5.98979740426e-15  7.51143529607e-15  6.85902952205e-15  5.89351957904e-15  7.40500944078e-15  7.64442918595e-15  6.81650254982e-15  7.27721625788e-15  8.21596667283e-15  8.32871532847e-15  8.26237790279e-15  9.01088859356e-15  1.05566250571e-14  1.13317655747e-14  1.3389551161e-14  1.29176316278e-14  1.4171965945e-14  1.65124990614e-14  1.68741284933e-14  1.88647795776e-14
 1.96560056622e-14  2.09417527004e-14  2.32798668384e-14  2.61219167354e-14  3.02221097206e-14  3.55635659759e-14  4.27813980033e-14  4.8577112987e-14  5.84743414574e-14  7.08058303221e-14  8.85807905243e-14  1.13512091732e-13  1.53758274739e-13  2.25037463042e-13  4.1492140934e-13  1.18392557158e-12  4.16251195931e-13  2.26203126421e-13  1.5291964212e-13  1.14209790916e-13  8.92918408807e-14  7.19994217683e-14  5.82077385298e-14  4.84198281118e-14  4.18429629818e-14  3.61231151827e-14  3.08541580673e-14  2.73401092055e-14  2.43439807988e-14  2.22762188316e-14  1.79222897146e-14  1.5265298479e-14  1.48924658837e-14  1.4575775247e-14  1.28110949921e-14  1.1227014117e-14  1.17781006419e-14  1.07338757005e-14  1.00996397511e-14  9.1906671858e-15  8.16880730738e-15  7.90237631917e-15  5.8629773886e-15  6.96158606327e-15  6.91391043451e-15  7.10032999691e-15  6.28042162186e-15  5.76056488933e-15  5.45953015613e-15  6.17454846951e-15  6.80807755583e-15  6.46983480379e-15  7.29117542273e-15  6.76092632066e-15  8.44650219754e-15  7.97380330932e-15  5.23716883208e-15  6.42983977195e-15  6.49394353531e-15  4.91176907758e-15  4.98105462033e-15  4.36529313635e-15  4.98583317058e-15  4.71285929292e-15  5.59368377402e-15  6.8951315612e-15  6.39298002696e-15  6.75498950159e-15  5.83014023839e-15  4.56832414456e-15  5.26483041489e-15  4.28703369071e-15  6.91835899754e-15  6.04678022744e-15  6.5847391962e-15  5.45549900713e-15  5.44174419897e-15  6.21857838649e-15  5.49143894263e-15  4.96727400018e-15  4.42336165822e-15  4.64425354054e-15  5.03423896563e-15  5.26533736872e-15  4.83612323479e-15  4.58762854473e-15  5.69202756189e-15  4.39016259828e-15  6.56584647006e-15  5.77498360765e-15  5.85619658559e-15  5.58923446634e-15  5.29129870117e-15  6.13524699729e-15  5.15816984754e-15  6.36394906003e-15  5.95480200484e-15  6.94547875346e-15  6.54753987644e-15  6.98410866606e-15  6.56297651851e-15  7.43076560784e-15  7.09184809685e-15  6.99870909706e-15  6.6920063349e-15  7.44457907478e-15  8.28903106719e-15  7.52165707264e-15  7.54472571726e-15  6.9075792851e-15  6.55508414052e-15  6.89798074116e-15  9.05139977632e-15  9.8458471886e-15  1.12822478142e-14  1.11672865178e-14  1.31314282873e-14  1.48738961032e-14  1.37103539143e-14  1.6421559546e-14
 1.72124600365e-14  1.80531600604e-14  2.08421544998e-14  2.286694407e-14  2.69798261641e-14  3.07868898956e-14  3.65171697511e-14  4.08796563196e-14  4.93444556877e-14  5.78622709732e-14  7.11747579804e-14  8.88471591837e-14  1.15182611661e-13  1.52915614233e-13  2.25323432159e-13  4.16251195931e-13  1.17975806359e-12  4.15037796471e-13  2.25402996492e-13  1.53133069325e-13  1.14369547519e-13  8.91701867157e-14  7.11188472197e-14  5.79019854204e-14  4.84018582408e-14  4.19459565559e-14  3.47386698844e-14  3.04599919333e-14  2.62216340806e-14  2.36934126912e-14  2.0014471729e-14  1.80316931657e-14  1.61592248687e-14  1.46390608034e-14  1.26390047185e-14  1.21417080332e-14  1.19615338846e-14  1.04468306577e-14  1.11346073363e-14  9.98759668275e-15  9.14042919627e-15  7.28764796766e-15  7.39381658616e-15  7.28307598457e-15  6.72995195387e-15  7.00520239267e-15  7.1505005442e-15  7.38654698501e-15  7.39278645184e-15  6.59103269444e-15  7.16587611693e-15  6.99108620845e-15  6.71311112644e-15  6.59421514299e-15  7.52876982436e-15  8.63844719614e-15  7.07128549551e-15  5.32861558354e-15  6.80336888292e-15  5.84063508525e-15  5.80614547215e-15  6.45803194944e-15  5.72811204557e-15  6.00526637435e-15  5.69835602161e-15  6.85352756029e-15  6.39184076816e-15  5.58055138709e-15  5.50122010488e-15  4.59371220773e-15  6.06043910524e-15  5.25885652323e-15  7.54770189936e-15  7.19076398297e-15  7.82876603936e-15  6.24479570184e-15  6.46455555791e-15  5.90151434633e-15  5.76219090447e-15  5.79000356248e-15  5.39654286427e-15  4.82495217397e-15  4.64657726713e-15  5.06093855986e-15  6.52689287642e-15  5.55521095736e-15  6.11176961074e-15  7.1835077932e-15  6.86193054306e-15  6.66150412776e-15  5.92428166005e-15  4.67415422227e-15  5.02504036626e-15  5.03495207827e-15  5.65870773692e-15  5.30675333298e-15  5.94775612627e-15  6.75405426945e-15  6.17598466604e-15  5.71893284924e-15  6.16299396435e-15  6.06302526518e-15  7.31757064521e-15  6.40392588002e-15  6.43569332061e-15  6.65870526115e-15  8.36380630416e-15  8.82442345759e-15  8.12485037643e-15  7.365870644e-15  7.94985653788e-15  8.316507938e-15  9.40218530155e-15  9.93836048158e-15  1.11414956735e-14  1.15088677216e-14  1.26388099083e-14  1.34264185266e-14  1.41994833948e-14  1.73240545425e-14
 1.52207537528e-14  1.60702454504e-14  1.80479467658e-14  2.1977300385e-14  2.37575330147e-14  2.70742183048e-14  3.15939239048e-14  3.60370207707e-14  4.21290530449e-14  4.96103053238e-14  5.88921187433e-14  7.34923916549e-14  9.00831631595e-14  1.1478594223e-13  1.52693707658e-13  2.26203126421e-13  4.15037796471e-13  1.18137093059e-12  4.15279037186e-13  2.25773681702e-13  1.53079881056e-13  1.13002655316e-13  8.84171865179e-14  7.2495359174e-14  5.96552660777e-14  4.90460836672e-14  4.00404087905e-14  3.46830634027e-14  3.02007691796e-14  2.57017705505e-14  2.28459006492e-14  1.98605675874e-14  1.82837568714e-14  1.66514525277e-14  1.5057322519e-14  1.23745982097e-14  1.2473702381e-14  1.15769430522e-14  1.16277445035e-14  1.14702937225e-14  9.22126616781e-15  8.76825705925e-15  8.66295650535e-15  7.25764481951e-15  6.26470958987e-15  6.62722170838e-15  7.23617556919e-15  7.53090057534e-15  7.08240416294e-15  6.4414713447e-15  6.44007516305e-15  6.32382220552e-15  6.69056240339e-15  5.62079344628e-15  6.58737971564e-15  6.5028829259e-15  5.48945660877e-15  5.00932080712e-15  6.368786404e-15  6.12669370356e-15  5.96871964388e-15  5.71611711738e-15  5.91945866308e-15  6.18484807188e-15  5.60810353501e-15  5.2610792953e-15  6.65791717349e-15  5.348045613e-15  5.53738951807e-15  4.551155945e-15  5.70954140808e-15  3.8559638932e-15  6.99597110389e-15  6.97154799049e-15  7.18960281604e-15  5.32406362767e-15  5.50836200865e-15  5.58096956509e-15  6.55500471057e-15  5.16489477152e-15  5.55376258125e-15  6.34642774325e-15  6.61152578859e-15  7.40526321931e-15  6.93939309387e-15  6.68037836974e-15  5.85836076832e-15  6.93580750209e-15  6.58260692071e-15  6.83351270329e-15  5.58925435745e-15  5.34475508856e-15  4.15220232062e-15  5.62179392821e-15  4.87931686936e-15  4.64418864131e-15  6.08215612805e-15  7.54814525105e-15  6.40423897625e-15  6.58592837172e-15  7.3728541192e-15  7.01807875445e-15  6.13301790344e-15  6.38912358911e-15  6.53994523185e-15  7.86332678837e-15  7.73338808745e-15  8.19245094141e-15  6.2920361478e-15  6.97347899035e-15  8.24804125506e-15  8.53988465959e-15  9.05587350312e-15  9.29460345667e-15  9.99142614782e-15  1.01776082108e-14  1.11570351627e-14  1.18719719359e-14  1.2840921034e-14  1.54564107873e-14
 1.35656785417e-14  1.41066949083e-14  1.67984953687e-14  1.97286808536e-14  2.13017103112e-14  2.41043772869e-14  2.76925629485e-14  3.13304535254e-14  3.49461654868e-14  4.32771259e-14  4.9581467829e-14  6.09126419972e-14  7.11718278582e-14  8.87264302429e-14  1.14249230414e-13  1.5291964212e-13  2.25402996492e-13  4.15279037186e-13  1.17895356352e-12  4.12903484725e-13  2.25391062413e-13  1.5139743847e-13  1.12881726036e-13  8.6943389462e-14  7.0979256552e-14  5.85392339377e-14  4.70781018187e-14  4.07122744841e-14  3.68214323603e-14  3.03256673982e-14  2.60006031639e-14  2.18984622015e-14  2.05327746638e-14  1.84004854144e-14  1.68503334238e-14  1.39465980641e-14  1.38513078896e-14  1.28292346404e-14  1.29281433799e-14  1.12585620469e-14  1.04311988736e-14  1.02479051577e-14  9.51202008402e-15  9.13906758854e-15  8.8878107696e-15  8.10282866511e-15  9.06636498e-15  7.85761076042e-15  7.08195662597e-15  6.11005398497e-15  6.88468668135e-15  6.9298988976e-15  5.91078120181e-15  6.14869511103e-15  7.73878476307e-15  7.78200739569e-15  8.00137116707e-15  6.37036142771e-15  6.60346539545e-15  6.35501330539e-15  6.49390341037e-15  6.25094754917e-15  5.50603725597e-15  5.44037444465e-15  5.82589535529e-15  4.66525480647e-15  6.68155247798e-15  5.61081212973e-15  5.72114110587e-15  6.01622157603e-15  5.92775734531e-15  6.39828299605e-15  6.92444268871e-15  7.72808989358e-15  6.01597126209e-15  4.15560616188e-15  5.64578430665e-15  4.48395550436e-15  4.67603037156e-15  6.0293423504e-15  4.97776334098e-15  5.19290158187e-15  5.52334818008e-15  4.88040832871e-15  6.15234301476e-15  5.97531176226e-15  4.4570979665e-15  6.45402167011e-15  6.17743082203e-15  5.25740578885e-15  5.61928903076e-15  6.18966486407e-15  4.51451243027e-15  5.24305838848e-15  5.57896988229e-15  5.17471233155e-15  5.25308961546e-15  6.88465407528e-15  6.4687881644e-15  6.19094096181e-15  6.50748312703e-15  7.14603444173e-15  6.75659053854e-15  7.50915209897e-15  6.96537648395e-15  7.35016883653e-15  6.34491709829e-15  8.10223791664e-15  6.60092050971e-15  8.06324203703e-15  7.7235110004e-15  7.73382003524e-15  7.8624095268e-15  1.01114643255e-14  1.11706369079e-14  1.10540434309e-14  1.03156794367e-14  1.16151347992e-14  1.32283857005e-14  1.41380654272e-14
 1.22687914641e-14  1.28362856445e-14  1.57505836295e-14  1.69049658611e-14  2.06955723642e-14  2.1830034217e-14  2.39773697599e-14  2.65778280036e-14  2.86024538262e-14  3.53389337979e-14  4.12558763476e-14  5.03412387339e-14  5.93413685913e-14  7.10333585015e-14  8.80070740218e-14  1.14209790916e-13  1.53133069325e-13  2.25773681702e-13  4.12903484725e-13  1.17377133252e-12  4.14021268066e-13  2.25472121344e-13  1.51556494051e-13  1.12570385769e-13  8.83160737849e-14  7.16938367129e-14  5.7478411845e-14  4.90701844592e-14  4.24486714494e-14  3.59162373786e-14  3.03462396706e-14  2.67657767223e-14  2.33647420133e-14  2.17877654322e-14  1.98188301671e-14  1.74241909462e-14  1.52930111827e-14  1.40408921888e-14  1.37627385727e-14  1.28146284399e-14  1.14332994894e-14  1.0779701453e-14  9.88605283812e-15  8.37593823548e-15  9.02972007349e-15  6.99887739496e-15  6.95343178143e-15  8.01854464368e-15  7.3357749206e-15  6.5976754188e-15  6.07599670592e-15  6.12083877494e-15  7.05651448041e-15  7.09558189278e-15  7.95592891149e-15  7.10078027209e-15  6.86193960605e-15  6.29413128246e-15  6.14189312359e-15  5.90984390779e-15  5.63375013753e-15  5.89358381457e-15  5.87217255938e-15  6.15460262146e-15  4.70327116137e-15  6.52498052705e-15  5.99871853228e-15  4.94495925617e-15  4.43785407802e-15  5.50883859922e-15  5.21440370515e-15  5.23966932564e-15  5.96153137387e-15  6.03766800604e-15  5.64177396039e-15  4.59694936441e-15  5.10635248707e-15  4.07971238207e-15  5.04695222217e-15  5.41050088326e-15  4.65178815616e-15  4.54372485165e-15  4.70685754006e-15  5.94267472021e-15  6.36160226726e-15  5.12762330088e-15  6.22321035168e-15  5.70688386242e-15  6.00733768891e-15  6.17271351384e-15  5.78737343341e-15  4.93281316941e-15  5.16280378406e-15  6.75428362035e-15  6.04709723894e-15  5.31696203743e-15  5.27775639778e-15  6.64427373287e-15  6.13668780233e-15  6.05089144268e-15  6.63699668824e-15  7.38582810786e-15  6.18515297463e-15  5.62584648387e-15  6.41722918627e-15  7.60666314024e-15  6.13058006049e-15  7.78885016847e-15  5.43606560625e-15  6.19063999383e-15  7.42461401647e-15  7.06912022393e-15  7.75794389929e-15  9.21336537521e-15  9.29269547423e-15  1.05386310058e-14  9.97404845772e-15  1.18311145744e-14  1.13393957866e-14  1.14494180505e-14
 1.24177235774e-14  1.43884682313e-14  1.53109634856e-14  1.70343830095e-14  1.87292859936e-14  1.9540626435e-14  2.15677433449e-14  2.3513267732e-14  2.61193403386e-14  3.28499781634e-14  3.64902598864e-14  4.35785439886e-14  5.01048037486e-14  5.82916893531e-14  7.01942417594e-14  8.92918408807e-14  1.14369547519e-13  1.53079881056e-13  2.25391062413e-13  4.14021268066e-13  1.1847931705e-12  4.17486683287e-13  2.26995954356e-13  1.52304300172e-13  1.14167912283e-13  8.83204677856e-14  7.10658825729e-14  5.80376343703e-14  4.96127902987e-14  4.332925859e-14  3.53988878902e-14  3.11634229147e-14  2.61220431398e-14  2.40334349254e-14  2.16836637847e-14  1.89870079779e-14  1.70665639363e-14  1.55250996312e-14  1.37872752359e-14  1.36131005128e-14  1.23888569509e-14  1.18248353285e-14  1.08854042971e-14  1.05553772289e-14  9.62944014602e-15  9.00425575448e-15  8.6568842895e-15  8.03818493952e-15  7.88527758895e-15  6.96206616019e-15  6.68823865968e-15  7.88826994976e-15  7.4434579798e-15  6.61211794984e-15  6.77824264975e-15  6.38654308144e-15  5.2896117975e-15  5.88921828241e-15  6.14184901401e-15  5.67025379883e-15  5.52222503455e-15  5.81549733724e-15  5.27620157687e-15  6.31047376132e-15  4.72787937251e-15  5.68459722088e-15  4.58171163311e-15  3.80262402239e-15  3.92379788488e-15  4.54510455555e-15  5.87206772319e-15  4.97998990788e-15  6.02644803635e-15  5.34722389923e-15  4.39630312787e-15  5.04847131954e-15  5.54754153887e-15  5.21851035932e-15  5.6496293296e-15  5.86574894527e-15  4.33012372609e-15  6.05685259707e-15  4.75673331832e-15  5.94574221552e-15  6.87586504931e-15  5.52866881082e-15  5.69930275899e-15  6.65440287438e-15  6.04929204712e-15  5.57369080423e-15  5.79923391316e-15  5.54070584479e-15  5.62922313347e-15  6.96482726533e-15  6.10087315113e-15  5.6373584102e-15  5.34656287318e-15  7.0731553677e-15  5.84725798063e-15  5.79781533367e-15  6.93995578509e-15  7.418510651e-15  6.03869416172e-15  6.29668451588e-15  7.44007381196e-15  6.97876663155e-15  6.62467132012e-15  6.39915763571e-15  6.07849664844e-15  6.88953726716e-15  7.00871412337e-15  7.45055099251e-15  7.94610242023e-15  8.30417611749e-15  8.82884797725e-15  8.64872746561e-15  1.01026406427e-14  1.05295668199e-14  8.67063752886e-15  1.14059490769e-14
 1.20323945508e-14  1.24320928805e-14  1.35038737114e-14  1.46259748077e-14  1.63255540064e-14  1.7248477049e-14  1.90250685177e-14  2.07052163318e-14  2.35791061827e-14  2.70631648456e-14  3.065548411e-14  3.66298281542e-14  4.24365103566e-14  4.85618792446e-14  5.76661227328e-14  7.19994217683e-14  8.91701867157e-14  1.13002655316e-13  1.5139743847e-13  2.25472121344e-13  4.17486683287e-13  1.1828617188e-12  4.14620661336e-13  2.26124934486e-13  1.52995330473e-13  1.1372673759e-13  8.88416589406e-14  7.17472591123e-14  5.89899649938e-14  4.9136915302e-14  4.24016074234e-14  3.67352252996e-14  3.0386899413e-14  2.73634899236e-14  2.37366955671e-14  2.16202319764e-14  1.88088201423e-14  1.60137032235e-14  1.47193188123e-14  1.24803026229e-14  1.24819145556e-14  1.06643884122e-14  9.98069011647e-15  8.94390300663e-15  9.27326630797e-15  9.64612115337e-15  8.7118824184e-15  8.74257828534e-15  8.37802220443e-15  7.24416379776e-15  6.92001362982e-15  7.18229452776e-15  7.00693648528e-15  7.76084403436e-15  7.29113295437e-15  6.08611302253e-15  4.33786690777e-15  6.61050522647e-15  6.32580077412e-15  5.74676260338e-15  5.80868874427e-15  6.03354447877e-15  7.19424488132e-15  7.71341740968e-15  5.99452330068e-15  6.48221811256e-15  5.6425140359e-15  5.33145938656e-15  4.29108646518e-15  4.70914755249e-15  5.78726459861e-15  4.87194517706e-15  5.64879796392e-15  6.65141823632e-15  5.00265210031e-15  5.48906511491e-15  5.08302636811e-15  6.21282728245e-15  6.32272092107e-15  6.45281671209e-15  5.874429888e-15  5.95781443043e-15  6.1194148123e-15  6.94951518615e-15  5.80168669361e-15  6.30801704547e-15  4.17277647813e-15  5.52820437926e-15  5.77096764943e-15  6.10208256697e-15  5.67853269481e-15  4.94993703915e-15  4.8565827552e-15  6.18941560141e-15  4.67187945652e-15  5.58985656641e-15  6.14909937448e-15  5.97839252284e-15  5.7251212456e-15  6.15123513523e-15  6.59068565753e-15  6.25996080057e-15  7.42733625111e-15  6.20756809073e-15  7.05550850871e-15  6.41378775945e-15  7.4807865255e-15  7.73860445429e-15  7.36599846873e-15  7.83666630977e-15  7.80634338158e-15  6.48860743585e-15  7.2266576456e-15  8.58064720891e-15  8.76778943549e-15  9.74999911027e-15  9.41034236703e-15  9.52608344374e-15  1.00765098779e-14  1.12371019522e-14
 1.07680287993e-14  1.16925872554e-14  1.19821155204e-14  1.3652638932e-14  1.47013510371e-14  1.55399670822e-14  1.6575200746e-14  1.84338146575e-14  2.23157790452e-14  2.38573153889e-14  2.64982111289e-14  3.06152741062e-14  3.60949285146e-14  4.07682000941e-14  4.78696686333e-14  5.82077385298e-14  7.11188472197e-14  8.84171865179e-14  1.12881726036e-13  1.51556494051e-13  2.26995954356e-13  4.14620661336e-13  1.17354725559e-12  4.13419332322e-13  2.2575872572e-13  1.53135107525e-13  1.13770830175e-13  8.81419027059e-14  7.17172726885e-14  5.89455356638e-14  5.02851457678e-14  4.14833852261e-14  3.50734903643e-14  3.1082015292e-14  2.65407768189e-14  2.3528182058e-14  2.0430861052e-14  1.91190873447e-14  1.67611302793e-14  1.52418310972e-14  1.3404299008e-14  1.12370619185e-14  1.04654380124e-14  1.10662267114e-14  1.03788658192e-14  1.02503873035e-14  9.5697662652e-15  8.54187961578e-15  7.5326413898e-15  7.20699913716e-15  6.90330186375e-15  7.94258147841e-15  6.96649580063e-15  6.61748398825e-15  7.69386718968e-15  4.92764628932e-15  5.24909877421e-15  6.20319986355e-15  6.69171358541e-15  6.759879507e-15  5.93796542972e-15  6.37993745285e-15  6.83942876411e-15  7.28021282656e-15  8.05409166358e-15  7.96887487275e-15  6.99696492522e-15  5.4566848449e-15  4.62961471335e-15  3.55306148708e-15  5.25153075007e-15  5.34624086815e-15  4.5647038948e-15  5.63584065845e-15  5.03525336136e-15  6.22422104326e-15  5.64765356075e-15  5.49025014287e-15  6.99491875943e-15  6.46376625373e-15  6.23678688804e-15  6.0891094728e-15  5.97385567669e-15  7.17626634547e-15  6.5658239657e-15  5.85601057384e-15  5.79180715708e-15  6.37548538283e-15  5.52212064855e-15  6.51014410647e-15  5.15128513208e-15  5.63331998348e-15  5.8185470216e-15  6.46997077173e-15  5.63642142262e-15  5.46503094943e-15  4.9142891719e-15  6.28618581033e-15  6.08734728645e-15  6.19062499152e-15  6.74835980698e-15  7.06053967979e-15  6.46737200353e-15  7.79886228951e-15  6.95901308064e-15  5.84289678307e-15  5.93337521557e-15  6.51519763766e-15  6.08053425186e-15  6.21772917663e-15  6.91103014591e-15  7.23813649042e-15  7.76341615166e-15  7.72165694445e-15  8.02807526564e-15  9.05704611076e-15  9.60354354956e-15  8.51018112942e-15  9.6868777529e-15  9.40263571313e-15
 1.04864209024e-14  9.26417582123e-15  1.04611771395e-14  1.21017749335e-14  1.20217008794e-14  1.30382535278e-14  1.44830420123e-14  1.45626023431e-14  1.81454499671e-14  2.12237800114e-14  2.33749476745e-14  2.79207237937e-14  3.11009614672e-14  3.43980385145e-14  4.03169325126e-14  4.84198281118e-14  5.79019854204e-14  7.2495359174e-14  8.6943389462e-14  1.12570385769e-13  1.52304300172e-13  2.26124934486e-13  4.13419332322e-13  1.18045911313e-12  4.14808051382e-13  2.25733391772e-13  1.5369163255e-13  1.13850692591e-13  8.95766005943e-14  7.2436637884e-14  5.92258516883e-14  4.89217720804e-14  4.06631064424e-14  3.50738755675e-14  2.99583116563e-14  2.60495226049e-14  2.32114058725e-14  2.08726447074e-14  1.75061532029e-14  1.69862121173e-14  1.52549039148e-14  1.36393775698e-14  1.26955328033e-14  1.25699937591e-14  1.09134137933e-14  1.03596400279e-14  9.97926751583e-15  7.705327869e-15  8.02139100578e-15  7.78046610168e-15  7.50820968449e-15  8.14742656555e-15  7.87355592506e-15  8.67705145319e-15  6.88025352203e-15  7.42756303453e-15  4.30211925394e-15  6.13328881351e-15  5.389107488e-15  5.44437068415e-15  6.34829313701e-15  6.02129065125e-15  5.69248415193e-15  6.28559924315e-15  5.92323875912e-15  6.814191659e-15  7.36624089376e-15  5.09223365025e-15  4.76940203448e-15  2.90856174112e-15  5.22110472443e-15  6.09695331981e-15  5.71934835504e-15  6.43589829653e-15  6.00909743931e-15  6.14895984953e-15  5.65768281058e-15  6.88225874809e-15  5.78883004592e-15  5.95476054155e-15  5.09673902923e-15  6.63572511342e-15  4.90860663716e-15  6.50728768145e-15  6.19090109392e-15  6.55367034811e-15  5.08704964062e-15  6.75060500215e-15  5.71098175115e-15  5.25624065404e-15  5.53485793025e-15  6.1265059297e-15  6.37172924547e-15  6.7957933635e-15  6.1156138296e-15  4.90703794586e-15  4.73743315792e-15  5.56173058542e-15  5.68890927592e-15  5.30774465771e-15  6.38196247373e-15  6.30715516198e-15  5.04648304662e-15  6.72484782498e-15  7.33379818104e-15  5.81618027571e-15  6.16894210217e-15  7.08111590804e-15  5.8563064307e-15  5.72836307732e-15  6.15348294621e-15  6.49151987144e-15  6.13683553943e-15  6.8474147478e-15  6.36461744653e-15  8.00486721228e-15  7.40154404444e-15  7.7217224216e-15  9.00175345882e-15  9.88983451441e-15
 1.01374343248e-14  9.83730255073e-15  1.09118170587e-14  1.19878040855e-14  1.1900865938e-14  1.27466019466e-14  1.49606764152e-14  1.45100141441e-14  1.64717881474e-14  1.87001673679e-14  2.08988537578e-14  2.58570246961e-14  2.76757719319e-14  3.05642162062e-14  3.55288447624e-14  4.18429629818e-14  4.84018582408e-14  5.96552660777e-14  7.0979256552e-14  8.83160737849e-14  1.14167912283e-13  1.52995330473e-13  2.2575872572e-13  4.14808051382e-13  1.17865895675e-12  4.15307865584e-13  2.25884005986e-13  1.52227232208e-13  1.14347549282e-13  8.88522780594e-14  7.24129735671e-14  5.90651208145e-14  4.83226693124e-14  4.26577549179e-14  3.62966371496e-14  3.18363454125e-14  2.67225508061e-14  2.34318242023e-14  2.03079004672e-14  1.86085025242e-14  1.73947779166e-14  1.45159988561e-14  1.41628923227e-14  1.38524115252e-14  1.26706905652e-14  1.24640343721e-14  1.13683931121e-14  1.01845214976e-14  8.64992327727e-15  9.18585024456e-15  9.3110737697e-15  8.45080947075e-15  8.39510757604e-15  7.167615576e-15  7.52942847167e-15  7.57176264413e-15  5.54753010366e-15  6.56511357012e-15  6.74363860405e-15  7.05988882407e-15  7.21160579393e-15  7.72248785253e-15  7.9310409276e-15  6.66562260822e-15  6.4870879559e-15  5.97154674201e-15  6.45507439197e-15  5.23571803562e-15  5.58952635387e-15  4.67297929068e-15  5.39930232331e-15  5.65540924629e-15  4.90429688997e-15  6.00272635136e-15  5.76703435468e-15  6.13759003673e-15  6.08602781521e-15  6.31624592429e-15  6.32596334157e-15  7.30477140378e-15  6.14053387472e-15  6.10032536526e-15  5.2899048371e-15  7.34724135905e-15  7.04857963014e-15  6.8437402484e-15  5.85300243748e-15  5.72581245698e-15  6.15630839216e-15  5.23310816968e-15  4.88618993817e-15  6.120831973e-15  5.530149248e-15  7.24572409527e-15  5.31164008318e-15  3.67642621468e-15  5.38943972171e-15  6.81916561354e-15  5.64105592935e-15  5.19497332829e-15  5.91461972167e-15  5.32561638324e-15  6.41763991909e-15  7.03242007161e-15  5.91578104018e-15  5.95095555695e-15  7.05163083607e-15  6.46436533671e-15  6.12213298403e-15  3.97978174354e-15  5.35415539739e-15  6.7462068065e-15  5.23538517649e-15  5.2578051112e-15  6.70198261016e-15  7.18230369467e-15  6.99424930959e-15  7.88825555214e-15  8.49852329073e-15  8.61020301255e-15
 8.56748465746e-15  8.23620155887e-15  1.00133224376e-14  1.12524706013e-14  1.11079266678e-14  1.3624274374e-14  1.34551566123e-14  1.45483907253e-14  1.59387801769e-14  1.88320360104e-14  1.91467825818e-14  2.18076269251e-14  2.29906552337e-14  2.5596585951e-14  2.95240526036e-14  3.61231151827e-14  4.19459565559e-14  4.90460836672e-14  5.85392339377e-14  7.16938367129e-14  8.83204677856e-14  1.1372673759e-13  1.53135107525e-13  2.25733391772e-13  4.15307865584e-13  1.18384403982e-12  4.15866685952e-13  2.26833228986e-13  1.53377590433e-13  1.13441613571e-13  8.78746651144e-14  7.16620931202e-14  5.80321041736e-14  4.89932448058e-14  4.18057091266e-14  3.67343160672e-14  2.99913012961e-14  2.56854593826e-14  2.29464485205e-14  2.13467584396e-14  1.9196954391e-14  1.4954894474e-14  1.43532982365e-14  1.25533463995e-14  1.13850654881e-14  1.26503957821e-14  1.1585769089e-14  8.89540640192e-15  7.6747921644e-15  7.68248423417e-15  7.42630775927e-15  7.64430630536e-15  8.68606030926e-15  7.3728920708e-15  7.53714704119e-15  8.11887063453e-15  6.35856137745e-15  6.56923428883e-15  5.16822362973e-15  7.43666702437e-15  6.53280165985e-15  5.61528202383e-15  7.25486885809e-15  7.18262895195e-15  8.33327083072e-15  6.46404747096e-15  5.43393422523e-15  5.48029293751e-15  6.61033136559e-15  5.11986819092e-15  5.99929453329e-15  5.70077047111e-15  4.30785874414e-15  4.62338162265e-15  6.8755609038e-15  6.14525138196e-15  4.68837711512e-15  5.76125981405e-15  5.67649121584e-15  5.75569952781e-15  5.50427171364e-15  7.2942404936e-15  5.39926378644e-15  6.22856326156e-15  5.77413429578e-15  5.62806579756e-15  5.79779595259e-15  5.41034317697e-15  5.99999490721e-15  5.25483524076e-15  4.89252456462e-15  3.86345220065e-15  4.68517482799e-15  4.00878200098e-15  4.45767620526e-15  5.3238037005e-15  6.1002269273e-15  4.9912934846e-15  5.78797195962e-15  6.05696755836e-15  4.66663729624e-15  5.24869906281e-15  6.73180834458e-15  6.3966644817e-15  5.08001110905e-15  5.76436012819e-15  6.03340037838e-15  5.11533339509e-15  5.72541210541e-15  3.41411849363e-15  4.37798252966e-15  7.79624062639e-15  5.96040344727e-15  7.20146080903e-15  5.94365269206e-15  6.71563858941e-15  7.52067139216e-15  7.81546079512e-15  7.71527355629e-15  7.70617708998e-15
 8.63805039193e-15  8.14496240636e-15  8.14054157156e-15  1.050093317e-14  1.11244962759e-14  1.22356205768e-14  1.34597520523e-14  1.29848380871e-14  1.48199982699e-14  1.67471726005e-14  1.74041654021e-14  1.9167321967e-14  2.10942337199e-14  2.43353256046e-14  2.68655918432e-14  3.08541580673e-14  3.47386698844e-14  4.00404087905e-14  4.70781018187e-14  5.7478411845e-14  7.10658825729e-14  8.88416589406e-14  1.13770830175e-13  1.5369163255e-13  2.25884005986e-13  4.15866685952e-13  1.18200590307e-12  4.15607526546e-13  2.2567377815e-13  1.52973305587e-13  1.12916375317e-13  8.84929988021e-14  7.10147385276e-14  5.86831014012e-14  4.86938203158e-14  4.17416486445e-14  3.40172446289e-14  3.04655496475e-14  2.68066258027e-14  2.33490318604e-14  2.05893086066e-14  1.75920677813e-14  1.61935937109e-14  1.42516114161e-14  1.28767285565e-14  1.32492224361e-14  1.13044053948e-14  9.78137704408e-15  8.34205683856e-15  9.50771543257e-15  1.0112723412e-14  8.84455935336e-15  8.5613404274e-15  9.00674288202e-15  8.94065800964e-15  7.75996221205e-15  6.53287181856e-15  5.9702500945e-15  6.37073783761e-15  8.2301611394e-15  6.68614653609e-15  5.17950616898e-15  6.81968711777e-15  7.4097773963e-15  7.35785320678e-15  6.55982737137e-15  5.31497391463e-15  5.63857415435e-15  7.16976562902e-15  4.77168279002e-15  5.88853459169e-15  6.93996552011e-15  5.90521916346e-15  6.05426302839e-15  6.2077152319e-15  6.29550086923e-15  6.92639376575e-15  6.55543962369e-15  6.2223037188e-15  6.25239167681e-15  6.84630118327e-15  6.6630019001e-15  4.7602400135e-15  5.4903124516e-15  5.85829775819e-15  5.92486239551e-15  6.93889293818e-15  6.65861623808e-15  6.54280035515e-15  5.21230550556e-15  4.43019027849e-15  4.7260061891e-15  4.91138385076e-15  5.85080141266e-15  5.39193735414e-15  5.0307071998e-15  5.7859760448e-15  5.18845488127e-15  5.51277969933e-15  5.59077430925e-15  3.93304542441e-15  5.52115709287e-15  6.35780298525e-15  8.28786720496e-15  7.28911381953e-15  5.19999326993e-15  6.29055049465e-15  6.49606066577e-15  5.37387326861e-15  5.78494341191e-15  6.08380581183e-15  6.13886679384e-15  5.11902668951e-15  5.8154468568e-15  6.36443359521e-15  5.80480204362e-15  7.61002427064e-15  7.15386144464e-15  8.10470126132e-15  8.67059209298e-15
 7.94978304508e-15  8.9942639595e-15  9.07208307255e-15  1.03731732382e-14  1.01811009568e-14  1.07512313668e-14  1.00969117785e-14  1.10881738448e-14  1.32448325623e-14  1.51994610198e-14  1.55119067311e-14  1.74965238199e-14  1.94483443652e-14  2.12456322989e-14  2.37843203397e-14  2.73401092055e-14  3.04599919333e-14  3.46830634027e-14  4.07122744841e-14  4.90701844592e-14  5.80376343703e-14  7.17472591123e-14  8.81419027059e-14  1.13850692591e-13  1.52227232208e-13  2.26833228986e-13  4.15607526546e-13  1.18337603265e-12  4.14895538139e-13  2.25594083711e-13  1.51357523494e-13  1.13594062888e-13  8.77810646416e-14  7.0428064578e-14  5.95378120881e-14  5.03465917028e-14  4.19277247908e-14  3.5666161384e-14  3.06827987087e-14  2.68058559452e-14  2.32857975765e-14  2.0539707537e-14  1.85673188889e-14  1.69894812305e-14  1.55461615595e-14  1.43748793602e-14  1.29827134115e-14  1.18868879976e-14  1.00589705138e-14  9.85847482758e-15  9.58841939792e-15  8.5371242464e-15  8.89409102021e-15  7.97007048718e-15  8.07631790841e-15  8.011894298e-15  7.15942076348e-15  7.64600155191e-15  6.26470985314e-15  8.41106508323e-15  7.05623168178e-15  6.51673324535e-15  6.17731515513e-15  7.11117848359e-15  6.83685739817e-15  4.9897414559e-15  5.22287441691e-15  5.53639385776e-15  6.89037748307e-15  4.18076560352e-15  4.8146067564e-15  5.84407901449e-15  6.92189519022e-15  6.90734207296e-15  7.00971004745e-15  6.33741305171e-15  6.62303590386e-15  5.72702123206e-15  5.98369284354e-15  5.73727894653e-15  6.2397298668e-15  5.97933184012e-15  4.64839225249e-15  4.49163691989e-15  5.08315510504e-15  4.32205479099e-15  5.5890592788e-15  5.00947993677e-15  5.94341478107e-15  4.14386828976e-15  3.81695730842e-15  4.4608659983e-15  4.90980483412e-15  5.24857485324e-15  5.83838623901e-15  6.12134129779e-15  5.50105267045e-15  5.13421428935e-15  5.31944012209e-15  5.12819950373e-15  6.48348568049e-15  7.12181016237e-15  5.88781751491e-15  6.29129159281e-15  6.54664933922e-15  6.13618210993e-15  4.94901894666e-15  5.3067832037e-15  5.88991472146e-15  5.41634532526e-15  5.94347567637e-15  6.74824556166e-15  6.30427054147e-15  5.94938320844e-15  6.41623613923e-15  4.24558261722e-15  5.15931725718e-15  7.219085794e-15  7.80837016011e-15  7.89632823285e-15
 8.44883318481e-15  7.62207613196e-15  8.34934687693e-15  9.40037473095e-15  9.6098565447e-15  9.01523809981e-15  1.00559444471e-14  1.0200693963e-14  1.12371173949e-14  1.39988172014e-14  1.46278041274e-14  1.46385580128e-14  1.68254790524e-14  1.85005094873e-14  2.02822995161e-14  2.43439807988e-14  2.62216340806e-14  3.02007691796e-14  3.68214323603e-14  4.24486714494e-14  4.96127902987e-14  5.89899649938e-14  7.17172726885e-14  8.95766005943e-14  1.14347549282e-13  1.53377590433e-13  2.2567377815e-13  4.14895538139e-13  1.17903386011e-12  4.14337254544e-13  2.24603611449e-13  1.52505069156e-13  1.12699921063e-13  8.87727744436e-14  7.19739907678e-14  5.82643466166e-14  4.91448414186e-14  4.13069276365e-14  3.53312257742e-14  2.99692570639e-14  2.58690852406e-14  2.29404528163e-14  2.03773013684e-14  1.88371218149e-14  1.74831693681e-14  1.52683057477e-14  1.43936622226e-14  1.17045977404e-14  1.03032470642e-14  1.10328459798e-14  1.08573944366e-14  9.67696262741e-15  9.19640144074e-15  7.3497410852e-15  7.7477294708e-15  7.08017826766e-15  8.64542197935e-15  7.32250960572e-15  7.81731400742e-15  8.368834973e-15  7.56038723783e-15  7.17590290211e-15  7.16788757773e-15  6.56848871501e-15  6.0374345814e-15  5.97023146598e-15  7.1089985956e-15  5.43410722259e-15  6.50938604741e-15  6.27571888948e-15  6.19861822684e-15  5.6629696415e-15  5.45166999963e-15  5.71983094652e-15  5.54047600092e-15  4.98401387567e-15  5.68020484559e-15  5.44417790266e-15  6.76879376478e-15  4.67937864911e-15  6.37288683643e-15  6.03209669758e-15  6.24333923355e-15  4.4933761967e-15  4.87036587529e-15  5.60746818065e-15  5.12827525657e-15  6.74458071583e-15  6.19233787202e-15  5.97483294808e-15  4.22882831741e-15  4.62206360853e-15  4.68536292796e-15  5.76680753252e-15  6.35953242483e-15  5.24527859387e-15  5.71635737595e-15  4.44499177129e-15  5.69773085335e-15  5.87049647566e-15  5.84816798218e-15  6.87448521883e-15  5.1885747668e-15  6.06638657597e-15  5.69040101634e-15  5.74496099079e-15  4.84812062285e-15  5.88941007752e-15  4.98797158515e-15  4.67091745467e-15  5.827029199e-15  6.5253219809e-15  5.9991083105e-15  6.40749256695e-15  6.20242193094e-15  5.85162287182e-15  5.50280809873e-15  6.45250578993e-15  7.27522772811e-15  7.5911372093e-15
 7.56646890575e-15  7.20759583445e-15  7.46984386447e-15  9.59611896403e-15  1.03652332111e-14  1.14043757219e-14  1.11865062921e-14  9.65333235586e-15  1.08068315511e-14  1.15182277402e-14  1.26610232508e-14  1.40671943887e-14  1.51804088052e-14  1.64575009259e-14  1.8590677277e-14  2.22762188316e-14  2.36934126912e-14  2.57017705505e-14  3.03256673982e-14  3.59162373786e-14  4.332925859e-14  4.9136915302e-14  5.89455356638e-14  7.2436637884e-14  8.88522780594e-14  1.13441613571e-13  1.52973305587e-13  2.25594083711e-13  4.14337254544e-13  1.17718304956e-12  4.12868809442e-13  2.25487694014e-13  1.51611018068e-13  1.12890317732e-13  8.86395111839e-14  7.18572656802e-14  5.98292970026e-14  5.11350654781e-14  4.18049664279e-14  3.55230528781e-14  3.11764656379e-14  2.71182849451e-14  2.40009081174e-14  2.16084382023e-14  1.7572342532e-14  1.64195140467e-14  1.55878309677e-14  1.38929327884e-14  1.06585415163e-14  1.17307720478e-14  9.65656621552e-15  1.003460062e-14  9.76774134649e-15  8.42960645742e-15  7.98548566838e-15  8.32831217676e-15  7.7203908782e-15  7.41837223288e-15  7.95529117926e-15  7.2969128585e-15  6.21386294408e-15  7.40825354588e-15  6.63574303734e-15  6.19894517704e-15  6.39019186001e-15  6.35757254728e-15  7.4687163097e-15  5.13935845392e-15  6.69742214943e-15  5.70114689027e-15  4.90160405863e-15  5.94931960542e-15  5.13992575999e-15  5.34571193951e-15  4.69272403501e-15  4.57754982679e-15  4.39892938984e-15  4.50447027584e-15  5.12443780209e-15  4.82068423308e-15  5.24947749765e-15  4.61305308965e-15  4.22154964669e-15  5.20488490079e-15  5.05698118301e-15  5.45955052171e-15  5.9877427757e-15  6.09406628961e-15  6.23662757287e-15  5.48592835037e-15  5.46965629808e-15  5.30854276326e-15  6.46061588937e-15  6.06195549485e-15  5.88401276562e-15  5.66610414279e-15  5.88365528933e-15  6.31574525141e-15  7.58743224477e-15  5.35470662645e-15  5.12833363588e-15  5.26969817579e-15  6.13023838699e-15  5.46434377387e-15  5.54504033981e-15  4.95727656751e-15  5.63608336318e-15  5.25142705352e-15  6.04513766063e-15  6.29656028668e-15  6.41302272295e-15  6.80168675847e-15  5.30718101149e-15  5.7689158656e-15  6.73212995051e-15  7.03139017816e-15  6.42012404366e-15  6.70128300251e-15  8.04312507074e-15  7.61055755083e-15
 6.37271863661e-15  6.96430281433e-15  6.52735433613e-15  8.7547657301e-15  9.94046197921e-15  8.75399993914e-15  9.91554805189e-15  9.51019422651e-15  1.0207433318e-14  1.1339003256e-14  1.11222661553e-14  1.31261378202e-14  1.41587178679e-14  1.53724020747e-14  1.57420943697e-14  1.79222897146e-14  2.0014471729e-14  2.28459006492e-14  2.60006031639e-14  3.03462396706e-14  3.53988878902e-14  4.24016074234e-14  5.02851457678e-14  5.92258516883e-14  7.24129735671e-14  8.78746651144e-14  1.12916375317e-13  1.51357523494e-13  2.24603611449e-13  4.12868809442e-13  1.17164333081e-12  4.13850530861e-13  2.24143903522e-13  1.5217903023e-13  1.13092374688e-13  8.86421331335e-14  7.25477187496e-14  5.96276213895e-14  4.83113596359e-14  4.05769252477e-14  3.45345543676e-14  3.01275186367e-14  2.84696170042e-14  2.37331747029e-14  1.98221261267e-14  1.73915711007e-14  1.56029587633e-14  1.39401901273e-14  1.30442244259e-14  1.15771066181e-14  1.21026650135e-14  1.16193601022e-14  1.07668192216e-14  8.31669746826e-15  9.46642655883e-15  8.29383262088e-15  7.89425074274e-15  6.68518152573e-15  6.86487039205e-15  6.09852906044e-15  6.25071506393e-15  7.33467326412e-15  6.68747983826e-15  5.50213339989e-15  5.49607328035e-15  5.67972076301e-15  6.5836244836e-15  5.46036034427e-15  7.91018908585e-15  6.06499597185e-15  5.2709830123e-15  7.36674622259e-15  6.74996035851e-15  6.37194382305e-15  4.48441345831e-15  5.50856913104e-15  4.96459042827e-15  4.91026924058e-15  5.48011317384e-15  5.39070153024e-15  5.30388413012e-15  5.21689568931e-15  4.84304171345e-15  5.05131355602e-15  4.97334596901e-15  5.1377342849e-15  6.57943301472e-15  6.28925531947e-15  5.85102946336e-15  6.38487725392e-15  6.39238333637e-15  5.98057848083e-15  5.8110113532e-15  5.81423283213e-15  4.515504507e-15  5.72852924927e-15  4.92505695395e-15  5.85386503706e-15  6.7392665095e-15  5.51135853043e-15  4.80933684964e-15  5.32614550047e-15  6.87272343196e-15  6.34959292947e-15  5.80719693342e-15  5.86077029788e-15  4.52267363175e-15  5.2542087869e-15  6.50797544088e-15  6.66299713127e-15  6.80970811243e-15  6.08474435429e-15  6.18989418381e-15  6.22496367265e-15  7.05370706747e-15  7.25929799028e-15  6.30349077498e-15  7.35729701926e-15  6.94219216456e-15  5.81594278227e-15
 6.47824996799e-15  7.66047875033e-15  7.28902929321e-15  9.07936124532e-15  9.35723645295e-15  9.35280354917e-15  9.39483069104e-15  9.45043080822e-15  9.51323744752e-15  1.06930923707e-14  1.12156597527e-14  1.21322397182e-14  1.27095579913e-14  1.36257531655e-14  1.42790013518e-14  1.5265298479e-14  1.80316931657e-14  1.98605675874e-14  2.18984622015e-14  2.67657767223e-14  3.11634229147e-14  3.67352252996e-14  4.14833852261e-14  4.89217720804e-14  5.90651208145e-14  7.16620931202e-14  8.84929988021e-14  1.13594062888e-13  1.52505069156e-13  2.25487694014e-13  4.13850530861e-13  1.17499963733e-12  4.12162740091e-13  2.2547920763e-13  1.52658963159e-13  1.13881404432e-13  8.97211387855e-14  7.13336513591e-14  5.86580716315e-14  4.83088936301e-14  4.23698440607e-14  3.59889962073e-14  3.02618737704e-14  2.71761700007e-14  2.42487945187e-14  2.18170817854e-14  1.77814378716e-14  1.61972839691e-14  1.3982786224e-14  1.45180896197e-14  1.22954465876e-14  1.06254787861e-14  1.13220606788e-14  8.94902055185e-15  9.30752608255e-15  8.97065927058e-15  8.64089309813e-15  8.55255789098e-15  6.58509284854e-15  6.9962484778e-15  5.43065271539e-15  6.86414920424e-15  5.81961356372e-15  6.13404132617e-15  5.98776645486e-15  6.32031987225e-15  7.43328883969e-15  5.86764987837e-15  6.36916912482e-15  5.31957674669e-15  4.81924580236e-15  4.22898811185e-15  4.39644198644e-15  5.62268053805e-15  5.8737689365e-15  6.00506876717e-15  5.76554076243e-15  5.51702517413e-15  6.47367336209e-15  5.6594379013e-15  6.25887372479e-15  5.90712031257e-15  5.311076389e-15  4.95427266788e-15  5.41088104296e-15  4.65824550575e-15  6.85734417097e-15  6.89158929605e-15  5.95363614277e-15  5.39485169512e-15  5.50594055673e-15  6.17197920558e-15  5.94101172143e-15  6.65659158089e-15  5.60078843192e-15  6.53734679015e-15  5.22745207893e-15  6.721242313e-15  6.5515487696e-15  5.23320193499e-15  5.22667037776e-15  5.78576748604e-15  6.50695355182e-15  6.38917005559e-15  5.62096785803e-15  5.18816648907e-15  5.90035321612e-15  5.85165174092e-15  6.92850208189e-15  5.1326530665e-15  7.20301573158e-15  6.67430929254e-15  6.98658556923e-15  6.99146764389e-15  6.93977414822e-15  8.12528460338e-15  6.35983952655e-15  7.21988889902e-15  7.81750360542e-15  5.87319270536e-15
 7.0501785189e-15  7.25425416624e-15  6.34089939078e-15  6.87742949639e-15  7.42639643229e-15  7.92491783239e-15  8.05896506587e-15  8.32402765707e-15  9.07309235917e-15  9.39888355193e-15  1.00058592797e-14  1.08733445132e-14  1.24694177569e-14  1.32697309114e-14  1.32555379252e-14  1.48924658837e-14  1.61592248687e-14  1.82837568714e-14  2.05327746638e-14  2.33647420133e-14  2.61220431398e-14  3.0386899413e-14  3.50734903643e-14  4.06631064424e-14  4.83226693124e-14  5.80321041736e-14  7.10147385276e-14  8.77810646416e-14  1.12699921063e-13  1.51611018068e-13  2.24143903522e-13  4.12162740091e-13  1.17504736512e-12  4.15147965302e-13  2.27615249927e-13  1.55098811469e-13  1.14842162139e-13  8.84257533483e-14  7.2184819199e-14  5.91729000009e-14  4.88935586993e-14  4.14526945142e-14  3.5947946232e-14  3.12973092881e-14  2.51363976116e-14  2.31349538732e-14  2.09249072613e-14  1.70520910695e-14  1.60988048275e-14  1.53803026644e-14  1.3710227733e-14  1.25969236154e-14  1.13412440542e-14  1.09466648283e-14  1.03410242134e-14  1.07274158765e-14  9.95797469723e-15  9.67036543836e-15  8.070394883e-15  8.66848151993e-15  7.16005595307e-15  7.85542669077e-15  6.72038013023e-15  7.03933042067e-15  6.26563928486e-15  6.82786922915e-15  7.6707128748e-15  6.85703720935e-15  7.15245358808e-15  6.76469198217e-15  6.0178888805e-15  5.94114953762e-15  6.34679095555e-15  6.37919195797e-15  4.37846516983e-15  5.27040372008e-15  5.66058695576e-15  6.6112227e-15  6.72045551557e-15  6.04560541402e-15  7.11472878567e-15  6.37662267979e-15  5.44029391344e-15  4.58674249744e-15  4.86726256773e-15  5.21817156009e-15  5.9159536026e-15  6.59672100418e-15  6.22795412801e-15  5.38344903585e-15  6.45658992955e-15  5.05552455973e-15  5.09933395594e-15  6.3624499296e-15  6.17268670856e-15  5.33402857335e-15  5.30106299132e-15  5.98532931837e-15  4.7004321356e-15  5.00859479412e-15  6.08686485635e-15  5.79460701467e-15  7.4568751457e-15  6.41468090882e-15  6.69323552877e-15  6.50766774556e-15  6.2251893522e-15  6.45959551758e-15  5.75873875493e-15  5.58687724441e-15  6.2657354127e-15  6.49223334533e-15  5.50770815194e-15  5.43033017962e-15  5.08037435999e-15  6.73895943456e-15  5.12953570921e-15  7.4562823433e-15  7.13061261368e-15  5.67263736458e-15
 5.20860687851e-15  6.08411061301e-15  7.10395532558e-15  7.19967844478e-15  7.32836426592e-15  7.42703320968e-15  7.27891962135e-15  6.90683508376e-15  8.04264061003e-15  9.95850066701e-15  9.95047502094e-15  1.06172910968e-14  1.07442197507e-14  1.23696087959e-14  1.32531862425e-14  1.4575775247e-14  1.46390608034e-14  1.66514525277e-14  1.84004854144e-14  2.17877654322e-14  2.40334349254e-14  2.73634899236e-14  3.1082015292e-14  3.50738755675e-14  4.26577549179e-14  4.89932448058e-14  5.86831014012e-14  7.0428064578e-14  8.87727744436e-14  1.12890317732e-13  1.5217903023e-13  2.2547920763e-13  4.15147965302e-13  1.1797796512e-12  4.15191342405e-13  2.26745863395e-13  1.53067993746e-13  1.1407646369e-13  8.90796305038e-14  7.19412467161e-14  5.78407875612e-14  4.93380567169e-14  4.17953682688e-14  3.66294535882e-14  2.95496698695e-14  2.66677569394e-14  2.30121399045e-14  2.01035940555e-14  1.71050756274e-14  1.56703094663e-14  1.51612342302e-14  1.61075489556e-14  1.20250943983e-14  1.09912183901e-14  1.16888330373e-14  1.14567424522e-14  9.79905875711e-15  1.04886527916e-14  8.45107250876e-15  8.29332768716e-15  8.31787817986e-15  8.81934882583e-15  7.97562053653e-15  7.01492710293e-15  7.1428265367e-15  6.44793960284e-15  7.22440178332e-15  5.60912630401e-15  6.95474769346e-15  5.85359651424e-15  6.22832802483e-15  6.25805410424e-15  6.90457856277e-15  5.70780986649e-15  5.08780008652e-15  4.57178117768e-15  7.28893986669e-15  7.52492027791e-15  7.84873475637e-15  6.27849928252e-15  6.74590349808e-15  5.83752635713e-15  5.94956565826e-15  4.76749962284e-15  5.88337867159e-15  5.4180137042e-15  4.89360273311e-15  5.7617864391e-15  7.08423024819e-15  7.23584145419e-15  6.13512768959e-15  5.70200337976e-15  4.10731440296e-15  5.61726752906e-15  6.04564619977e-15  5.10896720049e-15  6.08161666821e-15  5.99541365077e-15  5.49376577978e-15  5.96566976372e-15  5.91968253743e-15  5.13939860907e-15  6.09050577608e-15  5.52895359392e-15  6.49450660484e-15  7.23301702968e-15  5.85619449094e-15  7.22027382691e-15  5.95434110162e-15  6.19312280905e-15  5.41755645382e-15  5.29350895772e-15  5.56454156486e-15  5.16928792488e-15  6.69202076243e-15  5.99096447994e-15  5.26989914111e-15  6.89646631395e-15  6.34406433732e-15  5.77088530035e-15
 6.35938516766e-15  6.53458246987e-15  5.73165433499e-15  5.76765783102e-15  6.77587197727e-15  8.01827054584e-15  8.07111799001e-15  7.61519229835e-15  8.53308078134e-15  9.04667903637e-15  1.02821423391e-14  1.03272600696e-14  1.1322489288e-14  1.12834240246e-14  1.07355324461e-14  1.28110949921e-14  1.26390047185e-14  1.5057322519e-14  1.68503334238e-14  1.98188301671e-14  2.16836637847e-14  2.37366955671e-14  2.65407768189e-14  2.99583116563e-14  3.62966371496e-14  4.18057091266e-14  4.86938203158e-14  5.95378120881e-14  7.19739907678e-14  8.86395111839e-14  1.13092374688e-13  1.52658963159e-13  2.27615249927e-13  4.15191342405e-13  1.18178438013e-12  4.16323462127e-13  2.27151087394e-13  1.53708851537e-13  1.14207181194e-13  8.86767916624e-14  7.1568925987e-14  5.84573356273e-14  4.86406817744e-14  4.24630944083e-14  3.54228949866e-14  3.12089883566e-14  2.63152603248e-14  2.33334667049e-14  2.08068924818e-14  1.83086598159e-14  1.727407406e-14  1.63954181243e-14  1.37024015751e-14  1.31038630293e-14  1.14259042492e-14  1.046405365e-14  1.05309075611e-14  1.08908833471e-14  9.50795739607e-15  7.87267180564e-15  6.54673053282e-15  6.74814232458e-15  7.21679271469e-15  5.665413718e-15  6.89482891268e-15  5.94867490468e-15  7.67230163899e-15  7.06446745307e-15  6.99246612007e-15  6.52459010202e-15  6.05308440413e-15  6.21610329453e-15  5.99815386744e-15  6.28892811422e-15  4.56802402593e-15  5.30749506313e-15  6.19038220878e-15  7.23716894923e-15  6.6971674203e-15  5.25435889494e-15  5.79990023421e-15  4.93577890355e-15  6.29223738269e-15  5.40915507345e-15  6.44633368097e-15  5.90885708725e-15  5.05766804138e-15  6.01615131244e-15  6.43292343214e-15  7.34999377577e-15  5.58354543176e-15  5.25567694496e-15  5.42452845553e-15  6.52557819386e-15  6.4542256067e-15  5.71512434122e-15  5.07727923048e-15  6.04158367163e-15  6.87521869906e-15  5.99747307861e-15  5.25856489763e-15  4.39701930235e-15  4.76053850585e-15  4.87581070282e-15  6.34462429226e-15  6.27003670073e-15  4.90918133939e-15  6.47546889823e-15  7.36781503201e-15  6.63335521337e-15  6.20213862397e-15  5.57185363161e-15  6.5726897044e-15  5.34255491882e-15  6.85409936568e-15  6.54186494253e-15  4.89837494671e-15  6.10342309322e-15  4.68365290037e-15  5.98642508211e-15
 6.62062443708e-15  6.57704938813e-15  5.45597873407e-15  6.33477929241e-15  7.36568612205e-15  6.47906545876e-15  8.02955704302e-15  7.18220964427e-15  6.76062261001e-15  7.66494698779e-15  9.94507063869e-15  7.13545732719e-15  8.78210144346e-15  1.06849230412e-14  9.73594401204e-15  1.1227014117e-14  1.21417080332e-14  1.23745982097e-14  1.39465980641e-14  1.74241909462e-14  1.89870079779e-14  2.16202319764e-14  2.3528182058e-14  2.60495226049e-14  3.18363454125e-14  3.67343160672e-14  4.17416486445e-14  5.03465917028e-14  5.82643466166e-14  7.18572656802e-14  8.86421331335e-14  1.13881404432e-13  1.55098811469e-13  2.26745863395e-13  4.16323462127e-13  1.18273022489e-12  4.15910031682e-13  2.2691907522e-13  1.53146940323e-13  1.14503026509e-13  8.88072410896e-14  7.25061086089e-14  5.83465787471e-14  4.85947591615e-14  4.14068472717e-14  3.55621014952e-14  2.93847251491e-14  2.58436285586e-14  2.33031202218e-14  1.9841425593e-14  1.78338436266e-14  1.60995070915e-14  1.499364502e-14  1.33772253183e-14  1.22888117051e-14  1.29849676595e-14  1.07141478454e-14  1.05962980889e-14  1.04970571442e-14  8.24669324387e-15  8.63892891837e-15  8.41517279695e-15  8.47406624987e-15  6.43838853974e-15  7.0700376067e-15  6.18115335069e-15  7.46473885106e-15  6.46685808861e-15  6.51797554197e-15  6.74059348293e-15  7.31129652137e-15  7.33056334388e-15  5.83805919262e-15  6.37037920499e-15  4.46474804262e-15  6.03979177677e-15  6.51556378741e-15  7.16164058844e-15  8.27654671761e-15  6.02579387525e-15  6.31878991235e-15  5.36496126886e-15  5.57479902627e-15  6.50276188245e-15  5.60662915044e-15  6.75955245782e-15  6.09443662857e-15  5.63533379899e-15  5.98007620639e-15  6.06506976765e-15  5.29901092616e-15  4.98477393443e-15  6.05559389556e-15  5.43576714586e-15  5.88032782175e-15  5.23788783614e-15  6.2654201912e-15  6.91490715797e-15  7.1657320626e-15  6.2448744258e-15  5.3514520722e-15  6.11403533217e-15  6.47666397737e-15  6.33115393842e-15  7.82247001878e-15  7.13931070918e-15  6.93851215207e-15  7.37915745397e-15  8.09359633387e-15  6.6310850046e-15  5.96162491916e-15  6.04752248396e-15  5.755052985e-15  4.16667591817e-15  5.42256834871e-15  6.2422476303e-15  4.7406645261e-15  6.14858033488e-15  4.84327418229e-15  5.58437321402e-15
 7.87607944716e-15  8.0742217402e-15  7.21285425232e-15  7.75020574373e-15  7.22349504791e-15  8.25450557613e-15  7.56879941362e-15  5.65491900639e-15  6.69153344921e-15  6.40520086717e-15  8.36112518554e-15  8.55800583685e-15  9.46213931497e-15  9.10117878995e-15  9.6229123644e-15  1.17781006419e-14  1.19615338846e-14  1.2473702381e-14  1.38513078896e-14  1.52930111827e-14  1.70665639363e-14  1.88088201423e-14  2.0430861052e-14  2.32114058725e-14  2.67225508061e-14  2.99913012961e-14  3.40172446289e-14  4.19277247908e-14  4.91448414186e-14  5.98292970026e-14  7.25477187496e-14  8.97211387855e-14  1.14842162139e-13  1.53067993746e-13  2.27151087394e-13  4.15910031682e-13  1.18368889021e-12  4.15490695768e-13  2.2723601176e-13  1.52802572122e-13  1.13190136507e-13  8.97128825752e-14  7.13313444583e-14  5.81334701907e-14  4.91444055036e-14  4.24495544373e-14  3.43700703523e-14  3.03177831592e-14  2.7366062633e-14  2.37547322271e-14  2.11022799369e-14  1.92652058253e-14  1.73447521026e-14  1.62607890917e-14  1.43233600801e-14  1.24095973476e-14  1.14686352266e-14  1.26886147418e-14  1.08772040562e-14  1.0759176968e-14  9.66246272943e-15  8.56353262261e-15  9.16433042958e-15  8.4506429912e-15  8.35877182227e-15  8.37628121073e-15  8.32170488368e-15  7.54378412195e-15  7.7286295136e-15  7.46653406188e-15  6.16022941775e-15  8.01958774919e-15  6.57504691e-15  5.25942049351e-15  4.65755024712e-15  5.47508176502e-15  5.79941663672e-15  6.78419695458e-15  6.3831652186e-15  5.75360083353e-15  4.78978106438e-15  4.78675506594e-15  5.69706441959e-15  6.2261745412e-15  5.91094632452e-15  5.76986658567e-15  5.22188030955e-15  6.057785964e-15  5.18102702436e-15  5.30354574681e-15  5.70942720538e-15  5.57378048601e-15  6.3230138952e-15  5.7475235462e-15  5.3556489177e-15  5.0850784827e-15  6.95579360028e-15  6.79918117942e-15  6.06170483332e-15  4.60341728964e-15  5.55325254355e-15  4.68832426874e-15  6.76824434306e-15  5.72961509698e-15  8.0210419901e-15  6.57355585971e-15  6.89521437585e-15  6.86794391256e-15  5.91961709875e-15  5.8040467247e-15  5.65321139202e-15  4.5322379786e-15  5.14401895396e-15  5.21469441354e-15  5.74900923005e-15  6.19060165782e-15  5.40664816221e-15  6.44464533605e-15  5.91571413083e-15  6.20493255786e-15
 6.14366077093e-15  6.66349432238e-15  5.22687972114e-15  7.84099429806e-15  7.02049162055e-15  8.48874562141e-15  7.22582433366e-15  7.28624315909e-15  6.44915200988e-15  7.35843503076e-15  7.90130092266e-15  8.92449317532e-15  9.19080842291e-15  8.86429372484e-15  9.76597615026e-15  1.07338757005e-14  1.04468306577e-14  1.15769430522e-14  1.28292346404e-14  1.40408921888e-14  1.55250996312e-14  1.60137032235e-14  1.91190873447e-14  2.08726447074e-14  2.34318242023e-14  2.56854593826e-14  3.04655496475e-14  3.5666161384e-14  4.13069276365e-14  5.11350654781e-14  5.96276213895e-14  7.13336513591e-14  8.84257533483e-14  1.1407646369e-13  1.53708851537e-13  2.2691907522e-13  4.15490695768e-13  1.17875900709e-12  4.15868694905e-13  2.25934831696e-13  1.52848361519e-13  1.14402415476e-13  8.96213808793e-14  7.12430853611e-14  5.94730583242e-14  4.85824912693e-14  4.08221955589e-14  3.61763388998e-14  3.05188441444e-14  2.82865520031e-14  2.43770814797e-14  2.27941815004e-14  1.83599242885e-14  1.73502000054e-14  1.53735799955e-14  1.35549373001e-14  1.31935589097e-14  1.34591711055e-14  1.217844945e-14  1.16739445868e-14  9.43995623521e-15  8.60589978297e-15  9.22092356516e-15  8.38966863276e-15  7.02046641403e-15  8.55885305813e-15  8.05517870488e-15  7.62341318206e-15  6.88957390813e-15  6.52132207643e-15  6.46573572986e-15  7.03890110778e-15  6.69063759085e-15  6.81324670653e-15  5.6469883302e-15  6.51457217935e-15  6.04431317192e-15  7.46580354082e-15  7.09963011255e-15  6.51874936717e-15  5.69239099092e-15  6.44257814954e-15  5.87289876313e-15  5.14494939858e-15  4.82417836887e-15  5.48913466477e-15  6.23688879093e-15  7.02503537273e-15  6.31745724014e-15  5.84827447648e-15  6.28007310649e-15  5.38847072174e-15  5.04012781512e-15  5.35886743158e-15  5.14645791109e-15  4.37253666869e-15  5.07531500514e-15  6.93495179103e-15  6.25328910246e-15  5.32735323402e-15  5.95736621492e-15  6.53814554753e-15  6.73491826322e-15  6.23166203096e-15  5.68529287083e-15  5.38953635407e-15  5.89980806046e-15  6.65876534962e-15  5.94235708103e-15  6.52018578608e-15  5.09865866628e-15  5.02607395913e-15  5.727432076e-15  5.86308259058e-15  5.09752972508e-15  6.56068456291e-15  5.51141672825e-15  5.79288136373e-15  6.87337499331e-15  6.39650289202e-15
 6.41166596328e-15  7.07130189752e-15  6.55721799985e-15  7.33366719408e-15  6.87360101844e-15  8.2593432353e-15  8.42716624203e-15  8.30786212787e-15  7.51415318751e-15  7.46305639207e-15  7.8334014827e-15  1.00929374251e-14  1.00659076118e-14  9.23594026733e-15  9.42270807512e-15  1.00996397511e-14  1.11346073363e-14  1.16277445035e-14  1.29281433799e-14  1.37627385727e-14  1.37872752359e-14  1.47193188123e-14  1.67611302793e-14  1.75061532029e-14  2.03079004672e-14  2.29464485205e-14  2.68066258027e-14  3.06827987087e-14  3.53312257742e-14  4.18049664279e-14  4.83113596359e-14  5.86580716315e-14  7.2184819199e-14  8.90796305038e-14  1.14207181194e-13  1.53146940323e-13  2.2723601176e-13  4.15868694905e-13  1.17768686745e-12  4.14896693634e-13  2.25379730561e-13  1.52423558159e-13  1.12864594399e-13  8.83521239875e-14  7.16954985757e-14  5.96832242863e-14  5.00575788495e-14  4.21569813171e-14  3.37512408613e-14  2.99771430366e-14  2.68289790642e-14  2.40689990301e-14  2.00948091406e-14  1.82032965064e-14  1.5737977405e-14  1.47764101752e-14  1.46544590502e-14  1.48528489547e-14  1.23933368756e-14  1.08040036683e-14  8.19760676483e-15  9.09491643343e-15  1.04818140978e-14  8.56818658306e-15  8.18262119212e-15  7.41420891029e-15  7.4212090602e-15  6.86147908378e-15  6.26756257792e-15  6.59924065884e-15  7.74995387333e-15  7.51729304491e-15  7.18551190135e-15  7.74824751399e-15  6.76315980146e-15  5.56846991147e-15  5.60746895683e-15  7.98339828465e-15  7.2240229582e-15  7.49387654092e-15  6.11813547158e-15  6.98384792653e-15  5.72466992043e-15  6.3866905769e-15  6.5207311807e-15  6.86262868703e-15  4.94677787105e-15  5.12992102773e-15  5.44358602477e-15  5.77420477478e-15  7.36817172931e-15  6.20813072437e-15  5.40829483111e-15  5.24195789322e-15  6.21195008802e-15  5.76084268172e-15  6.26475551886e-15  6.8066345887e-15  6.92762253733e-15  5.34895358214e-15  6.28728252863e-15  4.91396662518e-15  4.96021272226e-15  5.6280000438e-15  4.981290543e-15  4.93199843034e-15  6.07007372888e-15  5.3183806605e-15  6.36617018439e-15  6.86897858229e-15  4.72492362525e-15  6.44260964772e-15  5.8447554062e-15  5.296381571e-15  5.12801813953e-15  6.33688374965e-15  7.16064628476e-15  5.4838543014e-15  5.67238265077e-15  5.53022064295e-15
 6.12766574458e-15  5.9759214026e-15  5.6558792264e-15  5.15820397074e-15  6.14438967928e-15  7.46204657212e-15  7.13169807915e-15  8.41936542162e-15  6.35643365156e-15  5.6807810057e-15  8.04565445446e-15  1.01318109699e-14  8.92287278621e-15  9.27167005134e-15  9.24329222051e-15  9.1906671858e-15  9.98759668275e-15  1.14702937225e-14  1.12585620469e-14  1.28146284399e-14  1.36131005128e-14  1.24803026229e-14  1.52418310972e-14  1.69862121173e-14  1.86085025242e-14  2.13467584396e-14  2.33490318604e-14  2.68058559452e-14  2.99692570639e-14  3.55230528781e-14  4.05769252477e-14  4.83088936301e-14  5.91729000009e-14  7.19412467161e-14  8.86767916624e-14  1.14503026509e-13  1.52802572122e-13  2.25934831696e-13  4.14896693634e-13  1.17972819188e-12  4.14585519139e-13  2.26418120348e-13  1.52005861687e-13  1.1381089316e-13  9.00771081002e-14  7.25826390812e-14  5.9923203472e-14  4.91933278998e-14  4.02397451977e-14  3.55442735224e-14  3.10420467965e-14  2.557278677e-14  2.30225320052e-14  1.97490423573e-14  1.7968734323e-14  1.69222879706e-14  1.44082795798e-14  1.47049848024e-14  1.19679415406e-14  1.15663655188e-14  1.02701131443e-14  1.06748889594e-14  9.07430486574e-15  8.72885122058e-15  8.71439688671e-15  9.30562938147e-15  8.87680461254e-15  8.12778362178e-15  7.45441753147e-15  6.44771148896e-15  7.06957700766e-15  6.76075998221e-15  7.04336355764e-15  6.27767543591e-15  4.96846086562e-15  6.4269233327e-15  6.56610319442e-15  6.38702905971e-15  5.61830211129e-15  6.62847449533e-15  5.61234519006e-15  7.82979097702e-15  7.07645718116e-15  7.18688316609e-15  7.73529785119e-15  7.66840353087e-15  6.05395011724e-15  4.73720167095e-15  5.84365357856e-15  6.32453729131e-15  6.46015726012e-15  4.81841786916e-15  5.70166949535e-15  6.36483587853e-15  6.59956112717e-15  4.41438946072e-15  4.39158575333e-15  5.92669972821e-15  5.81619239511e-15  4.93368167323e-15  5.74167220771e-15  4.78262496466e-15  5.61006846044e-15  4.63093266773e-15  6.1958293134e-15  4.91573318586e-15  4.39104587872e-15  4.55637693407e-15  6.63030249351e-15  5.80955207756e-15  5.46956646581e-15  5.47858034307e-15  5.46411913753e-15  5.03240978869e-15  5.22107192502e-15  5.46328003827e-15  5.66588225199e-15  4.93244314878e-15  4.68929083504e-15  4.25181922242e-15
 6.45574866276e-15  6.08382184171e-15  5.29843656547e-15  5.47478440607e-15  6.34890441068e-15  7.62958057924e-15  7.81987783758e-15  7.48626041287e-15  6.91703330276e-15  7.97979104363e-15  7.87720899075e-15  9.07843756035e-15  7.7603309552e-15  7.24859401215e-15  7.45921199181e-15  8.16880730738e-15  9.14042919627e-15  9.22126616781e-15  1.04311988736e-14  1.14332994894e-14  1.23888569509e-14  1.24819145556e-14  1.3404299008e-14  1.52549039148e-14  1.73947779166e-14  1.9196954391e-14  2.05893086066e-14  2.32857975765e-14  2.58690852406e-14  3.11764656379e-14  3.45345543676e-14  4.23698440607e-14  4.88935586993e-14  5.78407875612e-14  7.1568925987e-14  8.88072410896e-14  1.13190136507e-13  1.52848361519e-13  2.25379730561e-13  4.14585519139e-13  1.1740856358e-12  4.15709717393e-13  2.24860181406e-13  1.51607010051e-13  1.12752817283e-13  8.91710598824e-14  7.26632672451e-14  5.97835093633e-14  4.95524451914e-14  4.07930352449e-14  3.57720692996e-14  3.0045461032e-14  2.66094361029e-14  2.21455902867e-14  1.99785922194e-14  1.83829318969e-14  1.5288464565e-14  1.47984958509e-14  1.32069923472e-14  1.1858318235e-14  1.11479378198e-14  1.0527943496e-14  9.40569753484e-15  8.81429266169e-15  9.40515124195e-15  9.15001818455e-15  8.70794582268e-15  7.1766513333e-15  7.61330692176e-15  6.25543035641e-15  6.52295214447e-15  6.00635663621e-15  7.16122265848e-15  6.61744450559e-15  6.04990367613e-15  6.36981910686e-15  5.28396908941e-15  6.48861133264e-15  6.53111431111e-15  6.97522544703e-15  5.61246113599e-15  5.66302434544e-15  5.53037575796e-15  5.83975510239e-15  6.08726358458e-15  5.68864839352e-15  5.17808338277e-15  5.42659560905e-15  6.06318884727e-15  5.60793916222e-15  5.88083525776e-15  5.61077706597e-15  5.97856241356e-15  7.11035945645e-15  5.39031463135e-15  4.1285314347e-15  4.89208432112e-15  5.03089873798e-15  7.00073786578e-15  6.51813619908e-15  6.44629179647e-15  5.30358133708e-15  5.92759856164e-15  5.83155097565e-15  5.15987568842e-15  5.47986220405e-15  6.14709302747e-15  5.25902302819e-15  6.81014989146e-15  5.41364796385e-15  5.47419514718e-15  6.00038785064e-15  5.16878056275e-15  5.71453780441e-15  5.86234113041e-15  4.80041779654e-15  5.12637042803e-15  5.66107602036e-15  5.30305615718e-15  5.47943547656e-15
 6.92430246568e-15  6.61118101398e-15  6.4091481479e-15  6.35024110595e-15  6.87835521378e-15  7.55919971123e-15  6.64826061401e-15  6.11121247376e-15  4.50774047196e-15  6.71560973761e-15  6.87957876286e-15  8.31154719968e-15  7.13961218535e-15  7.66458534866e-15  7.86547031447e-15  7.90237631917e-15  7.28764796766e-15  8.76825705925e-15  1.02479051577e-14  1.0779701453e-14  1.18248353285e-14  1.06643884122e-14  1.12370619185e-14  1.36393775698e-14  1.45159988561e-14  1.4954894474e-14  1.75920677813e-14  2.0539707537e-14  2.29404528163e-14  2.71182849451e-14  3.01275186367e-14  3.59889962073e-14  4.14526945142e-14  4.93380567169e-14  5.84573356273e-14  7.25061086089e-14  8.97128825752e-14  1.14402415476e-13  1.52423558159e-13  2.26418120348e-13  4.15709717393e-13  1.18222539274e-12  4.1508522892e-13  2.25979005537e-13  1.5298849478e-13  1.13326886566e-13  8.93794961902e-14  7.14625576056e-14  5.93399107783e-14  5.00027315864e-14  4.17320359325e-14  3.41616729622e-14  3.06519210609e-14  2.62798954783e-14  2.31503287791e-14  2.03032367653e-14  1.86101763323e-14  1.73977880994e-14  1.48093599584e-14  1.33911303416e-14  1.24130849262e-14  1.11772359105e-14  1.08069697369e-14  9.34078783831e-15  1.07098767354e-14  9.02116503697e-15  9.53475500274e-15  6.73390428493e-15  7.40358509997e-15  7.62498445176e-15  7.17224484662e-15  7.29430143656e-15  8.05454266277e-15  8.13490431516e-15  5.95882485513e-15  6.33720036987e-15  6.61541516588e-15  6.21246480318e-15  6.98033582256e-15  6.26782217542e-15  5.68744376638e-15  5.40641283097e-15  5.97022496287e-15  6.79254921001e-15  6.5974720791e-15  6.55326241867e-15  6.78269001131e-15  6.30990371478e-15  5.97093698496e-15  5.67242056972e-15  4.69014232775e-15  6.7130218805e-15  7.16287465473e-15  7.3371441055e-15  6.27256837836e-15  5.8549122451e-15  5.1256489942e-15  6.22359051601e-15  5.75086534589e-15  5.78560841264e-15  7.08022187459e-15  6.02659366162e-15  6.17341084807e-15  5.88144359274e-15  6.39998306265e-15  4.85888458149e-15  6.45013397942e-15  6.52681986238e-15  6.1127600571e-15  7.42506790685e-15  6.09555933054e-15  6.28067976833e-15  5.10731234438e-15  5.62174477153e-15  6.15073671679e-15  6.11768660848e-15  6.56064475813e-15  6.85761704126e-15  5.22205425868e-15  5.77203612165e-15
 5.5380110966e-15  5.84503289954e-15  5.24096958616e-15  6.26732683047e-15  6.24829249496e-15  6.51641355561e-15  5.44710679208e-15  5.33901935098e-15  4.6835371063e-15  6.91876663608e-15  6.80630144868e-15  7.21586033175e-15  6.6560031668e-15  7.1055263659e-15  6.3063091077e-15  5.8629773886e-15  7.39381658616e-15  8.66295650535e-15  9.51202008402e-15  9.88605283812e-15  1.08854042971e-14  9.98069011647e-15  1.04654380124e-14  1.26955328033e-14  1.41628923227e-14  1.43532982365e-14  1.61935937109e-14  1.85673188889e-14  2.03773013684e-14  2.40009081174e-14  2.84696170042e-14  3.02618737704e-14  3.5947946232e-14  4.17953682688e-14  4.86406817744e-14  5.83465787471e-14  7.13313444583e-14  8.96213808793e-14  1.12864594399e-13  1.52005861687e-13  2.24860181406e-13  4.1508522892e-13  1.18018467051e-12  4.14872183481e-13  2.25534737078e-13  1.52030637321e-13  1.13134118796e-13  8.72868990594e-14  7.01533870105e-14  5.7663238735e-14  4.78549764724e-14  4.0691480157e-14  3.58929189225e-14  2.94182095496e-14  2.56918271943e-14  2.24262216033e-14  1.95702139227e-14  1.72995486671e-14  1.59994264114e-14  1.45502738573e-14  1.23680431426e-14  1.20054572259e-14  1.1021846958e-14  9.94892185713e-15  1.08505683649e-14  9.24586821156e-15  9.84270569321e-15  8.52817713409e-15  8.16288406482e-15  8.10349811098e-15  7.77131882115e-15  6.19786910085e-15  8.25201330571e-15  8.35755746323e-15  6.76969300742e-15  6.01685346046e-15  6.69350394687e-15  7.48211594683e-15  7.52383163693e-15  8.45263389139e-15  5.4690561425e-15  5.25626751153e-15  5.18809368236e-15  6.56932547893e-15  6.18308150753e-15  6.11891033164e-15  6.14686870502e-15  4.46448784481e-15  5.28005810842e-15  5.60658124611e-15  5.96130227678e-15  6.33912747295e-15  6.76629175782e-15  5.94434899275e-15  5.12167619848e-15  6.03387540579e-15  4.82568250212e-15  6.63393180435e-15  5.13744221503e-15  5.58718474835e-15  4.78358128201e-15  3.23650510304e-15  5.25359598916e-15  4.48421393787e-15  4.27702214114e-15  4.25828869953e-15  5.41031743506e-15  4.70341525142e-15  4.76656552631e-15  5.7361273286e-15  4.19404791662e-15  5.48837958777e-15  4.865210092e-15  7.28416990603e-15  6.00665025069e-15  5.87791577168e-15  6.32986723504e-15  5.7431630642e-15  5.84075579778e-15  5.4897937379e-15
 5.91392981435e-15  5.07864552419e-15  5.2816728711e-15  5.81203227429e-15  5.92243825238e-15  5.81837611322e-15  6.73450580702e-15  5.73798993542e-15  4.44927257107e-15  6.56054674066e-15  6.43084200079e-15  7.12449800131e-15  6.91775301128e-15  6.6840265487e-15  6.28848996388e-15  6.96158606327e-15  7.28307598457e-15  7.25764481951e-15  9.13906758854e-15  8.37593823548e-15  1.05553772289e-14  8.94390300663e-15  1.10662267114e-14  1.25699937591e-14  1.38524115252e-14  1.25533463995e-14  1.42516114161e-14  1.69894812305e-14  1.88371218149e-14  2.16084382023e-14  2.37331747029e-14  2.71761700007e-14  3.12973092881e-14  3.66294535882e-14  4.24630944083e-14  4.85947591615e-14  5.81334701907e-14  7.12430853611e-14  8.83521239875e-14  1.1381089316e-13  1.51607010051e-13  2.25979005537e-13  4.14872183481e-13  1.17865819699e-12  4.15116247918e-13  2.27041980583e-13  1.53132537295e-13  1.13371886385e-13  8.90145376504e-14  7.14545072167e-14  5.85401268428e-14  4.8673340454e-14  4.07735347632e-14  3.54302701816e-14  3.07331341106e-14  2.61449776289e-14  2.33561030555e-14  2.05044379226e-14  1.89843991198e-14  1.77796907789e-14  1.44705906688e-14  1.24531630895e-14  1.3022622104e-14  1.25915097735e-14  1.28818730526e-14  1.03046352087e-14  9.45348228933e-15  8.33519329974e-15  8.74390242595e-15  8.84284849304e-15  7.66073212505e-15  7.62469202001e-15  7.02597782205e-15  7.0136188281e-15  6.65460260847e-15  5.87784203e-15  6.82691874982e-15  6.57921630102e-15  7.15645122825e-15  7.30510733515e-15  6.35877459169e-15  5.01119064434e-15  4.86560743728e-15  4.88663504317e-15  5.17115369458e-15  5.17152454974e-15  5.92162109542e-15  4.09505980147e-15  3.84537662405e-15  4.57545519621e-15  5.13120497928e-15  5.11112914545e-15  6.23097574746e-15  5.93334364708e-15  4.9908069954e-15  5.1217261542e-15  5.14565498549e-15  6.46051824156e-15  6.55045615634e-15  5.99105292091e-15  6.93365393482e-15  4.2540323631e-15  5.46917144934e-15  4.97228913128e-15  5.1370663189e-15  4.6895160846e-15  4.87129847658e-15  5.84202278815e-15  6.71792143431e-15  4.6255665466e-15  5.32913098475e-15  6.54594026078e-15  6.34542450895e-15  6.45530237211e-15  6.04244782459e-15  5.54980763059e-15  6.44988961554e-15  6.68032641321e-15  5.16947998521e-15  6.10650412966e-15
 6.30502273915e-15  5.89500983554e-15  5.65491055974e-15  5.85440234229e-15  5.9680954409e-15  7.33069685795e-15  6.44633862515e-15  5.52689329195e-15  6.23456718406e-15  6.15493147846e-15  7.3108598523e-15  6.93717858486e-15  6.95801973716e-15  7.31393071369e-15  5.94881335261e-15  6.91391043451e-15  6.72995195387e-15  6.26470958987e-15  8.8878107696e-15  9.02972007349e-15  9.62944014602e-15  9.27326630797e-15  1.03788658192e-14  1.09134137933e-14  1.26706905652e-14  1.13850654881e-14  1.28767285565e-14  1.55461615595e-14  1.74831693681e-14  1.7572342532e-14  1.98221261267e-14  2.42487945187e-14  2.51363976116e-14  2.95496698695e-14  3.54228949866e-14  4.14068472717e-14  4.91444055036e-14  5.94730583242e-14  7.16954985757e-14  9.00771081002e-14  1.12752817283e-13  1.5298849478e-13  2.25534737078e-13  4.15116247918e-13  1.17757428847e-12  4.1376255544e-13  2.25548233134e-13  1.52033259392e-13  1.13541564321e-13  8.78093740519e-14  7.0540913214e-14  5.7431403995e-14  4.99162471274e-14  4.17999669488e-14  3.59736099993e-14  3.05865144979e-14  2.7013708181e-14  2.3691612839e-14  2.05901188603e-14  1.89197033501e-14  1.59390351557e-14  1.43231676633e-14  1.33538078214e-14  1.22674113559e-14  1.25382472648e-14  1.07292918507e-14  1.14194542671e-14  1.01279609666e-14  9.46582863243e-15  1.01627513778e-14  8.674872737e-15  8.50494438656e-15  8.46270345962e-15  6.67753348416e-15  6.33878444084e-15  6.55904255933e-15  6.71303375892e-15  5.31591748145e-15  7.19632784385e-15  7.31146155188e-15  6.89413933327e-15  7.59155600731e-15  6.35458444465e-15  7.18819748639e-15  6.82014995733e-15  6.43409221696e-15  5.97091128092e-15  5.62159859321e-15  4.87282315008e-15  6.22259502181e-15  5.97023677947e-15  6.10359178039e-15  6.94858324974e-15  6.87827123398e-15  6.10176958858e-15  5.65696052527e-15  5.70567991318e-15  5.90403997379e-15  4.92315090757e-15  6.52679989085e-15  5.94103668376e-15  5.55921428005e-15  5.03306528337e-15  4.66472673972e-15  4.96260417722e-15  5.29639756129e-15  5.96914667204e-15  6.3886280701e-15  5.90265038394e-15  6.0183921442e-15  5.35169147001e-15  5.98451948756e-15  5.71609233685e-15  6.00330913384e-15  6.39899239765e-15  6.54578714158e-15  6.04130222605e-15  7.23288036324e-15  6.58245353454e-15  7.03810380156e-15
 5.67835136819e-15  5.54463350108e-15  6.24173835624e-15  5.52388437801e-15  6.19197217147e-15  7.03322543278e-15  6.29347758055e-15  5.06688044899e-15  5.70046272824e-15  5.72633355613e-15  7.08637370834e-15  7.15655096867e-15  6.50804326977e-15  7.47278562515e-15  6.39537492639e-15  7.10032999691e-15  7.00520239267e-15  6.62722170838e-15  8.10282866511e-15  6.99887739496e-15  9.00425575448e-15  9.64612115337e-15  1.02503873035e-14  1.03596400279e-14  1.24640343721e-14  1.26503957821e-14  1.32492224361e-14  1.43748793602e-14  1.52683057477e-14  1.64195140467e-14  1.73915711007e-14  2.18170817854e-14  2.31349538732e-14  2.66677569394e-14  3.12089883566e-14  3.55621014952e-14  4.24495544373e-14  4.85824912693e-14  5.96832242863e-14  7.25826390812e-14  8.91710598824e-14  1.13326886566e-13  1.52030637321e-13  2.27041980583e-13  4.1376255544e-13  1.18164940508e-12  4.15549089125e-13  2.25608716936e-13  1.53519060505e-13  1.13401916622e-13  8.89320266178e-14  7.12066493527e-14  5.98422520293e-14  5.01281680521e-14  4.14689117688e-14  3.63275673362e-14  3.07798768905e-14  2.64519581526e-14  2.25169956137e-14  2.12504577e-14  1.87334807681e-14  1.84652764095e-14  1.36607519602e-14  1.48243509647e-14  1.45392031237e-14  1.22037067241e-14  1.16053173226e-14  8.84721708441e-15  8.94713954543e-15  9.16165087174e-15  8.65055868379e-15  8.23540199493e-15  8.8559676712e-15  8.04761136666e-15  5.52629003304e-15  5.54039722691e-15  5.91561892802e-15  6.09208865796e-15  6.24606757679e-15  7.24046880071e-15  7.15410093546e-15  6.46825259386e-15  6.66035721677e-15  8.29601340511e-15  7.83587725865e-15  6.16112592461e-15  5.90325283878e-15  6.04761725485e-15  5.61698656806e-15  5.92929191546e-15  5.54958316124e-15  5.88975629448e-15  6.12091968841e-15  6.11745801556e-15  6.27810419043e-15  4.59445156668e-15  6.04416615562e-15  5.80886331768e-15  4.82251389056e-15  5.29827131688e-15  5.39661700533e-15  4.32510009754e-15  5.32125253089e-15  4.10790256016e-15  4.36344676306e-15  4.84843253595e-15  5.33463124272e-15  6.61546681026e-15  7.09589548485e-15  6.24443358744e-15  4.68039034963e-15  5.73782152182e-15  6.40667797793e-15  5.81369611218e-15  5.32122442532e-15  6.11596431447e-15  6.1181098276e-15  6.33160599976e-15  6.21454992819e-15  6.65203519209e-15
 6.63744276142e-15  6.05607865051e-15  5.70943859352e-15  6.68822522641e-15  6.50338606332e-15  6.16563828953e-15  6.85220150474e-15  6.40874151706e-15  5.50110552822e-15  5.82560197677e-15  5.95764292882e-15  6.48994608199e-15  6.05206970253e-15  7.51398368485e-15  6.17184664076e-15  6.28042162186e-15  7.1505005442e-15  7.23617556919e-15  9.06636498e-15  6.95343178143e-15  8.6568842895e-15  8.7118824184e-15  9.5697662652e-15  9.97926751583e-15  1.13683931121e-14  1.1585769089e-14  1.13044053948e-14  1.29827134115e-14  1.43936622226e-14  1.55878309677e-14  1.56029587633e-14  1.77814378716e-14  2.09249072613e-14  2.30121399045e-14  2.63152603248e-14  2.93847251491e-14  3.43700703523e-14  4.08221955589e-14  5.00575788495e-14  5.9923203472e-14  7.26632672451e-14  8.93794961902e-14  1.13134118796e-13  1.53132537295e-13  2.25548233134e-13  4.15549089125e-13  1.17853856731e-12  4.13972637809e-13  2.24776058086e-13  1.52699098152e-13  1.13906744811e-13  8.83683283185e-14  7.16975174516e-14  5.88190479463e-14  4.87934032844e-14  4.24473873154e-14  3.6285851008e-14  3.16137061298e-14  2.60889109585e-14  2.44290385187e-14  2.17978303993e-14  1.87065964152e-14  1.62232835309e-14  1.5903286452e-14  1.44684387987e-14  1.30152858294e-14  1.24660870913e-14  1.15930905841e-14  9.34094174291e-15  8.57209182558e-15  9.28968790731e-15  9.40242555417e-15  8.73380930704e-15  8.51611767671e-15  6.83637591877e-15  5.36459148515e-15  7.37831647966e-15  6.57162342016e-15  6.20459284709e-15  7.57971542948e-15  7.36637460452e-15  7.47753152732e-15  6.71889004025e-15  7.47327421034e-15  6.85204857637e-15  8.0004048552e-15  7.30662861162e-15  5.82726807486e-15  6.17101996959e-15  6.58481150961e-15  5.46574895825e-15  7.70308489125e-15  5.87162579124e-15  6.36016762386e-15  7.62345460027e-15  6.51207708211e-15  6.20259867238e-15  6.3842975689e-15  5.82813789758e-15  6.29029945632e-15  6.65464927077e-15  5.07281455164e-15  5.38507764899e-15  6.31183746336e-15  6.32079471753e-15  6.53284682656e-15  5.53820831701e-15  7.28590679518e-15  6.94843950304e-15  6.52670972943e-15  6.67512898008e-15  4.70179264461e-15  6.8324988181e-15  6.75090285617e-15  5.725057258e-15  5.24070430818e-15  5.83833947503e-15  6.48804752826e-15  7.22296994144e-15  6.80013547726e-15
 6.72808041148e-15  6.53416307512e-15  5.77108517139e-15  5.55790336265e-15  5.52450578111e-15  5.96777420899e-15  5.63803474026e-15  5.16808234255e-15  4.63752467714e-15  5.90431924401e-15  5.43033757466e-15  5.19532740948e-15  6.13614074351e-15  6.67237084016e-15  4.48358151508e-15  5.76056488933e-15  7.38654698501e-15  7.53090057534e-15  7.85761076042e-15  8.01854464368e-15  8.03818493952e-15  8.74257828534e-15  8.54187961578e-15  7.705327869e-15  1.01845214976e-14  8.89540640192e-15  9.78137704408e-15  1.18868879976e-14  1.17045977404e-14  1.38929327884e-14  1.39401901273e-14  1.61972839691e-14  1.70520910695e-14  2.01035940555e-14  2.33334667049e-14  2.58436285586e-14  3.03177831592e-14  3.61763388998e-14  4.21569813171e-14  4.91933278998e-14  5.97835093633e-14  7.14625576056e-14  8.72868990594e-14  1.13371886385e-13  1.52033259392e-13  2.25608716936e-13  4.13972637809e-13  1.17338931918e-12  4.11961756596e-13  2.25331100273e-13  1.5292300172e-13  1.12660290727e-13  8.95448543085e-14  7.17815331883e-14  5.94662022447e-14  4.9932592392e-14  4.13542122147e-14  3.42274886129e-14  3.1260971589e-14  2.66730521097e-14  2.4126191114e-14  2.03991643067e-14  1.72895211147e-14  1.59986341277e-14  1.52936179067e-14  1.39731881413e-14  1.30417934756e-14  1.22359007567e-14  1.0609786671e-14  9.89996440575e-15  1.02583002588e-14  8.68892139337e-15  8.46609689394e-15  8.65256171716e-15  8.72832008151e-15  7.44110223226e-15  7.76586930258e-15  7.12227486462e-15  7.27021995137e-15  8.54417387016e-15  7.8398946265e-15  7.53522839175e-15  6.57494560476e-15  7.77051361312e-15  7.97523190976e-15  7.35598452548e-15  8.19582786489e-15  7.48310715434e-15  6.02618925658e-15  6.84241029648e-15  5.35341579145e-15  6.1857339769e-15  5.83854903439e-15  6.59425808175e-15  6.00225935484e-15  5.73029057138e-15  6.07278056198e-15  6.16007399932e-15  5.25555710927e-15  6.90593588404e-15  6.96192402137e-15  5.8156447501e-15  6.97287313686e-15  6.17051382503e-15  5.90070562523e-15  5.09949829436e-15  5.3312062653e-15  6.24725536497e-15  6.65274741406e-15  4.38903502144e-15  5.93453708142e-15  5.01449771807e-15  6.68994748823e-15  6.13196419431e-15  6.50762908962e-15  5.49821974248e-15  5.6279490219e-15  6.77380253574e-15  6.53052135841e-15  5.25005274484e-15
 5.67769368224e-15  5.67626438724e-15  6.07178491468e-15  6.29557039911e-15  6.17476015248e-15  6.59344494517e-15  6.97104888025e-15  6.32651385221e-15  5.74494285078e-15  6.03483690273e-15  5.23506790299e-15  6.92987790625e-15  6.41676606916e-15  7.04952224274e-15  5.95390739824e-15  5.45953015613e-15  7.39278645184e-15  7.08240416294e-15  7.08195662597e-15  7.3357749206e-15  7.88527758895e-15  8.37802220443e-15  7.5326413898e-15  8.02139100578e-15  8.64992327727e-15  7.6747921644e-15  8.34205683856e-15  1.00589705138e-14  1.03032470642e-14  1.06585415163e-14  1.30442244259e-14  1.3982786224e-14  1.60988048275e-14  1.71050756274e-14  2.08068924818e-14  2.33031202218e-14  2.7366062633e-14  3.05188441444e-14  3.37512408613e-14  4.02397451977e-14  4.95524451914e-14  5.93399107783e-14  7.01533870105e-14  8.90145376504e-14  1.13541564321e-13  1.53519060505e-13  2.24776058086e-13  4.11961756596e-13  1.17214999776e-12  4.12164411996e-13  2.23701280241e-13  1.5166987223e-13  1.13788246249e-13  8.91447738782e-14  7.15641191867e-14  5.86389413425e-14  4.90020899947e-14  4.09927484018e-14  3.65353030827e-14  3.07743801764e-14  2.79518208989e-14  2.22957846464e-14  1.99533745955e-14  1.74932061784e-14  1.74377221739e-14  1.54020994216e-14  1.41548245204e-14  1.38863481397e-14  1.17564157826e-14  1.07235938073e-14  9.89022019313e-15  8.91932193293e-15  9.11628924518e-15  7.82583754894e-15  7.66727536649e-15  7.89264239822e-15  7.17681736644e-15  6.87667368527e-15  7.01316995926e-15  8.44244926034e-15  6.91469606693e-15  6.41885053795e-15  6.59230079404e-15  7.32390070245e-15  7.49287048367e-15  6.01085521108e-15  7.09614466699e-15  6.98968232908e-15  6.24657293678e-15  6.37577880998e-15  4.9178614725e-15  6.29485281207e-15  5.94039568779e-15  6.70074188969e-15  5.08217750646e-15  5.239505193e-15  4.18351745114e-15  6.16003855422e-15  5.09896810016e-15  6.46778613513e-15  6.18775069779e-15  5.19447696832e-15  6.78470239367e-15  5.83788564416e-15  6.2691082662e-15  6.96039580999e-15  5.00913156841e-15  6.91489039955e-15  5.44806364331e-15  5.16119695766e-15  5.669626484e-15  4.79198579949e-15  5.29718861007e-15  5.93004822276e-15  5.18211956094e-15  5.71993834464e-15  4.94369185665e-15  5.55759065127e-15  5.62702111718e-15  6.53139321196e-15
 6.37424015209e-15  5.48646238631e-15  5.76093363416e-15  5.55726331279e-15  5.08510836998e-15  5.23806638398e-15  6.22349497149e-15  6.3625015023e-15  6.39929457894e-15  5.99772980243e-15  5.80196648753e-15  7.57171535067e-15  7.36437636182e-15  6.05270192542e-15  5.35879689911e-15  6.17454846951e-15  6.59103269444e-15  6.4414713447e-15  6.11005398497e-15  6.5976754188e-15  6.96206616019e-15  7.24416379776e-15  7.20699913716e-15  7.78046610168e-15  9.18585024456e-15  7.68248423417e-15  9.50771543257e-15  9.85847482758e-15  1.10328459798e-14  1.17307720478e-14  1.15771066181e-14  1.45180896197e-14  1.53803026644e-14  1.56703094663e-14  1.83086598159e-14  1.9841425593e-14  2.37547322271e-14  2.82865520031e-14  2.99771430366e-14  3.55442735224e-14  4.07930352449e-14  5.00027315864e-14  5.7663238735e-14  7.14545072167e-14  8.78093740519e-14  1.13401916622e-13  1.52699098152e-13  2.25331100273e-13  4.12164411996e-13  1.17788150034e-12  4.1328652308e-13  2.23972216797e-13  1.52456529962e-13  1.13104487548e-13  8.92458676765e-14  7.09038271305e-14  5.80123852403e-14  4.97281217636e-14  4.19941938305e-14  3.61419558695e-14  2.99376015546e-14  2.50991796546e-14  2.25640967725e-14  1.9743456091e-14  1.82689027752e-14  1.53986323221e-14  1.46508828073e-14  1.26404360775e-14  1.20354277915e-14  1.12942889626e-14  9.86646488978e-15  9.54356989765e-15  8.53017486573e-15  7.75224608934e-15  8.29716155986e-15  8.90536830501e-15  8.54011577982e-15  7.37140568804e-15  7.81434959724e-15  9.04681059677e-15  6.92678037348e-15  6.9938661998e-15  7.36841867993e-15  8.24082066519e-15  7.68660684871e-15  6.8604895432e-15  6.1864453768e-15  7.2669047416e-15  6.34633423682e-15  6.99927564198e-15  4.97704985095e-15  5.9873895059e-15  4.9307632686e-15  5.53125450487e-15  5.34946925932e-15  5.89351075516e-15  5.31869981188e-15  7.00206820591e-15  6.54312135088e-15  7.06057807789e-15  6.54437135194e-15  4.89199254737e-15  6.40497642348e-15  6.86582307518e-15  6.61984520147e-15  6.59262952451e-15  6.43399539549e-15  7.59379553362e-15  7.02970058221e-15  5.94947185444e-15  7.50078826012e-15  5.73008637764e-15  5.05818872725e-15  5.16249960815e-15  3.81117797522e-15  4.10345498527e-15  5.59283574814e-15  6.24384611382e-15  6.33312660076e-15  5.91988891304e-15
 7.24128590645e-15  6.06648847046e-15  5.76701779783e-15  5.84462261384e-15  5.5990652638e-15  3.74016188086e-15  3.27395491852e-15  5.51992548687e-15  5.71487564633e-15  6.18832605773e-15  5.17806470754e-15  5.94100758299e-15  6.40076192127e-15  5.66360897891e-15  4.97359957483e-15  6.80807755583e-15  7.16587611693e-15  6.44007516305e-15  6.88468668135e-15  6.07599670592e-15  6.68823865968e-15  6.92001362982e-15  6.90330186375e-15  7.50820968449e-15  9.3110737697e-15  7.42630775927e-15  1.0112723412e-14  9.58841939792e-15  1.08573944366e-14  9.65656621552e-15  1.21026650135e-14  1.22954465876e-14  1.3710227733e-14  1.51612342302e-14  1.727407406e-14  1.78338436266e-14  2.11022799369e-14  2.43770814797e-14  2.68289790642e-14  3.10420467965e-14  3.57720692996e-14  4.17320359325e-14  4.78549764724e-14  5.85401268428e-14  7.0540913214e-14  8.89320266178e-14  1.13906744811e-13  1.5292300172e-13  2.23701280241e-13  4.1328652308e-13  1.17724471142e-12  4.13001878818e-13  2.2517028935e-13  1.52169489035e-13  1.13024347857e-13  8.91036321739e-14  7.18534257754e-14  5.9695821507e-14  4.88437059409e-14  4.17241102071e-14  3.52688316188e-14  3.03919803782e-14  2.74303314153e-14  2.35125744863e-14  2.06521961979e-14  1.90849931903e-14  1.61952793047e-14  1.40188252049e-14  1.37973655255e-14  1.23995274531e-14  1.14416125744e-14  1.04276455258e-14  9.15142444901e-15  8.80149872278e-15  8.15573183512e-15  8.07810407429e-15  7.55187353522e-15  6.71135545133e-15  6.39078839141e-15  7.26225343929e-15  7.15719854798e-15  6.51356895142e-15  7.54143130496e-15  7.65694391334e-15  7.2776297711e-15  5.96692206427e-15  6.02513861943e-15  7.12522809695e-15  6.3013433348e-15  7.42821793107e-15  6.68531509986e-15  6.14405107976e-15  4.20632578891e-15  6.54926185439e-15  5.8276134506e-15  5.59741713222e-15  5.94594286091e-15  5.8274335007e-15  6.37571766699e-15  5.44963129565e-15  5.84973876129e-15  5.71704333e-15  6.16316861645e-15  6.20332957821e-15  6.95025927023e-15  4.94830473283e-15  5.75642423147e-15  6.05231875324e-15  6.49051904678e-15  6.33595900603e-15  6.21348755742e-15  6.56248118729e-15  5.24678831008e-15  5.45023522871e-15  5.5431134366e-15  4.61365510323e-15  5.90178907806e-15  5.9944292378e-15  6.23091124662e-15  6.50822222774e-15
 6.50581550602e-15  7.16567852969e-15  5.59923693807e-15  6.409056627e-15  6.24833201648e-15  6.54528987203e-15  5.16082540689e-15  5.06160761422e-15  4.90338000783e-15  5.19448542328e-15  4.01750832748e-15  6.21403531553e-15  6.67259983177e-15  6.35412014821e-15  5.26499938526e-15  6.46983480379e-15  6.99108620845e-15  6.32382220552e-15  6.9298988976e-15  6.12083877494e-15  7.88826994976e-15  7.18229452776e-15  7.94258147841e-15  8.14742656555e-15  8.45080947075e-15  7.64430630536e-15  8.84455935336e-15  8.5371242464e-15  9.67696262741e-15  1.003460062e-14  1.16193601022e-14  1.06254787861e-14  1.25969236154e-14  1.61075489556e-14  1.63954181243e-14  1.60995070915e-14  1.92652058253e-14  2.27941815004e-14  2.40689990301e-14  2.557278677e-14  3.0045461032e-14  3.41616729622e-14  4.0691480157e-14  4.8673340454e-14  5.7431403995e-14  7.12066493527e-14  8.83683283185e-14  1.12660290727e-13  1.5166987223e-13  2.23972216797e-13  4.13001878818e-13  1.17487213275e-12  4.13712218663e-13  2.24588046347e-13  1.50935095419e-13  1.13199679509e-13  8.93173172694e-14  7.23396143256e-14  5.85828377763e-14  4.90047781637e-14  4.2165560326e-14  3.53270181479e-14  3.08877938343e-14  2.7155186286e-14  2.35931104871e-14  2.11669717129e-14  1.778174961e-14  1.60297213984e-14  1.36422529821e-14  1.46217538582e-14  1.27122910327e-14  1.22988849064e-14  1.07126402333e-14  1.06457057678e-14  1.04758798042e-14  1.05758931739e-14  9.62772631177e-15  7.98776001764e-15  6.996335149e-15  7.46080797723e-15  6.80934587495e-15  6.26803560889e-15  5.46731581066e-15  6.06090950525e-15  6.3441147212e-15  6.16080796578e-15  5.84430818415e-15  8.76634673031e-15  6.75669007364e-15  5.79318270744e-15  6.18650950404e-15  7.87679084197e-15  5.23725457698e-15  6.12364726765e-15  6.40237882068e-15  5.70394625377e-15  4.9178354694e-15  5.51347367925e-15  6.57767217305e-15  6.46973802623e-15  5.89318720045e-15  4.91996312708e-15  5.03297729595e-15  5.61818169808e-15  6.09277530873e-15  5.32091939572e-15  5.64922388911e-15  6.29194181237e-15  5.73360314472e-15  4.94831177924e-15  5.22239609201e-15  5.60285553314e-15  5.49968431792e-15  5.40927606865e-15  6.36955835734e-15  6.08524150025e-15  6.21544164431e-15  5.65860236466e-15  5.2746495994e-15  5.38384134362e-15
 5.62226424515e-15  7.91684752712e-15  7.22012873689e-15  6.55565729574e-15  5.83871895553e-15  5.42521240582e-15  6.48445368071e-15  6.77143101355e-15  5.86270532177e-15  4.57138427788e-15  4.23431338476e-15  6.17557390137e-15  6.00691070269e-15  5.69331331808e-15  5.88721900921e-15  7.29117542273e-15  6.71311112644e-15  6.69056240339e-15  5.91078120181e-15  7.05651448041e-15  7.4434579798e-15  7.00693648528e-15  6.96649580063e-15  7.87355592506e-15  8.39510757604e-15  8.68606030926e-15  8.5613404274e-15  8.89409102021e-15  9.19640144074e-15  9.76774134649e-15  1.07668192216e-14  1.13220606788e-14  1.13412440542e-14  1.20250943983e-14  1.37024015751e-14  1.499364502e-14  1.73447521026e-14  1.83599242885e-14  2.00948091406e-14  2.30225320052e-14  2.66094361029e-14  3.06519210609e-14  3.58929189225e-14  4.07735347632e-14  4.99162471274e-14  5.98422520293e-14  7.16975174516e-14  8.95448543085e-14  1.13788246249e-13  1.52456529962e-13  2.2517028935e-13  4.13712218663e-13  1.18022901229e-12  4.13530682823e-13  2.25972297193e-13  1.52076617362e-13  1.14544006786e-13  8.89716080978e-14  7.13128597722e-14  5.94299141001e-14  4.96392536419e-14  4.13610349017e-14  3.66325875393e-14  3.02654729337e-14  2.68019299694e-14  2.32490120685e-14  2.0419628479e-14  1.8146792654e-14  1.62033042921e-14  1.49916384317e-14  1.27888123187e-14  1.32074400889e-14  1.15068055075e-14  1.03386283587e-14  1.08027773933e-14  1.04498355513e-14  8.23339091082e-15  7.31038459699e-15  7.88290590519e-15  6.92078296594e-15  6.92733170078e-15  7.2933058873e-15  7.16149356301e-15  8.88406584692e-15  7.76294961005e-15  7.10374666969e-15  6.16567207462e-15  7.52489180485e-15  6.21608456379e-15  6.44001344039e-15  4.9560674033e-15  6.95450996033e-15  6.53160721639e-15  6.33596060162e-15  6.86257801458e-15  6.869588469e-15  7.26206831171e-15  7.69600338606e-15  5.83666655848e-15  4.67966977673e-15  5.42309349185e-15  5.53680702245e-15  5.05108706556e-15  4.73330621423e-15  4.80312236356e-15  5.44654339679e-15  5.49843810173e-15  5.53146476536e-15  5.25541732821e-15  4.74196510725e-15  5.23055833517e-15  5.38619541224e-15  5.55902033132e-15  5.27844728437e-15  6.14358900364e-15  5.46808911875e-15  5.73959953925e-15  6.96967478484e-15  5.90548677625e-15  5.35307453408e-15
 4.95009877129e-15  6.30672995387e-15  6.21454218434e-15  5.5733245164e-15  6.97851010553e-15  4.95243547469e-15  5.62643138264e-15  6.15941046993e-15  5.50804544454e-15  5.38710181989e-15  5.90865751504e-15  7.15858039479e-15  6.77273070004e-15  6.89635637566e-15  5.43129215031e-15  6.76092632066e-15  6.59421514299e-15  5.62079344628e-15  6.14869511103e-15  7.09558189278e-15  6.61211794984e-15  7.76084403436e-15  6.61748398825e-15  8.67705145319e-15  7.167615576e-15  7.3728920708e-15  9.00674288202e-15  7.97007048718e-15  7.3497410852e-15  8.42960645742e-15  8.31669746826e-15  8.94902055185e-15  1.09466648283e-14  1.09912183901e-14  1.31038630293e-14  1.33772253183e-14  1.62607890917e-14  1.73502000054e-14  1.82032965064e-14  1.97490423573e-14  2.21455902867e-14  2.62798954783e-14  2.94182095496e-14  3.54302701816e-14  4.17999669488e-14  5.01281680521e-14  5.88190479463e-14  7.17815331883e-14  8.91447738782e-14  1.13104487548e-13  1.52169489035e-13  2.24588046347e-13  4.13530682823e-13  1.17523618329e-12  4.1383475505e-13  2.25033368017e-13  1.52538620032e-13  1.13719264551e-13  8.82444206756e-14  7.03962717107e-14  5.91052714234e-14  4.85911628549e-14  4.11320239931e-14  3.44472605047e-14  3.07559963723e-14  2.69327118751e-14  2.4628052341e-14  2.15336327586e-14  1.80390860171e-14  1.66395991299e-14  1.42143291097e-14  1.29299878158e-14  1.10600154689e-14  1.17037876384e-14  1.12347726452e-14  1.16070923216e-14  9.73219523028e-15  8.55752973541e-15  8.90841684547e-15  7.64161776261e-15  8.28110060043e-15  6.798356603e-15  7.25989968643e-15  7.47930278188e-15  7.33008926469e-15  8.19325633664e-15  7.51702731005e-15  7.2267621374e-15  6.11490475554e-15  6.58917172335e-15  5.22056639153e-15  6.44940810464e-15  4.53301346513e-15  6.33427974201e-15  5.81806775413e-15  5.33112950965e-15  6.45473944424e-15  6.362894256e-15  5.79439233669e-15  5.22473158945e-15  6.75781993169e-15  5.62609143292e-15  5.02553096511e-15  6.30539291751e-15  5.19006398277e-15  5.66898032232e-15  4.85649881233e-15  4.64984473023e-15  4.78871524238e-15  4.07523623013e-15  4.99252377496e-15  4.53770816116e-15  4.96109833584e-15  4.65408897697e-15  5.98373175406e-15  5.18479561375e-15  4.10767213751e-15  5.85826198826e-15  5.3499576482e-15  5.16800557786e-15
 4.98005223859e-15  4.83960523916e-15  5.48509089246e-15  4.53660541449e-15  6.37524776111e-15  4.34200049109e-15  5.72939786953e-15  6.24747666923e-15  6.36106583654e-15  4.90040678566e-15  5.95365858114e-15  6.85761864347e-15  7.50469386538e-15  6.28505853089e-15  6.72530552156e-15  8.44650219754e-15  7.52876982436e-15  6.58737971564e-15  7.73878476307e-15  7.95592891149e-15  6.77824264975e-15  7.29113295437e-15  7.69386718968e-15  6.88025352203e-15  7.52942847167e-15  7.53714704119e-15  8.94065800964e-15  8.07631790841e-15  7.7477294708e-15  7.98548566838e-15  9.46642655883e-15  9.30752608255e-15  1.03410242134e-14  1.16888330373e-14  1.14259042492e-14  1.22888117051e-14  1.43233600801e-14  1.53735799955e-14  1.5737977405e-14  1.7968734323e-14  1.99785922194e-14  2.31503287791e-14  2.56918271943e-14  3.07331341106e-14  3.59736099993e-14  4.14689117688e-14  4.87934032844e-14  5.94662022447e-14  7.15641191867e-14  8.92458676765e-14  1.13024347857e-13  1.50935095419e-13  2.25972297193e-13  4.1383475505e-13  1.17351316029e-12  4.13253856894e-13  2.24878443365e-13  1.5320730832e-13  1.1351291972e-13  8.90776538708e-14  7.23645166252e-14  5.92499077197e-14  5.01956219823e-14  4.28047602817e-14  3.74019350606e-14  3.20179062318e-14  2.88616833589e-14  2.56261220278e-14  2.21285623743e-14  1.86086406216e-14  1.70444183918e-14  1.49449273663e-14  1.46982268104e-14  1.35151009752e-14  1.29218695506e-14  1.20666542907e-14  9.82556675096e-15  8.44252537303e-15  9.52061276602e-15  9.93867538754e-15  9.09794888928e-15  7.35553986884e-15  6.53232690037e-15  6.96233325047e-15  7.49511800908e-15  7.37036207954e-15  8.08886872817e-15  8.96243941887e-15  7.55486099553e-15  7.15808397902e-15  6.60861395061e-15  6.473681238e-15  5.45074551643e-15  5.28094871136e-15  6.14826598898e-15  5.4519547926e-15  5.00718985335e-15  6.31165778937e-15  6.78057244969e-15  6.01603137045e-15  6.12013392881e-15  5.91754555702e-15  5.69651719524e-15  5.01057546434e-15  5.79089492226e-15  5.24941033148e-15  5.1710937235e-15  4.02389896141e-15  5.23121742024e-15  5.7166497861e-15  5.90883526768e-15  6.33162253031e-15  5.2694318948e-15  4.48598869825e-15  6.32524437926e-15  6.20264138218e-15  5.78163414023e-15  5.80975115484e-15  4.4558802625e-15  5.59861528536e-15
 4.91270086521e-15  4.77409491435e-15  5.97863411645e-15  6.1526192949e-15  6.16824549718e-15  5.21479537067e-15  7.49523136168e-15  5.84668772928e-15  6.03889346565e-15  6.99842373249e-15  5.55658616534e-15  6.41280080886e-15  6.74819456475e-15  6.43639883569e-15  6.81358884691e-15  7.97380330932e-15  8.63844719614e-15  6.5028829259e-15  7.78200739569e-15  7.10078027209e-15  6.38654308144e-15  6.08611302253e-15  4.92764628932e-15  7.42756303453e-15  7.57176264413e-15  8.11887063453e-15  7.75996221205e-15  8.011894298e-15  7.08017826766e-15  8.32831217676e-15  8.29383262088e-15  8.97065927058e-15  1.07274158765e-14  1.14567424522e-14  1.046405365e-14  1.29849676595e-14  1.24095973476e-14  1.35549373001e-14  1.47764101752e-14  1.69222879706e-14  1.83829318969e-14  2.03032367653e-14  2.24262216033e-14  2.61449776289e-14  3.05865144979e-14  3.63275673362e-14  4.24473873154e-14  4.9932592392e-14  5.86389413425e-14  7.09038271305e-14  8.91036321739e-14  1.13199679509e-13  1.52076617362e-13  2.25033368017e-13  4.13253856894e-13  1.17731019071e-12  4.14792356185e-13  2.254191073e-13  1.53004208903e-13  1.13736812301e-13  8.96745955494e-14  7.15850128219e-14  5.78310482943e-14  4.91196197749e-14  4.2084214127e-14  3.51792595279e-14  3.11516974204e-14  2.69302073909e-14  2.46530730522e-14  2.03497118417e-14  1.82044497165e-14  1.65803372515e-14  1.53486477064e-14  1.44911319928e-14  1.32167834512e-14  1.2188502174e-14  1.17083136236e-14  1.02813014231e-14  1.06400117359e-14  9.78823644632e-15  7.984861951e-15  7.33721561634e-15  7.41669291787e-15  7.5883423528e-15  8.11165184275e-15  6.59254432618e-15  7.43181063862e-15  6.70879619531e-15  6.39692029175e-15  6.8229199826e-15  6.91028269834e-15  7.19914042365e-15  6.77168714534e-15  5.86113999528e-15  7.45446550225e-15  5.21245321285e-15  6.25857000498e-15  6.40900720331e-15  7.34152045234e-15  5.7806542186e-15  6.83834272174e-15  5.54865521848e-15  5.75704361837e-15  5.06549008727e-15  6.13832301826e-15  6.17281690584e-15  5.87739784601e-15  6.46801547135e-15  4.86330085464e-15  5.65498879401e-15  5.40204953604e-15  4.5550898321e-15  4.83697352697e-15  5.31192687132e-15  6.05061346988e-15  6.19731037067e-15  4.84990366828e-15  5.18547827125e-15  5.76676385743e-15  4.81508738168e-15
 4.80660345924e-15  3.98812219645e-15  5.37624809725e-15  5.41816892399e-15  5.19029077852e-15  6.41457292614e-15  7.19026135484e-15  5.54050400548e-15  6.00151854686e-15  6.24001956786e-15  4.2844378435e-15  4.6590130019e-15  5.72845741028e-15  5.28760299205e-15  4.92712619353e-15  5.23716883208e-15  7.07128549551e-15  5.48945660877e-15  8.00137116707e-15  6.86193960605e-15  5.2896117975e-15  4.33786690777e-15  5.24909877421e-15  4.30211925394e-15  5.54753010366e-15  6.35856137745e-15  6.53287181856e-15  7.15942076348e-15  8.64542197935e-15  7.7203908782e-15  7.89425074274e-15  8.64089309813e-15  9.95797469723e-15  9.79905875711e-15  1.05309075611e-14  1.07141478454e-14  1.14686352266e-14  1.31935589097e-14  1.46544590502e-14  1.44082795798e-14  1.5288464565e-14  1.86101763323e-14  1.95702139227e-14  2.33561030555e-14  2.7013708181e-14  3.07798768905e-14  3.6285851008e-14  4.13542122147e-14  4.90020899947e-14  5.80123852403e-14  7.18534257754e-14  8.93173172694e-14  1.14544006786e-13  1.52538620032e-13  2.24878443365e-13  4.14792356185e-13  1.17778950961e-12  4.1425714234e-13  2.23314475498e-13  1.51636136436e-13  1.12568321184e-13  8.89700535081e-14  7.05996915137e-14  5.80080449793e-14  5.0112200095e-14  4.08984746804e-14  3.58634664896e-14  3.08167017671e-14  2.69725684233e-14  2.30934888949e-14  2.12851490444e-14  1.75417051711e-14  1.60459570641e-14  1.53272180862e-14  1.23922909304e-14  1.2762378973e-14  1.19822337642e-14  1.15464276928e-14  1.09542951634e-14  9.73084429335e-15  9.13459852901e-15  8.37062523475e-15  8.52755228754e-15  7.29252976588e-15  7.83800311204e-15  7.92934708302e-15  7.04223807138e-15  8.19051475942e-15  6.29792535164e-15  6.4744808567e-15  6.3427101022e-15  7.00203973163e-15  6.88933506501e-15  7.37876008023e-15  6.33377743876e-15  6.07901798703e-15  6.132205731e-15  4.65217683418e-15  6.7165471768e-15  6.475343613e-15  7.10656981716e-15  6.04835899889e-15  5.69586084881e-15  5.40483483252e-15  5.31475387171e-15  5.72305966279e-15  5.3046337781e-15  5.22247383038e-15  3.53302478433e-15  6.49637597983e-15  6.30818710283e-15  5.64949349098e-15  6.57182190419e-15  5.15306798062e-15  5.60296304318e-15  5.72450770447e-15  6.33543605289e-15  5.7293797803e-15  6.16036614022e-15  4.81058588045e-15
 5.25209508301e-15  4.52078499326e-15  5.38785925591e-15  6.47053233085e-15  6.0585890864e-15  5.10980899471e-15  6.88996203024e-15  6.5910532707e-15  4.68359482252e-15  5.00809959944e-15  4.67477727056e-15  5.36609737249e-15  4.94572621704e-15  4.57077585797e-15  4.30220236032e-15  6.42983977195e-15  5.32861558354e-15  5.00932080712e-15  6.37036142771e-15  6.29413128246e-15  5.88921828241e-15  6.61050522647e-15  6.20319986355e-15  6.13328881351e-15  6.56511357012e-15  6.56923428883e-15  5.9702500945e-15  7.64600155191e-15  7.32250960572e-15  7.41837223288e-15  6.68518152573e-15  8.55255789098e-15  9.67036543836e-15  1.04886527916e-14  1.08908833471e-14  1.05962980889e-14  1.26886147418e-14  1.34591711055e-14  1.48528489547e-14  1.47049848024e-14  1.47984958509e-14  1.73977880994e-14  1.72995486671e-14  2.05044379226e-14  2.3691612839e-14  2.64519581526e-14  3.16137061298e-14  3.42274886129e-14  4.09927484018e-14  4.97281217636e-14  5.9695821507e-14  7.23396143256e-14  8.89716080978e-14  1.13719264551e-13  1.5320730832e-13  2.254191073e-13  4.1425714234e-13  1.17638962e-12  4.13509256173e-13  2.23595125943e-13  1.53271508971e-13  1.13313757914e-13  8.81936212563e-14  7.08519974654e-14  5.85724657881e-14  4.80319214872e-14  4.10687411497e-14  3.45764448004e-14  3.0753159166e-14  2.65993170256e-14  2.34498882952e-14  2.02006739481e-14  1.73737121752e-14  1.55270466291e-14  1.48117204136e-14  1.38930040193e-14  1.3218878889e-14  1.25151165241e-14  1.03995255675e-14  1.06681797451e-14  8.44306270148e-15  8.59208772275e-15  9.28538035949e-15  8.41942670222e-15  8.6705537859e-15  8.03933170589e-15  7.99277669462e-15  9.22233523089e-15  6.59703901686e-15  6.51992862489e-15  6.17096345147e-15  6.70079348731e-15  7.93630591029e-15  7.12936105478e-15  6.82592421707e-15  5.62898268121e-15  5.48437285966e-15  4.5085444115e-15  6.69971656219e-15  6.26076105649e-15  7.2813155234e-15  5.89781640557e-15  6.05717826442e-15  6.24732700376e-15  6.07138590058e-15  6.23830634397e-15  5.34902276096e-15  4.81264859796e-15  3.97704530957e-15  5.67911984566e-15  5.19163352152e-15  4.21478487367e-15  5.0915782795e-15  4.80050656998e-15  5.98899861249e-15  4.97685845156e-15  6.00487415202e-15  5.53890384864e-15  5.68215791725e-15  4.78666321837e-15
 4.9915983307e-15  5.33214434445e-15  7.4554934045e-15  6.48513157055e-15  6.44041092489e-15  6.55319206183e-15  5.70850171593e-15  5.81344753471e-15  5.52977227819e-15  6.95300362447e-15  5.00150428557e-15  4.9101672637e-15  6.05953509068e-15  5.28196680614e-15  5.12998644551e-15  6.49394353531e-15  6.80336888292e-15  6.368786404e-15  6.60346539545e-15  6.14189312359e-15  6.14184901401e-15  6.32580077412e-15  6.69171358541e-15  5.389107488e-15  6.74363860405e-15  5.16822362973e-15  6.37073783761e-15  6.26470985314e-15  7.81731400742e-15  7.95529117926e-15  6.86487039205e-15  6.58509284854e-15  8.070394883e-15  8.45107250876e-15  9.50795739607e-15  1.04970571442e-14  1.08772040562e-14  1.217844945e-14  1.23933368756e-14  1.19679415406e-14  1.32069923472e-14  1.48093599584e-14  1.59994264114e-14  1.89843991198e-14  2.05901188603e-14  2.25169956137e-14  2.60889109585e-14  3.1260971589e-14  3.65353030827e-14  4.19941938305e-14  4.88437059409e-14  5.85828377763e-14  7.13128597722e-14  8.82444206756e-14  1.1351291972e-13  1.53004208903e-13  2.23314475498e-13  4.13509256173e-13  1.17682900114e-12  4.14061785304e-13  2.26069964184e-13  1.51720513143e-13  1.12288760338e-13  8.95984209238e-14  7.19887088231e-14  5.91230286197e-14  4.93739440813e-14  4.09857877496e-14  3.59922783963e-14  3.03443485489e-14  2.56472607846e-14  2.30848744033e-14  2.05751526723e-14  1.85492438778e-14  1.69734780436e-14  1.59138233322e-14  1.42889490958e-14  1.32052301352e-14  1.08390268458e-14  1.11977339698e-14  1.02054686314e-14  8.68511162992e-15  8.85149984492e-15  8.96608991558e-15  8.10905487621e-15  7.58291573914e-15  8.30091956114e-15  7.43342367764e-15  6.69673084905e-15  6.87694576903e-15  6.78500728878e-15  6.41994503811e-15  7.26882315005e-15  7.69704546497e-15  7.18357663614e-15  7.23811231021e-15  5.97529469047e-15  5.22112909503e-15  6.82684247704e-15  5.34274801323e-15  7.03957538276e-15  6.03560924216e-15  5.72404331511e-15  5.64905562336e-15  5.29468445298e-15  6.51363899485e-15  5.56246869023e-15  6.97109663863e-15  5.72518099873e-15  5.858316348e-15  5.78135761216e-15  6.84508847666e-15  6.89074796628e-15  5.80448283793e-15  4.89383883954e-15  6.36264035414e-15  5.53248988234e-15  4.69974256257e-15  5.27187573957e-15  5.63353675474e-15
 5.51351355086e-15  5.36426927891e-15  5.8030832053e-15  5.60072076059e-15  5.83299735693e-15  6.54126678064e-15  7.59468454903e-15  4.67183400822e-15  6.27209805684e-15  6.60575240021e-15  5.88949439314e-15  4.70883968771e-15  5.28310525822e-15  5.54738522098e-15  5.06549544972e-15  4.91176907758e-15  5.84063508525e-15  6.12669370356e-15  6.35501330539e-15  5.90984390779e-15  5.67025379883e-15  5.74676260338e-15  6.759879507e-15  5.44437068415e-15  7.05988882407e-15  7.43666702437e-15  8.2301611394e-15  8.41106508323e-15  8.368834973e-15  7.2969128585e-15  6.09852906044e-15  6.9962484778e-15  8.66848151993e-15  8.29332768716e-15  7.87267180564e-15  8.24669324387e-15  1.0759176968e-14  1.16739445868e-14  1.08040036683e-14  1.15663655188e-14  1.1858318235e-14  1.33911303416e-14  1.45502738573e-14  1.77796907789e-14  1.89197033501e-14  2.12504577e-14  2.44290385187e-14  2.66730521097e-14  3.07743801764e-14  3.61419558695e-14  4.17241102071e-14  4.90047781637e-14  5.94299141001e-14  7.03962717107e-14  8.90776538708e-14  1.13736812301e-13  1.51636136436e-13  2.23595125943e-13  4.14061785304e-13  1.17818037074e-12  4.14497878416e-13  2.25117583842e-13  1.51935116905e-13  1.1324523311e-13  8.98580357996e-14  7.17395523222e-14  5.88364998595e-14  5.01460543972e-14  4.19938240282e-14  3.50661874533e-14  3.01370991976e-14  2.65947273846e-14  2.37191614722e-14  2.02538533991e-14  1.87349891538e-14  1.71644261916e-14  1.43116238024e-14  1.33755549666e-14  1.2619957931e-14  1.23334418673e-14  1.08331962077e-14  1.01978881843e-14  9.99131446615e-15  9.26186166307e-15  1.02536367194e-14  9.3464143251e-15  8.65010466982e-15  7.39739402627e-15  7.69453741729e-15  7.27818966752e-15  6.08477787825e-15  6.15720953872e-15  6.60345406074e-15  5.99226726878e-15  6.3815537402e-15  6.93029043065e-15  5.92284908421e-15  4.87512100696e-15  6.20497179263e-15  5.90704735342e-15  5.8566872093e-15  6.06250613157e-15  5.53344436791e-15  5.86756964529e-15  4.64803168927e-15  6.09032600283e-15  5.55017390574e-15  5.85400424641e-15  5.77427581988e-15  6.85723662447e-15  6.48838592591e-15  6.00709265595e-15  5.70015842473e-15  3.37892682873e-15  6.15249637056e-15  5.65212797527e-15  5.76038833037e-15  6.78523246633e-15  6.24810363607e-15  6.22960166785e-15
 5.79503684861e-15  6.36276486041e-15  6.017678989e-15  6.37809142674e-15  4.85250192958e-15  5.33638280114e-15  6.38431759001e-15  4.72681592328e-15  5.02809633696e-15  5.44660883142e-15  6.24511328759e-15  6.56112695581e-15  5.45380526974e-15  4.36988136944e-15  4.39538490335e-15  4.98105462033e-15  5.80614547215e-15  5.96871964388e-15  6.49390341037e-15  5.63375013753e-15  5.52222503455e-15  5.80868874427e-15  5.93796542972e-15  6.34829313701e-15  7.21160579393e-15  6.53280165985e-15  6.68614653609e-15  7.05623168178e-15  7.56038723783e-15  6.21386294408e-15  6.25071506393e-15  5.43065271539e-15  7.16005595307e-15  8.31787817986e-15  6.54673053282e-15  8.63892891837e-15  9.66246272943e-15  9.43995623521e-15  8.19760676483e-15  1.02701131443e-14  1.11479378198e-14  1.24130849262e-14  1.23680431426e-14  1.44705906688e-14  1.59390351557e-14  1.87334807681e-14  2.17978303993e-14  2.4126191114e-14  2.79518208989e-14  2.99376015546e-14  3.52688316188e-14  4.2165560326e-14  4.96392536419e-14  5.91052714234e-14  7.23645166252e-14  8.96745955494e-14  1.12568321184e-13  1.53271508971e-13  2.26069964184e-13  4.14497878416e-13  1.18021909252e-12  4.13834163243e-13  2.2543718377e-13  1.53640373743e-13  1.14908784187e-13  9.00408063401e-14  7.13028613478e-14  5.95425594668e-14  5.0293754874e-14  4.1929071588e-14  3.53799820222e-14  3.07229184242e-14  2.70461755609e-14  2.27683156023e-14  2.06298375435e-14  1.90451652801e-14  1.63712715694e-14  1.5240091396e-14  1.24125313175e-14  1.2461874316e-14  1.07262541509e-14  1.12227724651e-14  1.03982286244e-14  1.02801303581e-14  9.61003414669e-15  9.07503424334e-15  7.8107328574e-15  6.72923145723e-15  7.32392362486e-15  6.46859410695e-15  7.26362555308e-15  7.39760104695e-15  6.78772746155e-15  7.1987159291e-15  6.54369840809e-15  7.74872033788e-15  6.36206077857e-15  6.13108980038e-15  5.67342676962e-15  5.93063757333e-15  5.3238292018e-15  6.35921808432e-15  5.64758401691e-15  4.98516780818e-15  5.73757972304e-15  5.81538950838e-15  6.51930905707e-15  6.66524828091e-15  6.42155820471e-15  6.7304550392e-15  5.85319783125e-15  5.62167183011e-15  4.42650010019e-15  4.12617736728e-15  6.47456779735e-15  5.18179244291e-15  5.21804015562e-15  5.60609086841e-15  4.88055359061e-15  4.82677101156e-15
 5.9662096747e-15  6.13855263087e-15  6.01872754838e-15  5.80205810039e-15  6.20564484411e-15  6.09264251105e-15  6.40991420111e-15  5.0179949664e-15  7.14442510858e-15  6.73588258855e-15  6.65187105584e-15  6.44053375618e-15  6.31216818732e-15  5.92450663827e-15  4.69427225381e-15  4.36529313635e-15  6.45803194944e-15  5.71611711738e-15  6.25094754917e-15  5.89358381457e-15  5.81549733724e-15  6.03354447877e-15  6.37993745285e-15  6.02129065125e-15  7.72248785253e-15  5.61528202383e-15  5.17950616898e-15  6.51673324535e-15  7.17590290211e-15  7.40825354588e-15  7.33467326412e-15  6.86414920424e-15  7.85542669077e-15  8.81934882583e-15  6.74814232458e-15  8.41517279695e-15  8.56353262261e-15  8.60589978297e-15  9.09491643343e-15  1.06748889594e-14  1.0527943496e-14  1.11772359105e-14  1.20054572259e-14  1.24531630895e-14  1.43231676633e-14  1.84652764095e-14  1.87065964152e-14  2.03991643067e-14  2.22957846464e-14  2.50991796546e-14  3.03919803782e-14  3.53270181479e-14  4.13610349017e-14  4.85911628549e-14  5.92499077197e-14  7.15850128219e-14  8.89700535081e-14  1.13313757914e-13  1.51720513143e-13  2.25117583842e-13  4.13834163243e-13  1.17619427082e-12  4.1415271303e-13  2.25138548554e-13  1.52411509336e-13  1.14383918418e-13  8.90353363195e-14  7.21552149737e-14  5.86600066414e-14  4.95842754683e-14  4.23503576385e-14  3.56418451045e-14  3.02714944413e-14  2.61908516092e-14  2.39443204877e-14  2.03322694404e-14  1.85253126422e-14  1.76185199934e-14  1.62705809556e-14  1.4688645025e-14  1.26652229551e-14  1.21489021002e-14  1.21668297447e-14  9.84716926119e-15  9.19609055551e-15  9.76488658122e-15  9.42440531209e-15  7.56685815342e-15  7.02420335358e-15  7.20424885416e-15  7.50854292004e-15  6.43071812079e-15  7.19479943212e-15  7.19801413437e-15  8.08569728436e-15  7.26988071173e-15  7.09349648708e-15  6.49557618191e-15  5.35354952464e-15  5.17854851923e-15  4.40310957674e-15  5.28595364707e-15  5.25384284515e-15  5.84485657617e-15  5.57443397968e-15  8.2128240759e-15  6.27058659135e-15  6.21077536563e-15  5.70009245365e-15  5.06592578576e-15  5.4304299921e-15  6.49943350848e-15  5.22745535736e-15  5.30858801106e-15  6.92626703749e-15  6.61282349782e-15  5.89005694049e-15  5.7145985863e-15  5.77956067779e-15  5.20038096649e-15
 5.367212616e-15  5.42527784294e-15  6.50787599658e-15  5.03828522372e-15  5.17045717887e-15  5.39000726128e-15  6.63843447586e-15  6.00171623239e-15  6.65369140397e-15  5.60882250589e-15  6.42540476623e-15  5.1050662685e-15  4.45284996279e-15  5.53077974205e-15  4.50842010274e-15  4.98583317058e-15  5.72811204557e-15  5.91945866308e-15  5.50603725597e-15  5.87217255938e-15  5.27620157687e-15  7.19424488132e-15  6.83942876411e-15  5.69248415193e-15  7.9310409276e-15  7.25486885809e-15  6.81968711777e-15  6.17731515513e-15  7.16788757773e-15  6.63574303734e-15  6.68747983826e-15  5.81961356372e-15  6.72038013023e-15  7.97562053653e-15  7.21679271469e-15  8.47406624987e-15  9.16433042958e-15  9.22092356516e-15  1.04818140978e-14  9.07430486574e-15  9.40569753484e-15  1.08069697369e-14  1.1021846958e-14  1.3022622104e-14  1.33538078214e-14  1.36607519602e-14  1.62232835309e-14  1.72895211147e-14  1.99533745955e-14  2.25640967725e-14  2.74303314153e-14  3.08877938343e-14  3.66325875393e-14  4.11320239931e-14  5.01956219823e-14  5.78310482943e-14  7.05996915137e-14  8.81936212563e-14  1.12288760338e-13  1.51935116905e-13  2.2543718377e-13  4.1415271303e-13  1.17990192123e-12  4.14223521669e-13  2.23472554087e-13  1.52704331077e-13  1.13074082384e-13  8.99375304852e-14  7.20641588221e-14  5.85598939355e-14  4.90965313345e-14  4.11221302813e-14  3.55294350777e-14  3.05713423774e-14  2.70694232309e-14  2.26160844392e-14  2.01301745918e-14  1.89312887177e-14  1.62235644285e-14  1.6124105569e-14  1.34644176214e-14  1.21058365247e-14  1.23825361297e-14  1.0243447898e-14  9.77002211286e-15  9.89217927011e-15  9.61894507651e-15  8.74888028195e-15  7.66696288195e-15  7.48157385813e-15  7.63672426734e-15  6.27187307193e-15  7.32827343866e-15  8.98062807277e-15  7.22703489934e-15  6.32855102777e-15  5.36515191997e-15  6.73459770669e-15  6.03933892532e-15  6.73908739933e-15  6.65510064318e-15  8.55900152428e-15  7.0792062632e-15  7.20200681129e-15  6.29290661795e-15  6.87344859613e-15  5.26692314892e-15  6.25146439197e-15  5.72794108727e-15  5.81768927336e-15  7.23900467268e-15  5.69801079706e-15  5.07105572453e-15  6.35131373282e-15  5.88395081519e-15  6.86624712661e-15  6.30669566731e-15  5.98015051593e-15  7.05312796096e-15  5.27916969242e-15
 5.87716568994e-15  4.7591701456e-15  6.60077473828e-15  5.2990034693e-15  5.30944266468e-15  4.96776734358e-15  6.98704688766e-15  6.89845940256e-15  8.08719075422e-15  5.53818523802e-15  5.69696090457e-15  5.12244435688e-15  7.65153384109e-15  5.0934244049e-15  4.75147501283e-15  4.71285929292e-15  6.00526637435e-15  6.18484807188e-15  5.44037444465e-15  6.15460262146e-15  6.31047376132e-15  7.71341740968e-15  7.28021282656e-15  6.28559924315e-15  6.66562260822e-15  7.18262895195e-15  7.4097773963e-15  7.11117848359e-15  6.56848871501e-15  6.19894517704e-15  5.50213339989e-15  6.13404132617e-15  7.03933042067e-15  7.01492710293e-15  5.665413718e-15  6.43838853974e-15  8.4506429912e-15  8.38966863276e-15  8.56818658306e-15  8.72885122058e-15  8.81429266169e-15  9.34078783831e-15  9.94892185713e-15  1.25915097735e-14  1.22674113559e-14  1.48243509647e-14  1.5903286452e-14  1.59986341277e-14  1.74932061784e-14  1.9743456091e-14  2.35125744863e-14  2.7155186286e-14  3.02654729337e-14  3.44472605047e-14  4.28047602817e-14  4.91196197749e-14  5.80080449793e-14  7.08519974654e-14  8.95984209238e-14  1.1324523311e-13  1.53640373743e-13  2.25138548554e-13  4.14223521669e-13  1.18417272413e-12  4.13242435027e-13  2.25404865346e-13  1.50737897533e-13  1.14921662572e-13  8.94689845944e-14  7.16966227079e-14  5.85101426315e-14  4.81797681306e-14  4.1542138829e-14  3.54650585548e-14  3.11963814096e-14  2.70455610341e-14  2.40322362548e-14  2.27080198265e-14  1.89927146662e-14  1.62710747639e-14  1.58413984543e-14  1.26175965038e-14  1.27822479167e-14  1.22890290286e-14  1.07058468424e-14  9.67407919144e-15  1.06161509033e-14  9.19483198696e-15  9.08513379432e-15  8.20502339306e-15  7.44769427939e-15  5.94742860907e-15  6.73990729078e-15  6.96851158909e-15  7.10975494008e-15  7.02417322657e-15  6.53160033258e-15  7.72783677859e-15  8.0174027915e-15  6.93200746812e-15  5.31194940636e-15  5.11537941096e-15  6.33119265161e-15  6.32831307615e-15  5.85198547777e-15  6.6252598208e-15  5.49387551254e-15  7.24709606047e-15  7.0647186857e-15  6.62032930493e-15  7.69714792597e-15  6.06539212165e-15  5.96097531043e-15  6.82876619093e-15  6.06770197373e-15  5.67573204599e-15  7.50031186718e-15  4.62799395191e-15  6.00271778543e-15  5.42900750608e-15
 6.01843648452e-15  5.02712030336e-15  5.88650249939e-15  5.00296343003e-15  4.52139944234e-15  4.02162769336e-15  5.6300077877e-15  6.04887910803e-15  5.54475762791e-15  4.5513429479e-15  5.3594931644e-15  4.99143500926e-15  5.23745874821e-15  4.62564182049e-15  5.42299664668e-15  5.59368377402e-15  5.69835602161e-15  5.60810353501e-15  5.82589535529e-15  4.70327116137e-15  4.72787937251e-15  5.99452330068e-15  8.05409166358e-15  5.92323875912e-15  6.4870879559e-15  8.33327083072e-15  7.35785320678e-15  6.83685739817e-15  6.0374345814e-15  6.39019186001e-15  5.49607328035e-15  5.98776645486e-15  6.26563928486e-15  7.1428265367e-15  6.89482891268e-15  7.0700376067e-15  8.35877182227e-15  7.02046641403e-15  8.18262119212e-15  8.71439688671e-15  9.40515124195e-15  1.07098767354e-14  1.08505683649e-14  1.28818730526e-14  1.25382472648e-14  1.45392031237e-14  1.44684387987e-14  1.52936179067e-14  1.74377221739e-14  1.82689027752e-14  2.06521961979e-14  2.35931104871e-14  2.68019299694e-14  3.07559963723e-14  3.74019350606e-14  4.2084214127e-14  5.0112200095e-14  5.85724657881e-14  7.19887088231e-14  8.98580357996e-14  1.14908784187e-13  1.52411509336e-13  2.23472554087e-13  4.13242435027e-13  1.17429675921e-12  4.12718558151e-13  2.24333848149e-13  1.53122450227e-13  1.12492667117e-13  8.78667271904e-14  7.07439705973e-14  5.81826797147e-14  4.89831449842e-14  4.2159765832e-14  3.52869373107e-14  3.20991367854e-14  2.73363879077e-14  2.41555060561e-14  2.07349512239e-14  1.90195285796e-14  1.73943895605e-14  1.48751901431e-14  1.48917790896e-14  1.39975023116e-14  1.15481762929e-14  1.13230536586e-14  1.017751673e-14  1.00876850391e-14  9.61881444537e-15  9.23586932976e-15  7.0413604787e-15  6.79845137373e-15  7.70248626268e-15  7.76324546122e-15  8.20118534789e-15  6.90761880519e-15  7.31357972944e-15  7.32234070266e-15  7.02874607352e-15  5.51149297837e-15  6.20975587561e-15  7.01117109463e-15  7.40147902107e-15  6.56986451491e-15  6.91349639007e-15  6.87584776845e-15  6.65240266697e-15  7.40589962596e-15  7.04116941295e-15  6.47068730462e-15  6.620169169e-15  5.45864287646e-15  5.50703144303e-15  5.16569179797e-15  4.3088058116e-15  4.15469605352e-15  4.59495320046e-15  4.5912907685e-15  3.92224277337e-15  5.30580537893e-15
 5.10811175781e-15  6.02398435604e-15  6.26239982583e-15  6.36186904992e-15  6.15827137519e-15  6.33495947e-15  5.99684544415e-15  5.62632392145e-15  5.00426500071e-15  5.13366858202e-15  5.58758066488e-15  5.68440099679e-15  6.06577007077e-15  5.62432461849e-15  5.17528126645e-15  6.8951315612e-15  6.85352756029e-15  5.2610792953e-15  4.66525480647e-15  6.52498052705e-15  5.68459722088e-15  6.48221811256e-15  7.96887487275e-15  6.814191659e-15  5.97154674201e-15  6.46404747096e-15  6.55982737137e-15  4.9897414559e-15  5.97023146598e-15  6.35757254728e-15  5.67972076301e-15  6.32031987225e-15  6.82786922915e-15  6.44793960284e-15  5.94867490468e-15  6.18115335069e-15  8.37628121073e-15  8.55885305813e-15  7.41420891029e-15  9.30562938147e-15  9.15001818455e-15  9.02116503697e-15  9.24586821156e-15  1.03046352087e-14  1.07292918507e-14  1.22037067241e-14  1.30152858294e-14  1.39731881413e-14  1.54020994216e-14  1.53986323221e-14  1.90849931903e-14  2.11669717129e-14  2.32490120685e-14  2.69327118751e-14  3.20179062318e-14  3.51792595279e-14  4.08984746804e-14  4.80319214872e-14  5.91230286197e-14  7.17395523222e-14  9.00408063401e-14  1.14383918418e-13  1.52704331077e-13  2.25404865346e-13  4.12718558151e-13  1.17852031741e-12  4.14294376235e-13  2.26396371313e-13  1.5108437094e-13  1.14792297375e-13  8.8404719179e-14  7.34693158557e-14  6.06293711e-14  5.06214097167e-14  4.12928915228e-14  3.48325793452e-14  2.95449805656e-14  2.6052666198e-14  2.37997960951e-14  1.92634061748e-14  1.811218807e-14  1.6409461882e-14  1.56816784187e-14  1.39668838358e-14  1.25422379608e-14  1.33784220809e-14  1.12863255405e-14  9.80341452637e-15  1.01708618809e-14  9.46464413569e-15  9.93017839747e-15  7.70382761832e-15  7.94724045009e-15  7.15434283242e-15  7.13839769127e-15  6.41309371541e-15  6.54466721183e-15  6.78739508459e-15  7.94493306997e-15  6.13450854296e-15  6.23112380801e-15  5.90429064563e-15  7.25302816731e-15  5.88784061678e-15  7.00579549146e-15  6.60198288314e-15  4.91243672726e-15  4.93714450826e-15  5.83018211978e-15  5.95766016223e-15  5.49830517754e-15  5.84881221691e-15  6.11898543761e-15  5.98541800082e-15  5.45690313737e-15  5.82011678889e-15  5.78096406262e-15  5.67015575312e-15  5.19246864653e-15  5.06115716137e-15
 5.38081389477e-15  5.87236746868e-15  6.75846924246e-15  6.78638385107e-15  6.3049898068e-15  7.61279674091e-15  7.82626317628e-15  6.57463345473e-15  5.66969395045e-15  5.17902284507e-15  4.46819132808e-15  4.46161151901e-15  6.08321974212e-15  5.73901220986e-15  5.52083031364e-15  6.39298002696e-15  6.39184076816e-15  6.65791717349e-15  6.68155247798e-15  5.99871853228e-15  4.58171163311e-15  5.6425140359e-15  6.99696492522e-15  7.36624089376e-15  6.45507439197e-15  5.43393422523e-15  5.31497391463e-15  5.22287441691e-15  7.1089985956e-15  7.4687163097e-15  6.5836244836e-15  7.43328883969e-15  7.6707128748e-15  7.22440178332e-15  7.67230163899e-15  7.46473885106e-15  8.32170488368e-15  8.05517870488e-15  7.4212090602e-15  8.87680461254e-15  8.70794582268e-15  9.53475500274e-15  9.84270569321e-15  9.45348228933e-15  1.14194542671e-14  1.16053173226e-14  1.24660870913e-14  1.30417934756e-14  1.41548245204e-14  1.46508828073e-14  1.61952793047e-14  1.778174961e-14  2.0419628479e-14  2.4628052341e-14  2.88616833589e-14  3.11516974204e-14  3.58634664896e-14  4.10687411497e-14  4.93739440813e-14  5.88364998595e-14  7.13028613478e-14  8.90353363195e-14  1.13074082384e-13  1.50737897533e-13  2.24333848149e-13  4.14294376235e-13  1.17650367781e-12  4.14999183212e-13  2.25411288955e-13  1.53174837766e-13  1.12807774277e-13  8.89386009899e-14  7.13698017454e-14  5.82793539806e-14  4.91866136736e-14  4.13390082755e-14  3.63834375713e-14  3.06411025356e-14  2.7433046202e-14  2.35902680328e-14  2.12753754795e-14  1.88573708705e-14  1.79956911867e-14  1.58367064556e-14  1.32941190694e-14  1.34465547401e-14  1.27927568513e-14  1.19313002962e-14  1.00666179918e-14  9.69075358526e-15  9.46469540886e-15  8.87937013701e-15  8.45106010688e-15  7.41099058303e-15  7.95936806171e-15  7.15059513453e-15  6.12318601862e-15  6.40325176275e-15  7.44258243992e-15  7.02524367955e-15  6.89470929178e-15  8.20947450838e-15  7.20298402031e-15  5.35980006713e-15  5.80975929663e-15  6.13093204998e-15  7.31643900272e-15  7.29543449942e-15  5.90741347633e-15  5.84424145825e-15  5.49387182336e-15  6.31114679598e-15  6.92993993107e-15  6.72092507307e-15  5.42895216685e-15  4.85801255687e-15  5.29484576488e-15  6.483808425e-15  6.37942257567e-15  6.27622743027e-15
 5.77996787834e-15  5.92904684985e-15  6.56890483599e-15  7.15923115969e-15  7.4616659613e-15  6.69474113443e-15  6.40054621563e-15  5.87750191964e-15  6.06296303866e-15  4.58333917569e-15  4.27261080822e-15  5.20048570085e-15  6.37427722498e-15  5.53004560218e-15  6.63439968534e-15  6.75498950159e-15  5.58055138709e-15  5.348045613e-15  5.61081212973e-15  4.94495925617e-15  3.80262402239e-15  5.33145938656e-15  5.4566848449e-15  5.09223365025e-15  5.23571803562e-15  5.48029293751e-15  5.63857415435e-15  5.53639385776e-15  5.43410722259e-15  5.13935845392e-15  5.46036034427e-15  5.86764987837e-15  6.85703720935e-15  5.60912630401e-15  7.06446745307e-15  6.46685808861e-15  7.54378412195e-15  7.62341318206e-15  6.86147908378e-15  8.12778362178e-15  7.1766513333e-15  6.73390428493e-15  8.52817713409e-15  8.33519329974e-15  1.01279609666e-14  8.84721708441e-15  1.15930905841e-14  1.22359007567e-14  1.38863481397e-14  1.26404360775e-14  1.40188252049e-14  1.60297213984e-14  1.8146792654e-14  2.15336327586e-14  2.56261220278e-14  2.69302073909e-14  3.08167017671e-14  3.45764448004e-14  4.09857877496e-14  5.01460543972e-14  5.95425594668e-14  7.21552149737e-14  8.99375304852e-14  1.14921662572e-13  1.53122450227e-13  2.26396371313e-13  4.14999183212e-13  1.18159453579e-12  4.14848056422e-13  2.26829636242e-13  1.5117775453e-13  1.12452480482e-13  8.66147260636e-14  7.02652664224e-14  5.75368170138e-14  4.87836312268e-14  4.14745975925e-14  3.60942615702e-14  3.08444898944e-14  2.41619041271e-14  2.32350817033e-14  2.00032615397e-14  1.93593007037e-14  1.69020720302e-14  1.50474154529e-14  1.42789973069e-14  1.35011370123e-14  1.23909269395e-14  1.07281004806e-14  1.04906589228e-14  9.15976655873e-15  9.15975122383e-15  9.43218080417e-15  8.60032974224e-15  7.69241570583e-15  6.42969886512e-15  7.05733090708e-15  6.7507638285e-15  8.82641230416e-15  6.95380980429e-15  7.45725080059e-15  7.8499269291e-15  7.56737987506e-15  6.45850435739e-15  6.53016556456e-15  7.33270274272e-15  6.87243661991e-15  6.27775226458e-15  5.4165804695e-15  5.60749907747e-15  7.24712942262e-15  6.36736634692e-15  7.13468806719e-15  6.28341545811e-15  5.82538469137e-15  5.86705139741e-15  5.80732246191e-15  5.62945810322e-15  6.39116173812e-15  6.23891337928e-15
 5.88999006788e-15  5.53992727038e-15  5.19442756591e-15  6.02592263424e-15  6.38019918788e-15  6.66477858379e-15  6.38360605777e-15  6.57712876721e-15  6.20945460865e-15  5.42426001809e-15  5.13788855064e-15  3.85942691567e-15  4.32203436808e-15  4.63388018928e-15  4.69688095647e-15  5.83014023839e-15  5.50122010488e-15  5.53738951807e-15  5.72114110587e-15  4.43785407802e-15  3.92379788488e-15  4.29108646518e-15  4.62961471335e-15  4.76940203448e-15  5.58952635387e-15  6.61033136559e-15  7.16976562902e-15  6.89037748307e-15  6.50938604741e-15  6.69742214943e-15  7.91018908585e-15  6.36916912482e-15  7.15245358808e-15  6.95474769346e-15  6.99246612007e-15  6.51797554197e-15  7.7286295136e-15  6.88957390813e-15  6.26756257792e-15  7.45441753147e-15  7.61330692176e-15  7.40358509997e-15  8.16288406482e-15  8.74390242595e-15  9.46582863243e-15  8.94713954543e-15  9.34094174291e-15  1.0609786671e-14  1.17564157826e-14  1.20354277915e-14  1.37973655255e-14  1.36422529821e-14  1.62033042921e-14  1.80390860171e-14  2.21285623743e-14  2.46530730522e-14  2.69725684233e-14  3.0753159166e-14  3.59922783963e-14  4.19938240282e-14  5.0293754874e-14  5.86600066414e-14  7.20641588221e-14  8.94689845944e-14  1.12492667117e-13  1.5108437094e-13  2.25411288955e-13  4.14848056422e-13  1.17863357682e-12  4.16041216281e-13  2.25113255954e-13  1.51702333015e-13  1.11207900034e-13  8.7550159997e-14  7.07625064088e-14  5.78398336112e-14  4.9592622642e-14  4.12585028153e-14  3.5106150066e-14  2.96045363398e-14  2.76945883834e-14  2.32434428669e-14  2.12830039145e-14  1.87565623172e-14  1.77161608998e-14  1.59214116616e-14  1.5420436094e-14  1.20049330182e-14  1.21529470201e-14  1.13630906439e-14  1.02591766994e-14  9.68069924702e-15  9.07289819838e-15  8.25038153218e-15  8.19515797498e-15  6.37673870475e-15  6.86328783762e-15  7.20005368511e-15  8.19832433046e-15  6.68495476241e-15  5.59780827761e-15  5.9687747463e-15  6.29056588986e-15  6.49730943358e-15  4.94600584429e-15  6.4741314437e-15  6.31161731612e-15  6.38016399094e-15  6.01321835917e-15  6.32947299951e-15  6.57536699785e-15  6.53718764644e-15  7.77051648193e-15  4.99393938816e-15  5.65007159697e-15  5.22384697024e-15  5.67279924788e-15  5.02352082416e-15  5.2336816326e-15  5.02854670509e-15
 6.0634815209e-15  5.85891934537e-15  6.14733387899e-15  5.27543438881e-15  6.55726958898e-15  7.36579392405e-15  6.93413370133e-15  6.21908771836e-15  6.64729529976e-15  6.11549372275e-15  5.02904151821e-15  5.22186404381e-15  5.34403609356e-15  6.45665234061e-15  3.84928994856e-15  4.56832414456e-15  4.59371220773e-15  4.551155945e-15  6.01622157603e-15  5.50883859922e-15  4.54510455555e-15  4.70914755249e-15  3.55306148708e-15  2.90856174112e-15  4.67297929068e-15  5.11986819092e-15  4.77168279002e-15  4.18076560352e-15  6.27571888948e-15  5.70114689027e-15  6.06499597185e-15  5.31957674669e-15  6.76469198217e-15  5.85359651424e-15  6.52459010202e-15  6.74059348293e-15  7.46653406188e-15  6.52132207643e-15  6.59924065884e-15  6.44771148896e-15  6.25543035641e-15  7.62498445176e-15  8.10349811098e-15  8.84284849304e-15  1.01627513778e-14  9.16165087174e-15  8.57209182558e-15  9.89996440575e-15  1.07235938073e-14  1.12942889626e-14  1.23995274531e-14  1.46217538582e-14  1.49916384317e-14  1.66395991299e-14  1.86086406216e-14  2.03497118417e-14  2.30934888949e-14  2.65993170256e-14  3.03443485489e-14  3.50661874533e-14  4.1929071588e-14  4.95842754683e-14  5.85598939355e-14  7.16966227079e-14  8.78667271904e-14  1.14792297375e-13  1.53174837766e-13  2.26829636242e-13  4.16041216281e-13  1.1815579546e-12  4.13822652549e-13  2.26025132156e-13  1.5197588746e-13  1.12716492196e-13  8.76994662089e-14  7.08430446907e-14  5.79875113083e-14  4.76889080851e-14  4.05301676794e-14  3.41666589952e-14  2.97007759574e-14  2.64461962812e-14  2.28551521448e-14  2.12909194061e-14  1.93659445929e-14  1.67293987533e-14  1.61776308503e-14  1.31502252237e-14  1.24870448207e-14  1.1480923191e-14  1.05398809921e-14  1.02788818475e-14  9.9446072536e-15  9.3913727197e-15  8.62088390065e-15  6.75558977503e-15  7.24053132855e-15  7.75610765043e-15  8.17310768886e-15  6.90038579695e-15  5.17697054851e-15  5.66224780233e-15  6.4325540722e-15  6.60605420632e-15  5.92998639034e-15  5.68906138799e-15  6.75736384728e-15  5.61737299136e-15  6.64074517508e-15  6.18748911987e-15  5.28892864525e-15  6.22814665797e-15  7.45344195635e-15  5.54037848679e-15  6.05486620907e-15  6.89779368427e-15  6.15833168575e-15  6.56811054318e-15  5.87136725969e-15  5.94945079295e-15
 5.24452182149e-15  5.38648916356e-15  4.66398589975e-15  6.38298500826e-15  5.35533487108e-15  6.64949141143e-15  6.31727327466e-15  6.67679226864e-15  5.56474957444e-15  4.8542597676e-15  5.54863826873e-15  3.90430176612e-15  5.53262252814e-15  5.7995645677e-15  5.1391300717e-15  5.26483041489e-15  6.06043910524e-15  5.70954140808e-15  5.92775734531e-15  5.21440370515e-15  5.87206772319e-15  5.78726459861e-15  5.25153075007e-15  5.22110472443e-15  5.39930232331e-15  5.99929453329e-15  5.88853459169e-15  4.8146067564e-15  6.19861822684e-15  4.90160405863e-15  5.2709830123e-15  4.81924580236e-15  6.0178888805e-15  6.22832802483e-15  6.05308440413e-15  7.31129652137e-15  6.16022941775e-15  6.46573572986e-15  7.74995387333e-15  7.06957700766e-15  6.52295214447e-15  7.17224484662e-15  7.77131882115e-15  7.66073212505e-15  8.674872737e-15  8.65055868379e-15  9.28968790731e-15  1.02583002588e-14  9.89022019313e-15  9.86646488978e-15  1.14416125744e-14  1.27122910327e-14  1.27888123187e-14  1.42143291097e-14  1.70444183918e-14  1.82044497165e-14  2.12851490444e-14  2.34498882952e-14  2.56472607846e-14  3.01370991976e-14  3.53799820222e-14  4.23503576385e-14  4.90965313345e-14  5.85101426315e-14  7.07439705973e-14  8.8404719179e-14  1.12807774277e-13  1.5117775453e-13  2.25113255954e-13  4.13822652549e-13  1.17568111419e-12  4.13939939067e-13  2.25056943979e-13  1.52199778889e-13  1.12860984651e-13  8.82619474031e-14  7.1191215124e-14  5.82248327312e-14  4.78407202831e-14  4.11026196801e-14  3.42815414023e-14  3.06082178419e-14  2.65258256571e-14  2.38655589112e-14  2.1344417251e-14  1.8617668402e-14  1.60740360277e-14  1.54826291704e-14  1.27156392383e-14  1.28764929799e-14  1.18965430792e-14  1.11769150829e-14  1.09226137934e-14  1.14552448347e-14  9.43563758915e-15  8.15378948062e-15  8.32759926873e-15  7.93032113607e-15  9.08574027857e-15  7.76228673573e-15  6.53453783333e-15  7.51037013902e-15  6.4035333809e-15  6.92738973635e-15  6.19533844174e-15  6.27545191446e-15  7.33190759594e-15  6.47348909483e-15  6.0450271342e-15  6.32927705567e-15  4.5528242445e-15  6.02897936453e-15  6.58071201437e-15  6.36817352584e-15  5.1607561948e-15  5.15390759139e-15  6.49458360459e-15  5.39191745279e-15  6.18013021751e-15  6.80468126137e-15
 5.34963965107e-15  6.93354549489e-15  4.77515813692e-15  5.18929310361e-15  6.28873389539e-15  5.47162574608e-15  5.48694196616e-15  6.10660285311e-15  5.41672278005e-15  6.87907490045e-15  5.08505379307e-15  5.09961250224e-15  5.46271033885e-15  4.75664674861e-15  5.17022393871e-15  4.28703369071e-15  5.25885652323e-15  3.8559638932e-15  6.39828299605e-15  5.23966932564e-15  4.97998990788e-15  4.87194517706e-15  5.34624086815e-15  6.09695331981e-15  5.65540924629e-15  5.70077047111e-15  6.93996552011e-15  5.84407901449e-15  5.6629696415e-15  5.94931960542e-15  7.36674622259e-15  4.22898811185e-15  5.94114953762e-15  6.25805410424e-15  6.21610329453e-15  7.33056334388e-15  8.01958774919e-15  7.03890110778e-15  7.51729304491e-15  6.76075998221e-15  6.00635663621e-15  7.29430143656e-15  6.19786910085e-15  7.62469202001e-15  8.50494438656e-15  8.23540199493e-15  9.40242555417e-15  8.68892139337e-15  8.91932193293e-15  9.54356989765e-15  1.04276455258e-14  1.22988849064e-14  1.32074400889e-14  1.29299878158e-14  1.49449273663e-14  1.65803372515e-14  1.75417051711e-14  2.02006739481e-14  2.30848744033e-14  2.65947273846e-14  3.07229184242e-14  3.56418451045e-14  4.11221302813e-14  4.81797681306e-14  5.81826797147e-14  7.34693158557e-14  8.89386009899e-14  1.12452480482e-13  1.51702333015e-13  2.26025132156e-13  4.13939939067e-13  1.18070301959e-12  4.15269909232e-13  2.25790939067e-13  1.52293905688e-13  1.14452096744e-13  8.93216252812e-14  7.10546987526e-14  5.85505024398e-14  5.00434978653e-14  3.99608819648e-14  3.50947062839e-14  3.02265997318e-14  2.50741354588e-14  2.15351629668e-14  1.95147719691e-14  1.89363580696e-14  1.55873457707e-14  1.35552180579e-14  1.26627604975e-14  1.20663743506e-14  1.13843250068e-14  1.1338934269e-14  9.82503863707e-15  1.00028609215e-14  9.71501215195e-15  7.92917266471e-15  9.23981007414e-15  8.17027208216e-15  8.23001526876e-15  7.22571408167e-15  7.6742492436e-15  7.31538275235e-15  6.91306308038e-15  6.49795714303e-15  5.82680928908e-15  6.56423159318e-15  6.57209404882e-15  6.44581692133e-15  6.07514322292e-15  5.38921781646e-15  6.88394305773e-15  6.45491166282e-15  5.81581950663e-15  5.81342856798e-15  5.08222266425e-15  5.96196629293e-15  3.91088944268e-15  6.63674444807e-15  5.64114149431e-15
 6.86552670237e-15  6.30107909558e-15  5.0184299353e-15  6.6240287689e-15  6.07855655615e-15  5.71164249403e-15  6.76021546868e-15  5.58140193654e-15  4.94703202467e-15  6.1280438646e-15  5.55695724852e-15  5.52850720854e-15  6.2537986186e-15  5.67194156029e-15  6.72593096848e-15  6.91835899754e-15  7.54770189936e-15  6.99597110389e-15  6.92444268871e-15  5.96153137387e-15  6.02644803635e-15  5.64879796392e-15  4.5647038948e-15  5.71934835504e-15  4.90429688997e-15  4.30785874414e-15  5.90521916346e-15  6.92189519022e-15  5.45166999963e-15  5.13992575999e-15  6.74996035851e-15  4.39644198644e-15  6.34679095555e-15  6.90457856277e-15  5.99815386744e-15  5.83805919262e-15  6.57504691e-15  6.69063759085e-15  7.18551190135e-15  7.04336355764e-15  7.16122265848e-15  8.05454266277e-15  8.25201330571e-15  7.02597782205e-15  8.46270345962e-15  8.8559676712e-15  8.73380930704e-15  8.46609689394e-15  9.11628924518e-15  8.53017486573e-15  9.15142444901e-15  1.07126402333e-14  1.15068055075e-14  1.10600154689e-14  1.46982268104e-14  1.53486477064e-14  1.60459570641e-14  1.73737121752e-14  2.05751526723e-14  2.37191614722e-14  2.70461755609e-14  3.02714944413e-14  3.55294350777e-14  4.1542138829e-14  4.89831449842e-14  6.06293711e-14  7.13698017454e-14  8.66147260636e-14  1.11207900034e-13  1.5197588746e-13  2.25056943979e-13  4.15269909232e-13  1.17986187476e-12  4.15049486101e-13  2.25965578728e-13  1.52688533489e-13  1.14302836145e-13  8.8143526797e-14  7.18661610553e-14  5.95410362289e-14  4.91017750669e-14  4.10661454605e-14  3.6363593584e-14  3.02112133191e-14  2.63029498891e-14  2.31380830531e-14  2.21885734976e-14  1.87264668381e-14  1.75121934763e-14  1.57383201161e-14  1.52009093798e-14  1.23869752382e-14  1.29207707391e-14  1.05139235593e-14  1.03733745439e-14  9.06885814944e-15  8.69387074626e-15  9.43275166641e-15  8.3222826128e-15  7.88526007429e-15  7.44734079754e-15  6.31557290691e-15  5.96936961395e-15  6.49387344404e-15  6.21697810424e-15  4.9395413086e-15  6.23872325894e-15  6.16682029613e-15  6.23965375857e-15  6.14410313955e-15  5.3466462253e-15  7.28112212894e-15  7.8914212158e-15  6.8424575927e-15  5.73322722953e-15  6.38699777783e-15  5.24328452283e-15  3.63075197331e-15  4.90344176852e-15  6.05935459712e-15
 5.72198994023e-15  6.52191497758e-15  4.79195212291e-15  6.74761361743e-15  6.12443663555e-15  5.56334601848e-15  5.41697973648e-15  6.06713689591e-15  6.21519763101e-15  6.07295394208e-15  5.6476847966e-15  4.72574674078e-15  5.27541810709e-15  4.55157944873e-15  4.43378404364e-15  6.04678022744e-15  7.19076398297e-15  6.97154799049e-15  7.72808989358e-15  6.03766800604e-15  5.34722389923e-15  6.65141823632e-15  5.63584065845e-15  6.43589829653e-15  6.00272635136e-15  4.62338162265e-15  6.05426302839e-15  6.90734207296e-15  5.71983094652e-15  5.34571193951e-15  6.37194382305e-15  5.62268053805e-15  6.37919195797e-15  5.70780986649e-15  6.28892811422e-15  6.37037920499e-15  5.25942049351e-15  6.81324670653e-15  7.74824751399e-15  6.27767543591e-15  6.61744450559e-15  8.13490431516e-15  8.35755746323e-15  7.0136188281e-15  6.67753348416e-15  8.04761136666e-15  8.51611767671e-15  8.65256171716e-15  7.82583754894e-15  7.75224608934e-15  8.80149872278e-15  1.06457057678e-14  1.03386283587e-14  1.17037876384e-14  1.35151009752e-14  1.44911319928e-14  1.53272180862e-14  1.55270466291e-14  1.85492438778e-14  2.02538533991e-14  2.27683156023e-14  2.61908516092e-14  3.05713423774e-14  3.54650585548e-14  4.2159765832e-14  5.06214097167e-14  5.82793539806e-14  7.02652664224e-14  8.7550159997e-14  1.12716492196e-13  1.52199778889e-13  2.25790939067e-13  4.15049486101e-13  1.18053678357e-12  4.14391524072e-13  2.24994527804e-13  1.51983830669e-13  1.13557325207e-13  8.83997056953e-14  7.10294395577e-14  5.81183638685e-14  4.82153286111e-14  4.15337485084e-14  3.48125420854e-14  2.95093779753e-14  2.53853633367e-14  2.33188149098e-14  2.14922506172e-14  2.04344298393e-14  1.73200052722e-14  1.54082807708e-14  1.33682391802e-14  1.3517506182e-14  1.30900204641e-14  1.14750520849e-14  1.08459818697e-14  9.85707915203e-15  9.97831833382e-15  9.10947797723e-15  8.69859077415e-15  8.28571863643e-15  7.64963093643e-15  6.6756270323e-15  6.17166750997e-15  5.73384442598e-15  5.44445792001e-15  5.76038817578e-15  6.25757886106e-15  5.80356228846e-15  7.79329720416e-15  6.14409489113e-15  7.74782954598e-15  7.72604431834e-15  6.95954130527e-15  6.196741556e-15  5.79575285633e-15  6.45763452041e-15  5.57264341312e-15  5.14901052984e-15  6.36205072628e-15
 4.33917819845e-15  6.15200449314e-15  5.9809085042e-15  5.4423436102e-15  5.38838490164e-15  5.82987525148e-15  5.48608092113e-15  5.95031178947e-15  5.82310665903e-15  6.58967672492e-15  5.12880035359e-15  4.14331655449e-15  4.47084958163e-15  4.48138058388e-15  4.72902221628e-15  6.5847391962e-15  7.82876603936e-15  7.18960281604e-15  6.01597126209e-15  5.64177396039e-15  4.39630312787e-15  5.00265210031e-15  5.03525336136e-15  6.00909743931e-15  5.76703435468e-15  6.8755609038e-15  6.2077152319e-15  7.00971004745e-15  5.54047600092e-15  4.69272403501e-15  4.48441345831e-15  5.8737689365e-15  4.37846516983e-15  5.08780008652e-15  4.56802402593e-15  4.46474804262e-15  4.65755024712e-15  5.6469883302e-15  6.76315980146e-15  4.96846086562e-15  6.04990367613e-15  5.95882485513e-15  6.76969300742e-15  6.65460260847e-15  6.33878444084e-15  5.52629003304e-15  6.83637591877e-15  8.72832008151e-15  7.66727536649e-15  8.29716155986e-15  8.15573183512e-15  1.04758798042e-14  1.08027773933e-14  1.12347726452e-14  1.29218695506e-14  1.32167834512e-14  1.23922909304e-14  1.48117204136e-14  1.69734780436e-14  1.87349891538e-14  2.06298375435e-14  2.39443204877e-14  2.70694232309e-14  3.11963814096e-14  3.52869373107e-14  4.12928915228e-14  4.91866136736e-14  5.75368170138e-14  7.07625064088e-14  8.76994662089e-14  1.12860984651e-13  1.52293905688e-13  2.25965578728e-13  4.14391524072e-13  1.17640009417e-12  4.12930733811e-13  2.24771891742e-13  1.52514787882e-13  1.12779485217e-13  8.80821321522e-14  7.09845893576e-14  5.88416127736e-14  4.8881940929e-14  3.94726666002e-14  3.49175122055e-14  2.95935361565e-14  2.68551980788e-14  2.48022407456e-14  2.27260823386e-14  1.92244070332e-14  1.72697633761e-14  1.4157899055e-14  1.36511480179e-14  1.30166135383e-14  1.11052656784e-14  1.07582348928e-14  1.0169434951e-14  9.8625153944e-15  9.35237353627e-15  8.56407930175e-15  8.73641899005e-15  8.78871302487e-15  8.01318057885e-15  7.04562603317e-15  8.18602717798e-15  6.40513192078e-15  5.54113381632e-15  6.29869118569e-15  5.8230366496e-15  6.54624402313e-15  6.63245146376e-15  6.37310214587e-15  6.67271054392e-15  6.335434888e-15  5.94162290693e-15  5.09240276764e-15  4.97475956342e-15  5.64760839237e-15  5.08546512428e-15  4.46875519903e-15
 4.5540219653e-15  5.82224866357e-15  5.34597374032e-15  6.27671758639e-15  7.15311121401e-15  6.94706367378e-15  5.7558672303e-15  5.91864716307e-15  4.98950840669e-15  5.32677384453e-15  4.48968736957e-15  4.20591236278e-15  6.04642081903e-15  4.38884059406e-15  3.90504549412e-15  5.45549900713e-15  6.24479570184e-15  5.32406362767e-15  4.15560616188e-15  4.59694936441e-15  5.04847131954e-15  5.48906511491e-15  6.22422104326e-15  6.14895984953e-15  6.13759003673e-15  6.14525138196e-15  6.29550086923e-15  6.33741305171e-15  4.98401387567e-15  4.57754982679e-15  5.50856913104e-15  6.00506876717e-15  5.27040372008e-15  4.57178117768e-15  5.30749506313e-15  6.03979177677e-15  5.47508176502e-15  6.51457217935e-15  5.56846991147e-15  6.4269233327e-15  6.36981910686e-15  6.33720036987e-15  6.01685346046e-15  5.87784203e-15  6.55904255933e-15  5.54039722691e-15  5.36459148515e-15  7.44110223226e-15  7.89264239822e-15  8.90536830501e-15  8.07810407429e-15  1.05758931739e-14  1.04498355513e-14  1.16070923216e-14  1.20666542907e-14  1.2188502174e-14  1.2762378973e-14  1.38930040193e-14  1.59138233322e-14  1.71644261916e-14  1.90451652801e-14  2.03322694404e-14  2.26160844392e-14  2.70455610341e-14  3.20991367854e-14  3.48325793452e-14  4.13390082755e-14  4.87836312268e-14  5.78398336112e-14  7.08430446907e-14  8.82619474031e-14  1.14452096744e-13  1.52688533489e-13  2.24994527804e-13  4.12930733811e-13  1.17708478971e-12  4.15423899725e-13  2.25594002187e-13  1.53982337827e-13  1.14465094694e-13  8.864658906e-14  7.16049467195e-14  5.84148281588e-14  4.77529077023e-14  4.22411181691e-14  3.52553832013e-14  3.09063035128e-14  2.65085992103e-14  2.40666768807e-14  2.13873460684e-14  1.88193314269e-14  1.72536677561e-14  1.64374550086e-14  1.48530337649e-14  1.18779262077e-14  1.18987990478e-14  1.10991646675e-14  1.00898820878e-14  8.95624640601e-15  9.62421222702e-15  9.36252959651e-15  9.05795894257e-15  7.53507953828e-15  7.2372912928e-15  7.68470918425e-15  7.28121588206e-15  6.46341999625e-15  5.97581461633e-15  6.57803013547e-15  6.27970124284e-15  6.08108158938e-15  7.43058333655e-15  7.53693291724e-15  6.85052875163e-15  5.88479173859e-15  5.41786753967e-15  5.23689116617e-15  6.16164945588e-15  6.74788983295e-15  4.39157767707e-15
 5.69577005946e-15  5.63406702464e-15  5.97471480018e-15  6.00886806467e-15  6.4382169676e-15  6.08275905761e-15  6.0212450244e-15  6.25630042237e-15  4.5464555462e-15  4.09210055774e-15  5.04942074902e-15  5.05848577389e-15  7.0132961933e-15  5.63287219347e-15  5.30675619534e-15  5.44174419897e-15  6.46455555791e-15  5.50836200865e-15  5.64578430665e-15  5.10635248707e-15  5.54754153887e-15  5.08302636811e-15  5.64765356075e-15  5.65768281058e-15  6.08602781521e-15  4.68837711512e-15  6.92639376575e-15  6.62303590386e-15  5.68020484559e-15  4.39892938984e-15  4.96459042827e-15  5.76554076243e-15  5.66058695576e-15  7.28893986669e-15  6.19038220878e-15  6.51556378741e-15  5.79941663672e-15  6.04431317192e-15  5.60746895683e-15  6.56610319442e-15  5.28396908941e-15  6.61541516588e-15  6.69350394687e-15  6.82691874982e-15  6.71303375892e-15  5.91561892802e-15  7.37831647966e-15  7.76586930258e-15  7.17681736644e-15  8.54011577982e-15  7.55187353522e-15  9.62772631177e-15  8.23339091082e-15  9.73219523028e-15  9.82556675096e-15  1.17083136236e-14  1.19822337642e-14  1.3218878889e-14  1.42889490958e-14  1.43116238024e-14  1.63712715694e-14  1.85253126422e-14  2.01301745918e-14  2.40322362548e-14  2.73363879077e-14  2.95449805656e-14  3.63834375713e-14  4.14745975925e-14  4.9592622642e-14  5.79875113083e-14  7.1191215124e-14  8.93216252812e-14  1.14302836145e-13  1.51983830669e-13  2.24771891742e-13  4.15423899725e-13  1.17809613915e-12  4.15640538982e-13  2.25150481153e-13  1.52696531742e-13  1.13947000405e-13  8.88724833083e-14  7.10993310752e-14  5.72263296676e-14  4.84979284358e-14  4.05882775357e-14  3.54855722039e-14  2.89579745599e-14  2.64246731336e-14  2.19977206356e-14  2.07810480632e-14  1.85620198591e-14  1.71138936161e-14  1.52797748061e-14  1.31808613675e-14  1.2711490642e-14  1.17805839029e-14  1.16405934364e-14  9.68866315181e-15  9.46340123103e-15  9.332509536e-15  9.64976871488e-15  9.69282969589e-15  9.06816204124e-15  8.23894367326e-15  7.50697234828e-15  7.22356439105e-15  8.24799615926e-15  8.47290971949e-15  7.39733826011e-15  6.46594818238e-15  6.8336390747e-15  6.3608730485e-15  6.92871636375e-15  7.17467697054e-15  6.54045835221e-15  6.25978651951e-15  6.89545712763e-15  6.71393609157e-15  5.0982059007e-15
 6.3446208902e-15  5.09647513498e-15  4.78689961072e-15  5.1958963341e-15  5.34438787474e-15  5.30529611505e-15  4.79313372442e-15  5.49522856742e-15  4.96602951664e-15  4.60937700344e-15  5.07463284309e-15  5.5202888828e-15  5.22936989908e-15  4.71911532668e-15  6.07989158029e-15  6.21857838649e-15  5.90151434633e-15  5.58096956509e-15  4.48395550436e-15  4.07971238207e-15  5.21851035932e-15  6.21282728245e-15  5.49025014287e-15  6.88225874809e-15  6.31624592429e-15  5.76125981405e-15  6.55543962369e-15  5.72702123206e-15  5.44417790266e-15  4.50447027584e-15  4.91026924058e-15  5.51702517413e-15  6.6112227e-15  7.52492027791e-15  7.23716894923e-15  7.16164058844e-15  6.78419695458e-15  7.46580354082e-15  7.98339828465e-15  6.38702905971e-15  6.48861133264e-15  6.21246480318e-15  7.48211594683e-15  6.57921630102e-15  5.31591748145e-15  6.09208865796e-15  6.57162342016e-15  7.12227486462e-15  6.87667368527e-15  7.37140568804e-15  6.71135545133e-15  7.98776001764e-15  7.31038459699e-15  8.55752973541e-15  8.44252537303e-15  1.02813014231e-14  1.15464276928e-14  1.25151165241e-14  1.32052301352e-14  1.33755549666e-14  1.5240091396e-14  1.76185199934e-14  1.89312887177e-14  2.27080198265e-14  2.41555060561e-14  2.6052666198e-14  3.06411025356e-14  3.60942615702e-14  4.12585028153e-14  4.76889080851e-14  5.82248327312e-14  7.10546987526e-14  8.8143526797e-14  1.13557325207e-13  1.52514787882e-13  2.25594002187e-13  4.15640538982e-13  1.18534541386e-12  4.16251634198e-13  2.26006071132e-13  1.52663310196e-13  1.14493375913e-13  8.8632205904e-14  7.04166522687e-14  5.8675704326e-14  4.79066401301e-14  4.05945929917e-14  3.33333082736e-14  3.08624115469e-14  2.5966446763e-14  2.42943280848e-14  2.07524143625e-14  1.95053344872e-14  1.72465969956e-14  1.49327037756e-14  1.37682148421e-14  1.34504867141e-14  1.06241546294e-14  9.9726130823e-15  9.71905640372e-15  9.06811415354e-15  9.30719316407e-15  7.98370259524e-15  7.28180431288e-15  9.38733893687e-15  6.85954145896e-15  7.36876779452e-15  7.60246268761e-15  7.55894119338e-15  6.6214992939e-15  6.76455316973e-15  8.58229799003e-15  8.73714816489e-15  6.76560855375e-15  6.7782103501e-15  6.15471382006e-15  4.20581789304e-15  5.29848682653e-15  5.97621346803e-15  5.40902800181e-15
 7.87350599945e-15  5.6683745825e-15  5.1796291505e-15  6.30303067037e-15  6.7122490317e-15  6.37196220359e-15  5.77733232602e-15  5.4779300051e-15  5.2562142469e-15  5.49975621612e-15  5.41488246542e-15  6.76638360727e-15  6.21439281861e-15  4.66137197375e-15  5.23470787523e-15  5.49143894263e-15  5.76219090447e-15  6.55500471057e-15  4.67603037156e-15  5.04695222217e-15  5.6496293296e-15  6.32272092107e-15  6.99491875943e-15  5.78883004592e-15  6.32596334157e-15  5.67649121584e-15  6.2223037188e-15  5.98369284354e-15  6.76879376478e-15  5.12443780209e-15  5.48011317384e-15  6.47367336209e-15  6.72045551557e-15  7.84873475637e-15  6.6971674203e-15  8.27654671761e-15  6.3831652186e-15  7.09963011255e-15  7.2240229582e-15  5.61830211129e-15  6.53111431111e-15  6.98033582256e-15  7.52383163693e-15  7.15645122825e-15  7.19632784385e-15  6.24606757679e-15  6.20459284709e-15  7.27021995137e-15  7.01316995926e-15  7.81434959724e-15  6.39078839141e-15  6.996335149e-15  7.88290590519e-15  8.90841684547e-15  9.52061276602e-15  1.06400117359e-14  1.09542951634e-14  1.03995255675e-14  1.08390268458e-14  1.2619957931e-14  1.24125313175e-14  1.62705809556e-14  1.62235644285e-14  1.89927146662e-14  2.07349512239e-14  2.37997960951e-14  2.7433046202e-14  3.08444898944e-14  3.5106150066e-14  4.05301676794e-14  4.78407202831e-14  5.85505024398e-14  7.18661610553e-14  8.83997056953e-14  1.12779485217e-13  1.53982337827e-13  2.25150481153e-13  4.16251634198e-13  1.17772050647e-12  4.14453649376e-13  2.24415600877e-13  1.52346007931e-13  1.1318901803e-13  8.74698379787e-14  7.15971865877e-14  5.91523837359e-14  4.96457461207e-14  4.17685206209e-14  3.56594265964e-14  3.02045705339e-14  2.59285394032e-14  2.33134213165e-14  2.1024081342e-14  1.9384918693e-14  1.7352355735e-14  1.49286468565e-14  1.45364727766e-14  1.18221644192e-14  1.26468494116e-14  1.16064091196e-14  1.01633570064e-14  1.03641435721e-14  1.05326265529e-14  9.26077163076e-15  8.35597179681e-15  7.35730471232e-15  8.25140846569e-15  6.86970986415e-15  7.02363626302e-15  7.66073615768e-15  6.87491982011e-15  7.98568591669e-15  6.87837879505e-15  5.96046834943e-15  5.78766881323e-15  6.36625496006e-15  5.70729385523e-15  6.23765743341e-15  6.98216909603e-15  6.39345402354e-15
 6.94541802423e-15  6.2248717295e-15  6.5813914199e-15  5.74798967568e-15  6.52176671997e-15  7.60531915055e-15  7.81446678977e-15  6.24574407512e-15  5.92288933141e-15  6.20757109628e-15  5.74978394603e-15  6.26652294506e-15  5.11073380128e-15  4.95284199258e-15  4.63986309142e-15  4.96727400018e-15  5.79000356248e-15  5.16489477152e-15  6.0293423504e-15  5.41050088326e-15  5.86574894527e-15  6.45281671209e-15  6.46376625373e-15  5.95476054155e-15  7.30477140378e-15  5.75569952781e-15  6.25239167681e-15  5.73727894653e-15  4.67937864911e-15  4.82068423308e-15  5.39070153024e-15  5.6594379013e-15  6.04560541402e-15  6.27849928252e-15  5.25435889494e-15  6.02579387525e-15  5.75360083353e-15  6.51874936717e-15  7.49387654092e-15  6.62847449533e-15  6.97522544703e-15  6.26782217542e-15  8.45263389139e-15  7.30510733515e-15  7.31146155188e-15  7.24046880071e-15  7.57971542948e-15  8.54417387016e-15  8.44244926034e-15  9.04681059677e-15  7.26225343929e-15  7.46080797723e-15  6.92078296594e-15  7.64161776261e-15  9.93867538754e-15  9.78823644632e-15  9.73084429335e-15  1.06681797451e-14  1.11977339698e-14  1.23334418673e-14  1.2461874316e-14  1.4688645025e-14  1.6124105569e-14  1.62710747639e-14  1.90195285796e-14  1.92634061748e-14  2.35902680328e-14  2.41619041271e-14  2.96045363398e-14  3.41666589952e-14  4.11026196801e-14  5.00434978653e-14  5.95410362289e-14  7.10294395577e-14  8.80821321522e-14  1.14465094694e-13  1.52696531742e-13  2.26006071132e-13  4.14453649376e-13  1.17763420722e-12  4.13992490705e-13  2.25416062869e-13  1.51645740015e-13  1.12448454579e-13  8.74920139011e-14  7.12516442042e-14  5.88244349485e-14  4.90713250159e-14  4.15913013966e-14  3.44982258327e-14  3.14213934181e-14  2.66707290653e-14  2.49589608152e-14  2.15617101404e-14  1.77419639416e-14  1.61437392865e-14  1.52901515392e-14  1.33149131063e-14  1.28302539189e-14  1.2176027022e-14  1.234274081e-14  1.18906310181e-14  1.03122521783e-14  8.50335283612e-15  8.41813003575e-15  7.49954887522e-15  7.84633629057e-15  6.51461165095e-15  6.80842396179e-15  5.97689433671e-15  7.22749704484e-15  8.20264751913e-15  7.66610168811e-15  6.09260772487e-15  5.34982151375e-15  6.569501703e-15  6.26741203949e-15  6.83255180632e-15  7.29978580499e-15  6.45669192667e-15
 5.80642098868e-15  5.98423465952e-15  6.03372253763e-15  5.0828404281e-15  4.17213122935e-15  5.71602691503e-15  6.40171936617e-15  5.93754495679e-15  6.4215484489e-15  6.23781057093e-15  6.4957944392e-15  5.54032789414e-15  4.5607669299e-15  3.9835370094e-15  5.75897602312e-15  4.42336165822e-15  5.39654286427e-15  5.55376258125e-15  4.97776334098e-15  4.65178815616e-15  4.33012372609e-15  5.874429888e-15  6.23678688804e-15  5.09673902923e-15  6.14053387472e-15  5.50427171364e-15  6.84630118327e-15  6.2397298668e-15  6.37288683643e-15  5.24947749765e-15  5.30388413012e-15  6.25887372479e-15  7.11472878567e-15  6.74590349808e-15  5.79990023421e-15  6.31878991235e-15  4.78978106438e-15  5.69239099092e-15  6.11813547158e-15  5.61234519006e-15  5.61246113599e-15  5.68744376638e-15  5.4690561425e-15  6.35877459169e-15  6.89413933327e-15  7.15410093546e-15  7.36637460452e-15  7.8398946265e-15  6.91469606693e-15  6.92678037348e-15  7.15719854798e-15  6.80934587495e-15  6.92733170078e-15  8.28110060043e-15  9.09794888928e-15  7.984861951e-15  9.13459852901e-15  8.44306270148e-15  1.02054686314e-14  1.08331962077e-14  1.07262541509e-14  1.26652229551e-14  1.34644176214e-14  1.58413984543e-14  1.73943895605e-14  1.811218807e-14  2.12753754795e-14  2.32350817033e-14  2.76945883834e-14  2.97007759574e-14  3.42815414023e-14  3.99608819648e-14  4.91017750669e-14  5.81183638685e-14  7.09845893576e-14  8.864658906e-14  1.13947000405e-13  1.52663310196e-13  2.24415600877e-13  4.13992490705e-13  1.17867143922e-12  4.14028686785e-13  2.25093396563e-13  1.52609645527e-13  1.14013879529e-13  8.87734226051e-14  7.2555244917e-14  5.78477411079e-14  4.87270674247e-14  4.08857945534e-14  3.58382554738e-14  2.89343344439e-14  2.65220829713e-14  2.36722763427e-14  1.87957750438e-14  1.83308700887e-14  1.74564379715e-14  1.53941156229e-14  1.51436884213e-14  1.40644462334e-14  1.25636099309e-14  1.15574927203e-14  1.03072280266e-14  1.02585499885e-14  9.67775124921e-15  9.23827955197e-15  8.27620081257e-15  6.94177984874e-15  7.17389490559e-15  7.2177519591e-15  5.89089382801e-15  7.42129786472e-15  6.6235463625e-15  6.22234999398e-15  5.68804874349e-15  7.78347561788e-15  6.43560716554e-15  6.18226736462e-15  5.88402485482e-15  6.55101934296e-15
 6.09304436118e-15  7.24800299865e-15  7.20309206975e-15  4.96541867268e-15  4.47574920665e-15  6.58357240962e-15  6.74953905309e-15  6.26596101808e-15  6.60600143675e-15  6.55658325897e-15  5.77405498442e-15  6.10319609641e-15  4.93960661291e-15  6.23377042538e-15  5.56094409209e-15  4.64425354054e-15  4.82495217397e-15  6.34642774325e-15  5.19290158187e-15  4.54372485165e-15  6.05685259707e-15  5.95781443043e-15  6.0891094728e-15  6.63572511342e-15  6.10032536526e-15  7.2942404936e-15  6.6630019001e-15  5.97933184012e-15  6.03209669758e-15  4.61305308965e-15  5.21689568931e-15  5.90712031257e-15  6.37662267979e-15  5.83752635713e-15  4.93577890355e-15  5.36496126886e-15  4.78675506594e-15  6.44257814954e-15  6.98384792653e-15  7.82979097702e-15  5.66302434544e-15  5.40641283097e-15  5.25626751153e-15  5.01119064434e-15  7.59155600731e-15  6.46825259386e-15  7.47753152732e-15  7.53522839175e-15  6.41885053795e-15  6.9938661998e-15  6.51356895142e-15  6.26803560889e-15  7.2933058873e-15  6.798356603e-15  7.35553986884e-15  7.33721561634e-15  8.37062523475e-15  8.59208772275e-15  8.68511162992e-15  1.01978881843e-14  1.12227724651e-14  1.21489021002e-14  1.21058365247e-14  1.26175965038e-14  1.48751901431e-14  1.6409461882e-14  1.88573708705e-14  2.00032615397e-14  2.32434428669e-14  2.64461962812e-14  3.06082178419e-14  3.50947062839e-14  4.10661454605e-14  4.82153286111e-14  5.88416127736e-14  7.16049467195e-14  8.88724833083e-14  1.14493375913e-13  1.52346007931e-13  2.25416062869e-13  4.14028686785e-13  1.17613198621e-12  4.13657942038e-13  2.24844371538e-13  1.525711424e-13  1.13574348815e-13  8.95674542877e-14  7.09323047684e-14  5.89541539507e-14  4.93539894878e-14  4.05081624576e-14  3.4441238923e-14  2.99298444611e-14  2.6853143528e-14  2.2646519285e-14  2.00390400455e-14  1.88284684721e-14  1.54057369579e-14  1.49864980698e-14  1.42220699291e-14  1.350792073e-14  1.1386789496e-14  1.05904755711e-14  1.10394558494e-14  1.00643193388e-14  9.28373137095e-15  9.37243288034e-15  8.32464693713e-15  8.68322760751e-15  8.22825759995e-15  5.87561201149e-15  7.30666585833e-15  7.06492530702e-15  6.84743380925e-15  7.47547838391e-15  6.5568628245e-15  4.34304366027e-15  6.543392473e-15  6.71796370434e-15  6.94746897286e-15
 5.72552889474e-15  8.06247904945e-15  7.78520187317e-15  6.93701843823e-15  5.96393641943e-15  6.7796581599e-15  5.93307655986e-15  6.08227804118e-15  6.30858409984e-15  5.10489527443e-15  5.71422949413e-15  4.887744176e-15  5.05659500556e-15  6.42133056687e-15  5.77274236671e-15  5.03423896563e-15  4.64657726713e-15  6.61152578859e-15  5.52334818008e-15  4.70685754006e-15  4.75673331832e-15  6.1194148123e-15  5.97385567669e-15  4.90860663716e-15  5.2899048371e-15  5.39926378644e-15  4.7602400135e-15  4.64839225249e-15  6.24333923355e-15  4.22154964669e-15  4.84304171345e-15  5.311076389e-15  5.44029391344e-15  5.94956565826e-15  6.29223738269e-15  5.57479902627e-15  5.69706441959e-15  5.87289876313e-15  5.72466992043e-15  7.07645718116e-15  5.53037575796e-15  5.97022496287e-15  5.18809368236e-15  4.86560743728e-15  6.35458444465e-15  6.66035721677e-15  6.71889004025e-15  6.57494560476e-15  6.59230079404e-15  7.36841867993e-15  7.54143130496e-15  5.46731581066e-15  7.16149356301e-15  7.25989968643e-15  6.53232690037e-15  7.41669291787e-15  8.52755228754e-15  9.28538035949e-15  8.85149984492e-15  9.99131446615e-15  1.03982286244e-14  1.21668297447e-14  1.23825361297e-14  1.27822479167e-14  1.48917790896e-14  1.56816784187e-14  1.79956911867e-14  1.93593007037e-14  2.12830039145e-14  2.28551521448e-14  2.65258256571e-14  3.02265997318e-14  3.6363593584e-14  4.15337485084e-14  4.8881940929e-14  5.84148281588e-14  7.10993310752e-14  8.8632205904e-14  1.1318901803e-13  1.51645740015e-13  2.25093396563e-13  4.13657942038e-13  1.17931029232e-12  4.13576054799e-13  2.25996682698e-13  1.52520704534e-13  1.13468839938e-13  8.85585938268e-14  7.25929039808e-14  5.90255951955e-14  4.82516994944e-14  3.85056509612e-14  3.53491384991e-14  3.06961060292e-14  2.68234249375e-14  2.34590657647e-14  2.08394192261e-14  1.89813267058e-14  1.79285973122e-14  1.51115269919e-14  1.38159170739e-14  1.25275807305e-14  1.2115939674e-14  1.04756299954e-14  1.12511276284e-14  9.63893720217e-15  1.02672429842e-14  9.0077773882e-15  9.36904888864e-15  8.43180589306e-15  7.5565569812e-15  8.3314426982e-15  7.42141535593e-15  6.80364564881e-15  7.1793953809e-15  6.83910087661e-15  7.05112937534e-15  7.23196466846e-15  7.39535467109e-15  5.82013324685e-15
 5.55959312121e-15  6.40759751161e-15  6.7264927533e-15  6.95545999902e-15  6.83758294517e-15  6.82214511095e-15  6.15783491149e-15  5.41198587825e-15  5.63523229706e-15  4.49316207396e-15  5.35805967285e-15  5.4900850666e-15  5.14603232669e-15  6.26016775317e-15  6.36482686765e-15  5.26533736872e-15  5.06093855986e-15  7.40526321931e-15  4.88040832871e-15  5.94267472021e-15  5.94574221552e-15  6.94951518615e-15  7.17626634547e-15  6.50728768145e-15  7.34724135905e-15  6.22856326156e-15  5.4903124516e-15  4.49163691989e-15  4.4933761967e-15  5.20488490079e-15  5.05131355602e-15  4.95427266788e-15  4.58674249744e-15  4.76749962284e-15  5.40915507345e-15  6.50276188245e-15  6.2261745412e-15  5.14494939858e-15  6.3866905769e-15  7.18688316609e-15  5.83975510239e-15  6.79254921001e-15  6.56932547893e-15  4.88663504317e-15  7.18819748639e-15  8.29601340511e-15  7.47327421034e-15  7.77051361312e-15  7.32390070245e-15  8.24082066519e-15  7.65694391334e-15  6.06090950525e-15  8.88406584692e-15  7.47930278188e-15  6.96233325047e-15  7.5883423528e-15  7.29252976588e-15  8.41942670222e-15  8.96608991558e-15  9.26186166307e-15  1.02801303581e-14  9.84716926119e-15  1.0243447898e-14  1.22890290286e-14  1.39975023116e-14  1.39668838358e-14  1.58367064556e-14  1.69020720302e-14  1.87565623172e-14  2.12909194061e-14  2.38655589112e-14  2.50741354588e-14  3.02112133191e-14  3.48125420854e-14  3.94726666002e-14  4.77529077023e-14  5.72263296676e-14  7.04166522687e-14  8.74698379787e-14  1.12448454579e-13  1.52609645527e-13  2.24844371538e-13  4.13576054799e-13  1.17766594715e-12  4.13998845421e-13  2.24603006219e-13  1.51972747142e-13  1.14151301912e-13  8.97239730548e-14  7.14245977335e-14  5.66087477578e-14  4.79001762622e-14  4.05976056291e-14  3.44018171555e-14  3.0278240069e-14  2.53779484956e-14  2.14164271558e-14  2.01001119024e-14  1.9182681426e-14  1.76140381636e-14  1.63807298221e-14  1.45216059205e-14  1.11442840972e-14  1.12751325747e-14  1.10605718326e-14  9.8614210114e-15  9.58873352919e-15  8.95017350185e-15  8.83701260648e-15  8.60776609849e-15  7.55693545241e-15  7.85710866116e-15  7.27096428192e-15  6.08149051486e-15  5.49416489623e-15  6.6432983737e-15  7.08943688842e-15  7.03167801196e-15  7.91624872207e-15  6.5730208517e-15
 5.68195912803e-15  4.96270995139e-15  6.21005777814e-15  6.62997166866e-15  6.33296240861e-15  6.79052711102e-15  5.10490008506e-15  5.29336548384e-15  5.32665343532e-15  4.65762856527e-15  5.54400267658e-15  5.11792882853e-15  6.07617646913e-15  6.129421495e-15  6.2490471535e-15  4.83612323479e-15  6.52689287642e-15  6.93939309387e-15  6.15234301476e-15  6.36160226726e-15  6.87586504931e-15  5.80168669361e-15  6.5658239657e-15  6.19090109392e-15  7.04857963014e-15  5.77413429578e-15  5.85829775819e-15  5.08315510504e-15  4.87036587529e-15  5.05698118301e-15  4.97334596901e-15  5.41088104296e-15  4.86726256773e-15  5.88337867159e-15  6.44633368097e-15  5.60662915044e-15  5.91094632452e-15  4.82417836887e-15  6.5207311807e-15  7.73529785119e-15  6.08726358458e-15  6.5974720791e-15  6.18308150753e-15  5.17115369458e-15  6.82014995733e-15  7.83587725865e-15  6.85204857637e-15  7.97523190976e-15  7.49287048367e-15  7.68660684871e-15  7.2776297711e-15  6.3441147212e-15  7.76294961005e-15  7.33008926469e-15  7.49511800908e-15  8.11165184275e-15  7.83800311204e-15  8.6705537859e-15  8.10905487621e-15  1.02536367194e-14  9.61003414669e-15  9.19609055551e-15  9.77002211286e-15  1.07058468424e-14  1.15481762929e-14  1.25422379608e-14  1.32941190694e-14  1.50474154529e-14  1.77161608998e-14  1.93659445929e-14  2.1344417251e-14  2.15351629668e-14  2.63029498891e-14  2.95093779753e-14  3.49175122055e-14  4.22411181691e-14  4.84979284358e-14  5.8675704326e-14  7.15971865877e-14  8.74920139011e-14  1.14013879529e-13  1.525711424e-13  2.25996682698e-13  4.13998845421e-13  1.18306440949e-12  4.16017279412e-13  2.25714427003e-13  1.52441615196e-13  1.13793940669e-13  8.90311318455e-14  6.93994271113e-14  5.80183245498e-14  4.98359074925e-14  4.31346124354e-14  3.63611983954e-14  2.97264765448e-14  2.66513463496e-14  2.26725441877e-14  2.08955374399e-14  1.95772348899e-14  1.67278019876e-14  1.68433666867e-14  1.32291432166e-14  1.24011239589e-14  1.14532315881e-14  1.01296323239e-14  9.72947949919e-15  1.03265198367e-14  8.97768732885e-15  9.42722412902e-15  8.38109889017e-15  8.3904702069e-15  7.77297780879e-15  6.40698193694e-15  6.37936313005e-15  6.91277075359e-15  5.68590153923e-15  5.77592744638e-15  6.52067070072e-15  4.68587365032e-15
 6.07827788167e-15  6.58952694565e-15  6.73229516706e-15  7.40760169495e-15  6.41568765114e-15  7.52951285341e-15  5.36386433861e-15  6.00539813884e-15  6.10337050143e-15  4.90278172487e-15  4.04206337137e-15  4.97942007042e-15  4.81548429119e-15  6.23856731564e-15  5.43202539192e-15  4.58762854473e-15  5.55521095736e-15  6.68037836974e-15  5.97531176226e-15  5.12762330088e-15  5.52866881082e-15  6.30801704547e-15  5.85601057384e-15  6.55367034811e-15  6.8437402484e-15  5.62806579756e-15  5.92486239551e-15  4.32205479099e-15  5.60746818065e-15  5.45955052171e-15  5.1377342849e-15  4.65824550575e-15  5.21817156009e-15  5.4180137042e-15  5.90885708725e-15  6.75955245782e-15  5.76986658567e-15  5.48913466477e-15  6.86262868703e-15  7.66840353087e-15  5.68864839352e-15  6.55326241867e-15  6.11891033164e-15  5.17152454974e-15  6.43409221696e-15  6.16112592461e-15  8.0004048552e-15  7.35598452548e-15  6.01085521108e-15  6.8604895432e-15  5.96692206427e-15  6.16080796578e-15  7.10374666969e-15  8.19325633664e-15  7.37036207954e-15  6.59254432618e-15  7.92934708302e-15  8.03933170589e-15  7.58291573914e-15  9.3464143251e-15  9.07503424334e-15  9.76488658122e-15  9.89217927011e-15  9.67407919144e-15  1.13230536586e-14  1.33784220809e-14  1.34465547401e-14  1.42789973069e-14  1.59214116616e-14  1.67293987533e-14  1.8617668402e-14  1.95147719691e-14  2.31380830531e-14  2.53853633367e-14  2.95935361565e-14  3.52553832013e-14  4.05882775357e-14  4.79066401301e-14  5.91523837359e-14  7.12516442042e-14  8.87734226051e-14  1.13574348815e-13  1.52520704534e-13  2.24603006219e-13  4.16017279412e-13  1.18094475156e-12  4.13141627642e-13  2.26055465289e-13  1.53691565096e-13  1.14341056099e-13  8.7715511787e-14  7.04432874332e-14  5.92367878085e-14  4.85002342504e-14  4.1633760761e-14  3.52737133678e-14  2.92408371336e-14  2.67894460085e-14  2.32233385403e-14  2.09036034934e-14  1.7687904273e-14  1.61767639112e-14  1.40310559235e-14  1.37962270688e-14  1.20298228497e-14  1.12862210365e-14  1.09754696245e-14  1.0373810329e-14  9.70255240638e-15  9.83949725455e-15  9.27567389264e-15  8.06272594134e-15  7.80604246639e-15  6.2991719401e-15  7.19910590049e-15  7.73351178378e-15  6.73715524998e-15  6.61733621881e-15  6.87641663557e-15  6.36375318915e-15
 6.19995215207e-15  6.34454363845e-15  6.50202905178e-15  6.77320539882e-15  7.62956836562e-15  7.43885748207e-15  6.09768406269e-15  6.97285623412e-15  6.0995499172e-15  6.26165088227e-15  5.08136388478e-15  4.52629780287e-15  5.18263833031e-15  6.82210806597e-15  6.11870105058e-15  5.69202756189e-15  6.11176961074e-15  5.85836076832e-15  4.4570979665e-15  6.22321035168e-15  5.69930275899e-15  4.17277647813e-15  5.79180715708e-15  5.08704964062e-15  5.85300243748e-15  5.79779595259e-15  6.93889293818e-15  5.5890592788e-15  5.12827525657e-15  5.9877427757e-15  6.57943301472e-15  6.85734417097e-15  5.9159536026e-15  4.89360273311e-15  5.05766804138e-15  6.09443662857e-15  5.22188030955e-15  6.23688879093e-15  4.94677787105e-15  6.05395011724e-15  5.17808338277e-15  6.78269001131e-15  6.14686870502e-15  5.92162109542e-15  5.97091128092e-15  5.90325283878e-15  7.30662861162e-15  8.19582786489e-15  7.09614466699e-15  6.1864453768e-15  6.02513861943e-15  5.84430818415e-15  6.16567207462e-15  7.51702731005e-15  8.08886872817e-15  7.43181063862e-15  7.04223807138e-15  7.99277669462e-15  8.30091956114e-15  8.65010466982e-15  7.8107328574e-15  9.42440531209e-15  9.61894507651e-15  1.06161509033e-14  1.017751673e-14  1.12863255405e-14  1.27927568513e-14  1.35011370123e-14  1.5420436094e-14  1.61776308503e-14  1.60740360277e-14  1.89363580696e-14  2.21885734976e-14  2.33188149098e-14  2.68551980788e-14  3.09063035128e-14  3.54855722039e-14  4.05945929917e-14  4.96457461207e-14  5.88244349485e-14  7.2555244917e-14  8.95674542877e-14  1.13468839938e-13  1.51972747142e-13  2.25714427003e-13  4.13141627642e-13  1.1803118373e-12  4.15505881936e-13  2.26534040266e-13  1.52574103918e-13  1.13128182953e-13  8.84691505157e-14  7.23687113432e-14  5.93524977928e-14  4.93188371493e-14  4.09917711022e-14  3.54635861444e-14  2.98915723246e-14  2.65834645387e-14  2.45993755166e-14  1.93979897572e-14  1.91384083881e-14  1.61462122158e-14  1.56021209105e-14  1.39439326977e-14  1.15563227947e-14  1.14186532927e-14  1.1871405016e-14  9.72454251264e-15  1.0126631664e-14  9.9909872064e-15  8.24112924469e-15  7.9415616839e-15  7.07459690977e-15  7.86485922062e-15  8.05673027398e-15  6.69737961136e-15  8.07690288955e-15  8.4061682151e-15  7.37593495432e-15
 8.3584414645e-15  7.32611500014e-15  6.87872942466e-15  6.87588120244e-15  7.1405263368e-15  6.70399507786e-15  6.84369178707e-15  6.72888557389e-15  5.83229451664e-15  5.74380417253e-15  6.5096118394e-15  6.52348472521e-15  6.05597117607e-15  6.28554684993e-15  5.23790471881e-15  4.39016259828e-15  7.1835077932e-15  6.93580750209e-15  6.45402167011e-15  5.70688386242e-15  6.65440287438e-15  5.52820437926e-15  6.37548538283e-15  6.75060500215e-15  5.72581245698e-15  5.41034317697e-15  6.65861623808e-15  5.00947993677e-15  6.74458071583e-15  6.09406628961e-15  6.28925531947e-15  6.89158929605e-15  6.59672100418e-15  5.7617864391e-15  6.01615131244e-15  5.63533379899e-15  6.057785964e-15  7.02503537273e-15  5.12992102773e-15  4.73720167095e-15  5.42659560905e-15  6.30990371478e-15  4.46448784481e-15  4.09505980147e-15  5.62159859321e-15  6.04761725485e-15  5.82726807486e-15  7.48310715434e-15  6.98968232908e-15  7.2669047416e-15  7.12522809695e-15  8.76634673031e-15  7.52489180485e-15  7.2267621374e-15  8.96243941887e-15  6.70879619531e-15  8.19051475942e-15  9.22233523089e-15  7.43342367764e-15  7.39739402627e-15  6.72923145723e-15  7.56685815342e-15  8.74888028195e-15  9.19483198696e-15  1.00876850391e-14  9.80341452637e-15  1.19313002962e-14  1.23909269395e-14  1.20049330182e-14  1.31502252237e-14  1.54826291704e-14  1.55873457707e-14  1.87264668381e-14  2.14922506172e-14  2.48022407456e-14  2.65085992103e-14  2.89579745599e-14  3.33333082736e-14  4.17685206209e-14  4.90713250159e-14  5.78477411079e-14  7.09323047684e-14  8.85585938268e-14  1.14151301912e-13  1.52441615196e-13  2.26055465289e-13  4.15505881936e-13  1.17995232614e-12  4.1593232061e-13  2.267890315e-13  1.52803422344e-13  1.12422050096e-13  8.88693140316e-14  7.17513979271e-14  5.90488370682e-14  4.83403115636e-14  4.13129616644e-14  3.57504554492e-14  3.09385648683e-14  2.81393167609e-14  2.48952318806e-14  2.19281544136e-14  1.8949819753e-14  1.76671831887e-14  1.70631885492e-14  1.47369451161e-14  1.3541372908e-14  1.26091866262e-14  1.15990101818e-14  1.11158093965e-14  1.13129663189e-14  9.59479918158e-15  9.3571627755e-15  8.84155400588e-15  7.04591368626e-15  8.54772737219e-15  6.81260829123e-15  7.66108782286e-15  8.55164283656e-15  7.55368309425e-15
 7.82781418792e-15  7.53228721517e-15  6.7157537675e-15  5.6398989656e-15  6.55483633498e-15  7.29761994434e-15  7.00818418862e-15  6.9772523319e-15  6.61909561343e-15  6.89511749866e-15  7.1477512371e-15  6.12661157593e-15  5.84399442952e-15  7.43569147746e-15  6.73765913213e-15  6.56584647006e-15  6.86193054306e-15  6.58260692071e-15  6.17743082203e-15  6.00733768891e-15  6.04929204712e-15  5.77096764943e-15  5.52212064855e-15  5.71098175115e-15  6.15630839216e-15  5.99999490721e-15  6.54280035515e-15  5.94341478107e-15  6.19233787202e-15  6.23662757287e-15  5.85102946336e-15  5.95363614277e-15  6.22795412801e-15  7.08423024819e-15  6.43292343214e-15  5.98007620639e-15  5.18102702436e-15  6.31745724014e-15  5.44358602477e-15  5.84365357856e-15  6.06318884727e-15  5.97093698496e-15  5.28005810842e-15  3.84537662405e-15  4.87282315008e-15  5.61698656806e-15  6.17101996959e-15  6.02618925658e-15  6.24657293678e-15  6.34633423682e-15  6.3013433348e-15  6.75669007364e-15  6.21608456379e-15  6.11490475554e-15  7.55486099553e-15  6.39692029175e-15  6.29792535164e-15  6.59703901686e-15  6.69673084905e-15  7.69453741729e-15  7.32392362486e-15  7.02420335358e-15  7.66696288195e-15  9.08513379432e-15  9.61881444537e-15  1.01708618809e-14  1.00666179918e-14  1.07281004806e-14  1.21529470201e-14  1.24870448207e-14  1.27156392383e-14  1.35552180579e-14  1.75121934763e-14  2.04344298393e-14  2.27260823386e-14  2.40666768807e-14  2.64246731336e-14  3.08624115469e-14  3.56594265964e-14  4.15913013966e-14  4.87270674247e-14  5.89541539507e-14  7.25929039808e-14  8.97239730548e-14  1.13793940669e-13  1.53691565096e-13  2.26534040266e-13  4.1593232061e-13  1.18399373165e-12  4.15129379783e-13  2.24941857973e-13  1.5356816524e-13  1.13624967669e-13  8.91655116299e-14  7.31722397477e-14  5.87881813663e-14  4.97573783057e-14  4.22047726663e-14  3.6594553394e-14  3.23438499589e-14  2.67187667202e-14  2.33118545881e-14  2.19845412737e-14  2.05039779432e-14  1.83366708099e-14  1.44239353159e-14  1.37261795495e-14  1.29957278311e-14  1.27799556443e-14  1.20632337533e-14  1.11047389168e-14  1.03693330454e-14  8.66490042934e-15  7.30466178805e-15  7.68251062195e-15  8.72249610604e-15  8.062599241e-15  8.73062470214e-15  9.1334844847e-15  8.61184407805e-15
 7.3876359803e-15  7.03573015001e-15  7.59261027284e-15  7.04510732588e-15  6.88956714786e-15  7.10456949131e-15  8.54539849932e-15  7.98524316024e-15  6.90585312001e-15  6.42977624692e-15  6.95319869517e-15  5.39829419733e-15  6.11584745403e-15  6.35341629915e-15  5.7891685506e-15  5.77498360765e-15  6.66150412776e-15  6.83351270329e-15  5.25740578885e-15  6.17271351384e-15  5.57369080423e-15  6.10208256697e-15  6.51014410647e-15  5.25624065404e-15  5.23310816968e-15  5.25483524076e-15  5.21230550556e-15  4.14386828976e-15  5.97483294808e-15  5.48592835037e-15  6.38487725392e-15  5.39485169512e-15  5.38344903585e-15  7.23584145419e-15  7.34999377577e-15  6.06506976765e-15  5.30354574681e-15  5.84827447648e-15  5.77420477478e-15  6.32453729131e-15  5.60793916222e-15  5.67242056972e-15  5.60658124611e-15  4.57545519621e-15  6.22259502181e-15  5.92929191546e-15  6.58481150961e-15  6.84241029648e-15  6.37577880998e-15  6.99927564198e-15  7.42821793107e-15  5.79318270744e-15  6.44001344039e-15  6.58917172335e-15  7.15808397902e-15  6.8229199826e-15  6.4744808567e-15  6.51992862489e-15  6.87694576903e-15  7.27818966752e-15  6.46859410695e-15  7.20424885416e-15  7.48157385813e-15  8.20502339306e-15  9.23586932976e-15  9.46464413569e-15  9.69075358526e-15  1.04906589228e-14  1.13630906439e-14  1.1480923191e-14  1.28764929799e-14  1.26627604975e-14  1.57383201161e-14  1.73200052722e-14  1.92244070332e-14  2.13873460684e-14  2.19977206356e-14  2.5966446763e-14  3.02045705339e-14  3.44982258327e-14  4.08857945534e-14  4.93539894878e-14  5.90255951955e-14  7.14245977335e-14  8.90311318455e-14  1.14341056099e-13  1.52574103918e-13  2.267890315e-13  4.15129379783e-13  1.18315023664e-12  4.14564307392e-13  2.2571103219e-13  1.51960630176e-13  1.14009189547e-13  8.976272455e-14  7.10062831767e-14  5.95563842727e-14  4.90495478528e-14  4.11048252653e-14  3.54831441371e-14  2.96577252138e-14  2.58536144599e-14  2.30514024187e-14  2.03413616199e-14  1.89544742541e-14  1.5637744724e-14  1.52811191292e-14  1.358093257e-14  1.33789138848e-14  1.28731169611e-14  1.2065608416e-14  9.68268547413e-15  9.44817457505e-15  8.13682793492e-15  7.64286755955e-15  8.38986889014e-15  6.4313839552e-15  7.52915714185e-15  8.60500283783e-15  7.2683904473e-15
 6.04568343999e-15  7.02048672999e-15  6.98174892955e-15  7.07090889531e-15  6.66502041371e-15  6.89690117879e-15  6.68139849565e-15  6.59047141753e-15  6.04424152009e-15  4.7363969067e-15  6.35227356679e-15  5.44535820669e-15  5.42030330723e-15  5.31977118378e-15  5.07576480493e-15  5.85619658559e-15  5.92428166005e-15  5.58925435745e-15  5.61928903076e-15  5.78737343341e-15  5.79923391316e-15  5.67853269481e-15  5.15128513208e-15  5.53485793025e-15  4.88618993817e-15  4.89252456462e-15  4.43019027849e-15  3.81695730842e-15  4.22882831741e-15  5.46965629808e-15  6.39238333637e-15  5.50594055673e-15  6.45658992955e-15  6.13512768959e-15  5.58354543176e-15  5.29901092616e-15  5.70942720538e-15  6.28007310649e-15  7.36817172931e-15  6.46015726012e-15  5.88083525776e-15  4.69014232775e-15  5.96130227678e-15  5.13120497928e-15  5.97023677947e-15  5.54958316124e-15  5.46574895825e-15  5.35341579145e-15  4.9178614725e-15  4.97704985095e-15  6.68531509986e-15  6.18650950404e-15  4.9560674033e-15  5.22056639153e-15  6.60861395061e-15  6.91028269834e-15  6.3427101022e-15  6.17096345147e-15  6.78500728878e-15  6.08477787825e-15  7.26362555308e-15  7.50854292004e-15  7.63672426734e-15  7.44769427939e-15  7.0413604787e-15  9.93017839747e-15  9.46469540886e-15  9.15976655873e-15  1.02591766994e-14  1.05398809921e-14  1.18965430792e-14  1.20663743506e-14  1.52009093798e-14  1.54082807708e-14  1.72697633761e-14  1.88193314269e-14  2.07810480632e-14  2.42943280848e-14  2.59285394032e-14  3.14213934181e-14  3.58382554738e-14  4.05081624576e-14  4.82516994944e-14  5.66087477578e-14  6.93994271113e-14  8.7715511787e-14  1.13128182953e-13  1.52803422344e-13  2.24941857973e-13  4.14564307392e-13  1.17841310398e-12  4.14805939813e-13  2.26861331828e-13  1.54473800339e-13  1.13659669584e-13  8.78945143458e-14  7.22802176287e-14  5.84807333837e-14  4.86602696236e-14  4.12405198939e-14  3.53838749005e-14  3.07863438608e-14  2.6674487161e-14  2.3514107711e-14  2.15476645706e-14  1.85208544055e-14  1.74445421372e-14  1.54601560086e-14  1.34079461684e-14  1.27089385185e-14  1.29477207412e-14  1.05654536238e-14  1.02914957519e-14  8.9721615106e-15  8.56069241166e-15  8.14977769443e-15  8.41650154456e-15  7.32797199171e-15  7.63688401295e-15  6.80871343145e-15
 7.2334553272e-15  8.5811572681e-15  7.56644509039e-15  7.14834163578e-15  7.1371151371e-15  8.33801125526e-15  7.88667925956e-15  7.13526324416e-15  5.87691976614e-15  7.03103699332e-15  7.77315392093e-15  5.54888105192e-15  5.95622822248e-15  6.01819974364e-15  5.48311797816e-15  5.58923446634e-15  4.67415422227e-15  5.34475508856e-15  6.18966486407e-15  4.93281316941e-15  5.54070584479e-15  4.94993703915e-15  5.63331998348e-15  6.1265059297e-15  6.120831973e-15  3.86345220065e-15  4.7260061891e-15  4.4608659983e-15  4.62206360853e-15  5.30854276326e-15  5.98057848083e-15  6.17197920558e-15  5.05552455973e-15  5.70200337976e-15  5.25567694496e-15  4.98477393443e-15  5.57378048601e-15  5.38847072174e-15  6.20813072437e-15  4.81841786916e-15  5.61077706597e-15  6.7130218805e-15  6.33912747295e-15  5.11112914545e-15  6.10359178039e-15  5.88975629448e-15  7.70308489125e-15  6.1857339769e-15  6.29485281207e-15  5.9873895059e-15  6.14405107976e-15  7.87679084197e-15  6.95450996033e-15  6.44940810464e-15  6.473681238e-15  7.19914042365e-15  7.00203973163e-15  6.70079348731e-15  6.41994503811e-15  6.15720953872e-15  7.39760104695e-15  6.43071812079e-15  6.27187307193e-15  5.94742860907e-15  6.79845137373e-15  7.70382761832e-15  8.87937013701e-15  9.15975122383e-15  9.68069924702e-15  1.02788818475e-14  1.11769150829e-14  1.13843250068e-14  1.23869752382e-14  1.33682391802e-14  1.4157899055e-14  1.72536677561e-14  1.85620198591e-14  2.07524143625e-14  2.33134213165e-14  2.66707290653e-14  2.89343344439e-14  3.4441238923e-14  3.85056509612e-14  4.79001762622e-14  5.80183245498e-14  7.04432874332e-14  8.84691505157e-14  1.12422050096e-13  1.5356816524e-13  2.2571103219e-13  4.14805939813e-13  1.17766353705e-12  4.15362686652e-13  2.26498237641e-13  1.5349473397e-13  1.12809221973e-13  8.93668886739e-14  7.15649704371e-14  5.84402394076e-14  4.81226878502e-14  4.12107416283e-14  3.50636862314e-14  2.91855390892e-14  2.62938254085e-14  2.42807970381e-14  2.0748472389e-14  1.7517100041e-14  1.60754365889e-14  1.37242880448e-14  1.40232721511e-14  1.29000902584e-14  1.08933219128e-14  1.05361910739e-14  9.58403866111e-15  9.77285391141e-15  8.96715562065e-15  8.63395052994e-15  7.94017177156e-15  7.99475634111e-15  6.38249579857e-15
 7.17029155238e-15  6.77896631374e-15  6.9048390153e-15  6.75085468227e-15  6.79159620575e-15  6.28412054559e-15  7.3870949505e-15  7.24191107702e-15  6.4759909795e-15  6.61020317146e-15  7.54509962476e-15  6.38310495396e-15  6.3954671817e-15  5.32957088977e-15  5.06705647858e-15  5.29129870117e-15  5.02504036626e-15  4.15220232062e-15  4.51451243027e-15  5.16280378406e-15  5.62922313347e-15  4.8565827552e-15  5.8185470216e-15  6.37172924547e-15  5.530149248e-15  4.68517482799e-15  4.91138385076e-15  4.90980483412e-15  4.68536292796e-15  6.46061588937e-15  5.8110113532e-15  5.94101172143e-15  5.09933395594e-15  4.10731440296e-15  5.42452845553e-15  6.05559389556e-15  6.3230138952e-15  5.04012781512e-15  5.40829483111e-15  5.70166949535e-15  5.97856241356e-15  7.16287465473e-15  6.76629175782e-15  6.23097574746e-15  6.94858324974e-15  6.12091968841e-15  5.87162579124e-15  5.83854903439e-15  5.94039568779e-15  4.9307632686e-15  4.20632578891e-15  5.23725457698e-15  6.53160721639e-15  4.53301346513e-15  5.45074551643e-15  6.77168714534e-15  6.88933506501e-15  7.93630591029e-15  7.26882315005e-15  6.60345406074e-15  6.78772746155e-15  7.19479943212e-15  7.32827343866e-15  6.73990729078e-15  7.70248626268e-15  7.94724045009e-15  8.45106010688e-15  9.43218080417e-15  9.07289819838e-15  9.9446072536e-15  1.09226137934e-14  1.1338934269e-14  1.29207707391e-14  1.3517506182e-14  1.36511480179e-14  1.64374550086e-14  1.71138936161e-14  1.95053344872e-14  2.1024081342e-14  2.49589608152e-14  2.65220829713e-14  2.99298444611e-14  3.53491384991e-14  4.05976056291e-14  4.98359074925e-14  5.92367878085e-14  7.23687113432e-14  8.88693140316e-14  1.13624967669e-13  1.51960630176e-13  2.26861331828e-13  4.15362686652e-13  1.1797202802e-12  4.15494001052e-13  2.26821214743e-13  1.52205994642e-13  1.14408420869e-13  8.96640640947e-14  7.14094131232e-14  5.87783582827e-14  4.9527950649e-14  4.24502205658e-14  3.52538616466e-14  3.07698463259e-14  2.74351013591e-14  2.3286380043e-14  1.97617851233e-14  1.92812073566e-14  1.64644270321e-14  1.5749368882e-14  1.35936736393e-14  1.28206567774e-14  1.12052894252e-14  1.09262272662e-14  8.85181012978e-15  9.6315382854e-15  9.58024246538e-15  9.01625200427e-15  8.24467063903e-15  7.0639392346e-15
 8.38762826164e-15  6.77133918662e-15  7.43146219503e-15  6.18773781683e-15  7.27815056892e-15  6.79724460215e-15  8.45003447446e-15  7.247697729e-15  6.52618901188e-15  5.72417150545e-15  6.47431212859e-15  5.93139024436e-15  6.85699875734e-15  6.07648610465e-15  4.99292947984e-15  6.13524699729e-15  5.03495207827e-15  5.62179392821e-15  5.24305838848e-15  6.75428362035e-15  6.96482726533e-15  6.18941560141e-15  6.46997077173e-15  6.7957933635e-15  7.24572409527e-15  4.00878200098e-15  5.85080141266e-15  5.24857485324e-15  5.76680753252e-15  6.06195549485e-15  5.81423283213e-15  6.65659158089e-15  6.3624499296e-15  5.61726752906e-15  6.52557819386e-15  5.43576714586e-15  5.7475235462e-15  5.35886743158e-15  5.24195789322e-15  6.36483587853e-15  7.11035945645e-15  7.3371441055e-15  5.94434899275e-15  5.93334364708e-15  6.87827123398e-15  6.11745801556e-15  6.36016762386e-15  6.59425808175e-15  6.70074188969e-15  5.53125450487e-15  6.54926185439e-15  6.12364726765e-15  6.33596060162e-15  6.33427974201e-15  5.28094871136e-15  5.86113999528e-15  7.37876008023e-15  7.12936105478e-15  7.69704546497e-15  5.99226726878e-15  7.1987159291e-15  7.19801413437e-15  8.98062807277e-15  6.96851158909e-15  7.76324546122e-15  7.15434283242e-15  7.41099058303e-15  8.60032974224e-15  8.25038153218e-15  9.3913727197e-15  1.14552448347e-14  9.82503863707e-15  1.05139235593e-14  1.30900204641e-14  1.30166135383e-14  1.48530337649e-14  1.52797748061e-14  1.72465969956e-14  1.9384918693e-14  2.15617101404e-14  2.36722763427e-14  2.6853143528e-14  3.06961060292e-14  3.44018171555e-14  4.31346124354e-14  4.85002342504e-14  5.93524977928e-14  7.17513979271e-14  8.91655116299e-14  1.14009189547e-13  1.54473800339e-13  2.26498237641e-13  4.15494001052e-13  1.1846019843e-12  4.16143857077e-13  2.25475574244e-13  1.5389196065e-13  1.13564285199e-13  9.01370636494e-14  7.15134925174e-14  5.73591913821e-14  4.89891893343e-14  4.0390438173e-14  3.49394947684e-14  3.11762114984e-14  2.59075730678e-14  2.32661602216e-14  1.97675371415e-14  1.90544745507e-14  1.82421711996e-14  1.48697907497e-14  1.25631457116e-14  1.27009907398e-14  1.15663003651e-14  1.09397470699e-14  1.03714864535e-14  8.96167580993e-15  8.8897079801e-15  9.43319748019e-15  8.74273206794e-15
 7.60819457303e-15  7.61132046997e-15  7.96163291783e-15  6.64338958332e-15  8.78427416713e-15  7.04621919409e-15  7.37397104608e-15  6.72312108729e-15  7.10427394673e-15  6.47984306949e-15  6.29827673017e-15  4.9581896319e-15  6.22392653145e-15  5.08764551416e-15  4.83438095918e-15  5.15816984754e-15  5.65870773692e-15  4.87931686936e-15  5.57896988229e-15  6.04709723894e-15  6.10087315113e-15  4.67187945652e-15  5.63642142262e-15  6.1156138296e-15  5.31164008318e-15  4.45767620526e-15  5.39193735414e-15  5.83838623901e-15  6.35953242483e-15  5.88401276562e-15  4.515504507e-15  5.60078843192e-15  6.17268670856e-15  6.04564619977e-15  6.4542256067e-15  5.88032782175e-15  5.3556489177e-15  5.14645791109e-15  6.21195008802e-15  6.59956112717e-15  5.39031463135e-15  6.27256837836e-15  5.12167619848e-15  4.9908069954e-15  6.10176958858e-15  6.27810419043e-15  7.62345460027e-15  6.00225935484e-15  5.08217750646e-15  5.34946925932e-15  5.8276134506e-15  6.40237882068e-15  6.86257801458e-15  5.81806775413e-15  6.14826598898e-15  7.45446550225e-15  6.33377743876e-15  6.82592421707e-15  7.18357663614e-15  6.3815537402e-15  6.54369840809e-15  8.08569728436e-15  7.22703489934e-15  7.10975494008e-15  8.20118534789e-15  7.13839769127e-15  7.95936806171e-15  7.69241570583e-15  8.19515797498e-15  8.62088390065e-15  9.43563758915e-15  1.00028609215e-14  1.03733745439e-14  1.14750520849e-14  1.11052656784e-14  1.18779262077e-14  1.31808613675e-14  1.49327037756e-14  1.7352355735e-14  1.77419639416e-14  1.87957750438e-14  2.2646519285e-14  2.68234249375e-14  3.0278240069e-14  3.63611983954e-14  4.1633760761e-14  4.93188371493e-14  5.90488370682e-14  7.31722397477e-14  8.976272455e-14  1.13659669584e-13  1.5349473397e-13  2.26821214743e-13  4.16143857077e-13  1.18670700665e-12  4.15592855151e-13  2.26582121813e-13  1.52408028034e-13  1.13664589394e-13  8.80358103757e-14  7.10210316383e-14  5.86413124395e-14  4.86763948278e-14  4.07998664155e-14  3.57083679865e-14  2.87561655471e-14  2.46986556856e-14  2.23032288321e-14  2.00391456763e-14  1.72748987648e-14  1.67960257455e-14  1.34111162234e-14  1.38068497821e-14  1.292116279e-14  1.09161321987e-14  1.16182450914e-14  1.06669425772e-14  9.56036059189e-15  9.30000950355e-15  8.63320498486e-15
 7.62604080598e-15  8.50467412881e-15  8.79223759848e-15  7.79917682091e-15  7.50072984307e-15  6.67144030474e-15  7.00728873358e-15  7.62945511871e-15  7.07907197197e-15  6.3777791997e-15  6.13970413483e-15  5.73819412179e-15  4.48529702405e-15  5.01109142789e-15  4.71824837018e-15  6.36394906003e-15  5.30675333298e-15  4.64418864131e-15  5.17471233155e-15  5.31696203743e-15  5.6373584102e-15  5.58985656641e-15  5.46503094943e-15  4.90703794586e-15  3.67642621468e-15  5.3238037005e-15  5.0307071998e-15  6.12134129779e-15  5.24527859387e-15  5.66610414279e-15  5.72852924927e-15  6.53734679015e-15  5.33402857335e-15  5.10896720049e-15  5.71512434122e-15  5.23788783614e-15  5.0850784827e-15  4.37253666869e-15  5.76084268172e-15  4.41438946072e-15  4.1285314347e-15  5.8549122451e-15  6.03387540579e-15  5.1217261542e-15  5.65696052527e-15  4.59445156668e-15  6.51207708211e-15  5.73029057138e-15  5.239505193e-15  5.89351075516e-15  5.59741713222e-15  5.70394625377e-15  6.869588469e-15  5.33112950965e-15  5.4519547926e-15  5.21245321285e-15  6.07901798703e-15  5.62898268121e-15  7.23811231021e-15  6.93029043065e-15  7.74872033788e-15  7.26988071173e-15  6.32855102777e-15  7.02417322657e-15  6.90761880519e-15  6.41309371541e-15  7.15059513453e-15  6.42969886512e-15  6.37673870475e-15  6.75558977503e-15  8.15378948062e-15  9.71501215195e-15  9.06885814944e-15  1.08459818697e-14  1.07582348928e-14  1.18987990478e-14  1.2711490642e-14  1.37682148421e-14  1.49286468565e-14  1.61437392865e-14  1.83308700887e-14  2.00390400455e-14  2.34590657647e-14  2.53779484956e-14  2.97264765448e-14  3.52737133678e-14  4.09917711022e-14  4.83403115636e-14  5.87881813663e-14  7.10062831767e-14  8.78945143458e-14  1.12809221973e-13  1.52205994642e-13  2.25475574244e-13  4.15592855151e-13  1.18063313492e-12  4.13345940536e-13  2.25509732697e-13  1.53303680905e-13  1.13655331376e-13  8.87117383996e-14  7.1730659189e-14  5.7802799967e-14  4.95011904302e-14  4.33047409936e-14  3.56667640436e-14  2.83830196766e-14  2.69188725884e-14  2.40315264522e-14  2.08390427469e-14  1.90760436616e-14  1.57362584038e-14  1.56460937454e-14  1.40438316948e-14  1.21884000304e-14  1.17238546006e-14  1.15544747678e-14  9.90728316215e-15  8.91129012349e-15  9.12532912088e-15
 8.65805360171e-15  9.52837734002e-15  9.03430354874e-15  8.41138915827e-15  7.00674249173e-15  7.88502642592e-15  7.24172024557e-15  6.18769710513e-15  7.24616649139e-15  7.88368661605e-15  7.76161112565e-15  6.31102857252e-15  6.95322796258e-15  6.79343835968e-15  5.92142128976e-15  5.95480200484e-15  5.94775612627e-15  6.08215612805e-15  5.25308961546e-15  5.27775639778e-15  5.34656287318e-15  6.14909937448e-15  4.9142891719e-15  4.73743315792e-15  5.38943972171e-15  6.1002269273e-15  5.7859760448e-15  5.50105267045e-15  5.71635737595e-15  5.88365528933e-15  4.92505695395e-15  5.22745207893e-15  5.30106299132e-15  6.08161666821e-15  5.07727923048e-15  6.2654201912e-15  6.95579360028e-15  5.07531500514e-15  6.26475551886e-15  4.39158575333e-15  4.89208432112e-15  5.1256489942e-15  4.82568250212e-15  5.14565498549e-15  5.70567991318e-15  6.04416615562e-15  6.20259867238e-15  6.07278056198e-15  4.18351745114e-15  5.31869981188e-15  5.94594286091e-15  4.9178354694e-15  7.26206831171e-15  6.45473944424e-15  5.00718985335e-15  6.25857000498e-15  6.132205731e-15  5.48437285966e-15  5.97529469047e-15  5.92284908421e-15  6.36206077857e-15  7.09349648708e-15  5.36515191997e-15  6.53160033258e-15  7.31357972944e-15  6.54466721183e-15  6.12318601862e-15  7.05733090708e-15  6.86328783762e-15  7.24053132855e-15  8.32759926873e-15  7.92917266471e-15  8.69387074626e-15  9.85707915203e-15  1.0169434951e-14  1.10991646675e-14  1.17805839029e-14  1.34504867141e-14  1.45364727766e-14  1.52901515392e-14  1.74564379715e-14  1.88284684721e-14  2.08394192261e-14  2.14164271558e-14  2.66513463496e-14  2.92408371336e-14  3.54635861444e-14  4.13129616644e-14  4.97573783057e-14  5.95563842727e-14  7.22802176287e-14  8.93668886739e-14  1.14408420869e-13  1.5389196065e-13  2.26582121813e-13  4.13345940536e-13  1.17969898145e-12  4.1360398281e-13  2.2593219199e-13  1.51834099455e-13  1.12522316076e-13  8.91948665169e-14  7.18009845455e-14  5.83721776793e-14  4.91018752627e-14  4.12401265624e-14  3.38646499828e-14  3.13045105387e-14  2.67953500112e-14  2.21548857544e-14  2.00879480997e-14  1.81202044551e-14  1.69148077229e-14  1.49788085344e-14  1.3440691514e-14  1.24154223934e-14  1.1505390362e-14  1.00889402997e-14  1.04940338091e-14  9.60480007673e-15
 9.86112988083e-15  9.36136201609e-15  8.54907290413e-15  8.81393222773e-15  8.6694701116e-15  7.49921616093e-15  7.9694947712e-15  6.06767603093e-15  7.13087608332e-15  7.0344231603e-15  7.16856741725e-15  6.40801404791e-15  7.42881690667e-15  7.19551416196e-15  7.08644577155e-15  6.94547875346e-15  6.75405426945e-15  7.54814525105e-15  6.88465407528e-15  6.64427373287e-15  7.0731553677e-15  5.97839252284e-15  6.28618581033e-15  5.56173058542e-15  6.81916561354e-15  4.9912934846e-15  5.18845488127e-15  5.13421428935e-15  4.44499177129e-15  6.31574525141e-15  5.85386503706e-15  6.721242313e-15  5.98532931837e-15  5.99541365077e-15  6.04158367163e-15  6.91490715797e-15  6.79918117942e-15  6.93495179103e-15  6.8066345887e-15  5.92669972821e-15  5.03089873798e-15  6.22359051601e-15  6.63393180435e-15  6.46051824156e-15  5.90403997379e-15  5.80886331768e-15  6.3842975689e-15  6.16007399932e-15  6.16003855422e-15  7.00206820591e-15  5.8274335007e-15  5.51347367925e-15  7.69600338606e-15  6.362894256e-15  6.31165778937e-15  6.40900720331e-15  4.65217683418e-15  4.5085444115e-15  5.22112909503e-15  4.87512100696e-15  6.13108980038e-15  6.49557618191e-15  6.73459770669e-15  7.72783677859e-15  7.32234070266e-15  6.78739508459e-15  6.40325176275e-15  6.7507638285e-15  7.20005368511e-15  7.75610765043e-15  7.93032113607e-15  9.23981007414e-15  9.43275166641e-15  9.97831833382e-15  9.8625153944e-15  1.00898820878e-14  1.16405934364e-14  1.06241546294e-14  1.18221644192e-14  1.33149131063e-14  1.53941156229e-14  1.54057369579e-14  1.89813267058e-14  2.01001119024e-14  2.26725441877e-14  2.67894460085e-14  2.98915723246e-14  3.57504554492e-14  4.22047726663e-14  4.90495478528e-14  5.84807333837e-14  7.15649704371e-14  8.96640640947e-14  1.13564285199e-13  1.52408028034e-13  2.25509732697e-13  4.1360398281e-13  1.17560434269e-12  4.13762082423e-13  2.24614162164e-13  1.5205489994e-13  1.13641855367e-13  8.88186867274e-14  7.07829646435e-14  5.882993067e-14  4.89465469965e-14  4.07614981879e-14  3.69947290392e-14  3.14581801495e-14  2.57435341703e-14  2.24348265912e-14  2.03791864522e-14  1.82209138698e-14  1.83531524646e-14  1.53571788517e-14  1.37055922068e-14  1.3142003095e-14  1.16953532624e-14  1.14555393349e-14  1.10494324077e-14
 1.06714512578e-14  1.01231841217e-14  9.30504887843e-15  1.00380604863e-14  9.90834659957e-15  7.89371345488e-15  7.27812399834e-15  7.14173711654e-15  7.45644963047e-15  7.23570625748e-15  7.02899550781e-15  7.72229445897e-15  7.74343619064e-15  8.09102711109e-15  7.69486887676e-15  6.54753987644e-15  6.17598466604e-15  6.40423897625e-15  6.4687881644e-15  6.13668780233e-15  5.84725798063e-15  5.7251212456e-15  6.08734728645e-15  5.68890927592e-15  5.64105592935e-15  5.78797195962e-15  5.51277969933e-15  5.31944012209e-15  5.69773085335e-15  7.58743224477e-15  6.7392665095e-15  6.5515487696e-15  4.7004321356e-15  5.49376577978e-15  6.87521869906e-15  7.1657320626e-15  6.06170483332e-15  6.25328910246e-15  6.92762253733e-15  5.81619239511e-15  7.00073786578e-15  5.75086534589e-15  5.13744221503e-15  6.55045615634e-15  4.92315090757e-15  4.82251389056e-15  5.82813789758e-15  5.25555710927e-15  5.09896810016e-15  6.54312135088e-15  6.37571766699e-15  6.57767217305e-15  5.83666655848e-15  5.79439233669e-15  6.78057244969e-15  7.34152045234e-15  6.7165471768e-15  6.69971656219e-15  6.82684247704e-15  6.20497179263e-15  5.67342676962e-15  5.35354952464e-15  6.03933892532e-15  8.0174027915e-15  7.02874607352e-15  7.94493306997e-15  7.44258243992e-15  8.82641230416e-15  8.19832433046e-15  8.17310768886e-15  9.08574027857e-15  8.17027208216e-15  8.3222826128e-15  9.10947797723e-15  9.35237353627e-15  8.95624640601e-15  9.68866315181e-15  9.9726130823e-15  1.26468494116e-14  1.28302539189e-14  1.51436884213e-14  1.49864980698e-14  1.79285973122e-14  1.9182681426e-14  2.08955374399e-14  2.32233385403e-14  2.65834645387e-14  3.09385648683e-14  3.6594553394e-14  4.11048252653e-14  4.86602696236e-14  5.84402394076e-14  7.14094131232e-14  9.01370636494e-14  1.13664589394e-13  1.53303680905e-13  2.2593219199e-13  4.13762082423e-13  1.17928484283e-12  4.14922967989e-13  2.2557796981e-13  1.52011588788e-13  1.13298273419e-13  8.78524885412e-14  7.1736272773e-14  5.96326498893e-14  4.89169710422e-14  4.21821500515e-14  3.54014387903e-14  3.03643345089e-14  2.49700014826e-14  2.24881561199e-14  1.99340243283e-14  1.92935669656e-14  1.67102240403e-14  1.62335371395e-14  1.40458507004e-14  1.26858774915e-14  1.18959383464e-14  1.10446079356e-14
 1.16279324035e-14  1.07062808363e-14  9.67754361299e-15  9.94587018157e-15  9.81263367272e-15  1.01383070423e-14  8.51429028407e-15  7.3067247875e-15  6.98383774723e-15  9.55885525148e-15  7.97734152074e-15  6.95258069711e-15  6.34380218879e-15  5.84747291064e-15  6.70390768798e-15  6.98410866606e-15  5.71893284924e-15  6.58592837172e-15  6.19094096181e-15  6.05089144268e-15  5.79781533367e-15  6.15123513523e-15  6.19062499152e-15  5.30774465771e-15  5.19497332829e-15  6.05696755836e-15  5.59077430925e-15  5.12819950373e-15  5.87049647566e-15  5.35470662645e-15  5.51135853043e-15  5.23320193499e-15  5.00859479412e-15  5.96566976372e-15  5.99747307861e-15  6.2448744258e-15  4.60341728964e-15  5.32735323402e-15  5.34895358214e-15  4.93368167323e-15  6.51813619908e-15  5.78560841264e-15  5.58718474835e-15  5.99105292091e-15  6.52679989085e-15  5.29827131688e-15  6.29029945632e-15  6.90593588404e-15  6.46778613513e-15  7.06057807789e-15  5.44963129565e-15  6.46973802623e-15  4.67966977673e-15  5.22473158945e-15  6.01603137045e-15  5.7806542186e-15  6.475343613e-15  6.26076105649e-15  5.34274801323e-15  5.90704735342e-15  5.93063757333e-15  5.17854851923e-15  6.73908739933e-15  6.93200746812e-15  5.51149297837e-15  6.13450854296e-15  7.02524367955e-15  6.95380980429e-15  6.68495476241e-15  6.90038579695e-15  7.76228673573e-15  8.23001526876e-15  7.88526007429e-15  8.69859077415e-15  8.56407930175e-15  9.62421222702e-15  9.46340123103e-15  9.71905640372e-15  1.16064091196e-14  1.2176027022e-14  1.40644462334e-14  1.42220699291e-14  1.51115269919e-14  1.76140381636e-14  1.95772348899e-14  2.09036034934e-14  2.45993755166e-14  2.81393167609e-14  3.23438499589e-14  3.54831441371e-14  4.12405198939e-14  4.81226878502e-14  5.87783582827e-14  7.15134925174e-14  8.80358103757e-14  1.13655331376e-13  1.51834099455e-13  2.24614162164e-13  4.14922967989e-13  1.17880131178e-12  4.13029150194e-13  2.24791225701e-13  1.51690271168e-13  1.12834735157e-13  8.84006221925e-14  7.00772873443e-14  5.68882057535e-14  4.89927600902e-14  4.17725373041e-14  3.61581469166e-14  3.10751029194e-14  2.67924554244e-14  2.35131173729e-14  2.10635674543e-14  1.82498834236e-14  1.75228565772e-14  1.67539634409e-14  1.51906131894e-14  1.4144742177e-14  1.16340627061e-14
 1.21933807031e-14  1.13670861034e-14  1.08439891928e-14  9.52583849962e-15  9.97855567772e-15  1.01050687677e-14  8.45251872805e-15  8.30257814537e-15  7.53238524826e-15  8.17457816712e-15  6.61939630772e-15  7.57485456426e-15  6.86295833179e-15  6.05639661357e-15  5.98979740426e-15  6.56297651851e-15  6.16299396435e-15  7.3728541192e-15  6.50748312703e-15  6.63699668824e-15  6.93995578509e-15  6.59068565753e-15  6.74835980698e-15  6.38196247373e-15  5.91461972167e-15  4.66663729624e-15  3.93304542441e-15  6.48348568049e-15  5.84816798218e-15  5.12833363588e-15  4.80933684964e-15  5.22667037776e-15  6.08686485635e-15  5.91968253743e-15  5.25856489763e-15  5.3514520722e-15  5.55325254355e-15  5.95736621492e-15  6.28728252863e-15  5.74167220771e-15  6.44629179647e-15  7.08022187459e-15  4.78358128201e-15  6.93365393482e-15  5.94103668376e-15  5.39661700533e-15  6.65464927077e-15  6.96192402137e-15  6.18775069779e-15  6.54437135194e-15  5.84973876129e-15  5.89318720045e-15  5.42309349185e-15  6.75781993169e-15  6.12013392881e-15  6.83834272174e-15  7.10656981716e-15  7.2813155234e-15  7.03957538276e-15  5.8566872093e-15  5.3238292018e-15  4.40310957674e-15  6.65510064318e-15  5.31194940636e-15  6.20975587561e-15  6.23112380801e-15  6.89470929178e-15  7.45725080059e-15  5.59780827761e-15  5.17697054851e-15  6.53453783333e-15  7.22571408167e-15  7.44734079754e-15  8.28571863643e-15  8.73641899005e-15  9.36252959651e-15  9.332509536e-15  9.06811415354e-15  1.01633570064e-14  1.234274081e-14  1.25636099309e-14  1.350792073e-14  1.38159170739e-14  1.63807298221e-14  1.67278019876e-14  1.7687904273e-14  1.93979897572e-14  2.48952318806e-14  2.67187667202e-14  2.96577252138e-14  3.53838749005e-14  4.12107416283e-14  4.9527950649e-14  5.73591913821e-14  7.10210316383e-14  8.87117383996e-14  1.12522316076e-13  1.5205489994e-13  2.2557796981e-13  4.13029150194e-13  1.17337255964e-12  4.13166947535e-13  2.2389990747e-13  1.51262208601e-13  1.13689536052e-13  8.79922398318e-14  6.98128492912e-14  5.88851816026e-14  4.86194850961e-14  4.09264527349e-14  3.38695067798e-14  3.02513847429e-14  2.56389503973e-14  2.27803086957e-14  2.10803557086e-14  1.8386423053e-14  1.72019742777e-14  1.63673219796e-14  1.4407112412e-14  1.28371095012e-14
 1.36620353039e-14  1.15928169509e-14  1.15239045021e-14  1.10962039698e-14  9.46858060869e-15  9.87401090557e-15  9.11632403445e-15  8.4242411079e-15  8.62761432944e-15  8.70908613227e-15  8.24114224392e-15  8.49547660095e-15  7.94770548687e-15  7.62908988766e-15  7.51143529607e-15  7.43076560784e-15  6.06302526518e-15  7.01807875445e-15  7.14603444173e-15  7.38582810786e-15  7.418510651e-15  6.25996080057e-15  7.06053967979e-15  6.30715516198e-15  5.32561638324e-15  5.24869906281e-15  5.52115709287e-15  7.12181016237e-15  6.87448521883e-15  5.26969817579e-15  5.32614550047e-15  5.78576748604e-15  5.79460701467e-15  5.13939860907e-15  4.39701930235e-15  6.11403533217e-15  4.68832426874e-15  6.53814554753e-15  4.91396662518e-15  4.78262496466e-15  5.30358133708e-15  6.02659366162e-15  3.23650510304e-15  4.2540323631e-15  5.55921428005e-15  4.32510009754e-15  5.07281455164e-15  5.8156447501e-15  5.19447696832e-15  4.89199254737e-15  5.71704333e-15  4.91996312708e-15  5.53680702245e-15  5.62609143292e-15  5.91754555702e-15  5.54865521848e-15  6.04835899889e-15  5.89781640557e-15  6.03560924216e-15  6.06250613157e-15  6.35921808432e-15  5.28595364707e-15  8.55900152428e-15  5.11537941096e-15  7.01117109463e-15  5.90429064563e-15  8.20947450838e-15  7.8499269291e-15  5.9687747463e-15  5.66224780233e-15  7.51037013902e-15  7.6742492436e-15  6.31557290691e-15  7.64963093643e-15  8.78871302487e-15  9.05795894257e-15  9.64976871488e-15  9.30719316407e-15  1.03641435721e-14  1.18906310181e-14  1.15574927203e-14  1.1386789496e-14  1.25275807305e-14  1.45216059205e-14  1.68433666867e-14  1.61767639112e-14  1.91384083881e-14  2.19281544136e-14  2.33118545881e-14  2.58536144599e-14  3.07863438608e-14  3.50636862314e-14  4.24502205658e-14  4.89891893343e-14  5.86413124395e-14  7.1730659189e-14  8.91948665169e-14  1.13641855367e-13  1.52011588788e-13  2.24791225701e-13  4.13166947535e-13  1.17816812508e-12  4.12791784172e-13  2.23729507792e-13  1.53167022785e-13  1.12806395518e-13  8.72388502398e-14  7.02692455123e-14  5.70930424662e-14  4.72382929078e-14  4.01868682551e-14  3.51435825697e-14  3.02469559063e-14  2.56798590201e-14  2.35162961683e-14  2.00609494337e-14  1.92127973519e-14  1.65246632181e-14  1.66076773752e-14  1.44237874826e-14
 1.36459136036e-14  1.31415651235e-14  1.13898507154e-14  1.17660035123e-14  1.0915969959e-14  1.03715799317e-14  1.0069994616e-14  8.8449916889e-15  8.9871424597e-15  9.37537068362e-15  8.40518119595e-15  6.65179314524e-15  7.09143877646e-15  6.76734486099e-15  6.85902952205e-15  7.09184809685e-15  7.31757064521e-15  6.13301790344e-15  6.75659053854e-15  6.18515297463e-15  6.03869416172e-15  7.42733625111e-15  6.46737200353e-15  5.04648304662e-15  6.41763991909e-15  6.73180834458e-15  6.35780298525e-15  5.88781751491e-15  5.1885747668e-15  6.13023838699e-15  6.87272343196e-15  6.50695355182e-15  7.4568751457e-15  6.09050577608e-15  4.76053850585e-15  6.47666397737e-15  6.76824434306e-15  6.73491826322e-15  4.96021272226e-15  5.61006846044e-15  5.92759856164e-15  6.17341084807e-15  5.25359598916e-15  5.46917144934e-15  5.03306528337e-15  5.32125253089e-15  5.38507764899e-15  6.97287313686e-15  6.78470239367e-15  6.40497642348e-15  6.16316861645e-15  5.03297729595e-15  5.05108706556e-15  5.02553096511e-15  5.69651719524e-15  5.75704361837e-15  5.69586084881e-15  6.05717826442e-15  5.72404331511e-15  5.53344436791e-15  5.64758401691e-15  5.25384284515e-15  7.0792062632e-15  6.33119265161e-15  7.40147902107e-15  7.25302816731e-15  7.20298402031e-15  7.56737987506e-15  6.29056588986e-15  6.4325540722e-15  6.4035333809e-15  7.31538275235e-15  5.96936961395e-15  6.6756270323e-15  8.01318057885e-15  7.53507953828e-15  9.69282969589e-15  7.98370259524e-15  1.05326265529e-14  1.03122521783e-14  1.03072280266e-14  1.05904755711e-14  1.2115939674e-14  1.11442840972e-14  1.32291432166e-14  1.40310559235e-14  1.61462122158e-14  1.8949819753e-14  2.19845412737e-14  2.30514024187e-14  2.6674487161e-14  2.91855390892e-14  3.52538616466e-14  4.0390438173e-14  4.86763948278e-14  5.7802799967e-14  7.18009845455e-14  8.88186867274e-14  1.13298273419e-13  1.51690271168e-13  2.2389990747e-13  4.12791784172e-13  1.17541420384e-12  4.12782371061e-13  2.24145497876e-13  1.50745872587e-13  1.10343102545e-13  8.82091086784e-14  7.04956623351e-14  5.61560706682e-14  4.70839307102e-14  4.09542312835e-14  3.40826324518e-14  2.98263315622e-14  2.55082194717e-14  2.2774239458e-14  2.08100827184e-14  1.96367092794e-14  1.81371347405e-14  1.53467117096e-14
 1.51354469388e-14  1.42352901649e-14  1.34945096158e-14  1.33920625608e-14  1.23414216085e-14  1.2082955202e-14  1.1422142269e-14  1.00770290308e-14  8.47116193604e-15  7.21263105736e-15  8.21441741967e-15  6.19601136774e-15  7.49085488636e-15  6.68769907423e-15  5.89351957904e-15  6.99870909706e-15  6.40392588002e-15  6.38912358911e-15  7.50915209897e-15  5.62584648387e-15  6.29668451588e-15  6.20756809073e-15  7.79886228951e-15  6.72484782498e-15  7.03242007161e-15  6.3966644817e-15  8.28786720496e-15  6.29129159281e-15  6.06638657597e-15  5.46434377387e-15  6.34959292947e-15  6.38917005559e-15  6.41468090882e-15  5.52895359392e-15  4.87581070282e-15  6.33115393842e-15  5.72961509698e-15  6.23166203096e-15  5.6280000438e-15  4.63093266773e-15  5.83155097565e-15  5.88144359274e-15  4.48421393787e-15  4.97228913128e-15  4.66472673972e-15  4.10790256016e-15  6.31183746336e-15  6.17051382503e-15  5.83788564416e-15  6.86582307518e-15  6.20332957821e-15  5.61818169808e-15  4.73330621423e-15  6.30539291751e-15  5.01057546434e-15  5.06549008727e-15  5.40483483252e-15  6.24732700376e-15  5.64905562336e-15  5.86756964529e-15  4.98516780818e-15  5.84485657617e-15  7.20200681129e-15  6.32831307615e-15  6.56986451491e-15  5.88784061678e-15  5.35980006713e-15  6.45850435739e-15  6.49730943358e-15  6.60605420632e-15  6.92738973635e-15  6.91306308038e-15  6.49387344404e-15  6.17166750997e-15  7.04562603317e-15  7.2372912928e-15  9.06816204124e-15  7.28180431288e-15  9.26077163076e-15  8.50335283612e-15  1.02585499885e-14  1.10394558494e-14  1.04756299954e-14  1.12751325747e-14  1.24011239589e-14  1.37962270688e-14  1.56021209105e-14  1.76671831887e-14  2.05039779432e-14  2.03413616199e-14  2.3514107711e-14  2.62938254085e-14  3.07698463259e-14  3.49394947684e-14  4.07998664155e-14  4.95011904302e-14  5.83721776793e-14  7.07829646435e-14  8.78524885412e-14  1.12834735157e-13  1.51262208601e-13  2.23729507792e-13  4.12782371061e-13  1.17624317851e-12  4.15089306247e-13  2.25189312545e-13  1.51406612214e-13  1.14087075411e-13  8.82431472576e-14  7.02855475619e-14  5.74379048902e-14  4.78777436722e-14  4.03678463142e-14  3.37910566919e-14  2.98790554373e-14  2.51859088734e-14  2.28490932773e-14  2.11131843376e-14  2.01365978597e-14  1.72913863494e-14
 1.79559554778e-14  1.70814998645e-14  1.48361805977e-14  1.35659883615e-14  1.15967989989e-14  1.11298216244e-14  1.16346889719e-14  1.06958605285e-14  8.93752603912e-15  7.24147558368e-15  7.39165812069e-15  8.23614211024e-15  8.40905494573e-15  8.23837549043e-15  7.40500944078e-15  6.6920063349e-15  6.43569332061e-15  6.53994523185e-15  6.96537648395e-15  6.41722918627e-15  7.44007381196e-15  7.05550850871e-15  6.95901308064e-15  7.33379818104e-15  5.91578104018e-15  5.08001110905e-15  7.28911381953e-15  6.54664933922e-15  5.69040101634e-15  5.54504033981e-15  5.80719693342e-15  5.62096785803e-15  6.69323552877e-15  6.49450660484e-15  6.34462429226e-15  7.82247001878e-15  8.0210419901e-15  5.68529287083e-15  4.981290543e-15  6.1958293134e-15  5.15987568842e-15  6.39998306265e-15  4.27702214114e-15  5.1370663189e-15  4.96260417722e-15  4.36344676306e-15  6.32079471753e-15  5.90070562523e-15  6.2691082662e-15  6.61984520147e-15  6.95025927023e-15  6.09277530873e-15  4.80312236356e-15  5.19006398277e-15  5.79089492226e-15  6.13832301826e-15  5.31475387171e-15  6.07138590058e-15  5.29468445298e-15  4.64803168927e-15  5.73757972304e-15  5.57443397968e-15  6.29290661795e-15  5.85198547777e-15  6.91349639007e-15  7.00579549146e-15  5.80975929663e-15  6.53016556456e-15  4.94600584429e-15  5.92998639034e-15  6.19533844174e-15  6.49795714303e-15  6.21697810424e-15  5.73384442598e-15  8.18602717798e-15  7.68470918425e-15  8.23894367326e-15  9.38733893687e-15  8.35597179681e-15  8.41813003575e-15  9.67775124921e-15  1.00643193388e-14  1.12511276284e-14  1.10605718326e-14  1.14532315881e-14  1.20298228497e-14  1.39439326977e-14  1.70631885492e-14  1.83366708099e-14  1.89544742541e-14  2.15476645706e-14  2.42807970381e-14  2.74351013591e-14  3.11762114984e-14  3.57083679865e-14  4.33047409936e-14  4.91018752627e-14  5.882993067e-14  7.1736272773e-14  8.84006221925e-14  1.13689536052e-13  1.53167022785e-13  2.24145497876e-13  4.15089306247e-13  1.18264044982e-12  4.14312937034e-13  2.24526361676e-13  1.53186171734e-13  1.1374905897e-13  8.71542848618e-14  6.90006694754e-14  5.90812452925e-14  4.87388240166e-14  3.99169657473e-14  3.45758652022e-14  2.97506129634e-14  2.73394086198e-14  2.41792932695e-14  2.28286136217e-14  1.95469993345e-14
 2.01333368804e-14  1.72403295023e-14  1.75701163932e-14  1.52727099144e-14  1.28999584928e-14  1.2271719725e-14  1.18686954487e-14  1.18780426311e-14  1.14060344961e-14  8.3792465584e-15  8.81679790729e-15  7.96370959943e-15  7.90735229759e-15  9.02558982541e-15  7.64442918595e-15  7.44457907478e-15  6.65870526115e-15  7.86332678837e-15  7.35016883653e-15  7.60666314024e-15  6.97876663155e-15  6.41378775945e-15  5.84289678307e-15  5.81618027571e-15  5.95095555695e-15  5.76436012819e-15  5.19999326993e-15  6.13618210993e-15  5.74496099079e-15  4.95727656751e-15  5.86077029788e-15  5.18816648907e-15  6.50766774556e-15  7.23301702968e-15  6.27003670073e-15  7.13931070918e-15  6.57355585971e-15  5.38953635407e-15  4.93199843034e-15  4.91573318586e-15  5.47986220405e-15  4.85888458149e-15  4.25828869953e-15  4.6895160846e-15  5.29639756129e-15  4.84843253595e-15  6.53284682656e-15  5.09949829436e-15  6.96039580999e-15  6.59262952451e-15  4.94830473283e-15  5.32091939572e-15  5.44654339679e-15  5.66898032232e-15  5.24941033148e-15  6.17281690584e-15  5.72305966279e-15  6.23830634397e-15  6.51363899485e-15  6.09032600283e-15  5.81538950838e-15  8.2128240759e-15  6.87344859613e-15  6.6252598208e-15  6.87584776845e-15  6.60198288314e-15  6.13093204998e-15  7.33270274272e-15  6.4741314437e-15  5.68906138799e-15  6.27545191446e-15  5.82680928908e-15  4.9395413086e-15  5.44445792001e-15  6.40513192078e-15  7.28121588206e-15  7.50697234828e-15  6.85954145896e-15  7.35730471232e-15  7.49954887522e-15  9.23827955197e-15  9.28373137095e-15  9.63893720217e-15  9.8614210114e-15  1.01296323239e-14  1.12862210365e-14  1.15563227947e-14  1.47369451161e-14  1.44239353159e-14  1.5637744724e-14  1.85208544055e-14  2.0748472389e-14  2.3286380043e-14  2.59075730678e-14  2.87561655471e-14  3.56667640436e-14  4.12401265624e-14  4.89465469965e-14  5.96326498893e-14  7.00772873443e-14  8.79922398318e-14  1.12806395518e-13  1.50745872587e-13  2.25189312545e-13  4.14312937034e-13  1.17835924371e-12  4.14858962776e-13  2.26831375829e-13  1.5325184464e-13  1.13581953189e-13  8.80111224584e-14  7.0545531816e-14  5.8494143156e-14  4.83851871756e-14  4.02447839788e-14  3.50886488685e-14  3.25951048489e-14  2.71729275169e-14  2.45278247992e-14  2.28249393494e-14
 2.09460582886e-14  1.91197295688e-14  1.83877678069e-14  1.58101382891e-14  1.44927247001e-14  1.2680430546e-14  1.2294228038e-14  1.24784948886e-14  1.20721515743e-14  1.00362902766e-14  9.32725180968e-15  8.61012833966e-15  7.30680813847e-15  7.84429350867e-15  6.81650254982e-15  8.28903106719e-15  8.36380630416e-15  7.73338808745e-15  6.34491709829e-15  6.13058006049e-15  6.62467132012e-15  7.4807865255e-15  5.93337521557e-15  6.16894210217e-15  7.05163083607e-15  6.03340037838e-15  6.29055049465e-15  4.94901894666e-15  4.84812062285e-15  5.63608336318e-15  4.52267363175e-15  5.90035321612e-15  6.2251893522e-15  5.85619449094e-15  4.90918133939e-15  6.93851215207e-15  6.89521437585e-15  5.89980806046e-15  6.07007372888e-15  4.39104587872e-15  6.14709302747e-15  6.45013397942e-15  5.41031743506e-15  4.87129847658e-15  5.96914667204e-15  5.33463124272e-15  5.53820831701e-15  5.3312062653e-15  5.00913156841e-15  6.43399539549e-15  5.75642423147e-15  5.64922388911e-15  5.49843810173e-15  4.85649881233e-15  5.1710937235e-15  5.87739784601e-15  5.3046337781e-15  5.34902276096e-15  5.56246869023e-15  5.55017390574e-15  6.51930905707e-15  6.27058659135e-15  5.26692314892e-15  5.49387551254e-15  6.65240266697e-15  4.91243672726e-15  7.31643900272e-15  6.87243661991e-15  6.31161731612e-15  6.75736384728e-15  7.33190759594e-15  6.56423159318e-15  6.23872325894e-15  5.76038817578e-15  5.54113381632e-15  6.46341999625e-15  7.22356439105e-15  7.36876779452e-15  8.25140846569e-15  7.84633629057e-15  8.27620081257e-15  9.37243288034e-15  1.02672429842e-14  9.58873352919e-15  9.72947949919e-15  1.09754696245e-14  1.14186532927e-14  1.3541372908e-14  1.37261795495e-14  1.52811191292e-14  1.74445421372e-14  1.7517100041e-14  1.97617851233e-14  2.32661602216e-14  2.46986556856e-14  2.83830196766e-14  3.38646499828e-14  4.07614981879e-14  4.89169710422e-14  5.68882057535e-14  6.98128492912e-14  8.72388502398e-14  1.10343102545e-13  1.51406612214e-13  2.24526361676e-13  4.14858962776e-13  1.17603876642e-12  4.1445601099e-13  2.24473543127e-13  1.52404968887e-13  1.11605563711e-13  8.77910550959e-14  7.20042855638e-14  5.87280041915e-14  4.71562907569e-14  4.05443093288e-14  3.50593571203e-14  3.11470127323e-14  2.78270017745e-14  2.43254713076e-14
 2.2324421569e-14  2.11754605369e-14  1.99152665665e-14  1.62318945311e-14  1.46736506591e-14  1.44293998433e-14  1.22616723763e-14  1.20506230347e-14  1.10910151513e-14  1.01460491288e-14  9.06592653298e-15  9.49052214133e-15  8.65327759952e-15  8.45346107592e-15  7.27721625788e-15  7.52165707264e-15  8.82442345759e-15  8.19245094141e-15  8.10223791664e-15  7.78885016847e-15  6.39915763571e-15  7.73860445429e-15  6.51519763766e-15  7.08111590804e-15  6.46436533671e-15  5.11533339509e-15  6.49606066577e-15  5.3067832037e-15  5.88941007752e-15  5.25142705352e-15  5.2542087869e-15  5.85165174092e-15  6.45959551758e-15  7.22027382691e-15  6.47546889823e-15  7.37915745397e-15  6.86794391256e-15  6.65876534962e-15  5.3183806605e-15  4.55637693407e-15  5.25902302819e-15  6.52681986238e-15  4.70341525142e-15  5.84202278815e-15  6.3886280701e-15  6.61546681026e-15  7.28590679518e-15  6.24725536497e-15  6.91489039955e-15  7.59379553362e-15  6.05231875324e-15  6.29194181237e-15  5.53146476536e-15  4.64984473023e-15  4.02389896141e-15  6.46801547135e-15  5.22247383038e-15  4.81264859796e-15  6.97109663863e-15  5.85400424641e-15  6.66524828091e-15  6.21077536563e-15  6.25146439197e-15  7.24709606047e-15  7.40589962596e-15  4.93714450826e-15  7.29543449942e-15  6.27775226458e-15  6.38016399094e-15  5.61737299136e-15  6.47348909483e-15  6.57209404882e-15  6.16682029613e-15  6.25757886106e-15  6.29869118569e-15  5.97581461633e-15  8.24799615926e-15  7.60246268761e-15  6.86970986415e-15  6.51461165095e-15  6.94177984874e-15  8.32464693713e-15  9.0077773882e-15  8.95017350185e-15  1.03265198367e-14  1.0373810329e-14  1.1871405016e-14  1.26091866262e-14  1.29957278311e-14  1.358093257e-14  1.54601560086e-14  1.60754365889e-14  1.92812073566e-14  1.97675371415e-14  2.23032288321e-14  2.69188725884e-14  3.13045105387e-14  3.69947290392e-14  4.21821500515e-14  4.89927600902e-14  5.88851816026e-14  7.02692455123e-14  8.82091086784e-14  1.14087075411e-13  1.53186171734e-13  2.26831375829e-13  4.1445601099e-13  1.17696832297e-12  4.14459013382e-13  2.26142143241e-13  1.51742412729e-13  1.13257170813e-13  8.93772262826e-14  7.02473409305e-14  5.79269545156e-14  4.88758114227e-14  4.029473402e-14  3.65619168943e-14  3.10330434066e-14  2.58164677045e-14
 2.77386623053e-14  2.48959094316e-14  2.21461407795e-14  1.91160989761e-14  1.67209561116e-14  1.48350130232e-14  1.41089722268e-14  1.28327641021e-14  1.15194556314e-14  1.14103621329e-14  1.05987171505e-14  1.1009916023e-14  9.49729375088e-15  8.51801593207e-15  8.21596667283e-15  7.54472571726e-15  8.12485037643e-15  6.2920361478e-15  6.60092050971e-15  5.43606560625e-15  6.07849664844e-15  7.36599846873e-15  6.08053425186e-15  5.8563064307e-15  6.12213298403e-15  5.72541210541e-15  5.37387326861e-15  5.88991472146e-15  4.98797158515e-15  6.04513766063e-15  6.50797544088e-15  6.92850208189e-15  5.75873875493e-15  5.95434110162e-15  7.36781503201e-15  8.09359633387e-15  5.91961709875e-15  5.94235708103e-15  6.36617018439e-15  6.63030249351e-15  6.81014989146e-15  6.1127600571e-15  4.76656552631e-15  6.71792143431e-15  5.90265038394e-15  7.09589548485e-15  6.94843950304e-15  6.65274741406e-15  5.44806364331e-15  7.02970058221e-15  6.49051904678e-15  5.73360314472e-15  5.25541732821e-15  4.78871524238e-15  5.23121742024e-15  4.86330085464e-15  3.53302478433e-15  3.97704530957e-15  5.72518099873e-15  5.77427581988e-15  6.42155820471e-15  5.70009245365e-15  5.72794108727e-15  7.0647186857e-15  7.04116941295e-15  5.83018211978e-15  5.90741347633e-15  5.4165804695e-15  6.01321835917e-15  6.64074517508e-15  6.0450271342e-15  6.44581692133e-15  6.23965375857e-15  5.80356228846e-15  5.8230366496e-15  6.57803013547e-15  8.47290971949e-15  7.55894119338e-15  7.02363626302e-15  6.80842396179e-15  7.17389490559e-15  8.68322760751e-15  9.36904888864e-15  8.83701260648e-15  8.97768732885e-15  9.70255240638e-15  9.72454251264e-15  1.15990101818e-14  1.27799556443e-14  1.33789138848e-14  1.34079461684e-14  1.37242880448e-14  1.64644270321e-14  1.90544745507e-14  2.00391456763e-14  2.40315264522e-14  2.67953500112e-14  3.14581801495e-14  3.54014387903e-14  4.17725373041e-14  4.86194850961e-14  5.70930424662e-14  7.04956623351e-14  8.82431472576e-14  1.1374905897e-13  1.5325184464e-13  2.24473543127e-13  4.14459013382e-13  1.1801502229e-12  4.15908824489e-13  2.25488664403e-13  1.53182461138e-13  1.1452445595e-13  8.85200829184e-14  7.28290315906e-14  5.94023351953e-14  4.98499704682e-14  4.32245462165e-14  3.68914514998e-14  3.24621687987e-14
 2.99384645129e-14  2.72616895682e-14  2.37617914012e-14  1.93944477745e-14  1.9284496389e-14  1.58887813195e-14  1.45297640139e-14  1.41218292858e-14  1.29028483001e-14  1.15602475044e-14  1.10238449732e-14  8.94018436008e-15  8.38699948719e-15  8.58980538668e-15  8.32871532847e-15  6.9075792851e-15  7.365870644e-15  6.97347899035e-15  8.06324203703e-15  6.19063999383e-15  6.88953726716e-15  7.83666630977e-15  6.21772917663e-15  5.72836307732e-15  3.97978174354e-15  3.41411849363e-15  5.78494341191e-15  5.41634532526e-15  4.67091745467e-15  6.29656028668e-15  6.66299713127e-15  5.1326530665e-15  5.58687724441e-15  6.19312280905e-15  6.63335521337e-15  6.6310850046e-15  5.8040467247e-15  6.52018578608e-15  6.86897858229e-15  5.80955207756e-15  5.41364796385e-15  7.42506790685e-15  5.7361273286e-15  4.6255665466e-15  6.0183921442e-15  6.24443358744e-15  6.52670972943e-15  4.38903502144e-15  5.16119695766e-15  5.94947185444e-15  6.33595900603e-15  4.94831177924e-15  4.74196510725e-15  4.07523623013e-15  5.7166497861e-15  5.65498879401e-15  6.49637597983e-15  5.67911984566e-15  5.858316348e-15  6.85723662447e-15  6.7304550392e-15  5.06592578576e-15  5.81768927336e-15  6.62032930493e-15  6.47068730462e-15  5.95766016223e-15  5.84424145825e-15  5.60749907747e-15  6.32947299951e-15  6.18748911987e-15  6.32927705567e-15  6.07514322292e-15  6.14410313955e-15  7.79329720416e-15  6.54624402313e-15  6.27970124284e-15  7.39733826011e-15  6.6214992939e-15  7.66073615768e-15  5.97689433671e-15  7.2177519591e-15  8.22825759995e-15  8.43180589306e-15  8.60776609849e-15  9.42722412902e-15  9.83949725455e-15  1.0126631664e-14  1.11158093965e-14  1.20632337533e-14  1.28731169611e-14  1.27089385185e-14  1.40232721511e-14  1.5749368882e-14  1.82421711996e-14  1.72748987648e-14  2.08390427469e-14  2.21548857544e-14  2.57435341703e-14  3.03643345089e-14  3.61581469166e-14  4.09264527349e-14  4.72382929078e-14  5.61560706682e-14  7.02855475619e-14  8.71542848618e-14  1.13581953189e-13  1.52404968887e-13  2.26142143241e-13  4.15908824489e-13  1.18115482656e-12  4.1437449367e-13  2.25996985197e-13  1.5219239712e-13  1.12310859304e-13  8.79707829493e-14  7.21571951134e-14  5.95200378558e-14  5.01932849295e-14  4.18965213247e-14  3.6383863084e-14
 3.65309453075e-14  3.1271228207e-14  2.70590833795e-14  2.20808767251e-14  2.09104893267e-14  1.91531943919e-14  1.5889415856e-14  1.62661442206e-14  1.43208892071e-14  1.29973637425e-14  1.26752072698e-14  1.15405254273e-14  1.09920074085e-14  1.06659166965e-14  8.26237790279e-15  6.55508414052e-15  7.94985653788e-15  8.24804125506e-15  7.7235110004e-15  7.42461401647e-15  7.00871412337e-15  7.80634338158e-15  6.91103014591e-15  6.15348294621e-15  5.35415539739e-15  4.37798252966e-15  6.08380581183e-15  5.94347567637e-15  5.827029199e-15  6.41302272295e-15  6.80970811243e-15  7.20301573158e-15  6.2657354127e-15  5.41755645382e-15  6.20213862397e-15  5.96162491916e-15  5.65321139202e-15  5.09865866628e-15  4.72492362525e-15  5.46956646581e-15  5.47419514718e-15  6.09555933054e-15  4.19404791662e-15  5.32913098475e-15  5.35169147001e-15  4.68039034963e-15  6.67512898008e-15  5.93453708142e-15  5.669626484e-15  7.50078826012e-15  6.21348755742e-15  5.22239609201e-15  5.23055833517e-15  4.99252377496e-15  5.90883526768e-15  5.40204953604e-15  6.30818710283e-15  5.19163352152e-15  5.78135761216e-15  6.48838592591e-15  5.85319783125e-15  5.4304299921e-15  7.23900467268e-15  7.69714792597e-15  6.620169169e-15  5.49830517754e-15  5.49387182336e-15  7.24712942262e-15  6.57536699785e-15  5.28892864525e-15  4.5528242445e-15  5.38921781646e-15  5.3466462253e-15  6.14409489113e-15  6.63245146376e-15  6.08108158938e-15  6.46594818238e-15  6.76455316973e-15  6.87491982011e-15  7.22749704484e-15  5.89089382801e-15  5.87561201149e-15  7.5565569812e-15  7.55693545241e-15  8.38109889017e-15  9.27567389264e-15  9.9909872064e-15  1.13129663189e-14  1.11047389168e-14  1.2065608416e-14  1.29477207412e-14  1.29000902584e-14  1.35936736393e-14  1.48697907497e-14  1.67960257455e-14  1.90760436616e-14  2.00879480997e-14  2.24348265912e-14  2.49700014826e-14  3.10751029194e-14  3.38695067798e-14  4.01868682551e-14  4.70839307102e-14  5.74379048902e-14  6.90006694754e-14  8.80111224584e-14  1.11605563711e-13  1.51742412729e-13  2.25488664403e-13  4.1437449367e-13  1.17641527672e-12  4.13407965286e-13  2.26052721627e-13  1.52764518248e-13  1.12802720432e-13  8.89987142637e-14  7.16058885328e-14  5.8728255449e-14  4.90294973494e-14  4.23304178361e-14
 4.12677667148e-14  3.48112667584e-14  3.0178529669e-14  2.68876452266e-14  2.36361369225e-14  2.15190427912e-14  1.81901250849e-14  1.74189817357e-14  1.51651634291e-14  1.36558835081e-14  1.1968256371e-14  1.10121203167e-14  9.45271771143e-15  9.04744812807e-15  9.01088859356e-15  6.89798074116e-15  8.316507938e-15  8.53988465959e-15  7.73382003524e-15  7.06912022393e-15  7.45055099251e-15  6.48860743585e-15  7.23813649042e-15  6.49151987144e-15  6.7462068065e-15  7.79624062639e-15  6.13886679384e-15  6.74824556166e-15  6.5253219809e-15  6.80168675847e-15  6.08474435429e-15  6.67430929254e-15  6.49223334533e-15  5.29350895772e-15  5.57185363161e-15  6.04752248396e-15  4.5322379786e-15  5.02607395913e-15  6.44260964772e-15  5.47858034307e-15  6.00038785064e-15  6.28067976833e-15  5.48837958777e-15  6.54594026078e-15  5.98451948756e-15  5.73782152182e-15  4.70179264461e-15  5.01449771807e-15  4.79198579949e-15  5.73008637764e-15  6.56248118729e-15  5.60285553314e-15  5.38619541224e-15  4.53770816116e-15  6.33162253031e-15  4.5550898321e-15  5.64949349098e-15  4.21478487367e-15  6.84508847666e-15  6.00709265595e-15  5.62167183011e-15  6.49943350848e-15  5.69801079706e-15  6.06539212165e-15  5.45864287646e-15  5.84881221691e-15  6.31114679598e-15  6.36736634692e-15  6.53718764644e-15  6.22814665797e-15  6.02897936453e-15  6.88394305773e-15  7.28112212894e-15  7.74782954598e-15  6.37310214587e-15  7.43058333655e-15  6.8336390747e-15  8.58229799003e-15  7.98568591669e-15  8.20264751913e-15  7.42129786472e-15  7.30666585833e-15  8.3314426982e-15  7.85710866116e-15  8.3904702069e-15  8.06272594134e-15  8.24112924469e-15  9.59479918158e-15  1.03693330454e-14  9.68268547413e-15  1.05654536238e-14  1.08933219128e-14  1.28206567774e-14  1.25631457116e-14  1.34111162234e-14  1.57362584038e-14  1.81202044551e-14  2.03791864522e-14  2.24881561199e-14  2.67924554244e-14  3.02513847429e-14  3.51435825697e-14  4.09542312835e-14  4.78777436722e-14  5.90812452925e-14  7.0545531816e-14  8.77910550959e-14  1.13257170813e-13  1.53182461138e-13  2.25996985197e-13  4.13407965286e-13  1.17734681806e-12  4.14085163218e-13  2.25059097464e-13  1.5277166774e-13  1.13317486779e-13  8.99810101548e-14  7.18970122145e-14  5.98412330685e-14  4.90656427532e-14
 4.87292129718e-14  4.2178649004e-14  3.62451135962e-14  3.29227652789e-14  2.69062030885e-14  2.26641909389e-14  2.1701959572e-14  2.01622860433e-14  1.77859803166e-14  1.43403744188e-14  1.34264309386e-14  1.27162375387e-14  1.01258643803e-14  1.01451301779e-14  1.05566250571e-14  9.05139977632e-15  9.40218530155e-15  9.05587350312e-15  7.8624095268e-15  7.75794389929e-15  7.94610242023e-15  7.2266576456e-15  7.76341615166e-15  6.13683553943e-15  5.23538517649e-15  5.96040344727e-15  5.11902668951e-15  6.30427054147e-15  5.9991083105e-15  5.30718101149e-15  6.18989418381e-15  6.98658556923e-15  5.50770815194e-15  5.56454156486e-15  6.5726897044e-15  5.755052985e-15  5.14401895396e-15  5.727432076e-15  5.8447554062e-15  5.46411913753e-15  5.16878056275e-15  5.10731234438e-15  4.865210092e-15  6.34542450895e-15  5.71609233685e-15  6.40667797793e-15  6.8324988181e-15  6.68994748823e-15  5.29718861007e-15  5.05818872725e-15  5.24678831008e-15  5.49968431792e-15  5.55902033132e-15  4.96109833584e-15  5.2694318948e-15  4.83697352697e-15  6.57182190419e-15  5.0915782795e-15  6.89074796628e-15  5.70015842473e-15  4.42650010019e-15  5.22745535736e-15  5.07105572453e-15  5.96097531043e-15  5.50703144303e-15  6.11898543761e-15  6.92993993107e-15  7.13468806719e-15  7.77051648193e-15  7.45344195635e-15  6.58071201437e-15  6.45491166282e-15  7.8914212158e-15  7.72604431834e-15  6.67271054392e-15  7.53693291724e-15  6.3608730485e-15  8.73714816489e-15  6.87837879505e-15  7.66610168811e-15  6.6235463625e-15  7.06492530702e-15  7.42141535593e-15  7.27096428192e-15  7.77297780879e-15  7.80604246639e-15  7.9415616839e-15  9.3571627755e-15  8.66490042934e-15  9.44817457505e-15  1.02914957519e-14  1.05361910739e-14  1.12052894252e-14  1.27009907398e-14  1.38068497821e-14  1.56460937454e-14  1.69148077229e-14  1.82209138698e-14  1.99340243283e-14  2.35131173729e-14  2.56389503973e-14  3.02469559063e-14  3.40826324518e-14  4.03678463142e-14  4.87388240166e-14  5.8494143156e-14  7.20042855638e-14  8.93772262826e-14  1.1452445595e-13  1.5219239712e-13  2.26052721627e-13  4.14085163218e-13  1.17884378701e-12  4.15227092157e-13  2.2660848634e-13  1.53027181195e-13  1.14975851735e-13  8.75116998645e-14  7.03060909072e-14  5.71311166089e-14
 5.82464134539e-14  5.02407361668e-14  4.13605597516e-14  3.59527850548e-14  2.9215435079e-14  2.57752769791e-14  2.44356979373e-14  2.19629580756e-14  1.95415691267e-14  1.61425839096e-14  1.61953880002e-14  1.44801354451e-14  1.20730149226e-14  1.01278617229e-14  1.13317655747e-14  9.8458471886e-15  9.93836048158e-15  9.29460345667e-15  1.01114643255e-14  9.21336537521e-15  8.30417611749e-15  8.58064720891e-15  7.72165694445e-15  6.8474147478e-15  5.2578051112e-15  7.20146080903e-15  5.8154468568e-15  5.94938320844e-15  6.40749256695e-15  5.7689158656e-15  6.22496367265e-15  6.99146764389e-15  5.43033017962e-15  5.16928792488e-15  5.34255491882e-15  4.16667591817e-15  5.21469441354e-15  5.86308259058e-15  5.296381571e-15  5.03240978869e-15  5.71453780441e-15  5.62174477153e-15  7.28416990603e-15  6.45530237211e-15  6.00330913384e-15  5.81369611218e-15  6.75090285617e-15  6.13196419431e-15  5.93004822276e-15  5.16249960815e-15  5.45023522871e-15  5.40927606865e-15  5.27844728437e-15  4.65408897697e-15  4.48598869825e-15  5.31192687132e-15  5.15306798062e-15  4.80050656998e-15  5.80448283793e-15  3.37892682873e-15  4.12617736728e-15  5.30858801106e-15  6.35131373282e-15  6.82876619093e-15  5.16569179797e-15  5.98541800082e-15  6.72092507307e-15  6.28341545811e-15  4.99393938816e-15  5.54037848679e-15  6.36817352584e-15  5.81581950663e-15  6.8424575927e-15  6.95954130527e-15  6.335434888e-15  6.85052875163e-15  6.92871636375e-15  6.76560855375e-15  5.96046834943e-15  6.09260772487e-15  6.22234999398e-15  6.84743380925e-15  6.80364564881e-15  6.08149051486e-15  6.40698193694e-15  6.2991719401e-15  7.07459690977e-15  8.84155400588e-15  7.30466178805e-15  8.13682793492e-15  8.9721615106e-15  9.58403866111e-15  1.09262272662e-14  1.15663003651e-14  1.292116279e-14  1.40438316948e-14  1.49788085344e-14  1.83531524646e-14  1.92935669656e-14  2.10635674543e-14  2.27803086957e-14  2.56798590201e-14  2.98263315622e-14  3.37910566919e-14  3.99169657473e-14  4.83851871756e-14  5.87280041915e-14  7.02473409305e-14  8.85200829184e-14  1.12310859304e-13  1.52764518248e-13  2.25059097464e-13  4.15227092157e-13  1.17788718199e-12  4.14669032736e-13  2.26686961802e-13  1.52285054551e-13  1.12544194414e-13  8.91725436075e-14  7.11286708531e-14
 7.12229187582e-14  6.01948592294e-14  4.94374577511e-14  4.21129309258e-14  3.4997693319e-14  3.1363187746e-14  2.78950093496e-14  2.34282244339e-14  2.23363820541e-14  1.81450217195e-14  1.61481381058e-14  1.56931529293e-14  1.30726996759e-14  1.28206009032e-14  1.3389551161e-14  1.12822478142e-14  1.11414956735e-14  9.99142614782e-15  1.11706369079e-14  9.29269547423e-15  8.82884797725e-15  8.76778943549e-15  8.02807526564e-15  6.36461744653e-15  6.70198261016e-15  5.94365269206e-15  6.36443359521e-15  6.41623613923e-15  6.20242193094e-15  6.73212995051e-15  7.05370706747e-15  6.93977414822e-15  5.08037435999e-15  6.69202076243e-15  6.85409936568e-15  5.42256834871e-15  5.74900923005e-15  5.09752972508e-15  5.12801813953e-15  5.22107192502e-15  5.86234113041e-15  6.15073671679e-15  6.00665025069e-15  6.04244782459e-15  6.39899239765e-15  5.32122442532e-15  5.725057258e-15  6.50762908962e-15  5.18211956094e-15  3.81117797522e-15  5.5431134366e-15  6.36955835734e-15  6.14358900364e-15  5.98373175406e-15  6.32524437926e-15  6.05061346988e-15  5.60296304318e-15  5.98899861249e-15  4.89383883954e-15  6.15249637056e-15  6.47456779735e-15  6.92626703749e-15  5.88395081519e-15  6.06770197373e-15  4.3088058116e-15  5.45690313737e-15  5.42895216685e-15  5.82538469137e-15  5.65007159697e-15  6.05486620907e-15  5.1607561948e-15  5.81342856798e-15  5.73322722953e-15  6.196741556e-15  5.94162290693e-15  5.88479173859e-15  7.17467697054e-15  6.7782103501e-15  5.78766881323e-15  5.34982151375e-15  5.68804874349e-15  7.47547838391e-15  7.1793953809e-15  5.49416489623e-15  6.37936313005e-15  7.19910590049e-15  7.86485922062e-15  7.04591368626e-15  7.68251062195e-15  7.64286755955e-15  8.56069241166e-15  9.77285391141e-15  8.85181012978e-15  1.09397470699e-14  1.09161321987e-14  1.21884000304e-14  1.3440691514e-14  1.53571788517e-14  1.67102240403e-14  1.82498834236e-14  2.10803557086e-14  2.35162961683e-14  2.55082194717e-14  2.98790554373e-14  3.45758652022e-14  4.02447839788e-14  4.71562907569e-14  5.79269545156e-14  7.28290315906e-14  8.79707829493e-14  1.12802720432e-13  1.5277166774e-13  2.2660848634e-13  4.14669032736e-13  1.17926710021e-12  4.1531721069e-13  2.25027309578e-13  1.52088260321e-13  1.15348030517e-13  8.84458069675e-14
 8.96510280739e-14  7.36628298357e-14  5.8388496646e-14  4.88072371919e-14  4.08791123531e-14  3.59151002413e-14  3.14422905128e-14  2.66574495871e-14  2.39271217907e-14  2.16983601438e-14  1.8238506101e-14  1.61036784183e-14  1.43660702008e-14  1.47274576982e-14  1.29176316278e-14  1.11672865178e-14  1.15088677216e-14  1.01776082108e-14  1.10540434309e-14  1.05386310058e-14  8.64872746561e-15  9.74999911027e-15  9.05704611076e-15  8.00486721228e-15  7.18230369467e-15  6.71563858941e-15  5.80480204362e-15  4.24558261722e-15  5.85162287182e-15  7.03139017816e-15  7.25929799028e-15  8.12528460338e-15  6.73895943456e-15  5.99096447994e-15  6.54186494253e-15  6.2422476303e-15  6.19060165782e-15  6.56068456291e-15  6.33688374965e-15  5.46328003827e-15  4.80041779654e-15  6.11768660848e-15  5.87791577168e-15  5.54980763059e-15  6.54578714158e-15  6.11596431447e-15  5.24070430818e-15  5.49821974248e-15  5.71993834464e-15  4.10345498527e-15  4.61365510323e-15  6.08524150025e-15  5.46808911875e-15  5.18479561375e-15  6.20264138218e-15  6.19731037067e-15  5.72450770447e-15  4.97685845156e-15  6.36264035414e-15  5.65212797527e-15  5.18179244291e-15  6.61282349782e-15  6.86624712661e-15  5.67573204599e-15  4.15469605352e-15  5.82011678889e-15  4.85801255687e-15  5.86705139741e-15  5.22384697024e-15  6.89779368427e-15  5.15390759139e-15  5.08222266425e-15  6.38699777783e-15  5.79575285633e-15  5.09240276764e-15  5.41786753967e-15  6.54045835221e-15  6.15471382006e-15  6.36625496006e-15  6.569501703e-15  7.78347561788e-15  6.5568628245e-15  6.83910087661e-15  6.6432983737e-15  6.91277075359e-15  7.73351178378e-15  8.05673027398e-15  8.54772737219e-15  8.72249610604e-15  8.38986889014e-15  8.14977769443e-15  8.96715562065e-15  9.6315382854e-15  1.03714864535e-14  1.16182450914e-14  1.17238546006e-14  1.24154223934e-14  1.37055922068e-14  1.62335371395e-14  1.75228565772e-14  1.8386423053e-14  2.00609494337e-14  2.2774239458e-14  2.51859088734e-14  2.97506129634e-14  3.50886488685e-14  4.05443093288e-14  4.88758114227e-14  5.94023351953e-14  7.21571951134e-14  8.89987142637e-14  1.13317486779e-13  1.53027181195e-13  2.26686961802e-13  4.1531721069e-13  1.17922787248e-12  4.14342234779e-13  2.25973484803e-13  1.54165868115e-13  1.14493925378e-13
 1.1410802024e-13  8.97084977155e-14  6.96121328111e-14  5.88054129342e-14  4.86512961283e-14  4.10075844184e-14  3.58771820051e-14  3.06850376348e-14  2.68841272605e-14  2.42220459224e-14  2.13567749485e-14  1.9487508005e-14  1.62937541212e-14  1.68830210339e-14  1.4171965945e-14  1.31314282873e-14  1.26388099083e-14  1.11570351627e-14  1.03156794367e-14  9.97404845772e-15  1.01026406427e-14  9.41034236703e-15  9.60354354956e-15  7.40154404444e-15  6.99424930959e-15  7.52067139216e-15  7.61002427064e-15  5.15931725718e-15  5.50280809873e-15  6.42012404366e-15  6.30349077498e-15  6.35983952655e-15  5.12953570921e-15  5.26989914111e-15  4.89837494671e-15  4.7406645261e-15  5.40664816221e-15  5.51141672825e-15  7.16064628476e-15  5.66588225199e-15  5.12637042803e-15  6.56064475813e-15  6.32986723504e-15  6.44988961554e-15  6.04130222605e-15  6.1181098276e-15  5.83833947503e-15  5.6279490219e-15  4.94369185665e-15  5.59283574814e-15  5.90178907806e-15  6.21544164431e-15  5.73959953925e-15  4.10767213751e-15  5.78163414023e-15  4.84990366828e-15  6.33543605289e-15  6.00487415202e-15  5.53248988234e-15  5.76038833037e-15  5.21804015562e-15  5.89005694049e-15  6.30669566731e-15  7.50031186718e-15  4.59495320046e-15  5.78096406262e-15  5.29484576488e-15  5.80732246191e-15  5.67279924788e-15  6.15833168575e-15  6.49458360459e-15  5.96196629293e-15  5.24328452283e-15  6.45763452041e-15  4.97475956342e-15  5.23689116617e-15  6.25978651951e-15  4.20581789304e-15  5.70729385523e-15  6.26741203949e-15  6.43560716554e-15  4.34304366027e-15  7.05112937534e-15  7.08943688842e-15  5.68590153923e-15  6.73715524998e-15  6.69737961136e-15  6.81260829123e-15  8.062599241e-15  6.4313839552e-15  8.41650154456e-15  8.63395052994e-15  9.58024246538e-15  8.96167580993e-15  1.06669425772e-14  1.15544747678e-14  1.1505390362e-14  1.3142003095e-14  1.40458507004e-14  1.67539634409e-14  1.72019742777e-14  1.92127973519e-14  2.08100827184e-14  2.28490932773e-14  2.73394086198e-14  3.25951048489e-14  3.50593571203e-14  4.029473402e-14  4.98499704682e-14  5.95200378558e-14  7.16058885328e-14  8.99810101548e-14  1.14975851735e-13  1.52285054551e-13  2.25027309578e-13  4.14342234779e-13  1.17656654286e-12  4.1391773245e-13  2.26784243896e-13  1.52673688914e-13
 1.5356072134e-13  1.13442763057e-13  8.83583370385e-14  7.27426865347e-14  5.87412012942e-14  4.91222986827e-14  4.28005245821e-14  3.45946218513e-14  3.22398093062e-14  2.66448929395e-14  2.4051414505e-14  2.12267645122e-14  1.72336141198e-14  1.6805223127e-14  1.65124990614e-14  1.48738961032e-14  1.34264185266e-14  1.18719719359e-14  1.16151347992e-14  1.18311145744e-14  1.05295668199e-14  9.52608344374e-15  8.51018112942e-15  7.7217224216e-15  7.88825555214e-15  7.81546079512e-15  7.15386144464e-15  7.219085794e-15  6.45250578993e-15  6.70128300251e-15  7.35729701926e-15  7.21988889902e-15  7.4562823433e-15  6.89646631395e-15  6.10342309322e-15  6.14858033488e-15  6.44464533605e-15  5.79288136373e-15  5.4838543014e-15  4.93244314878e-15  5.66107602036e-15  6.85761704126e-15  5.7431630642e-15  6.68032641321e-15  7.23288036324e-15  6.33160599976e-15  6.48804752826e-15  6.77380253574e-15  5.55759065127e-15  6.24384611382e-15  5.9944292378e-15  5.65860236466e-15  6.96967478484e-15  5.85826198826e-15  5.80975115484e-15  5.18547827125e-15  5.7293797803e-15  5.53890384864e-15  4.69974256257e-15  6.78523246633e-15  5.60609086841e-15  5.7145985863e-15  5.98015051593e-15  4.62799395191e-15  4.5912907685e-15  5.67015575312e-15  6.483808425e-15  5.62945810322e-15  5.02352082416e-15  6.56811054318e-15  5.39191745279e-15  3.91088944268e-15  3.63075197331e-15  5.57264341312e-15  5.64760839237e-15  6.16164945588e-15  6.89545712763e-15  5.29848682653e-15  6.23765743341e-15  6.83255180632e-15  6.18226736462e-15  6.543392473e-15  7.23196466846e-15  7.03167801196e-15  5.77592744638e-15  6.61733621881e-15  8.07690288955e-15  7.66108782286e-15  8.73062470214e-15  7.52915714185e-15  7.32797199171e-15  7.94017177156e-15  9.01625200427e-15  8.8897079801e-15  9.56036059189e-15  9.90728316215e-15  1.00889402997e-14  1.16953532624e-14  1.26858774915e-14  1.51906131894e-14  1.63673219796e-14  1.65246632181e-14  1.96367092794e-14  2.11131843376e-14  2.41792932695e-14  2.71729275169e-14  3.11470127323e-14  3.65619168943e-14  4.32245462165e-14  5.01932849295e-14  5.8728255449e-14  7.18970122145e-14  8.75116998645e-14  1.12544194414e-13  1.52088260321e-13  2.25973484803e-13  4.1391773245e-13  1.17865272033e-12  4.16665360878e-13  2.26775984703e-13
 2.27351164208e-13  1.53298403563e-13  1.14654901281e-13  8.96375227496e-14  7.1225458592e-14  5.79788497575e-14  4.86263778027e-14  4.01933260733e-14  3.52951640767e-14  3.128776971e-14  2.86957885259e-14  2.43904325437e-14  2.0931243811e-14  1.90850324181e-14  1.68741284933e-14  1.37103539143e-14  1.41994833948e-14  1.2840921034e-14  1.32283857005e-14  1.13393957866e-14  8.67063752886e-15  1.00765098779e-14  9.6868777529e-15  9.00175345882e-15  8.49852329073e-15  7.71527355629e-15  8.10470126132e-15  7.80837016011e-15  7.27522772811e-15  8.04312507074e-15  6.94219216456e-15  7.81750360542e-15  7.13061261368e-15  6.34406433732e-15  4.68365290037e-15  4.84327418229e-15  5.91571413083e-15  6.87337499331e-15  5.67238265077e-15  4.68929083504e-15  5.30305615718e-15  5.22205425868e-15  5.84075579778e-15  5.16947998521e-15  6.58245353454e-15  6.21454992819e-15  7.22296994144e-15  6.53052135841e-15  5.62702111718e-15  6.33312660076e-15  6.23091124662e-15  5.2746495994e-15  5.90548677625e-15  5.3499576482e-15  4.4558802625e-15  5.76676385743e-15  6.16036614022e-15  5.68215791725e-15  5.27187573957e-15  6.24810363607e-15  4.88055359061e-15  5.77956067779e-15  7.05312796096e-15  6.00271778543e-15  3.92224277337e-15  5.19246864653e-15  6.37942257567e-15  6.39116173812e-15  5.2336816326e-15  5.87136725969e-15  6.18013021751e-15  6.63674444807e-15  4.90344176852e-15  5.14901052984e-15  5.08546512428e-15  6.74788983295e-15  6.71393609157e-15  5.97621346803e-15  6.98216909603e-15  7.29978580499e-15  5.88402485482e-15  6.71796370434e-15  7.39535467109e-15  7.91624872207e-15  6.52067070072e-15  6.87641663557e-15  8.4061682151e-15  8.55164283656e-15  9.1334844847e-15  8.60500283783e-15  7.63688401295e-15  7.99475634111e-15  8.24467063903e-15  9.43319748019e-15  9.30000950355e-15  8.91129012349e-15  1.04940338091e-14  1.14555393349e-14  1.18959383464e-14  1.4144742177e-14  1.4407112412e-14  1.66076773752e-14  1.81371347405e-14  2.01365978597e-14  2.28286136217e-14  2.45278247992e-14  2.78270017745e-14  3.10330434066e-14  3.68914514998e-14  4.18965213247e-14  4.90294973494e-14  5.98412330685e-14  7.03060909072e-14  8.91725436075e-14  1.15348030517e-13  1.54165868115e-13  2.26784243896e-13  4.16665360878e-13  1.18367852011e-12  4.1661869243e-13
 4.16932025606e-13  2.27719216953e-13  1.53229973591e-13  1.13209770866e-13  8.97163461322e-14  7.15673248773e-14  5.83264111565e-14  4.80726317255e-14  4.22085838574e-14  3.59956094946e-14  3.16903586143e-14  2.74255559775e-14  2.34999047698e-14  2.0796365111e-14  1.88647795776e-14  1.6421559546e-14  1.73240545425e-14  1.54564107873e-14  1.41380654272e-14  1.14494180505e-14  1.14059490769e-14  1.12371019522e-14  9.40263571313e-15  9.88983451441e-15  8.61020301255e-15  7.70617708998e-15  8.67059209298e-15  7.89632823285e-15  7.5911372093e-15  7.61055755083e-15  5.81594278227e-15  5.87319270536e-15  5.67263736458e-15  5.77088530035e-15  5.98642508211e-15  5.58437321402e-15  6.20493255786e-15  6.39650289202e-15  5.53022064295e-15  4.25181922242e-15  5.47943547656e-15  5.77203612165e-15  5.4897937379e-15  6.10650412966e-15  7.03810380156e-15  6.65203519209e-15  6.80013547726e-15  5.25005274484e-15  6.53139321196e-15  5.91988891304e-15  6.50822222774e-15  5.38384134362e-15  5.35307453408e-15  5.16800557786e-15  5.59861528536e-15  4.81508738168e-15  4.81058588045e-15  4.78666321837e-15  5.63353675474e-15  6.22960166785e-15  4.82677101156e-15  5.20038096649e-15  5.27916969242e-15  5.42900750608e-15  5.30580537893e-15  5.06115716137e-15  6.27622743027e-15  6.23891337928e-15  5.02854670509e-15  5.94945079295e-15  6.80468126137e-15  5.64114149431e-15  6.05935459712e-15  6.36205072628e-15  4.46875519903e-15  4.39157767707e-15  5.0982059007e-15  5.40902800181e-15  6.39345402354e-15  6.45669192667e-15  6.55101934296e-15  6.94746897286e-15  5.82013324685e-15  6.5730208517e-15  4.68587365032e-15  6.36375318915e-15  7.37593495432e-15  7.55368309425e-15  8.61184407805e-15  7.2683904473e-15  6.80871343145e-15  6.38249579857e-15  7.0639392346e-15  8.74273206794e-15  8.63320498486e-15  9.12532912088e-15  9.60480007673e-15  1.10494324077e-14  1.10446079356e-14  1.16340627061e-14  1.28371095012e-14  1.44237874826e-14  1.53467117096e-14  1.72913863494e-14  1.95469993345e-14  2.28249393494e-14  2.43254713076e-14  2.58164677045e-14  3.24621687987e-14  3.6383863084e-14  4.23304178361e-14  4.90656427532e-14  5.71311166089e-14  7.11286708531e-14  8.84458069675e-14  1.14493925378e-13  1.52673688914e-13  2.26775984703e-13  4.1661869243e-13  1.18427121972e-12


==> anc/correlator_b13_Nt10_dist19.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95  96  97  98  99  100  101  102  103  104  105  106  107  108  109  110  111  112  113  114  115  116  117  118  119
 5.03241156172e-05  5.02798514488e-05  4.68939358597e-05  4.26263891291e-05  3.93438032132e-05  3.55129730512e-05  2.93874569258e-05  2.75776090477e-05  2.42674521054e-05  1.95856140801e-05  1.71661304633e-05  1.51209026601e-05  1.28110357754e-05  1.05122596294e-05  7.14078017368e-06  4.7317903557e-06  3.79727422422e-06  3.62604872499e-06  3.64098565608e-06  4.364552552e-06  3.32375705884e-06  4.2749472758e-06  3.0146569332e-06  4.46134308809e-06  2.18016110897e-06  3.09929391818e-06  2.4588447712e-06  1.81504817601e-06  1.41406099033e-06  2.963247015e-06  1.35865691812e-06  1.99592145613e-06  1.43722860883e-06  3.83609493835e-06  1.59558537498e-06 -2.24578860269e-07 -8.73514614899e-07  6.15194436631e-07 -7.98052908875e-07 -7.44002184866e-07 -1.38248694456e-06  1.39793440347e-06  1.59310206911e-06  1.50773652358e-06  1.19185397393e-06  2.63787195143e-06  3.23429891675e-07 -2.0136036152e-06 -8.99713026803e-07 -2.51850317472e-07 -2.61834929066e-06 -1.35533690708e-06  4.92687625586e-07  5.18616338116e-07 -1.35226500681e-06  5.38236216749e-07 -1.07642047221e-06 -2.07438207541e-07 -1.42651490243e-07  1.36176987348e-06 -1.93831175691e-06 -1.90779314166e-06  5.87407802007e-07  1.5417124247e-06 -5.60210188928e-07 -7.13988503798e-07  9.38282451862e-07  1.23331581884e-08  1.82900885478e-06  8.17127473148e-07  1.03637096559e-06  3.60234632272e-06  1.21565731008e-06  2.76320101756e-06  2.70298816334e-06  2.19828621449e-06  2.23015810563e-06  2.00293721974e-06  2.31027125474e-06  1.55558228116e-06  1.68483036726e-06  1.14887049589e-07  8.14720842878e-07  1.23152258426e-06 -1.54189098574e-07 -3.97214290498e-07 -1.51166503097e-06  2.71041259408e-08 -3.79885251794e-07  5.4371406998e-07  1.16064151819e-06 -1.72375875061e-07 -3.43000053457e-07  2.82194149708e-06  2.12705469079e-06  1.02243046032e-06  2.04255113734e-06  2.49775283516e-06  1.60488917823e-06  2.09655184356e-06  8.48770093232e-07  3.22412094568e-06  4.56568188324e-06  7.57258969904e-06  7.04004087965e-06  7.67603191947e-06  1.00226938889e-05  1.07833477586e-05  1.46350468744e-05  1.4453336417e-05  1.66648795313e-05  2.03491266193e-05  2.14346826172e-05  2.65116860605e-05  3.21258212868e-05  3.6283985827e-05  4.06856786927e-05  4.58424059047e-05  4.73254549746e-05  5.03984378182e-05
 0.51387307517  0.5115048442  0.510938918595  0.510403753485  0.511356940973  0.511650002113  0.51022882011  0.510811084601  0.511123236109  0.510849860028  0.511187137706  0.511591538873  0.511893274959  0.507533099864  0.510143203064  0.510238083057  0.510419255255  0.5105155054  0.511503267202  0.510755195131  0.509193598742  0.50909856438  0.509852211502  0.508863778947  0.509379540035  0.509691505952  0.509276242562  0.508676520057  0.509832453101  0.511045965618  0.50906892841  0.511095349936  0.51040114496  0.510383811319  0.510269732694  0.509976414759  0.510757618101  0.512332567623  0.512186560011  0.510305715601  0.51146893503  0.512215025771  0.510520189608  0.512826524482  0.510594832059  0.509836381826  0.510503557545  0.510735963005  0.509982923325  0.509399500415  0.508558347077  0.511052077458  0.508564091564  0.511058791415  0.510995411245  0.512787902751  0.510219398555  0.511725851919  0.510214089324  0.508679552752  0.510472184624  0.509951617491  0.508389523531  0.511650156521  0.510505378123  0.509917362015  0.510535131397  0.511790096045  0.511188829095  0.51054607066  0.510413624795  0.512114118118  0.509945982361  0.510928149072  0.510505474941  0.509507116716  0.510696193104  0.511114956189  0.511368061599  0.513940448463  0.510914989757  0.512820812254  0.512042349793  0.513069482129  0.512864266556  0.513038969453  0.512297200981  0.511257380101  0.510111864521  0.509774164519  0.509978499166  0.510054765328  0.50867612288  0.51202623935  0.509761150036  0.510358530409  0.512837020371  0.511498024972  0.513623088165  0.514171402604  0.511058913524  0.509335475314  0.510934569987  0.510834662653  0.510114773338  0.510437512704  0.512638135312  0.509917665484  0.51028907576  0.5116250617  0.511749879017  0.511684217811  0.5125883577  0.509520635113  0.510577409411  0.5094183879  0.510737770612  0.510883474439  0.513361332891  0.513077594201
 1.5233235996e-12  5.36071716379e-13  2.93694007214e-13  1.97848667753e-13  1.46327659876e-13  1.14491401547e-13  9.22206373701e-14  7.61893912356e-14  6.48721054518e-14  5.32807246463e-14  4.52755776746e-14  3.95680693996e-14  3.29918225764e-14  3.02301201978e-14  2.67147338348e-14  2.24314198979e-14  2.19090088642e-14  1.97868987513e-14  1.49691547351e-14  1.5003662419e-14  1.30212006296e-14  1.21804812238e-14  1.15607793949e-14  9.8047012242e-15  1.08109939893e-14  1.04514426708e-14  9.04715215956e-15  9.35651515821e-15  8.57456251413e-15  8.59379549262e-15  7.75198657724e-15  7.56821835382e-15  8.45200461384e-15  7.63214966715e-15  7.85204866545e-15  7.7751965636e-15  7.22112040878e-15  6.8313064349e-15  6.37166812905e-15  6.52058032613e-15  6.00491608842e-15  6.72031509359e-15  6.45929130397e-15  7.05869223448e-15  6.97545620839e-15  5.98414626433e-15  7.45521304129e-15  5.27290146748e-15  4.92646988598e-15  5.06788304393e-15  5.7272515314e-15  7.73447187588e-15  4.77981175437e-15  6.08498047768e-15  8.24505412247e-15  6.82580894176e-15  6.00629659299e-15  5.8375045354e-15  8.66612232598e-15  7.41636360888e-15  7.11806104389e-15  5.43854045317e-15  5.06779206081e-15  3.95282807128e-15  4.19422452434e-15  4.63666870526e-15  5.86213487863e-15  6.5854160316e-15  5.75945306266e-15  7.25019251599e-15  6.28607962274e-15  5.57566948185e-15  6.5050256074e-15  6.80160093177e-15  5.73227897408e-15  6.01741059551e-15  6.12745662475e-15  4.36314353433e-15  5.77942027864e-15  5.0764809736e-15  5.99683144287e-15  5.21903302456e-15  6.11727651895e-15  6.54942426372e-15  7.08563863088e-15  5.4785502218e-15  7.07138753622e-15  7.85314567291e-15  7.60575222427e-15  7.97338821515e-15  7.16745639375e-15  7.35291602269e-15  7.34145807554e-15  6.86864016175e-15  6.50765278279e-15  9.17938490413e-15  9.10391402174e-15  1.04210408222e-14  1.16431550247e-14  1.19456334004e-14  1.24811198771e-14  1.49322411652e-14  1.55470665481e-14  1.72524471903e-14  2.00459591382e-14  2.45427728079e-14  2.73751797067e-14  3.12570524277e-14  3.408048924e-14  3.9942840829e-14  4.60079009178e-14  5.47613253367e-14  6.58939538439e-14  7.69834368123e-14  9.49822023664e-14  1.14801430661e-13  1.47421220439e-13  1.97284051841e-13  2.9235745763e-13  5.36177493562e-13
 5.36071716379e-13  1.5168962322e-12  5.36036556334e-13  2.91731318491e-13  1.97267666717e-13  1.46803358545e-13  1.14756137122e-13  9.24810294517e-14  7.5905309742e-14  6.18428399696e-14  5.20531364341e-14  4.66833446832e-14  3.94360988793e-14  3.37923310816e-14  2.90918862636e-14  2.63165871805e-14  2.33692200166e-14  2.16789700074e-14  1.7373007854e-14  1.70422509942e-14  1.5676033208e-14  1.60129315154e-14  1.40242826388e-14  1.25444029123e-14  1.18009571255e-14  9.03259613078e-15  1.0391857146e-14  9.82008397148e-15  8.95955921293e-15  8.5160913233e-15  8.38554380759e-15  8.49947153917e-15  9.53213454909e-15  8.13140627991e-15  6.65301314224e-15  8.40473268069e-15  6.86011108068e-15  7.48010582459e-15  6.45084479474e-15  6.48058260182e-15  4.38150392689e-15  5.97380449001e-15  5.75462313607e-15  6.75258560494e-15  4.36650180648e-15  4.54234863638e-15  6.36226335851e-15  2.94482442099e-15  6.52328751257e-15  6.55784855017e-15  6.4042139931e-15  5.72739548244e-15  5.31107428841e-15  4.98901842793e-15  6.82757363137e-15  4.71784777387e-15  4.97079442423e-15  4.19470254157e-15  5.81267487271e-15  6.17345413892e-15  7.15919310689e-15  4.75768845661e-15  6.12574050127e-15  4.71988303379e-15  4.49237499519e-15  6.04000903774e-15  6.50060420696e-15  8.15299766334e-15  5.06542394001e-15  5.60915088291e-15  6.63056800165e-15  5.25725279393e-15  5.82123224057e-15  6.04739610707e-15  6.64783219524e-15  7.31463186263e-15  6.84352441449e-15  6.12841720085e-15  7.59069138192e-15  5.83463405712e-15  6.71059941261e-15  6.6652461688e-15  6.76594262722e-15  6.96513358686e-15  9.87216483396e-15  6.75911900125e-15  8.11210846918e-15  8.71658874252e-15  9.50128566823e-15  7.63013655936e-15  7.68129221682e-15  7.50493116094e-15  8.2182220766e-15  9.34175790083e-15  8.11821307256e-15  8.89399846729e-15  7.5571000443e-15  1.04916804558e-14  1.04130216822e-14  1.14870103789e-14  1.36166469343e-14  1.17482822618e-14  1.44189201232e-14  1.74060655831e-14  1.9041166906e-14  2.06761623864e-14  2.41262807487e-14  2.67030170208e-14  2.93232148936e-14  3.33401254324e-14  4.02592073052e-14  4.58995342527e-14  5.45647728228e-14  6.33388709324e-14  7.92455274493e-14  9.08639413962e-14  1.15520707461e-13  1.47508408022e-13  1.98814322047e-13  2.91895035911e-13
 2.93694007214e-13  5.36036556334e-13  1.51332642265e-12  5.31085288198e-13  2.89700157373e-13  1.97024867072e-13  1.47055606738e-13  1.15076192133e-13  9.33382799104e-14  7.68892575177e-14  6.27608392611e-14  5.50913335336e-14  4.41166544448e-14  3.81021273451e-14  3.41856718796e-14  3.06361423404e-14  2.57113969082e-14  2.28461090706e-14  1.86918518447e-14  1.69575646767e-14  1.75358214798e-14  1.57596382776e-14  1.52910468705e-14  1.27436649983e-14  1.21945080394e-14  1.03953814056e-14  1.03805889865e-14  8.83109429026e-15  8.41743710968e-15  8.33091833858e-15  8.17215725624e-15  5.81701531186e-15  7.68148802301e-15  7.04261465205e-15  6.12115773807e-15  7.5192277449e-15  6.6950797021e-15  6.52085808258e-15  6.11193774977e-15  6.26862239422e-15  6.14216895863e-15  6.25302026177e-15  6.51446342251e-15  8.61631005323e-15  5.8816312026e-15  4.30450871976e-15  6.30437984075e-15  5.45542353225e-15  6.94285898499e-15  6.36226913399e-15  6.05486370784e-15  6.46252201077e-15  6.48963373585e-15  6.15521964759e-15  6.10666916763e-15  4.99120986182e-15  5.53564797088e-15  6.21137262594e-15  5.58812534439e-15  5.53931991925e-15  6.04609589698e-15  5.42417114259e-15  6.32295764463e-15  5.07380288084e-15  4.05859180103e-15  6.01573805773e-15  6.51177040421e-15  7.06168961892e-15  4.67422880791e-15  5.04826146767e-15  6.00430371883e-15  5.8609672678e-15  6.19977626954e-15  6.38276486063e-15  7.32977896514e-15  6.3287906941e-15  5.58447124087e-15  7.35196092147e-15  7.00885686524e-15  6.59223390344e-15  6.08497447028e-15  5.53751350679e-15  5.16288767452e-15  5.76569314503e-15  7.13024869289e-15  5.88548931316e-15  7.23612108029e-15  6.28473758537e-15  7.6411497302e-15  7.02272236772e-15  6.45664641668e-15  5.85572290129e-15  7.1299932101e-15  7.27103116085e-15  8.62740813651e-15  7.65642868606e-15  9.03889840708e-15  9.75540678595e-15  1.05567192036e-14  9.99705306196e-15  1.2406348811e-14  1.29683248231e-14  1.37391161329e-14  1.53076263558e-14  1.60072852669e-14  1.8336318283e-14  2.20586332437e-14  2.4342492459e-14  2.65450352408e-14  2.94579594991e-14  3.36642634799e-14  3.89636107425e-14  4.60887353734e-14  5.33010758897e-14  6.49095817961e-14  7.43244864063e-14  9.30339913872e-14  1.15265685803e-13  1.48557832212e-13  1.98556461749e-13
 1.97848667753e-13  2.91731318491e-13  5.31085288198e-13  1.50972705225e-12  5.32430782001e-13  2.91506935965e-13  1.97376819249e-13  1.46437454887e-13  1.14389578617e-13  9.21510800211e-14  7.56012273736e-14  6.46563135229e-14  5.22434082002e-14  4.40502343995e-14  3.77891548311e-14  3.26506357005e-14  2.79733778787e-14  2.66158179109e-14  2.30009074647e-14  2.15830880341e-14  1.83613028875e-14  1.64694117988e-14  1.56581287456e-14  1.30715183127e-14  1.25186927774e-14  1.13916960011e-14  9.27808188709e-15  1.09293536485e-14  9.98105030577e-15  8.24088624135e-15  9.17931893165e-15  8.74074518079e-15  7.98625005813e-15  7.90075373769e-15  7.47215064389e-15  1.01370701283e-14  7.73897823659e-15  7.23770370092e-15  6.12041713377e-15  6.81573239234e-15  5.913508824e-15  6.74534442264e-15  4.94268396903e-15  7.17917246735e-15  7.65269606318e-15  5.46830652008e-15  5.86580321517e-15  6.21221151998e-15  6.10159366002e-15  5.52338403611e-15  6.2310057639e-15  6.0768708401e-15  4.86525349795e-15  6.10385573027e-15  5.68579363387e-15  3.34985778278e-15  6.16887945378e-15  5.72231279166e-15  5.43163166716e-15  3.56851228546e-15  5.92650631733e-15  4.38817370526e-15  5.75378137742e-15  4.77000809502e-15  4.77883745832e-15  6.59776981653e-15  6.21057048468e-15  6.71608476678e-15  5.35909046059e-15  6.01586050892e-15  5.53349296075e-15  4.81595354286e-15  6.10846030619e-15  5.79932122123e-15  6.29582772935e-15  5.82944473261e-15  5.95280709865e-15  6.29946649229e-15  7.07091527626e-15  7.38632613383e-15  6.16627576011e-15  7.11357199575e-15  7.2277400919e-15  7.07500764153e-15  6.63999053108e-15  5.75137428171e-15  7.76902343498e-15  7.06098792537e-15  7.25067767891e-15  6.66732583454e-15  6.74754964384e-15  6.54372433768e-15  6.61363962229e-15  9.47328096409e-15  8.728600478e-15  9.26497290978e-15  1.0050794165e-14  9.64225982595e-15  9.83558119157e-15  1.03648825216e-14  1.17199955471e-14  1.2029386203e-14  1.25166789195e-14  1.26322316683e-14  1.52212371219e-14  1.71303973948e-14  2.03598631446e-14  2.17505576165e-14  2.26960464855e-14  2.60284857115e-14  2.79306971591e-14  3.32978159328e-14  3.99842533525e-14  4.731299069e-14  5.51088495291e-14  6.31512574066e-14  7.48684960034e-14  9.2665138713e-14  1.14293904614e-13  1.45717745067e-13
 1.46327659876e-13  1.97267666717e-13  2.89700157373e-13  5.32430782001e-13  1.51436912348e-12  5.330914118e-13  2.90198697725e-13  1.95838931972e-13  1.47093630849e-13  1.1566836106e-13  9.40920109625e-14  7.64625428742e-14  6.29141055105e-14  5.35668365769e-14  4.56559277751e-14  3.85978051688e-14  3.47357242285e-14  3.06532986171e-14  2.50324394631e-14  2.49583219459e-14  2.10432609685e-14  2.03207150617e-14  1.6874281811e-14  1.75186634356e-14  1.49450576033e-14  1.36596660771e-14  1.11365876639e-14  1.17803448451e-14  1.18784657057e-14  8.36677936788e-15  9.51887495061e-15  9.10335803275e-15  8.75713588189e-15  7.18369476543e-15  9.07165173125e-15  8.86853896734e-15  8.55664117854e-15  7.19935062309e-15  7.2010938383e-15  4.60158862199e-15  4.33278773333e-15  6.15413769428e-15  4.59777811794e-15  5.62185309562e-15  4.7666255975e-15  6.15412490616e-15  6.1098461816e-15  5.63905748511e-15  5.92302396204e-15  6.73594935297e-15  5.81574856313e-15  6.01043057059e-15  7.47605062096e-15  5.09746985623e-15  6.50890487711e-15  4.91002533313e-15  5.28257697804e-15  6.25848936206e-15  4.65392154734e-15  5.82070307647e-15  5.15155244983e-15  3.96607881269e-15  5.49586508478e-15  4.15148588827e-15  4.02500705897e-15  5.96111494733e-15  4.12385013208e-15  6.33550801766e-15  3.41265943221e-15  5.36821661097e-15  4.67422337033e-15  4.54499485119e-15  5.66705054752e-15  4.25315791474e-15  5.45053434332e-15  4.59528558892e-15  4.32141305081e-15  5.83909979213e-15  6.68131994095e-15  5.25766190332e-15  5.58429882271e-15  5.66994019785e-15  6.14176741599e-15  5.9663021197e-15  8.05085959129e-15  6.98222117273e-15  7.64003657032e-15  7.05121684502e-15  7.99660737197e-15  7.27654077991e-15  9.59495424328e-15  9.52646228719e-15  9.37077505847e-15  9.67455263344e-15  8.99425567738e-15  9.0702612523e-15  9.50136041203e-15  8.31355261001e-15  1.0060471231e-14  1.15051585405e-14  1.03651359046e-14  1.06382536517e-14  1.10747328253e-14  1.11950172736e-14  1.53021843429e-14  1.67509266988e-14  1.77170046169e-14  1.83885630037e-14  1.88191223467e-14  2.32163678709e-14  2.65936261038e-14  2.89270822906e-14  3.33439743839e-14  4.01041753752e-14  4.7027238367e-14  5.21947935758e-14  6.23814272282e-14  7.57159968749e-14  9.31372986786e-14  1.14940130606e-13
 1.14491401547e-13  1.46803358545e-13  1.97024867072e-13  2.91506935965e-13  5.330914118e-13  1.51661618034e-12  5.34333626975e-13  2.91758638897e-13  1.97841308923e-13  1.47656295045e-13  1.14797519542e-13  9.2949187412e-14  7.66032527714e-14  6.24627975439e-14  5.33606089781e-14  4.4713341498e-14  3.84827695537e-14  3.44425694398e-14  2.90269981061e-14  2.62526245101e-14  2.19452036516e-14  2.15597462856e-14  1.87417403802e-14  1.60709223845e-14  1.34993205224e-14  1.23926571127e-14  1.17857631061e-14  1.03981789284e-14  1.10861865389e-14  1.05429125873e-14  1.04458213911e-14  1.00966073639e-14  9.51478537095e-15  8.28651888561e-15  8.54586114782e-15  7.49022858497e-15  7.12131248399e-15  6.8146506334e-15  6.46326883138e-15  5.45319750302e-15  6.40452515166e-15  5.95158609257e-15  5.9496941939e-15  8.47513591728e-15  8.05602249593e-15  5.96003582306e-15  6.53635714513e-15  6.81349958137e-15  8.70333239231e-15  7.41372561017e-15  6.69691497129e-15  6.15408074344e-15  4.54854158308e-15  4.59402372059e-15  5.77300186933e-15  3.82666105256e-15  3.98171589112e-15  5.26697587623e-15  6.00369808066e-15  6.41269929609e-15  6.009496728e-15  5.93928881014e-15  6.11550824252e-15  5.47981341088e-15  4.1625089557e-15  6.60574573377e-15  4.8447943963e-15  6.49625751637e-15  3.98665043736e-15  6.02113398727e-15  5.68681450618e-15  3.81835703465e-15  4.52882257181e-15  4.738290292e-15  5.29698054135e-15  4.65884028068e-15  5.79167868149e-15  6.64308133148e-15  5.75421535264e-15  6.93958941838e-15  5.36874646171e-15  5.73944708858e-15  4.93287783041e-15  6.38911301098e-15  6.93227673176e-15  6.05245546822e-15  8.07903913497e-15  6.38262913567e-15  7.08047863986e-15  7.27644793787e-15  7.53790611091e-15  9.00712890778e-15  8.87367335759e-15  8.08203131165e-15  7.65199321123e-15  7.75106405543e-15  8.29747883007e-15  6.75468508569e-15  8.01585710641e-15  9.22799888848e-15  1.14887581882e-14  1.00413766784e-14  1.21371871565e-14  1.30444927854e-14  1.47699425913e-14  1.44051040406e-14  1.64647485718e-14  1.69493333877e-14  1.7623571347e-14  1.80978353558e-14  2.09618284548e-14  2.48109959625e-14  2.96343873133e-14  3.28143689303e-14  4.0720898844e-14  4.34465152882e-14  5.33606214295e-14  6.24626933467e-14  7.6297443351e-14  9.30063990072e-14
 9.22206373701e-14  1.14756137122e-13  1.47055606738e-13  1.97376819249e-13  2.90198697725e-13  5.34333626975e-13  1.50984187791e-12  5.325750611e-13  2.92338695e-13  1.97230329037e-13  1.46526985397e-13  1.14226974225e-13  9.15411137844e-14  7.34765121278e-14  6.33463005514e-14  5.25158617991e-14  4.58365942742e-14  3.89551298944e-14  3.50074545228e-14  2.91231299537e-14  2.63026670419e-14  2.53717398601e-14  2.04555191864e-14  1.79089561908e-14  1.68022979821e-14  1.58473972194e-14  1.2390754657e-14  1.33733954828e-14  1.32763755303e-14  1.18539326733e-14  1.33700472924e-14  1.04669381539e-14  1.01395849366e-14  8.14045589944e-15  8.34743247797e-15  8.81226548901e-15  8.75903034073e-15  7.54057562278e-15  7.06933714546e-15  6.29299259639e-15  6.82215860002e-15  5.48885572646e-15  5.13373736616e-15  7.06278604671e-15  7.64464878487e-15  6.97574157608e-15  7.86578714426e-15  7.0645205006e-15  7.64996203681e-15  5.54892478188e-15  7.49638481562e-15  5.00193637481e-15  4.78798624985e-15  4.664175481e-15  5.62624152953e-15  4.85110337493e-15  3.27310931642e-15  6.53263621091e-15  6.92616173813e-15  4.64613306217e-15  6.71132520443e-15  5.93662845564e-15  6.75625523412e-15  5.44150009443e-15  5.27170638032e-15  6.8855236919e-15  6.61987266222e-15  6.99249604876e-15  6.15995000388e-15  5.922532507e-15  6.91078452712e-15  5.2856093879e-15  6.23424718136e-15  6.08124144713e-15  5.5920896794e-15  5.53290150163e-15  4.3447728921e-15  5.55333230138e-15  7.0462260246e-15  6.09488030085e-15  6.78355201946e-15  5.52198051427e-15  6.46061113018e-15  6.32770781604e-15  6.93714440524e-15  7.38590410692e-15  7.55170816728e-15  6.8249316506e-15  6.40025668292e-15  6.06811412556e-15  7.58138035298e-15  7.91084159366e-15  8.42260139183e-15  7.23714280614e-15  6.8518238127e-15  7.13659083606e-15  7.73548844159e-15  9.22492674844e-15  9.06868238452e-15  1.00041542801e-14  1.14292030764e-14  9.18142530746e-15  1.05201672389e-14  1.0892190121e-14  1.20302546462e-14  1.33963762925e-14  1.57985141679e-14  1.68132596429e-14  1.78496075479e-14  1.84927859388e-14  1.98770781777e-14  2.38208682205e-14  2.75895403801e-14  2.88666797669e-14  3.34186484425e-14  3.84453960862e-14  4.69668589307e-14  5.39257240019e-14  6.30905835005e-14  7.71017637662e-14
 7.61893912356e-14  9.24810294517e-14  1.15076192133e-13  1.46437454887e-13  1.95838931972e-13  2.91758638897e-13  5.325750611e-13  1.50967919302e-12  5.33428935533e-13  2.92700400344e-13  1.97794884535e-13  1.46879244023e-13  1.15302837467e-13  9.16314525349e-14  7.59760932464e-14  6.21090190965e-14  5.09393571784e-14  4.54559865689e-14  3.84521906296e-14  3.41657401129e-14  2.79846956838e-14  2.6905056021e-14  2.38338292892e-14  2.06603729184e-14  1.99563246625e-14  1.61633000015e-14  1.48013651498e-14  1.3675415833e-14  1.19841907208e-14  1.12361097845e-14  1.20746789642e-14  1.06018298916e-14  9.51008025776e-15  9.09643195605e-15  1.00984184422e-14  9.13791680852e-15  9.19571699572e-15  7.88697796015e-15  9.67604873056e-15  8.11160453525e-15  7.67445101526e-15  6.53171329526e-15  7.07860205418e-15  9.25279314258e-15  6.53779983577e-15  6.7243721128e-15  5.8604406141e-15  7.74355712753e-15  8.21367457355e-15  4.31759400765e-15  6.73242416468e-15  6.20109285728e-15  6.00618639846e-15  5.91665276071e-15  5.80214638464e-15  6.13513918802e-15  6.08678496037e-15  5.02622087456e-15  5.51645451891e-15  3.87977761241e-15  4.40766350284e-15  4.95820824373e-15  4.94546702289e-15  2.66968170515e-15  4.7245039469e-15  4.02222459973e-15  4.45324776952e-15  4.59076202777e-15  4.1839941211e-15  4.65164013319e-15  4.75038776346e-15  4.24506018355e-15  4.73140077475e-15  4.44325600295e-15  4.04314178309e-15  5.35165701387e-15  4.70841827511e-15  4.01960368762e-15  6.34926545126e-15  6.63070152877e-15  5.29072608867e-15  5.99858261373e-15  6.25950005008e-15  5.07112318627e-15  6.94790151778e-15  7.11239900748e-15  8.39687880677e-15  7.61095672524e-15  8.56407355152e-15  8.57205337942e-15  7.93423180065e-15  8.5185007411e-15  7.23789640103e-15  7.56382151369e-15  6.55405282524e-15  8.349045449e-15  7.92529058972e-15  7.55312708077e-15  7.0076261316e-15  8.82277839384e-15  9.04313718107e-15  8.35648416897e-15  1.17252134883e-14  1.05642345345e-14  1.10105039923e-14  1.41859787148e-14  1.50960546995e-14  1.48679416763e-14  1.70960791989e-14  1.7695744627e-14  1.85255136297e-14  2.22935775052e-14  2.32099181455e-14  2.42285271803e-14  3.12956838377e-14  3.43073852865e-14  4.02518652526e-14  4.57941605141e-14  5.49876701146e-14  6.4989101605e-14
 6.48721054518e-14  7.5905309742e-14  9.33382799104e-14  1.14389578617e-13  1.47093630849e-13  1.97841308923e-13  2.92338695e-13  5.33428935533e-13  1.5116467118e-12  5.33086931694e-13  2.90694000137e-13  1.97294515846e-13  1.46829432761e-13  1.13216022833e-13  9.16856736155e-14  7.41791219905e-14  6.22020549565e-14  5.47306585856e-14  4.6374528486e-14  3.88574562719e-14  3.28161121189e-14  3.0219526144e-14  2.65839821937e-14  2.32099492513e-14  2.00074158938e-14  1.82678104825e-14  1.63377259314e-14  1.54414233371e-14  1.37014450348e-14  1.25951328533e-14  1.1130557118e-14  1.08569276414e-14  1.15634968396e-14  9.9950050166e-15  1.03259624238e-14  1.09938203276e-14  1.01317046827e-14  8.26105842359e-15  9.04051868764e-15  7.9179330448e-15  7.85707979003e-15  6.97840024205e-15  6.81373817999e-15  7.2460133809e-15  5.85248129184e-15  5.47821538841e-15  6.78218571182e-15  4.57509860402e-15  4.91788374598e-15  5.41022391426e-15  5.37563251551e-15  4.28797789385e-15  4.62730762143e-15  4.97833317224e-15  5.82833844591e-15  5.7590065348e-15  4.47820021796e-15  4.74368644035e-15  4.83582336918e-15  6.78242903667e-15  5.42457878677e-15  4.91275376113e-15  7.10523793745e-15  3.14403423303e-15  4.82522105786e-15  5.65189696344e-15  6.08373973982e-15  6.06056312196e-15  6.42818956663e-15  3.83880584371e-15  4.66958369676e-15  4.37100060781e-15  3.54431580329e-15  4.31421692444e-15  4.93136009545e-15  4.50326619407e-15  3.34545617579e-15  4.78086743881e-15  6.32949737926e-15  4.48093869809e-15  6.37970168101e-15  5.87432324043e-15  4.8243278456e-15  4.33606627452e-15  5.58014468727e-15  6.57308261669e-15  7.16563441977e-15  6.70667795147e-15  8.16569243233e-15  6.60840880663e-15  8.36049264274e-15  7.42312704225e-15  7.72822329442e-15  7.37364416874e-15  7.01142496017e-15  7.73552527929e-15  7.15492375406e-15  8.24742388307e-15  7.44360154939e-15  7.16257016345e-15  8.0400986362e-15  8.43684396531e-15  8.70937979669e-15  9.00120781996e-15  1.04436933212e-14  1.28692752968e-14  1.39874562725e-14  1.33083180481e-14  1.52661437517e-14  1.63536874077e-14  1.72740909147e-14  1.96088377077e-14  1.93739502431e-14  2.19614083909e-14  2.61946723593e-14  3.08148418428e-14  3.5426985941e-14  3.94629910224e-14  4.56575821948e-14  5.49569551511e-14
 5.32807246463e-14  6.18428399696e-14  7.68892575177e-14  9.21510800211e-14  1.1566836106e-13  1.47656295045e-13  1.97230329037e-13  2.92700400344e-13  5.33086931694e-13  1.51395155954e-12  5.32952626362e-13  2.91218106222e-13  1.96454808622e-13  1.44444869731e-13  1.14706036271e-13  9.14821874672e-14  7.52846018475e-14  6.35177288072e-14  5.35953022066e-14  4.48879181648e-14  3.83132446655e-14  3.39672107763e-14  2.83901719639e-14  2.65248520179e-14  2.37527307709e-14  2.15395688124e-14  1.86507091003e-14  1.54804685905e-14  1.52702425258e-14  1.38072645728e-14  1.06623015794e-14  1.15156855015e-14  1.17906118268e-14  1.08938972952e-14  1.15449645918e-14  1.09832657627e-14  9.7346474537e-15  7.58165928628e-15  8.49747532259e-15  8.0408724405e-15  9.36511377033e-15  7.03725969416e-15  5.48962481308e-15  5.27310395446e-15  5.41320035779e-15  6.93324913936e-15  7.28552943571e-15  5.73582322634e-15  6.97319006e-15  5.05531155046e-15  6.53825063061e-15  6.14902738595e-15  6.09623880639e-15  5.35242804831e-15  4.92914471441e-15  8.0208982016e-15  5.85083386743e-15  5.94874066313e-15  4.78932273524e-15  7.10897126414e-15  5.45153404514e-15  6.04762500764e-15  5.88377862934e-15  4.66636213885e-15  3.86550690601e-15  6.21415649874e-15  3.70089036382e-15  5.19130493087e-15  5.86283914988e-15  3.06784559804e-15  4.83366611615e-15  6.82268742561e-15  5.87580322379e-15  4.62808136035e-15  4.39515551377e-15  3.86487479144e-15  3.89740540671e-15  5.19530240346e-15  6.06043156101e-15  5.9013887857e-15  5.19171661977e-15  5.88783678405e-15  5.06828475406e-15  5.73970238739e-15  4.72758855717e-15  5.47770956431e-15  5.84105864552e-15  6.61785137994e-15  6.12156113047e-15  6.45426642007e-15  7.54614259365e-15  6.89055078803e-15  7.14934295244e-15  5.88119806765e-15  5.19126053059e-15  7.38334832365e-15  6.31219262003e-15  7.44751313415e-15  7.60817731732e-15  7.98952395884e-15  8.13965831981e-15  7.34835390539e-15  8.96638866237e-15  9.04215064309e-15  1.02272722537e-14  1.12920717345e-14  1.25310613597e-14  1.15405678799e-14  1.19538831529e-14  1.34061535317e-14  1.54134735854e-14  1.599443367e-14  1.80786236576e-14  1.92642577484e-14  2.32437995535e-14  2.74114776372e-14  3.12058170836e-14  3.62864495645e-14  3.99831018547e-14  4.60267752083e-14
 4.52755776746e-14  5.20531364341e-14  6.27608392611e-14  7.56012273736e-14  9.40920109625e-14  1.14797519542e-13  1.46526985397e-13  1.97794884535e-13  2.90694000137e-13  5.32952626362e-13  1.51331135701e-12  5.33182452806e-13  2.91973433515e-13  1.96179452753e-13  1.46594085063e-13  1.13928316576e-13  9.35333001936e-14  7.58431538115e-14  6.41655572766e-14  5.25890669809e-14  4.34404003214e-14  3.84808878479e-14  3.5270510433e-14  3.03998028328e-14  2.69131953285e-14  2.41688101966e-14  2.04084246064e-14  1.81013711326e-14  1.67818191917e-14  1.60569315289e-14  1.44078713634e-14  1.18796404936e-14  1.26313108594e-14  1.10281431337e-14  1.19692055232e-14  1.12460638181e-14  8.9595502523e-15  8.77185538463e-15  8.37234317318e-15  8.48319241091e-15  5.94909151931e-15  7.38588563748e-15  5.25034170423e-15  5.27919017714e-15  6.15838579042e-15  5.62379407406e-15  7.29441974125e-15  4.07104297253e-15  4.87520735208e-15  5.65138917575e-15  6.04879913255e-15  6.13500605766e-15  6.01320573593e-15  5.01412540483e-15  6.51913959864e-15  6.82537659995e-15  4.99174611899e-15  6.4171010175e-15  4.60811420445e-15  7.00414175482e-15  6.10829462331e-15  5.94561923715e-15  4.710860815e-15  4.14096156732e-15  3.85040414326e-15  6.33821904733e-15  3.97768243785e-15  5.68616491776e-15  6.31232707163e-15  4.93468578911e-15  5.99890064831e-15  5.80460126819e-15  6.57708327077e-15  6.89002771498e-15  5.70857217337e-15  5.17686818105e-15  4.55138704968e-15  5.57093648504e-15  6.47324812823e-15  5.89778254987e-15  6.1829777762e-15  4.34853961538e-15  4.60295500231e-15  5.25785712646e-15  5.52726500091e-15  6.05243322139e-15  5.69088860101e-15  6.82125725232e-15  4.96298820618e-15  5.01019930071e-15  6.22111341585e-15  5.82684823539e-15  5.93875072879e-15  7.37161637535e-15  6.64578175027e-15  6.71283925459e-15  5.36067559832e-15  6.42621317459e-15  8.24084699355e-15  8.27013227721e-15  7.39964726318e-15  7.46955886517e-15  8.60693402871e-15  1.03159307777e-14  1.01048581131e-14  1.05845660987e-14  1.07634490682e-14  1.09647392511e-14  1.25814620954e-14  1.31534180086e-14  1.38235070953e-14  1.55994753932e-14  1.66002791894e-14  1.73630853253e-14  2.11265163311e-14  2.29273521867e-14  2.71663462814e-14  3.21450817252e-14  3.68309132103e-14  3.94051761615e-14
 3.95680693996e-14  4.66833446832e-14  5.50913335336e-14  6.46563135229e-14  7.64625428742e-14  9.2949187412e-14  1.14226974225e-13  1.46879244023e-13  1.97294515846e-13  2.91218106222e-13  5.33182452806e-13  1.51387662493e-12  5.34521350267e-13  2.89136874451e-13  1.96657959637e-13  1.47714590537e-13  1.1592225079e-13  9.22163210685e-14  7.63272259046e-14  6.32296491598e-14  5.24329421726e-14  4.51888112615e-14  4.01113487181e-14  3.53266367582e-14  3.05674081023e-14  2.73962305581e-14  2.37948165721e-14  2.10920211106e-14  1.8101715108e-14  1.63019771908e-14  1.5224077006e-14  1.37911557132e-14  1.46809392102e-14  1.2643763457e-14  1.15963741151e-14  1.02850212437e-14  1.01368577239e-14  8.67942562067e-15  8.77843251033e-15  7.43614377349e-15  7.57440860062e-15  7.37469224214e-15  6.46316354402e-15  7.35484594617e-15  5.9172546019e-15  5.86146755554e-15  8.15711743228e-15  5.13842126834e-15  4.96184574294e-15  5.97381701923e-15  5.32282541163e-15  7.00266478688e-15  5.2482370421e-15  6.15005608767e-15  6.54229091857e-15  6.70407134074e-15  6.47938876513e-15  5.21423009741e-15  6.15060611189e-15  6.46831476183e-15  6.41727769237e-15  6.03908234033e-15  5.48579972863e-15  6.20769236134e-15  5.84505522946e-15  6.46232632571e-15  4.92451455085e-15  6.62229720309e-15  6.05211989891e-15  4.3738244929e-15  7.71457381721e-15  6.21638863716e-15  5.09374629915e-15  5.05508921059e-15  5.72881108581e-15  5.34867012216e-15  4.96572985481e-15  5.78749096755e-15  7.23608502677e-15  5.38437751024e-15  6.14928250588e-15  5.67072005966e-15  4.15907699133e-15  4.8098287339e-15  6.76423357868e-15  6.03660973305e-15  6.3304405731e-15  5.51705676219e-15  5.81215852246e-15  6.74163845042e-15  7.13231699253e-15  6.71751593815e-15  5.50066175467e-15  6.82803254752e-15  7.3977475971e-15  6.45574431463e-15  3.64004272062e-15  7.15314744153e-15  8.98372188332e-15  8.61336796661e-15  8.08769115206e-15  6.88947556588e-15  9.03915933205e-15  9.22515740458e-15  9.16371570217e-15  1.04098976573e-14  1.07613635791e-14  1.19680575364e-14  1.32955595475e-14  1.28772337328e-14  1.39214141216e-14  1.22690595347e-14  1.38161805366e-14  1.58652111742e-14  1.96173120156e-14  1.89714393531e-14  2.27909248796e-14  2.60029544133e-14  3.0744084264e-14  3.50487542264e-14
 3.29918225764e-14  3.94360988793e-14  4.41166544448e-14  5.22434082002e-14  6.29141055105e-14  7.66032527714e-14  9.15411137844e-14  1.15302837467e-13  1.46829432761e-13  1.96454808622e-13  2.91973433515e-13  5.34521350267e-13  1.51806341651e-12  5.33071479363e-13  2.9014351456e-13  1.97788297005e-13  1.47263085882e-13  1.15089958912e-13  9.44812166824e-14  7.48467718103e-14  6.28301388579e-14  5.36927341071e-14  4.58149435975e-14  3.92579916188e-14  3.32145208758e-14  2.85488827809e-14  2.55316396703e-14  2.35478509709e-14  2.1202683895e-14  1.96227909921e-14  1.75665754971e-14  1.58555845179e-14  1.49454655558e-14  1.3616528826e-14  1.32971772478e-14  1.09260934504e-14  8.78225539316e-15  8.74429672836e-15  9.19782920977e-15  8.52038727268e-15  8.13550965894e-15  6.08673991275e-15  6.12954367116e-15  8.13190114729e-15  7.36610624709e-15  4.92007144088e-15  4.57297068194e-15  5.62371407501e-15  5.64297321459e-15  5.36239511297e-15  6.75144541363e-15  6.11217293081e-15  4.81598707232e-15  6.26070409136e-15  6.34091959887e-15  5.82137684779e-15  5.20114595019e-15  4.47385177897e-15  5.85581726685e-15  5.82068640419e-15  6.20860167551e-15  6.02307920217e-15  4.98866050115e-15  6.5386159224e-15  5.76333312154e-15  6.2291952613e-15  5.61989877339e-15  6.88485968333e-15  6.48307246216e-15  4.91743215984e-15  6.68697606769e-15  5.40151881438e-15  5.16688021327e-15  4.82289797033e-15  4.83439203999e-15  4.6380605264e-15  4.85029088182e-15  4.29793031827e-15  5.50898749537e-15  5.08645203498e-15  4.65121606254e-15  6.67604586889e-15  7.06464556863e-15  5.93351948901e-15  7.07431951994e-15  5.83224644773e-15  8.30797295171e-15  5.86051282911e-15  6.35846818173e-15  8.61547824733e-15  6.15409054333e-15  8.57793150404e-15  7.77868170159e-15  8.61396794781e-15  6.21118926317e-15  4.02136065658e-15  5.73280911335e-15  7.70939561005e-15  8.40364370627e-15  6.25135089679e-15  8.6577383421e-15  7.81391782753e-15  7.69084653008e-15  8.51988495452e-15  9.90527575712e-15  9.7052610671e-15  9.30317123621e-15  1.01336655803e-14  1.10185002548e-14  1.08130260416e-14  1.11998969271e-14  1.15602368797e-14  1.35070550103e-14  1.46118299768e-14  1.73088068351e-14  1.90045812294e-14  2.19331736514e-14  2.36610242824e-14  2.82450909839e-14  3.05768705595e-14
 3.02301201978e-14  3.37923310816e-14  3.81021273451e-14  4.40502343995e-14  5.35668365769e-14  6.24627975439e-14  7.34765121278e-14  9.16314525349e-14  1.13216022833e-13  1.44444869731e-13  1.96179452753e-13  2.89136874451e-13  5.33071479363e-13  1.50431168912e-12  5.31074505204e-13  2.89776846131e-13  1.97414264792e-13  1.46168111067e-13  1.15676818016e-13  9.18132994499e-14  7.51355267672e-14  6.4320820546e-14  5.35509183862e-14  4.58301941546e-14  3.97977284691e-14  3.41839061093e-14  2.91046879361e-14  2.74315193972e-14  2.15722133708e-14  2.06872979641e-14  1.91556154897e-14  1.64217757851e-14  1.6400965705e-14  1.4176388574e-14  1.40008590102e-14  1.30442016941e-14  1.1271454188e-14  9.09667782595e-15  1.07706697102e-14  9.30596463643e-15  9.06280959763e-15  8.24053529083e-15  7.53699695598e-15  8.47923899449e-15  7.95811776051e-15  7.32654231593e-15  7.05636132766e-15  6.79653049385e-15  5.95052620024e-15  6.1411826148e-15  5.81022189601e-15  5.01737687192e-15  3.70909319022e-15  6.15314953475e-15  5.96721420212e-15  6.72602404877e-15  4.94947799105e-15  5.43929558567e-15  4.81191829706e-15  4.19653695909e-15  4.70891993001e-15  5.28174150724e-15  6.06240659958e-15  5.74018194713e-15  5.92652702574e-15  6.7543950911e-15  5.89180146265e-15  4.67110800126e-15  6.11244607644e-15  6.07736858576e-15  7.47772389087e-15  6.25840169502e-15  5.81004467902e-15  4.59911280501e-15  5.65056760688e-15  4.28539453464e-15  4.9094059511e-15  4.87479335749e-15  8.61731089166e-15  5.07168514665e-15  6.09419044672e-15  5.87273699106e-15  6.27264069772e-15  6.32364315253e-15  7.55149982723e-15  5.84522798597e-15  6.18710985304e-15  5.5116479602e-15  5.59330230006e-15  6.62660692357e-15  4.17477938836e-15  5.7975233861e-15  5.16745888414e-15  7.21261181949e-15  6.26504500924e-15  5.43816666702e-15  4.27804695507e-15  5.96173982417e-15  7.49911508634e-15  8.49921486831e-15  7.15629116273e-15  5.75208394379e-15  7.76772665094e-15  6.25998549661e-15  8.79671370949e-15  1.02345496977e-14  1.10719011464e-14  9.54202581324e-15  1.0593147188e-14  1.01170227274e-14  1.10155590003e-14  1.10758425061e-14  1.25682062276e-14  1.41609872686e-14  1.50156709791e-14  1.7387185467e-14  2.02030729201e-14  2.16752169224e-14  2.41906724762e-14  2.64981507558e-14
 2.67147338348e-14  2.90918862636e-14  3.41856718796e-14  3.77891548311e-14  4.56559277751e-14  5.33606089781e-14  6.33463005514e-14  7.59760932464e-14  9.16856736155e-14  1.14706036271e-13  1.46594085063e-13  1.96657959637e-13  2.9014351456e-13  5.31074505204e-13  1.51052622969e-12  5.31619633996e-13  2.90024078445e-13  1.96888956658e-13  1.45506646663e-13  1.15082746671e-13  9.24481640259e-14  7.54489652536e-14  6.36641370775e-14  5.45791657178e-14  4.73511662881e-14  3.97048933895e-14  3.20003027144e-14  3.05395641203e-14  2.57051355592e-14  2.29897881974e-14  2.26298927795e-14  1.9326322287e-14  1.75997695729e-14  1.77148977301e-14  1.53239923762e-14  1.43100544974e-14  1.27276382311e-14  9.81390993138e-15  1.15440329531e-14  1.12756917658e-14  1.03884992954e-14  8.93222121228e-15  8.57795035737e-15  7.600543652e-15  6.30400693307e-15  6.14928038031e-15  6.89259910001e-15  5.8053624006e-15  4.44465685367e-15  6.61343049938e-15  5.55785133002e-15  7.01332562072e-15  5.28244629746e-15  7.60870014086e-15  7.45126864338e-15  6.22794134565e-15  5.22736899766e-15  5.63638226521e-15  6.26340422555e-15  5.42189737542e-15  5.23983511125e-15  5.12540616979e-15  5.22058852784e-15  5.00754598399e-15  6.44602564148e-15  5.32051204826e-15  5.6636903953e-15  4.93318961479e-15  4.81147044697e-15  4.24240668193e-15  5.98881648038e-15  5.64509863488e-15  5.36663140579e-15  4.42180115016e-15  4.4023775737e-15  3.34180476083e-15  5.40554974496e-15  4.72699097091e-15  7.33787108647e-15  5.284358683e-15  5.56961080795e-15  5.20925568769e-15  6.87085015084e-15  7.51186264311e-15  6.78490598484e-15  5.545488535e-15  6.43033599716e-15  4.97768787244e-15  5.86505840808e-15  7.71494926613e-15  4.68045061996e-15  5.85356937002e-15  6.05963048336e-15  7.07436912984e-15  8.16618883301e-15  6.37081293894e-15  5.64941096365e-15  6.32262328515e-15  7.0758100696e-15  7.84604156039e-15  7.58965448756e-15  5.53259763834e-15  6.53713591441e-15  8.10352312272e-15  1.04927002064e-14  1.03431278012e-14  1.06327494945e-14  8.88052490691e-15  1.03829196637e-14  1.09065364033e-14  1.09336920054e-14  1.01777823484e-14  1.25476920449e-14  1.36070478704e-14  1.53483906786e-14  1.60711112418e-14  1.77764701308e-14  1.94023624157e-14  2.15159886371e-14  2.42428075857e-14
 2.24314198979e-14  2.63165871805e-14  3.06361423404e-14  3.26506357005e-14  3.85978051688e-14  4.4713341498e-14  5.25158617991e-14  6.21090190965e-14  7.41791219905e-14  9.14821874672e-14  1.13928316576e-13  1.47714590537e-13  1.97788297005e-13  2.89776846131e-13  5.31619633996e-13  1.51031875375e-12  5.33248804094e-13  2.9148655979e-13  1.96176028368e-13  1.45670285878e-13  1.14509668492e-13  9.20797417929e-14  7.66989156432e-14  6.36052543763e-14  5.48534620621e-14  4.57853259954e-14  3.78665502331e-14  3.43450028412e-14  3.01004731813e-14  2.58772325137e-14  2.40695829355e-14  2.07872955163e-14  1.98268855378e-14  1.78860465198e-14  1.62579304895e-14  1.42771846436e-14  1.32798113762e-14  1.14021420759e-14  1.10014993044e-14  1.03101725112e-14  9.10568193449e-15  6.94641919225e-15  7.28377837736e-15  8.18316806627e-15  8.54089440651e-15  8.01356037567e-15  5.67274540363e-15  6.65186507946e-15  7.95606874298e-15  7.25154687397e-15  7.2405274599e-15  6.92106658164e-15  6.67738892171e-15  5.79669613447e-15  6.34328068769e-15  7.41115933106e-15  5.30944708099e-15  7.0427802222e-15  6.15468529636e-15  5.25686601714e-15  7.05971505198e-15  6.93141428382e-15  7.39458147286e-15  5.94133660024e-15  6.74910735088e-15  7.32322989263e-15  7.78634479576e-15  6.67833051395e-15  6.06363016107e-15  5.69825578986e-15  5.21810748784e-15  4.16255587934e-15  4.67293484427e-15  4.26042964579e-15  4.87725479225e-15  4.87838002015e-15  4.41521363196e-15  4.65428888922e-15  6.78841105071e-15  5.97449429696e-15  5.6053373701e-15  4.98099706927e-15  7.58776737795e-15  6.50052278007e-15  6.4535088353e-15  5.09434420498e-15  6.64922888312e-15  4.84929987297e-15  6.74628987441e-15  6.40491667801e-15  5.69249989606e-15  7.28401794939e-15  6.71487565579e-15  7.00366483798e-15  5.40436933917e-15  6.1626655557e-15  4.69353641807e-15  6.89853937093e-15  6.91688775446e-15  6.64611725446e-15  6.13077684648e-15  5.54902875256e-15  6.74438400343e-15  9.57851882548e-15  7.54645126216e-15  9.66771554805e-15  9.98791212672e-15  8.69711766064e-15  7.75678464597e-15  8.29097395983e-15  9.43333686131e-15  1.10348134252e-14  1.19842008275e-14  1.28944955015e-14  1.30961844698e-14  1.45851265582e-14  1.49123528474e-14  1.61767884175e-14  1.93567330145e-14  2.08962545605e-14
 2.19090088642e-14  2.33692200166e-14  2.57113969082e-14  2.79733778787e-14  3.47357242285e-14  3.84827695537e-14  4.58365942742e-14  5.09393571784e-14  6.22020549565e-14  7.52846018475e-14  9.35333001936e-14  1.1592225079e-13  1.47263085882e-13  1.97414264792e-13  2.90024078445e-13  5.33248804094e-13  1.51236438164e-12  5.33788823496e-13  2.91658777561e-13  1.96339382439e-13  1.44188348067e-13  1.13895204264e-13  9.15153411495e-14  7.51567866562e-14  6.23022440344e-14  5.16424545411e-14  4.34755173774e-14  3.76505181612e-14  3.42122157369e-14  2.92324437405e-14  2.510779995e-14  2.26722500344e-14  1.83828696912e-14  1.90632888783e-14  1.64484224595e-14  1.57460138509e-14  1.37589136907e-14  1.38889946546e-14  1.30618769753e-14  1.1274700093e-14  1.07998417969e-14  7.90364941191e-15  8.53916953212e-15  6.89464196672e-15  7.8927451656e-15  6.99001093889e-15  7.14501181325e-15  7.98733723212e-15  6.92122588173e-15  6.37122045965e-15  6.88045054086e-15  6.56209973067e-15  4.63663727801e-15  6.96373749407e-15  6.44490933396e-15  7.69250957666e-15  6.20711100413e-15  6.54786894683e-15  4.83356125156e-15  4.6302383586e-15  6.55078238904e-15  5.73321186662e-15  6.78994760951e-15  5.51854718266e-15  5.50748784127e-15  5.51767768074e-15  6.59646454558e-15  7.04957092382e-15  5.55261706773e-15  7.28083809249e-15  5.1326233561e-15  5.59723296694e-15  5.10112551353e-15  4.85677080333e-15  5.35619451098e-15  6.15645208919e-15  5.40326232981e-15  6.04100559783e-15  7.01160655959e-15  6.01904141734e-15  5.72537065823e-15  6.2553225464e-15  5.44179766487e-15  5.87770001162e-15  4.53662028997e-15  5.0792361046e-15  5.53123310678e-15  6.00289817297e-15  6.29110482295e-15  5.93416652362e-15  6.21577759487e-15  5.77692731186e-15  4.40581685736e-15  5.18690788147e-15  5.30299042198e-15  6.3399407427e-15  5.94855504013e-15  8.37298374175e-15  7.9837566914e-15  7.37861925646e-15  8.91848843071e-15  6.6767787024e-15  6.86525702626e-15  8.1330238568e-15  8.39312237808e-15  9.37224085506e-15  9.32711495936e-15  9.14498194649e-15  7.86953372522e-15  8.88216449875e-15  9.60322871019e-15  1.06953785063e-14  1.07295205545e-14  1.38252344567e-14  1.41697311958e-14  1.40143064749e-14  1.53209877705e-14  1.6591987938e-14  1.7032455416e-14  2.18913831265e-14
 1.97868987513e-14  2.16789700074e-14  2.28461090706e-14  2.66158179109e-14  3.06532986171e-14  3.44425694398e-14  3.89551298944e-14  4.54559865689e-14  5.47306585856e-14  6.35177288072e-14  7.58431538115e-14  9.22163210685e-14  1.15089958912e-13  1.46168111067e-13  1.96888956658e-13  2.9148655979e-13  5.33788823496e-13  1.51286825541e-12  5.33195419467e-13  2.91534439844e-13  1.95305496124e-13  1.46727448227e-13  1.14796366175e-13  9.22859546553e-14  7.57006271923e-14  6.16308355409e-14  5.28811297938e-14  4.50466135363e-14  3.74736019384e-14  3.29934839013e-14  2.91276488598e-14  2.53079884642e-14  2.09185524635e-14  2.12537862605e-14  1.98822008599e-14  1.81294232377e-14  1.6961732647e-14  1.37092610319e-14  1.33082994589e-14  1.20551497935e-14  1.16036972803e-14  1.07658142779e-14  1.09497504922e-14  1.01963508974e-14  8.29204028281e-15  9.39000028766e-15  8.12193867801e-15  7.1653953352e-15  8.26432594456e-15  6.15634891632e-15  7.38168053808e-15  7.06578448554e-15  5.40784837358e-15  6.33578130621e-15  7.46656680256e-15  7.94518111472e-15  6.36163795963e-15  6.81284462191e-15  5.30950967542e-15  4.36977010007e-15  5.86459791354e-15  4.81770030155e-15  6.3080523832e-15  5.50949452515e-15  5.78411779156e-15  5.53448789532e-15  5.78905527049e-15  5.92442067436e-15  5.30641002526e-15  5.06302897952e-15  4.96578950291e-15  3.87842419863e-15  5.654164401e-15  5.83050283524e-15  6.55043020126e-15  3.74910385236e-15  4.74439886128e-15  5.1033376316e-15  6.00224857582e-15  5.1876292771e-15  7.30632212429e-15  6.23214959704e-15  4.37166788149e-15  5.25752329789e-15  6.54056247953e-15  4.90503891497e-15  6.04645419537e-15  4.23051665636e-15  5.13208203763e-15  4.02720986772e-15  4.1230588504e-15  4.31212500661e-15  5.32153378787e-15  6.02738369351e-15  5.1296751623e-15  6.1697978904e-15  6.62853286131e-15  6.96447595813e-15  7.49602918084e-15  8.34913949167e-15  7.71019869076e-15  6.2373145889e-15  7.73028239735e-15  9.49418469774e-15  7.04476096117e-15  8.23046973026e-15  9.55892999511e-15  7.88154050193e-15  6.53355482253e-15  7.89717429422e-15  8.41699034861e-15  9.09378423521e-15  1.1036749546e-14  1.22445530176e-14  1.14838577598e-14  1.21600433036e-14  1.37551269684e-14  1.53712155021e-14  1.71539532507e-14  1.86289832109e-14
 1.49691547351e-14  1.7373007854e-14  1.86918518447e-14  2.30009074647e-14  2.50324394631e-14  2.90269981061e-14  3.50074545228e-14  3.84521906296e-14  4.6374528486e-14  5.35953022066e-14  6.41655572766e-14  7.63272259046e-14  9.44812166824e-14  1.15676818016e-13  1.45506646663e-13  1.96176028368e-13  2.91658777561e-13  5.33195419467e-13  1.51531647737e-12  5.33781154442e-13  2.90492262815e-13  1.9547970016e-13  1.46602804465e-13  1.14417497799e-13  9.17304968753e-14  7.50195556531e-14  6.11624721826e-14  5.25206708157e-14  4.47066145312e-14  3.96488413423e-14  3.49306064086e-14  3.05485808193e-14  2.42336486104e-14  2.40586722614e-14  2.22257125358e-14  1.94238758658e-14  1.85755758919e-14  1.58018261638e-14  1.34971899261e-14  1.44868039052e-14  1.31121367866e-14  1.16261823002e-14  1.12195451193e-14  8.76497603471e-15  9.29018102181e-15  9.85999202574e-15  8.98957914006e-15  9.93073352552e-15  8.01365089377e-15  6.19567530793e-15  7.23256791681e-15  8.41682665542e-15  5.73559174449e-15  6.7143998535e-15  6.0818637857e-15  7.009879269e-15  7.72347109604e-15  6.76558387159e-15  5.96441667905e-15  6.38411687805e-15  5.96253225388e-15  4.40634734519e-15  6.12285857193e-15  4.84853176331e-15  3.84967488582e-15  4.93528195288e-15  6.02980323367e-15  6.57133059052e-15  6.71171887819e-15  6.41079664474e-15  5.24135128241e-15  5.91488467596e-15  7.32715375889e-15  5.51329699391e-15  5.60851642643e-15  5.00164495117e-15  4.90230002594e-15  4.70591919342e-15  6.25229428488e-15  5.28922295012e-15  5.29161965517e-15  5.15428042393e-15  6.17620814129e-15  6.02508590075e-15  5.3967215081e-15  5.3764738107e-15  8.13085080099e-15  5.69189536998e-15  7.03458161466e-15  5.95239692772e-15  6.38555927478e-15  6.2401336503e-15  4.52061237347e-15  5.06779554357e-15  5.87782554485e-15  7.02963118691e-15  6.30418816302e-15  6.93066203426e-15  6.52513452307e-15  7.91982858008e-15  7.39706614329e-15  6.29913432887e-15  6.07650650303e-15  8.48938431385e-15  7.52563059925e-15  7.4028980123e-15  7.36964397919e-15  7.42435160801e-15  5.8044885451e-15  6.72529264435e-15  8.7972230131e-15  1.01233921264e-14  9.86090064913e-15  9.84260901277e-15  1.15952697262e-14  1.27596389574e-14  1.36482051863e-14  1.40419400942e-14  1.55018364953e-14  1.4966625977e-14
 1.5003662419e-14  1.70422509942e-14  1.69575646767e-14  2.15830880341e-14  2.49583219459e-14  2.62526245101e-14  2.91231299537e-14  3.41657401129e-14  3.88574562719e-14  4.48879181648e-14  5.25890669809e-14  6.32296491598e-14  7.48467718103e-14  9.18132994499e-14  1.15082746671e-13  1.45670285878e-13  1.96339382439e-13  2.91534439844e-13  5.33781154442e-13  1.51153467439e-12  5.33070978777e-13  2.92160085233e-13  1.96918779973e-13  1.44411922459e-13  1.11967560417e-13  9.05235154372e-14  7.38098245852e-14  6.18870927345e-14  5.25877787055e-14  4.46488226643e-14  3.88481731522e-14  3.26909253749e-14  2.83491824741e-14  2.76672510231e-14  2.36210005588e-14  2.08378087833e-14  1.93242070402e-14  1.85184851346e-14  1.72381978096e-14  1.63294362933e-14  1.50982987056e-14  1.20413829543e-14  1.18634110465e-14  1.04928572238e-14  1.04505168104e-14  9.41442304186e-15  9.05282737846e-15  9.61346568543e-15  7.98309484036e-15  7.61072928739e-15  8.35437310094e-15  8.21179568704e-15  7.50858204984e-15  7.1914891349e-15  8.01348617719e-15  6.8717906974e-15  6.75273457328e-15  5.50574737535e-15  7.32618284474e-15  6.92096500916e-15  7.64744316851e-15  6.33673738336e-15  5.78974669829e-15  6.42129070631e-15  6.28560989117e-15  5.49183323247e-15  5.49686523061e-15  6.52697478741e-15  5.82425366522e-15  6.03738325184e-15  7.64263889694e-15  5.76614164083e-15  3.87689864704e-15  2.7264370727e-15  6.22012381698e-15  4.19467045548e-15  4.49310377572e-15  3.82586971174e-15  4.38830141155e-15  4.07721735015e-15  4.00427884646e-15  4.80256837368e-15  4.58225815676e-15  4.61042257842e-15  4.78238400396e-15  5.30184606059e-15  6.60409154351e-15  5.71532391973e-15  4.42647388552e-15  4.61071641924e-15  4.1846601967e-15  5.10806912071e-15  4.14944341852e-15  5.50215591626e-15  5.89569139267e-15  3.92778366561e-15  6.87098486427e-15  6.79831902245e-15  6.71114448073e-15  6.4450988439e-15  6.31057738041e-15  7.12407955473e-15  6.71865314314e-15  7.57063601502e-15  7.24509648777e-15  8.42849487502e-15  7.74289873665e-15  6.706699248e-15  6.57994006327e-15  6.95275683511e-15  8.59809023442e-15  1.02039333241e-14  1.02148267236e-14  9.36264960406e-15  1.12104854373e-14  1.07566090028e-14  1.16369326111e-14  1.15829576609e-14  1.34194493007e-14  1.43276719424e-14
 1.30212006296e-14  1.5676033208e-14  1.75358214798e-14  1.83613028875e-14  2.10432609685e-14  2.19452036516e-14  2.63026670419e-14  2.79846956838e-14  3.28161121189e-14  3.83132446655e-14  4.34404003214e-14  5.24329421726e-14  6.28301388579e-14  7.51355267672e-14  9.24481640259e-14  1.14509668492e-13  1.44188348067e-13  1.95305496124e-13  2.90492262815e-13  5.33070978777e-13  1.50750176942e-12  5.31066896459e-13  2.89008991243e-13  1.96494416342e-13  1.45877646242e-13  1.13168754945e-13  9.08036605072e-14  7.52143411707e-14  6.26334317653e-14  5.31593548599e-14  4.63133608761e-14  3.94199865103e-14  3.28795020452e-14  3.18274828374e-14  2.66609825525e-14  2.33940066709e-14  1.99964725711e-14  2.04947668583e-14  1.78268296068e-14  1.52808091175e-14  1.28931337853e-14  1.18122361445e-14  1.13285307943e-14  1.1885865823e-14  1.11183074242e-14  1.04426298741e-14  8.53106431598e-15  9.08909109456e-15  7.67962036175e-15  8.72201199699e-15  6.940155346e-15  7.02960588544e-15  6.84525873802e-15  5.24599092173e-15  7.13925931431e-15  6.3069936374e-15  5.88804420793e-15  6.05639461551e-15  5.30011753318e-15  4.4058973127e-15  6.18486046436e-15  5.29800807696e-15  5.25829053577e-15  6.32443880207e-15  5.38659241002e-15  4.71532317681e-15  5.01273599056e-15  4.11378219942e-15  4.43625132665e-15  5.33912216631e-15  5.40038457075e-15  4.02565477557e-15  4.5624699562e-15  4.70355458986e-15  4.84328680044e-15  4.09816474516e-15  3.79624500222e-15  4.66515566591e-15  3.96227832313e-15  3.28383991934e-15  5.05143705249e-15  5.99566249401e-15  4.02496131322e-15  6.55811308169e-15  6.28844604823e-15  5.76952118221e-15  7.09466108828e-15  5.40787379267e-15  6.69495825518e-15  5.06155673319e-15  5.21908467583e-15  6.55598040606e-15  5.56592839262e-15  5.39808752299e-15  5.82823552786e-15  4.74729859237e-15  6.46971234347e-15  7.02273497261e-15  6.57229890949e-15  5.76958773606e-15  6.19744618043e-15  6.07969169402e-15  6.98293261739e-15  7.6622282935e-15  8.44425465143e-15  7.76607586342e-15  7.66430518737e-15  6.44843153327e-15  7.31741841793e-15  6.85764214222e-15  8.0468546156e-15  8.26462032498e-15  8.23750977155e-15  8.63734065723e-15  9.09846366978e-15  1.04919660192e-14  1.21978945888e-14  1.00548732647e-14  1.31337889144e-14  1.26595450013e-14
 1.21804812238e-14  1.60129315154e-14  1.57596382776e-14  1.64694117988e-14  2.03207150617e-14  2.15597462856e-14  2.53717398601e-14  2.6905056021e-14  3.0219526144e-14  3.39672107763e-14  3.84808878479e-14  4.51888112615e-14  5.36927341071e-14  6.4320820546e-14  7.54489652536e-14  9.20797417929e-14  1.13895204264e-13  1.46727448227e-13  1.9547970016e-13  2.92160085233e-13  5.31066896459e-13  1.50831357929e-12  5.3137436699e-13  2.89317418512e-13  1.95433133551e-13  1.46075266299e-13  1.13805344994e-13  9.17628760953e-14  7.55897985661e-14  6.38281761812e-14  5.36060429803e-14  4.62567078482e-14  3.77350813898e-14  3.39065952173e-14  2.86705518708e-14  2.61128745697e-14  2.25952015918e-14  2.06284564953e-14  1.96902693466e-14  1.76068935704e-14  1.65941088829e-14  1.41163382904e-14  1.40007872807e-14  1.34607656338e-14  1.2081601303e-14  1.15478525447e-14  9.15616243195e-15  8.5085245783e-15  8.30472772156e-15  9.15114659094e-15  9.75268479012e-15  7.71492111291e-15  6.01464266953e-15  6.99923952667e-15  6.98869210035e-15  8.23048255617e-15  7.31967580347e-15  6.45818464245e-15  6.27643526866e-15  4.65580458714e-15  6.29007301963e-15  6.15228361941e-15  5.88378910756e-15  6.3648443862e-15  6.25930294644e-15  4.66069507982e-15  4.90941764049e-15  5.34954082793e-15  6.38071084137e-15  6.02497951336e-15  5.9906229436e-15  4.99644295105e-15  5.8789403781e-15  5.87107121082e-15  6.19980051134e-15  4.51129960736e-15  4.12973659482e-15  4.65236532285e-15  4.1050067905e-15  4.64526603153e-15  5.4482542545e-15  6.89424714285e-15  4.082095612e-15  5.52834699154e-15  6.03342103847e-15  5.3210371467e-15  6.99081464846e-15  5.4425045746e-15  6.13033499263e-15  6.35732510336e-15  5.0344453485e-15  6.86617281719e-15  6.20023673361e-15  6.24455933244e-15  5.82289598829e-15  6.07395723306e-15  5.06406514803e-15  6.024124677e-15  6.34000596596e-15  6.81681277878e-15  6.17616139373e-15  4.76655903164e-15  4.83017119583e-15  6.33610318487e-15  8.11912197826e-15  7.53976763879e-15  7.46101501732e-15  5.25036623156e-15  7.91632453481e-15  7.13335902918e-15  8.1999082394e-15  9.51965018429e-15  8.40158415335e-15  9.15406338382e-15  1.06808371158e-14  1.03681057523e-14  1.10695479584e-14  9.65820620806e-15  1.22355228204e-14  1.10326823325e-14
 1.15607793949e-14  1.40242826388e-14  1.52910468705e-14  1.56581287456e-14  1.6874281811e-14  1.87417403802e-14  2.04555191864e-14  2.38338292892e-14  2.65839821937e-14  2.83901719639e-14  3.5270510433e-14  4.01113487181e-14  4.58149435975e-14  5.35509183862e-14  6.36641370775e-14  7.66989156432e-14  9.15153411495e-14  1.14796366175e-13  1.46602804465e-13  1.96918779973e-13  2.89008991243e-13  5.3137436699e-13  1.51129032479e-12  5.32585249717e-13  2.89808417071e-13  1.96877288184e-13  1.46255484483e-13  1.15137926464e-13  9.2904366806e-14  7.53208143447e-14  6.35148991078e-14  5.33303185863e-14  4.40632749555e-14  3.95554695033e-14  3.2739886286e-14  2.85689519468e-14  2.54890371877e-14  2.31293347184e-14  2.07373020411e-14  1.85850442238e-14  1.65133990133e-14  1.54736361497e-14  1.49416743185e-14  1.41206137407e-14  1.44629102039e-14  1.29041780022e-14  1.01520876998e-14  1.0038592483e-14  9.05618815288e-15  8.97568294565e-15  8.19263203307e-15  7.3056634748e-15  7.6905151907e-15  8.64186969803e-15  7.08822847267e-15  6.73113096957e-15  5.72048694762e-15  6.3277810752e-15  5.24655597132e-15  4.45010651858e-15  6.13870649419e-15  5.56093377614e-15  7.99801816749e-15  6.79953550995e-15  7.37259017885e-15  7.35039907225e-15  6.48081451479e-15  5.49401792496e-15  5.5680387479e-15  4.96482626071e-15  5.31409877046e-15  6.33616899665e-15  6.12464185791e-15  4.62790908802e-15  5.22092310563e-15  4.2570389417e-15  3.62979401229e-15  5.09847041355e-15  3.77753082595e-15  3.26715911376e-15  5.59376136487e-15  6.23203564257e-15  4.03799634522e-15  5.46296957272e-15  5.21187432343e-15  6.59543423834e-15  5.22281160184e-15  6.80060182466e-15  8.62565843202e-15  7.84133179567e-15  6.57261567473e-15  6.07009036614e-15  7.18033310404e-15  6.65657567873e-15  6.60910506074e-15  5.63094884433e-15  6.56609674998e-15  5.81833125385e-15  6.0921967771e-15  5.89716343996e-15  6.08315083856e-15  6.61936238925e-15  5.98181182418e-15  6.63860920578e-15  6.77895582321e-15  5.76912150849e-15  6.12498148937e-15  5.31278333728e-15  6.44360924301e-15  6.01028046658e-15  5.94731592416e-15  7.53859463166e-15  7.80001160177e-15  8.04762587866e-15  9.2434967553e-15  1.07324588617e-14  1.08579791772e-14  1.05509283181e-14  1.09465916318e-14  1.09735094997e-14
 9.8047012242e-15  1.25444029123e-14  1.27436649983e-14  1.30715183127e-14  1.75186634356e-14  1.60709223845e-14  1.79089561908e-14  2.06603729184e-14  2.32099492513e-14  2.65248520179e-14  3.03998028328e-14  3.53266367582e-14  3.92579916188e-14  4.58301941546e-14  5.45791657178e-14  6.36052543763e-14  7.51567866562e-14  9.22859546553e-14  1.14417497799e-13  1.44411922459e-13  1.96494416342e-13  2.89317418512e-13  5.32585249717e-13  1.50557711802e-12  5.30056189284e-13  2.89492318783e-13  1.94706211559e-13  1.45951906929e-13  1.12440517096e-13  9.1780348646e-14  7.44010442282e-14  6.21899772519e-14  5.1299808153e-14  4.50649757935e-14  3.82674544901e-14  3.41182280315e-14  2.86579702815e-14  2.70636618461e-14  2.25096583818e-14  1.91998503383e-14  1.7952347506e-14  1.48190812366e-14  1.53662276128e-14  1.39371907832e-14  1.35797645161e-14  1.13613210042e-14  1.0911062958e-14  1.10745220317e-14  9.6974096736e-15  8.08082802005e-15  8.58380015254e-15  7.71491395905e-15  7.5925883566e-15  8.2636567787e-15  8.33401466726e-15  6.55625735875e-15  6.75868468918e-15  7.81775139008e-15  7.70843634568e-15  7.55895789156e-15  7.12023656253e-15  5.42444451276e-15  6.83880601637e-15  6.48536799651e-15  7.72155778759e-15  7.32588162964e-15  5.18764824137e-15  6.81809084657e-15  6.99811356194e-15  5.55008627472e-15  6.16574396089e-15  7.33991444477e-15  6.14003043512e-15  4.67446335506e-15  4.92687235552e-15  5.11809546293e-15  5.35550316238e-15  7.20104518241e-15  5.03976373505e-15  3.82052976372e-15  4.68052447696e-15  4.08671795216e-15  2.63237341211e-15  3.72988632276e-15  5.87670627102e-15  7.71154490314e-15  6.38420509037e-15  6.55262437431e-15  6.6682559517e-15  5.9256046858e-15  5.89692710852e-15  4.73510465437e-15  6.06139922454e-15  5.31983684229e-15  5.95711191505e-15  4.05137575829e-15  3.07770211529e-15  4.01774883492e-15  6.3674093903e-15  4.89607508591e-15  4.92775334186e-15  4.74133155439e-15  6.31745181508e-15  7.4889872563e-15  7.35856654503e-15  4.8896955725e-15  6.59290119441e-15  6.05694968674e-15  7.20188276858e-15  6.3078292808e-15  5.86872909102e-15  6.21710717862e-15  6.63449606822e-15  7.58306613411e-15  7.35152971491e-15  8.44288970354e-15  9.46529337481e-15  9.89256696518e-15  9.67358058839e-15  1.13660167187e-14
 1.08109939893e-14  1.18009571255e-14  1.21945080394e-14  1.25186927774e-14  1.49450576033e-14  1.34993205224e-14  1.68022979821e-14  1.99563246625e-14  2.00074158938e-14  2.37527307709e-14  2.69131953285e-14  3.05674081023e-14  3.32145208758e-14  3.97977284691e-14  4.73511662881e-14  5.48534620621e-14  6.23022440344e-14  7.57006271923e-14  9.17304968753e-14  1.11967560417e-13  1.45877646242e-13  1.95433133551e-13  2.89808417071e-13  5.30056189284e-13  1.5065381368e-12  5.30856558837e-13  2.89389633754e-13  1.96015917234e-13  1.46919612192e-13  1.1459809731e-13  9.04849865101e-14  7.57495392686e-14  6.17216325596e-14  5.16814838791e-14  4.45587074112e-14  3.90085635642e-14  3.42118709025e-14  3.07602755731e-14  2.47562078254e-14  2.271011839e-14  2.1348776165e-14  1.80155884607e-14  1.76540809695e-14  1.54886802664e-14  1.37867766978e-14  1.11610746394e-14  1.16494801814e-14  1.05104638074e-14  1.0440605614e-14  9.34701683064e-15  8.18722844823e-15  7.53996573278e-15  8.17676037444e-15  7.98034533636e-15  9.03905945908e-15  6.05042066515e-15  6.01086392614e-15  6.96200508104e-15  5.81402096447e-15  7.11503794494e-15  6.40020230272e-15  6.31695251923e-15  5.13748710689e-15  8.04470807012e-15  7.01925876159e-15  7.70337288291e-15  6.5288990598e-15  7.86043710255e-15  7.88386510848e-15  7.86971118931e-15  6.16861970123e-15  6.39245919584e-15  7.89479554838e-15  5.42972012182e-15  6.30154988428e-15  5.80916521442e-15  6.22264997678e-15  5.84112919013e-15  3.56442100167e-15  5.05669335633e-15  4.26811599465e-15  4.80213566785e-15  3.83877512241e-15  4.47481421373e-15  5.31198884779e-15  6.94522551356e-15  6.85722691778e-15  5.44501788713e-15  7.06105024705e-15  4.97604944241e-15  5.45105815828e-15  4.52069990167e-15  5.00089718371e-15  4.8647440722e-15  5.47357313334e-15  4.09969114301e-15  3.44981249866e-15  3.91732289722e-15  5.84800877792e-15  6.24615417503e-15  5.54502531253e-15  5.76709518599e-15  5.53084426971e-15  5.35282477995e-15  5.11936212064e-15  6.86328859101e-15  7.25320422626e-15  6.50983208805e-15  6.96456975706e-15  6.89653927507e-15  7.74013098587e-15  8.27713964359e-15  5.82299978591e-15  7.55383436033e-15  8.24561666138e-15  8.88758552829e-15  7.75719429577e-15  8.96091725979e-15  1.04531151424e-14  1.13662136226e-14
 1.04514426708e-14  9.03259613078e-15  1.03953814056e-14  1.13916960011e-14  1.36596660771e-14  1.23926571127e-14  1.58473972194e-14  1.61633000015e-14  1.82678104825e-14  2.15395688124e-14  2.41688101966e-14  2.73962305581e-14  2.85488827809e-14  3.41839061093e-14  3.97048933895e-14  4.57853259954e-14  5.16424545411e-14  6.16308355409e-14  7.50195556531e-14  9.05235154372e-14  1.13168754945e-13  1.46075266299e-13  1.96877288184e-13  2.89492318783e-13  5.30856558837e-13  1.50818067037e-12  5.32049153568e-13  2.89485707228e-13  1.95845289034e-13  1.45890819944e-13  1.1211665225e-13  9.24144582008e-14  7.56075141704e-14  6.24130298741e-14  5.25632631549e-14  4.47011142392e-14  3.87663880377e-14  3.37560869827e-14  2.90762354079e-14  2.62505943565e-14  2.17646002935e-14  1.91214531101e-14  1.88488812281e-14  1.6008768174e-14  1.44888560615e-14  1.27572109165e-14  1.20050827663e-14  1.07906246706e-14  1.01496139901e-14  9.56087061566e-15  1.03153759721e-14  7.84186448369e-15  8.09538813943e-15  9.72027419257e-15  8.9097992525e-15  6.11905753119e-15  6.06743282815e-15  6.70785573845e-15  5.04453230258e-15  6.46432324373e-15  5.976416089e-15  5.65985771312e-15  6.11285675126e-15  7.00343796138e-15  6.45322304644e-15  7.06811225769e-15  5.89018981939e-15  6.42338175653e-15  6.05127694271e-15  6.8540447982e-15  7.59160853514e-15  6.85704844981e-15  8.0057670117e-15  5.88955437191e-15  8.24433733673e-15  6.31666921131e-15  7.6049698451e-15  5.4276917922e-15  6.24448228789e-15  6.07606746609e-15  6.28120471701e-15  6.36214404695e-15  4.86555381036e-15  6.02508296123e-15  6.40121995819e-15  7.37661644739e-15  7.05182771093e-15  5.36827505497e-15  5.36307367855e-15  3.99492715595e-15  3.96490629217e-15  5.66410584013e-15  4.77833367351e-15  4.41160156344e-15  4.60026044045e-15  5.22613508925e-15  3.58048267083e-15  4.99366732992e-15  6.39237929002e-15  6.24134849328e-15  5.36204861637e-15  5.23819309479e-15  8.20933999411e-15  6.41801392276e-15  6.18842562361e-15  6.33902997443e-15  5.57019749502e-15  7.07738726225e-15  5.90509361673e-15  5.32636438831e-15  6.23736211639e-15  7.03926581668e-15  6.37573854074e-15  8.78527746416e-15  7.40232072612e-15  8.58673478178e-15  9.72698455109e-15  9.30928556065e-15  1.05971429645e-14  9.60922811686e-15
 9.04715215956e-15  1.0391857146e-14  1.03805889865e-14  9.27808188709e-15  1.11365876639e-14  1.17857631061e-14  1.2390754657e-14  1.48013651498e-14  1.63377259314e-14  1.86507091003e-14  2.04084246064e-14  2.37948165721e-14  2.55316396703e-14  2.91046879361e-14  3.20003027144e-14  3.78665502331e-14  4.34755173774e-14  5.28811297938e-14  6.11624721826e-14  7.38098245852e-14  9.08036605072e-14  1.13805344994e-13  1.46255484483e-13  1.94706211559e-13  2.89389633754e-13  5.32049153568e-13  1.50740148419e-12  5.3042184034e-13  2.89878634464e-13  1.9566652449e-13  1.45203617351e-13  1.15280954527e-13  9.02097112786e-14  7.51423789269e-14  6.24963999755e-14  5.36251499494e-14  4.42827621791e-14  3.94114859046e-14  3.30270304763e-14  2.80524411482e-14  2.48480457398e-14  2.26773789443e-14  1.93862085749e-14  1.92330991617e-14  1.60181852146e-14  1.45475704273e-14  1.36558663713e-14  1.26264107311e-14  1.24505814978e-14  1.13283042355e-14  1.2022708677e-14  1.02352968069e-14  1.17260340459e-14  1.09271170506e-14  1.06055075779e-14  7.85093395116e-15  5.35239998212e-15  8.3751878476e-15  6.42398464704e-15  9.14511665825e-15  6.80796317795e-15  7.67962779684e-15  6.64139778871e-15  6.60328165784e-15  5.88539029543e-15  6.29401810835e-15  6.88379721645e-15  6.83745569574e-15  4.72884722344e-15  5.20141859613e-15  8.13602626591e-15  6.87130333477e-15  8.06845438264e-15  6.71467223652e-15  7.79429794221e-15  6.4115064965e-15  6.08889866557e-15  5.24550530118e-15  4.37709329248e-15  4.31782908295e-15  7.72037185833e-15  6.61187696731e-15  4.35832463786e-15  4.83587916618e-15  6.80385540818e-15  7.15967839068e-15  7.09672419927e-15  7.08516070487e-15  5.00995001677e-15  5.06773277575e-15  4.88127852782e-15  6.36858345783e-15  6.01483540712e-15  4.65530998343e-15  4.61848700066e-15  4.48734637247e-15  4.17342143531e-15  5.71550361413e-15  5.08393014486e-15  5.12824293837e-15  4.82124423388e-15  6.09348381136e-15  7.37731096582e-15  6.32443951448e-15  6.39223523094e-15  7.12127905345e-15  7.55092560854e-15  8.3334141427e-15  6.66517327137e-15  5.32644864902e-15  5.00363064991e-15  5.50648535298e-15  7.11779911795e-15  6.37531420124e-15  6.22062229988e-15  6.31436562964e-15  7.29266045127e-15  8.85342576086e-15  8.91703873381e-15  1.09577498428e-14
 9.35651515821e-15  9.82008397148e-15  8.83109429026e-15  1.09293536485e-14  1.17803448451e-14  1.03981789284e-14  1.33733954828e-14  1.3675415833e-14  1.54414233371e-14  1.54804685905e-14  1.81013711326e-14  2.10920211106e-14  2.35478509709e-14  2.74315193972e-14  3.05395641203e-14  3.43450028412e-14  3.76505181612e-14  4.50466135363e-14  5.25206708157e-14  6.18870927345e-14  7.52143411707e-14  9.17628760953e-14  1.15137926464e-13  1.45951906929e-13  1.96015917234e-13  2.89485707228e-13  5.3042184034e-13  1.50408749414e-12  5.30571962207e-13  2.89627590551e-13  1.94391411833e-13  1.44996377291e-13  1.12090836152e-13  9.15179708542e-14  7.50109955112e-14  6.24426573877e-14  5.38691038746e-14  4.71466283718e-14  3.82323568719e-14  3.22677711867e-14  2.88170118845e-14  2.74034705629e-14  2.30769580214e-14  2.22755371495e-14  2.15797533452e-14  1.56876767574e-14  1.4996501055e-14  1.44556795278e-14  1.49280159315e-14  1.17407522019e-14  1.0204526386e-14  9.38884091846e-15  1.02306957298e-14  9.71414317367e-15  9.57900713321e-15  8.49521800924e-15  6.71613438598e-15  8.04354572981e-15  6.85107217381e-15  7.44751385158e-15  6.49409155591e-15  7.44073404626e-15  7.88259369553e-15  7.32673304564e-15  7.14592932821e-15  5.31292833919e-15  5.99853600844e-15  6.16129535526e-15  6.73408037828e-15  7.74235565562e-15  6.3544230674e-15  5.72891412846e-15  7.35332892661e-15  3.945946951e-15  7.07195505045e-15  5.39976942982e-15  6.93549007697e-15  5.82523837895e-15  5.42173043474e-15  4.08015556454e-15  6.47839350263e-15  5.705578888e-15  3.9438991012e-15  4.82598632803e-15  5.22613304747e-15  5.02895759943e-15  5.63528116422e-15  5.19259720319e-15  5.23938185367e-15  4.81532866549e-15  4.48112673222e-15  4.8663243875e-15  4.56966398274e-15  5.02501811938e-15  5.11644568238e-15  4.73336061254e-15  5.82982176644e-15  4.70748745143e-15  5.46368828455e-15  5.07041540559e-15  5.10480539606e-15  4.95460180006e-15  5.75020407385e-15  6.96580719301e-15  6.63787424485e-15  6.47610890344e-15  6.21035247473e-15  6.11225610336e-15  5.88902017539e-15  4.59947470186e-15  5.75831904643e-15  5.22372946915e-15  5.70681864137e-15  6.1276937939e-15  7.71121574221e-15  4.86922854051e-15  6.76579946715e-15  7.40330410726e-15  7.58177223698e-15  8.88019460459e-15
 8.57456251413e-15  8.95955921293e-15  8.41743710968e-15  9.98105030577e-15  1.18784657057e-14  1.10861865389e-14  1.32763755303e-14  1.19841907208e-14  1.37014450348e-14  1.52702425258e-14  1.67818191917e-14  1.8101715108e-14  2.1202683895e-14  2.15722133708e-14  2.57051355592e-14  3.01004731813e-14  3.42122157369e-14  3.74736019384e-14  4.47066145312e-14  5.25877787055e-14  6.26334317653e-14  7.55897985661e-14  9.2904366806e-14  1.12440517096e-13  1.46919612192e-13  1.95845289034e-13  2.89878634464e-13  5.30571962207e-13  1.50993252534e-12  5.32598582378e-13  2.89064347247e-13  1.95769969021e-13  1.45538655319e-13  1.14765025209e-13  9.12721067918e-14  7.62708637036e-14  6.28244605129e-14  5.30348246041e-14  4.39210643521e-14  3.75639948534e-14  3.30480144743e-14  3.05775084857e-14  2.49608887964e-14  2.37273603348e-14  2.26942323975e-14  2.03948836012e-14  1.74502711733e-14  1.49564864352e-14  1.48638265886e-14  1.37200965333e-14  1.33434608893e-14  1.14688011245e-14  1.18373278553e-14  1.22422262699e-14  9.91122835857e-15  8.80995636699e-15  8.74763263209e-15  8.91820788064e-15  7.12771524603e-15  7.53032294908e-15  6.77271381212e-15  7.74900641231e-15  6.1906745612e-15  6.89758341042e-15  6.73251992779e-15  5.50269881228e-15  4.96420931816e-15  6.40520085699e-15  6.15723575788e-15  5.71475746336e-15  5.13806325264e-15  4.66704010294e-15  7.36198794623e-15  5.23272597748e-15  5.91931229868e-15  4.94354128885e-15  6.36019688691e-15  6.65801848645e-15  5.61862630961e-15  5.70223546204e-15  5.86656972031e-15  4.77850292968e-15  3.95301671235e-15  5.64506636709e-15  7.45073268214e-15  5.15585585179e-15  5.75420262811e-15  5.60397524277e-15  7.23435559934e-15  4.52525744612e-15  4.67893062338e-15  5.12731686281e-15  5.38881783409e-15  5.81163506774e-15  5.60031730282e-15  4.35246366459e-15  5.81590013203e-15  5.08579342623e-15  6.21588462593e-15  4.17366547828e-15  3.74488238326e-15  5.52216407144e-15  6.12441942078e-15  6.56155969092e-15  5.50672052769e-15  5.46409628554e-15  5.93045424816e-15  6.16724473362e-15  7.13008986108e-15  4.41091100205e-15  5.91313135987e-15  5.3001018379e-15  6.28243397682e-15  6.05633820886e-15  7.3082650599e-15  5.85822806038e-15  7.73419961841e-15  8.16803854002e-15  7.87262611181e-15  8.31947539617e-15
 8.59379549262e-15  8.5160913233e-15  8.33091833858e-15  8.24088624135e-15  8.36677936788e-15  1.05429125873e-14  1.18539326733e-14  1.12361097845e-14  1.25951328533e-14  1.38072645728e-14  1.60569315289e-14  1.63019771908e-14  1.96227909921e-14  2.06872979641e-14  2.29897881974e-14  2.58772325137e-14  2.92324437405e-14  3.29934839013e-14  3.96488413423e-14  4.46488226643e-14  5.31593548599e-14  6.38281761812e-14  7.53208143447e-14  9.1780348646e-14  1.1459809731e-13  1.45890819944e-13  1.9566652449e-13  2.89627590551e-13  5.32598582378e-13  1.51163716743e-12  5.30370402442e-13  2.90113998502e-13  1.96548462193e-13  1.46684793005e-13  1.15658958252e-13  9.22016061453e-14  7.60412918612e-14  6.27449617633e-14  5.23132152628e-14  4.36834342552e-14  3.76834634265e-14  3.35821570672e-14  3.00112604531e-14  2.78848149626e-14  2.58428387152e-14  1.96384405973e-14  1.86093712724e-14  1.65217724408e-14  1.63829770263e-14  1.41510940284e-14  1.27366047458e-14  1.04197190803e-14  1.11294377402e-14  1.19930757771e-14  9.93582675473e-15  8.80609718321e-15  9.91606833328e-15  8.26686215642e-15  8.16035685304e-15  8.71106431287e-15  9.2489687195e-15  8.63323028997e-15  7.59330175341e-15  8.85512500493e-15  8.07084348175e-15  7.49221596561e-15  7.50338619361e-15  7.08677524289e-15  6.34022374986e-15  6.15101315029e-15  6.05215158407e-15  5.71196868711e-15  7.87719523337e-15  6.8733549889e-15  6.82226523179e-15  5.23364961029e-15  6.24261225379e-15  7.31626943245e-15  6.70548536472e-15  6.11873420897e-15  5.94202473651e-15  7.81950705479e-15  6.54251902495e-15  7.05964669826e-15  7.72804543172e-15  5.47935765288e-15  5.65467335946e-15  6.75472596784e-15  7.8045947343e-15  5.33304483004e-15  6.56240126929e-15  4.86897022357e-15  6.46103685512e-15  8.11489411807e-15  5.64076361939e-15  4.5859086888e-15  5.17852158946e-15  5.68170082953e-15  7.33796835454e-15  6.09733272446e-15  7.10015196287e-15  4.77879507093e-15  3.89548032513e-15  3.61078088237e-15  4.01282164446e-15  4.85181875729e-15  4.34585293875e-15  5.55601609126e-15  6.78531556976e-15  6.03079584108e-15  6.74935722602e-15  5.06977624037e-15  5.63876313441e-15  6.09185008326e-15  8.39743490702e-15  6.43787132021e-15  5.94725454494e-15  7.35856127026e-15  8.17445191734e-15  9.95366572601e-15
 7.75198657724e-15  8.38554380759e-15  8.17215725624e-15  9.17931893165e-15  9.51887495061e-15  1.04458213911e-14  1.33700472924e-14  1.20746789642e-14  1.1130557118e-14  1.06623015794e-14  1.44078713634e-14  1.5224077006e-14  1.75665754971e-14  1.91556154897e-14  2.26298927795e-14  2.40695829355e-14  2.510779995e-14  2.91276488598e-14  3.49306064086e-14  3.88481731522e-14  4.63133608761e-14  5.36060429803e-14  6.35148991078e-14  7.44010442282e-14  9.04849865101e-14  1.1211665225e-13  1.45203617351e-13  1.94391411833e-13  2.89064347247e-13  5.30370402442e-13  1.50658747324e-12  5.30792079213e-13  2.89115951608e-13  1.96839880552e-13  1.45420054559e-13  1.12647788177e-13  9.01547248705e-14  7.29540141222e-14  6.33516971708e-14  5.38325313422e-14  4.49526360006e-14  3.9556310474e-14  3.5373364735e-14  3.1587913679e-14  2.73842055139e-14  2.36171649054e-14  2.14489141513e-14  1.80910758402e-14  1.76773221192e-14  1.50570013799e-14  1.33044234726e-14  1.17867052441e-14  1.07568195747e-14  1.17050896875e-14  1.18675910501e-14  8.92399071871e-15  1.05198202446e-14  9.65780750235e-15  9.88714558478e-15  9.45845311947e-15  9.07855955341e-15  7.79893721325e-15  8.10577362799e-15  9.39248427095e-15  8.04502621566e-15  7.80503535787e-15  6.69259125788e-15  8.38813360997e-15  6.8814400356e-15  7.62386529733e-15  6.83673443116e-15  5.59823026861e-15  6.76634295336e-15  5.88482249053e-15  6.96456925673e-15  6.41880073041e-15  6.3404525214e-15  6.38515135696e-15  5.20098280949e-15  5.81449014312e-15  5.66901863768e-15  5.47081894917e-15  4.66641064529e-15  7.65291028456e-15  5.72920894097e-15  5.12227553706e-15  3.76897406331e-15  6.26146381227e-15  7.04999854547e-15  6.67919104729e-15  7.30609740764e-15  5.37223763929e-15  6.07273113011e-15  8.5240763615e-15  6.59321474951e-15  5.25492015329e-15  7.45116629891e-15  5.82672922362e-15  5.48773982729e-15  4.9388069695e-15  7.16918635887e-15  4.9492663123e-15  6.25719880784e-15  5.38141429946e-15  6.77943688873e-15  4.82779821674e-15  5.50763247535e-15  5.401198904e-15  6.01086617701e-15  5.81286905486e-15  7.56323266402e-15  6.93137242774e-15  5.64966559483e-15  5.5758690879e-15  7.43685559364e-15  8.56183797029e-15  5.86242297065e-15  7.50160662507e-15  7.311204679e-15  8.74866516291e-15
 7.56821835382e-15  8.49947153917e-15  5.81701531186e-15  8.74074518079e-15  9.10335803275e-15  1.00966073639e-14  1.04669381539e-14  1.06018298916e-14  1.08569276414e-14  1.15156855015e-14  1.18796404936e-14  1.37911557132e-14  1.58555845179e-14  1.64217757851e-14  1.9326322287e-14  2.07872955163e-14  2.26722500344e-14  2.53079884642e-14  3.05485808193e-14  3.26909253749e-14  3.94199865103e-14  4.62567078482e-14  5.33303185863e-14  6.21899772519e-14  7.57495392686e-14  9.24144582008e-14  1.15280954527e-13  1.44996377291e-13  1.95769969021e-13  2.90113998502e-13  5.30792079213e-13  1.51228946783e-12  5.31748812908e-13  2.89885501112e-13  1.9671611066e-13  1.45769814905e-13  1.13133863557e-13  9.1629798462e-14  7.70629609318e-14  6.42546863584e-14  5.33821236961e-14  4.56284179241e-14  3.94639581366e-14  3.50805416103e-14  3.18661754312e-14  2.62643568038e-14  2.30638854112e-14  2.03439404508e-14  2.07928821418e-14  1.73101412382e-14  1.66932948608e-14  1.44561829632e-14  1.3608340865e-14  1.25877908834e-14  1.32696946647e-14  1.14103055771e-14  1.02435471751e-14  1.12969191081e-14  9.27590257499e-15  8.37383121549e-15  8.71258829295e-15  7.66861882339e-15  7.39616258909e-15  7.42992065068e-15  7.85511717282e-15  7.26864903732e-15  6.98171264011e-15  8.05501645223e-15  6.88101219864e-15  5.68063711627e-15  5.61294901106e-15  6.82779918421e-15  7.39368941875e-15  6.03034692032e-15  7.84987344632e-15  7.40147763982e-15  7.45878938304e-15  6.38071723603e-15  5.46203022324e-15  6.21773480791e-15  6.25357628793e-15  6.02702504162e-15  5.5002564283e-15  6.30490042739e-15  6.73139459485e-15  4.9384216093e-15  3.96440236707e-15  6.74193356518e-15  4.51590253437e-15  6.66188678978e-15  5.26805462864e-15  6.69017913954e-15  7.72775003651e-15  6.85689444048e-15  6.69662303998e-15  6.1283682811e-15  6.51385579768e-15  5.81753036275e-15  5.76451803435e-15  6.0945175803e-15  7.12577630335e-15  5.84508590188e-15  6.21236116449e-15  6.40917010476e-15  6.45713120074e-15  4.96036782426e-15  6.67182612976e-15  5.40996871555e-15  5.53854391917e-15  5.96191756417e-15  6.97662853529e-15  6.69569186352e-15  5.39979498241e-15  4.52538679147e-15  5.5485583798e-15  7.65147351234e-15  7.1742093359e-15  5.8346594607e-15  7.02029444455e-15  7.9347298709e-15
 8.45200461384e-15  9.53213454909e-15  7.68148802301e-15  7.98625005813e-15  8.75713588189e-15  9.51478537095e-15  1.01395849366e-14  9.51008025776e-15  1.15634968396e-14  1.17906118268e-14  1.26313108594e-14  1.46809392102e-14  1.49454655558e-14  1.6400965705e-14  1.75997695729e-14  1.98268855378e-14  1.83828696912e-14  2.09185524635e-14  2.42336486104e-14  2.83491824741e-14  3.28795020452e-14  3.77350813898e-14  4.40632749555e-14  5.1299808153e-14  6.17216325596e-14  7.56075141704e-14  9.02097112786e-14  1.12090836152e-13  1.45538655319e-13  1.96548462193e-13  2.89115951608e-13  5.31748812908e-13  1.50930046312e-12  5.31445072521e-13  2.88633150534e-13  1.95495930034e-13  1.46494842467e-13  1.14137733329e-13  9.22550856013e-14  7.69046164e-14  6.30271738657e-14  5.2307910256e-14  4.4906692149e-14  3.93090855072e-14  3.43471633542e-14  3.00759635251e-14  2.72284743655e-14  2.31732851622e-14  2.12762696083e-14  2.01432701447e-14  1.74915370527e-14  1.60462673145e-14  1.37146952393e-14  1.27783648346e-14  1.29647659965e-14  1.13182956942e-14  9.73877985593e-15  9.81820204288e-15  1.04776020019e-14  8.79404225945e-15  6.56820706925e-15  8.24112356732e-15  7.1518006046e-15  5.53698404828e-15  8.30467335566e-15  6.73170920803e-15  6.93743522868e-15  8.34343344043e-15  7.04492586636e-15  6.82163528971e-15  7.12555830136e-15  6.79692762449e-15  6.93335374587e-15  6.25305877115e-15  6.54911370784e-15  5.38511706469e-15  5.88798860135e-15  5.82163125604e-15  6.65611335805e-15  5.04399882466e-15  4.45681216737e-15  4.35021923861e-15  3.94204128132e-15  4.59460880034e-15  4.31498768357e-15  4.96983032852e-15  4.31977437592e-15  6.37353488803e-15  6.37985314759e-15  7.06928515427e-15  6.90560663848e-15  5.61484827182e-15  5.57734646877e-15  7.08288167808e-15  5.94500330137e-15  5.42894665376e-15  6.24888470376e-15  6.03408105215e-15  7.50174859154e-15  6.13733140899e-15  5.58875802138e-15  4.72667862386e-15  5.0942994332e-15  5.61752545246e-15  5.05853885524e-15  4.86238442695e-15  6.4084764104e-15  7.38492358762e-15  6.32419039358e-15  6.9983659609e-15  5.71376865063e-15  7.06469197614e-15  5.78170299003e-15  7.32765058026e-15  7.37230578063e-15  6.82801944598e-15  8.53844168994e-15  7.03808159891e-15  6.87953385156e-15  9.05409734011e-15
 7.63214966715e-15  8.13140627991e-15  7.04261465205e-15  7.90075373769e-15  7.18369476543e-15  8.28651888561e-15  8.14045589944e-15  9.09643195605e-15  9.9950050166e-15  1.08938972952e-14  1.10281431337e-14  1.2643763457e-14  1.3616528826e-14  1.4176388574e-14  1.77148977301e-14  1.78860465198e-14  1.90632888783e-14  2.12537862605e-14  2.40586722614e-14  2.76672510231e-14  3.18274828374e-14  3.39065952173e-14  3.95554695033e-14  4.50649757935e-14  5.16814838791e-14  6.24130298741e-14  7.51423789269e-14  9.15179708542e-14  1.14765025209e-13  1.46684793005e-13  1.96839880552e-13  2.89885501112e-13  5.31445072521e-13  1.51057549287e-12  5.31775217309e-13  2.89896462612e-13  1.96111396598e-13  1.47053115938e-13  1.14457058109e-13  9.18035869797e-14  7.3469787336e-14  6.28090736003e-14  5.30917032406e-14  4.46285924532e-14  3.95580731669e-14  3.40330662503e-14  2.96469053393e-14  2.60178421281e-14  2.3823140418e-14  2.09335704849e-14  1.81430253435e-14  1.62541369021e-14  1.25726100807e-14  1.3481921214e-14  1.29106622557e-14  1.04634067782e-14  8.2766807906e-15  9.71123221958e-15  9.86441002931e-15  9.26037380214e-15  8.88290760004e-15  8.32807640812e-15  6.68830387506e-15  6.65225861288e-15  7.74275645509e-15  6.75680856861e-15  6.79572301356e-15  7.77549472962e-15  6.50465039293e-15  6.71278609979e-15  7.06939665956e-15  7.16205972294e-15  7.03408939188e-15  6.63496895651e-15  6.57899750584e-15  6.05731939539e-15  7.03639305531e-15  6.73808354931e-15  4.64847603505e-15  5.95710574623e-15  5.76421166053e-15  5.96966267298e-15  4.23435577681e-15  4.38390720129e-15  5.74285110897e-15  7.43536551231e-15  6.72878168579e-15  5.91226077881e-15  5.67766129102e-15  5.98364048937e-15  6.3102314963e-15  5.92765225362e-15  6.08690801056e-15  7.42905620647e-15  8.43298762061e-15  5.76123212802e-15  6.59775880631e-15  7.48033609725e-15  6.40685361249e-15  6.74344720079e-15  6.78121119158e-15  6.17079065053e-15  5.304018064e-15  5.58176341808e-15  4.95573057606e-15  4.3367498729e-15  5.38781614058e-15  6.35783769099e-15  6.74053391221e-15  6.72474033022e-15  7.34716006644e-15  6.11565983807e-15  5.26297986038e-15  5.9011680697e-15  6.44778229278e-15  6.78099195846e-15  5.5878245841e-15  5.85926397695e-15  7.46498049995e-15  7.81116306628e-15
 7.85204866545e-15  6.65301314224e-15  6.12115773807e-15  7.47215064389e-15  9.07165173125e-15  8.54586114782e-15  8.34743247797e-15  1.00984184422e-14  1.03259624238e-14  1.15449645918e-14  1.19692055232e-14  1.15963741151e-14  1.32971772478e-14  1.40008590102e-14  1.53239923762e-14  1.62579304895e-14  1.64484224595e-14  1.98822008599e-14  2.22257125358e-14  2.36210005588e-14  2.66609825525e-14  2.86705518708e-14  3.2739886286e-14  3.82674544901e-14  4.45587074112e-14  5.25632631549e-14  6.24963999755e-14  7.50109955112e-14  9.12721067918e-14  1.15658958252e-13  1.45420054559e-13  1.9671611066e-13  2.88633150534e-13  5.31775217309e-13  1.51091785576e-12  5.32508464367e-13  2.90178199728e-13  1.97504539398e-13  1.47715396406e-13  1.14963981826e-13  9.19821956395e-14  7.57717016709e-14  6.37652638844e-14  5.28902339435e-14  4.79579521626e-14  3.9308884551e-14  3.23835258754e-14  2.84988684764e-14  2.58328532819e-14  2.47438049272e-14  2.20019951471e-14  1.76263876956e-14  1.65229517741e-14  1.5613204926e-14  1.498129617e-14  1.2171747587e-14  1.10744014321e-14  1.18028499617e-14  1.2328444678e-14  1.1079044624e-14  9.84418446663e-15  8.41485051346e-15  9.54311910953e-15  8.33785262053e-15  7.66478836236e-15  8.13358057236e-15  7.3587367327e-15  9.33258777131e-15  7.31143306335e-15  8.26726225986e-15  8.54156165748e-15  8.66578626129e-15  9.0589106544e-15  5.97492609691e-15  6.5219406522e-15  7.06101854877e-15  6.82525166188e-15  6.17534865661e-15  5.09302711717e-15  5.5512134153e-15  6.44407725818e-15  4.61066094872e-15  6.16136842011e-15  5.22936209927e-15  6.03357987645e-15  6.13470964003e-15  7.48989646109e-15  6.9996553734e-15  4.55337431985e-15  5.23770549189e-15  4.74995666894e-15  5.77427377278e-15  6.81569759416e-15  5.81106156524e-15  5.6955545019e-15  5.5252011812e-15  4.65828889398e-15  6.20648036346e-15  6.07326701678e-15  5.77482793873e-15  5.73758046026e-15  6.2842792071e-15  5.70167498819e-15  5.96013473264e-15  5.49256087533e-15  5.09197473003e-15  4.40863112138e-15  5.07719445393e-15  6.10882454882e-15  5.84734457514e-15  5.90087474647e-15  4.13357188917e-15  3.2806066862e-15  4.9948426604e-15  4.87113275538e-15  6.08577448992e-15  5.5887521407e-15  5.88534706838e-15  5.23231042696e-15  6.21521337922e-15
 7.7751965636e-15  8.40473268069e-15  7.5192277449e-15  1.01370701283e-14  8.86853896734e-15  7.49022858497e-15  8.81226548901e-15  9.13791680852e-15  1.09938203276e-14  1.09832657627e-14  1.12460638181e-14  1.02850212437e-14  1.09260934504e-14  1.30442016941e-14  1.43100544974e-14  1.42771846436e-14  1.57460138509e-14  1.81294232377e-14  1.94238758658e-14  2.08378087833e-14  2.33940066709e-14  2.61128745697e-14  2.85689519468e-14  3.41182280315e-14  3.90085635642e-14  4.47011142392e-14  5.36251499494e-14  6.24426573877e-14  7.62708637036e-14  9.22016061453e-14  1.12647788177e-13  1.45769814905e-13  1.95495930034e-13  2.89896462612e-13  5.32508464367e-13  1.51019574354e-12  5.3211550637e-13  2.89334096756e-13  1.9702693708e-13  1.45858518303e-13  1.16466585791e-13  9.43584990231e-14  7.6071244368e-14  6.37441076891e-14  5.51117685359e-14  4.44203018014e-14  3.65146888895e-14  3.2029927774e-14  2.861601328e-14  2.59664343572e-14  2.31565976456e-14  2.03264743182e-14  1.89220673625e-14  1.66086923036e-14  1.42736193588e-14  1.3912390907e-14  1.21028859552e-14  1.30920877982e-14  1.16916433743e-14  1.1352483418e-14  1.01425904085e-14  9.57135580909e-15  8.41656601282e-15  8.14922845296e-15  7.43173181624e-15  6.97780981162e-15  8.65753107262e-15  8.27345051504e-15  8.5990015986e-15  6.81331466437e-15  7.96343059512e-15  7.70250009113e-15  7.42858608283e-15  5.54832305611e-15  8.44479152e-15  6.57121627382e-15  7.32292303317e-15  6.21901116333e-15  7.4306107904e-15  7.52568603234e-15  6.95619065814e-15  6.80535155943e-15  6.94918664157e-15  6.69761484335e-15  7.63856183676e-15  6.92824287793e-15  8.57775023833e-15  5.10547688905e-15  5.07153032955e-15  5.14753647363e-15  6.35149383692e-15  6.68086087864e-15  6.82886946743e-15  7.36533717458e-15  5.47645377434e-15  4.12816615276e-15  5.35290302876e-15  4.80149838297e-15  7.03614667429e-15  7.15377883416e-15  7.34388282173e-15  7.72272548755e-15  6.54740503964e-15  5.28547310887e-15  6.16964472662e-15  6.57393089775e-15  6.07282304835e-15  5.21959360279e-15  6.793128087e-15  6.67593761337e-15  6.26274415337e-15  6.95617592378e-15  5.13202236109e-15  5.36634228607e-15  4.98595397513e-15  7.30625970076e-15  5.60389788991e-15  6.05736361864e-15  7.81875564227e-15  8.64365776036e-15
 7.22112040878e-15  6.86011108068e-15  6.6950797021e-15  7.73897823659e-15  8.55664117854e-15  7.12131248399e-15  8.75903034073e-15  9.19571699572e-15  1.01317046827e-14  9.7346474537e-15  8.9595502523e-15  1.01368577239e-14  8.78225539316e-15  1.1271454188e-14  1.27276382311e-14  1.32798113762e-14  1.37589136907e-14  1.6961732647e-14  1.85755758919e-14  1.93242070402e-14  1.99964725711e-14  2.25952015918e-14  2.54890371877e-14  2.86579702815e-14  3.42118709025e-14  3.87663880377e-14  4.42827621791e-14  5.38691038746e-14  6.28244605129e-14  7.60412918612e-14  9.01547248705e-14  1.13133863557e-13  1.46494842467e-13  1.96111396598e-13  2.90178199728e-13  5.3211550637e-13  1.51329676006e-12  5.3391695193e-13  2.90773782058e-13  1.9647116116e-13  1.47084600622e-13  1.16600565952e-13  9.21585583688e-14  7.72644309214e-14  6.39194610204e-14  5.42763927567e-14  4.54102470313e-14  3.88250721917e-14  3.48241830297e-14  3.03471368378e-14  2.75588258142e-14  2.34624956117e-14  2.20395324307e-14  1.98913839722e-14  1.80060667444e-14  1.69869905912e-14  1.23723117785e-14  1.40424350616e-14  1.30855947212e-14  1.26971590708e-14  1.14279523984e-14  1.15399709325e-14  8.72174657141e-15  1.08589421047e-14  9.25796458517e-15  7.86349799316e-15  9.44367670825e-15  7.9129982384e-15  8.59622847002e-15  8.09491575805e-15  9.53848003194e-15  7.3639757217e-15  7.38497048301e-15  5.23017479743e-15  6.26051796302e-15  8.61580245268e-15  8.48554369736e-15  6.08970763047e-15  5.82248917099e-15  8.11011703017e-15  8.1051155973e-15  7.30559247823e-15  6.84152512168e-15  6.2325641235e-15  6.63807923545e-15  6.83449896036e-15  6.40051967634e-15  6.50579288833e-15  5.98280750446e-15  6.74467914263e-15  6.17996938036e-15  6.69060930315e-15  7.07210482046e-15  6.45754002664e-15  6.29034375615e-15  5.59499417657e-15  5.26027757264e-15  6.15159738967e-15  6.902472687e-15  6.33752849302e-15  5.73246555816e-15  5.98436249227e-15  6.65362430924e-15  6.43840049182e-15  5.47742740755e-15  5.45829083522e-15  6.41440524324e-15  7.25334935145e-15  6.57464021631e-15  6.07278945594e-15  4.27082996612e-15  6.293011828e-15  6.47388448774e-15  6.43314084932e-15  5.91960835214e-15  6.75772782876e-15  6.02579442455e-15  5.94582567623e-15  6.01434124295e-15  6.47401691906e-15
 6.8313064349e-15  7.48010582459e-15  6.52085808258e-15  7.23770370092e-15  7.19935062309e-15  6.8146506334e-15  7.54057562278e-15  7.88697796015e-15  8.26105842359e-15  7.58165928628e-15  8.77185538463e-15  8.67942562067e-15  8.74429672836e-15  9.09667782595e-15  9.81390993138e-15  1.14021420759e-14  1.38889946546e-14  1.37092610319e-14  1.58018261638e-14  1.85184851346e-14  2.04947668583e-14  2.06284564953e-14  2.31293347184e-14  2.70636618461e-14  3.07602755731e-14  3.37560869827e-14  3.94114859046e-14  4.71466283718e-14  5.30348246041e-14  6.27449617633e-14  7.29540141222e-14  9.1629798462e-14  1.14137733329e-13  1.47053115938e-13  1.97504539398e-13  2.89334096756e-13  5.3391695193e-13  1.51770836937e-12  5.35510643079e-13  2.91561374479e-13  1.97644465037e-13  1.47310364495e-13  1.13823001178e-13  9.53466081737e-14  7.6981938777e-14  6.23258176069e-14  5.30548728163e-14  4.50292167966e-14  3.80931518377e-14  3.32393450965e-14  3.04792624644e-14  2.78579368066e-14  2.60599300499e-14  2.23693811865e-14  2.01353759564e-14  1.74182461632e-14  1.49666012152e-14  1.51389523513e-14  1.34449941383e-14  1.35074739116e-14  1.11620944475e-14  1.13464540118e-14  1.01966715777e-14  1.14462347338e-14  1.02775839282e-14  9.15354318837e-15  7.50419334289e-15  7.86750453057e-15  7.40866039426e-15  7.06708839411e-15  8.24066999243e-15  7.04530993869e-15  6.21502355407e-15  5.3169300212e-15  7.88932308846e-15  8.79428997246e-15  6.82287636911e-15  4.3592476186e-15  6.40869616989e-15  8.08581745389e-15  7.72621095372e-15  5.82979855728e-15  6.43805010743e-15  6.30370454365e-15  5.42696610298e-15  4.49580278408e-15  6.76618299372e-15  5.33596009916e-15  5.5998779397e-15  5.82477730965e-15  6.13125327186e-15  7.09654271725e-15  8.09297467732e-15  8.71187574147e-15  7.45992280737e-15  4.96332961079e-15  6.65803576089e-15  6.67264368397e-15  7.24112583922e-15  6.07859709127e-15  4.73364927183e-15  5.68211402869e-15  6.56366138432e-15  5.69889166439e-15  6.45971011119e-15  5.70833203898e-15  6.45584957463e-15  5.49214089706e-15  6.88446036068e-15  5.24250265396e-15  4.46560800657e-15  6.74152955583e-15  8.69642563668e-15  7.67829510134e-15  6.86570989988e-15  5.11860899281e-15  7.12500538449e-15  4.74104373571e-15  5.4457215302e-15  7.7020800056e-15
 6.37166812905e-15  6.45084479474e-15  6.11193774977e-15  6.12041713377e-15  7.2010938383e-15  6.46326883138e-15  7.06933714546e-15  9.67604873056e-15  9.04051868764e-15  8.49747532259e-15  8.37234317318e-15  8.77843251033e-15  9.19782920977e-15  1.07706697102e-14  1.15440329531e-14  1.10014993044e-14  1.30618769753e-14  1.33082994589e-14  1.34971899261e-14  1.72381978096e-14  1.78268296068e-14  1.96902693466e-14  2.07373020411e-14  2.25096583818e-14  2.47562078254e-14  2.90762354079e-14  3.30270304763e-14  3.82323568719e-14  4.39210643521e-14  5.23132152628e-14  6.33516971708e-14  7.70629609318e-14  9.22550856013e-14  1.14457058109e-13  1.47715396406e-13  1.9702693708e-13  2.90773782058e-13  5.35510643079e-13  1.51792614655e-12  5.34008209123e-13  2.91444404138e-13  1.98697304031e-13  1.46665266104e-13  1.15971226445e-13  9.42752315945e-14  7.78819642809e-14  6.41825947572e-14  5.54248725211e-14  4.60559654145e-14  3.88274869987e-14  3.38727099249e-14  2.91499772827e-14  2.6858699287e-14  2.4288936621e-14  2.16892482513e-14  1.9941095506e-14  1.71461513368e-14  1.50482564498e-14  1.53507675251e-14  1.48851537443e-14  1.29703820742e-14  1.07316325799e-14  1.06500160592e-14  1.04442205106e-14  9.77197508065e-15  9.11404684883e-15  8.69207249639e-15  8.52326749528e-15  7.30822370135e-15  6.88448016784e-15  6.70360730242e-15  6.45291641489e-15  6.8944842126e-15  6.7251708603e-15  9.02580328701e-15  7.14448063856e-15  6.84662622812e-15  5.23372898269e-15  6.72068252722e-15  7.15625207843e-15  6.51675852894e-15  6.75201699584e-15  6.96129610891e-15  7.20064099566e-15  7.03962191222e-15  6.49495187494e-15  7.46581864281e-15  6.11414562382e-15  5.03050064319e-15  5.33243489167e-15  6.4979549692e-15  4.86674394674e-15  7.02506513853e-15  5.44007772523e-15  5.31254806147e-15  4.36037299092e-15  5.60045857483e-15  5.79250610299e-15  5.82680273881e-15  6.07597032879e-15  4.37879852373e-15  5.22958297694e-15  4.87550766196e-15  6.03338960082e-15  4.43536825212e-15  4.96625002958e-15  6.27731914073e-15  7.58747377523e-15  6.4249229688e-15  5.13116121472e-15  4.42772841981e-15  6.5559610989e-15  6.97454262862e-15  6.5741807824e-15  5.76717276916e-15  5.9451342376e-15  7.53637891335e-15  4.22687388934e-15  5.34787590427e-15  7.16560579216e-15
 6.52058032613e-15  6.48058260182e-15  6.26862239422e-15  6.81573239234e-15  4.60158862199e-15  5.45319750302e-15  6.29299259639e-15  8.11160453525e-15  7.9179330448e-15  8.0408724405e-15  8.48319241091e-15  7.43614377349e-15  8.52038727268e-15  9.30596463643e-15  1.12756917658e-14  1.03101725112e-14  1.1274700093e-14  1.20551497935e-14  1.44868039052e-14  1.63294362933e-14  1.52808091175e-14  1.76068935704e-14  1.85850442238e-14  1.91998503383e-14  2.271011839e-14  2.62505943565e-14  2.80524411482e-14  3.22677711867e-14  3.75639948534e-14  4.36834342552e-14  5.38325313422e-14  6.42546863584e-14  7.69046164e-14  9.18035869797e-14  1.14963981826e-13  1.45858518303e-13  1.9647116116e-13  2.91561374479e-13  5.34008209123e-13  1.51146940394e-12  5.33279208173e-13  2.91221444081e-13  1.96987463433e-13  1.47531131213e-13  1.15362911441e-13  9.29920238923e-14  7.56122629443e-14  6.38452938576e-14  5.36452108968e-14  4.50308891737e-14  3.76447098415e-14  3.34469367043e-14  2.91565625365e-14  2.58158753141e-14  2.3320013864e-14  2.05222355208e-14  1.64416854454e-14  1.45287168518e-14  1.51189224673e-14  1.40762141494e-14  1.22026288469e-14  1.29849802686e-14  1.05313389577e-14  1.07520396785e-14  1.00818660846e-14  8.94206587565e-15  8.19643614285e-15  8.18519084297e-15  7.80486426105e-15  6.54672397248e-15  5.50278816936e-15  6.29391709604e-15  7.37652425508e-15  6.65722479156e-15  8.10133961645e-15  8.72010290587e-15  5.65744126206e-15  5.72334772951e-15  7.37189710343e-15  6.86036168103e-15  6.910206048e-15  7.56321098522e-15  7.49829344511e-15  8.15698474377e-15  7.03495151605e-15  6.21728471592e-15  6.67893870364e-15  4.88196483799e-15  4.56424225783e-15  4.74016383578e-15  4.72192754486e-15  4.8662152745e-15  5.72037133607e-15  6.06715182532e-15  5.51071570836e-15  3.6346013597e-15  4.58907301417e-15  6.80572698458e-15  6.9991504254e-15  6.87815438992e-15  6.72405514995e-15  4.93876370156e-15  5.72037532146e-15  5.13141790862e-15  4.3655181911e-15  4.58390847893e-15  4.44650331767e-15  3.86986704404e-15  5.17669806389e-15  5.17670589547e-15  5.31131215549e-15  5.24079628368e-15  5.39695689665e-15  6.66786831659e-15  5.88972167611e-15  5.28369170855e-15  6.51208283931e-15  5.41634222169e-15  6.31962570468e-15  7.15264471876e-15
 6.00491608842e-15  4.38150392689e-15  6.14216895863e-15  5.913508824e-15  4.33278773333e-15  6.40452515166e-15  6.82215860002e-15  7.67445101526e-15  7.85707979003e-15  9.36511377033e-15  5.94909151931e-15  7.57440860062e-15  8.13550965894e-15  9.06280959763e-15  1.03884992954e-14  9.10568193449e-15  1.07998417969e-14  1.16036972803e-14  1.31121367866e-14  1.50982987056e-14  1.28931337853e-14  1.65941088829e-14  1.65133990133e-14  1.7952347506e-14  2.1348776165e-14  2.17646002935e-14  2.48480457398e-14  2.88170118845e-14  3.30480144743e-14  3.76834634265e-14  4.49526360006e-14  5.33821236961e-14  6.30271738657e-14  7.3469787336e-14  9.19821956395e-14  1.16466585791e-13  1.47084600622e-13  1.97644465037e-13  2.91444404138e-13  5.33279208173e-13  1.5158988036e-12  5.35097473956e-13  2.90406716615e-13  1.9870136021e-13  1.4724560522e-13  1.14928086331e-13  9.24727799596e-14  7.55521144137e-14  6.35031141937e-14  5.30774100672e-14  4.3986121771e-14  3.79155384132e-14  3.37117641658e-14  2.95104833282e-14  2.67104382353e-14  2.24485373544e-14  2.03028198527e-14  1.84393181355e-14  1.75962249117e-14  1.48840974623e-14  1.3831273927e-14  1.17871481723e-14  1.25067132375e-14  1.20562335686e-14  1.01420850442e-14  1.14439778481e-14  8.5815217797e-15  7.41131899787e-15  9.91469374149e-15  8.70632295014e-15  7.84493463759e-15  7.33369239949e-15  7.37066608563e-15  6.44282764525e-15  7.23899775711e-15  4.58904449007e-15  5.50272236106e-15  5.53706518936e-15  6.89202867358e-15  5.89968043139e-15  5.03669241559e-15  7.32172743566e-15  7.39510932727e-15  8.17974289885e-15  6.84148614275e-15  7.31170032265e-15  7.40567995169e-15  5.64420944826e-15  5.20017424685e-15  4.02907643776e-15  4.52797076534e-15  6.12564848456e-15  6.95784094932e-15  6.02245173187e-15  6.36177418944e-15  4.87689949177e-15  6.55776182575e-15  7.30380723474e-15  6.58611257776e-15  7.27324359157e-15  7.27135134082e-15  6.13605610654e-15  6.632746926e-15  6.27091243365e-15  6.12085905063e-15  6.80582084951e-15  5.37025387119e-15  5.21425598602e-15  5.81124632622e-15  4.07675111088e-15  4.78839403441e-15  5.56094629809e-15  5.24179537408e-15  6.23598653898e-15  6.13227812414e-15  4.2714454258e-15  5.61753648168e-15  5.7768161643e-15  6.37402397343e-15  6.44048865781e-15
 6.72031509359e-15  5.97380449001e-15  6.25302026177e-15  6.74534442264e-15  6.15413769428e-15  5.95158609257e-15  5.48885572646e-15  6.53171329526e-15  6.97840024205e-15  7.03725969416e-15  7.38588563748e-15  7.37469224214e-15  6.08673991275e-15  8.24053529083e-15  8.93222121228e-15  6.94641919225e-15  7.90364941191e-15  1.07658142779e-14  1.16261823002e-14  1.20413829543e-14  1.18122361445e-14  1.41163382904e-14  1.54736361497e-14  1.48190812366e-14  1.80155884607e-14  1.91214531101e-14  2.26773789443e-14  2.74034705629e-14  3.05775084857e-14  3.35821570672e-14  3.9556310474e-14  4.56284179241e-14  5.2307910256e-14  6.28090736003e-14  7.57717016709e-14  9.43584990231e-14  1.16600565952e-13  1.47310364495e-13  1.98697304031e-13  2.91221444081e-13  5.35097473956e-13  1.51652626659e-12  5.33964132064e-13  2.92107637512e-13  1.97415013632e-13  1.47167315215e-13  1.15682382622e-13  9.19082760533e-14  7.55109373887e-14  6.39241614346e-14  5.42156628403e-14  4.43968962149e-14  3.93914073359e-14  3.48026470599e-14  3.07179483255e-14  2.60918483064e-14  2.31410184482e-14  2.14223576087e-14  1.91656427104e-14  1.65383444542e-14  1.57074037924e-14  1.41690471739e-14  1.4303163558e-14  1.21064731585e-14  1.07676799265e-14  1.19990504847e-14  1.06687661851e-14  8.27974629272e-15  9.45324037643e-15  9.36420442695e-15  7.90771502976e-15  9.17663576552e-15  6.80447097774e-15  6.60970159854e-15  6.31790496922e-15  7.52943143591e-15  5.39941216408e-15  4.96324011636e-15  7.45651425453e-15  7.32853349186e-15  7.63669184365e-15  8.40823634603e-15  5.81761298351e-15  6.38702680842e-15  7.56645548337e-15  7.06285734979e-15  7.50995885735e-15  7.40638250532e-15  5.61856386538e-15  4.77612675281e-15  7.01597944359e-15  7.43997751171e-15  7.76657867762e-15  6.2648566439e-15  4.74937445941e-15  4.74159904618e-15  5.60790682671e-15  3.98020870601e-15  6.73104020579e-15  5.07308740968e-15  3.70004351952e-15  4.35038662452e-15  5.44712276199e-15  4.53439612238e-15  6.00731850171e-15  6.27788736315e-15  6.74942014951e-15  5.17795317493e-15  5.5933063348e-15  3.81852029283e-15  5.33905107068e-15  4.67524743386e-15  3.87056092346e-15  5.57868795619e-15  5.17801612264e-15  6.61179953646e-15  6.86893284016e-15  6.87927683153e-15  6.86332313108e-15  6.66456456919e-15
 6.45929130397e-15  5.75462313607e-15  6.51446342251e-15  4.94268396903e-15  4.59777811794e-15  5.9496941939e-15  5.13373736616e-15  7.07860205418e-15  6.81373817999e-15  5.48962481308e-15  5.25034170423e-15  6.46316354402e-15  6.12954367116e-15  7.53699695598e-15  8.57795035737e-15  7.28377837736e-15  8.53916953212e-15  1.09497504922e-14  1.12195451193e-14  1.18634110465e-14  1.13285307943e-14  1.40007872807e-14  1.49416743185e-14  1.53662276128e-14  1.76540809695e-14  1.88488812281e-14  1.93862085749e-14  2.30769580214e-14  2.49608887964e-14  3.00112604531e-14  3.5373364735e-14  3.94639581366e-14  4.4906692149e-14  5.30917032406e-14  6.37652638844e-14  7.6071244368e-14  9.21585583688e-14  1.13823001178e-13  1.46665266104e-13  1.96987463433e-13  2.90406716615e-13  5.33964132064e-13  1.51133348892e-12  5.3408179742e-13  2.89326897981e-13  1.9606270739e-13  1.46668629347e-13  1.14991684886e-13  9.22803452821e-14  7.57320671249e-14  6.31938463961e-14  5.31527333311e-14  4.60768443618e-14  4.00568843385e-14  3.36648045664e-14  2.97437414042e-14  2.69739201763e-14  2.37876500339e-14  2.15910251047e-14  1.86526497279e-14  1.64651223791e-14  1.5674879858e-14  1.49488796422e-14  1.36910903095e-14  1.31992516849e-14  1.3379351058e-14  1.07082169122e-14  9.32763062317e-15  8.43150145649e-15  9.89835394366e-15  8.9223559303e-15  7.71785690733e-15  7.30971153291e-15  7.34502999165e-15  7.16571737826e-15  7.37974631733e-15  5.37941254578e-15  6.03779165664e-15  6.71577421923e-15  5.96435176403e-15  4.08889812319e-15  4.94200264115e-15  5.25320385008e-15  4.85793251832e-15  5.37198032767e-15  7.78105821278e-15  7.11077082205e-15  4.89049840192e-15  6.26155118235e-15  5.65727389927e-15  5.26249780982e-15  6.73604198884e-15  4.79999599415e-15  7.2214904291e-15  5.57596303392e-15  5.08905252948e-15  5.42347938356e-15  6.03060131938e-15  7.05905757557e-15  4.90861165046e-15  6.91246676183e-15  4.93752858261e-15  6.47592648558e-15  4.23647978184e-15  6.30915424224e-15  6.56710259784e-15  6.22130363063e-15  3.63302953267e-15  4.3585360299e-15  3.76166294046e-15  5.96098354298e-15  4.74608739018e-15  3.76928737131e-15  5.30182058933e-15  6.37978418332e-15  5.7193823155e-15  6.09599917076e-15  5.86825926065e-15  5.56535797667e-15  4.58101879987e-15
 7.05869223448e-15  6.75258560494e-15  8.61631005323e-15  7.17917246735e-15  5.62185309562e-15  8.47513591728e-15  7.06278604671e-15  9.25279314258e-15  7.2460133809e-15  5.27310395446e-15  5.27919017714e-15  7.35484594617e-15  8.13190114729e-15  8.47923899449e-15  7.600543652e-15  8.18316806627e-15  6.89464196672e-15  1.01963508974e-14  8.76497603471e-15  1.04928572238e-14  1.1885865823e-14  1.34607656338e-14  1.41206137407e-14  1.39371907832e-14  1.54886802664e-14  1.6008768174e-14  1.92330991617e-14  2.22755371495e-14  2.37273603348e-14  2.78848149626e-14  3.1587913679e-14  3.50805416103e-14  3.93090855072e-14  4.46285924532e-14  5.28902339435e-14  6.37441076891e-14  7.72644309214e-14  9.53466081737e-14  1.15971226445e-13  1.47531131213e-13  1.9870136021e-13  2.92107637512e-13  5.3408179742e-13  1.51878812465e-12  5.3252337748e-13  2.89125440999e-13  1.97432907915e-13  1.46070975032e-13  1.14418968993e-13  9.21486837551e-14  7.6400925921e-14  6.14578327739e-14  5.24589127649e-14  4.66189875018e-14  3.86344422128e-14  3.57656939737e-14  2.91145872017e-14  2.46144786717e-14  2.34465338935e-14  2.01201680508e-14  1.88083838735e-14  1.71781460598e-14  1.60822666735e-14  1.38087299581e-14  1.36575371424e-14  1.32717062296e-14  1.12248983048e-14  9.09344591792e-15  9.73613982906e-15  1.02480948483e-14  9.77382237106e-15  9.6880355706e-15  9.0341210602e-15  8.71785157178e-15  8.03151591835e-15  9.81319781772e-15  7.25862574873e-15  5.65482043116e-15  5.19725466982e-15  5.7480498525e-15  3.95618079916e-15  5.72779312483e-15  5.41238682678e-15  6.15044026559e-15  6.37884151035e-15  6.99784444524e-15  6.56887096795e-15  4.73121343384e-15  5.01170424366e-15  3.92987222747e-15  5.17498747798e-15  7.03187923573e-15  5.18053732336e-15  6.5522326549e-15  6.03876753012e-15  4.91011962709e-15  4.95201439433e-15  5.34649027733e-15  6.25907017978e-15  6.68728504159e-15  6.10334358517e-15  4.34805332652e-15  5.41566993213e-15  5.02859347454e-15  6.8377869426e-15  4.96040514057e-15  5.89760773045e-15  4.10744209259e-15  4.3908181151e-15  5.17621671582e-15  6.11163426295e-15  4.87271705074e-15  6.37303861161e-15  6.78965336841e-15  7.21204986604e-15  5.56478424052e-15  5.6997061367e-15  6.36781543126e-15  5.81675723872e-15  5.63510783216e-15
 6.97545620839e-15  4.36650180648e-15  5.8816312026e-15  7.65269606318e-15  4.7666255975e-15  8.05602249593e-15  7.64464878487e-15  6.53779983577e-15  5.85248129184e-15  5.41320035779e-15  6.15838579042e-15  5.9172546019e-15  7.36610624709e-15  7.95811776051e-15  6.30400693307e-15  8.54089440651e-15  7.8927451656e-15  8.29204028281e-15  9.29018102181e-15  1.04505168104e-14  1.11183074242e-14  1.2081601303e-14  1.44629102039e-14  1.35797645161e-14  1.37867766978e-14  1.44888560615e-14  1.60181852146e-14  2.15797533452e-14  2.26942323975e-14  2.58428387152e-14  2.73842055139e-14  3.18661754312e-14  3.43471633542e-14  3.95580731669e-14  4.79579521626e-14  5.51117685359e-14  6.39194610204e-14  7.6981938777e-14  9.42752315945e-14  1.15362911441e-13  1.4724560522e-13  1.97415013632e-13  2.89326897981e-13  5.3252337748e-13  1.51227352452e-12  5.30733293541e-13  2.92724710927e-13  1.97509280065e-13  1.46794373391e-13  1.15625022607e-13  9.43207021973e-14  7.6053920083e-14  6.43039047331e-14  5.67746379381e-14  4.62025326087e-14  3.94681417185e-14  3.60970478661e-14  3.0895382253e-14  2.78232907957e-14  2.37782863263e-14  2.22407280294e-14  1.87747483706e-14  1.73394600638e-14  1.484390402e-14  1.42416131684e-14  1.28565455722e-14  1.25653020147e-14  9.87653986631e-15  9.94733797906e-15  9.92700988108e-15  1.09204540426e-14  9.16277373333e-15  7.2839788235e-15  7.16739237492e-15  7.7096400756e-15  7.36066412651e-15  8.30721469795e-15  6.59598013144e-15  8.08317700916e-15  7.8851615903e-15  6.95526216608e-15  4.75777452729e-15  5.15735161142e-15  7.26891862185e-15  6.57380902595e-15  6.99347367476e-15  8.32081742514e-15  7.36359879949e-15  9.25957629972e-15  5.83546835293e-15  6.03815693309e-15  7.08288077002e-15  5.80330033503e-15  9.01365815033e-15  6.88129660197e-15  4.8689046547e-15  5.68287885898e-15  5.18816120463e-15  5.82016608988e-15  6.27831214838e-15  6.64538652294e-15  5.13318975205e-15  6.19560479541e-15  4.20469004599e-15  3.99258981022e-15  4.00408311069e-15  6.13035959269e-15  4.67723159076e-15  4.78031352509e-15  5.17085206149e-15  5.37327938324e-15  6.56574480993e-15  6.75566823745e-15  4.57968064155e-15  5.82757510336e-15  5.59463027429e-15  7.71707964514e-15  6.46189654136e-15  6.03504879764e-15  5.94766333343e-15
 5.98414626433e-15  4.54234863638e-15  4.30450871976e-15  5.46830652008e-15  6.15412490616e-15  5.96003582306e-15  6.97574157608e-15  6.7243721128e-15  5.47821538841e-15  6.93324913936e-15  5.62379407406e-15  5.86146755554e-15  4.92007144088e-15  7.32654231593e-15  6.14928038031e-15  8.01356037567e-15  6.99001093889e-15  9.39000028766e-15  9.85999202574e-15  9.41442304186e-15  1.04426298741e-14  1.15478525447e-14  1.29041780022e-14  1.13613210042e-14  1.11610746394e-14  1.27572109165e-14  1.45475704273e-14  1.56876767574e-14  2.03948836012e-14  1.96384405973e-14  2.36171649054e-14  2.62643568038e-14  3.00759635251e-14  3.40330662503e-14  3.9308884551e-14  4.44203018014e-14  5.42763927567e-14  6.23258176069e-14  7.78819642809e-14  9.29920238923e-14  1.14928086331e-13  1.47167315215e-13  1.9606270739e-13  2.89125440999e-13  5.30733293541e-13  1.50819096666e-12  5.30353521733e-13  2.88932109943e-13  1.97094339415e-13  1.44990421333e-13  1.14221996173e-13  9.16962932316e-14  7.58733688862e-14  6.47077382123e-14  5.38725800397e-14  4.56583238158e-14  3.95501756326e-14  3.50759938963e-14  3.00777903049e-14  2.5850579095e-14  2.45760242635e-14  2.15521600309e-14  1.87047362214e-14  1.71737273307e-14  1.60440540637e-14  1.46760487964e-14  1.28318366905e-14  1.03273629054e-14  1.06690357211e-14  1.14544155221e-14  1.33568029766e-14  1.03643486634e-14  9.0141429579e-15  9.4086596206e-15  9.57940871811e-15  8.27548632015e-15  8.73065554253e-15  7.51204390579e-15  8.47847519816e-15  8.50053924144e-15  7.99542432209e-15  7.59949561592e-15  7.89248493038e-15  8.4371892696e-15  6.74218007793e-15  8.0662413608e-15  9.19884627038e-15  8.51891454478e-15  7.29827306419e-15  6.9604415053e-15  6.57808136399e-15  4.91787875745e-15  6.00661166273e-15  6.74675421433e-15  5.16063364419e-15  3.97033430589e-15  3.44102070031e-15  5.45587046496e-15  4.29627351342e-15  5.55640381944e-15  4.53923700329e-15  4.13357170824e-15  4.54628060007e-15  5.28063070604e-15  4.0284462728e-15  6.89873269255e-15  5.62434648492e-15  5.21847506753e-15  6.51984381489e-15  5.56810424464e-15  6.17402189631e-15  5.29629170157e-15  4.19215433868e-15  5.03786573743e-15  4.17258871903e-15  4.86205256816e-15  6.91957754325e-15  6.83569283052e-15  5.42031596025e-15  5.02855099863e-15
 7.45521304129e-15  6.36226335851e-15  6.30437984075e-15  5.86580321517e-15  6.1098461816e-15  6.53635714513e-15  7.86578714426e-15  5.8604406141e-15  6.78218571182e-15  7.28552943571e-15  7.29441974125e-15  8.15711743228e-15  4.57297068194e-15  7.05636132766e-15  6.89259910001e-15  5.67274540363e-15  7.14501181325e-15  8.12193867801e-15  8.98957914006e-15  9.05282737846e-15  8.53106431598e-15  9.15616243195e-15  1.01520876998e-14  1.0911062958e-14  1.16494801814e-14  1.20050827663e-14  1.36558663713e-14  1.4996501055e-14  1.74502711733e-14  1.86093712724e-14  2.14489141513e-14  2.30638854112e-14  2.72284743655e-14  2.96469053393e-14  3.23835258754e-14  3.65146888895e-14  4.54102470313e-14  5.30548728163e-14  6.41825947572e-14  7.56122629443e-14  9.24727799596e-14  1.15682382622e-13  1.46668629347e-13  1.97432907915e-13  2.92724710927e-13  5.30353521733e-13  1.51216811399e-12  5.32277236413e-13  2.90684889957e-13  1.97735743759e-13  1.46090424928e-13  1.14507408268e-13  9.19697605599e-14  7.61194011288e-14  6.49694263241e-14  5.47567342263e-14  4.52369250872e-14  4.09029222669e-14  3.48540882867e-14  3.03906410069e-14  2.68593577927e-14  2.46632175299e-14  2.17028672393e-14  1.83029130481e-14  1.72631478168e-14  1.59344614646e-14  1.5653875073e-14  1.27180239994e-14  1.33762002092e-14  1.18221928853e-14  1.34331366117e-14  1.28215268767e-14  1.07585307404e-14  8.36106973401e-15  9.13680231991e-15  8.43129624927e-15  7.90532769609e-15  7.95683305397e-15  8.35521938651e-15  7.00700502285e-15  8.51526409314e-15  7.23447282213e-15  7.63840232119e-15  6.16703416028e-15  8.21652019356e-15  7.66320577388e-15  5.90994371918e-15  7.53662846816e-15  7.08756762644e-15  7.0233090134e-15  7.69325633709e-15  5.90981219027e-15  5.37042276853e-15  5.99370041604e-15  6.54338040459e-15  5.50731871867e-15  4.6155562866e-15  7.73229036407e-15  5.73485550462e-15  4.74599516066e-15  4.89852974892e-15  4.0261994544e-15  5.31661721179e-15  4.74158972269e-15  3.40223766359e-15  4.88543109852e-15  4.35029263483e-15  5.48909952118e-15  5.83227759582e-15  4.58982087857e-15  5.17424308283e-15  4.92782158127e-15  4.99282480949e-15  5.95805093432e-15  6.11068150684e-15  6.74248274667e-15  7.54498699985e-15  7.79958145972e-15  7.2984205526e-15  8.23409385245e-15
 5.27290146748e-15  2.94482442099e-15  5.45542353225e-15  6.21221151998e-15  5.63905748511e-15  6.81349958137e-15  7.0645205006e-15  7.74355712753e-15  4.57509860402e-15  5.73582322634e-15  4.07104297253e-15  5.13842126834e-15  5.62371407501e-15  6.79653049385e-15  5.8053624006e-15  6.65186507946e-15  7.98733723212e-15  7.1653953352e-15  9.93073352552e-15  9.61346568543e-15  9.08909109456e-15  8.5085245783e-15  1.0038592483e-14  1.10745220317e-14  1.05104638074e-14  1.07906246706e-14  1.26264107311e-14  1.44556795278e-14  1.49564864352e-14  1.65217724408e-14  1.80910758402e-14  2.03439404508e-14  2.31732851622e-14  2.60178421281e-14  2.84988684764e-14  3.2029927774e-14  3.88250721917e-14  4.50292167966e-14  5.54248725211e-14  6.38452938576e-14  7.55521144137e-14  9.19082760533e-14  1.14991684886e-13  1.46070975032e-13  1.97509280065e-13  2.88932109943e-13  5.32277236413e-13  1.51305119013e-12  5.32032367113e-13  2.89327283688e-13  1.9771923646e-13  1.46930399534e-13  1.13263063088e-13  9.20347647842e-14  7.60962539074e-14  6.29468997486e-14  5.23239386577e-14  4.55932120377e-14  3.88480882899e-14  3.35094033099e-14  2.74249390888e-14  2.74352068335e-14  2.13024177116e-14  1.99991308758e-14  1.92411801762e-14  1.71508801803e-14  1.54126990181e-14  1.45783312115e-14  1.40453162125e-14  1.28746946959e-14  1.45175912799e-14  1.26900266154e-14  9.94361637728e-15  8.32940232608e-15  8.3689611267e-15  7.21933350132e-15  6.98547207145e-15  5.8154356328e-15  8.49099082993e-15  6.99852734387e-15  6.60915896546e-15  5.9799630572e-15  7.37494177435e-15  4.22347700316e-15  4.92005664596e-15  6.1792506742e-15  6.02101383607e-15  7.7603311921e-15  7.38281849034e-15  6.39820942127e-15  8.7565981745e-15  5.87675773705e-15  5.11255210667e-15  5.73134881486e-15  7.88854471665e-15  7.12688138264e-15  6.70417951111e-15  7.01756306343e-15  4.3541051605e-15  3.45026109164e-15  6.71608588664e-15  6.1024612475e-15  7.71239348807e-15  7.01913276125e-15  5.13025707386e-15  5.05807954675e-15  5.79909073689e-15  5.52594817887e-15  6.9941137768e-15  5.81846593091e-15  6.38964079379e-15  5.0047299234e-15  5.71274978223e-15  6.36580045556e-15  6.20817434453e-15  6.9870085528e-15  7.03556894056e-15  6.16251798511e-15  6.04022560389e-15  5.47071227663e-15
 4.92646988598e-15  6.52328751257e-15  6.94285898499e-15  6.10159366002e-15  5.92302396204e-15  8.70333239231e-15  7.64996203681e-15  8.21367457355e-15  4.91788374598e-15  6.97319006e-15  4.87520735208e-15  4.96184574294e-15  5.64297321459e-15  5.95052620024e-15  4.44465685367e-15  7.95606874298e-15  6.92122588173e-15  8.26432594456e-15  8.01365089377e-15  7.98309484036e-15  7.67962036175e-15  8.30472772156e-15  9.05618815288e-15  9.6974096736e-15  1.0440605614e-14  1.01496139901e-14  1.24505814978e-14  1.49280159315e-14  1.48638265886e-14  1.63829770263e-14  1.76773221192e-14  2.07928821418e-14  2.12762696083e-14  2.3823140418e-14  2.58328532819e-14  2.861601328e-14  3.48241830297e-14  3.80931518377e-14  4.60559654145e-14  5.36452108968e-14  6.35031141937e-14  7.55109373887e-14  9.22803452821e-14  1.14418968993e-13  1.46794373391e-13  1.97094339415e-13  2.90684889957e-13  5.32032367113e-13  1.51038711047e-12  5.30725415495e-13  2.89701852493e-13  1.97365926518e-13  1.46320660986e-13  1.13008133448e-13  9.23364282154e-14  7.70577868911e-14  6.24621532011e-14  5.36993399962e-14  4.52543067283e-14  3.79166142751e-14  3.35648124123e-14  3.06339165479e-14  2.64143275833e-14  2.30190513645e-14  2.149819683e-14  1.91300812672e-14  1.87653252484e-14  1.76790983751e-14  1.54159237956e-14  1.52725025903e-14  1.21040135885e-14  1.11249434902e-14  1.10510817573e-14  1.09671697049e-14  8.70674612112e-15  1.01013950221e-14  8.19719640381e-15  7.17617017277e-15  6.65131815551e-15  8.10937987624e-15  6.32598789154e-15  7.24015390019e-15  9.32639140512e-15  5.99839950479e-15  6.66317160868e-15  7.52180571504e-15  8.64207982441e-15  9.1785038526e-15  8.11103221357e-15  6.3610426431e-15  7.31604405996e-15  5.96068314997e-15  5.09208006406e-15  5.7376704198e-15  5.37754170105e-15  5.30529340314e-15  5.3256366343e-15  7.09757419239e-15  5.30961444562e-15  3.43001975067e-15  5.27566885789e-15  5.222234002e-15  5.25543133143e-15  4.42515271312e-15  4.11088267158e-15  4.05691043626e-15  4.80680950235e-15  4.76141832394e-15  4.74521053245e-15  4.45337000511e-15  6.09431268253e-15  5.17562170067e-15  5.26965717271e-15  5.47184487214e-15  6.15926238282e-15  6.48657128556e-15  7.24327428399e-15  5.98403656523e-15  6.01198140383e-15  5.93238709325e-15
 5.06788304393e-15  6.55784855017e-15  6.36226913399e-15  5.52338403611e-15  6.73594935297e-15  7.41372561017e-15  5.54892478188e-15  4.31759400765e-15  5.41022391426e-15  5.05531155046e-15  5.65138917575e-15  5.97381701923e-15  5.36239511297e-15  6.1411826148e-15  6.61343049938e-15  7.25154687397e-15  6.37122045965e-15  6.15634891632e-15  6.19567530793e-15  7.61072928739e-15  8.72201199699e-15  9.15114659094e-15  8.97568294565e-15  8.08082802005e-15  9.34701683064e-15  9.56087061566e-15  1.13283042355e-14  1.17407522019e-14  1.37200965333e-14  1.41510940284e-14  1.50570013799e-14  1.73101412382e-14  2.01432701447e-14  2.09335704849e-14  2.47438049272e-14  2.59664343572e-14  3.03471368378e-14  3.32393450965e-14  3.88274869987e-14  4.50308891737e-14  5.30774100672e-14  6.39241614346e-14  7.57320671249e-14  9.21486837551e-14  1.15625022607e-13  1.44990421333e-13  1.97735743759e-13  2.89327283688e-13  5.30725415495e-13  1.50751164593e-12  5.29990161955e-13  2.90270737602e-13  1.9610505786e-13  1.46408735478e-13  1.15682136816e-13  9.28218177098e-14  7.62939405398e-14  6.39520487708e-14  5.38047512673e-14  4.68000199803e-14  3.91969741608e-14  3.49530957659e-14  3.08954942976e-14  2.62720821369e-14  2.23557900256e-14  2.09075144528e-14  1.90604248389e-14  1.89546807358e-14  1.53513381904e-14  1.49761277458e-14  1.4185191337e-14  1.22016378577e-14  1.24325511991e-14  1.30852337263e-14  9.32196707523e-15  1.08447231571e-14  9.48671834836e-15  8.23703582114e-15  7.2980257659e-15  7.23635760429e-15  7.73991465938e-15  8.46917887301e-15  8.89556405938e-15  8.56169586445e-15  6.27073912811e-15  6.32176545073e-15  7.75874817602e-15  7.30966088783e-15  7.007558093e-15  7.107622513e-15  6.85326147523e-15  5.35234615985e-15  5.97731551134e-15  6.54352778912e-15  6.74668763357e-15  4.84071543084e-15  5.52352838999e-15  7.66433329896e-15  6.69943243258e-15  5.91409700477e-15  6.84382361751e-15  4.90147133044e-15  4.87279014462e-15  5.24615103954e-15  4.46910582016e-15  4.5637145631e-15  5.94267338518e-15  6.07779116362e-15  4.63608159745e-15  5.13265410068e-15  6.91838556717e-15  6.96053895266e-15  6.32414759964e-15  7.21519398042e-15  7.31698980367e-15  4.65350975706e-15  6.72247823556e-15  6.28999412624e-15  5.98491233838e-15  5.7969311441e-15
 5.7272515314e-15  6.4042139931e-15  6.05486370784e-15  6.2310057639e-15  5.81574856313e-15  6.69691497129e-15  7.49638481562e-15  6.73242416468e-15  5.37563251551e-15  6.53825063061e-15  6.04879913255e-15  5.32282541163e-15  6.75144541363e-15  5.81022189601e-15  5.55785133002e-15  7.2405274599e-15  6.88045054086e-15  7.38168053808e-15  7.23256791681e-15  8.35437310094e-15  6.940155346e-15  9.75268479012e-15  8.19263203307e-15  8.58380015254e-15  8.18722844823e-15  1.03153759721e-14  1.2022708677e-14  1.0204526386e-14  1.33434608893e-14  1.27366047458e-14  1.33044234726e-14  1.66932948608e-14  1.74915370527e-14  1.81430253435e-14  2.20019951471e-14  2.31565976456e-14  2.75588258142e-14  3.04792624644e-14  3.38727099249e-14  3.76447098415e-14  4.3986121771e-14  5.42156628403e-14  6.31938463961e-14  7.6400925921e-14  9.43207021973e-14  1.14221996173e-13  1.46090424928e-13  1.9771923646e-13  2.89701852493e-13  5.29990161955e-13  1.50586103993e-12  5.31999907725e-13  2.90142150133e-13  1.96798171055e-13  1.47181318991e-13  1.1439208229e-13  9.17017672169e-14  7.54162765589e-14  6.24914972613e-14  5.34485159019e-14  4.70608563457e-14  4.0062504072e-14  3.47560829856e-14  3.0330293884e-14  2.5240820524e-14  2.38861135191e-14  2.15770625316e-14  1.94707852787e-14  1.60263224011e-14  1.66119275078e-14  1.39088034087e-14  1.19956978403e-14  1.11118811656e-14  1.0735276885e-14  8.3845273084e-15  1.06907690948e-14  9.79899701296e-15  8.78521003083e-15  7.5350432971e-15  8.81800126617e-15  7.98745430367e-15  8.29245998908e-15  8.57119074688e-15  6.2628636251e-15  6.09242594013e-15  6.8698806766e-15  6.72036511824e-15  6.81008903806e-15  5.66332874066e-15  7.39703921529e-15  6.46305659009e-15  5.36243095836e-15  5.01083380797e-15  4.89675248692e-15  5.62897710083e-15  4.47883851526e-15  6.47915826467e-15  5.54122363602e-15  5.53428082649e-15  4.56516740994e-15  6.02009287514e-15  4.51354192444e-15  4.26170829844e-15  5.30914020736e-15  4.61453532511e-15  4.28008314143e-15  4.29402353913e-15  5.47940213916e-15  6.11043936162e-15  5.68943677319e-15  6.4277367701e-15  4.49575229035e-15  4.47857125111e-15  5.3022137052e-15  5.24990200856e-15  4.88112992094e-15  5.94378693884e-15  6.19498987599e-15  5.35693469897e-15  5.01887711415e-15
 7.73447187588e-15  5.72739548244e-15  6.46252201077e-15  6.0768708401e-15  6.01043057059e-15  6.15408074344e-15  5.00193637481e-15  6.20109285728e-15  4.28797789385e-15  6.14902738595e-15  6.13500605766e-15  7.00266478688e-15  6.11217293081e-15  5.01737687192e-15  7.01332562072e-15  6.92106658164e-15  6.56209973067e-15  7.06578448554e-15  8.41682665542e-15  8.21179568704e-15  7.02960588544e-15  7.71492111291e-15  7.3056634748e-15  7.71491395905e-15  7.53996573278e-15  7.84186448369e-15  1.02352968069e-14  9.38884091846e-15  1.14688011245e-14  1.04197190803e-14  1.17867052441e-14  1.44561829632e-14  1.60462673145e-14  1.62541369021e-14  1.76263876956e-14  2.03264743182e-14  2.34624956117e-14  2.78579368066e-14  2.91499772827e-14  3.34469367043e-14  3.79155384132e-14  4.43968962149e-14  5.31527333311e-14  6.14578327739e-14  7.6053920083e-14  9.16962932316e-14  1.14507408268e-13  1.46930399534e-13  1.97365926518e-13  2.90270737602e-13  5.31999907725e-13  1.51282220368e-12  5.32671424538e-13  2.91435372507e-13  1.96761978981e-13  1.48064811116e-13  1.13824443958e-13  9.06931844695e-14  7.43055117415e-14  6.35452342125e-14  5.35997349347e-14  4.55709722907e-14  3.98994194312e-14  3.31786547729e-14  2.72556084703e-14  2.52724124418e-14  2.37749724862e-14  1.986528273e-14  1.88052825549e-14  1.66994185816e-14  1.43467652559e-14  1.37457048045e-14  1.2132661942e-14  1.18044628831e-14  1.2263763427e-14  1.11757613084e-14  8.50820483514e-15  8.95017103051e-15  6.94113214835e-15  8.40866706294e-15  7.85594963783e-15  7.49809337571e-15  6.49471026982e-15  6.00635735326e-15  4.83885505595e-15  5.46505824075e-15  6.18671709251e-15  5.5293522824e-15  6.64597610054e-15  7.58064572976e-15  7.10323014202e-15  6.11236155276e-15  7.38721524993e-15  6.70570435782e-15  6.55869374005e-15  5.96448799257e-15  6.31165753644e-15  7.81817089408e-15  7.00917600423e-15  6.61590845698e-15  6.09691249236e-15  7.17110966938e-15  6.86762257635e-15  6.00671330587e-15  5.18904434005e-15  5.12030555089e-15  5.28791224196e-15  4.72743580067e-15  4.66278058115e-15  5.14390232361e-15  5.63044845188e-15  5.09378225719e-15  5.65757553493e-15  5.16488755909e-15  5.44802467091e-15  5.21882133857e-15  6.10340424188e-15  5.84164445946e-15  6.66958316182e-15  7.26349941127e-15
 4.77981175437e-15  5.31107428841e-15  6.48963373585e-15  4.86525349795e-15  7.47605062096e-15  4.54854158308e-15  4.78798624985e-15  6.00618639846e-15  4.62730762143e-15  6.09623880639e-15  6.01320573593e-15  5.2482370421e-15  4.81598707232e-15  3.70909319022e-15  5.28244629746e-15  6.67738892171e-15  4.63663727801e-15  5.40784837358e-15  5.73559174449e-15  7.50858204984e-15  6.84525873802e-15  6.01464266953e-15  7.6905151907e-15  7.5925883566e-15  8.17676037444e-15  8.09538813943e-15  1.17260340459e-14  1.02306957298e-14  1.18373278553e-14  1.11294377402e-14  1.07568195747e-14  1.3608340865e-14  1.37146952393e-14  1.25726100807e-14  1.65229517741e-14  1.89220673625e-14  2.20395324307e-14  2.60599300499e-14  2.6858699287e-14  2.91565625365e-14  3.37117641658e-14  3.93914073359e-14  4.60768443618e-14  5.24589127649e-14  6.43039047331e-14  7.58733688862e-14  9.19697605599e-14  1.13263063088e-13  1.46320660986e-13  1.9610505786e-13  2.90142150133e-13  5.32671424538e-13  1.50640018492e-12  5.32482410162e-13  2.90796345927e-13  1.96025298943e-13  1.45580497943e-13  1.14093222781e-13  9.0572318392e-14  7.46347379115e-14  6.15943225429e-14  5.12008261044e-14  4.38189110039e-14  3.76325474265e-14  3.02861586842e-14  2.78270984942e-14  2.58477097115e-14  2.22435387718e-14  2.03003678312e-14  1.91121118152e-14  1.65339027224e-14  1.42942627184e-14  1.22670118342e-14  1.16434353595e-14  1.02293065735e-14  8.90739582485e-15  8.84039491932e-15  9.33342758957e-15  7.47024661398e-15  6.95323522589e-15  8.39535296423e-15  7.09259406035e-15  6.4531438372e-15  7.14839703174e-15  6.54329881048e-15  5.00006825884e-15  6.5214403177e-15  6.50871323499e-15  5.64953501207e-15  7.9838254755e-15  6.01081582963e-15  6.98170522242e-15  5.83219621793e-15  4.18535643231e-15  6.76787902055e-15  6.62622650326e-15  7.35716069628e-15  6.02513176007e-15  4.80141033293e-15  5.99874473924e-15  5.17812777143e-15  4.90572977571e-15  4.95018387458e-15  4.27376405491e-15  4.62090173536e-15  5.57127449587e-15  5.69981198432e-15  5.58350281038e-15  5.90077538366e-15  5.13447568027e-15  6.53745839597e-15  7.07181719345e-15  6.16455097961e-15  4.22440025885e-15  4.55204702176e-15  4.55076584463e-15  6.03404900314e-15  4.56130443566e-15  5.02464821542e-15  5.32469677652e-15
 6.08498047768e-15  4.98901842793e-15  6.15521964759e-15  6.10385573027e-15  5.09746985623e-15  4.59402372059e-15  4.664175481e-15  5.91665276071e-15  4.97833317224e-15  5.35242804831e-15  5.01412540483e-15  6.15005608767e-15  6.26070409136e-15  6.15314953475e-15  7.60870014086e-15  5.79669613447e-15  6.96373749407e-15  6.33578130621e-15  6.7143998535e-15  7.1914891349e-15  5.24599092173e-15  6.99923952667e-15  8.64186969803e-15  8.2636567787e-15  7.98034533636e-15  9.72027419257e-15  1.09271170506e-14  9.71414317367e-15  1.22422262699e-14  1.19930757771e-14  1.17050896875e-14  1.25877908834e-14  1.27783648346e-14  1.3481921214e-14  1.5613204926e-14  1.66086923036e-14  1.98913839722e-14  2.23693811865e-14  2.4288936621e-14  2.58158753141e-14  2.95104833282e-14  3.48026470599e-14  4.00568843385e-14  4.66189875018e-14  5.67746379381e-14  6.47077382123e-14  7.61194011288e-14  9.20347647842e-14  1.13008133448e-13  1.46408735478e-13  1.96798171055e-13  2.91435372507e-13  5.32482410162e-13  1.51260901568e-12  5.33720154943e-13  2.92758924974e-13  1.9791960036e-13  1.47861114872e-13  1.14249008678e-13  9.15606647122e-14  7.58458378086e-14  6.48354379024e-14  5.3910287084e-14  4.67289578082e-14  4.00379001348e-14  3.35925454172e-14  2.93408257731e-14  2.63450700943e-14  2.40360419591e-14  2.36352033633e-14  2.00094349234e-14  1.82758146484e-14  1.4414572552e-14  1.32599054566e-14  1.28659207194e-14  1.14071885532e-14  1.27739103821e-14  1.16366618807e-14  1.11864212608e-14  9.03091691367e-15  6.95512185577e-15  7.36327733939e-15  7.83344662563e-15  7.9062152788e-15  6.79303618317e-15  7.53328011958e-15  5.97262040465e-15  6.52055397291e-15  7.16496769173e-15  8.14121777322e-15  6.53296880755e-15  6.82003328423e-15  6.48969737499e-15  8.19617453473e-15  8.97225248532e-15  6.98765225515e-15  5.45114866514e-15  6.14195610747e-15  5.59488036232e-15  5.61093792292e-15  5.22143729479e-15  3.02952057695e-15  4.11927086119e-15  4.35907967898e-15  4.31678608683e-15  3.88479738809e-15  3.93573818e-15  5.83151406062e-15  5.40236139832e-15  4.65931245968e-15  5.02548523375e-15  6.95691096289e-15  6.08068912678e-15  4.57143015747e-15  5.71785549122e-15  5.01886867886e-15  6.69972225517e-15  5.8239573321e-15  5.38033161227e-15  6.58167663853e-15
 8.24505412247e-15  6.82757363137e-15  6.10666916763e-15  5.68579363387e-15  6.50890487711e-15  5.77300186933e-15  5.62624152953e-15  5.80214638464e-15  5.82833844591e-15  4.92914471441e-15  6.51913959864e-15  6.54229091857e-15  6.34091959887e-15  5.96721420212e-15  7.45126864338e-15  6.34328068769e-15  6.44490933396e-15  7.46656680256e-15  6.0818637857e-15  8.01348617719e-15  7.13925931431e-15  6.98869210035e-15  7.08822847267e-15  8.33401466726e-15  9.03905945908e-15  8.9097992525e-15  1.06055075779e-14  9.57900713321e-15  9.91122835857e-15  9.93582675473e-15  1.18675910501e-14  1.32696946647e-14  1.29647659965e-14  1.29106622557e-14  1.498129617e-14  1.42736193588e-14  1.80060667444e-14  2.01353759564e-14  2.16892482513e-14  2.3320013864e-14  2.67104382353e-14  3.07179483255e-14  3.36648045664e-14  3.86344422128e-14  4.62025326087e-14  5.38725800397e-14  6.49694263241e-14  7.60962539074e-14  9.23364282154e-14  1.15682136816e-13  1.47181318991e-13  1.96761978981e-13  2.90796345927e-13  5.33720154943e-13  1.51047010184e-12  5.31731911666e-13  2.90472732536e-13  1.97618487731e-13  1.47812341034e-13  1.14878090426e-13  9.21153798871e-14  7.63627367322e-14  6.22959028326e-14  5.34278327763e-14  4.62528742016e-14  3.87074007993e-14  3.42105035667e-14  3.03568541886e-14  2.70712922124e-14  2.38176311274e-14  2.25481875055e-14  2.01259746142e-14  1.65556027698e-14  1.54752208564e-14  1.29298134002e-14  1.33211128299e-14  1.29547191973e-14  1.12385134275e-14  1.09112652469e-14  9.81716089733e-15  8.81010413822e-15  9.10996197621e-15  8.98916829924e-15  7.98469015192e-15  8.38873058467e-15  6.81623396543e-15  5.78464007065e-15  7.82696253624e-15  8.2234209361e-15  7.69378312443e-15  7.00808061375e-15  6.18018561908e-15  6.42454233117e-15  7.25232408917e-15  8.41500197247e-15  6.37011609635e-15  4.51992042341e-15  5.1542167247e-15  7.16576655468e-15  6.81239849562e-15  7.40566310779e-15  4.0302279141e-15  4.75583818675e-15  4.48036139236e-15  6.95038695085e-15  6.31361177502e-15  5.60261502911e-15  6.96717031036e-15  5.31954868576e-15  5.82144210156e-15  6.53619498538e-15  6.88973512658e-15  5.18744893982e-15  3.62126488914e-15  4.90341645535e-15  4.496696449e-15  7.20081504407e-15  6.51670458887e-15  6.33254475505e-15  5.97679071743e-15
 6.82580894176e-15  4.71784777387e-15  4.99120986182e-15  3.34985778278e-15  4.91002533313e-15  3.82666105256e-15  4.85110337493e-15  6.13513918802e-15  5.7590065348e-15  8.0208982016e-15  6.82537659995e-15  6.70407134074e-15  5.82137684779e-15  6.72602404877e-15  6.22794134565e-15  7.41115933106e-15  7.69250957666e-15  7.94518111472e-15  7.009879269e-15  6.8717906974e-15  6.3069936374e-15  8.23048255617e-15  6.73113096957e-15  6.55625735875e-15  6.05042066515e-15  6.11905753119e-15  7.85093395116e-15  8.49521800924e-15  8.80995636699e-15  8.80609718321e-15  8.92399071871e-15  1.14103055771e-14  1.13182956942e-14  1.04634067782e-14  1.2171747587e-14  1.3912390907e-14  1.69869905912e-14  1.74182461632e-14  1.9941095506e-14  2.05222355208e-14  2.24485373544e-14  2.60918483064e-14  2.97437414042e-14  3.57656939737e-14  3.94681417185e-14  4.56583238158e-14  5.47567342263e-14  6.29468997486e-14  7.70577868911e-14  9.28218177098e-14  1.1439208229e-13  1.48064811116e-13  1.96025298943e-13  2.92758924974e-13  5.31731911666e-13  1.51988744206e-12  5.33538103625e-13  2.90285717932e-13  1.97987535685e-13  1.47657586827e-13  1.15708682983e-13  9.19797525808e-14  7.57875540233e-14  6.27288544434e-14  5.23500657605e-14  4.55612051616e-14  3.81991836891e-14  3.51415537044e-14  3.15098894091e-14  2.66715760788e-14  2.4452371475e-14  2.16481208275e-14  1.88459941601e-14  1.78604031974e-14  1.5294374955e-14  1.50015133484e-14  1.35096425837e-14  1.38820148925e-14  1.16702298376e-14  1.17655403274e-14  9.41605068736e-15  9.0065684908e-15  9.63985315221e-15  8.7577612301e-15  1.02834396876e-14  7.4275237925e-15  6.39017821272e-15  9.66498815046e-15  8.16388727609e-15  7.46129741527e-15  8.06915940709e-15  8.22463363558e-15  8.4241898228e-15  7.00957828876e-15  7.47466320261e-15  5.0992992879e-15  5.14025491858e-15  6.65672308638e-15  6.922247252e-15  6.86114332355e-15  5.49484363601e-15  3.95694543148e-15  4.46699771979e-15  4.90764756133e-15  5.20667684129e-15  5.06920444661e-15  5.84600969591e-15  5.24763052107e-15  4.37119367901e-15  5.48830342385e-15  6.38159929042e-15  6.23863233002e-15  4.86782199528e-15  3.87091030333e-15  5.95168597256e-15  5.17755994915e-15  6.95463765826e-15  6.24740531209e-15  6.59779498551e-15  6.22365209691e-15
 6.00629659299e-15  4.97079442423e-15  5.53564797088e-15  6.16887945378e-15  5.28257697804e-15  3.98171589112e-15  3.27310931642e-15  6.08678496037e-15  4.47820021796e-15  5.85083386743e-15  4.99174611899e-15  6.47938876513e-15  5.20114595019e-15  4.94947799105e-15  5.22736899766e-15  5.30944708099e-15  6.20711100413e-15  6.36163795963e-15  7.72347109604e-15  6.75273457328e-15  5.88804420793e-15  7.31967580347e-15  5.72048694762e-15  6.75868468918e-15  6.01086392614e-15  6.06743282815e-15  5.35239998212e-15  6.71613438598e-15  8.74763263209e-15  9.91606833328e-15  1.05198202446e-14  1.02435471751e-14  9.73877985593e-15  8.2766807906e-15  1.10744014321e-14  1.21028859552e-14  1.23723117785e-14  1.49666012152e-14  1.71461513368e-14  1.64416854454e-14  2.03028198527e-14  2.31410184482e-14  2.69739201763e-14  2.91145872017e-14  3.60970478661e-14  3.95501756326e-14  4.52369250872e-14  5.23239386577e-14  6.24621532011e-14  7.62939405398e-14  9.17017672169e-14  1.13824443958e-13  1.45580497943e-13  1.9791960036e-13  2.90472732536e-13  5.33538103625e-13  1.5097560329e-12  5.31669907031e-13  2.91347994636e-13  1.96697817197e-13  1.48482128342e-13  1.14683026435e-13  9.2226294935e-14  7.59928619689e-14  6.39992281515e-14  5.3497698018e-14  4.68284765721e-14  4.0817008664e-14  3.67323503987e-14  3.16865484883e-14  2.69879061528e-14  2.37980424547e-14  2.23210814657e-14  1.76794302404e-14  1.56806779777e-14  1.67753088682e-14  1.38542055866e-14  1.29221253893e-14  1.23242538027e-14  1.08279613462e-14  1.1427614659e-14  1.0090451354e-14  9.08899025217e-15  7.91116255747e-15  7.70180096046e-15  7.25120038456e-15  7.49835869292e-15  8.11426469259e-15  5.78492453389e-15  6.10100135164e-15  4.76532321165e-15  4.95151746191e-15  6.79894799165e-15  7.08768677171e-15  7.24861126545e-15  5.40561607258e-15  7.39841448794e-15  6.77173999769e-15  8.16927192738e-15  7.235363746e-15  6.96314797976e-15  4.74079107431e-15  5.19565503451e-15  5.62291367619e-15  6.70656534869e-15  5.22900658029e-15  3.95682652354e-15  5.53081325909e-15  3.95427628057e-15  4.93067584184e-15  6.83896049062e-15  6.28172659169e-15  5.1665283548e-15  5.67998584936e-15  5.77264356158e-15  5.60018115616e-15  6.60921707805e-15  7.23688102549e-15  4.94204930791e-15  5.23726212046e-15
 5.8375045354e-15  4.19470254157e-15  6.21137262594e-15  5.72231279166e-15  6.25848936206e-15  5.26697587623e-15  6.53263621091e-15  5.02622087456e-15  4.74368644035e-15  5.94874066313e-15  6.4171010175e-15  5.21423009741e-15  4.47385177897e-15  5.43929558567e-15  5.63638226521e-15  7.0427802222e-15  6.54786894683e-15  6.81284462191e-15  6.76558387159e-15  5.50574737535e-15  6.05639461551e-15  6.45818464245e-15  6.3277810752e-15  7.81775139008e-15  6.96200508104e-15  6.70785573845e-15  8.3751878476e-15  8.04354572981e-15  8.91820788064e-15  8.26686215642e-15  9.65780750235e-15  1.12969191081e-14  9.81820204288e-15  9.71123221958e-15  1.18028499617e-14  1.30920877982e-14  1.40424350616e-14  1.51389523513e-14  1.50482564498e-14  1.45287168518e-14  1.84393181355e-14  2.14223576087e-14  2.37876500339e-14  2.46144786717e-14  3.0895382253e-14  3.50759938963e-14  4.09029222669e-14  4.55932120377e-14  5.36993399962e-14  6.39520487708e-14  7.54162765589e-14  9.06931844695e-14  1.14093222781e-13  1.47861114872e-13  1.97618487731e-13  2.90285717932e-13  5.31669907031e-13  1.51251978832e-12  5.33083538884e-13  2.89062044971e-13  1.98129211893e-13  1.4639645254e-13  1.14636428238e-13  9.4358145792e-14  7.55415202965e-14  6.30359839553e-14  5.41820097144e-14  4.68597611034e-14  4.0307947344e-14  3.58916974927e-14  3.02880767313e-14  2.75552803285e-14  2.38992578053e-14  2.1239027637e-14  1.90498919718e-14  1.92185967048e-14  1.49865793881e-14  1.45514476949e-14  1.25459113263e-14  1.10181677652e-14  1.17318289936e-14  1.03360848002e-14  1.13252109592e-14  8.11180138217e-15  7.75658767434e-15  7.24086266035e-15  6.78362613263e-15  8.09828092421e-15  5.68053594531e-15  6.53069406865e-15  6.52730830873e-15  5.97773736051e-15  7.13265884299e-15  7.48684562728e-15  7.78773793156e-15  7.71752125407e-15  5.47359154969e-15  6.52557528746e-15  7.39384557794e-15  9.56358387855e-15  8.56232784226e-15  5.8704353441e-15  6.73907096705e-15  7.48076647011e-15  9.34908123198e-15  7.00070024377e-15  6.8023983484e-15  6.81921583753e-15  4.83025202625e-15  6.90039941957e-15  7.05459101414e-15  6.03978826095e-15  6.32836866529e-15  5.31723824601e-15  6.99599489101e-15  5.14553543195e-15  6.36160097848e-15  6.58842224275e-15  5.70543212895e-15  5.30569685061e-15
 8.66612232598e-15  5.81267487271e-15  5.58812534439e-15  5.43163166716e-15  4.65392154734e-15  6.00369808066e-15  6.92616173813e-15  5.51645451891e-15  4.83582336918e-15  4.78932273524e-15  4.60811420445e-15  6.15060611189e-15  5.85581726685e-15  4.81191829706e-15  6.26340422555e-15  6.15468529636e-15  4.83356125156e-15  5.30950967542e-15  5.96441667905e-15  7.32618284474e-15  5.30011753318e-15  6.27643526866e-15  5.24655597132e-15  7.70843634568e-15  5.81402096447e-15  5.04453230258e-15  6.42398464704e-15  6.85107217381e-15  7.12771524603e-15  8.16035685304e-15  9.88714558478e-15  9.27590257499e-15  1.04776020019e-14  9.86441002931e-15  1.2328444678e-14  1.16916433743e-14  1.30855947212e-14  1.34449941383e-14  1.53507675251e-14  1.51189224673e-14  1.75962249117e-14  1.91656427104e-14  2.15910251047e-14  2.34465338935e-14  2.78232907957e-14  3.00777903049e-14  3.48540882867e-14  3.88480882899e-14  4.52543067283e-14  5.38047512673e-14  6.24914972613e-14  7.43055117415e-14  9.0572318392e-14  1.14249008678e-13  1.47812341034e-13  1.97987535685e-13  2.91347994636e-13  5.33083538884e-13  1.51118316645e-12  5.31533982083e-13  2.918067117e-13  1.97528549522e-13  1.46494849396e-13  1.14532532604e-13  9.2331303955e-14  7.48868727146e-14  6.25549604339e-14  5.36156842484e-14  4.51887151851e-14  4.06180921531e-14  3.35778548804e-14  2.99442616955e-14  2.66835625279e-14  2.44072657535e-14  2.08548895452e-14  1.92153140187e-14  1.52160316618e-14  1.68518719738e-14  1.52339765658e-14  1.39275181261e-14  1.36690670812e-14  1.20910624311e-14  1.07969518004e-14  9.93826471392e-15  9.05832435227e-15  9.3009071093e-15  9.09289264205e-15  8.95277765367e-15  7.07577928855e-15  7.8881741981e-15  8.91437569684e-15  9.06608823864e-15  7.93510226174e-15  9.21759702668e-15  8.48888763057e-15  8.04276903676e-15  5.48661579249e-15  5.76509983556e-15  6.06356527728e-15  7.65434965095e-15  7.11496305672e-15  6.19107448464e-15  7.74855652507e-15  6.24868035344e-15  7.44380125123e-15  6.97038629743e-15  6.14344259611e-15  6.7824317169e-15  6.7684596964e-15  6.88417295716e-15  7.04489260755e-15  6.57143597032e-15  6.57296731067e-15  6.24966904233e-15  7.35587819377e-15  5.17934485993e-15  5.01637166328e-15  5.7068450369e-15  4.93421934123e-15  4.61916055435e-15
 7.41636360888e-15  6.17345413892e-15  5.53931991925e-15  3.56851228546e-15  5.82070307647e-15  6.41269929609e-15  4.64613306217e-15  3.87977761241e-15  6.78242903667e-15  7.10897126414e-15  7.00414175482e-15  6.46831476183e-15  5.82068640419e-15  4.19653695909e-15  5.42189737542e-15  5.25686601714e-15  4.6302383586e-15  4.36977010007e-15  6.38411687805e-15  6.92096500916e-15  4.4058973127e-15  4.65580458714e-15  4.45010651858e-15  7.55895789156e-15  7.11503794494e-15  6.46432324373e-15  9.14511665825e-15  7.44751385158e-15  7.53032294908e-15  8.71106431287e-15  9.45845311947e-15  8.37383121549e-15  8.79404225945e-15  9.26037380214e-15  1.1079044624e-14  1.1352483418e-14  1.26971590708e-14  1.35074739116e-14  1.48851537443e-14  1.40762141494e-14  1.48840974623e-14  1.65383444542e-14  1.86526497279e-14  2.01201680508e-14  2.37782863263e-14  2.5850579095e-14  3.03906410069e-14  3.35094033099e-14  3.79166142751e-14  4.68000199803e-14  5.34485159019e-14  6.35452342125e-14  7.46347379115e-14  9.15606647122e-14  1.14878090426e-13  1.47657586827e-13  1.96697817197e-13  2.89062044971e-13  5.31533982083e-13  1.50375403291e-12  5.30758011644e-13  2.89796301383e-13  1.94213845285e-13  1.45891739839e-13  1.13792969006e-13  9.25942907885e-14  7.54218715728e-14  6.35337338962e-14  5.36107756993e-14  4.68596668446e-14  4.08109976017e-14  3.485501621e-14  3.07450083616e-14  2.58159636323e-14  2.10124231764e-14  1.99718917537e-14  1.70993647e-14  1.81392997826e-14  1.57962021508e-14  1.33171777535e-14  1.14903039812e-14  1.16892670347e-14  1.11758367951e-14  1.00925001032e-14  1.05100287165e-14  8.82533319221e-15  7.57123374532e-15  8.07532041414e-15  8.79827417907e-15  8.33003229153e-15  8.16610174566e-15  6.62341799956e-15  7.31647516247e-15  8.40833784196e-15  7.44251297893e-15  6.18399290367e-15  5.72166914204e-15  6.33785277586e-15  5.19335957698e-15  7.79073227112e-15  6.14200223993e-15  5.7777725307e-15  7.52932306377e-15  5.84452079319e-15  6.62631980325e-15  7.42919182475e-15  9.36592544144e-15  7.69309309912e-15  6.04347201679e-15  5.59587826157e-15  6.70096686283e-15  7.55515560582e-15  7.65345591808e-15  7.37150406156e-15  6.98721086488e-15  5.10211612044e-15  6.51965373032e-15  5.74129379605e-15  4.13016970564e-15  6.84546600956e-15
 7.11806104389e-15  7.15919310689e-15  6.04609589698e-15  5.92650631733e-15  5.15155244983e-15  6.009496728e-15  6.71132520443e-15  4.40766350284e-15  5.42457878677e-15  5.45153404514e-15  6.10829462331e-15  6.41727769237e-15  6.20860167551e-15  4.70891993001e-15  5.23983511125e-15  7.05971505198e-15  6.55078238904e-15  5.86459791354e-15  5.96253225388e-15  7.64744316851e-15  6.18486046436e-15  6.29007301963e-15  6.13870649419e-15  7.12023656253e-15  6.40020230272e-15  5.976416089e-15  6.80796317795e-15  6.49409155591e-15  6.77271381212e-15  9.2489687195e-15  9.07855955341e-15  8.71258829295e-15  6.56820706925e-15  8.88290760004e-15  9.84418446663e-15  1.01425904085e-14  1.14279523984e-14  1.11620944475e-14  1.29703820742e-14  1.22026288469e-14  1.3831273927e-14  1.57074037924e-14  1.64651223791e-14  1.88083838735e-14  2.22407280294e-14  2.45760242635e-14  2.68593577927e-14  2.74249390888e-14  3.35648124123e-14  3.91969741608e-14  4.70608563457e-14  5.35997349347e-14  6.15943225429e-14  7.58458378086e-14  9.21153798871e-14  1.15708682983e-13  1.48482128342e-13  1.98129211893e-13  2.918067117e-13  5.30758011644e-13  1.51169289393e-12  5.31002017824e-13  2.88825994351e-13  1.94450571181e-13  1.44175212349e-13  1.13912665269e-13  9.25499467261e-14  7.4313442613e-14  6.37415177194e-14  5.37872975316e-14  4.612494392e-14  3.9006098076e-14  3.45496443201e-14  2.91255023758e-14  2.48377796593e-14  2.27994995367e-14  2.05693663245e-14  2.00583330924e-14  1.72993941921e-14  1.38907622852e-14  1.40738126091e-14  1.33178895973e-14  1.16929018028e-14  1.05083852594e-14  1.18615731727e-14  1.08049675774e-14  7.95564716389e-15  8.00146464537e-15  8.96392916715e-15  6.9873231829e-15  9.68509298123e-15  7.54193018106e-15  7.93495521585e-15  8.9087350039e-15  8.3888679953e-15  8.00584763448e-15  8.23365092219e-15  6.50612789549e-15  5.27331520133e-15  8.37663448771e-15  7.04775051187e-15  4.77123908655e-15  5.91084468839e-15  6.76127952948e-15  6.5131087182e-15  5.8614163057e-15  6.79855469641e-15  6.94190164125e-15  6.00187577505e-15  5.21769455051e-15  5.08022723891e-15  6.36952391834e-15  7.23029737474e-15  6.98063342816e-15  6.4176329494e-15  4.80321894595e-15  4.98459782277e-15  6.1346756449e-15  6.70002442056e-15  6.45318572105e-15
 5.43854045317e-15  4.75768845661e-15  5.42417114259e-15  4.38817370526e-15  3.96607881269e-15  5.93928881014e-15  5.93662845564e-15  4.95820824373e-15  4.91275376113e-15  6.04762500764e-15  5.94561923715e-15  6.03908234033e-15  6.02307920217e-15  5.28174150724e-15  5.12540616979e-15  6.93141428382e-15  5.73321186662e-15  4.81770030155e-15  4.40634734519e-15  6.33673738336e-15  5.29800807696e-15  6.15228361941e-15  5.56093377614e-15  5.42444451276e-15  6.31695251923e-15  5.65985771312e-15  7.67962779684e-15  7.44073404626e-15  7.74900641231e-15  8.63323028997e-15  7.79893721325e-15  7.66861882339e-15  8.24112356732e-15  8.32807640812e-15  8.41485051346e-15  9.57135580909e-15  1.15399709325e-14  1.13464540118e-14  1.07316325799e-14  1.29849802686e-14  1.17871481723e-14  1.41690471739e-14  1.5674879858e-14  1.71781460598e-14  1.87747483706e-14  2.15521600309e-14  2.46632175299e-14  2.74352068335e-14  3.06339165479e-14  3.49530957659e-14  4.0062504072e-14  4.55709722907e-14  5.12008261044e-14  6.48354379024e-14  7.63627367322e-14  9.19797525808e-14  1.14683026435e-13  1.4639645254e-13  1.97528549522e-13  2.89796301383e-13  5.31002017824e-13  1.50776054118e-12  5.29828412725e-13  2.87938480544e-13  1.96546816778e-13  1.46876275285e-13  1.13526932551e-13  9.02304795805e-14  7.55354287704e-14  6.4512511209e-14  5.34434618121e-14  4.53859683043e-14  3.86358471096e-14  3.3441565423e-14  2.92061320794e-14  2.50687019742e-14  2.38416555874e-14  2.12524939451e-14  2.01031137871e-14  1.79234661493e-14  1.66527073424e-14  1.385355739e-14  1.39500738701e-14  1.22526205273e-14  1.18333249536e-14  1.09812849994e-14  9.77505032204e-15  9.37972609485e-15  9.08303674262e-15  8.05828434863e-15  9.65570096449e-15  8.27260985693e-15  7.59412648136e-15  7.27221496373e-15  7.82836523737e-15  8.12644269986e-15  7.9406789986e-15  6.85343349503e-15  5.39571258006e-15  8.42466251622e-15  7.85608184219e-15  5.43362359886e-15  6.06474071614e-15  5.43869887635e-15  6.37048929935e-15  6.21144673354e-15  7.05989670324e-15  6.97479306842e-15  5.11605423729e-15  7.44327805149e-15  7.30260163517e-15  6.67368514317e-15  6.85249786089e-15  5.948326262e-15  6.78805797774e-15  6.39414492415e-15  6.87604894239e-15  5.7553772173e-15  4.98782433844e-15  4.21343664314e-15
 5.06779206081e-15  6.12574050127e-15  6.32295764463e-15  5.75378137742e-15  5.49586508478e-15  6.11550824252e-15  6.75625523412e-15  4.94546702289e-15  7.10523793745e-15  5.88377862934e-15  4.710860815e-15  5.48579972863e-15  4.98866050115e-15  6.06240659958e-15  5.22058852784e-15  7.39458147286e-15  6.78994760951e-15  6.3080523832e-15  6.12285857193e-15  5.78974669829e-15  5.25829053577e-15  5.88378910756e-15  7.99801816749e-15  6.83880601637e-15  5.13748710689e-15  6.11285675126e-15  6.64139778871e-15  7.88259369553e-15  6.1906745612e-15  7.59330175341e-15  8.10577362799e-15  7.39616258909e-15  7.1518006046e-15  6.68830387506e-15  9.54311910953e-15  8.41656601282e-15  8.72174657141e-15  1.01966715777e-14  1.06500160592e-14  1.05313389577e-14  1.25067132375e-14  1.4303163558e-14  1.49488796422e-14  1.60822666735e-14  1.73394600638e-14  1.87047362214e-14  2.17028672393e-14  2.13024177116e-14  2.64143275833e-14  3.08954942976e-14  3.47560829856e-14  3.98994194312e-14  4.38189110039e-14  5.3910287084e-14  6.22959028326e-14  7.57875540233e-14  9.2226294935e-14  1.14636428238e-13  1.46494849396e-13  1.94213845285e-13  2.88825994351e-13  5.29828412725e-13  1.50581724685e-12  5.30608422056e-13  2.91752398767e-13  1.95548932278e-13  1.45378573881e-13  1.12681050016e-13  9.15016313936e-14  7.68756708705e-14  6.43395362406e-14  5.32464958042e-14  4.45902666019e-14  3.90582678195e-14  3.36830010139e-14  2.86185653558e-14  2.6780275524e-14  2.55410302566e-14  2.1649213262e-14  1.96164498787e-14  1.77401464629e-14  1.47869482018e-14  1.43453654392e-14  1.24998029857e-14  1.22478617235e-14  1.14527002778e-14  9.5466518185e-15  9.57204171218e-15  1.06168626308e-14  1.02808903041e-14  9.80513628685e-15  1.06390056354e-14  8.33995835267e-15  8.4507917221e-15  7.85980540405e-15  8.14163701515e-15  8.54741136585e-15  8.24047947942e-15  8.69182552676e-15  8.84751565685e-15  7.41070950695e-15  7.47785837367e-15  8.27729727919e-15  6.54868070549e-15  7.75576189504e-15  6.96784430454e-15  6.39016279028e-15  6.50327650899e-15  5.99664316503e-15  6.5595125401e-15  6.3650161149e-15  6.98514089076e-15  8.15505157125e-15  7.07174224213e-15  6.72860123798e-15  6.12839021285e-15  7.71087233731e-15  5.99644803672e-15  5.31140247934e-15  3.94607583572e-15
 3.95282807128e-15  4.71988303379e-15  5.07380288084e-15  4.77000809502e-15  4.15148588827e-15  5.47981341088e-15  5.44150009443e-15  2.66968170515e-15  3.14403423303e-15  4.66636213885e-15  4.14096156732e-15  6.20769236134e-15  6.5386159224e-15  5.74018194713e-15  5.00754598399e-15  5.94133660024e-15  5.51854718266e-15  5.50949452515e-15  4.84853176331e-15  6.42129070631e-15  6.32443880207e-15  6.3648443862e-15  6.79953550995e-15  6.48536799651e-15  8.04470807012e-15  7.00343796138e-15  6.60328165784e-15  7.32673304564e-15  6.89758341042e-15  8.85512500493e-15  9.39248427095e-15  7.42992065068e-15  5.53698404828e-15  6.65225861288e-15  8.33785262053e-15  8.14922845296e-15  1.08589421047e-14  1.14462347338e-14  1.04442205106e-14  1.07520396785e-14  1.20562335686e-14  1.21064731585e-14  1.36910903095e-14  1.38087299581e-14  1.484390402e-14  1.71737273307e-14  1.83029130481e-14  1.99991308758e-14  2.30190513645e-14  2.62720821369e-14  3.0330293884e-14  3.31786547729e-14  3.76325474265e-14  4.67289578082e-14  5.34278327763e-14  6.27288544434e-14  7.59928619689e-14  9.4358145792e-14  1.14532532604e-13  1.45891739839e-13  1.94450571181e-13  2.87938480544e-13  5.30608422056e-13  1.51305172671e-12  5.32115459383e-13  2.90400376565e-13  1.95498210522e-13  1.44592596709e-13  1.1478967392e-13  9.3707363187e-14  7.65681503655e-14  6.40010381903e-14  5.35543746148e-14  4.54333186415e-14  3.8246020394e-14  3.30291760688e-14  3.07376821413e-14  2.97243375625e-14  2.4111749671e-14  2.05793446738e-14  1.91343458804e-14  1.7270644053e-14  1.4162184971e-14  1.46121099965e-14  1.2659920539e-14  1.25211194068e-14  1.17040192591e-14  1.0111689815e-14  1.03460741593e-14  8.81202650005e-15  9.55275329086e-15  7.10270718003e-15  8.02412495974e-15  7.57112658712e-15  6.09829365571e-15  5.46334900807e-15  7.20186892615e-15  7.10918728211e-15  5.74414117338e-15  7.13513285424e-15  5.59591017438e-15  4.0471264958e-15  7.47752441072e-15  5.73655399903e-15  6.50716839476e-15  6.09233529038e-15  5.80941635342e-15  8.02146629326e-15  6.84359402695e-15  7.94260605312e-15  6.31233637529e-15  6.14871154029e-15  7.0414426291e-15  5.71189487645e-15  5.3564797941e-15  4.10975169191e-15  6.70259873284e-15  5.30827583878e-15  6.19500086623e-15  5.79765388916e-15
 4.19422452434e-15  4.49237499519e-15  4.05859180103e-15  4.77883745832e-15  4.02500705897e-15  4.1625089557e-15  5.27170638032e-15  4.7245039469e-15  4.82522105786e-15  3.86550690601e-15  3.85040414326e-15  5.84505522946e-15  5.76333312154e-15  5.92652702574e-15  6.44602564148e-15  6.74910735088e-15  5.50748784127e-15  5.78411779156e-15  3.84967488582e-15  6.28560989117e-15  5.38659241002e-15  6.25930294644e-15  7.37259017885e-15  7.72155778759e-15  7.01925876159e-15  6.45322304644e-15  5.88539029543e-15  7.14592932821e-15  6.73251992779e-15  8.07084348175e-15  8.04502621566e-15  7.85511717282e-15  8.30467335566e-15  7.74275645509e-15  7.66478836236e-15  7.43173181624e-15  9.25796458517e-15  1.02775839282e-14  9.77197508065e-15  1.00818660846e-14  1.01420850442e-14  1.07676799265e-14  1.31992516849e-14  1.36575371424e-14  1.42416131684e-14  1.60440540637e-14  1.72631478168e-14  1.92411801762e-14  2.149819683e-14  2.23557900256e-14  2.5240820524e-14  2.72556084703e-14  3.02861586842e-14  4.00379001348e-14  4.62528742016e-14  5.23500657605e-14  6.39992281515e-14  7.55415202965e-14  9.2331303955e-14  1.13792969006e-13  1.44175212349e-13  1.96546816778e-13  2.91752398767e-13  5.32115459383e-13  1.51215313854e-12  5.3103489766e-13  2.89245324087e-13  1.97125982764e-13  1.4701395074e-13  1.15601977073e-13  9.16434165646e-14  7.58201029895e-14  6.45225548397e-14  5.33035551338e-14  4.61854371265e-14  3.92760992121e-14  3.64573949504e-14  3.26067174718e-14  2.7474853645e-14  2.4467937794e-14  2.00206392446e-14  1.95507349507e-14  1.62164237705e-14  1.46066567458e-14  1.33976680491e-14  1.29245512036e-14  1.14567995958e-14  1.03419588734e-14  1.08410333969e-14  9.28140213557e-15  9.25520072862e-15  7.52371559292e-15  7.36768842423e-15  7.43508309643e-15  8.51556560661e-15  7.86984947096e-15  6.26152707347e-15  6.74419324801e-15  8.26554839656e-15  7.19108627612e-15  7.21123161344e-15  6.09891138242e-15  6.95739877383e-15  5.36776676722e-15  6.13798682039e-15  5.92011102318e-15  4.72487588163e-15  6.66546302973e-15  5.80602798259e-15  5.52736918417e-15  4.03985211949e-15  5.52183298987e-15  6.43674632344e-15  5.44051236045e-15  6.72012149046e-15  5.71555429374e-15  6.3965428766e-15  5.55747229299e-15  4.52395355193e-15  4.86724631056e-15
 4.63666870526e-15  6.04000903774e-15  6.01573805773e-15  6.59776981653e-15  5.96111494733e-15  6.60574573377e-15  6.8855236919e-15  4.02222459973e-15  5.65189696344e-15  6.21415649874e-15  6.33821904733e-15  6.46232632571e-15  6.2291952613e-15  6.7543950911e-15  5.32051204826e-15  7.32322989263e-15  5.51767768074e-15  5.53448789532e-15  4.93528195288e-15  5.49183323247e-15  4.71532317681e-15  4.66069507982e-15  7.35039907225e-15  7.32588162964e-15  7.70337288291e-15  7.06811225769e-15  6.29401810835e-15  5.31292833919e-15  5.50269881228e-15  7.49221596561e-15  7.80503535787e-15  7.26864903732e-15  6.73170920803e-15  6.75680856861e-15  8.13358057236e-15  6.97780981162e-15  7.86349799316e-15  9.15354318837e-15  9.11404684883e-15  8.94206587565e-15  1.14439778481e-14  1.19990504847e-14  1.3379351058e-14  1.32717062296e-14  1.28565455722e-14  1.46760487964e-14  1.59344614646e-14  1.71508801803e-14  1.91300812672e-14  2.09075144528e-14  2.38861135191e-14  2.52724124418e-14  2.78270984942e-14  3.35925454172e-14  3.87074007993e-14  4.55612051616e-14  5.3497698018e-14  6.30359839553e-14  7.48868727146e-14  9.25942907885e-14  1.13912665269e-13  1.46876275285e-13  1.95548932278e-13  2.90400376565e-13  5.3103489766e-13  1.5101096228e-12  5.32064172296e-13  2.90329660916e-13  1.96852649392e-13  1.46844247323e-13  1.13674842359e-13  9.38374113057e-14  7.57261453668e-14  6.05817403062e-14  5.40308753591e-14  4.5617892009e-14  4.04966208947e-14  3.52044452016e-14  3.13267322716e-14  2.65456666093e-14  2.33265252493e-14  2.20325892778e-14  1.8347052582e-14  1.78507351196e-14  1.58367821307e-14  1.45111384069e-14  1.44157900567e-14  1.34788803372e-14  1.15118048958e-14  9.81231032269e-15  9.56639849181e-15  8.12365645574e-15  8.12632356953e-15  7.91985981293e-15  9.74016834066e-15  8.40171770708e-15  6.83599895132e-15  7.99608176609e-15  9.02536091254e-15  8.4457403731e-15  8.66978692114e-15  6.14881493741e-15  7.76406986611e-15  6.66626128391e-15  7.56726699519e-15  8.62767804887e-15  6.14909077393e-15  5.85723470266e-15  6.9500319633e-15  6.02059511707e-15  5.55154989531e-15  7.63586758969e-15  7.79959177843e-15  7.33525992654e-15  7.89904181442e-15  6.13652240914e-15  7.63572160549e-15  6.40416647917e-15  5.94146339301e-15  4.53224069753e-15
 5.86213487863e-15  6.50060420696e-15  6.51177040421e-15  6.21057048468e-15  4.12385013208e-15  4.8447943963e-15  6.61987266222e-15  4.45324776952e-15  6.08373973982e-15  3.70089036382e-15  3.97768243785e-15  4.92451455085e-15  5.61989877339e-15  5.89180146265e-15  5.6636903953e-15  7.78634479576e-15  6.59646454558e-15  5.78905527049e-15  6.02980323367e-15  5.49686523061e-15  5.01273599056e-15  4.90941764049e-15  6.48081451479e-15  5.18764824137e-15  6.5288990598e-15  5.89018981939e-15  6.88379721645e-15  5.99853600844e-15  4.96420931816e-15  7.50338619361e-15  6.69259125788e-15  6.98171264011e-15  6.93743522868e-15  6.79572301356e-15  7.3587367327e-15  8.65753107262e-15  9.44367670825e-15  7.50419334289e-15  8.69207249639e-15  8.19643614285e-15  8.5815217797e-15  1.06687661851e-14  1.07082169122e-14  1.12248983048e-14  1.25653020147e-14  1.28318366905e-14  1.5653875073e-14  1.54126990181e-14  1.87653252484e-14  1.90604248389e-14  2.15770625316e-14  2.37749724862e-14  2.58477097115e-14  2.93408257731e-14  3.42105035667e-14  3.81991836891e-14  4.68284765721e-14  5.41820097144e-14  6.25549604339e-14  7.54218715728e-14  9.25499467261e-14  1.13526932551e-13  1.45378573881e-13  1.95498210522e-13  2.89245324087e-13  5.32064172296e-13  1.51208766571e-12  5.33200594037e-13  2.91469338707e-13  1.97776800246e-13  1.46447240694e-13  1.15698938384e-13  9.34030457022e-14  7.6426839703e-14  6.45592898208e-14  5.38897378255e-14  4.58710289518e-14  4.14114296464e-14  3.64476706469e-14  3.00352368203e-14  2.75402310022e-14  2.3586317808e-14  1.9876019122e-14  1.8551861756e-14  1.68162292656e-14  1.47184060869e-14  1.44767664294e-14  1.35278563498e-14  1.22256426497e-14  1.09952561967e-14  1.04964310668e-14  8.75735740182e-15  9.22749358336e-15  8.42177162347e-15  8.87955890451e-15  7.06649073731e-15  7.25644900639e-15  6.69670363633e-15  7.13206169901e-15  7.64479162035e-15  7.60201126491e-15  6.45442121612e-15  6.10619764023e-15  6.77006941183e-15  7.90599276415e-15  6.92930588975e-15  7.11297719048e-15  7.89584006961e-15  9.45908220471e-15  8.34956600183e-15  7.36596380673e-15  8.27181467083e-15  7.90907682159e-15  6.93228754245e-15  7.52957861335e-15  7.92661755964e-15  6.96480762458e-15  6.84898568405e-15  5.59599545113e-15  5.66027656569e-15
 6.5854160316e-15  8.15299766334e-15  7.06168961892e-15  6.71608476678e-15  6.33550801766e-15  6.49625751637e-15  6.99249604876e-15  4.59076202777e-15  6.06056312196e-15  5.19130493087e-15  5.68616491776e-15  6.62229720309e-15  6.88485968333e-15  4.67110800126e-15  4.93318961479e-15  6.67833051395e-15  7.04957092382e-15  5.92442067436e-15  6.57133059052e-15  6.52697478741e-15  4.11378219942e-15  5.34954082793e-15  5.49401792496e-15  6.81809084657e-15  7.86043710255e-15  6.42338175653e-15  6.83745569574e-15  6.16129535526e-15  6.40520085699e-15  7.08677524289e-15  8.38813360997e-15  8.05501645223e-15  8.34343344043e-15  7.77549472962e-15  9.33258777131e-15  8.27345051504e-15  7.9129982384e-15  7.86750453057e-15  8.52326749528e-15  8.18519084297e-15  7.41131899787e-15  8.27974629272e-15  9.32763062317e-15  9.09344591792e-15  9.87653986631e-15  1.03273629054e-14  1.27180239994e-14  1.45783312115e-14  1.76790983751e-14  1.89546807358e-14  1.94707852787e-14  1.986528273e-14  2.22435387718e-14  2.63450700943e-14  3.03568541886e-14  3.51415537044e-14  4.0817008664e-14  4.68597611034e-14  5.36156842484e-14  6.35337338962e-14  7.4313442613e-14  9.02304795805e-14  1.12681050016e-13  1.44592596709e-13  1.97125982764e-13  2.90329660916e-13  5.33200594037e-13  1.51296401478e-12  5.33390231827e-13  2.91108304201e-13  1.95422374592e-13  1.46525145809e-13  1.14412682198e-13  9.1639994575e-14  7.58404254738e-14  6.17115069955e-14  5.30892476495e-14  4.46571032361e-14  3.99640407848e-14  3.37662342099e-14  2.98638188457e-14  2.63510005999e-14  2.29327127574e-14  1.87793358939e-14  1.81118726529e-14  1.79688151882e-14  1.41142399128e-14  1.50759236534e-14  1.47219694199e-14  1.18752623697e-14  9.67164937115e-15  1.00299793606e-14  8.85799448785e-15  9.79450391939e-15  8.91268137063e-15  7.90724083302e-15  7.24756403109e-15  7.74759892913e-15  6.94004954374e-15  7.20691130257e-15  6.71709348916e-15  5.4754582304e-15  6.74415821385e-15  7.88306360019e-15  6.90887028541e-15  7.11628252754e-15  5.2124254221e-15  8.01598660213e-15  8.9404717727e-15  9.30485285125e-15  6.05689754299e-15  6.71440690656e-15  6.18589804121e-15  6.39458476156e-15  5.88236606068e-15  6.62247862979e-15  5.68612541557e-15  7.50102084286e-15  5.94222082567e-15  6.44549758995e-15
 5.75945306266e-15  5.06542394001e-15  4.67422880791e-15  5.35909046059e-15  3.41265943221e-15  3.98665043736e-15  6.15995000388e-15  4.1839941211e-15  6.42818956663e-15  5.86283914988e-15  6.31232707163e-15  6.05211989891e-15  6.48307246216e-15  6.11244607644e-15  4.81147044697e-15  6.06363016107e-15  5.55261706773e-15  5.30641002526e-15  6.71171887819e-15  5.82425366522e-15  4.43625132665e-15  6.38071084137e-15  5.5680387479e-15  6.99811356194e-15  7.88386510848e-15  6.05127694271e-15  4.72884722344e-15  6.73408037828e-15  6.15723575788e-15  6.34022374986e-15  6.8814400356e-15  6.88101219864e-15  7.04492586636e-15  6.50465039293e-15  7.31143306335e-15  8.5990015986e-15  8.59622847002e-15  7.40866039426e-15  7.30822370135e-15  7.80486426105e-15  9.91469374149e-15  9.45324037643e-15  8.43150145649e-15  9.73613982906e-15  9.94733797906e-15  1.06690357211e-14  1.33762002092e-14  1.40453162125e-14  1.54159237956e-14  1.53513381904e-14  1.60263224011e-14  1.88052825549e-14  2.03003678312e-14  2.40360419591e-14  2.70712922124e-14  3.15098894091e-14  3.67323503987e-14  4.0307947344e-14  4.51887151851e-14  5.36107756993e-14  6.37415177194e-14  7.55354287704e-14  9.15016313936e-14  1.1478967392e-13  1.4701395074e-13  1.96852649392e-13  2.91469338707e-13  5.33390231827e-13  1.51355815562e-12  5.3366569788e-13  2.89845151877e-13  1.97306621011e-13  1.46794624835e-13  1.14708220054e-13  9.35281145172e-14  7.54013291389e-14  6.28364021929e-14  5.32630457942e-14  4.66401145064e-14  3.84840951247e-14  3.53620223806e-14  2.92629724102e-14  2.58345495199e-14  2.01237015552e-14  1.87113201858e-14  1.84623423978e-14  1.62740894551e-14  1.57595655811e-14  1.42809560564e-14  1.32989932426e-14  1.22774228218e-14  1.26908769141e-14  1.04159796738e-14  1.03644182874e-14  9.09264906675e-15  8.07848769293e-15  8.92942389351e-15  7.36883667022e-15  7.90497168358e-15  8.57542216029e-15  7.24831670505e-15  6.00386839219e-15  7.54131224377e-15  7.42603644334e-15  6.95136279802e-15  5.91377146846e-15  5.90736536793e-15  7.88009158011e-15  7.48042972814e-15  7.4016982332e-15  6.30751084719e-15  7.15722624612e-15  5.24967265565e-15  5.15632229866e-15  5.79712562625e-15  5.69701905055e-15  4.3486949609e-15  6.84551024063e-15  5.89312558347e-15  5.7967118817e-15
 7.25019251599e-15  5.60915088291e-15  5.04826146767e-15  6.01586050892e-15  5.36821661097e-15  6.02113398727e-15  5.922532507e-15  4.65164013319e-15  3.83880584371e-15  3.06784559804e-15  4.93468578911e-15  4.3738244929e-15  4.91743215984e-15  6.07736858576e-15  4.24240668193e-15  5.69825578986e-15  7.28083809249e-15  5.06302897952e-15  6.41079664474e-15  6.03738325184e-15  5.33912216631e-15  6.02497951336e-15  4.96482626071e-15  5.55008627472e-15  7.86971118931e-15  6.8540447982e-15  5.20141859613e-15  7.74235565562e-15  5.71475746336e-15  6.15101315029e-15  7.62386529733e-15  5.68063711627e-15  6.82163528971e-15  6.71278609979e-15  8.26726225986e-15  6.81331466437e-15  8.09491575805e-15  7.06708839411e-15  6.88448016784e-15  6.54672397248e-15  8.70632295014e-15  9.36420442695e-15  9.89835394366e-15  1.02480948483e-14  9.92700988108e-15  1.14544155221e-14  1.18221928853e-14  1.28746946959e-14  1.52725025903e-14  1.49761277458e-14  1.66119275078e-14  1.66994185816e-14  1.91121118152e-14  2.36352033633e-14  2.38176311274e-14  2.66715760788e-14  3.16865484883e-14  3.58916974927e-14  4.06180921531e-14  4.68596668446e-14  5.37872975316e-14  6.4512511209e-14  7.68756708705e-14  9.3707363187e-14  1.15601977073e-13  1.46844247323e-13  1.97776800246e-13  2.91108304201e-13  5.3366569788e-13  1.51617585289e-12  5.3428932593e-13  2.9048547024e-13  1.95247422272e-13  1.47199910349e-13  1.14869537896e-13  9.01743133705e-14  7.36510326308e-14  6.33392645228e-14  5.38818520837e-14  4.69785310352e-14  3.83796934914e-14  3.41663537716e-14  3.0035429165e-14  2.51562700801e-14  2.18710972385e-14  1.92141479427e-14  1.86633147881e-14  1.72405942739e-14  1.42809497017e-14  1.47094151865e-14  1.26247922804e-14  1.10753718513e-14  1.06719104259e-14  8.66882119613e-15  8.3118875484e-15  9.3523105591e-15  7.01143253812e-15  5.81604528319e-15  7.35844098584e-15  6.71065000758e-15  7.95914832084e-15  6.053973568e-15  7.79601585645e-15  6.88205508442e-15  6.37676710084e-15  5.3073225913e-15  6.36005018147e-15  8.50060794209e-15  6.24847734096e-15  7.42688357234e-15  6.48409338216e-15  6.0281155371e-15  6.49374841316e-15  6.43706262233e-15  5.66185155297e-15  5.40580975548e-15  5.8873453176e-15  6.63042013578e-15  7.67664629845e-15  7.81355075586e-15
 6.28607962274e-15  6.63056800165e-15  6.00430371883e-15  5.53349296075e-15  4.67422337033e-15  5.68681450618e-15  6.91078452712e-15  4.75038776346e-15  4.66958369676e-15  4.83366611615e-15  5.99890064831e-15  7.71457381721e-15  6.68697606769e-15  7.47772389087e-15  5.98881648038e-15  5.21810748784e-15  5.1326233561e-15  4.96578950291e-15  5.24135128241e-15  7.64263889694e-15  5.40038457075e-15  5.9906229436e-15  5.31409877046e-15  6.16574396089e-15  6.16861970123e-15  7.59160853514e-15  8.13602626591e-15  6.3544230674e-15  5.13806325264e-15  6.05215158407e-15  6.83673443116e-15  5.61294901106e-15  7.12555830136e-15  7.06939665956e-15  8.54156165748e-15  7.96343059512e-15  9.53848003194e-15  8.24066999243e-15  6.70360730242e-15  5.50278816936e-15  7.84493463759e-15  7.90771502976e-15  8.9223559303e-15  9.77382237106e-15  1.09204540426e-14  1.33568029766e-14  1.34331366117e-14  1.45175912799e-14  1.21040135885e-14  1.4185191337e-14  1.39088034087e-14  1.43467652559e-14  1.65339027224e-14  2.00094349234e-14  2.25481875055e-14  2.4452371475e-14  2.69879061528e-14  3.02880767313e-14  3.35778548804e-14  4.08109976017e-14  4.612494392e-14  5.34434618121e-14  6.43395362406e-14  7.65681503655e-14  9.16434165646e-14  1.13674842359e-13  1.46447240694e-13  1.95422374592e-13  2.89845151877e-13  5.3428932593e-13  1.51354598907e-12  5.3321953e-13  2.91385722949e-13  1.97544823039e-13  1.48774587497e-13  1.15080449875e-13  9.16416657781e-14  7.51199553196e-14  6.34290335104e-14  5.33930214573e-14  4.64759955594e-14  3.89590665471e-14  3.61616579218e-14  2.98730558787e-14  2.55693906834e-14  2.42717539313e-14  2.15043693366e-14  1.88223067703e-14  1.62472158426e-14  1.6622674357e-14  1.55285446558e-14  1.29070930777e-14  1.22004104132e-14  1.18334641149e-14  1.05400704123e-14  1.0424028595e-14  9.29015266929e-15  9.73419825765e-15  9.9183118195e-15  9.34758180701e-15  9.59881497244e-15  6.99650501306e-15  8.15661950509e-15  5.83890837858e-15  8.03218126769e-15  7.84149093632e-15  5.33659210038e-15  7.92051968946e-15  6.41284023026e-15  7.69875801055e-15  7.60281754709e-15  5.22957479385e-15  6.47965916876e-15  5.95491793297e-15  6.24104560489e-15  5.79829515846e-15  6.44272180163e-15  6.69312634589e-15  7.37220549509e-15  6.70178640003e-15
 5.57566948185e-15  5.25725279393e-15  5.8609672678e-15  4.81595354286e-15  4.54499485119e-15  3.81835703465e-15  5.2856093879e-15  4.24506018355e-15  4.37100060781e-15  6.82268742561e-15  5.80460126819e-15  6.21638863716e-15  5.40151881438e-15  6.25840169502e-15  5.64509863488e-15  4.16255587934e-15  5.59723296694e-15  3.87842419863e-15  5.91488467596e-15  5.76614164083e-15  4.02565477557e-15  4.99644295105e-15  6.33616899665e-15  7.33991444477e-15  6.39245919584e-15  6.85704844981e-15  6.87130333477e-15  5.72891412846e-15  4.66704010294e-15  5.71196868711e-15  5.59823026861e-15  6.82779918421e-15  6.79692762449e-15  7.16205972294e-15  8.66578626129e-15  7.70250009113e-15  7.3639757217e-15  7.04530993869e-15  6.45291641489e-15  6.29391709604e-15  7.33369239949e-15  9.17663576552e-15  7.71785690733e-15  9.6880355706e-15  9.16277373333e-15  1.03643486634e-14  1.28215268767e-14  1.26900266154e-14  1.11249434902e-14  1.22016378577e-14  1.19956978403e-14  1.37457048045e-14  1.42942627184e-14  1.82758146484e-14  2.01259746142e-14  2.16481208275e-14  2.37980424547e-14  2.75552803285e-14  2.99442616955e-14  3.485501621e-14  3.9006098076e-14  4.53859683043e-14  5.32464958042e-14  6.40010381903e-14  7.58201029895e-14  9.38374113057e-14  1.15698938384e-13  1.46525145809e-13  1.97306621011e-13  2.9048547024e-13  5.3321953e-13  1.51597382541e-12  5.3407289192e-13  2.90310083655e-13  1.97446884612e-13  1.4581063516e-13  1.14997989297e-13  9.06999225766e-14  7.47396220385e-14  6.36550232137e-14  5.38009252485e-14  4.6139470322e-14  3.81227625106e-14  3.37859066997e-14  3.04492594365e-14  2.61737033063e-14  2.37576178582e-14  2.0200352137e-14  1.86518308805e-14  1.79877735617e-14  1.54321097901e-14  1.27978241887e-14  1.13115777779e-14  1.3528866248e-14  1.30320678066e-14  1.18105673078e-14  8.85630415359e-15  8.02971399586e-15  8.79230275129e-15  8.08284589688e-15  8.43480369059e-15  7.14567418332e-15  6.72434197455e-15  7.210693235e-15  8.05888093413e-15  7.62514532184e-15  5.09767999086e-15  6.84147782918e-15  6.69129092239e-15  5.99196803843e-15  6.92125800914e-15  5.95939304282e-15  6.7227624846e-15  7.71697680392e-15  7.02313047677e-15  6.68415387039e-15  6.01937299248e-15  5.4117766993e-15  7.0609821527e-15  6.40415293223e-15
 6.5050256074e-15  5.82123224057e-15  6.19977626954e-15  6.10846030619e-15  5.66705054752e-15  4.52882257181e-15  6.23424718136e-15  4.73140077475e-15  3.54431580329e-15  5.87580322379e-15  6.57708327077e-15  5.09374629915e-15  5.16688021327e-15  5.81004467902e-15  5.36663140579e-15  4.67293484427e-15  5.10112551353e-15  5.654164401e-15  7.32715375889e-15  3.87689864704e-15  4.5624699562e-15  5.8789403781e-15  6.12464185791e-15  6.14003043512e-15  7.89479554838e-15  8.0057670117e-15  8.06845438264e-15  7.35332892661e-15  7.36198794623e-15  7.87719523337e-15  6.76634295336e-15  7.39368941875e-15  6.93335374587e-15  7.03408939188e-15  9.0589106544e-15  7.42858608283e-15  7.38497048301e-15  6.21502355407e-15  6.8944842126e-15  7.37652425508e-15  7.37066608563e-15  6.80447097774e-15  7.30971153291e-15  9.0341210602e-15  7.2839788235e-15  9.0141429579e-15  1.07585307404e-14  9.94361637728e-15  1.10510817573e-14  1.24325511991e-14  1.11118811656e-14  1.2132661942e-14  1.22670118342e-14  1.4414572552e-14  1.65556027698e-14  1.88459941601e-14  2.23210814657e-14  2.38992578053e-14  2.66835625279e-14  3.07450083616e-14  3.45496443201e-14  3.86358471096e-14  4.45902666019e-14  5.35543746148e-14  6.45225548397e-14  7.57261453668e-14  9.34030457022e-14  1.14412682198e-13  1.46794624835e-13  1.95247422272e-13  2.91385722949e-13  5.3407289192e-13  1.51017858362e-12  5.32567623957e-13  2.89650972959e-13  1.95253608751e-13  1.45136373262e-13  1.15050051948e-13  9.35421164093e-14  7.69069778274e-14  6.19196787864e-14  5.28686478777e-14  4.55147160332e-14  3.82763009525e-14  3.39201843e-14  2.79404224429e-14  2.6865418212e-14  2.16180252117e-14  1.92304944736e-14  1.87766774805e-14  1.77813946178e-14  1.5172843868e-14  1.36036534235e-14  1.47592449523e-14  1.19057789862e-14  1.17223509957e-14  9.08247628962e-15  1.04314355995e-14  9.30047291099e-15  9.87679905607e-15  8.74194211197e-15  8.65444722745e-15  8.35723014568e-15  8.59560999669e-15  6.75107455981e-15  5.43140828582e-15  5.06543489404e-15  5.51852636979e-15  6.405906629e-15  6.72346294527e-15  6.7387028705e-15  8.23810232105e-15  7.770821889e-15  5.18063326143e-15  5.14190905965e-15  6.10525607154e-15  6.52199710887e-15  4.45870871246e-15  6.9702290962e-15  5.89004780171e-15
 6.80160093177e-15  6.04739610707e-15  6.38276486063e-15  5.79932122123e-15  4.25315791474e-15  4.738290292e-15  6.08124144713e-15  4.44325600295e-15  4.31421692444e-15  4.62808136035e-15  6.89002771498e-15  5.05508921059e-15  4.82289797033e-15  4.59911280501e-15  4.42180115016e-15  4.26042964579e-15  4.85677080333e-15  5.83050283524e-15  5.51329699391e-15  2.7264370727e-15  4.70355458986e-15  5.87107121082e-15  4.62790908802e-15  4.67446335506e-15  5.42972012182e-15  5.88955437191e-15  6.71467223652e-15  3.945946951e-15  5.23272597748e-15  6.8733549889e-15  5.88482249053e-15  6.03034692032e-15  6.25305877115e-15  6.63496895651e-15  5.97492609691e-15  5.54832305611e-15  5.23017479743e-15  5.3169300212e-15  6.7251708603e-15  6.65722479156e-15  6.44282764525e-15  6.60970159854e-15  7.34502999165e-15  8.71785157178e-15  7.16739237492e-15  9.4086596206e-15  8.36106973401e-15  8.32940232608e-15  1.09671697049e-14  1.30852337263e-14  1.0735276885e-14  1.18044628831e-14  1.16434353595e-14  1.32599054566e-14  1.54752208564e-14  1.78604031974e-14  1.76794302404e-14  2.1239027637e-14  2.44072657535e-14  2.58159636323e-14  2.91255023758e-14  3.3441565423e-14  3.90582678195e-14  4.54333186415e-14  5.33035551338e-14  6.05817403062e-14  7.6426839703e-14  9.1639994575e-14  1.14708220054e-13  1.47199910349e-13  1.97544823039e-13  2.90310083655e-13  5.32567623957e-13  1.5162252139e-12  5.33697140468e-13  2.91082237676e-13  1.97814285665e-13  1.47129893018e-13  1.14330407177e-13  9.22306519802e-14  7.58425712783e-14  6.45100934344e-14  5.34344218106e-14  4.59126951936e-14  3.99996754379e-14  3.291612617e-14  2.8935990107e-14  2.37825422437e-14  2.20422242601e-14  1.83954385677e-14  1.77220737511e-14  1.76020396102e-14  1.51109681266e-14  1.57367734932e-14  1.43425810357e-14  1.26721749715e-14  1.00526255161e-14  1.11607168987e-14  9.66534521806e-15  9.85479562051e-15  9.61341072816e-15  6.83986875846e-15  7.26826546881e-15  8.42916639228e-15  7.0683343245e-15  5.19768121026e-15  5.60818455671e-15  5.67414561712e-15  6.16932125016e-15  6.40082852704e-15  6.78466837631e-15  5.66568176347e-15  6.92373775395e-15  6.48567542085e-15  5.92538950834e-15  6.65101922838e-15  5.94384307072e-15  5.47652791091e-15  7.58312027971e-15  4.81284182091e-15
 5.73227897408e-15  6.64783219524e-15  7.32977896514e-15  6.29582772935e-15  5.45053434332e-15  5.29698054135e-15  5.5920896794e-15  4.04314178309e-15  4.93136009545e-15  4.39515551377e-15  5.70857217337e-15  5.72881108581e-15  4.83439203999e-15  5.65056760688e-15  4.4023775737e-15  4.87725479225e-15  5.35619451098e-15  6.55043020126e-15  5.60851642643e-15  6.22012381698e-15  4.84328680044e-15  6.19980051134e-15  5.22092310563e-15  4.92687235552e-15  6.30154988428e-15  8.24433733673e-15  7.79429794221e-15  7.07195505045e-15  5.91931229868e-15  6.82226523179e-15  6.96456925673e-15  7.84987344632e-15  6.54911370784e-15  6.57899750584e-15  6.5219406522e-15  8.44479152e-15  6.26051796302e-15  7.88932308846e-15  9.02580328701e-15  8.10133961645e-15  7.23899775711e-15  6.31790496922e-15  7.16571737826e-15  8.03151591835e-15  7.7096400756e-15  9.57940871811e-15  9.13680231991e-15  8.3689611267e-15  8.70674612112e-15  9.32196707523e-15  8.3845273084e-15  1.2263763427e-14  1.02293065735e-14  1.28659207194e-14  1.29298134002e-14  1.5294374955e-14  1.56806779777e-14  1.90498919718e-14  2.08548895452e-14  2.10124231764e-14  2.48377796593e-14  2.92061320794e-14  3.36830010139e-14  3.8246020394e-14  4.61854371265e-14  5.40308753591e-14  6.45592898208e-14  7.58404254738e-14  9.35281145172e-14  1.14869537896e-13  1.48774587497e-13  1.97446884612e-13  2.89650972959e-13  5.33697140468e-13  1.51298534159e-12  5.32578645693e-13  2.89932989034e-13  1.96689423038e-13  1.47590890449e-13  1.1456022256e-13  9.33576015513e-14  7.55388768214e-14  6.22532818945e-14  5.25497699723e-14  4.58556310266e-14  3.96396296069e-14  3.46345999528e-14  2.9697894709e-14  2.71708900966e-14  2.39669102563e-14  2.19373548441e-14  2.0974265086e-14  1.71941786493e-14  1.50666922396e-14  1.50662249252e-14  1.31637017828e-14  1.14364437339e-14  1.07220974134e-14  1.13671295302e-14  1.00178308533e-14  9.21747890552e-15  7.59205100792e-15  7.63112127496e-15  8.47786358985e-15  7.71229449228e-15  6.4864768249e-15  6.71908860308e-15  7.44116342778e-15  7.92219888263e-15  7.17121293682e-15  6.88546169224e-15  7.48917810104e-15  9.13647805707e-15  8.0436412641e-15  5.29441937866e-15  5.65853964233e-15  6.0510156999e-15  6.39112583082e-15  8.134174381e-15  6.35420582045e-15
 6.01741059551e-15  7.31463186263e-15  6.3287906941e-15  5.82944473261e-15  4.59528558892e-15  4.65884028068e-15  5.53290150163e-15  5.35165701387e-15  4.50326619407e-15  3.86487479144e-15  5.17686818105e-15  5.34867012216e-15  4.6380605264e-15  4.28539453464e-15  3.34180476083e-15  4.87838002015e-15  6.15645208919e-15  3.74910385236e-15  5.00164495117e-15  4.19467045548e-15  4.09816474516e-15  4.51129960736e-15  4.2570389417e-15  5.11809546293e-15  5.80916521442e-15  6.31666921131e-15  6.4115064965e-15  5.39976942982e-15  4.94354128885e-15  5.23364961029e-15  6.41880073041e-15  7.40147763982e-15  5.38511706469e-15  6.05731939539e-15  7.06101854877e-15  6.57121627382e-15  8.61580245268e-15  8.79428997246e-15  7.14448063856e-15  8.72010290587e-15  4.58904449007e-15  7.52943143591e-15  7.37974631733e-15  9.81319781772e-15  7.36066412651e-15  8.27548632015e-15  8.43129624927e-15  7.21933350132e-15  1.01013950221e-14  1.08447231571e-14  1.06907690948e-14  1.11757613084e-14  8.90739582485e-15  1.14071885532e-14  1.33211128299e-14  1.50015133484e-14  1.67753088682e-14  1.92185967048e-14  1.92153140187e-14  1.99718917537e-14  2.27994995367e-14  2.50687019742e-14  2.86185653558e-14  3.30291760688e-14  3.92760992121e-14  4.5617892009e-14  5.38897378255e-14  6.17115069955e-14  7.54013291389e-14  9.01743133705e-14  1.15080449875e-13  1.4581063516e-13  1.95253608751e-13  2.91082237676e-13  5.32578645693e-13  1.51018071993e-12  5.32220574924e-13  2.90349022157e-13  1.97609657554e-13  1.48926463431e-13  1.17922771175e-13  9.46277410734e-14  7.66678420312e-14  6.32301899789e-14  5.4530731089e-14  4.52690059861e-14  4.0176288007e-14  3.30707124531e-14  3.02721916428e-14  2.48905554061e-14  2.21632873921e-14  2.1464977875e-14  2.01174306939e-14  1.73424045667e-14  1.61402658958e-14  1.49889254926e-14  1.41197316475e-14  1.22221949634e-14  1.14223392471e-14  1.11183390857e-14  1.06548886163e-14  9.87799398212e-15  9.41263084677e-15  9.01700647823e-15  9.3311044248e-15  6.85570424552e-15  8.38110387807e-15  7.51226044617e-15  7.19283675265e-15  7.35346006012e-15  7.53313004853e-15  7.5355601744e-15  8.71707664799e-15  6.68361027498e-15  5.86529697443e-15  4.96551592732e-15  6.89040977695e-15  5.56196426194e-15  7.25620732696e-15  5.77898982099e-15
 6.12745662475e-15  6.84352441449e-15  5.58447124087e-15  5.95280709865e-15  4.32141305081e-15  5.79167868149e-15  4.3447728921e-15  4.70841827511e-15  3.34545617579e-15  3.89740540671e-15  4.55138704968e-15  4.96572985481e-15  4.85029088182e-15  4.9094059511e-15  5.40554974496e-15  4.41521363196e-15  5.40326232981e-15  4.74439886128e-15  4.90230002594e-15  4.49310377572e-15  3.79624500222e-15  4.12973659482e-15  3.62979401229e-15  5.35550316238e-15  6.22264997678e-15  7.6049698451e-15  6.08889866557e-15  6.93549007697e-15  6.36019688691e-15  6.24261225379e-15  6.3404525214e-15  7.45878938304e-15  5.88798860135e-15  7.03639305531e-15  6.82525166188e-15  7.32292303317e-15  8.48554369736e-15  6.82287636911e-15  6.84662622812e-15  5.65744126206e-15  5.50272236106e-15  5.39941216408e-15  5.37941254578e-15  7.25862574873e-15  8.30721469795e-15  8.73065554253e-15  7.90532769609e-15  6.98547207145e-15  8.19719640381e-15  9.48671834836e-15  9.79899701296e-15  8.50820483514e-15  8.84039491932e-15  1.27739103821e-14  1.29547191973e-14  1.35096425837e-14  1.38542055866e-14  1.49865793881e-14  1.52160316618e-14  1.70993647e-14  2.05693663245e-14  2.38416555874e-14  2.6780275524e-14  3.07376821413e-14  3.64573949504e-14  4.04966208947e-14  4.58710289518e-14  5.30892476495e-14  6.28364021929e-14  7.36510326308e-14  9.16416657781e-14  1.14997989297e-13  1.45136373262e-13  1.97814285665e-13  2.89932989034e-13  5.32220574924e-13  1.51247514458e-12  5.32461234723e-13  2.90236466792e-13  1.97678299645e-13  1.47330098571e-13  1.15397113338e-13  9.24342046788e-14  7.55203153867e-14  6.22550921091e-14  5.26411005786e-14  4.53040749821e-14  3.74510688271e-14  3.43458211606e-14  2.92810893769e-14  2.3663293922e-14  2.2839914366e-14  2.0778065226e-14  2.00464009725e-14  1.7104963884e-14  1.47349527702e-14  1.38791068532e-14  1.24252447573e-14  1.30805785509e-14  1.01036341611e-14  1.04483735882e-14  1.02006340013e-14  9.18311950155e-15  8.55475473187e-15  9.15575851069e-15  8.93495753587e-15  9.11757539237e-15  7.12571190869e-15  8.50195776922e-15  6.99689596139e-15  6.00656084363e-15  7.39496607524e-15  8.84202637841e-15  6.7596815089e-15  6.43705573446e-15  5.60528355432e-15  7.09655370157e-15  5.1390919179e-15  7.82344583469e-15  6.3696493793e-15
 4.36314353433e-15  6.12841720085e-15  7.35196092147e-15  6.29946649229e-15  5.83909979213e-15  6.64308133148e-15  5.55333230138e-15  4.01960368762e-15  4.78086743881e-15  5.19530240346e-15  5.57093648504e-15  5.78749096755e-15  4.29793031827e-15  4.87479335749e-15  4.72699097091e-15  4.65428888922e-15  6.04100559783e-15  5.1033376316e-15  4.70591919342e-15  3.82586971174e-15  4.66515566591e-15  4.65236532285e-15  5.09847041355e-15  7.20104518241e-15  5.84112919013e-15  5.4276917922e-15  5.24550530118e-15  5.82523837895e-15  6.65801848645e-15  7.31626943245e-15  6.38515135696e-15  6.38071723603e-15  5.82163125604e-15  6.73808354931e-15  6.17534865661e-15  6.21901116333e-15  6.08970763047e-15  4.3592476186e-15  5.23372898269e-15  5.72334772951e-15  5.53706518936e-15  4.96324011636e-15  6.03779165664e-15  5.65482043116e-15  6.59598013144e-15  7.51204390579e-15  7.95683305397e-15  5.8154356328e-15  7.17617017277e-15  8.23703582114e-15  8.78521003083e-15  8.95017103051e-15  9.33342758957e-15  1.16366618807e-14  1.12385134275e-14  1.38820148925e-14  1.29221253893e-14  1.45514476949e-14  1.68518719738e-14  1.81392997826e-14  2.00583330924e-14  2.12524939451e-14  2.55410302566e-14  2.97243375625e-14  3.26067174718e-14  3.52044452016e-14  4.14114296464e-14  4.46571032361e-14  5.32630457942e-14  6.33392645228e-14  7.51199553196e-14  9.06999225766e-14  1.15050051948e-13  1.47129893018e-13  1.96689423038e-13  2.90349022157e-13  5.32461234723e-13  1.51080144909e-12  5.31811713218e-13  2.90918520586e-13  1.9620794531e-13  1.45786761184e-13  1.13351843146e-13  9.06008112279e-14  7.48501216101e-14  6.35767835876e-14  5.59261324392e-14  4.53809378521e-14  3.97783073662e-14  3.46719671813e-14  2.77877672583e-14  2.58213715286e-14  2.2580659902e-14  2.02465518462e-14  1.80733472018e-14  1.56194960259e-14  1.48524628458e-14  1.51185091625e-14  1.39725375651e-14  1.09964154857e-14  1.24698798278e-14  1.15841449477e-14  1.00660179563e-14  1.13944196841e-14  1.04753262884e-14  9.7504268498e-15  8.6359305908e-15  7.07969955766e-15  6.98431268624e-15  7.00950240397e-15  6.20908765083e-15  6.37906094925e-15  5.67463688566e-15  7.24822056912e-15  6.06002014937e-15  5.90810919698e-15  5.57561818118e-15  6.85212529603e-15  6.84043224262e-15  5.61551638979e-15
 5.77942027864e-15  7.59069138192e-15  7.00885686524e-15  7.07091527626e-15  6.68131994095e-15  5.75421535264e-15  7.0462260246e-15  6.34926545126e-15  6.32949737926e-15  6.06043156101e-15  6.47324812823e-15  7.23608502677e-15  5.50898749537e-15  8.61731089166e-15  7.33787108647e-15  6.78841105071e-15  7.01160655959e-15  6.00224857582e-15  6.25229428488e-15  4.38830141155e-15  3.96227832313e-15  4.1050067905e-15  3.77753082595e-15  5.03976373505e-15  3.56442100167e-15  6.24448228789e-15  4.37709329248e-15  5.42173043474e-15  5.61862630961e-15  6.70548536472e-15  5.20098280949e-15  5.46203022324e-15  6.65611335805e-15  4.64847603505e-15  5.09302711717e-15  7.4306107904e-15  5.82248917099e-15  6.40869616989e-15  6.72068252722e-15  7.37189710343e-15  6.89202867358e-15  7.45651425453e-15  6.71577421923e-15  5.19725466982e-15  8.08317700916e-15  8.47847519816e-15  8.35521938651e-15  8.49099082993e-15  6.65131815551e-15  7.2980257659e-15  7.5350432971e-15  6.94113214835e-15  7.47024661398e-15  1.11864212608e-14  1.09112652469e-14  1.16702298376e-14  1.23242538027e-14  1.25459113263e-14  1.52339765658e-14  1.57962021508e-14  1.72993941921e-14  2.01031137871e-14  2.1649213262e-14  2.4111749671e-14  2.7474853645e-14  3.13267322716e-14  3.64476706469e-14  3.99640407848e-14  4.66401145064e-14  5.38818520837e-14  6.34290335104e-14  7.47396220385e-14  9.35421164093e-14  1.14330407177e-13  1.47590890449e-13  1.97609657554e-13  2.90236466792e-13  5.31811713218e-13  1.51193540566e-12  5.34350892298e-13  2.89771895037e-13  1.97090234227e-13  1.45420019988e-13  1.14093671427e-13  9.20517909446e-14  7.65007498124e-14  6.37938028126e-14  5.23027058372e-14  4.50597050881e-14  3.66280194924e-14  3.19048537437e-14  2.92297066179e-14  2.58178557067e-14  2.26881718156e-14  2.06259975384e-14  1.84795646245e-14  1.7917219549e-14  1.77344974136e-14  1.50041439888e-14  1.3914929753e-14  1.25528129025e-14  1.13467295171e-14  1.26934424116e-14  8.90023363713e-15  9.67324561924e-15  8.17501717216e-15  6.54675288139e-15  6.55756418616e-15  8.88401341001e-15  8.13786357531e-15  7.41674596417e-15  7.16811539795e-15  5.98451311268e-15  6.6614737954e-15  7.69912616801e-15  6.23179259871e-15  6.88143641611e-15  5.89076032497e-15  6.54925291281e-15  6.10355698484e-15
 5.0764809736e-15  5.83463405712e-15  6.59223390344e-15  7.38632613383e-15  5.25766190332e-15  6.93958941838e-15  6.09488030085e-15  6.63070152877e-15  4.48093869809e-15  5.9013887857e-15  5.89778254987e-15  5.38437751024e-15  5.08645203498e-15  5.07168514665e-15  5.284358683e-15  5.97449429696e-15  6.01904141734e-15  5.1876292771e-15  5.28922295012e-15  4.07721735015e-15  3.28383991934e-15  4.64526603153e-15  3.26715911376e-15  3.82052976372e-15  5.05669335633e-15  6.07606746609e-15  4.31782908295e-15  4.08015556454e-15  5.70223546204e-15  6.11873420897e-15  5.81449014312e-15  6.21773480791e-15  5.04399882466e-15  5.95710574623e-15  5.5512134153e-15  7.52568603234e-15  8.11011703017e-15  8.08581745389e-15  7.15625207843e-15  6.86036168103e-15  5.89968043139e-15  7.32853349186e-15  5.96435176403e-15  5.7480498525e-15  7.8851615903e-15  8.50053924144e-15  7.00700502285e-15  6.99852734387e-15  8.10937987624e-15  7.23635760429e-15  8.81800126617e-15  8.40866706294e-15  6.95323522589e-15  9.03091691367e-15  9.81716089733e-15  1.17655403274e-14  1.08279613462e-14  1.10181677652e-14  1.39275181261e-14  1.33171777535e-14  1.38907622852e-14  1.79234661493e-14  1.96164498787e-14  2.05793446738e-14  2.4467937794e-14  2.65456666093e-14  3.00352368203e-14  3.37662342099e-14  3.84840951247e-14  4.69785310352e-14  5.33930214573e-14  6.36550232137e-14  7.69069778274e-14  9.22306519802e-14  1.1456022256e-13  1.48926463431e-13  1.97678299645e-13  2.90918520586e-13  5.34350892298e-13  1.52405767369e-12  5.35739462013e-13  2.93036805247e-13  1.98902594809e-13  1.46358725784e-13  1.15248507198e-13  9.30550466024e-14  7.69715526494e-14  6.39081494219e-14  5.52726735012e-14  4.63152193607e-14  3.93717221681e-14  3.35968087933e-14  3.03553581654e-14  2.61898861136e-14  2.40379768957e-14  2.06348531465e-14  2.03179216554e-14  1.79235365416e-14  1.54848472356e-14  1.59300820543e-14  1.3777677451e-14  1.27514497181e-14  1.14611397627e-14  9.90362344355e-15  9.89076604803e-15  8.15289161007e-15  9.3599794123e-15  6.73047750229e-15  7.50148846292e-15  6.32986016868e-15  7.51723737375e-15  7.48091697407e-15  6.81815905815e-15  6.38796225361e-15  7.75081557122e-15  6.22644835104e-15  6.27664361969e-15  8.53257393538e-15  6.33210960602e-15  6.48745577064e-15
 5.99683144287e-15  6.71059941261e-15  6.08497447028e-15  6.16627576011e-15  5.58429882271e-15  5.36874646171e-15  6.78355201946e-15  5.29072608867e-15  6.37970168101e-15  5.19171661977e-15  6.1829777762e-15  6.14928250588e-15  4.65121606254e-15  6.09419044672e-15  5.56961080795e-15  5.6053373701e-15  5.72537065823e-15  7.30632212429e-15  5.29161965517e-15  4.00427884646e-15  5.05143705249e-15  5.4482542545e-15  5.59376136487e-15  4.68052447696e-15  4.26811599465e-15  6.28120471701e-15  7.72037185833e-15  6.47839350263e-15  5.86656972031e-15  5.94202473651e-15  5.66901863768e-15  6.25357628793e-15  4.45681216737e-15  5.76421166053e-15  6.44407725818e-15  6.95619065814e-15  8.1051155973e-15  7.72621095372e-15  6.51675852894e-15  6.910206048e-15  5.03669241559e-15  7.63669184365e-15  4.08889812319e-15  3.95618079916e-15  6.95526216608e-15  7.99542432209e-15  8.51526409314e-15  6.60915896546e-15  6.32598789154e-15  7.73991465938e-15  7.98745430367e-15  7.85594963783e-15  8.39535296423e-15  6.95512185577e-15  8.81010413822e-15  9.41605068736e-15  1.1427614659e-14  1.17318289936e-14  1.36690670812e-14  1.14903039812e-14  1.40738126091e-14  1.66527073424e-14  1.77401464629e-14  1.91343458804e-14  2.00206392446e-14  2.33265252493e-14  2.75402310022e-14  2.98638188457e-14  3.53620223806e-14  3.83796934914e-14  4.64759955594e-14  5.38009252485e-14  6.19196787864e-14  7.58425712783e-14  9.33576015513e-14  1.17922771175e-13  1.47330098571e-13  1.9620794531e-13  2.89771895037e-13  5.35739462013e-13  1.51374896551e-12  5.33236939715e-13  2.91447044416e-13  1.96298210238e-13  1.46244434127e-13  1.1521763149e-13  9.30229080721e-14  7.66738175986e-14  6.51002926989e-14  5.40684826514e-14  4.43977621431e-14  3.7145932635e-14  3.38210881185e-14  3.08505549111e-14  2.74076696256e-14  2.37973572752e-14  2.10702286183e-14  1.91560164927e-14  1.67739370498e-14  1.53257398228e-14  1.44803450385e-14  1.29156143211e-14  1.14004794935e-14  1.12460229827e-14  1.12943963176e-14  9.874770331e-15  8.05932694802e-15  7.65510341765e-15  9.56108387443e-15  8.21920261782e-15  6.22290994673e-15  8.59880066986e-15  6.26239975727e-15  5.25120612651e-15  6.64874592132e-15  6.89605355821e-15  6.47378080358e-15  7.78038698592e-15  5.98372358804e-15  7.0539809782e-15
 5.21903302456e-15  6.6652461688e-15  5.53751350679e-15  7.11357199575e-15  5.66994019785e-15  5.73944708858e-15  5.52198051427e-15  5.99858261373e-15  5.87432324043e-15  5.88783678405e-15  4.34853961538e-15  5.67072005966e-15  6.67604586889e-15  5.87273699106e-15  5.20925568769e-15  4.98099706927e-15  6.2553225464e-15  6.23214959704e-15  5.15428042393e-15  4.80256837368e-15  5.99566249401e-15  6.89424714285e-15  6.23203564257e-15  4.08671795216e-15  4.80213566785e-15  6.36214404695e-15  6.61187696731e-15  5.705578888e-15  4.77850292968e-15  7.81950705479e-15  5.47081894917e-15  6.02702504162e-15  4.35021923861e-15  5.96966267298e-15  4.61066094872e-15  6.80535155943e-15  7.30559247823e-15  5.82979855728e-15  6.75201699584e-15  7.56321098522e-15  7.32172743566e-15  8.40823634603e-15  4.94200264115e-15  5.72779312483e-15  4.75777452729e-15  7.59949561592e-15  7.23447282213e-15  5.9799630572e-15  7.24015390019e-15  8.46917887301e-15  8.29245998908e-15  7.49809337571e-15  7.09259406035e-15  7.36327733939e-15  9.10996197621e-15  9.0065684908e-15  1.0090451354e-14  1.03360848002e-14  1.20910624311e-14  1.16892670347e-14  1.33178895973e-14  1.385355739e-14  1.47869482018e-14  1.7270644053e-14  1.95507349507e-14  2.20325892778e-14  2.3586317808e-14  2.63510005999e-14  2.92629724102e-14  3.41663537716e-14  3.89590665471e-14  4.6139470322e-14  5.28686478777e-14  6.45100934344e-14  7.55388768214e-14  9.46277410734e-14  1.15397113338e-13  1.45786761184e-13  1.97090234227e-13  2.93036805247e-13  5.33236939715e-13  1.51619499198e-12  5.35391596247e-13  2.9032458319e-13  1.96587658531e-13  1.47347963035e-13  1.14305796108e-13  9.27250108307e-14  7.69136399259e-14  6.40478844458e-14  5.24392769791e-14  4.58157469655e-14  3.86934555641e-14  3.42673145971e-14  2.92157363234e-14  2.43677832817e-14  2.17758053155e-14  1.98806052238e-14  2.0102301733e-14  1.71130360878e-14  1.57722185853e-14  1.2502728653e-14  1.37800099166e-14  1.26934756552e-14  1.21403679225e-14  1.17401672437e-14  1.01875526536e-14  9.73645642524e-15  8.90081898404e-15  9.16850897509e-15  8.20324344176e-15  9.38122740433e-15  8.70086737862e-15  8.34439975847e-15  9.70232430604e-15  6.54143968525e-15  7.57495300895e-15  7.43271522141e-15  6.48399144217e-15  7.04120512017e-15
 6.11727651895e-15  6.76594262722e-15  5.16288767452e-15  7.2277400919e-15  6.14176741599e-15  4.93287783041e-15  6.46061113018e-15  6.25950005008e-15  4.8243278456e-15  5.06828475406e-15  4.60295500231e-15  4.15907699133e-15  7.06464556863e-15  6.27264069772e-15  6.87085015084e-15  7.58776737795e-15  5.44179766487e-15  4.37166788149e-15  6.17620814129e-15  4.58225815676e-15  4.02496131322e-15  4.082095612e-15  4.03799634522e-15  2.63237341211e-15  3.83877512241e-15  4.86555381036e-15  4.35832463786e-15  3.9438991012e-15  3.95301671235e-15  6.54251902495e-15  4.66641064529e-15  5.5002564283e-15  3.94204128132e-15  4.23435577681e-15  6.16136842011e-15  6.94918664157e-15  6.84152512168e-15  6.43805010743e-15  6.96129610891e-15  7.49829344511e-15  7.39510932727e-15  5.81761298351e-15  5.25320385008e-15  5.41238682678e-15  5.15735161142e-15  7.89248493038e-15  7.63840232119e-15  7.37494177435e-15  9.32639140512e-15  8.89556405938e-15  8.57119074688e-15  6.49471026982e-15  6.4531438372e-15  7.83344662563e-15  8.98916829924e-15  9.63985315221e-15  9.08899025217e-15  1.13252109592e-14  1.07969518004e-14  1.11758367951e-14  1.16929018028e-14  1.39500738701e-14  1.43453654392e-14  1.4162184971e-14  1.62164237705e-14  1.8347052582e-14  1.9876019122e-14  2.29327127574e-14  2.58345495199e-14  3.0035429165e-14  3.61616579218e-14  3.81227625106e-14  4.55147160332e-14  5.34344218106e-14  6.22532818945e-14  7.66678420312e-14  9.24342046788e-14  1.13351843146e-13  1.45420019988e-13  1.98902594809e-13  2.91447044416e-13  5.35391596247e-13  1.51616261775e-12  5.34849312425e-13  2.90181488491e-13  1.97869728793e-13  1.46785203e-13  1.14977208665e-13  9.24051365432e-14  7.500968973e-14  6.02289906589e-14  5.31316766403e-14  4.51738561103e-14  4.11921451427e-14  3.49873319021e-14  3.03952942364e-14  2.54320353924e-14  2.35276747821e-14  2.16260417978e-14  1.86920946118e-14  1.57343015815e-14  1.58864254416e-14  1.54171039906e-14  1.32815670664e-14  1.14462853816e-14  1.28765729077e-14  1.06544099992e-14  8.50110941689e-15  1.00543884262e-14  1.00950207856e-14  9.71894914331e-15  8.10670132029e-15  9.57326152602e-15  7.48465904174e-15  9.42889771012e-15  8.49296371429e-15  7.45342192189e-15  5.27977394485e-15  5.67223363977e-15  7.28110667746e-15
 6.54942426372e-15  6.96513358686e-15  5.76569314503e-15  7.07500764153e-15  5.9663021197e-15  6.38911301098e-15  6.32770781604e-15  5.07112318627e-15  4.33606627452e-15  5.73970238739e-15  5.25785712646e-15  4.8098287339e-15  5.93351948901e-15  6.32364315253e-15  7.51186264311e-15  6.50052278007e-15  5.87770001162e-15  5.25752329789e-15  6.02508590075e-15  4.61042257842e-15  6.55811308169e-15  5.52834699154e-15  5.46296957272e-15  3.72988632276e-15  4.47481421373e-15  6.02508296123e-15  4.83587916618e-15  4.82598632803e-15  5.64506636709e-15  7.05964669826e-15  7.65291028456e-15  6.30490042739e-15  4.59460880034e-15  4.38390720129e-15  5.22936209927e-15  6.69761484335e-15  6.2325641235e-15  6.30370454365e-15  7.20064099566e-15  8.15698474377e-15  8.17974289885e-15  6.38702680842e-15  4.85793251832e-15  6.15044026559e-15  7.26891862185e-15  8.4371892696e-15  6.16703416028e-15  4.22347700316e-15  5.99839950479e-15  8.56169586445e-15  6.2628636251e-15  6.00635735326e-15  7.14839703174e-15  7.9062152788e-15  7.98469015192e-15  8.7577612301e-15  7.91116255747e-15  8.11180138217e-15  9.93826471392e-15  1.00925001032e-14  1.05083852594e-14  1.22526205273e-14  1.24998029857e-14  1.46121099965e-14  1.46066567458e-14  1.78507351196e-14  1.8551861756e-14  1.87793358939e-14  2.01237015552e-14  2.51562700801e-14  2.98730558787e-14  3.37859066997e-14  3.82763009525e-14  4.59126951936e-14  5.25497699723e-14  6.32301899789e-14  7.55203153867e-14  9.06008112279e-14  1.14093671427e-13  1.46358725784e-13  1.96298210238e-13  2.9032458319e-13  5.34849312425e-13  1.51750539297e-12  5.33680062846e-13  2.92325169845e-13  1.96933690715e-13  1.46713361618e-13  1.14565220344e-13  9.08446845302e-14  7.37929437401e-14  6.19959112048e-14  5.10532308594e-14  4.74864435132e-14  3.98989391525e-14  3.30731923278e-14  2.83965787759e-14  2.6468008937e-14  2.41471251585e-14  2.23348856094e-14  1.96608970005e-14  1.67973409231e-14  1.50511430142e-14  1.36720136588e-14  1.39583012088e-14  1.24070843618e-14  9.71902764542e-15  1.03394254184e-14  1.11812728385e-14  1.08249936358e-14  9.89991505288e-15  8.28534396406e-15  1.05222354921e-14  8.74536998289e-15  9.52286149113e-15  8.88591141307e-15  8.05783062815e-15  6.47347590928e-15  8.64928544661e-15  7.01598927941e-15
 7.08563863088e-15  9.87216483396e-15  7.13024869289e-15  6.63999053108e-15  8.05085959129e-15  6.93227673176e-15  6.93714440524e-15  6.94790151778e-15  5.58014468727e-15  4.72758855717e-15  5.52726500091e-15  6.76423357868e-15  7.07431951994e-15  7.55149982723e-15  6.78490598484e-15  6.4535088353e-15  4.53662028997e-15  6.54056247953e-15  5.3967215081e-15  4.78238400396e-15  6.28844604823e-15  6.03342103847e-15  5.21187432343e-15  5.87670627102e-15  5.31198884779e-15  6.40121995819e-15  6.80385540818e-15  5.22613304747e-15  7.45073268214e-15  7.72804543172e-15  5.72920894097e-15  6.73139459485e-15  4.31498768357e-15  5.74285110897e-15  6.03357987645e-15  7.63856183676e-15  6.63807923545e-15  5.42696610298e-15  7.03962191222e-15  7.03495151605e-15  6.84148614275e-15  7.56645548337e-15  5.37198032767e-15  6.37884151035e-15  6.57380902595e-15  6.74218007793e-15  8.21652019356e-15  4.92005664596e-15  6.66317160868e-15  6.27073912811e-15  6.09242594013e-15  4.83885505595e-15  6.54329881048e-15  6.79303618317e-15  8.38873058467e-15  1.02834396876e-14  7.70180096046e-15  7.75658767434e-15  9.05832435227e-15  1.05100287165e-14  1.18615731727e-14  1.18333249536e-14  1.22478617235e-14  1.2659920539e-14  1.33976680491e-14  1.58367821307e-14  1.68162292656e-14  1.81118726529e-14  1.87113201858e-14  2.18710972385e-14  2.55693906834e-14  3.04492594365e-14  3.39201843e-14  3.99996754379e-14  4.58556310266e-14  5.4530731089e-14  6.22550921091e-14  7.48501216101e-14  9.20517909446e-14  1.15248507198e-13  1.46244434127e-13  1.96587658531e-13  2.90181488491e-13  5.33680062846e-13  1.51886484534e-12  5.35537278264e-13  2.90315914933e-13  1.98037114795e-13  1.46305119146e-13  1.1520406779e-13  9.36083760409e-14  7.6755584694e-14  6.20945891845e-14  5.44571957556e-14  4.59011959464e-14  3.93833190786e-14  3.29117943201e-14  3.13618287209e-14  2.7096401266e-14  2.44388758718e-14  2.17708883504e-14  1.88946477236e-14  1.73316088179e-14  1.54736541758e-14  1.49558093354e-14  1.14434984395e-14  1.01239713499e-14  1.04376484561e-14  1.07112165874e-14  1.14765540519e-14  9.96790110962e-15  9.77895357717e-15  1.04616615083e-14  8.69679596578e-15  1.05269975516e-14  8.48694087433e-15  7.93387654539e-15  7.78144016379e-15  9.83130894184e-15  8.9649323418e-15
 5.4785502218e-15  6.75911900125e-15  5.88548931316e-15  5.75137428171e-15  6.98222117273e-15  6.05245546822e-15  7.38590410692e-15  7.11239900748e-15  6.57308261669e-15  5.47770956431e-15  6.05243322139e-15  6.03660973305e-15  5.83224644773e-15  5.84522798597e-15  5.545488535e-15  5.09434420498e-15  5.0792361046e-15  4.90503891497e-15  5.3764738107e-15  5.30184606059e-15  5.76952118221e-15  5.3210371467e-15  6.59543423834e-15  7.71154490314e-15  6.94522551356e-15  7.37661644739e-15  7.15967839068e-15  5.02895759943e-15  5.15585585179e-15  5.47935765288e-15  5.12227553706e-15  4.9384216093e-15  4.96983032852e-15  7.43536551231e-15  6.13470964003e-15  6.92824287793e-15  6.83449896036e-15  4.49580278408e-15  6.49495187494e-15  6.21728471592e-15  7.31170032265e-15  7.06285734979e-15  7.78105821278e-15  6.99784444524e-15  6.99347367476e-15  8.0662413608e-15  7.66320577388e-15  6.1792506742e-15  7.52180571504e-15  6.32176545073e-15  6.8698806766e-15  5.46505824075e-15  5.00006825884e-15  7.53328011958e-15  6.81623396543e-15  7.4275237925e-15  7.25120038456e-15  7.24086266035e-15  9.3009071093e-15  8.82533319221e-15  1.08049675774e-14  1.09812849994e-14  1.14527002778e-14  1.25211194068e-14  1.29245512036e-14  1.45111384069e-14  1.47184060869e-14  1.79688151882e-14  1.84623423978e-14  1.92141479427e-14  2.42717539313e-14  2.61737033063e-14  2.79404224429e-14  3.291612617e-14  3.96396296069e-14  4.52690059861e-14  5.26411005786e-14  6.35767835876e-14  7.65007498124e-14  9.30550466024e-14  1.1521763149e-13  1.47347963035e-13  1.97869728793e-13  2.92325169845e-13  5.35537278264e-13  1.52075652427e-12  5.34387784741e-13  2.9195171444e-13  1.96254664681e-13  1.45863973648e-13  1.14180316505e-13  9.30960988021e-14  7.48906081758e-14  6.42626814421e-14  5.37159395607e-14  4.62605432603e-14  3.82780583302e-14  3.43581005471e-14  2.8669020079e-14  2.62616907126e-14  2.32854416813e-14  2.05689420439e-14  1.96715953753e-14  1.67539147317e-14  1.65287103595e-14  1.46050112795e-14  1.21101334006e-14  1.13644159757e-14  1.12964918965e-14  1.20735818721e-14  1.00587689422e-14  9.7719113667e-15  8.77774746636e-15  8.16116607498e-15  9.7768316807e-15  8.2998139626e-15  7.00532789366e-15  6.94147428585e-15  7.41714828953e-15  6.72020550657e-15
 7.07138753622e-15  8.11210846918e-15  7.23612108029e-15  7.76902343498e-15  7.64003657032e-15  8.07903913497e-15  7.55170816728e-15  8.39687880677e-15  7.16563441977e-15  5.84105864552e-15  5.69088860101e-15  6.3304405731e-15  8.30797295171e-15  6.18710985304e-15  6.43033599716e-15  6.64922888312e-15  5.53123310678e-15  6.04645419537e-15  8.13085080099e-15  6.60409154351e-15  7.09466108828e-15  6.99081464846e-15  5.22281160184e-15  6.38420509037e-15  6.85722691778e-15  7.05182771093e-15  7.09672419927e-15  5.63528116422e-15  5.75420262811e-15  5.65467335946e-15  3.76897406331e-15  3.96440236707e-15  4.31977437592e-15  6.72878168579e-15  7.48989646109e-15  8.57775023833e-15  6.40051967634e-15  6.76618299372e-15  7.46581864281e-15  6.67893870364e-15  7.40567995169e-15  7.50995885735e-15  7.11077082205e-15  6.56887096795e-15  8.32081742514e-15  9.19884627038e-15  5.90994371918e-15  6.02101383607e-15  8.64207982441e-15  7.75874817602e-15  6.72036511824e-15  6.18671709251e-15  6.5214403177e-15  5.97262040465e-15  5.78464007065e-15  6.39017821272e-15  7.49835869292e-15  6.78362613263e-15  9.09289264205e-15  7.57123374532e-15  7.95564716389e-15  9.77505032204e-15  9.5466518185e-15  1.17040192591e-14  1.14567995958e-14  1.44157900567e-14  1.44767664294e-14  1.41142399128e-14  1.62740894551e-14  1.86633147881e-14  2.15043693366e-14  2.37576178582e-14  2.6865418212e-14  2.8935990107e-14  3.46345999528e-14  4.0176288007e-14  4.53040749821e-14  5.59261324392e-14  6.37938028126e-14  7.69715526494e-14  9.30229080721e-14  1.14305796108e-13  1.46785203e-13  1.96933690715e-13  2.90315914933e-13  5.34387784741e-13  1.51506292458e-12  5.33676154739e-13  2.90322067852e-13  1.95270545693e-13  1.45671725401e-13  1.1542974384e-13  9.09278680706e-14  7.54592331477e-14  6.30327539994e-14  5.34309998434e-14  4.55320270247e-14  3.98330746971e-14  3.53496988543e-14  3.04868038688e-14  2.70608136382e-14  2.4978645158e-14  2.26529967677e-14  1.98393537279e-14  1.92719609692e-14  1.71770281991e-14  1.45959871283e-14  1.47338403347e-14  1.25192417571e-14  1.35105314517e-14  1.13259915246e-14  1.03908555779e-14  9.64205102961e-15  9.0394281482e-15  9.41939621795e-15  7.73369350294e-15  7.19189342968e-15  7.94871105408e-15  7.48010795849e-15  8.16156594861e-15
 7.85314567291e-15  8.71658874252e-15  6.28473758537e-15  7.06098792537e-15  7.05121684502e-15  6.38262913567e-15  6.8249316506e-15  7.61095672524e-15  6.70667795147e-15  6.61785137994e-15  6.82125725232e-15  5.51705676219e-15  5.86051282911e-15  5.5116479602e-15  4.97768787244e-15  4.84929987297e-15  6.00289817297e-15  4.23051665636e-15  5.69189536998e-15  5.71532391973e-15  5.40787379267e-15  5.4425045746e-15  6.80060182466e-15  6.55262437431e-15  5.44501788713e-15  5.36827505497e-15  7.08516070487e-15  5.19259720319e-15  5.60397524277e-15  6.75472596784e-15  6.26146381227e-15  6.74193356518e-15  6.37353488803e-15  5.91226077881e-15  6.9996553734e-15  5.10547688905e-15  6.50579288833e-15  5.33596009916e-15  6.11414562382e-15  4.88196483799e-15  5.64420944826e-15  7.40638250532e-15  4.89049840192e-15  4.73121343384e-15  7.36359879949e-15  8.51891454478e-15  7.53662846816e-15  7.7603311921e-15  9.1785038526e-15  7.30966088783e-15  6.81008903806e-15  5.5293522824e-15  6.50871323499e-15  6.52055397291e-15  7.82696253624e-15  9.66498815046e-15  8.11426469259e-15  8.09828092421e-15  8.95277765367e-15  8.07532041414e-15  8.00146464537e-15  9.37972609485e-15  9.57204171218e-15  1.0111689815e-14  1.03419588734e-14  1.34788803372e-14  1.35278563498e-14  1.50759236534e-14  1.57595655811e-14  1.72405942739e-14  1.88223067703e-14  2.0200352137e-14  2.16180252117e-14  2.37825422437e-14  2.9697894709e-14  3.30707124531e-14  3.74510688271e-14  4.53809378521e-14  5.23027058372e-14  6.39081494219e-14  7.66738175986e-14  9.27250108307e-14  1.14977208665e-13  1.46713361618e-13  1.98037114795e-13  2.9195171444e-13  5.33676154739e-13  1.51296348604e-12  5.32813217601e-13  2.89091587707e-13  1.9637452825e-13  1.47361747459e-13  1.14117468292e-13  9.26741993487e-14  7.58291169206e-14  6.17700671467e-14  5.37962389294e-14  4.43827920331e-14  3.98340161586e-14  3.30668488194e-14  2.83888125753e-14  2.58954893287e-14  2.43856301116e-14  2.05203128924e-14  1.99538118154e-14  1.76731617452e-14  1.56419061111e-14  1.39999381704e-14  1.29104998842e-14  1.32366499912e-14  1.08563377532e-14  1.01320042559e-14  8.06145444029e-15  8.57823538877e-15  1.06897034359e-14  8.58457149501e-15  8.60031715161e-15  8.71051008625e-15  8.23500121026e-15  7.41518425892e-15
 7.60575222427e-15  9.50128566823e-15  7.6411497302e-15  7.25067767891e-15  7.99660737197e-15  7.08047863986e-15  6.40025668292e-15  8.56407355152e-15  8.16569243233e-15  6.12156113047e-15  4.96298820618e-15  5.81215852246e-15  6.35846818173e-15  5.59330230006e-15  5.86505840808e-15  6.74628987441e-15  6.29110482295e-15  5.13208203763e-15  7.03458161466e-15  4.42647388552e-15  6.69495825518e-15  6.13033499263e-15  8.62565843202e-15  6.6682559517e-15  7.06105024705e-15  5.36307367855e-15  5.00995001677e-15  5.23938185367e-15  7.23435559934e-15  7.8045947343e-15  7.04999854547e-15  4.51590253437e-15  6.37985314759e-15  5.67766129102e-15  4.55337431985e-15  5.07153032955e-15  5.98280750446e-15  5.5998779397e-15  5.03050064319e-15  4.56424225783e-15  5.20017424685e-15  5.61856386538e-15  6.26155118235e-15  5.01170424366e-15  9.25957629972e-15  7.29827306419e-15  7.08756762644e-15  7.38281849034e-15  8.11103221357e-15  7.007558093e-15  5.66332874066e-15  6.64597610054e-15  5.64953501207e-15  7.16496769173e-15  8.2234209361e-15  8.16388727609e-15  5.78492453389e-15  5.68053594531e-15  7.07577928855e-15  8.79827417907e-15  8.96392916715e-15  9.08303674262e-15  1.06168626308e-14  1.03460741593e-14  1.08410333969e-14  1.15118048958e-14  1.22256426497e-14  1.47219694199e-14  1.42809560564e-14  1.42809497017e-14  1.62472158426e-14  1.86518308805e-14  1.92304944736e-14  2.20422242601e-14  2.71708900966e-14  3.02721916428e-14  3.43458211606e-14  3.97783073662e-14  4.50597050881e-14  5.52726735012e-14  6.51002926989e-14  7.69136399259e-14  9.24051365432e-14  1.14565220344e-13  1.46305119146e-13  1.96254664681e-13  2.90322067852e-13  5.32813217601e-13  1.50756581301e-12  5.29788094945e-13  2.88721906724e-13  1.95758320083e-13  1.46588003715e-13  1.14133271453e-13  9.21847470803e-14  7.58476064371e-14  6.38366515643e-14  5.41522241095e-14  4.48804864603e-14  3.79750355955e-14  3.37845972642e-14  2.88838638139e-14  2.72159339274e-14  2.5194176707e-14  2.11562049468e-14  1.75050600918e-14  1.64867500599e-14  1.55530545003e-14  1.408675177e-14  1.39566045096e-14  1.17299280579e-14  1.18543623458e-14  9.32910508007e-15  8.931570582e-15  1.01114731081e-14  9.59611135289e-15  1.06369527786e-14  1.05050314279e-14  1.00400501337e-14  8.28695707052e-15
 7.97338821515e-15  7.63013655936e-15  7.02272236772e-15  6.66732583454e-15  7.27654077991e-15  7.27644793787e-15  6.06811412556e-15  8.57205337942e-15  6.60840880663e-15  6.45426642007e-15  5.01019930071e-15  6.74163845042e-15  8.61547824733e-15  6.62660692357e-15  7.71494926613e-15  6.40491667801e-15  5.93416652362e-15  4.02720986772e-15  5.95239692772e-15  4.61071641924e-15  5.06155673319e-15  6.35732510336e-15  7.84133179567e-15  5.9256046858e-15  4.97604944241e-15  3.99492715595e-15  5.06773277575e-15  4.81532866549e-15  4.52525744612e-15  5.33304483004e-15  6.67919104729e-15  6.66188678978e-15  7.06928515427e-15  5.98364048937e-15  5.23770549189e-15  5.14753647363e-15  6.74467914263e-15  5.82477730965e-15  5.33243489167e-15  4.74016383578e-15  4.02907643776e-15  4.77612675281e-15  5.65727389927e-15  3.92987222747e-15  5.83546835293e-15  6.9604415053e-15  7.0233090134e-15  6.39820942127e-15  6.3610426431e-15  7.107622513e-15  7.39703921529e-15  7.58064572976e-15  7.9838254755e-15  8.14121777322e-15  7.69378312443e-15  7.46129741527e-15  6.10100135164e-15  6.53069406865e-15  7.8881741981e-15  8.33003229153e-15  6.9873231829e-15  8.05828434863e-15  1.02808903041e-14  8.81202650005e-15  9.28140213557e-15  9.81231032269e-15  1.09952561967e-14  1.18752623697e-14  1.32989932426e-14  1.47094151865e-14  1.6622674357e-14  1.79877735617e-14  1.87766774805e-14  1.83954385677e-14  2.39669102563e-14  2.48905554061e-14  2.92810893769e-14  3.46719671813e-14  3.66280194924e-14  4.63152193607e-14  5.40684826514e-14  6.40478844458e-14  7.500968973e-14  9.08446845302e-14  1.1520406779e-13  1.45863973648e-13  1.95270545693e-13  2.89091587707e-13  5.29788094945e-13  1.50665098154e-12  5.31549945022e-13  2.88749376888e-13  1.97325536292e-13  1.473979769e-13  1.16328893685e-13  9.45790163419e-14  7.55604772559e-14  6.27301051807e-14  5.30528044412e-14  4.45317484772e-14  3.97389114983e-14  3.30987423818e-14  3.03296171298e-14  2.6553232986e-14  2.23571735767e-14  1.866770906e-14  2.04236710073e-14  1.67981154746e-14  1.5763537143e-14  1.33498752815e-14  1.33525048795e-14  1.20699847433e-14  1.09708586122e-14  1.05717874989e-14  1.12627242276e-14  9.0997994649e-15  1.03897498331e-14  1.01988589284e-14  8.74360894133e-15  8.51501394554e-15
 7.16745639375e-15  7.68129221682e-15  6.45664641668e-15  6.74754964384e-15  9.59495424328e-15  7.53790611091e-15  7.58138035298e-15  7.93423180065e-15  8.36049264274e-15  7.54614259365e-15  6.22111341585e-15  7.13231699253e-15  6.15409054333e-15  4.17477938836e-15  4.68045061996e-15  5.69249989606e-15  6.21577759487e-15  4.1230588504e-15  6.38555927478e-15  4.1846601967e-15  5.21908467583e-15  5.0344453485e-15  6.57261567473e-15  5.89692710852e-15  5.45105815828e-15  3.96490629217e-15  4.88127852782e-15  4.48112673222e-15  4.67893062338e-15  6.56240126929e-15  7.30609740764e-15  5.26805462864e-15  6.90560663848e-15  6.3102314963e-15  4.74995666894e-15  6.35149383692e-15  6.17996938036e-15  6.13125327186e-15  6.4979549692e-15  4.72192754486e-15  4.52797076534e-15  7.01597944359e-15  5.26249780982e-15  5.17498747798e-15  6.03815693309e-15  6.57808136399e-15  7.69325633709e-15  8.7565981745e-15  7.31604405996e-15  6.85326147523e-15  6.46305659009e-15  7.10323014202e-15  6.01081582963e-15  6.53296880755e-15  7.00808061375e-15  8.06915940709e-15  4.76532321165e-15  6.52730830873e-15  8.91437569684e-15  8.16610174566e-15  9.68509298123e-15  9.65570096449e-15  9.80513628685e-15  9.55275329086e-15  9.25520072862e-15  9.56639849181e-15  1.04964310668e-14  9.67164937115e-15  1.22774228218e-14  1.26247922804e-14  1.55285446558e-14  1.54321097901e-14  1.77813946178e-14  1.77220737511e-14  2.19373548441e-14  2.21632873921e-14  2.3663293922e-14  2.77877672583e-14  3.19048537437e-14  3.93717221681e-14  4.43977621431e-14  5.24392769791e-14  6.02289906589e-14  7.37929437401e-14  9.36083760409e-14  1.14180316505e-13  1.45671725401e-13  1.9637452825e-13  2.88721906724e-13  5.31549945022e-13  1.50962461655e-12  5.31917027331e-13  2.90049759497e-13  1.97191399575e-13  1.46838675078e-13  1.15049697234e-13  9.16983246005e-14  7.62498693589e-14  6.283582715e-14  5.26398204764e-14  4.39595506348e-14  3.87052098241e-14  3.19669979704e-14  2.88727762183e-14  2.53758875858e-14  2.15135537368e-14  2.00458206227e-14  1.77260607843e-14  1.53459782285e-14  1.46274526871e-14  1.47036896055e-14  1.38532152217e-14  1.24536038052e-14  1.13103187032e-14  1.01084390456e-14  1.09807285937e-14  1.05287780533e-14  9.90338992019e-15  6.79200788849e-15  8.28461925779e-15
 7.35291602269e-15  7.50493116094e-15  5.85572290129e-15  6.54372433768e-15  9.52646228719e-15  9.00712890778e-15  7.91084159366e-15  8.5185007411e-15  7.42312704225e-15  6.89055078803e-15  5.82684823539e-15  6.71751593815e-15  8.57793150404e-15  5.7975233861e-15  5.85356937002e-15  7.28401794939e-15  5.77692731186e-15  4.31212500661e-15  6.2401336503e-15  5.10806912071e-15  6.55598040606e-15  6.86617281719e-15  6.07009036614e-15  4.73510465437e-15  4.52069990167e-15  5.66410584013e-15  6.36858345783e-15  4.8663243875e-15  5.12731686281e-15  4.86897022357e-15  5.37223763929e-15  6.69017913954e-15  5.61484827182e-15  5.92765225362e-15  5.77427377278e-15  6.68086087864e-15  6.69060930315e-15  7.09654271725e-15  4.86674394674e-15  4.8662152745e-15  6.12564848456e-15  7.43997751171e-15  6.73604198884e-15  7.03187923573e-15  7.08288077002e-15  4.91787875745e-15  5.90981219027e-15  5.87675773705e-15  5.96068314997e-15  5.35234615985e-15  5.36243095836e-15  6.11236155276e-15  6.98170522242e-15  6.82003328423e-15  6.18018561908e-15  8.22463363558e-15  4.95151746191e-15  5.97773736051e-15  9.06608823864e-15  6.62341799956e-15  7.54193018106e-15  8.27260985693e-15  1.06390056354e-14  7.10270718003e-15  7.52371559292e-15  8.12365645574e-15  8.75735740182e-15  1.00299793606e-14  1.26908769141e-14  1.10753718513e-14  1.29070930777e-14  1.27978241887e-14  1.5172843868e-14  1.76020396102e-14  2.0974265086e-14  2.1464977875e-14  2.2839914366e-14  2.58213715286e-14  2.92297066179e-14  3.35968087933e-14  3.7145932635e-14  4.58157469655e-14  5.31316766403e-14  6.19959112048e-14  7.6755584694e-14  9.30960988021e-14  1.1542974384e-13  1.47361747459e-13  1.95758320083e-13  2.88749376888e-13  5.31917027331e-13  1.50757116377e-12  5.29340922628e-13  2.9002974423e-13  1.96611189652e-13  1.47106455218e-13  1.1351045737e-13  9.18008218248e-14  7.41458800241e-14  6.20824924473e-14  5.18652568777e-14  4.55802088796e-14  3.94092764237e-14  3.43153934923e-14  2.88482579844e-14  2.54042950865e-14  2.21071413756e-14  1.94120258085e-14  1.83267741931e-14  1.67536928167e-14  1.65148947938e-14  1.40238993782e-14  1.30942956952e-14  1.27348466306e-14  1.16463838151e-14  1.2168434459e-14  9.43850829446e-15  1.06348612199e-14  7.64792959878e-15  7.85950479167e-15
 7.34145807554e-15  8.2182220766e-15  7.1299932101e-15  6.61363962229e-15  9.37077505847e-15  8.87367335759e-15  8.42260139183e-15  7.23789640103e-15  7.72822329442e-15  7.14934295244e-15  5.93875072879e-15  5.50066175467e-15  7.77868170159e-15  5.16745888414e-15  6.05963048336e-15  6.71487565579e-15  4.40581685736e-15  5.32153378787e-15  4.52061237347e-15  4.14944341852e-15  5.56592839262e-15  6.20023673361e-15  7.18033310404e-15  6.06139922454e-15  5.00089718371e-15  4.77833367351e-15  6.01483540712e-15  4.56966398274e-15  5.38881783409e-15  6.46103685512e-15  6.07273113011e-15  7.72775003651e-15  5.57734646877e-15  6.08690801056e-15  6.81569759416e-15  6.82886946743e-15  7.07210482046e-15  8.09297467732e-15  7.02506513853e-15  5.72037133607e-15  6.95784094932e-15  7.76657867762e-15  4.79999599415e-15  5.18053732336e-15  5.80330033503e-15  6.00661166273e-15  5.37042276853e-15  5.11255210667e-15  5.09208006406e-15  5.97731551134e-15  5.01083380797e-15  7.38721524993e-15  5.83219621793e-15  6.48969737499e-15  6.42454233117e-15  8.4241898228e-15  6.79894799165e-15  7.13265884299e-15  7.93510226174e-15  7.31647516247e-15  7.93495521585e-15  7.59412648136e-15  8.33995835267e-15  8.02412495974e-15  7.36768842423e-15  8.12632356953e-15  9.22749358336e-15  8.85799448785e-15  1.04159796738e-14  1.06719104259e-14  1.22004104132e-14  1.13115777779e-14  1.36036534235e-14  1.51109681266e-14  1.71941786493e-14  2.01174306939e-14  2.0778065226e-14  2.2580659902e-14  2.58178557067e-14  3.03553581654e-14  3.38210881185e-14  3.86934555641e-14  4.51738561103e-14  5.10532308594e-14  6.20945891845e-14  7.48906081758e-14  9.09278680706e-14  1.14117468292e-13  1.46588003715e-13  1.97325536292e-13  2.90049759497e-13  5.29340922628e-13  1.50868150148e-12  5.34611749041e-13  2.90535961286e-13  1.96185703607e-13  1.46197533942e-13  1.14338374758e-13  9.13773068146e-14  7.41243863454e-14  6.20094585984e-14  5.25544611202e-14  4.39579664382e-14  3.80420013498e-14  3.22008666914e-14  2.94007566691e-14  2.53596334125e-14  2.15227932338e-14  2.00462829891e-14  1.9092789505e-14  1.80836254108e-14  1.45876279555e-14  1.38257429663e-14  1.32718259299e-14  1.24848164322e-14  1.17822353394e-14  1.01291399593e-14  1.07081875022e-14  9.57680493998e-15  8.04605871325e-15
 6.86864016175e-15  9.34175790083e-15  7.27103116085e-15  9.47328096409e-15  9.67455263344e-15  8.08203131165e-15  7.23714280614e-15  7.56382151369e-15  7.37364416874e-15  5.88119806765e-15  7.37161637535e-15  6.82803254752e-15  8.61396794781e-15  7.21261181949e-15  7.07436912984e-15  7.00366483798e-15  5.18690788147e-15  6.02738369351e-15  5.06779554357e-15  5.50215591626e-15  5.39808752299e-15  6.24455933244e-15  6.65657567873e-15  5.31983684229e-15  4.8647440722e-15  4.41160156344e-15  4.65530998343e-15  5.02501811938e-15  5.81163506774e-15  8.11489411807e-15  8.5240763615e-15  6.85689444048e-15  7.08288167808e-15  7.42905620647e-15  5.81106156524e-15  7.36533717458e-15  6.45754002664e-15  8.71187574147e-15  5.44007772523e-15  6.06715182532e-15  6.02245173187e-15  6.2648566439e-15  7.2214904291e-15  6.5522326549e-15  9.01365815033e-15  6.74675421433e-15  5.99370041604e-15  5.73134881486e-15  5.7376704198e-15  6.54352778912e-15  4.89675248692e-15  6.70570435782e-15  4.18535643231e-15  8.19617453473e-15  7.25232408917e-15  7.00957828876e-15  7.08768677171e-15  7.48684562728e-15  9.21759702668e-15  8.40833784196e-15  8.9087350039e-15  7.27221496373e-15  8.4507917221e-15  7.57112658712e-15  7.43508309643e-15  7.91985981293e-15  8.42177162347e-15  9.79450391939e-15  1.03644182874e-14  8.66882119613e-15  1.18334641149e-14  1.3528866248e-14  1.47592449523e-14  1.57367734932e-14  1.50666922396e-14  1.73424045667e-14  2.00464009725e-14  2.02465518462e-14  2.26881718156e-14  2.61898861136e-14  3.08505549111e-14  3.42673145971e-14  4.11921451427e-14  4.74864435132e-14  5.44571957556e-14  6.42626814421e-14  7.54592331477e-14  9.26741993487e-14  1.14133271453e-13  1.473979769e-13  1.97191399575e-13  2.9002974423e-13  5.34611749041e-13  1.51746323301e-12  5.3215015447e-13  2.91249102603e-13  1.9765157312e-13  1.47620328316e-13  1.15179962904e-13  9.25489846244e-14  7.58600832109e-14  6.27077217095e-14  5.36929015493e-14  4.48857908202e-14  3.77509546866e-14  3.34120447125e-14  2.91507402436e-14  2.50203329865e-14  2.16677828548e-14  2.18075613969e-14  2.1176212581e-14  1.65434143125e-14  1.68112091573e-14  1.37247981853e-14  1.29548212437e-14  1.3348368204e-14  1.08933419859e-14  1.2067602087e-14  8.3543516538e-15  8.26121914843e-15
 6.50765278279e-15  8.11821307256e-15  8.62740813651e-15  8.728600478e-15  8.99425567738e-15  7.65199321123e-15  6.8518238127e-15  6.55405282524e-15  7.01142496017e-15  5.19126053059e-15  6.64578175027e-15  7.3977475971e-15  6.21118926317e-15  6.26504500924e-15  8.16618883301e-15  5.40436933917e-15  5.30299042198e-15  5.1296751623e-15  5.87782554485e-15  5.89569139267e-15  5.82823552786e-15  5.82289598829e-15  6.60910506074e-15  5.95711191505e-15  5.47357313334e-15  4.60026044045e-15  4.61848700066e-15  5.11644568238e-15  5.60031730282e-15  5.64076361939e-15  6.59321474951e-15  6.69662303998e-15  5.94500330137e-15  8.43298762061e-15  5.6955545019e-15  5.47645377434e-15  6.29034375615e-15  7.45992280737e-15  5.31254806147e-15  5.51071570836e-15  6.36177418944e-15  4.74937445941e-15  5.57596303392e-15  6.03876753012e-15  6.88129660197e-15  5.16063364419e-15  6.54338040459e-15  7.88854471665e-15  5.37754170105e-15  6.74668763357e-15  5.62897710083e-15  6.55869374005e-15  6.76787902055e-15  8.97225248532e-15  8.41500197247e-15  7.47466320261e-15  7.24861126545e-15  7.78773793156e-15  8.48888763057e-15  7.44251297893e-15  8.3888679953e-15  7.82836523737e-15  7.85980540405e-15  6.09829365571e-15  8.51556560661e-15  9.74016834066e-15  8.87955890451e-15  8.91268137063e-15  9.09264906675e-15  8.3118875484e-15  1.05400704123e-14  1.30320678066e-14  1.19057789862e-14  1.43425810357e-14  1.50662249252e-14  1.61402658958e-14  1.7104963884e-14  1.80733472018e-14  2.06259975384e-14  2.40379768957e-14  2.74076696256e-14  2.92157363234e-14  3.49873319021e-14  3.98989391525e-14  4.59011959464e-14  5.37159395607e-14  6.30327539994e-14  7.58291169206e-14  9.21847470803e-14  1.16328893685e-13  1.46838675078e-13  1.96611189652e-13  2.90535961286e-13  5.3215015447e-13  1.50866545168e-12  5.32829118865e-13  2.87685467505e-13  1.96112241463e-13  1.46938667578e-13  1.14161182251e-13  9.16816700444e-14  7.66012815568e-14  6.34625419718e-14  5.09767153284e-14  4.42780986271e-14  3.75002263263e-14  3.32622117454e-14  2.83266432162e-14  2.54355573074e-14  2.31622473402e-14  2.11625567943e-14  1.82840159124e-14  1.73531719984e-14  1.52537449147e-14  1.5222967031e-14  1.36844630369e-14  1.06472238512e-14  1.24913205388e-14  9.70865948608e-15  9.15820131816e-15
 9.17938490413e-15  8.89399846729e-15  7.65642868606e-15  9.26497290978e-15  9.0702612523e-15  7.75106405543e-15  7.13659083606e-15  8.349045449e-15  7.73552527929e-15  7.38334832365e-15  6.71283925459e-15  6.45574431463e-15  4.02136065658e-15  5.43816666702e-15  6.37081293894e-15  6.1626655557e-15  6.3399407427e-15  6.1697978904e-15  7.02963118691e-15  3.92778366561e-15  4.74729859237e-15  6.07395723306e-15  5.63094884433e-15  4.05137575829e-15  4.09969114301e-15  5.22613508925e-15  4.48734637247e-15  4.73336061254e-15  4.35246366459e-15  4.5859086888e-15  5.25492015329e-15  6.1283682811e-15  5.42894665376e-15  5.76123212802e-15  5.5252011812e-15  4.12816615276e-15  5.59499417657e-15  4.96332961079e-15  4.36037299092e-15  3.6346013597e-15  4.87689949177e-15  4.74159904618e-15  5.08905252948e-15  4.91011962709e-15  4.8689046547e-15  3.97033430589e-15  5.50731871867e-15  7.12688138264e-15  5.30529340314e-15  4.84071543084e-15  4.47883851526e-15  5.96448799257e-15  6.62622650326e-15  6.98765225515e-15  6.37011609635e-15  5.0992992879e-15  5.40561607258e-15  7.71752125407e-15  8.04276903676e-15  6.18399290367e-15  8.00584763448e-15  8.12644269986e-15  8.14163701515e-15  5.46334900807e-15  7.86984947096e-15  8.40171770708e-15  7.06649073731e-15  7.90724083302e-15  8.07848769293e-15  9.3523105591e-15  1.0424028595e-14  1.18105673078e-14  1.17223509957e-14  1.26721749715e-14  1.31637017828e-14  1.49889254926e-14  1.47349527702e-14  1.56194960259e-14  1.84795646245e-14  2.06348531465e-14  2.37973572752e-14  2.43677832817e-14  3.03952942364e-14  3.30731923278e-14  3.93833190786e-14  4.62605432603e-14  5.34309998434e-14  6.17700671467e-14  7.58476064371e-14  9.45790163419e-14  1.15049697234e-13  1.47106455218e-13  1.96185703607e-13  2.91249102603e-13  5.32829118865e-13  1.51079346012e-12  5.33200898727e-13  2.92183018748e-13  1.97733112982e-13  1.4601181447e-13  1.13310168078e-13  9.25954496131e-14  7.60635519134e-14  6.32547364658e-14  5.254385912e-14  4.54775058606e-14  4.01892502382e-14  3.39865293856e-14  3.0173482308e-14  2.62792977304e-14  2.34342403165e-14  2.09948556346e-14  1.87035589079e-14  1.63458272676e-14  1.56756581701e-14  1.54202542531e-14  1.4452513107e-14  1.35000864787e-14  1.0683300017e-14  9.6221607498e-15
 9.10391402174e-15  7.5571000443e-15  9.03889840708e-15  1.0050794165e-14  9.50136041203e-15  8.29747883007e-15  7.73548844159e-15  7.92529058972e-15  7.15492375406e-15  6.31219262003e-15  5.36067559832e-15  3.64004272062e-15  5.73280911335e-15  4.27804695507e-15  5.64941096365e-15  4.69353641807e-15  5.94855504013e-15  6.62853286131e-15  6.30418816302e-15  6.87098486427e-15  6.46971234347e-15  5.06406514803e-15  6.56609674998e-15  3.07770211529e-15  3.44981249866e-15  3.58048267083e-15  4.17342143531e-15  5.82982176644e-15  5.81590013203e-15  5.17852158946e-15  7.45116629891e-15  6.51385579768e-15  6.24888470376e-15  6.59775880631e-15  4.65828889398e-15  5.35290302876e-15  5.26027757264e-15  6.65803576089e-15  5.60045857483e-15  4.58907301417e-15  6.55776182575e-15  5.60790682671e-15  5.42347938356e-15  4.95201439433e-15  5.68287885898e-15  3.44102070031e-15  4.6155562866e-15  6.70417951111e-15  5.3256366343e-15  5.52352838999e-15  6.47915826467e-15  6.31165753644e-15  7.35716069628e-15  5.45114866514e-15  4.51992042341e-15  5.14025491858e-15  7.39841448794e-15  5.47359154969e-15  5.48661579249e-15  5.72166914204e-15  8.23365092219e-15  7.9406789986e-15  8.54741136585e-15  7.20186892615e-15  6.26152707347e-15  6.83599895132e-15  7.25644900639e-15  7.24756403109e-15  8.92942389351e-15  7.01143253812e-15  9.29015266929e-15  8.85630415359e-15  9.08247628962e-15  1.00526255161e-14  1.14364437339e-14  1.41197316475e-14  1.38791068532e-14  1.48524628458e-14  1.7917219549e-14  2.03179216554e-14  2.10702286183e-14  2.17758053155e-14  2.54320353924e-14  2.83965787759e-14  3.29117943201e-14  3.82780583302e-14  4.55320270247e-14  5.37962389294e-14  6.38366515643e-14  7.55604772559e-14  9.16983246005e-14  1.1351045737e-13  1.46197533942e-13  1.9765157312e-13  2.87685467505e-13  5.33200898727e-13  1.51621863115e-12  5.34075384025e-13  2.92063273951e-13  1.97566232805e-13  1.46953318694e-13  1.14789584868e-13  9.30601280153e-14  7.76035649682e-14  6.36187088649e-14  5.25425784681e-14  4.68699178114e-14  3.8507495733e-14  3.51440561804e-14  2.96414366983e-14  2.55025314946e-14  2.22355854083e-14  2.10302769944e-14  1.86870769317e-14  1.69095852748e-14  1.52604890014e-14  1.35422705208e-14  1.28716541086e-14  1.15594590132e-14  1.00439262461e-14
 1.04210408222e-14  1.04916804558e-14  9.75540678595e-15  9.64225982595e-15  8.31355261001e-15  6.75468508569e-15  9.22492674844e-15  7.55312708077e-15  8.24742388307e-15  7.44751313415e-15  6.42621317459e-15  7.15314744153e-15  7.70939561005e-15  5.96173982417e-15  6.32262328515e-15  6.89853937093e-15  8.37298374175e-15  6.96447595813e-15  6.93066203426e-15  6.79831902245e-15  7.02273497261e-15  6.024124677e-15  5.81833125385e-15  4.01774883492e-15  3.91732289722e-15  4.99366732992e-15  5.71550361413e-15  4.70748745143e-15  5.08579342623e-15  5.68170082953e-15  5.82672922362e-15  5.81753036275e-15  6.03408105215e-15  7.48033609725e-15  6.20648036346e-15  4.80149838297e-15  6.15159738967e-15  6.67264368397e-15  5.79250610299e-15  6.80572698458e-15  7.30380723474e-15  3.98020870601e-15  6.03060131938e-15  5.34649027733e-15  5.18816120463e-15  5.45587046496e-15  7.73229036407e-15  7.01756306343e-15  7.09757419239e-15  7.66433329896e-15  5.54122363602e-15  7.81817089408e-15  6.02513176007e-15  6.14195610747e-15  5.1542167247e-15  6.65672308638e-15  6.77173999769e-15  6.52557528746e-15  5.76509983556e-15  6.33785277586e-15  6.50612789549e-15  6.85343349503e-15  8.24047947942e-15  7.10918728211e-15  6.74419324801e-15  7.99608176609e-15  6.69670363633e-15  7.74759892913e-15  7.36883667022e-15  5.81604528319e-15  9.73419825765e-15  8.02971399586e-15  1.04314355995e-14  1.11607168987e-14  1.07220974134e-14  1.22221949634e-14  1.24252447573e-14  1.51185091625e-14  1.77344974136e-14  1.79235365416e-14  1.91560164927e-14  1.98806052238e-14  2.35276747821e-14  2.6468008937e-14  3.13618287209e-14  3.43581005471e-14  3.98330746971e-14  4.43827920331e-14  5.41522241095e-14  6.27301051807e-14  7.62498693589e-14  9.18008218248e-14  1.14338374758e-13  1.47620328316e-13  1.96112241463e-13  2.92183018748e-13  5.34075384025e-13  1.51358624854e-12  5.36423225054e-13  2.92889537052e-13  1.97070496029e-13  1.47879252341e-13  1.14304010986e-13  9.28860618564e-14  7.6040096582e-14  6.33112587231e-14  5.29198813476e-14  4.43801261837e-14  4.07787801197e-14  3.54686934529e-14  3.01474632883e-14  2.75202131632e-14  2.56215839344e-14  2.21815403257e-14  2.03082563246e-14  1.87268277511e-14  1.57212451136e-14  1.30087382771e-14  1.2284786308e-14  1.25273950025e-14
 1.16431550247e-14  1.04130216822e-14  1.05567192036e-14  9.83558119157e-15  1.0060471231e-14  8.01585710641e-15  9.06868238452e-15  7.0076261316e-15  7.44360154939e-15  7.60817731732e-15  8.24084699355e-15  8.98372188332e-15  8.40364370627e-15  7.49911508634e-15  7.0758100696e-15  6.91688775446e-15  7.9837566914e-15  7.49602918084e-15  6.52513452307e-15  6.71114448073e-15  6.57229890949e-15  6.34000596596e-15  6.0921967771e-15  6.3674093903e-15  5.84800877792e-15  6.39237929002e-15  5.08393014486e-15  5.46368828455e-15  6.21588462593e-15  7.33796835454e-15  5.48773982729e-15  5.76451803435e-15  7.50174859154e-15  6.40685361249e-15  6.07326701678e-15  7.03614667429e-15  6.902472687e-15  7.24112583922e-15  5.82680273881e-15  6.9991504254e-15  6.58611257776e-15  6.73104020579e-15  7.05905757557e-15  6.25907017978e-15  5.82016608988e-15  4.29627351342e-15  5.73485550462e-15  4.3541051605e-15  5.30961444562e-15  6.69943243258e-15  5.53428082649e-15  7.00917600423e-15  4.80141033293e-15  5.59488036232e-15  7.16576655468e-15  6.922247252e-15  8.16927192738e-15  7.39384557794e-15  6.06356527728e-15  5.19335957698e-15  5.27331520133e-15  5.39571258006e-15  8.69182552676e-15  5.74414117338e-15  8.26554839656e-15  9.02536091254e-15  7.13206169901e-15  6.94004954374e-15  7.90497168358e-15  7.35844098584e-15  9.9183118195e-15  8.79230275129e-15  9.30047291099e-15  9.66534521806e-15  1.13671295302e-14  1.14223392471e-14  1.30805785509e-14  1.39725375651e-14  1.50041439888e-14  1.54848472356e-14  1.67739370498e-14  2.0102301733e-14  2.16260417978e-14  2.41471251585e-14  2.7096401266e-14  2.8669020079e-14  3.53496988543e-14  3.98340161586e-14  4.48804864603e-14  5.30528044412e-14  6.283582715e-14  7.41458800241e-14  9.13773068146e-14  1.15179962904e-13  1.46938667578e-13  1.97733112982e-13  2.92063273951e-13  5.36423225054e-13  1.52302181581e-12  5.36978315476e-13  2.93981358175e-13  1.98438282239e-13  1.48134358242e-13  1.16475580185e-13  9.3187363137e-14  7.70930827143e-14  6.24984516095e-14  5.1759097883e-14  4.47488096051e-14  3.84684379159e-14  3.33162943008e-14  2.94017473315e-14  2.64215022422e-14  2.52006547334e-14  2.15772948997e-14  1.88303232411e-14  1.66196358602e-14  1.42738661704e-14  1.37777011796e-14  1.28225063337e-14
 1.19456334004e-14  1.14870103789e-14  9.99705306196e-15  1.03648825216e-14  1.15051585405e-14  9.22799888848e-15  1.00041542801e-14  8.82277839384e-15  7.16257016345e-15  7.98952395884e-15  8.27013227721e-15  8.61336796661e-15  6.25135089679e-15  8.49921486831e-15  7.84604156039e-15  6.64611725446e-15  7.37861925646e-15  8.34913949167e-15  7.91982858008e-15  6.4450988439e-15  5.76958773606e-15  6.81681277878e-15  5.89716343996e-15  4.89607508591e-15  6.24615417503e-15  6.24134849328e-15  5.12824293837e-15  5.07041540559e-15  4.17366547828e-15  6.09733272446e-15  4.9388069695e-15  6.0945175803e-15  6.13733140899e-15  6.74344720079e-15  5.77482793873e-15  7.15377883416e-15  6.33752849302e-15  6.07859709127e-15  6.07597032879e-15  6.87815438992e-15  7.27324359157e-15  5.07308740968e-15  4.90861165046e-15  6.68728504159e-15  6.27831214838e-15  5.55640381944e-15  4.74599516066e-15  3.45026109164e-15  3.43001975067e-15  5.91409700477e-15  4.56516740994e-15  6.61590845698e-15  5.99874473924e-15  5.61093792292e-15  6.81239849562e-15  6.86114332355e-15  7.235363746e-15  9.56358387855e-15  7.65434965095e-15  7.79073227112e-15  8.37663448771e-15  8.42466251622e-15  8.84751565685e-15  7.13513285424e-15  7.19108627612e-15  8.4457403731e-15  7.64479162035e-15  7.20691130257e-15  8.57542216029e-15  6.71065000758e-15  9.34758180701e-15  8.08284589688e-15  9.87679905607e-15  9.85479562051e-15  1.00178308533e-14  1.11183390857e-14  1.01036341611e-14  1.09964154857e-14  1.3914929753e-14  1.59300820543e-14  1.53257398228e-14  1.71130360878e-14  1.86920946118e-14  2.23348856094e-14  2.44388758718e-14  2.62616907126e-14  3.04868038688e-14  3.30668488194e-14  3.79750355955e-14  4.45317484772e-14  5.26398204764e-14  6.20824924473e-14  7.41243863454e-14  9.25489846244e-14  1.14161182251e-13  1.4601181447e-13  1.97566232805e-13  2.92889537052e-13  5.36978315476e-13  1.52412028403e-12  5.3654084845e-13  2.93152846282e-13  1.978183166e-13  1.46870561198e-13  1.14930755414e-13  9.18627759789e-14  7.73777763397e-14  6.1091420849e-14  5.36792563917e-14  4.45366205086e-14  3.89947892523e-14  3.44508017004e-14  2.98518813472e-14  2.83909213525e-14  2.44114731498e-14  1.9404564772e-14  1.71966155498e-14  1.70344901709e-14  1.52791356573e-14  1.61655722111e-14
 1.24811198771e-14  1.36166469343e-14  1.2406348811e-14  1.17199955471e-14  1.03651359046e-14  1.14887581882e-14  1.14292030764e-14  9.04313718107e-15  8.0400986362e-15  8.13965831981e-15  7.39964726318e-15  8.08769115206e-15  8.6577383421e-15  7.15629116273e-15  7.58965448756e-15  6.13077684648e-15  8.91848843071e-15  7.71019869076e-15  7.39706614329e-15  6.31057738041e-15  6.19744618043e-15  6.17616139373e-15  6.08315083856e-15  4.92775334186e-15  5.54502531253e-15  5.36204861637e-15  4.82124423388e-15  5.10480539606e-15  3.74488238326e-15  7.10015196287e-15  7.16918635887e-15  7.12577630335e-15  5.58875802138e-15  6.78121119158e-15  5.73758046026e-15  7.34388282173e-15  5.73246555816e-15  4.73364927183e-15  4.37879852373e-15  6.72405514995e-15  7.27135134082e-15  3.70004351952e-15  6.91246676183e-15  6.10334358517e-15  6.64538652294e-15  4.53923700329e-15  4.89852974892e-15  6.71608588664e-15  5.27566885789e-15  6.84382361751e-15  6.02009287514e-15  6.09691249236e-15  5.17812777143e-15  5.22143729479e-15  7.40566310779e-15  5.49484363601e-15  6.96314797976e-15  8.56232784226e-15  7.11496305672e-15  6.14200223993e-15  7.04775051187e-15  7.85608184219e-15  7.41070950695e-15  5.59591017438e-15  7.21123161344e-15  8.66978692114e-15  7.60201126491e-15  6.71709348916e-15  7.24831670505e-15  7.95914832084e-15  9.59881497244e-15  8.43480369059e-15  8.74194211197e-15  9.61341072816e-15  9.21747890552e-15  1.06548886163e-14  1.04483735882e-14  1.24698798278e-14  1.25528129025e-14  1.3777677451e-14  1.44803450385e-14  1.57722185853e-14  1.57343015815e-14  1.96608970005e-14  2.17708883504e-14  2.32854416813e-14  2.70608136382e-14  2.83888125753e-14  3.37845972642e-14  3.97389114983e-14  4.39595506348e-14  5.18652568777e-14  6.20094585984e-14  7.58600832109e-14  9.16816700444e-14  1.13310168078e-13  1.46953318694e-13  1.97070496029e-13  2.93981358175e-13  5.3654084845e-13  1.5135617052e-12  5.32600232406e-13  2.92216324265e-13  1.96697104454e-13  1.47130911175e-13  1.1463613073e-13  9.1774551194e-14  7.25898504948e-14  6.21739364377e-14  5.19177232193e-14  4.29584357507e-14  3.8222889896e-14  3.56031691071e-14  3.03090706968e-14  2.64691407056e-14  2.2988977008e-14  1.99539061853e-14  1.91347927517e-14  1.78354733534e-14  1.56436753133e-14
 1.49322411652e-14  1.17482822618e-14  1.29683248231e-14  1.2029386203e-14  1.06382536517e-14  1.00413766784e-14  9.18142530746e-15  8.35648416897e-15  8.43684396531e-15  7.34835390539e-15  7.46955886517e-15  6.88947556588e-15  7.81391782753e-15  5.75208394379e-15  5.53259763834e-15  5.54902875256e-15  6.6767787024e-15  6.2373145889e-15  6.29913432887e-15  7.12407955473e-15  6.07969169402e-15  4.76655903164e-15  6.61936238925e-15  4.74133155439e-15  5.76709518599e-15  5.23819309479e-15  6.09348381136e-15  4.95460180006e-15  5.52216407144e-15  4.77879507093e-15  4.9492663123e-15  5.84508590188e-15  4.72667862386e-15  6.17079065053e-15  6.2842792071e-15  7.72272548755e-15  5.98436249227e-15  5.68211402869e-15  5.22958297694e-15  4.93876370156e-15  6.13605610654e-15  4.35038662452e-15  4.93752858261e-15  4.34805332652e-15  5.13318975205e-15  4.13357170824e-15  4.0261994544e-15  6.1024612475e-15  5.222234002e-15  4.90147133044e-15  4.51354192444e-15  7.17110966938e-15  4.90572977571e-15  3.02952057695e-15  4.0302279141e-15  3.95694543148e-15  4.74079107431e-15  5.8704353441e-15  6.19107448464e-15  5.7777725307e-15  4.77123908655e-15  5.43362359886e-15  7.47785837367e-15  4.0471264958e-15  6.09891138242e-15  6.14881493741e-15  6.45442121612e-15  5.4754582304e-15  6.00386839219e-15  6.053973568e-15  6.99650501306e-15  7.14567418332e-15  8.65444722745e-15  6.83986875846e-15  7.59205100792e-15  9.87799398212e-15  1.02006340013e-14  1.15841449477e-14  1.13467295171e-14  1.27514497181e-14  1.29156143211e-14  1.2502728653e-14  1.58864254416e-14  1.67973409231e-14  1.88946477236e-14  2.05689420439e-14  2.4978645158e-14  2.58954893287e-14  2.88838638139e-14  3.30987423818e-14  3.87052098241e-14  4.55802088796e-14  5.25544611202e-14  6.27077217095e-14  7.66012815568e-14  9.25954496131e-14  1.14789584868e-13  1.47879252341e-13  1.98438282239e-13  2.93152846282e-13  5.32600232406e-13  1.50740779297e-12  5.3191800661e-13  2.90949125819e-13  1.96641910231e-13  1.45582458081e-13  1.13473104396e-13  9.05016566592e-14  7.61402872151e-14  6.21543456251e-14  5.23148002081e-14  4.45872834111e-14  4.02044288479e-14  3.52979542334e-14  3.07961037049e-14  2.56630421184e-14  2.15595526542e-14  2.08598325123e-14  1.84689181025e-14  1.82929180819e-14
 1.55470665481e-14  1.44189201232e-14  1.37391161329e-14  1.25166789195e-14  1.10747328253e-14  1.21371871565e-14  1.05201672389e-14  1.17252134883e-14  8.70937979669e-15  8.96638866237e-15  8.60693402871e-15  9.03915933205e-15  7.69084653008e-15  7.76772665094e-15  6.53713591441e-15  6.74438400343e-15  6.86525702626e-15  7.73028239735e-15  6.07650650303e-15  6.71865314314e-15  6.98293261739e-15  4.83017119583e-15  5.98181182418e-15  6.31745181508e-15  5.53084426971e-15  8.20933999411e-15  7.37731096582e-15  5.75020407385e-15  6.12441942078e-15  3.89548032513e-15  6.25719880784e-15  6.21236116449e-15  5.0942994332e-15  5.304018064e-15  5.70167498819e-15  6.54740503964e-15  6.65362430924e-15  6.56366138432e-15  4.87550766196e-15  5.72037532146e-15  6.632746926e-15  5.44712276199e-15  6.47592648558e-15  5.41566993213e-15  6.19560479541e-15  4.54628060007e-15  5.31661721179e-15  7.71239348807e-15  5.25543133143e-15  4.87279014462e-15  4.26170829844e-15  6.86762257635e-15  4.95018387458e-15  4.11927086119e-15  4.75583818675e-15  4.46699771979e-15  5.19565503451e-15  6.73907096705e-15  7.74855652507e-15  7.52932306377e-15  5.91084468839e-15  6.06474071614e-15  8.27729727919e-15  7.47752441072e-15  6.95739877383e-15  7.76406986611e-15  6.10619764023e-15  6.74415821385e-15  7.54131224377e-15  7.79601585645e-15  8.15661950509e-15  6.72434197455e-15  8.35723014568e-15  7.26826546881e-15  7.63112127496e-15  9.41263084677e-15  9.18311950155e-15  1.00660179563e-14  1.26934424116e-14  1.14611397627e-14  1.14004794935e-14  1.37800099166e-14  1.54171039906e-14  1.50511430142e-14  1.73316088179e-14  1.96715953753e-14  2.26529967677e-14  2.43856301116e-14  2.72159339274e-14  3.03296171298e-14  3.19669979704e-14  3.94092764237e-14  4.39579664382e-14  5.36929015493e-14  6.34625419718e-14  7.60635519134e-14  9.30601280153e-14  1.14304010986e-13  1.48134358242e-13  1.978183166e-13  2.92216324265e-13  5.3191800661e-13  1.51206798764e-12  5.3307986212e-13  2.88879848673e-13  1.96889185641e-13  1.44016082243e-13  1.12894909391e-13  9.12603258647e-14  7.32586842667e-14  6.20497106361e-14  5.21564256775e-14  4.43232023732e-14  3.96828394451e-14  3.2888109651e-14  2.93579471584e-14  2.46681046883e-14  2.31104439394e-14  2.18047552494e-14  1.87094333782e-14
 1.72524471903e-14  1.74060655831e-14  1.53076263558e-14  1.26322316683e-14  1.11950172736e-14  1.30444927854e-14  1.0892190121e-14  1.05642345345e-14  9.00120781996e-15  9.04215064309e-15  1.03159307777e-14  9.22515740458e-15  8.51988495452e-15  6.25998549661e-15  8.10352312272e-15  9.57851882548e-15  8.1330238568e-15  9.49418469774e-15  8.48938431385e-15  7.57063601502e-15  7.6622282935e-15  6.33610318487e-15  6.63860920578e-15  7.4889872563e-15  5.35282477995e-15  6.41801392276e-15  6.32443951448e-15  6.96580719301e-15  6.56155969092e-15  3.61078088237e-15  5.38141429946e-15  6.40917010476e-15  5.61752545246e-15  5.58176341808e-15  5.96013473264e-15  5.28547310887e-15  6.43840049182e-15  5.69889166439e-15  6.03338960082e-15  5.13141790862e-15  6.27091243365e-15  4.53439612238e-15  4.23647978184e-15  5.02859347454e-15  4.20469004599e-15  5.28063070604e-15  4.74158972269e-15  7.01913276125e-15  4.42515271312e-15  5.24615103954e-15  5.30914020736e-15  6.00671330587e-15  4.27376405491e-15  4.35907967898e-15  4.48036139236e-15  4.90764756133e-15  5.62291367619e-15  7.48076647011e-15  6.24868035344e-15  5.84452079319e-15  6.76127952948e-15  5.43869887635e-15  6.54868070549e-15  5.73655399903e-15  5.36776676722e-15  6.66626128391e-15  6.77006941183e-15  7.88306360019e-15  7.42603644334e-15  6.88205508442e-15  5.83890837858e-15  7.210693235e-15  8.59560999669e-15  8.42916639228e-15  8.47786358985e-15  9.01700647823e-15  8.55475473187e-15  1.13944196841e-14  8.90023363713e-15  9.90362344355e-15  1.12460229827e-14  1.26934756552e-14  1.32815670664e-14  1.36720136588e-14  1.54736541758e-14  1.67539147317e-14  1.98393537279e-14  2.05203128924e-14  2.5194176707e-14  2.6553232986e-14  2.88727762183e-14  3.43153934923e-14  3.80420013498e-14  4.48857908202e-14  5.09767153284e-14  6.32547364658e-14  7.76035649682e-14  9.28860618564e-14  1.16475580185e-13  1.46870561198e-13  1.96697104454e-13  2.90949125819e-13  5.3307986212e-13  1.51234903787e-12  5.30522301247e-13  2.89601139509e-13  1.9651563225e-13  1.45675756899e-13  1.14233785665e-13  9.15598415803e-14  7.44051520376e-14  6.23030459977e-14  5.11063926429e-14  4.55700135868e-14  3.96319234636e-14  3.31044723898e-14  2.83554287901e-14  2.64048536028e-14  2.52372657887e-14  2.17714355426e-14
 2.00459591382e-14  1.9041166906e-14  1.60072852669e-14  1.52212371219e-14  1.53021843429e-14  1.47699425913e-14  1.20302546462e-14  1.10105039923e-14  1.04436933212e-14  1.02272722537e-14  1.01048581131e-14  9.16371570217e-15  9.90527575712e-15  8.79671370949e-15  1.04927002064e-14  7.54645126216e-15  8.39312237808e-15  7.04476096117e-15  7.52563059925e-15  7.24509648777e-15  8.44425465143e-15  8.11912197826e-15  6.77895582321e-15  7.35856654503e-15  5.11936212064e-15  6.18842562361e-15  6.39223523094e-15  6.63787424485e-15  5.50672052769e-15  4.01282164446e-15  6.77943688873e-15  6.45713120074e-15  5.05853885524e-15  4.95573057606e-15  5.49256087533e-15  6.16964472662e-15  5.47742740755e-15  6.45971011119e-15  4.43536825212e-15  4.3655181911e-15  6.12085905063e-15  6.00731850171e-15  6.30915424224e-15  6.8377869426e-15  3.99258981022e-15  4.0284462728e-15  3.40223766359e-15  5.13025707386e-15  4.11088267158e-15  4.46910582016e-15  4.61453532511e-15  5.18904434005e-15  4.62090173536e-15  4.31678608683e-15  6.95038695085e-15  5.20667684129e-15  6.70656534869e-15  9.34908123198e-15  7.44380125123e-15  6.62631980325e-15  6.5131087182e-15  6.37048929935e-15  7.75576189504e-15  6.50716839476e-15  6.13798682039e-15  7.56726699519e-15  7.90599276415e-15  6.90887028541e-15  6.95136279802e-15  6.37676710084e-15  8.03218126769e-15  8.05888093413e-15  6.75107455981e-15  7.0683343245e-15  7.71229449228e-15  9.3311044248e-15  9.15575851069e-15  1.04753262884e-14  9.67324561924e-15  9.89076604803e-15  1.12943963176e-14  1.21403679225e-14  1.14462853816e-14  1.39583012088e-14  1.49558093354e-14  1.65287103595e-14  1.92719609692e-14  1.99538118154e-14  2.11562049468e-14  2.23571735767e-14  2.53758875858e-14  2.88482579844e-14  3.22008666914e-14  3.77509546866e-14  4.42780986271e-14  5.254385912e-14  6.36187088649e-14  7.6040096582e-14  9.3187363137e-14  1.14930755414e-13  1.47130911175e-13  1.96641910231e-13  2.88879848673e-13  5.30522301247e-13  1.5082244789e-12  5.3344246058e-13  2.90718441737e-13  1.9522728774e-13  1.44939873943e-13  1.12577955291e-13  9.0387593041e-14  7.45064655019e-14  6.1226623622e-14  5.16930112138e-14  4.52051289439e-14  3.87123812288e-14  3.08209183943e-14  2.7977409227e-14  2.55984433132e-14  2.26230966334e-14
 2.45427728079e-14  2.06761623864e-14  1.8336318283e-14  1.71303973948e-14  1.67509266988e-14  1.44051040406e-14  1.33963762925e-14  1.41859787148e-14  1.28692752968e-14  1.12920717345e-14  1.05845660987e-14  1.04098976573e-14  9.7052610671e-15  1.02345496977e-14  1.03431278012e-14  9.66771554805e-15  9.37224085506e-15  8.23046973026e-15  7.4028980123e-15  8.42849487502e-15  7.76607586342e-15  7.53976763879e-15  5.76912150849e-15  4.8896955725e-15  6.86328859101e-15  6.33902997443e-15  7.12127905345e-15  6.47610890344e-15  5.46409628554e-15  4.85181875729e-15  4.82779821674e-15  4.96036782426e-15  4.86238442695e-15  4.3367498729e-15  5.09197473003e-15  6.57393089775e-15  5.45829083522e-15  5.70833203898e-15  4.96625002958e-15  4.58390847893e-15  6.80582084951e-15  6.27788736315e-15  6.56710259784e-15  4.96040514057e-15  4.00408311069e-15  6.89873269255e-15  4.88543109852e-15  5.05807954675e-15  4.05691043626e-15  4.5637145631e-15  4.28008314143e-15  5.12030555089e-15  5.57127449587e-15  3.88479738809e-15  6.31361177502e-15  5.06920444661e-15  5.22900658029e-15  7.00070024377e-15  6.97038629743e-15  7.42919182475e-15  5.8614163057e-15  6.21144673354e-15  6.96784430454e-15  6.09233529038e-15  5.92011102318e-15  8.62767804887e-15  6.92930588975e-15  7.11628252754e-15  5.91377146846e-15  5.3073225913e-15  7.84149093632e-15  7.62514532184e-15  5.43140828582e-15  5.19768121026e-15  6.4864768249e-15  6.85570424552e-15  8.93495753587e-15  9.7504268498e-15  8.17501717216e-15  8.15289161007e-15  9.874770331e-15  1.17401672437e-14  1.28765729077e-14  1.24070843618e-14  1.14434984395e-14  1.46050112795e-14  1.71770281991e-14  1.76731617452e-14  1.75050600918e-14  1.866770906e-14  2.15135537368e-14  2.54042950865e-14  2.94007566691e-14  3.34120447125e-14  3.75002263263e-14  4.54775058606e-14  5.25425784681e-14  6.33112587231e-14  7.70930827143e-14  9.18627759789e-14  1.1463613073e-13  1.45582458081e-13  1.96889185641e-13  2.89601139509e-13  5.3344246058e-13  1.50965117732e-12  5.32554596635e-13  2.91394141839e-13  1.96627867797e-13  1.45644510818e-13  1.13584841282e-13  9.19613835571e-14  7.4990624875e-14  6.25351246583e-14  5.38547403789e-14  4.44956520787e-14  3.75677218023e-14  3.28266175949e-14  2.86830462386e-14  2.62578362721e-14
 2.73751797067e-14  2.41262807487e-14  2.20586332437e-14  2.03598631446e-14  1.77170046169e-14  1.64647485718e-14  1.57985141679e-14  1.50960546995e-14  1.39874562725e-14  1.25310613597e-14  1.07634490682e-14  1.07613635791e-14  9.30317123621e-15  1.10719011464e-14  1.06327494945e-14  9.98791212672e-15  9.32711495936e-15  9.55892999511e-15  7.36964397919e-15  7.74289873665e-15  7.66430518737e-15  7.46101501732e-15  6.12498148937e-15  6.59290119441e-15  7.25320422626e-15  5.57019749502e-15  7.55092560854e-15  6.21035247473e-15  5.93045424816e-15  4.34585293875e-15  5.50763247535e-15  6.67182612976e-15  6.4084764104e-15  5.38781614058e-15  4.40863112138e-15  6.07282304835e-15  6.41440524324e-15  6.45584957463e-15  6.27731914073e-15  4.44650331767e-15  5.37025387119e-15  6.74942014951e-15  6.22130363063e-15  5.89760773045e-15  6.13035959269e-15  5.62434648492e-15  4.35029263483e-15  5.79909073689e-15  4.80680950235e-15  5.94267338518e-15  4.29402353913e-15  5.28791224196e-15  5.69981198432e-15  3.93573818e-15  5.60261502911e-15  5.84600969591e-15  3.95682652354e-15  6.8023983484e-15  6.14344259611e-15  9.36592544144e-15  6.79855469641e-15  7.05989670324e-15  6.39016279028e-15  5.80941635342e-15  4.72487588163e-15  6.14909077393e-15  7.11297719048e-15  5.2124254221e-15  5.90736536793e-15  6.36005018147e-15  5.33659210038e-15  5.09767999086e-15  5.06543489404e-15  5.60818455671e-15  6.71908860308e-15  8.38110387807e-15  9.11757539237e-15  8.6359305908e-15  6.54675288139e-15  9.3599794123e-15  8.05932694802e-15  1.01875526536e-14  1.06544099992e-14  9.71902764542e-15  1.01239713499e-14  1.21101334006e-14  1.45959871283e-14  1.56419061111e-14  1.64867500599e-14  2.04236710073e-14  2.00458206227e-14  2.21071413756e-14  2.53596334125e-14  2.91507402436e-14  3.32622117454e-14  4.01892502382e-14  4.68699178114e-14  5.29198813476e-14  6.24984516095e-14  7.73777763397e-14  9.1774551194e-14  1.13473104396e-13  1.44016082243e-13  1.9651563225e-13  2.90718441737e-13  5.32554596635e-13  1.5186943874e-12  5.35812970883e-13  2.92408754957e-13  1.97140335184e-13  1.46806685995e-13  1.16347987851e-13  9.2318634863e-14  7.53694579151e-14  6.28299808326e-14  5.2657693947e-14  4.47431915253e-14  3.79750035492e-14  3.36930881736e-14  2.99963421921e-14
 3.12570524277e-14  2.67030170208e-14  2.4342492459e-14  2.17505576165e-14  1.83885630037e-14  1.69493333877e-14  1.68132596429e-14  1.48679416763e-14  1.33083180481e-14  1.15405678799e-14  1.09647392511e-14  1.19680575364e-14  1.01336655803e-14  9.54202581324e-15  8.88052490691e-15  8.69711766064e-15  9.14498194649e-15  7.88154050193e-15  7.42435160801e-15  6.706699248e-15  6.44843153327e-15  5.25036623156e-15  5.31278333728e-15  6.05694968674e-15  6.50983208805e-15  7.07738726225e-15  8.3334141427e-15  6.11225610336e-15  6.16724473362e-15  5.55601609126e-15  5.401198904e-15  5.40996871555e-15  7.38492358762e-15  6.35783769099e-15  5.07719445393e-15  5.21959360279e-15  7.25334935145e-15  5.49214089706e-15  7.58747377523e-15  3.86986704404e-15  5.21425598602e-15  5.17795317493e-15  3.63302953267e-15  4.10744209259e-15  4.67723159076e-15  5.21847506753e-15  5.48909952118e-15  5.52594817887e-15  4.76141832394e-15  6.07779116362e-15  5.47940213916e-15  4.72743580067e-15  5.58350281038e-15  5.83151406062e-15  6.96717031036e-15  5.24763052107e-15  5.53081325909e-15  6.81921583753e-15  6.7824317169e-15  7.69309309912e-15  6.94190164125e-15  6.97479306842e-15  6.50327650899e-15  8.02146629326e-15  6.66546302973e-15  5.85723470266e-15  7.89584006961e-15  8.01598660213e-15  7.88009158011e-15  8.50060794209e-15  7.92051968946e-15  6.84147782918e-15  5.51852636979e-15  5.67414561712e-15  7.44116342778e-15  7.51226044617e-15  7.12571190869e-15  7.07969955766e-15  6.55756418616e-15  6.73047750229e-15  7.65510341765e-15  9.73645642524e-15  8.50110941689e-15  1.03394254184e-14  1.04376484561e-14  1.13644159757e-14  1.47338403347e-14  1.39999381704e-14  1.55530545003e-14  1.67981154746e-14  1.77260607843e-14  1.94120258085e-14  2.15227932338e-14  2.50203329865e-14  2.83266432162e-14  3.39865293856e-14  3.8507495733e-14  4.43801261837e-14  5.1759097883e-14  6.1091420849e-14  7.25898504948e-14  9.05016566592e-14  1.12894909391e-13  1.45675756899e-13  1.9522728774e-13  2.91394141839e-13  5.35812970883e-13  1.5135826141e-12  5.32788691449e-13  2.89100644618e-13  1.9626458676e-13  1.46766878874e-13  1.14741119842e-13  9.11066776828e-14  7.5521314743e-14  6.31481942095e-14  5.34508674907e-14  4.5583094461e-14  4.0571414409e-14  3.46545889515e-14
 3.408048924e-14  2.93232148936e-14  2.65450352408e-14  2.26960464855e-14  1.88191223467e-14  1.7623571347e-14  1.78496075479e-14  1.70960791989e-14  1.52661437517e-14  1.19538831529e-14  1.25814620954e-14  1.32955595475e-14  1.10185002548e-14  1.0593147188e-14  1.03829196637e-14  7.75678464597e-15  7.86953372522e-15  6.53355482253e-15  5.8044885451e-15  6.57994006327e-15  7.31741841793e-15  7.91632453481e-15  6.44360924301e-15  7.20188276858e-15  6.96456975706e-15  5.90509361673e-15  6.66517327137e-15  5.88902017539e-15  7.13008986108e-15  6.78531556976e-15  6.01086617701e-15  5.53854391917e-15  6.32419039358e-15  6.74053391221e-15  6.10882454882e-15  6.793128087e-15  6.57464021631e-15  6.88446036068e-15  6.4249229688e-15  5.17669806389e-15  5.81124632622e-15  5.5933063348e-15  4.3585360299e-15  4.3908181151e-15  4.78031352509e-15  6.51984381489e-15  5.83227759582e-15  6.9941137768e-15  4.74521053245e-15  4.63608159745e-15  6.11043936162e-15  4.66278058115e-15  5.90077538366e-15  5.40236139832e-15  5.31954868576e-15  4.37119367901e-15  3.95427628057e-15  4.83025202625e-15  6.7684596964e-15  6.04347201679e-15  6.00187577505e-15  5.11605423729e-15  5.99664316503e-15  6.84359402695e-15  5.80602798259e-15  6.9500319633e-15  9.45908220471e-15  8.9404717727e-15  7.48042972814e-15  6.24847734096e-15  6.41284023026e-15  6.69129092239e-15  6.405906629e-15  6.16932125016e-15  7.92219888263e-15  7.19283675265e-15  8.50195776922e-15  6.98431268624e-15  8.88401341001e-15  7.50148846292e-15  9.56108387443e-15  8.90081898404e-15  1.00543884262e-14  1.11812728385e-14  1.07112165874e-14  1.12964918965e-14  1.25192417571e-14  1.29104998842e-14  1.408675177e-14  1.5763537143e-14  1.53459782285e-14  1.83267741931e-14  2.00462829891e-14  2.16677828548e-14  2.54355573074e-14  3.0173482308e-14  3.51440561804e-14  4.07787801197e-14  4.47488096051e-14  5.36792563917e-14  6.21739364377e-14  7.61402872151e-14  9.12603258647e-14  1.14233785665e-13  1.44939873943e-13  1.96627867797e-13  2.92408754957e-13  5.32788691449e-13  1.51130154149e-12  5.3232494946e-13  2.90052624317e-13  1.96855316221e-13  1.46895917835e-13  1.12900325488e-13  9.18248871465e-14  7.50106375484e-14  6.27213895071e-14  5.28214930129e-14  4.45873814029e-14  3.90188893571e-14
 3.9942840829e-14  3.33401254324e-14  2.94579594991e-14  2.60284857115e-14  2.32163678709e-14  1.80978353558e-14  1.84927859388e-14  1.7695744627e-14  1.63536874077e-14  1.34061535317e-14  1.31534180086e-14  1.28772337328e-14  1.08130260416e-14  1.01170227274e-14  1.09065364033e-14  8.29097395983e-15  8.88216449875e-15  7.89717429422e-15  6.72529264435e-15  6.95275683511e-15  6.85764214222e-15  7.13335902918e-15  6.01028046658e-15  6.3078292808e-15  6.89653927507e-15  5.32636438831e-15  5.32644864902e-15  4.59947470186e-15  4.41091100205e-15  6.03079584108e-15  5.81286905486e-15  5.96191756417e-15  6.9983659609e-15  6.72474033022e-15  5.84734457514e-15  6.67593761337e-15  6.07278945594e-15  5.24250265396e-15  5.13116121472e-15  5.17670589547e-15  4.07675111088e-15  3.81852029283e-15  3.76166294046e-15  5.17621671582e-15  5.17085206149e-15  5.56810424464e-15  4.58982087857e-15  5.81846593091e-15  4.45337000511e-15  5.13265410068e-15  5.68943677319e-15  5.14390232361e-15  5.13447568027e-15  4.65931245968e-15  5.82144210156e-15  5.48830342385e-15  4.93067584184e-15  6.90039941957e-15  6.88417295716e-15  5.59587826157e-15  5.21769455051e-15  7.44327805149e-15  6.5595125401e-15  7.94260605312e-15  5.52736918417e-15  6.02059511707e-15  8.34956600183e-15  9.30485285125e-15  7.4016982332e-15  7.42688357234e-15  7.69875801055e-15  5.99196803843e-15  6.72346294527e-15  6.40082852704e-15  7.17121293682e-15  7.35346006012e-15  6.99689596139e-15  7.00950240397e-15  8.13786357531e-15  6.32986016868e-15  8.21920261782e-15  9.16850897509e-15  1.00950207856e-14  1.08249936358e-14  1.14765540519e-14  1.20735818721e-14  1.35105314517e-14  1.32366499912e-14  1.39566045096e-14  1.33498752815e-14  1.46274526871e-14  1.67536928167e-14  1.9092789505e-14  2.18075613969e-14  2.31622473402e-14  2.62792977304e-14  2.96414366983e-14  3.54686934529e-14  3.84684379159e-14  4.45366205086e-14  5.19177232193e-14  6.21543456251e-14  7.32586842667e-14  9.15598415803e-14  1.12577955291e-13  1.45644510818e-13  1.97140335184e-13  2.89100644618e-13  5.3232494946e-13  1.5153790489e-12  5.32832539341e-13  2.91851080483e-13  1.97628588122e-13  1.45868463635e-13  1.14540147582e-13  9.24576067224e-14  7.53814560534e-14  6.31885088912e-14  5.25783304626e-14  4.47969212619e-14
 4.60079009178e-14  4.02592073052e-14  3.36642634799e-14  2.79306971591e-14  2.65936261038e-14  2.09618284548e-14  1.98770781777e-14  1.85255136297e-14  1.72740909147e-14  1.54134735854e-14  1.38235070953e-14  1.39214141216e-14  1.11998969271e-14  1.10155590003e-14  1.09336920054e-14  9.43333686131e-15  9.60322871019e-15  8.41699034861e-15  8.7972230131e-15  8.59809023442e-15  8.0468546156e-15  8.1999082394e-15  5.94731592416e-15  5.86872909102e-15  7.74013098587e-15  6.23736211639e-15  5.00363064991e-15  5.75831904643e-15  5.91313135987e-15  6.74935722602e-15  7.56323266402e-15  6.97662853529e-15  5.71376865063e-15  7.34716006644e-15  5.90087474647e-15  6.26274415337e-15  4.27082996612e-15  4.46560800657e-15  4.42772841981e-15  5.31131215549e-15  4.78839403441e-15  5.33905107068e-15  5.96098354298e-15  6.11163426295e-15  5.37327938324e-15  6.17402189631e-15  5.17424308283e-15  6.38964079379e-15  6.09431268253e-15  6.91838556717e-15  6.4277367701e-15  5.63044845188e-15  6.53745839597e-15  5.02548523375e-15  6.53619498538e-15  6.38159929042e-15  6.83896049062e-15  7.05459101414e-15  7.04489260755e-15  6.70096686283e-15  5.08022723891e-15  7.30260163517e-15  6.3650161149e-15  6.31233637529e-15  4.03985211949e-15  5.55154989531e-15  7.36596380673e-15  6.05689754299e-15  6.30751084719e-15  6.48409338216e-15  7.60281754709e-15  6.92125800914e-15  6.7387028705e-15  6.78466837631e-15  6.88546169224e-15  7.53313004853e-15  6.00656084363e-15  6.20908765083e-15  7.41674596417e-15  7.51723737375e-15  6.22290994673e-15  8.20324344176e-15  9.71894914331e-15  9.89991505288e-15  9.96790110962e-15  1.00587689422e-14  1.13259915246e-14  1.08563377532e-14  1.17299280579e-14  1.33525048795e-14  1.47036896055e-14  1.65148947938e-14  1.80836254108e-14  2.1176212581e-14  2.11625567943e-14  2.34342403165e-14  2.55025314946e-14  3.01474632883e-14  3.33162943008e-14  3.89947892523e-14  4.29584357507e-14  5.23148002081e-14  6.20497106361e-14  7.44051520376e-14  9.0387593041e-14  1.13584841282e-13  1.46806685995e-13  1.9626458676e-13  2.90052624317e-13  5.32832539341e-13  1.51430998365e-12  5.32554292846e-13  2.90977576368e-13  1.97103232395e-13  1.47306681177e-13  1.13287324093e-13  9.02946969173e-14  7.51157821685e-14  6.25261472846e-14  5.34347178622e-14
 5.47613253367e-14  4.58995342527e-14  3.89636107425e-14  3.32978159328e-14  2.89270822906e-14  2.48109959625e-14  2.38208682205e-14  2.22935775052e-14  1.96088377077e-14  1.599443367e-14  1.55994753932e-14  1.22690595347e-14  1.15602368797e-14  1.10758425061e-14  1.01777823484e-14  1.10348134252e-14  1.06953785063e-14  9.09378423521e-15  1.01233921264e-14  1.02039333241e-14  8.26462032498e-15  9.51965018429e-15  7.53859463166e-15  6.21710717862e-15  8.27713964359e-15  7.03926581668e-15  5.50648535298e-15  5.22372946915e-15  5.3001018379e-15  5.06977624037e-15  6.93137242774e-15  6.69569186352e-15  7.06469197614e-15  6.11565983807e-15  4.13357188917e-15  6.95617592378e-15  6.293011828e-15  6.74152955583e-15  6.5559610989e-15  5.24079628368e-15  5.56094629809e-15  4.67524743386e-15  4.74608739018e-15  4.87271705074e-15  6.56574480993e-15  5.29629170157e-15  4.92782158127e-15  5.0047299234e-15  5.17562170067e-15  6.96053895266e-15  4.49575229035e-15  5.09378225719e-15  7.07181719345e-15  6.95691096289e-15  6.88973512658e-15  6.23863233002e-15  6.28172659169e-15  6.03978826095e-15  6.57143597032e-15  7.55515560582e-15  6.36952391834e-15  6.67368514317e-15  6.98514089076e-15  6.14871154029e-15  5.52183298987e-15  7.63586758969e-15  8.27181467083e-15  6.71440690656e-15  7.15722624612e-15  6.0281155371e-15  5.22957479385e-15  5.95939304282e-15  8.23810232105e-15  5.66568176347e-15  7.48917810104e-15  7.5355601744e-15  7.39496607524e-15  6.37906094925e-15  7.16811539795e-15  7.48091697407e-15  8.59880066986e-15  9.38122740433e-15  8.10670132029e-15  8.28534396406e-15  9.77895357717e-15  9.7719113667e-15  1.03908555779e-14  1.01320042559e-14  1.18543623458e-14  1.20699847433e-14  1.38532152217e-14  1.40238993782e-14  1.45876279555e-14  1.65434143125e-14  1.82840159124e-14  2.09948556346e-14  2.22355854083e-14  2.75202131632e-14  2.94017473315e-14  3.44508017004e-14  3.8222889896e-14  4.45872834111e-14  5.21564256775e-14  6.23030459977e-14  7.45064655019e-14  9.19613835571e-14  1.16347987851e-13  1.46766878874e-13  1.96855316221e-13  2.91851080483e-13  5.32554292846e-13  1.51541045158e-12  5.35312647208e-13  2.91814680759e-13  1.98274137872e-13  1.45439881234e-13  1.14492434722e-13  9.04599650642e-14  7.5066402619e-14  6.37815146403e-14
 6.58939538439e-14  5.45647728228e-14  4.60887353734e-14  3.99842533525e-14  3.33439743839e-14  2.96343873133e-14  2.75895403801e-14  2.32099181455e-14  1.93739502431e-14  1.80786236576e-14  1.66002791894e-14  1.38161805366e-14  1.35070550103e-14  1.25682062276e-14  1.25476920449e-14  1.19842008275e-14  1.07295205545e-14  1.1036749546e-14  9.86090064913e-15  1.02148267236e-14  8.23750977155e-15  8.40158415335e-15  7.80001160177e-15  6.63449606822e-15  5.82299978591e-15  6.37573854074e-15  7.11779911795e-15  5.70681864137e-15  6.28243397682e-15  5.63876313441e-15  5.64966559483e-15  5.39979498241e-15  5.78170299003e-15  5.26297986038e-15  3.2806066862e-15  5.13202236109e-15  6.47388448774e-15  8.69642563668e-15  6.97454262862e-15  5.39695689665e-15  5.24179537408e-15  3.87056092346e-15  3.76928737131e-15  6.37303861161e-15  6.75566823745e-15  4.19215433868e-15  4.99282480949e-15  5.71274978223e-15  5.26965717271e-15  6.32414759964e-15  4.47857125111e-15  5.65757553493e-15  6.16455097961e-15  6.08068912678e-15  5.18744893982e-15  4.86782199528e-15  5.1665283548e-15  6.32836866529e-15  6.57296731067e-15  7.65345591808e-15  7.23029737474e-15  6.85249786089e-15  8.15505157125e-15  7.0414426291e-15  6.43674632344e-15  7.79959177843e-15  7.90907682159e-15  6.18589804121e-15  5.24967265565e-15  6.49374841316e-15  6.47965916876e-15  6.7227624846e-15  7.770821889e-15  6.92373775395e-15  9.13647805707e-15  8.71707664799e-15  8.84202637841e-15  5.67463688566e-15  5.98451311268e-15  6.81815905815e-15  6.26239975727e-15  8.70086737862e-15  9.57326152602e-15  1.05222354921e-14  1.04616615083e-14  8.77774746636e-15  9.64205102961e-15  8.06145444029e-15  9.32910508007e-15  1.09708586122e-14  1.24536038052e-14  1.30942956952e-14  1.38257429663e-14  1.68112091573e-14  1.73531719984e-14  1.87035589079e-14  2.10302769944e-14  2.56215839344e-14  2.64215022422e-14  2.98518813472e-14  3.56031691071e-14  4.02044288479e-14  4.43232023732e-14  5.11063926429e-14  6.1226623622e-14  7.4990624875e-14  9.2318634863e-14  1.14741119842e-13  1.46895917835e-13  1.97628588122e-13  2.90977576368e-13  5.35312647208e-13  1.51945116774e-12  5.33184505214e-13  2.90069860514e-13  1.96091270357e-13  1.4577820219e-13  1.13721839035e-13  9.16368854824e-14  7.53059011305e-14
 7.69834368123e-14  6.33388709324e-14  5.33010758897e-14  4.731299069e-14  4.01041753752e-14  3.28143689303e-14  2.88666797669e-14  2.42285271803e-14  2.19614083909e-14  1.92642577484e-14  1.73630853253e-14  1.58652111742e-14  1.46118299768e-14  1.41609872686e-14  1.36070478704e-14  1.28944955015e-14  1.38252344567e-14  1.22445530176e-14  9.84260901277e-15  9.36264960406e-15  8.63734065723e-15  9.15406338382e-15  8.04762587866e-15  7.58306613411e-15  7.55383436033e-15  8.78527746416e-15  6.37531420124e-15  6.1276937939e-15  6.05633820886e-15  6.09185008326e-15  5.5758690879e-15  4.52538679147e-15  7.32765058026e-15  5.9011680697e-15  4.9948426604e-15  5.36634228607e-15  6.43314084932e-15  7.67829510134e-15  6.5741807824e-15  6.66786831659e-15  6.23598653898e-15  5.57868795619e-15  5.30182058933e-15  6.78965336841e-15  4.57968064155e-15  5.03786573743e-15  5.95805093432e-15  6.36580045556e-15  5.47184487214e-15  7.21519398042e-15  5.3022137052e-15  5.16488755909e-15  4.22440025885e-15  4.57143015747e-15  3.62126488914e-15  3.87091030333e-15  5.67998584936e-15  5.31723824601e-15  6.24966904233e-15  7.37150406156e-15  6.98063342816e-15  5.948326262e-15  7.07174224213e-15  5.71189487645e-15  5.44051236045e-15  7.33525992654e-15  6.93228754245e-15  6.39458476156e-15  5.15632229866e-15  6.43706262233e-15  5.95491793297e-15  7.71697680392e-15  5.18063326143e-15  6.48567542085e-15  8.0436412641e-15  6.68361027498e-15  6.7596815089e-15  7.24822056912e-15  6.6614737954e-15  6.38796225361e-15  5.25120612651e-15  8.34439975847e-15  7.48465904174e-15  8.74536998289e-15  8.69679596578e-15  8.16116607498e-15  9.0394281482e-15  8.57823538877e-15  8.931570582e-15  1.05717874989e-14  1.13103187032e-14  1.27348466306e-14  1.32718259299e-14  1.37247981853e-14  1.52537449147e-14  1.63458272676e-14  1.86870769317e-14  2.21815403257e-14  2.52006547334e-14  2.83909213525e-14  3.03090706968e-14  3.52979542334e-14  3.96828394451e-14  4.55700135868e-14  5.16930112138e-14  6.25351246583e-14  7.53694579151e-14  9.11066776828e-14  1.12900325488e-13  1.45868463635e-13  1.97103232395e-13  2.91814680759e-13  5.33184505214e-13  1.5090107802e-12  5.30924433398e-13  2.89969570553e-13  1.95491346304e-13  1.43930219306e-13  1.14490193261e-13  9.19142559503e-14
 9.49822023664e-14  7.92455274493e-14  6.49095817961e-14  5.51088495291e-14  4.7027238367e-14  4.0720898844e-14  3.34186484425e-14  3.12956838377e-14  2.61946723593e-14  2.32437995535e-14  2.11265163311e-14  1.96173120156e-14  1.73088068351e-14  1.50156709791e-14  1.53483906786e-14  1.30961844698e-14  1.41697311958e-14  1.14838577598e-14  1.15952697262e-14  1.12104854373e-14  9.09846366978e-15  1.06808371158e-14  9.2434967553e-15  7.35152971491e-15  8.24561666138e-15  7.40232072612e-15  6.22062229988e-15  7.71121574221e-15  7.3082650599e-15  8.39743490702e-15  7.43685559364e-15  5.5485583798e-15  7.37230578063e-15  6.44778229278e-15  4.87113275538e-15  4.98595397513e-15  5.91960835214e-15  6.86570989988e-15  5.76717276916e-15  5.88972167611e-15  6.13227812414e-15  5.17801612264e-15  6.37978418332e-15  7.21204986604e-15  5.82757510336e-15  4.17258871903e-15  6.11068150684e-15  6.20817434453e-15  6.15926238282e-15  7.31698980367e-15  5.24990200856e-15  5.44802467091e-15  4.55204702176e-15  5.71785549122e-15  4.90341645535e-15  5.95168597256e-15  5.77264356158e-15  6.99599489101e-15  7.35587819377e-15  6.98721086488e-15  6.4176329494e-15  6.78805797774e-15  6.72860123798e-15  5.3564797941e-15  6.72012149046e-15  7.89904181442e-15  7.52957861335e-15  5.88236606068e-15  5.79712562625e-15  5.66185155297e-15  6.24104560489e-15  7.02313047677e-15  5.14190905965e-15  5.92538950834e-15  5.29441937866e-15  5.86529697443e-15  6.43705573446e-15  6.06002014937e-15  7.69912616801e-15  7.75081557122e-15  6.64874592132e-15  9.70232430604e-15  9.42889771012e-15  9.52286149113e-15  1.05269975516e-14  9.7768316807e-15  9.41939621795e-15  1.06897034359e-14  1.01114731081e-14  1.12627242276e-14  1.01084390456e-14  1.16463838151e-14  1.24848164322e-14  1.29548212437e-14  1.5222967031e-14  1.56756581701e-14  1.69095852748e-14  2.03082563246e-14  2.15772948997e-14  2.44114731498e-14  2.64691407056e-14  3.07961037049e-14  3.2888109651e-14  3.96319234636e-14  4.52051289439e-14  5.38547403789e-14  6.28299808326e-14  7.5521314743e-14  9.18248871465e-14  1.14540147582e-13  1.47306681177e-13  1.98274137872e-13  2.90069860514e-13  5.30924433398e-13  1.51025344597e-12  5.3047898558e-13  2.88669943588e-13  1.94890834755e-13  1.46073361415e-13  1.15504002112e-13
 1.14801430661e-13  9.08639413962e-14  7.43244864063e-14  6.31512574066e-14  5.21947935758e-14  4.34465152882e-14  3.84453960862e-14  3.43073852865e-14  3.08148418428e-14  2.74114776372e-14  2.29273521867e-14  1.89714393531e-14  1.90045812294e-14  1.7387185467e-14  1.60711112418e-14  1.45851265582e-14  1.40143064749e-14  1.21600433036e-14  1.27596389574e-14  1.07566090028e-14  1.04919660192e-14  1.03681057523e-14  1.07324588617e-14  8.44288970354e-15  8.88758552829e-15  8.58673478178e-15  6.31436562964e-15  4.86922854051e-15  5.85822806038e-15  6.43787132021e-15  8.56183797029e-15  7.65147351234e-15  6.82801944598e-15  6.78099195846e-15  6.08577448992e-15  7.30625970076e-15  6.75772782876e-15  5.11860899281e-15  5.9451342376e-15  5.28369170855e-15  4.2714454258e-15  6.61179953646e-15  5.7193823155e-15  5.56478424052e-15  5.59463027429e-15  4.86205256816e-15  6.74248274667e-15  6.9870085528e-15  6.48657128556e-15  4.65350975706e-15  4.88112992094e-15  5.21882133857e-15  4.55076584463e-15  5.01886867886e-15  4.496696449e-15  5.17755994915e-15  5.60018115616e-15  5.14553543195e-15  5.17934485993e-15  5.10211612044e-15  4.80321894595e-15  6.39414492415e-15  6.12839021285e-15  4.10975169191e-15  5.71555429374e-15  6.13652240914e-15  7.92661755964e-15  6.62247862979e-15  5.69701905055e-15  5.40580975548e-15  5.79829515846e-15  6.68415387039e-15  6.10525607154e-15  6.65101922838e-15  5.65853964233e-15  4.96551592732e-15  5.60528355432e-15  5.90810919698e-15  6.23179259871e-15  6.22644835104e-15  6.89605355821e-15  6.54143968525e-15  8.49296371429e-15  8.88591141307e-15  8.48694087433e-15  8.2998139626e-15  7.73369350294e-15  8.58457149501e-15  9.59611135289e-15  9.0997994649e-15  1.09807285937e-14  1.2168434459e-14  1.17822353394e-14  1.3348368204e-14  1.36844630369e-14  1.54202542531e-14  1.52604890014e-14  1.87268277511e-14  1.88303232411e-14  1.9404564772e-14  2.2988977008e-14  2.56630421184e-14  2.93579471584e-14  3.31044723898e-14  3.87123812288e-14  4.44956520787e-14  5.2657693947e-14  6.31481942095e-14  7.50106375484e-14  9.24576067224e-14  1.13287324093e-13  1.45439881234e-13  1.96091270357e-13  2.89969570553e-13  5.3047898558e-13  1.50891211698e-12  5.31300880111e-13  2.88013686733e-13  1.96173947286e-13  1.45723253153e-13
 1.47421220439e-13  1.15520707461e-13  9.30339913872e-14  7.48684960034e-14  6.23814272282e-14  5.33606214295e-14  4.69668589307e-14  4.02518652526e-14  3.5426985941e-14  3.12058170836e-14  2.71663462814e-14  2.27909248796e-14  2.19331736514e-14  2.02030729201e-14  1.77764701308e-14  1.49123528474e-14  1.53209877705e-14  1.37551269684e-14  1.36482051863e-14  1.16369326111e-14  1.21978945888e-14  1.10695479584e-14  1.08579791772e-14  9.46529337481e-15  7.75719429577e-15  9.72698455109e-15  7.29266045127e-15  6.76579946715e-15  7.73419961841e-15  5.94725454494e-15  5.86242297065e-15  7.1742093359e-15  8.53844168994e-15  5.5878245841e-15  5.5887521407e-15  5.60389788991e-15  6.02579442455e-15  7.12500538449e-15  7.53637891335e-15  6.51208283931e-15  5.61753648168e-15  6.86893284016e-15  6.09599917076e-15  5.6997061367e-15  7.71707964514e-15  6.91957754325e-15  7.54498699985e-15  7.03556894056e-15  7.24327428399e-15  6.72247823556e-15  5.94378693884e-15  6.10340424188e-15  6.03404900314e-15  6.69972225517e-15  7.20081504407e-15  6.95463765826e-15  6.60921707805e-15  6.36160097848e-15  5.01637166328e-15  6.51965373032e-15  4.98459782277e-15  6.87604894239e-15  7.71087233731e-15  6.70259873284e-15  6.3965428766e-15  7.63572160549e-15  6.96480762458e-15  5.68612541557e-15  4.3486949609e-15  5.8873453176e-15  6.44272180163e-15  6.01937299248e-15  6.52199710887e-15  5.94384307072e-15  6.0510156999e-15  6.89040977695e-15  7.09655370157e-15  5.57561818118e-15  6.88143641611e-15  6.27664361969e-15  6.47378080358e-15  7.57495300895e-15  7.45342192189e-15  8.05783062815e-15  7.93387654539e-15  7.00532789366e-15  7.19189342968e-15  8.60031715161e-15  1.06369527786e-14  1.03897498331e-14  1.05287780533e-14  9.43850829446e-15  1.01291399593e-14  1.08933419859e-14  1.06472238512e-14  1.4452513107e-14  1.35422705208e-14  1.57212451136e-14  1.66196358602e-14  1.71966155498e-14  1.99539061853e-14  2.15595526542e-14  2.46681046883e-14  2.83554287901e-14  3.08209183943e-14  3.75677218023e-14  4.47431915253e-14  5.34508674907e-14  6.27213895071e-14  7.53814560534e-14  9.02946969173e-14  1.14492434722e-13  1.4577820219e-13  1.95491346304e-13  2.88669943588e-13  5.31300880111e-13  1.51141832726e-12  5.32318046988e-13  2.92153279089e-13  1.98471713494e-13
 1.97284051841e-13  1.47508408022e-13  1.15265685803e-13  9.2665138713e-14  7.57159968749e-14  6.24626933467e-14  5.39257240019e-14  4.57941605141e-14  3.94629910224e-14  3.62864495645e-14  3.21450817252e-14  2.60029544133e-14  2.36610242824e-14  2.16752169224e-14  1.94023624157e-14  1.61767884175e-14  1.6591987938e-14  1.53712155021e-14  1.40419400942e-14  1.15829576609e-14  1.00548732647e-14  9.65820620806e-15  1.05509283181e-14  9.89256696518e-15  8.96091725979e-15  9.30928556065e-15  8.85342576086e-15  7.40330410726e-15  8.16803854002e-15  7.35856127026e-15  7.50160662507e-15  5.8346594607e-15  7.03808159891e-15  5.85926397695e-15  5.88534706838e-15  6.05736361864e-15  5.94582567623e-15  4.74104373571e-15  4.22687388934e-15  5.41634222169e-15  5.7768161643e-15  6.87927683153e-15  5.86825926065e-15  6.36781543126e-15  6.46189654136e-15  6.83569283052e-15  7.79958145972e-15  6.16251798511e-15  5.98403656523e-15  6.28999412624e-15  6.19498987599e-15  5.84164445946e-15  4.56130443566e-15  5.8239573321e-15  6.51670458887e-15  6.24740531209e-15  7.23688102549e-15  6.58842224275e-15  5.7068450369e-15  5.74129379605e-15  6.1346756449e-15  5.7553772173e-15  5.99644803672e-15  5.30827583878e-15  5.55747229299e-15  6.40416647917e-15  6.84898568405e-15  7.50102084286e-15  6.84551024063e-15  6.63042013578e-15  6.69312634589e-15  5.4117766993e-15  4.45870871246e-15  5.47652791091e-15  6.39112583082e-15  5.56196426194e-15  5.1390919179e-15  6.85212529603e-15  5.89076032497e-15  8.53257393538e-15  7.78038698592e-15  7.43271522141e-15  5.27977394485e-15  6.47347590928e-15  7.78144016379e-15  6.94147428585e-15  7.94871105408e-15  8.71051008625e-15  1.05050314279e-14  1.01988589284e-14  9.90338992019e-15  1.06348612199e-14  1.07081875022e-14  1.2067602087e-14  1.24913205388e-14  1.35000864787e-14  1.28716541086e-14  1.30087382771e-14  1.42738661704e-14  1.70344901709e-14  1.91347927517e-14  2.08598325123e-14  2.31104439394e-14  2.64048536028e-14  2.7977409227e-14  3.28266175949e-14  3.79750035492e-14  4.5583094461e-14  5.28214930129e-14  6.31885088912e-14  7.51157821685e-14  9.04599650642e-14  1.13721839035e-13  1.43930219306e-13  1.94890834755e-13  2.88013686733e-13  5.32318046988e-13  1.5125973026e-12  5.34539442184e-13  2.90729855446e-13
 2.9235745763e-13  1.98814322047e-13  1.48557832212e-13  1.14293904614e-13  9.31372986786e-14  7.6297443351e-14  6.30905835005e-14  5.49876701146e-14  4.56575821948e-14  3.99831018547e-14  3.68309132103e-14  3.0744084264e-14  2.82450909839e-14  2.41906724762e-14  2.15159886371e-14  1.93567330145e-14  1.7032455416e-14  1.71539532507e-14  1.55018364953e-14  1.34194493007e-14  1.31337889144e-14  1.22355228204e-14  1.09465916318e-14  9.67358058839e-15  1.04531151424e-14  1.05971429645e-14  8.91703873381e-15  7.58177223698e-15  7.87262611181e-15  8.17445191734e-15  7.311204679e-15  7.02029444455e-15  6.87953385156e-15  7.46498049995e-15  5.23231042696e-15  7.81875564227e-15  6.01434124295e-15  5.4457215302e-15  5.34787590427e-15  6.31962570468e-15  6.37402397343e-15  6.86332313108e-15  5.56535797667e-15  5.81675723872e-15  6.03504879764e-15  5.42031596025e-15  7.2984205526e-15  6.04022560389e-15  6.01198140383e-15  5.98491233838e-15  5.35693469897e-15  6.66958316182e-15  5.02464821542e-15  5.38033161227e-15  6.33254475505e-15  6.59779498551e-15  4.94204930791e-15  5.70543212895e-15  4.93421934123e-15  4.13016970564e-15  6.70002442056e-15  4.98782433844e-15  5.31140247934e-15  6.19500086623e-15  4.52395355193e-15  5.94146339301e-15  5.59599545113e-15  5.94222082567e-15  5.89312558347e-15  7.67664629845e-15  7.37220549509e-15  7.0609821527e-15  6.9702290962e-15  7.58312027971e-15  8.134174381e-15  7.25620732696e-15  7.82344583469e-15  6.84043224262e-15  6.54925291281e-15  6.33210960602e-15  5.98372358804e-15  6.48399144217e-15  5.67223363977e-15  8.64928544661e-15  9.83130894184e-15  7.41714828953e-15  7.48010795849e-15  8.23500121026e-15  1.00400501337e-14  8.74360894133e-15  6.79200788849e-15  7.64792959878e-15  9.57680493998e-15  8.3543516538e-15  9.70865948608e-15  1.0683300017e-14  1.15594590132e-14  1.2284786308e-14  1.37777011796e-14  1.52791356573e-14  1.78354733534e-14  1.84689181025e-14  2.18047552494e-14  2.52372657887e-14  2.55984433132e-14  2.86830462386e-14  3.36930881736e-14  4.0571414409e-14  4.45873814029e-14  5.25783304626e-14  6.25261472846e-14  7.5066402619e-14  9.16368854824e-14  1.14490193261e-13  1.46073361415e-13  1.96173947286e-13  2.92153279089e-13  5.34539442184e-13  1.51997014646e-12  5.34855419328e-13
 5.36177493562e-13  2.91895035911e-13  1.98556461749e-13  1.45717745067e-13  1.14940130606e-13  9.30063990072e-14  7.71017637662e-14  6.4989101605e-14  5.49569551511e-14  4.60267752083e-14  3.94051761615e-14  3.50487542264e-14  3.05768705595e-14  2.64981507558e-14  2.42428075857e-14  2.08962545605e-14  2.18913831265e-14  1.86289832109e-14  1.4966625977e-14  1.43276719424e-14  1.26595450013e-14  1.10326823325e-14  1.09735094997e-14  1.13660167187e-14  1.13662136226e-14  9.60922811686e-15  1.09577498428e-14  8.88019460459e-15  8.31947539617e-15  9.95366572601e-15  8.74866516291e-15  7.9347298709e-15  9.05409734011e-15  7.81116306628e-15  6.21521337922e-15  8.64365776036e-15  6.47401691906e-15  7.7020800056e-15  7.16560579216e-15  7.15264471876e-15  6.44048865781e-15  6.66456456919e-15  4.58101879987e-15  5.63510783216e-15  5.94766333343e-15  5.02855099863e-15  8.23409385245e-15  5.47071227663e-15  5.93238709325e-15  5.7969311441e-15  5.01887711415e-15  7.26349941127e-15  5.32469677652e-15  6.58167663853e-15  5.97679071743e-15  6.22365209691e-15  5.23726212046e-15  5.30569685061e-15  4.61916055435e-15  6.84546600956e-15  6.45318572105e-15  4.21343664314e-15  3.94607583572e-15  5.79765388916e-15  4.86724631056e-15  4.53224069753e-15  5.66027656569e-15  6.44549758995e-15  5.7967118817e-15  7.81355075586e-15  6.70178640003e-15  6.40415293223e-15  5.89004780171e-15  4.81284182091e-15  6.35420582045e-15  5.77898982099e-15  6.3696493793e-15  5.61551638979e-15  6.10355698484e-15  6.48745577064e-15  7.0539809782e-15  7.04120512017e-15  7.28110667746e-15  7.01598927941e-15  8.9649323418e-15  6.72020550657e-15  8.16156594861e-15  7.41518425892e-15  8.28695707052e-15  8.51501394554e-15  8.28461925779e-15  7.85950479167e-15  8.04605871325e-15  8.26121914843e-15  9.15820131816e-15  9.6221607498e-15  1.00439262461e-14  1.25273950025e-14  1.28225063337e-14  1.61655722111e-14  1.56436753133e-14  1.82929180819e-14  1.87094333782e-14  2.17714355426e-14  2.26230966334e-14  2.62578362721e-14  2.99963421921e-14  3.46545889515e-14  3.90188893571e-14  4.47969212619e-14  5.34347178622e-14  6.37815146403e-14  7.53059011305e-14  9.19142559503e-14  1.15504002112e-13  1.45723253153e-13  1.98471713494e-13  2.90729855446e-13  5.34855419328e-13  1.51835906696e-12


==> anc/correlator_b13_Nt10_dist21.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95  96  97  98  99  100  101  102  103  104  105  106  107  108  109  110  111  112  113  114  115  116  117  118  119
 4.87558744238e-05  4.96402229665e-05  4.39339505031e-05  4.21512772593e-05  3.74400049667e-05  3.6163860528e-05  3.14705669229e-05  2.65286091314e-05  2.11582177144e-05  1.99857831315e-05  1.50879065887e-05  1.42912294524e-05  1.18138156925e-05  8.79269223648e-06  1.00312287826e-05  6.58315280756e-06  5.34957233504e-06  5.02427277384e-06  4.59720739076e-06  4.46940857652e-06  4.21933508191e-06  5.70555185618e-06  3.80370755013e-06  3.22645966455e-06  1.11087715818e-06  3.84982669152e-06  2.13995200987e-06  1.19985091208e-06  2.42448012181e-06  3.63189991036e-06  2.56796490843e-06  2.06537303538e-06  2.02349516962e-06  3.7118718741e-06  2.10902051938e-06  7.63037345426e-07 -1.36166954848e-07 -1.56206729617e-07  7.75932639704e-07 -6.30875487986e-08 -3.08463273786e-07  1.18673765144e-06 -1.99697492533e-06  6.20676707037e-07 -5.72784040838e-07 -1.14979199642e-06  1.37583825257e-06  1.39016299882e-06 -1.41927993893e-06  2.72367826228e-06 -5.83622729561e-07 -2.33119661084e-06 -7.79607194367e-08 -7.98131599114e-07  1.5241410119e-06 -1.9464070339e-07 -5.89868987061e-07  4.55018773828e-07  4.58946206888e-07  1.44494863245e-06  1.995480308e-07  6.4327943618e-07  1.60385313235e-06  7.92823597547e-07 -3.1901533767e-06  1.43261248639e-06  1.15802371328e-07  3.27369058835e-06 -1.80321477467e-06  8.16338070127e-07  5.90833436369e-07  2.48422330244e-06  1.58401341647e-06  8.83032013532e-07  1.77440479117e-06  1.42507291687e-06  5.90300581918e-07  1.34433720401e-06  1.35397906325e-07  4.08775730009e-07  6.18436867978e-07  2.60167365266e-06  3.16648099382e-06  1.81978944584e-06  3.58877118021e-07  1.61867196286e-06  8.90306427783e-07 -9.14260545507e-07 -1.80220975581e-07  7.0232760119e-07  4.14062328457e-06  1.00357603036e-06  2.04484126938e-06  1.31403860019e-06 -1.54316989596e-06 -4.68271758001e-07  1.98028414604e-06  2.20542912691e-06  2.03662006845e-06  2.04666624519e-06  4.36853142269e-06  3.31818268761e-06  5.05776253514e-06  8.11337103585e-06  9.33723235485e-06  6.86158829048e-06  9.52056914756e-06  1.0778225315e-05  1.3547763027e-05  1.75661435181e-05  1.98537230127e-05  1.92514139401e-05  2.44574942216e-05  2.42448807793e-05  3.05241945999e-05  3.44779747808e-05  3.87951983445e-05  4.13407837621e-05  4.21040832122e-05  4.461018476e-05
 0.510645699443  0.511921816054  0.511573914698  0.512589998554  0.511796638432  0.512045180737  0.511211718468  0.508881957127  0.509568238732  0.511601559521  0.512826354806  0.510294639872  0.510446698132  0.511899574901  0.509322604407  0.511208668576  0.512491061765  0.513476923295  0.510754195222  0.512193662576  0.510083515105  0.511076443706  0.507895310482  0.511057221694  0.513056487396  0.509172641358  0.510905662077  0.510204585389  0.509239522201  0.509717118842  0.512802478408  0.512206576294  0.514374445082  0.50953285411  0.509646781869  0.511518622741  0.510138140923  0.512669721409  0.510450368203  0.510672357574  0.512310799526  0.510134807154  0.51189951693  0.513553342864  0.511558217341  0.511501759639  0.508307094945  0.511230653823  0.509703752975  0.509802916605  0.511222992957  0.509820465863  0.510521899668  0.511678433952  0.509395554584  0.510454828634  0.510462895958  0.513227184072  0.510138706899  0.509959562324  0.513221825015  0.511403795301  0.511217736212  0.514010690837  0.513126914921  0.510784373399  0.511646827078  0.510417792299  0.511422943554  0.513950103295  0.512746356872  0.51146872275  0.508613951691  0.509132824484  0.511938002214  0.51077529287  0.509210053197  0.511576348157  0.513113837035  0.510355753718  0.509539384139  0.510699825683  0.50967261496  0.511880551224  0.512494281874  0.510534385555  0.510533904551  0.510319866396  0.510553549797  0.509848489124  0.51017365527  0.510699550161  0.51057257705  0.514224664308  0.513330762715  0.512368705928  0.511121273907  0.511468841625  0.512459764181  0.511749541514  0.511781547069  0.514274396497  0.513102148327  0.511321077668  0.512410562512  0.509899939043  0.511382405446  0.510354772673  0.50993120087  0.509417250143  0.510280497545  0.51060909373  0.511518502994  0.511933004537  0.510493311946  0.510947684435  0.511625411648  0.511234206592  0.512178022423  0.510474096077
 1.9212136807e-12  6.79607222789e-13  3.71355265991e-13  2.54095312757e-13  1.87429376661e-13  1.45416110181e-13  1.20226962779e-13  9.75316945855e-14  8.02658357896e-14  6.67946760027e-14  5.7301451791e-14  4.92974027871e-14  4.4098465641e-14  3.69654270405e-14  3.25869750668e-14  2.93450731076e-14  2.6915032401e-14  2.19427146691e-14  2.4137509038e-14  2.17158060475e-14  1.92387160975e-14  1.42691973148e-14  1.23338610792e-14  1.28631804886e-14  1.40764972647e-14  1.25340774945e-14  1.26543408401e-14  1.03638598643e-14  8.75058634984e-15  8.74084794269e-15  6.30188371581e-15  8.1536825857e-15  6.86212863703e-15  8.75202534022e-15  8.45748194799e-15  8.81033953552e-15  4.94302854037e-15  5.7258400349e-15  5.4998836765e-15  4.3233737608e-15  5.58898932933e-15  5.58448754284e-15  5.8719350939e-15  4.79532578395e-15  6.65699014666e-15  4.51418908309e-15  5.70473458563e-15  5.50826898069e-15  5.63026488587e-15  5.590623925e-15  5.18487918617e-15  8.28981581003e-15  7.04859813378e-15  5.57586629499e-15  6.26234079022e-15  7.26280153413e-15  5.61947761963e-15  6.32685801737e-15  7.53449510635e-15  7.82825534126e-15  6.73880997846e-15  7.13878754197e-15  5.7168836302e-15  5.55598073768e-15  5.96694441175e-15  5.72247525507e-15  5.86235446311e-15  7.02131214602e-15  4.36666150446e-15  5.28502272818e-15  5.40155492875e-15  4.56908180867e-15  6.35896944857e-15  4.24093083297e-15  7.14086109155e-15  9.21938322233e-15  7.38070932924e-15  5.97543101779e-15  7.62599689521e-15  7.7758296718e-15  4.99893798418e-15  6.26813199241e-15  9.13443973892e-15  8.08475479221e-15  6.76993194198e-15  7.43819112551e-15  9.24100166886e-15  8.57211339578e-15  7.71511999731e-15  6.5790389145e-15  8.10997479499e-15  9.59522712861e-15  9.87561125031e-15  1.05546915776e-14  1.19023868275e-14  1.13870100874e-14  1.33718740725e-14  1.49341204688e-14  1.54344333021e-14  1.4538631871e-14  1.43929068009e-14  1.55369757669e-14  2.15440306941e-14  2.33850173861e-14  2.64518378892e-14  2.96459270717e-14  3.26851636691e-14  3.58155354658e-14  4.33811740917e-14  5.06175142117e-14  6.099078607e-14  7.13728477266e-14  8.29251412677e-14  9.92382495404e-14  1.1788862888e-13  1.47789243885e-13  1.88940895937e-13  2.53401224375e-13  3.71061641363e-13  6.77388391451e-13
 6.79607222789e-13  1.92727190387e-12  6.79124144198e-13  3.74663562574e-13  2.51672305814e-13  1.87684934453e-13  1.45625151701e-13  1.17200949017e-13  9.81376915022e-14  8.04239445068e-14  6.94478553813e-14  5.76218003323e-14  4.8318041474e-14  4.24303057428e-14  3.68814030968e-14  3.29758472294e-14  2.91555769076e-14  2.59769886504e-14  2.39932882088e-14  2.09924051702e-14  2.02971737626e-14  1.66188075951e-14  1.42549792784e-14  1.36480373156e-14  1.25390862491e-14  1.19955982699e-14  1.22687614529e-14  1.04407476037e-14  9.62472338253e-15  6.80910305739e-15  8.23986456637e-15  1.0524647428e-14  8.22282971929e-15  8.19416167986e-15  7.06933052428e-15  1.050462619e-14  9.17250820969e-15  6.20467571759e-15  5.79821368377e-15  6.08645973831e-15  6.07825931796e-15  5.35357367674e-15  4.75540363087e-15  4.55096772461e-15  5.13052569957e-15  3.59716208694e-15  5.14290476723e-15  6.28825032411e-15  6.92427706768e-15  4.70789323509e-15  4.89715654123e-15  5.74169142375e-15  5.89038587525e-15  6.41141821444e-15  6.32380007738e-15  7.47619371738e-15  5.87072412946e-15  4.94125064404e-15  6.74840096649e-15  6.74648931274e-15  7.11385345998e-15  8.39933707482e-15  5.83920580603e-15  6.2542104404e-15  6.57862061592e-15  8.99143583243e-15  7.64507552474e-15  7.51100669705e-15  6.44828576796e-15  7.33984842354e-15  4.76303033205e-15  5.62388311196e-15  5.754319018e-15  4.18847681481e-15  6.06041346347e-15  8.16734330391e-15  7.81421340776e-15  7.6993134653e-15  1.08357057627e-14  9.74843480465e-15  8.12855763223e-15  6.74578641356e-15  8.88371457601e-15  7.79607159094e-15  9.14024618528e-15  7.40332322402e-15  7.91830690332e-15  7.59128553354e-15  9.12815416665e-15  9.92819434966e-15  9.76531704928e-15  1.02912544405e-14  1.14471918578e-14  1.22806341692e-14  1.31488909324e-14  1.2838063783e-14  1.2170360885e-14  1.39812768239e-14  1.39898535395e-14  1.30765694121e-14  1.50570664596e-14  1.66387171238e-14  2.15403255815e-14  2.0313720947e-14  2.54655528855e-14  2.68107347318e-14  3.11562679232e-14  3.43438820845e-14  3.84903290495e-14  4.47730427461e-14  5.23453675014e-14  5.92254181884e-14  7.07763378426e-14  8.39571970827e-14  9.84390377182e-14  1.20240624431e-13  1.48671041286e-13  1.8768648077e-13  2.48869380539e-13  3.71213540822e-13
 3.71355265991e-13  6.79124144198e-13  1.92477923762e-12  6.81277511575e-13  3.71512426457e-13  2.51626809713e-13  1.88382667419e-13  1.4702641834e-13  1.19476663406e-13  9.551475208e-14  8.28068715176e-14  7.00121498391e-14  5.62622802288e-14  5.12376458755e-14  4.19126709251e-14  3.84097082574e-14  3.19538894091e-14  2.91488420063e-14  2.66364122009e-14  2.25384012418e-14  1.91520142309e-14  1.74206426008e-14  1.55974925898e-14  1.36018276972e-14  1.18469558691e-14  1.18094915204e-14  1.16824675111e-14  1.359042845e-14  1.24306900972e-14  1.09372425834e-14  8.79495635964e-15  7.66225139229e-15  8.74124665904e-15  8.27069766602e-15  7.32043005618e-15  8.75609273497e-15  7.78142375337e-15  8.35313746973e-15  7.83620634667e-15  7.46152443212e-15  7.301551441e-15  6.73416314529e-15  6.96845975453e-15  5.80900083928e-15  8.40150101584e-15  5.10934928965e-15  4.65040467619e-15  4.31187873061e-15  6.14360845782e-15  7.28799034482e-15  4.09964707342e-15  5.87531105196e-15  7.92754064356e-15  8.5019112681e-15  8.05245235059e-15  7.0632358884e-15  6.8120771243e-15  5.77746104681e-15  7.45461979157e-15  6.79973840189e-15  7.93298206612e-15  5.99510662278e-15  6.49990036399e-15  8.34749116015e-15  5.48859208784e-15  6.01815304146e-15  5.10668023471e-15  7.09025145657e-15  5.8953015043e-15  5.16685205953e-15  3.70150108719e-15  6.44750793866e-15  4.90530391249e-15  5.37001489816e-15  5.87476223684e-15  6.58679543292e-15  6.76229636892e-15  5.35375174618e-15  6.56372155566e-15  6.61717371541e-15  7.0033276203e-15  5.50738513048e-15  5.09085786637e-15  8.47350546289e-15  9.56644456733e-15  6.19578449175e-15  1.03403231767e-14  9.10850250745e-15  9.48917907068e-15  9.87504107458e-15  8.9421887369e-15  1.02308434213e-14  1.09154199132e-14  1.0201291397e-14  1.0539434953e-14  1.15245967304e-14  1.0125839719e-14  1.2107094591e-14  1.10035353061e-14  1.16741013387e-14  1.45043333987e-14  1.57054627325e-14  1.85181664644e-14  1.96868256646e-14  2.19634294152e-14  2.32946971698e-14  2.51398525451e-14  3.1372827928e-14  3.44834031164e-14  4.06055448593e-14  4.45847035239e-14  5.04357588757e-14  5.88419173175e-14  7.02752700729e-14  8.20801458451e-14  9.71863936454e-14  1.19991559138e-13  1.46246169685e-13  1.87562580488e-13  2.52050898041e-13
 2.54095312757e-13  3.74663562574e-13  6.81277511575e-13  1.92949383141e-12  6.81543390453e-13  3.74607654769e-13  2.52049264637e-13  1.87907709774e-13  1.49280610331e-13  1.17280421809e-13  9.67233849709e-14  8.02123262799e-14  6.80660212005e-14  5.76270289707e-14  4.69849820311e-14  4.24445734818e-14  3.86427546174e-14  3.45911283544e-14  3.0049310447e-14  2.61028438758e-14  2.34840660722e-14  2.01074875173e-14  1.77124962224e-14  1.64323721788e-14  1.61259524472e-14  1.30196850536e-14  1.33002159589e-14  1.25743816706e-14  1.02308075091e-14  1.14133221018e-14  8.61746632512e-15  9.17776019682e-15  9.71197736236e-15  1.05656416299e-14  8.69238577682e-15  1.04943371433e-14  7.93498973319e-15  8.7708911203e-15  8.66266127435e-15  6.03882432721e-15  5.82675658138e-15  6.82372911863e-15  6.91195456098e-15  7.04194186104e-15  7.72140467581e-15  5.16847483221e-15  5.41477421038e-15  5.97270657429e-15  7.07880894617e-15  7.94597660455e-15  8.38966092848e-15  7.46419450107e-15  5.78596377524e-15  5.4828912821e-15  5.19553619415e-15  4.05386011001e-15  6.6228045195e-15  7.66621990123e-15  5.347559847e-15  5.55370940666e-15  5.334599667e-15  5.60679380668e-15  5.57831435652e-15  6.37947116904e-15  4.00681947509e-15  4.38482310239e-15  2.40396462568e-15  4.81522629401e-15  3.19172393799e-15  4.11445476476e-15  5.5675163883e-15  4.92029317986e-15  3.6927683842e-15  6.16108969983e-15  4.92619559134e-15  5.19717385993e-15  4.66249817707e-15  8.59918010078e-15  7.31585674147e-15  6.15448962474e-15  5.93741459322e-15  6.24607447189e-15  4.73811120886e-15  5.06887273789e-15  8.71705989602e-15  7.64784795591e-15  7.11296183126e-15  8.20974599991e-15  6.94332428113e-15  6.87108365425e-15  6.66594875139e-15  7.1396521962e-15  6.61454817846e-15  9.52612782566e-15  8.19183803571e-15  9.30590493497e-15  1.06979509166e-14  1.0499089432e-14  8.88550790859e-15  1.06803992601e-14  1.38424736696e-14  1.26791361827e-14  1.61119742757e-14  1.79256973915e-14  1.76595016079e-14  2.01263541882e-14  2.2693076189e-14  2.67161968222e-14  2.90289817339e-14  3.27814480483e-14  3.793558403e-14  4.20523597376e-14  4.78124931613e-14  5.79006153079e-14  6.73682593614e-14  7.98308818131e-14  9.72861916998e-14  1.20653313032e-13  1.45796382945e-13  1.89402171432e-13
 1.87429376661e-13  2.51672305814e-13  3.71512426457e-13  6.81543390453e-13  1.92595223905e-12  6.80372840361e-13  3.68250486654e-13  2.48898812189e-13  1.88544578362e-13  1.45726048432e-13  1.18407249469e-13  9.76162950385e-14  8.13258567912e-14  6.75688194271e-14  5.43205026604e-14  4.89480611807e-14  4.30384236608e-14  3.72127106706e-14  3.21615119098e-14  2.90614667201e-14  2.89022770862e-14  2.50919367748e-14  2.04091964546e-14  1.86577143336e-14  1.77424466695e-14  1.46940585025e-14  1.54450871187e-14  1.39381742695e-14  1.36313046402e-14  1.30231494291e-14  7.79607246483e-15  9.32070469481e-15  1.18282291418e-14  1.14003454133e-14  1.04859305922e-14  1.13146767793e-14  7.51287454826e-15  8.08220538159e-15  6.85925031676e-15  6.47892251952e-15  6.8882733183e-15  5.78036450565e-15  6.45860809292e-15  6.25117042571e-15  7.70352299651e-15  4.79924669995e-15  5.44078137299e-15  7.10674408144e-15  7.70555763284e-15  7.77402645693e-15  8.79845274396e-15  7.31741845836e-15  5.42608445702e-15  4.56750850775e-15  5.51474376751e-15  5.13920175335e-15  4.93923500256e-15  4.92764070767e-15  6.68863197143e-15  5.71138675847e-15  6.00516855595e-15  4.8195737568e-15  5.60523303763e-15  4.56751094976e-15  3.10953029932e-15  6.30244429786e-15  4.86501855745e-15  6.29801507262e-15  4.53437604461e-15  3.73067442606e-15  1.96566237531e-15  5.95504231916e-15  6.16522202514e-15  7.40053239074e-15  3.74433274601e-15  6.18792298586e-15  6.10343262791e-15  5.68103097767e-15  7.67125716596e-15  6.3567433606e-15  9.25420453096e-15  8.34347737318e-15  7.97958350345e-15  8.3880438028e-15  7.88015174766e-15  5.84280779081e-15  7.60115473159e-15  9.40761913772e-15  7.85061565321e-15  7.28056531604e-15  7.94810641682e-15  8.21990737582e-15  8.71391739279e-15  8.92823207286e-15  9.64910007459e-15  9.88864525881e-15  1.11527972348e-14  1.03651770467e-14  7.72877626956e-15  9.34342906087e-15  1.04379113088e-14  9.75636768925e-15  1.3771428821e-14  1.66989486308e-14  1.81666944852e-14  1.92035921926e-14  2.2573375039e-14  2.35803458917e-14  2.49824884244e-14  2.85315864072e-14  3.27698243719e-14  3.86158097543e-14  4.23799941119e-14  4.89540837019e-14  5.75898173439e-14  6.63928732918e-14  8.10753319163e-14  9.66572335227e-14  1.18967879951e-13  1.45344219389e-13
 1.45416110181e-13  1.87684934453e-13  2.51626809713e-13  3.74607654769e-13  6.80372840361e-13  1.92574443359e-12  6.77222344252e-13  3.70119204975e-13  2.51359833558e-13  1.87234873714e-13  1.47530573688e-13  1.18029461637e-13  9.94855529537e-14  8.00783543115e-14  6.63470077095e-14  5.84955430046e-14  5.01698338439e-14  4.44023370898e-14  4.02880188705e-14  3.30385707755e-14  3.08156021666e-14  2.82547909251e-14  2.30183301713e-14  2.15749403839e-14  1.80867067578e-14  1.7388497179e-14  1.55743713211e-14  1.56845057795e-14  1.51862903421e-14  1.31823888329e-14  9.87193443568e-15  9.22747369761e-15  9.37448222097e-15  1.08262731612e-14  9.79925531851e-15  9.38401941725e-15  6.69088180381e-15  7.8986654867e-15  6.1196547409e-15  6.52897732017e-15  7.40502003169e-15  7.09899990801e-15  4.96796330056e-15  5.55955324403e-15  7.37570524238e-15  6.8425734227e-15  5.57336158796e-15  6.72912023862e-15  7.16716455809e-15  5.07146893559e-15  9.76549247419e-15  6.50692695422e-15  5.61223566737e-15  6.51069002055e-15  7.33815487011e-15  6.76701360134e-15  7.4247143931e-15  8.18676375471e-15  7.00865506455e-15  6.85285120673e-15  6.22575469979e-15  5.6623106386e-15  5.71508098524e-15  6.52457631393e-15  5.03547500763e-15  5.55522396003e-15  4.44425115773e-15  5.6220946243e-15  4.1755282921e-15  4.4067805739e-15  4.14759271872e-15  7.08245528029e-15  6.56569759167e-15  7.65955780373e-15  5.50748166132e-15  5.34062679301e-15  5.51556187262e-15  6.89252891975e-15  6.0151058653e-15  3.80501547249e-15  4.87752678645e-15  6.79705573403e-15  4.84841878042e-15  8.00388300929e-15  8.20630857598e-15  5.55636451767e-15  8.33043548205e-15  5.52004296604e-15  6.8149610691e-15  7.36908086952e-15  9.67274199688e-15  9.56508467041e-15  8.54050981843e-15  9.57149303465e-15  8.68693350635e-15  9.04121027308e-15  8.37493414832e-15  9.10650657744e-15  1.04292944469e-14  1.05777836831e-14  1.15703018039e-14  1.16682858925e-14  1.33134745983e-14  1.6966645144e-14  1.6839062324e-14  1.66268454494e-14  1.94525005528e-14  2.08196056355e-14  2.23976350754e-14  2.63633708587e-14  2.78266913824e-14  3.4782510897e-14  3.70681123401e-14  4.42967716979e-14  5.00522792923e-14  5.75507460521e-14  6.75032779249e-14  7.98286962095e-14  9.72644314612e-14  1.1740547745e-13
 1.20226962779e-13  1.45625151701e-13  1.88382667419e-13  2.52049264637e-13  3.68250486654e-13  6.77222344252e-13  1.91731055491e-12  6.75767547483e-13  3.68860288134e-13  2.51604989123e-13  1.87239011711e-13  1.46125364309e-13  1.15562095984e-13  9.59919101559e-14  7.9010369291e-14  6.80913356703e-14  5.86031895418e-14  5.0470950838e-14  4.31064288557e-14  3.65836477113e-14  3.41723232133e-14  2.98442475117e-14  2.37558896234e-14  2.33459767012e-14  2.00191299275e-14  1.94772516149e-14  1.66610528888e-14  1.47099252503e-14  1.44769135139e-14  1.51501689404e-14  1.034094315e-14  1.26223968613e-14  9.44209011737e-15  1.19855158724e-14  9.50821515885e-15  9.15914465986e-15  9.00221112314e-15  9.95040552266e-15  8.17167737255e-15  8.25426717732e-15  8.04467255029e-15  7.20894929776e-15  5.12149066131e-15  6.49617280818e-15  5.57822668989e-15  7.04486384702e-15  7.13761921855e-15  7.25821007922e-15  6.66696879864e-15  6.84477379486e-15  8.83662004585e-15  7.37201601421e-15  7.04756012094e-15  6.62455478242e-15  7.7356092648e-15  6.07811357436e-15  5.70414060132e-15  6.11515376065e-15  5.84396350852e-15  6.39128359776e-15  4.82140989797e-15  5.07074381363e-15  7.83919706977e-15  8.44499609136e-15  5.89695516206e-15  7.18158284306e-15  5.23996673871e-15  8.18056729827e-15  5.51970259362e-15  4.97732959605e-15  5.75081316772e-15  5.81959881637e-15  5.63052894422e-15  5.90242922983e-15  5.18392650035e-15  6.42329459832e-15  5.70872911617e-15  5.19645856656e-15  5.33139301297e-15  5.19102231278e-15  7.97595061401e-15  5.85245572582e-15  6.86790980559e-15  1.03129392182e-14  9.02033379942e-15  6.42974486763e-15  7.43254537894e-15  6.38897469179e-15  7.02927290654e-15  6.67333919134e-15  7.53673473136e-15  7.98685198351e-15  6.72888856537e-15  9.48674129513e-15  1.06982340035e-14  8.71388113452e-15  8.14290204629e-15  9.09610429687e-15  8.76887883387e-15  1.05417893708e-14  1.15645510029e-14  1.01945566186e-14  1.63499549728e-14  1.40542571409e-14  1.45825615631e-14  1.70780876982e-14  1.81256873987e-14  1.95471224925e-14  2.08223603281e-14  2.35110003253e-14  2.45927565355e-14  2.90923007756e-14  3.3513653927e-14  3.80675549879e-14  4.26813839787e-14  5.16519617105e-14  6.00301621533e-14  7.22496367691e-14  8.22022218692e-14  9.75462217049e-14
 9.75316945855e-14  1.17200949017e-13  1.4702641834e-13  1.87907709774e-13  2.48898812189e-13  3.70119204975e-13  6.75767547483e-13  1.91456177618e-12  6.75274137916e-13  3.69432435677e-13  2.50092126263e-13  1.87109689747e-13  1.45083634483e-13  1.14257485064e-13  9.25568600318e-14  7.89447838589e-14  6.68185420524e-14  5.71313293609e-14  4.71996864716e-14  4.27503866519e-14  3.63918948322e-14  3.42949839438e-14  2.68377083259e-14  2.63135082172e-14  2.35734233107e-14  2.0281642468e-14  2.02440235204e-14  1.70679428708e-14  1.57993556375e-14  1.35772153911e-14  1.05642182503e-14  1.19030232008e-14  1.09447862526e-14  9.36131066945e-15  9.56002692933e-15  1.0082088073e-14  8.33345983461e-15  8.11975365065e-15  8.2570763551e-15  5.42369338056e-15  7.74381626787e-15  6.45215061212e-15  5.38701407399e-15  4.06578098293e-15  6.15579889849e-15  7.17381960284e-15  5.47549099892e-15  6.36390060968e-15  7.40024309726e-15  7.04679613839e-15  9.42727370099e-15  9.61332156076e-15  8.56484051612e-15  6.36469289199e-15  3.90429789833e-15  4.1248108897e-15  5.78418697927e-15  7.88955934399e-15  6.42791841944e-15  5.3614341409e-15  6.52429019245e-15  5.14542693193e-15  5.42286802103e-15  6.58725535304e-15  5.28793669444e-15  6.34831240434e-15  7.44621009899e-15  7.13601786796e-15  5.50252355464e-15  3.27707938027e-15  5.19990598105e-15  5.26375194792e-15  5.74145055367e-15  6.85477081679e-15  4.469026644e-15  3.6933626407e-15  5.98878793758e-15  5.55781169745e-15  4.84594688318e-15  6.41794494136e-15  7.2199552984e-15  5.19990826546e-15  6.67081203529e-15  8.69657070241e-15  7.35634408475e-15  8.09675619131e-15  6.63134652569e-15  8.64912429726e-15  8.30236337038e-15  6.49288247419e-15  9.36650236882e-15  8.29351762919e-15  5.18656634213e-15  7.78585720813e-15  8.7989235232e-15  8.66364112097e-15  7.94318635204e-15  7.24129635207e-15  7.48677374885e-15  8.3804419915e-15  9.58334583006e-15  8.66615004143e-15  1.16013173411e-14  1.24668503166e-14  1.24355431207e-14  1.52620865729e-14  1.59562898447e-14  1.60338014798e-14  1.71991368602e-14  1.97002105075e-14  2.14469834548e-14  2.30901050825e-14  2.86428015639e-14  3.3558024299e-14  3.78263380783e-14  4.57887902012e-14  5.08005485052e-14  5.93733736999e-14  6.7160434194e-14  8.09845045724e-14
 8.02658357896e-14  9.81376915022e-14  1.19476663406e-13  1.49280610331e-13  1.88544578362e-13  2.51359833558e-13  3.68860288134e-13  6.75274137916e-13  1.9171045879e-12  6.77626357046e-13  3.70363768017e-13  2.50474575014e-13  1.84210239802e-13  1.43882331351e-13  1.15764433057e-13  9.48493163332e-14  8.06678754118e-14  6.86957068354e-14  5.77367277938e-14  4.83562381044e-14  4.21306911034e-14  3.73169958019e-14  3.2567850779e-14  2.86594470255e-14  2.47983033679e-14  2.05003523054e-14  2.01462247085e-14  1.86707624376e-14  1.76559168647e-14  1.67481201444e-14  1.28681501506e-14  1.55592711495e-14  1.15645183692e-14  1.09767001437e-14  1.00661184091e-14  9.78522220847e-15  1.01449025211e-14  1.01794384811e-14  7.46895705673e-15  8.4166976295e-15  8.33628038926e-15  7.8805477991e-15  8.19874209962e-15  6.25083589588e-15  6.94079892289e-15  8.49329038335e-15  6.0736630405e-15  7.88164705404e-15  6.59989252719e-15  5.84601112428e-15  7.85072080391e-15  8.35701401484e-15  8.34692430294e-15  4.93162985191e-15  4.49276734427e-15  5.1253181823e-15  2.31119036379e-15  1.96413386053e-15  3.68293637576e-15  3.86404006051e-15  2.91154196269e-15  3.21925721162e-15  4.13630421758e-15  7.11296670827e-15  3.68090533368e-15  6.01265668812e-15  6.86473900173e-15  5.15519200131e-15  3.51173255324e-15  2.9761984395e-15  6.4606775246e-15  4.33937832601e-15  4.99757463481e-15  7.0348397139e-15  2.8132675004e-15  4.24668697759e-15  2.26367521731e-15  6.90903341248e-15  6.21778587392e-15  3.74599240273e-15  5.75081791579e-15  4.95754557097e-15  6.58127502749e-15  7.30282330164e-15  7.88217987851e-15  6.62047050123e-15  5.13079232602e-15  7.42213721267e-15  7.31379706831e-15  7.18471798216e-15  7.54964481703e-15  5.01486484508e-15  6.15635366884e-15  7.39785787181e-15  7.59575935931e-15  6.55564060211e-15  8.12481644598e-15  7.35020616163e-15  8.29436409201e-15  1.02145825952e-14  1.11442097558e-14  9.95159920203e-15  1.02194741244e-14  1.168315391e-14  1.33795070326e-14  1.42370319126e-14  1.39784109727e-14  1.60757669931e-14  1.71761130502e-14  1.89586319505e-14  2.12063990292e-14  2.26705635759e-14  2.52720641743e-14  2.95026196436e-14  3.41209363292e-14  4.05753868391e-14  4.23648002918e-14  5.00724111768e-14  5.83857928433e-14  6.78486215163e-14
 6.67946760027e-14  8.04239445068e-14  9.551475208e-14  1.17280421809e-13  1.45726048432e-13  1.87234873714e-13  2.51604989123e-13  3.69432435677e-13  6.77626357046e-13  1.92475370475e-12  6.81643247205e-13  3.73314294114e-13  2.51486431951e-13  1.86462541876e-13  1.45195722557e-13  1.17816288794e-13  9.90867956345e-14  8.05477908837e-14  6.67889433127e-14  5.7590520679e-14  4.82893219032e-14  4.40197921274e-14  3.7970293406e-14  3.342357557e-14  2.88257346788e-14  2.42266036079e-14  2.21839566924e-14  2.00057088087e-14  1.79674440895e-14  1.69140897625e-14  1.60861185934e-14  1.48373375292e-14  1.25574454722e-14  1.27285799956e-14  1.10323157494e-14  1.17525430115e-14  8.22630737499e-15  8.41075776887e-15  8.49294575275e-15  8.74583737024e-15  8.74841553547e-15  5.60319304654e-15  5.13385625449e-15  3.70836125975e-15  8.8568250568e-15  5.69336897999e-15  4.09759377014e-15  6.23304166498e-15  6.8670013013e-15  5.62611661664e-15  5.96033447404e-15  6.33392919702e-15  6.70643990466e-15  4.2599863625e-15  4.46641099004e-15  4.14669701686e-15  4.33424006374e-15  4.38530205366e-15  4.40895985929e-15  4.11161169857e-15  4.0249223922e-15  4.15026085633e-15  3.3808980984e-15  5.36963365338e-15  3.68858015254e-15  5.70005521757e-15  6.49353450772e-15  5.2908533351e-15  9.91194198209e-16  3.76239098281e-15  3.97817809866e-15  4.79457355599e-15  4.99751532514e-15  4.74220456291e-15  5.04936336794e-15  6.2316065842e-15  5.98684073749e-15  6.51473664801e-15  5.83032728216e-15  5.04918441505e-15  6.86692331929e-15  6.42187309418e-15  6.22753491843e-15  5.52884184872e-15  7.05357439435e-15  4.62940210533e-15  4.43601314305e-15  6.57630824849e-15  7.2770478559e-15  6.745129057e-15  7.74946554772e-15  7.90403340175e-15  6.33521699176e-15  7.16883807467e-15  6.11638662411e-15  7.24983795036e-15  7.81104516977e-15  7.77742533394e-15  8.58139348222e-15  9.08208336963e-15  7.64331033736e-15  9.10992810517e-15  9.37210422315e-15  1.21760151644e-14  1.2866143955e-14  1.36900842309e-14  1.51848016684e-14  1.63220738941e-14  1.80614353746e-14  1.95263220669e-14  2.07511120207e-14  1.9127291695e-14  2.18618636304e-14  2.43355770091e-14  3.07597120735e-14  3.38855798822e-14  3.53661478882e-14  4.26451320965e-14  4.73943445014e-14  5.69746705245e-14
 5.7301451791e-14  6.94478553813e-14  8.28068715176e-14  9.67233849709e-14  1.18407249469e-13  1.47530573688e-13  1.87239011711e-13  2.50092126263e-13  3.70363768017e-13  6.81643247205e-13  1.92964229299e-12  6.79980133654e-13  3.68551546959e-13  2.49087114941e-13  1.84663526496e-13  1.45397316131e-13  1.18602475654e-13  9.54670794807e-14  8.13846320717e-14  6.85473766732e-14  5.76741636779e-14  5.0626108613e-14  4.49555029195e-14  3.81512497752e-14  3.22020410681e-14  3.01811165095e-14  2.71034834425e-14  2.31928238591e-14  2.13902668269e-14  1.9565817217e-14  1.54550738998e-14  1.52505973119e-14  1.40061430986e-14  1.28226697612e-14  1.24948413992e-14  1.49848576763e-14  1.02338325173e-14  9.48015875583e-15  5.92530767611e-15  7.82610090234e-15  8.86561223342e-15  4.07880085944e-15  7.72629863434e-15  7.34467476543e-15  6.70562348413e-15  4.95806280258e-15  4.71954389367e-15  6.83316056178e-15  7.02245685542e-15  7.90888789091e-15  5.77331215974e-15  6.8092199502e-15  6.43101549546e-15  7.27076473775e-15  4.43635570822e-15  5.94455994918e-15  3.86306229275e-15  3.87652083962e-15  3.34310246006e-15  6.78979218136e-15  7.3082681009e-15  5.31889751804e-15  5.13746036879e-15  6.18404025778e-15  7.89784051421e-15  6.66091042905e-15  7.935075726e-15  4.4094907675e-15  4.15325197877e-15  3.24674675276e-15  4.77795676642e-15  4.07303516293e-15  5.84733171665e-15  7.53707600919e-15  4.13543738234e-15  5.1907751299e-15  4.77440086572e-15  6.00653008131e-15  4.80970078531e-15  6.12869513303e-15  6.9614597453e-15  3.03015842362e-15  5.37805090898e-15  5.04595155413e-15  5.78896487648e-15  4.24594180382e-15  4.47647547306e-15  6.30325295754e-15  4.88362780839e-15  5.12592430881e-15  6.20134038425e-15  6.16298498367e-15  4.95858211822e-15  4.7975752289e-15  2.59607772424e-15  4.49596347306e-15  6.64537302497e-15  6.41194954145e-15  8.85874741456e-15  7.13461397572e-15  7.70111013677e-15  9.37094586675e-15  9.39429834661e-15  1.19824589748e-14  1.37463982159e-14  1.18888438708e-14  1.29336121182e-14  1.31303442053e-14  1.47579550982e-14  1.49546240206e-14  1.63833196108e-14  1.74593973383e-14  2.04267863872e-14  2.14440119007e-14  2.59981179165e-14  3.02149931435e-14  3.43541443493e-14  3.73688408537e-14  4.40799888175e-14  5.14294589277e-14
 4.92974027871e-14  5.76218003323e-14  7.00121498391e-14  8.02123262799e-14  9.76162950385e-14  1.18029461637e-13  1.46125364309e-13  1.87109689747e-13  2.50474575014e-13  3.73314294114e-13  6.79980133654e-13  1.92057234675e-12  6.77223054339e-13  3.69032660872e-13  2.50376658694e-13  1.86233705757e-13  1.44740681469e-13  1.17896910243e-13  9.63235482186e-14  8.04062873238e-14  6.90256627404e-14  5.96259775257e-14  5.10771559389e-14  4.15989272814e-14  3.64202281573e-14  3.12125811279e-14  2.79018057242e-14  2.35999010749e-14  2.24741761955e-14  2.09765230445e-14  1.80750336067e-14  1.80230719102e-14  1.60449183123e-14  1.29781773056e-14  1.3063016503e-14  1.22160458356e-14  9.87627199299e-15  1.07160306067e-14  8.18812996954e-15  8.88556774192e-15  8.32280221768e-15  8.29406695725e-15  7.22376638272e-15  7.75348893429e-15  6.6419894187e-15  6.47153189181e-15  6.83989570518e-15  7.33262659821e-15  5.15868401418e-15  5.5682408212e-15  5.68755872741e-15  6.37138320644e-15  6.15642355607e-15  5.92552600369e-15  7.23350188825e-15  6.71796522598e-15  4.49890984735e-15  6.23094948682e-15  5.62620340045e-15  7.75848501685e-15  8.73016916978e-15  7.77774516647e-15  4.96907141634e-15  5.75244293417e-15  6.26822928604e-15  8.29185541456e-15  6.4014746776e-15  5.69403590121e-15  2.88311088348e-15  5.47590034788e-15  6.7350609536e-15  4.72872708868e-15  5.0121098482e-15  4.49360653299e-15  3.39751312696e-15  4.02265624606e-15  5.50026890216e-15  4.59955759475e-15  4.81928434347e-15  6.12429687045e-15  6.45669682335e-15  7.06580573775e-15  6.1374861336e-15  6.67202557846e-15  9.28343334606e-15  5.89663846264e-15  6.05201782972e-15  8.25603535621e-15  6.21976094059e-15  7.84610658119e-15  9.22630421391e-15  7.39398176814e-15  8.16503725275e-15  6.49286140779e-15  5.06874983848e-15  4.88154350118e-15  5.0992892968e-15  6.13033100381e-15  7.4745266622e-15  7.81656804812e-15  7.85855357399e-15  9.15950195562e-15  8.14072362157e-15  8.62190057698e-15  1.02427988101e-14  1.13298936226e-14  1.2616146823e-14  1.28476895744e-14  1.34385537548e-14  1.31352751925e-14  1.5721410715e-14  1.50043333994e-14  1.70663015267e-14  2.05371653461e-14  2.20769923518e-14  2.74782831607e-14  3.14390489734e-14  3.23034899692e-14  3.87040868781e-14  4.41597340701e-14
 4.4098465641e-14  4.8318041474e-14  5.62622802288e-14  6.80660212005e-14  8.13258567912e-14  9.94855529537e-14  1.15562095984e-13  1.45083634483e-13  1.84210239802e-13  2.51486431951e-13  3.68551546959e-13  6.77223054339e-13  1.91875575309e-12  6.77796558967e-13  3.68695315382e-13  2.50489897926e-13  1.87551752503e-13  1.48167703202e-13  1.19324243591e-13  9.73093125704e-14  8.22509210983e-14  6.69706175737e-14  5.74623231917e-14  4.96654079028e-14  4.42917989603e-14  3.66133380772e-14  3.29249781985e-14  2.94125389315e-14  2.54575199089e-14  2.24771562789e-14  1.9708420881e-14  2.05981329155e-14  1.84425039807e-14  1.62972241226e-14  1.56029458928e-14  1.33337828204e-14  1.1294264488e-14  1.12741964459e-14  1.07481442769e-14  1.04727869246e-14  1.03279269102e-14  1.0837395375e-14  7.7371537983e-15  7.2263530462e-15  6.53730436366e-15  6.65402645856e-15  5.98087130987e-15  6.39649058803e-15  7.68426157917e-15  7.17596419998e-15  6.90550744032e-15  4.6492546576e-15  7.32951500455e-15  6.93147468968e-15  7.55085814859e-15  5.99104228589e-15  5.86179185398e-15  6.37321309476e-15  5.88022792189e-15  8.87127504204e-15  1.03953399397e-14  9.55587129612e-15  4.9581920986e-15  4.28500587358e-15  3.60991707327e-15  5.97565443646e-15  5.96158766812e-15  5.96286437077e-15  4.27255241533e-15  6.55752894157e-15  7.72990425927e-15  4.47195058775e-15  5.34973259572e-15  6.5008918831e-15  6.07003762211e-15  6.56994659433e-15  6.07159676392e-15  4.95142740552e-15  5.76826684298e-15  5.94703077721e-15  7.27777066191e-15  5.80416078944e-15  6.00928495014e-15  6.56479678508e-15  8.20922113375e-15  4.75396038647e-15  7.07711520328e-15  7.07153881662e-15  7.85101343915e-15  7.03008881666e-15  6.44551320971e-15  5.97427238573e-15  7.03571177058e-15  5.05952405257e-15  6.87058229331e-15  6.75946671291e-15  6.94618376032e-15  6.59008626551e-15  6.90326215033e-15  5.73503809482e-15  7.28997651672e-15  6.99478461457e-15  9.29820063685e-15  9.66654312359e-15  8.97185126493e-15  6.76640756734e-15  1.05350282747e-14  1.41246566073e-14  1.12270331689e-14  1.13021046584e-14  1.67205562312e-14  1.5215447541e-14  1.90917215898e-14  2.0228529916e-14  2.30593015184e-14  2.49590264656e-14  2.69576414133e-14  2.87367588837e-14  3.18252701186e-14  3.8194948884e-14
 3.69654270405e-14  4.24303057428e-14  5.12376458755e-14  5.76270289707e-14  6.75688194271e-14  8.00783543115e-14  9.59919101559e-14  1.14257485064e-13  1.43882331351e-13  1.86462541876e-13  2.49087114941e-13  3.69032660872e-13  6.77796558967e-13  1.92415151979e-12  6.78619658101e-13  3.69742710893e-13  2.51206784521e-13  1.8829213466e-13  1.46755115516e-13  1.18914364797e-13  9.76646495658e-14  8.16386310027e-14  6.87750591903e-14  5.69607973762e-14  5.08775229458e-14  4.41921220751e-14  3.85462040889e-14  3.37578752843e-14  2.90054297309e-14  2.42642934555e-14  2.147342199e-14  2.13727704709e-14  1.80051572348e-14  1.83607002606e-14  1.57390290071e-14  1.56434257145e-14  1.52110113447e-14  1.2919407622e-14  1.23859691333e-14  1.03914372024e-14  1.00027774894e-14  8.05108030355e-15  7.65555702404e-15  7.7134004672e-15  8.1015956913e-15  7.66378508534e-15  6.0880484282e-15  6.47556676936e-15  7.21390672824e-15  6.66632657314e-15  7.16697790755e-15  5.68641735175e-15  7.7570031404e-15  6.79098884202e-15  5.20136560898e-15  6.39616805026e-15  6.86089692226e-15  5.17177290287e-15  4.86374700159e-15  5.60063355027e-15  8.59177805551e-15  5.82276349717e-15  4.74088059945e-15  6.30062506249e-15  5.46348984599e-15  5.54574059113e-15  7.11943138849e-15  5.27639439326e-15  4.71196870552e-15  4.37621010524e-15  6.93079036634e-15  4.98206494329e-15  5.50080375612e-15  7.16201940808e-15  6.07936983565e-15  6.64722624952e-15  6.08549433388e-15  5.51541612258e-15  5.18941026335e-15  5.86223870765e-15  6.32343764085e-15  6.76721723423e-15  5.5970432197e-15  6.48369726802e-15  7.22603089847e-15  6.7761558573e-15  8.77412027835e-15  6.94151547645e-15  7.07801315883e-15  8.34315016986e-15  7.09472825308e-15  7.46446103278e-15  8.7592349492e-15  8.32339325002e-15  7.61563080518e-15  9.48641929979e-15  8.42122270008e-15  7.69666540384e-15  7.68265420808e-15  7.69448644827e-15  7.17508345653e-15  9.92174102686e-15  6.83308139088e-15  8.50401136056e-15  9.11626239985e-15  8.82162327436e-15  8.44879462893e-15  1.08729378455e-14  9.32950908557e-15  1.06118230951e-14  1.46033356461e-14  1.21058182831e-14  1.64932791052e-14  1.8326453305e-14  2.04395003955e-14  2.16781169677e-14  2.24381257572e-14  2.50468606574e-14  2.93014823107e-14  3.20438609463e-14
 3.25869750668e-14  3.68814030968e-14  4.19126709251e-14  4.69849820311e-14  5.43205026604e-14  6.63470077095e-14  7.9010369291e-14  9.25568600318e-14  1.15764433057e-13  1.45195722557e-13  1.84663526496e-13  2.50376658694e-13  3.68695315382e-13  6.78619658101e-13  1.91677411186e-12  6.77364905312e-13  3.71809025803e-13  2.5247808315e-13  1.89001681989e-13  1.47496509665e-13  1.18522818689e-13  9.75301235967e-14  8.05491880154e-14  6.94884833896e-14  5.63839257637e-14  5.0649041036e-14  4.42762708466e-14  3.88159352174e-14  3.30177362178e-14  2.64776247533e-14  2.4617491376e-14  2.35715770248e-14  2.00629230292e-14  1.87783498603e-14  1.73364837704e-14  1.70009886142e-14  1.62784576888e-14  1.40732122246e-14  1.12156260088e-14  1.23089704186e-14  9.74041542614e-15  7.99628304796e-15  9.01203391364e-15  7.37439398728e-15  7.76503440365e-15  8.84621145516e-15  8.56838667432e-15  8.21958787096e-15  8.91774053596e-15  7.9485948314e-15  7.59223030598e-15  6.06047635893e-15  6.75456036212e-15  6.47409716195e-15  5.04658041389e-15  6.01128281749e-15  5.8766474946e-15  3.90701619566e-15  3.88822534694e-15  6.9522750933e-15  6.83823462193e-15  5.2911019327e-15  6.89972004387e-15  4.59532747719e-15  3.06257037499e-15  4.53752073437e-15  5.81694632808e-15  5.448675501e-15  3.41194353823e-15  6.04825177827e-15  6.39903101608e-15  5.76809537403e-15  4.26545006913e-15  4.37755230349e-15  3.19950352456e-15  5.00378760287e-15  6.3125883099e-15  5.33118744894e-15  4.7515797044e-15  7.59140588705e-15  5.37049298828e-15  4.95876377761e-15  6.08867722092e-15  6.80544080004e-15  7.07244614013e-15  7.32994399738e-15  8.3552944736e-15  4.70584625524e-15  5.14806296081e-15  7.10950347518e-15  7.65027540974e-15  6.6982112823e-15  5.30782608229e-15  7.75545102648e-15  8.46800177569e-15  8.0680653101e-15  9.47163951547e-15  9.60958861385e-15  8.32492852e-15  8.81459543028e-15  9.1231479207e-15  9.81724975198e-15  9.10303377426e-15  9.87021283573e-15  9.21406124549e-15  8.61242645329e-15  8.87176888544e-15  1.00061241475e-14  9.973320966e-15  1.11606723029e-14  1.33244461513e-14  1.31632252586e-14  1.74328315619e-14  1.94238135716e-14  2.11844241177e-14  2.08151590085e-14  2.24978093227e-14  2.41105973342e-14  2.76857353145e-14  3.08041208298e-14
 2.93450731076e-14  3.29758472294e-14  3.84097082574e-14  4.24445734818e-14  4.89480611807e-14  5.84955430046e-14  6.80913356703e-14  7.89447838589e-14  9.48493163332e-14  1.17816288794e-13  1.45397316131e-13  1.86233705757e-13  2.50489897926e-13  3.69742710893e-13  6.77364905312e-13  1.92188637893e-12  6.79811199415e-13  3.72029106071e-13  2.52230189417e-13  1.86628318928e-13  1.47295239409e-13  1.17816893718e-13  9.75304848958e-14  8.31559766673e-14  6.66599292126e-14  5.98560604955e-14  5.22322486258e-14  4.54944109443e-14  4.0133789689e-14  3.33428040511e-14  2.86172514613e-14  2.57110414478e-14  2.4653380059e-14  2.09552916961e-14  1.91410061844e-14  1.9372269333e-14  1.77248694993e-14  1.59530820403e-14  1.29221448583e-14  1.39681809696e-14  9.91082547336e-15  9.51319883735e-15  9.37809778863e-15  8.43349066637e-15  9.45854120286e-15  8.86121729891e-15  6.01680524687e-15  6.52081182372e-15  7.87879319213e-15  8.07139001112e-15  6.69595367483e-15  7.96879020278e-15  7.47587417857e-15  8.64950296988e-15  4.14269840955e-15  5.87997757223e-15  4.45137579014e-15  4.69588826881e-15  6.43438642529e-15  6.51555577129e-15  3.48342471087e-15  5.18936846093e-15  7.26583927846e-15  4.94208734801e-15  4.92266538465e-15  5.05867445668e-15  6.58462850816e-15  5.76199995875e-15  5.7031007542e-15  6.56765349421e-15  6.35982088856e-15  6.47026264339e-15  6.96516689694e-15  8.01818815134e-15  4.35606347745e-15  5.63190664163e-15  6.3664092483e-15  7.89571538755e-15  5.62191246452e-15  5.92441908821e-15  3.85735442222e-15  3.51692603473e-15  6.73729927641e-15  5.50051980152e-15  6.95636127278e-15  5.37446340206e-15  6.80854869287e-15  6.07280654981e-15  3.76072384129e-15  5.82227222424e-15  4.56767286378e-15  4.3452365843e-15  6.08850504833e-15  7.52837664622e-15  6.85527927448e-15  6.71504746851e-15  7.46776866481e-15  7.37450617174e-15  5.07671927697e-15  6.7784033086e-15  7.75952805356e-15  7.18586050806e-15  7.49511738399e-15  7.5791866693e-15  7.51730003522e-15  7.18275101372e-15  9.36537270758e-15  1.14032314885e-14  1.02907738095e-14  1.21710635467e-14  1.35687766419e-14  1.2996907296e-14  1.41509559133e-14  1.59375852994e-14  1.87062719767e-14  1.78771958252e-14  1.8634212416e-14  2.08788851419e-14  2.23263650542e-14  2.62188633311e-14
 2.6915032401e-14  2.91555769076e-14  3.19538894091e-14  3.86427546174e-14  4.30384236608e-14  5.01698338439e-14  5.86031895418e-14  6.68185420524e-14  8.06678754118e-14  9.90867956345e-14  1.18602475654e-13  1.44740681469e-13  1.87551752503e-13  2.51206784521e-13  3.71809025803e-13  6.79811199415e-13  1.9270987365e-12  6.80084674087e-13  3.70852760558e-13  2.51397696435e-13  1.85506919843e-13  1.46713199493e-13  1.17805477723e-13  9.60596186828e-14  8.06732340117e-14  6.82642079996e-14  5.86815845196e-14  5.1024544242e-14  4.43982836931e-14  3.84282164238e-14  3.03141350264e-14  2.8673663147e-14  2.66191395332e-14  2.43161239971e-14  2.19762602646e-14  2.11283454214e-14  1.78098089597e-14  1.69687086809e-14  1.49223543334e-14  1.43512468661e-14  1.09900589861e-14  1.10856513443e-14  1.20415797567e-14  9.1520003338e-15  9.68167597295e-15  8.06189145784e-15  8.9488724295e-15  9.47841070226e-15  8.62397289402e-15  7.35477888805e-15  5.95645220386e-15  7.77775088826e-15  7.5347597352e-15  5.50698152985e-15  4.07134061405e-15  5.32946976161e-15  7.91288077294e-15  5.79474260556e-15  7.07662937741e-15  4.45375980578e-15  4.90383148097e-15  5.09762623429e-15  6.32981512882e-15  5.39013986933e-15  3.58876446457e-15  8.60759389505e-15  7.13168488963e-15  4.6899074842e-15  5.9073559164e-15  5.56756024702e-15  6.7841433798e-15  5.84054954195e-15  4.09476385903e-15  7.79851786351e-15  5.18998405847e-15  4.88639174863e-15  5.6838629566e-15  5.9657770871e-15  5.50582153164e-15  5.62224275457e-15  5.4556264379e-15  5.07580892765e-15  7.3552722198e-15  6.66315305885e-15  6.36345159498e-15  5.53681019765e-15  6.03449058422e-15  6.85645200078e-15  4.75014143818e-15  6.26864578355e-15  8.11616395104e-15  6.54291168335e-15  7.50389306336e-15  9.22453436504e-15  9.49985979989e-15  9.06681205654e-15  1.0730768232e-14  7.73216633345e-15  5.69123097141e-15  7.09573869681e-15  7.29288028214e-15  8.37727957576e-15  9.3253494816e-15  7.62967531003e-15  8.0019044474e-15  9.14958142915e-15  1.10585348985e-14  1.1708991115e-14  1.14191412498e-14  1.15402463446e-14  1.3599654222e-14  1.23641053194e-14  1.31723880819e-14  1.33715656613e-14  1.42001436021e-14  1.5527450393e-14  1.64265297633e-14  1.75216165853e-14  2.12994251595e-14  2.18963415886e-14
 2.19427146691e-14  2.59769886504e-14  2.91488420063e-14  3.45911283544e-14  3.72127106706e-14  4.44023370898e-14  5.0470950838e-14  5.71313293609e-14  6.86957068354e-14  8.05477908837e-14  9.54670794807e-14  1.17896910243e-13  1.48167703202e-13  1.8829213466e-13  2.5247808315e-13  3.72029106071e-13  6.80084674087e-13  1.93129813633e-12  6.80553094351e-13  3.73292061833e-13  2.51857258226e-13  1.86817007245e-13  1.43987066477e-13  1.16958504678e-13  9.65333117099e-14  7.91384038934e-14  6.90557611638e-14  5.93310482762e-14  5.09762945415e-14  4.41534854172e-14  3.79154510237e-14  3.45239669601e-14  2.9453901759e-14  2.78112670215e-14  2.45040328261e-14  2.27764629533e-14  1.94721011601e-14  1.82735737863e-14  1.6179863188e-14  1.62447660954e-14  1.4092324229e-14  1.38476665301e-14  1.20880106556e-14  9.88934690758e-15  1.19610662982e-14  9.60912561593e-15  8.8952384507e-15  8.07564777331e-15  9.80907127745e-15  6.76270623147e-15  6.59908641495e-15  6.18448117589e-15  6.20843231333e-15  6.31072834724e-15  8.24338091624e-15  5.33049177089e-15  4.81816872149e-15  6.04758055709e-15  7.34820469901e-15  9.01310369527e-15  8.15209482286e-15  7.26060048019e-15  9.63677298674e-15  7.90655680474e-15  7.46614250688e-15  7.50127947422e-15  5.49556521526e-15  6.19440036268e-15  5.3664573268e-15  5.44078974193e-15  6.23453027319e-15  6.35428016199e-15  4.94515887665e-15  8.19373085268e-15  5.91449387033e-15  6.72107119158e-15  5.03373989289e-15  4.69772659147e-15  4.7272195287e-15  7.17850545601e-15  7.80749666717e-15  6.8843118602e-15  6.22779270386e-15  7.77086788647e-15  7.00805151186e-15  3.79769191047e-15  4.39204542019e-15  4.58150499192e-15  3.13153720743e-15  4.86917669765e-15  7.58358157037e-15  5.0949517756e-15  5.72658811087e-15  6.83617735029e-15  7.866271391e-15  8.97223275768e-15  8.76635831428e-15  6.82355797343e-15  6.69494931773e-15  8.02768277611e-15  1.01150717891e-14  7.4314615393e-15  1.10021292542e-14  9.47569757434e-15  8.25095588713e-15  8.30160795417e-15  9.95505145012e-15  9.98631378852e-15  8.42277428668e-15  7.32878099474e-15  8.29620342506e-15  8.65316587619e-15  9.86362629767e-15  1.20993482757e-14  1.47023617441e-14  1.27400705067e-14  1.51526155229e-14  1.75376312644e-14  1.89796300127e-14  2.17300880557e-14
 2.4137509038e-14  2.39932882088e-14  2.66364122009e-14  3.0049310447e-14  3.21615119098e-14  4.02880188705e-14  4.31064288557e-14  4.71996864716e-14  5.77367277938e-14  6.67889433127e-14  8.13846320717e-14  9.63235482186e-14  1.19324243591e-13  1.46755115516e-13  1.89001681989e-13  2.52230189417e-13  3.70852760558e-13  6.80553094351e-13  1.92025116435e-12  6.79831640571e-13  3.69973123074e-13  2.52047588813e-13  1.86424555412e-13  1.45016903631e-13  1.18385713006e-13  9.60442196591e-14  8.02440541039e-14  6.54727464815e-14  5.7534900949e-14  5.05263596697e-14  4.33888614268e-14  3.69789430389e-14  3.33616079336e-14  2.70116211947e-14  2.63478675458e-14  2.38663602585e-14  2.00971147263e-14  2.06392324895e-14  1.59792566492e-14  1.51658570316e-14  1.44144031513e-14  1.32672797463e-14  1.26069802496e-14  1.11625346984e-14  1.21065639244e-14  1.04667369281e-14  9.91154540593e-15  9.40255597077e-15  8.28433992243e-15  8.64314705822e-15  6.73441740144e-15  7.27133228495e-15  9.19485057707e-15  6.72422665011e-15  7.38343903807e-15  6.73550154229e-15  6.01259795702e-15  7.11625658886e-15  8.35268995371e-15  8.58248393961e-15  8.00316334325e-15  8.21704223226e-15  6.46429645243e-15  7.11959370707e-15  7.58588891743e-15  8.44637165379e-15  8.08580469566e-15  7.02964488768e-15  6.70541371828e-15  6.42521077605e-15  7.59655862249e-15  7.15361558464e-15  4.413261383e-15  7.52423954467e-15  7.04242494584e-15  7.77090995832e-15  6.12240746575e-15  6.12049811766e-15  5.55167138483e-15  5.09396392767e-15  5.80607429477e-15  4.74500209755e-15  4.13844996288e-15  4.55368207126e-15  5.61295475819e-15  4.1289626821e-15  5.7449036292e-15  5.47537175161e-15  3.65727155925e-15  5.66259211114e-15  6.11481132422e-15  5.4068748153e-15  4.30979408176e-15  6.67112578121e-15  8.17994250063e-15  7.1576675612e-15  8.95176340408e-15  7.37603554795e-15  6.12660041565e-15  1.08128089909e-14  8.07565986101e-15  7.80344289665e-15  7.3049711543e-15  8.53330424372e-15  9.20795371475e-15  9.42011563211e-15  9.18485305996e-15  8.64632370902e-15  7.77109715222e-15  8.37842360502e-15  9.71879976262e-15  9.89022940139e-15  1.12629098824e-14  1.34405483129e-14  1.19906617099e-14  1.17820997525e-14  1.33735210806e-14  1.58504535251e-14  1.89867081164e-14  2.18361554132e-14
 2.17158060475e-14  2.09924051702e-14  2.25384012418e-14  2.61028438758e-14  2.90614667201e-14  3.30385707755e-14  3.65836477113e-14  4.27503866519e-14  4.83562381044e-14  5.7590520679e-14  6.85473766732e-14  8.04062873238e-14  9.73093125704e-14  1.18914364797e-13  1.47496509665e-13  1.86628318928e-13  2.51397696435e-13  3.73292061833e-13  6.79831640571e-13  1.92372436221e-12  6.7695317287e-13  3.70412477764e-13  2.52073194881e-13  1.8721928108e-13  1.4473685757e-13  1.16545326144e-13  9.64659606625e-14  7.97793538632e-14  6.91856628797e-14  5.84887362634e-14  5.0416656607e-14  4.1938287078e-14  3.81091137806e-14  3.18167609528e-14  2.82310105824e-14  2.35308954106e-14  2.17659726161e-14  2.19068989737e-14  1.77278256307e-14  1.80327444007e-14  1.75978999071e-14  1.61091365869e-14  1.43033588256e-14  1.15913754194e-14  1.12583033624e-14  1.03540626518e-14  1.01525820329e-14  1.03609667485e-14  1.02139700183e-14  7.148098442e-15  6.94665759229e-15  9.40389187192e-15  9.09754814171e-15  7.78094120723e-15  7.11974270454e-15  7.25825611136e-15  5.35739163161e-15  7.509693797e-15  6.60585339331e-15  7.94800830703e-15  8.08302614234e-15  5.48083622075e-15  2.25059340603e-15  7.65548148094e-15  5.72747248207e-15  6.95803191886e-15  7.063353703e-15  6.88282834718e-15  8.04373010055e-15  7.034572031e-15  7.96200924677e-15  5.14075661523e-15  4.52551965443e-15  7.98840686926e-15  6.58922028261e-15  6.40212371828e-15  4.77737493224e-15  6.31878609587e-15  4.02099152216e-15  6.18262384737e-15  5.69547049642e-15  4.48755806074e-15  5.0397054137e-15  2.74334807057e-15  4.18875349981e-15  3.59427595423e-15  5.09022755239e-15  3.44434798425e-15  3.61214934608e-15  5.59291672782e-15  5.70990024062e-15  5.68990178303e-15  5.91344241109e-15  7.00565884513e-15  5.67580729296e-15  6.30086665617e-15  6.569884852e-15  5.64046690317e-15  4.21731938093e-15  6.23552065096e-15  8.87348868512e-15  6.96094421507e-15  6.56564160366e-15  4.00358988876e-15  7.25132457342e-15  7.79383605009e-15  6.09787413678e-15  6.6976613315e-15  7.76745318959e-15  9.83210507371e-15  9.85263138426e-15  9.21830548736e-15  1.13669196289e-14  1.2375775811e-14  1.21631848094e-14  1.07751063668e-14  1.27493852837e-14  1.56874318654e-14  1.55880087681e-14  1.88416500509e-14
 1.92387160975e-14  2.02971737626e-14  1.91520142309e-14  2.34840660722e-14  2.89022770862e-14  3.08156021666e-14  3.41723232133e-14  3.63918948322e-14  4.21306911034e-14  4.82893219032e-14  5.76741636779e-14  6.90256627404e-14  8.22509210983e-14  9.76646495658e-14  1.18522818689e-13  1.47295239409e-13  1.85506919843e-13  2.51857258226e-13  3.69973123074e-13  6.7695317287e-13  1.91695120849e-12  6.76884696509e-13  3.68343675752e-13  2.50322568598e-13  1.86857131809e-13  1.43838117116e-13  1.16149644349e-13  9.55947329999e-14  8.21732812338e-14  6.76473836319e-14  5.72451018009e-14  4.88154332949e-14  4.43773993057e-14  3.87448598853e-14  3.24647675976e-14  3.00643420635e-14  2.59159950683e-14  2.37038355922e-14  1.86701044262e-14  1.94756922625e-14  1.78148931156e-14  1.7095473359e-14  1.43759849589e-14  1.58233401956e-14  1.3386006888e-14  1.17976893564e-14  1.12403748931e-14  9.87586276037e-15  9.86293815949e-15  8.28061972098e-15  8.35530326003e-15  7.61788312733e-15  7.68701297298e-15  8.09171182071e-15  5.77376746338e-15  6.27950161301e-15  5.50495663369e-15  6.73663645732e-15  4.39527352665e-15  6.89739169411e-15  7.52383984752e-15  7.22372461325e-15  6.150755447e-15  5.77948679586e-15  4.82596381332e-15  5.11796153048e-15  4.99718510793e-15  5.45131830524e-15  5.18831383984e-15  6.29273331766e-15  5.25579903127e-15  4.68523380546e-15  2.54749817107e-15  6.73689027379e-15  3.97968031457e-15  5.11947454289e-15  5.14650621876e-15  5.00201248718e-15  4.63143473365e-15  5.95992578384e-15  5.43962673099e-15  4.44017165108e-15  6.82183978469e-15  6.42854717846e-15  8.58116417968e-15  3.73354733366e-15  5.06917284742e-15  4.69925458959e-15  5.60615021545e-15  6.79053158435e-15  6.01011664648e-15  4.94232432285e-15  5.23004173082e-15  6.16533031073e-15  4.46830864213e-15  6.41761643094e-15  4.39197770658e-15  6.23718470323e-15  5.65097152943e-15  7.03003069509e-15  8.85170634364e-15  8.03835321673e-15  8.82078296666e-15  7.74878871295e-15  8.05183354552e-15  9.55166267536e-15  8.99660920509e-15  6.09731712387e-15  8.88757510954e-15  1.06085362777e-14  1.07753868359e-14  1.01957690367e-14  1.14316382722e-14  1.12384183585e-14  1.07899701408e-14  1.3024170827e-14  1.49204160883e-14  1.11473288211e-14  1.44004809505e-14  1.58468290296e-14
 1.42691973148e-14  1.66188075951e-14  1.74206426008e-14  2.01074875173e-14  2.50919367748e-14  2.82547909251e-14  2.98442475117e-14  3.42949839438e-14  3.73169958019e-14  4.40197921274e-14  5.0626108613e-14  5.96259775257e-14  6.69706175737e-14  8.16386310027e-14  9.75301235967e-14  1.17816893718e-13  1.46713199493e-13  1.86817007245e-13  2.52047588813e-13  3.70412477764e-13  6.76884696509e-13  1.92126255712e-12  6.76025642589e-13  3.69810579687e-13  2.50673785579e-13  1.85994771277e-13  1.45471024847e-13  1.18003163778e-13  9.51010126471e-14  8.07460159757e-14  6.71067510812e-14  5.69132651279e-14  4.90449693849e-14  4.37540204779e-14  3.7800199178e-14  3.11590550715e-14  2.91282801964e-14  2.56651509277e-14  2.21322001732e-14  2.12207641832e-14  2.02874639671e-14  1.96612271395e-14  1.36361337258e-14  1.43276221629e-14  1.34723298231e-14  1.02041003441e-14  1.10820418084e-14  1.04740493751e-14  1.05955911334e-14  7.47743928705e-15  9.8533320449e-15  8.09293946414e-15  8.49000461635e-15  7.86569125131e-15  8.63113939314e-15  7.71451143807e-15  8.66757477848e-15  8.6298676387e-15  7.58897844938e-15  7.20643709312e-15  5.35797705931e-15  7.80665151998e-15  7.851389369e-15  7.64002630631e-15  5.22035240827e-15  5.73409682083e-15  6.35413678556e-15  6.008356203e-15  4.7308227616e-15  6.52623680076e-15  4.09461464667e-15  5.6900643478e-15  5.55508781516e-15  8.2172406499e-15  4.46795051321e-15  4.6377080919e-15  4.66538602203e-15  5.01961139888e-15  5.24694044919e-15  4.59654116848e-15  3.53613439238e-15  5.09609921631e-15  5.76446360362e-15  4.55283182002e-15  3.99165427355e-15  4.91723453761e-15  5.9363256149e-15  6.58435112553e-15  5.55774954651e-15  5.90864019242e-15  5.55347605377e-15  3.06995432392e-15  3.71417127807e-15  6.15910963729e-15  5.2041617083e-15  5.22724783462e-15  3.90926859072e-15  5.40149549028e-15  6.63276201847e-15  7.68684857921e-15  4.75436611699e-15  6.72814965981e-15  9.15050191438e-15  9.25331100256e-15  9.07130134674e-15  8.67337415961e-15  6.63829771834e-15  7.03440289648e-15  5.87190121287e-15  8.40459046213e-15  1.02590347624e-14  8.44552563844e-15  9.28471243261e-15  9.21362182797e-15  1.14714112696e-14  1.10430666832e-14  1.42970095859e-14  1.08650870595e-14  1.31854988344e-14  1.49568514628e-14
 1.23338610792e-14  1.42549792784e-14  1.55974925898e-14  1.77124962224e-14  2.04091964546e-14  2.30183301713e-14  2.37558896234e-14  2.68377083259e-14  3.2567850779e-14  3.7970293406e-14  4.49555029195e-14  5.10771559389e-14  5.74623231917e-14  6.87750591903e-14  8.05491880154e-14  9.75304848958e-14  1.17805477723e-13  1.43987066477e-13  1.86424555412e-13  2.52073194881e-13  3.68343675752e-13  6.76025642589e-13  1.90837229215e-12  6.75359069316e-13  3.6965769631e-13  2.49222774318e-13  1.85957336459e-13  1.44302977529e-13  1.15953205879e-13  9.61631735264e-14  8.00390923251e-14  6.63242749154e-14  5.70325471258e-14  4.97373660784e-14  4.37971343341e-14  3.81464834919e-14  3.31972042913e-14  2.822859234e-14  2.54613150129e-14  2.243387175e-14  2.1904479092e-14  1.94952331005e-14  1.89609037314e-14  1.34099406559e-14  1.2038121654e-14  9.86852930231e-15  1.00529676257e-14  9.70264311003e-15  9.95768151018e-15  7.71436874136e-15  8.26754028369e-15  9.03697314318e-15  9.06665223129e-15  9.30471002022e-15  8.35118634308e-15  8.1489910097e-15  9.1477247551e-15  8.46559019995e-15  6.33797742778e-15  5.35379491503e-15  4.38905145228e-15  6.15231938372e-15  5.89822747398e-15  7.42323488802e-15  6.05304254914e-15  6.79820836142e-15  4.93165337429e-15  4.57186695466e-15  4.27004067808e-15  5.07667285244e-15  4.94396293525e-15  5.42057454485e-15  3.78471855673e-15  6.11001363177e-15  4.2766026711e-15  3.89026904635e-15  5.38643300136e-15  4.79421247857e-15  5.57485039864e-15  4.89162735086e-15  4.07577681214e-15  5.04908065773e-15  5.91581651687e-15  5.21441130316e-15  6.91966614277e-15  4.31864999263e-15  6.53573180898e-15  5.57870174787e-15  6.35399533202e-15  6.85730447044e-15  7.11000781376e-15  4.10582106729e-15  4.63506311695e-15  6.66564994514e-15  8.39019306721e-15  6.98265899628e-15  7.39632339974e-15  7.60021158265e-15  5.80360441314e-15  6.26234899933e-15  5.18924637306e-15  7.89500063064e-15  7.05957139641e-15  5.0647347917e-15  6.04607109343e-15  4.63805309994e-15  4.92318216114e-15  5.76771274313e-15  4.60596631845e-15  5.7184141367e-15  9.86607169267e-15  8.64023692663e-15  8.65139388691e-15  8.40999631821e-15  1.10961347878e-14  7.53997153106e-15  8.84609073966e-15  1.10419338873e-14  1.37676073186e-14  1.30323197667e-14
 1.28631804886e-14  1.36480373156e-14  1.36018276972e-14  1.64323721788e-14  1.86577143336e-14  2.15749403839e-14  2.33459767012e-14  2.63135082172e-14  2.86594470255e-14  3.342357557e-14  3.81512497752e-14  4.15989272814e-14  4.96654079028e-14  5.69607973762e-14  6.94884833896e-14  8.31559766673e-14  9.60596186828e-14  1.16958504678e-13  1.45016903631e-13  1.8721928108e-13  2.50322568598e-13  3.69810579687e-13  6.75359069316e-13  1.92471219242e-12  6.78486821821e-13  3.69026884639e-13  2.50222422951e-13  1.86013457651e-13  1.46642586319e-13  1.17753132587e-13  9.52194127448e-14  7.9330298802e-14  6.76455577993e-14  5.83105958065e-14  4.70670710728e-14  4.14613210951e-14  3.68282915315e-14  3.28496371744e-14  2.82786586067e-14  2.50377120424e-14  2.17337883134e-14  1.99502582724e-14  1.90214316029e-14  1.67917717332e-14  1.36766193795e-14  1.01525545393e-14  1.22101457066e-14  1.13047137065e-14  1.30002855927e-14  1.01769831395e-14  1.03285612571e-14  1.11055179129e-14  1.01312213171e-14  1.01196178095e-14  9.8370225717e-15  1.01758592646e-14  9.2907636345e-15  9.0979038033e-15  9.05621374806e-15  8.78284002045e-15  8.45612206936e-15  6.35254457223e-15  6.37969617713e-15  6.84369606078e-15  5.91052326393e-15  5.15255003013e-15  6.86068016196e-15  5.64552552296e-15  5.38822916373e-15  6.74058758688e-15  8.23681904355e-15  5.55951091289e-15  3.99187637573e-15  5.48328873398e-15  6.70660854929e-15  6.94862532438e-15  7.2638016354e-15  8.85399730996e-15  8.52125836324e-15  6.96383566132e-15  6.12498696033e-15  7.42402198802e-15  6.92369333466e-15  6.40087989268e-15  5.85355952212e-15  6.20570088664e-15  7.60359079796e-15  6.90751118111e-15  7.29411123329e-15  7.39507423573e-15  7.07391382927e-15  6.2701834207e-15  6.84319463835e-15  7.30445198768e-15  6.48061899254e-15  6.02917026465e-15  5.27281639401e-15  6.30448583599e-15  4.58600234729e-15  3.31436291169e-15  5.49236617242e-15  5.81532079227e-15  5.97019360113e-15  5.52515043769e-15  5.85704944835e-15  4.35448776691e-15  5.97425807319e-15  5.53763783729e-15  3.75158856684e-15  5.15866582037e-15  7.97075678296e-15  7.69215559186e-15  8.1599521548e-15  8.46618558471e-15  1.13161676627e-14  8.60292348174e-15  1.12558678637e-14  1.24970988954e-14  1.27735634456e-14  1.16495933931e-14
 1.40764972647e-14  1.25390862491e-14  1.18469558691e-14  1.61259524472e-14  1.77424466695e-14  1.80867067578e-14  2.00191299275e-14  2.35734233107e-14  2.47983033679e-14  2.88257346788e-14  3.22020410681e-14  3.64202281573e-14  4.42917989603e-14  5.08775229458e-14  5.63839257637e-14  6.66599292126e-14  8.06732340117e-14  9.65333117099e-14  1.18385713006e-13  1.4473685757e-13  1.86857131809e-13  2.50673785579e-13  3.6965769631e-13  6.78486821821e-13  1.92813695505e-12  6.77385166304e-13  3.7032178701e-13  2.51010549786e-13  1.85546634389e-13  1.45060578488e-13  1.19188948575e-13  9.70886221713e-14  7.98988965719e-14  6.75040873977e-14  5.5996849892e-14  4.92645652587e-14  4.09431172182e-14  3.48587977475e-14  3.04588545001e-14  2.60628055242e-14  2.34660492136e-14  1.96100015067e-14  1.95538011727e-14  1.85197453351e-14  1.68005626687e-14  1.33989447952e-14  1.27441396419e-14  1.30460592525e-14  1.33387084581e-14  1.06554531541e-14  9.03625929721e-15  9.08882621957e-15  9.17910481116e-15  8.76748566534e-15  9.59514260638e-15  9.61585045841e-15  6.39019971187e-15  8.48697001584e-15  6.90214209225e-15  7.32533149825e-15  7.16757465064e-15  7.86152193872e-15  6.23188309133e-15  8.21841707279e-15  7.58065134709e-15  6.05166563305e-15  7.02264232139e-15  6.43485619834e-15  6.14942089309e-15  3.98255478186e-15  3.7086573146e-15  5.73713789365e-15  5.76151394473e-15  7.90131727515e-15  7.28362858816e-15  6.96554619955e-15  5.6170658928e-15  7.77145156456e-15  6.55055952744e-15  3.83890684389e-15  5.08693939754e-15  6.42248061815e-15  9.49076263183e-15  5.68907179941e-15  7.19941657067e-15  6.64077223614e-15  8.20231279227e-15  6.29339961487e-15  7.01321405054e-15  7.69176356954e-15  6.25867096258e-15  4.54358052849e-15  6.05981650126e-15  4.27950609541e-15  5.20607051462e-15  6.69564939785e-15  5.28015994229e-15  3.71173959444e-15  4.98696360664e-15  4.91755160083e-15  5.02792442978e-15  8.19461154003e-15  7.15917596535e-15  7.21330671123e-15  7.21519696069e-15  5.37364007133e-15  6.48740560408e-15  5.81590301896e-15  5.09611714431e-15  6.4306890198e-15  8.99537251871e-15  7.74091913592e-15  9.74205727209e-15  8.13755981373e-15  1.02338207768e-14  7.31312583647e-15  9.06379608942e-15  1.01557656013e-14  1.19609600857e-14  1.18898939262e-14
 1.25340774945e-14  1.19955982699e-14  1.18094915204e-14  1.30196850536e-14  1.46940585025e-14  1.7388497179e-14  1.94772516149e-14  2.0281642468e-14  2.05003523054e-14  2.42266036079e-14  3.01811165095e-14  3.12125811279e-14  3.66133380772e-14  4.41921220751e-14  5.0649041036e-14  5.98560604955e-14  6.82642079996e-14  7.91384038934e-14  9.60442196591e-14  1.16545326144e-13  1.43838117116e-13  1.85994771277e-13  2.49222774318e-13  3.69026884639e-13  6.77385166304e-13  1.91460521759e-12  6.75777374007e-13  3.68314870188e-13  2.48696755911e-13  1.84093162284e-13  1.44318620404e-13  1.17507399489e-13  9.57507157709e-14  8.01439378516e-14  7.02879561389e-14  5.93833695535e-14  4.98230783027e-14  4.13995773167e-14  3.84403110709e-14  3.44734242241e-14  2.77981697903e-14  2.52628369429e-14  2.11180733002e-14  1.86755764794e-14  1.7320397699e-14  1.68728048593e-14  1.32381297785e-14  1.29046888153e-14  1.3148733879e-14  1.05938676771e-14  9.92186226852e-15  8.21712566523e-15  1.04493830942e-14  9.05886878604e-15  1.02107429093e-14  9.68023937184e-15  7.97391244839e-15  6.5413149363e-15  6.79122703673e-15  7.41207737718e-15  6.35393923185e-15  7.63041358893e-15  5.90286604456e-15  7.825810842e-15  8.75538511458e-15  6.17601274987e-15  6.34982557896e-15  6.45815853423e-15  5.7264195028e-15  6.10423864598e-15  6.59959785956e-15  4.43978772868e-15  3.2011406515e-15  7.10070226223e-15  6.75642674636e-15  6.96066859436e-15  6.94210519257e-15  8.04583423061e-15  5.21681003005e-15  4.47668881657e-15  6.52158181516e-15  4.68841673433e-15  5.61513291809e-15  3.57354871865e-15  6.09131855834e-15  6.86943630544e-15  5.98927600102e-15  5.73568096523e-15  7.84899066938e-15  8.94060696866e-15  5.3820056986e-15  3.63104037301e-15  3.65038215306e-15  5.63900570223e-15  6.32171037748e-15  5.31993576781e-15  6.64408199543e-15  6.5596530588e-15  8.45634844768e-15  6.11531348068e-15  4.55114121709e-15  5.73804550687e-15  6.97939883841e-15  7.80548057222e-15  6.88556830466e-15  7.59480678738e-15  7.05394548705e-15  4.88025103375e-15  6.52380775202e-15  5.43449131579e-15  9.60234070231e-15  9.93607716132e-15  1.0930759464e-14  8.14407522844e-15  8.50809292021e-15  6.33021050849e-15  8.1541067864e-15  1.03906086985e-14  1.00290571806e-14  1.12465850457e-14
 1.26543408401e-14  1.22687614529e-14  1.16824675111e-14  1.33002159589e-14  1.54450871187e-14  1.55743713211e-14  1.66610528888e-14  2.02440235204e-14  2.01462247085e-14  2.21839566924e-14  2.71034834425e-14  2.79018057242e-14  3.29249781985e-14  3.85462040889e-14  4.42762708466e-14  5.22322486258e-14  5.86815845196e-14  6.90557611638e-14  8.02440541039e-14  9.64659606625e-14  1.16149644349e-13  1.45471024847e-13  1.85957336459e-13  2.50222422951e-13  3.7032178701e-13  6.75777374007e-13  1.92263744411e-12  6.79177351457e-13  3.69339874748e-13  2.49086128263e-13  1.86178028892e-13  1.46526565689e-13  1.18939875544e-13  9.65223630751e-14  8.06315968367e-14  6.81420853152e-14  5.70378922223e-14  4.67427867943e-14  4.34644435914e-14  3.94053050288e-14  3.28670267688e-14  2.75241489044e-14  2.67231967623e-14  2.13363675681e-14  2.10922177449e-14  1.74860253158e-14  1.53804418771e-14  1.76353915139e-14  1.51393608312e-14  1.34382480599e-14  1.30764337989e-14  1.2023082091e-14  1.27954222771e-14  1.1650958627e-14  1.16268395906e-14  1.09050999504e-14  9.30884698119e-15  9.41200048468e-15  8.53949933587e-15  8.69819665569e-15  6.1926415742e-15  6.31763013925e-15  7.79133191032e-15  8.73005932555e-15  7.60317279578e-15  6.04380986356e-15  6.70156178579e-15  6.8480089109e-15  5.44554378504e-15  6.22300363844e-15  6.88908000538e-15  5.5494083087e-15  7.7227069233e-15  8.28702231574e-15  7.90017307507e-15  5.10004436974e-15  4.84523128439e-15  6.94643054503e-15  6.03082578073e-15  5.45133787625e-15  5.57206845454e-15  5.45001936619e-15  5.38764793083e-15  4.68728323526e-15  4.19564178915e-15  7.11515713635e-15  4.48825678806e-15  4.64105047336e-15  4.87202142216e-15  4.9589813411e-15  5.45667373783e-15  3.52441497814e-15  4.08085791355e-15  5.49231217946e-15  5.26862968869e-15  4.21987403396e-15  5.44605261425e-15  6.92235266432e-15  4.65006150321e-15  3.68867726828e-15  3.92645254499e-15  2.31217751358e-15  4.03649680787e-15  8.31928292263e-15  8.37763010917e-15  8.11369695753e-15  9.99878925514e-15  6.76336038128e-15  6.95798026937e-15  6.91829652975e-15  8.30928530163e-15  7.70194653358e-15  9.36027721622e-15  8.49239022352e-15  6.61514094972e-15  5.61824986903e-15  6.84657560129e-15  1.07447171935e-14  9.96235549055e-15  1.09402288248e-14
 1.03638598643e-14  1.04407476037e-14  1.359042845e-14  1.25743816706e-14  1.39381742695e-14  1.56845057795e-14  1.47099252503e-14  1.70679428708e-14  1.86707624376e-14  2.00057088087e-14  2.31928238591e-14  2.35999010749e-14  2.94125389315e-14  3.37578752843e-14  3.88159352174e-14  4.54944109443e-14  5.1024544242e-14  5.93310482762e-14  6.54727464815e-14  7.97793538632e-14  9.55947329999e-14  1.18003163778e-13  1.44302977529e-13  1.86013457651e-13  2.51010549786e-13  3.68314870188e-13  6.79177351457e-13  1.9186699943e-12  6.74422880537e-13  3.65857733564e-13  2.49229270666e-13  1.84221981032e-13  1.44519161587e-13  1.14470334845e-13  9.58337752749e-14  7.97740519808e-14  6.59971181429e-14  5.76127675634e-14  4.98110826854e-14  4.33924153141e-14  3.62325496623e-14  3.21863229636e-14  3.01846402147e-14  2.52180539971e-14  2.33678931443e-14  2.01774899659e-14  1.67231489737e-14  1.73346108301e-14  1.69696740875e-14  1.42276804478e-14  1.48208621918e-14  1.23806781567e-14  1.34446592474e-14  1.2255194717e-14  1.11386814438e-14  9.92400017877e-15  9.360585236e-15  1.09800484481e-14  6.59895145078e-15  9.45823807429e-15  7.340462585e-15  1.06920540926e-14  6.6226066188e-15  8.64744689614e-15  7.98179639154e-15  7.92034325544e-15  5.23302600512e-15  5.6158981511e-15  1.30629577043e-15  4.57312785702e-15  5.91985789119e-15  5.04725273689e-15  5.39066542535e-15  6.48933823138e-15  7.81523047269e-15  5.13068963245e-15  5.68870541216e-15  5.95320202718e-15  6.28243487694e-15  5.78626927159e-15  5.51620591491e-15  4.49474134624e-15  5.43452778484e-15  4.69663789422e-15  2.4408949347e-15  4.57371128797e-15  5.1215380626e-15  7.2570722802e-15  7.45837825768e-15  7.12251680351e-15  6.53408178367e-15  3.6780248065e-15  5.0223526305e-15  7.33387780839e-15  9.30186337744e-15  7.59928362783e-15  7.40931662794e-15  6.20641800864e-15  3.63168614749e-15  4.04872703196e-15  3.62534714298e-15  5.54802944751e-15  5.50192729421e-15  7.76601138427e-15  6.50968584642e-15  7.10966131953e-15  8.34518361108e-15  7.99177830672e-15  6.67998674943e-15  6.15326309468e-15  5.3056895155e-15  5.42207560274e-15  8.93800283773e-15  8.35365808708e-15  8.02712792814e-15  8.01341850439e-15  9.03577943843e-15  8.58008412679e-15  1.02094336274e-14  1.08541777583e-14
 8.75058634984e-15  9.62472338253e-15  1.24306900972e-14  1.02308075091e-14  1.36313046402e-14  1.51862903421e-14  1.44769135139e-14  1.57993556375e-14  1.76559168647e-14  1.79674440895e-14  2.13902668269e-14  2.24741761955e-14  2.54575199089e-14  2.90054297309e-14  3.30177362178e-14  4.0133789689e-14  4.43982836931e-14  5.09762945415e-14  5.7534900949e-14  6.91856628797e-14  8.21732812338e-14  9.51010126471e-14  1.15953205879e-13  1.46642586319e-13  1.85546634389e-13  2.48696755911e-13  3.69339874748e-13  6.74422880537e-13  1.91537081619e-12  6.73327945641e-13  3.68780235494e-13  2.49474519467e-13  1.86842021968e-13  1.450281769e-13  1.18843346557e-13  9.69579348947e-14  7.99221629642e-14  6.75839665826e-14  5.79696640478e-14  5.13851578566e-14  4.38267126777e-14  3.7626598098e-14  3.38249903241e-14  2.92968424139e-14  2.83239731096e-14  2.43675697735e-14  2.14358188727e-14  1.86596205151e-14  1.72161667721e-14  1.43980581069e-14  1.31314334286e-14  1.4468168625e-14  1.33692009264e-14  1.12675126586e-14  9.8714481017e-15  1.00742796763e-14  9.67480329753e-15  7.54085065021e-15  6.04194026512e-15  9.93980456319e-15  9.11648947274e-15  1.03752966377e-14  9.70613254744e-15  9.22423751178e-15  8.07680046317e-15  6.72642668489e-15  6.47663870052e-15  5.67883634216e-15  5.32882260464e-15  6.62416074362e-15  5.40679187177e-15  5.35138929427e-15  8.31057511164e-15  7.54150830603e-15  6.83185450624e-15  4.11290707397e-15  4.57536726204e-15  4.56754123183e-15  5.95191114507e-15  6.19602916137e-15  5.81374261827e-15  4.29471540369e-15  5.64237681574e-15  4.98007637489e-15  4.96430693291e-15  5.31516540089e-15  4.62600688464e-15  6.72840212483e-15  6.0905335674e-15  6.36845169021e-15  6.01459375242e-15  3.20525128584e-15  3.99235297018e-15  4.68518285776e-15  6.59261904098e-15  6.05159181074e-15  5.3327151214e-15  4.94254900614e-15  5.25052556706e-15  3.36988443641e-15  3.99738337095e-15  3.20709205664e-15  5.24695499408e-15  6.29530151923e-15  7.924966995e-15  6.32290531237e-15  6.75946018737e-15  7.55563196783e-15  4.55713573584e-15  6.79033480301e-15  8.73413751441e-15  6.30070835832e-15  6.15528841156e-15  6.98873450525e-15  7.16192702922e-15  7.90024480816e-15  8.53142817534e-15  7.62562289033e-15  7.16126560474e-15  8.32995580667e-15
 8.74084794269e-15  6.80910305739e-15  1.09372425834e-14  1.14133221018e-14  1.30231494291e-14  1.31823888329e-14  1.51501689404e-14  1.35772153911e-14  1.67481201444e-14  1.69140897625e-14  1.9565817217e-14  2.09765230445e-14  2.24771562789e-14  2.42642934555e-14  2.64776247533e-14  3.33428040511e-14  3.84282164238e-14  4.41534854172e-14  5.05263596697e-14  5.84887362634e-14  6.76473836319e-14  8.07460159757e-14  9.61631735264e-14  1.17753132587e-13  1.45060578488e-13  1.84093162284e-13  2.49086128263e-13  3.65857733564e-13  6.73327945641e-13  1.9128597354e-12  6.74869122228e-13  3.69235923056e-13  2.5137129277e-13  1.84989210393e-13  1.45257651048e-13  1.17148102699e-13  9.58571591513e-14  7.88058877689e-14  6.47111326135e-14  5.842744742e-14  5.18063615886e-14  4.35172391813e-14  3.78711830882e-14  3.27658767599e-14  2.96110365927e-14  2.68129817981e-14  2.25565356644e-14  2.15030002654e-14  1.97516734518e-14  1.36937116314e-14  1.33275228529e-14  1.62685884478e-14  1.36275996198e-14  1.19068542737e-14  8.99056880602e-15  9.61311745964e-15  1.10984966857e-14  1.00153652258e-14  9.51139601842e-15  9.84192562865e-15  8.73665414497e-15  8.3669278603e-15  8.08969362691e-15  7.38652493526e-15  8.59652922535e-15  7.37154249285e-15  8.11382170215e-15  3.92999170761e-15  4.88439895835e-15  7.30821752921e-15  6.6690373131e-15  4.69096254642e-15  6.21042034113e-15  6.05310134406e-15  6.02849417886e-15  5.34237884536e-15  5.44412739606e-15  6.78561799133e-15  6.67253832068e-15  6.49603801659e-15  4.91673613134e-15  6.35467438432e-15  5.34346639697e-15  7.28095385233e-15  7.68453521259e-15  8.16731268242e-15  4.49235469185e-15  7.22382644089e-15  6.42579069597e-15  6.40096739888e-15  6.33343713954e-15  3.32350063131e-15  4.91770617069e-15  6.08106600511e-15  5.8954299441e-15  6.60945189156e-15  5.10908743002e-15  5.41466916574e-15  4.42705203844e-15  3.18985460305e-15  5.12514066011e-15  3.74307495528e-15  3.36725951862e-15  7.28331023632e-15  6.08186627967e-15  7.04508206708e-15  5.17471815836e-15  5.09688631988e-15  3.36381523365e-15  4.15185415384e-15  5.9400274697e-15  4.63610253031e-15  5.83012909407e-15  7.70827789218e-15  6.68000692564e-15  7.32168178811e-15  7.58681244485e-15  1.10959521799e-14  7.73605462623e-15  7.78927531961e-15
 6.30188371581e-15  8.23986456637e-15  8.79495635964e-15  8.61746632512e-15  7.79607246483e-15  9.87193443568e-15  1.034094315e-14  1.05642182503e-14  1.28681501506e-14  1.60861185934e-14  1.54550738998e-14  1.80750336067e-14  1.9708420881e-14  2.147342199e-14  2.4617491376e-14  2.86172514613e-14  3.03141350264e-14  3.79154510237e-14  4.33888614268e-14  5.0416656607e-14  5.72451018009e-14  6.71067510812e-14  8.00390923251e-14  9.52194127448e-14  1.19188948575e-13  1.44318620404e-13  1.86178028892e-13  2.49229270666e-13  3.68780235494e-13  6.74869122228e-13  1.92748323462e-12  6.80036356518e-13  3.72623986383e-13  2.51889390675e-13  1.89195990197e-13  1.47254297037e-13  1.19096011869e-13  9.86210976158e-14  8.32733741656e-14  6.98689338501e-14  6.00433329748e-14  5.06478515185e-14  4.66055727949e-14  3.82881638215e-14  3.35835928716e-14  2.91654019229e-14  2.41829295243e-14  2.30395003445e-14  2.42264279969e-14  1.80746918759e-14  1.67692738291e-14  1.60760539375e-14  1.36541391232e-14  1.37182321303e-14  1.3370385629e-14  1.15814269193e-14  1.33480266824e-14  1.01948730158e-14  1.0279509184e-14  1.08730424103e-14  9.63129802705e-15  8.33049634849e-15  9.8681525838e-15  1.09413480648e-14  1.10036418258e-14  7.94281436249e-15  9.00053762533e-15  7.72703698739e-15  6.87448019273e-15  7.58171131236e-15  6.51498672065e-15  6.46977207146e-15  5.43456627483e-15  4.96420261749e-15  6.35387318685e-15  6.09344310913e-15  6.22223913784e-15  5.17202422769e-15  5.93428056304e-15  4.80250431783e-15  5.24234856474e-15  7.5036513407e-15  3.7625273966e-15  5.32268975667e-15  4.84212348248e-15  6.22333577709e-15  5.14889269851e-15  4.32299292536e-15  4.15638146377e-15  5.55652578528e-15  4.28983743102e-15  1.96192562239e-15  2.53233620122e-15  5.5526145844e-15  5.21254309239e-15  6.45992694819e-15  4.72560499525e-15  5.72473524998e-15  4.68346093232e-15  4.09267372775e-15  1.88794359044e-15  4.26408902657e-15  3.54636699955e-15  6.11535021917e-15  6.59394451714e-15  5.90798158721e-15  2.88644814961e-15  4.22583159721e-15  5.56271371602e-15  3.69927287131e-15  5.79353658512e-15  5.52968421393e-15  6.68513271254e-15  5.63351624076e-15  8.36882764233e-15  6.78166580672e-15  7.3291781869e-15  8.64557703825e-15  6.55041655555e-15  7.33138032338e-15
 8.1536825857e-15  1.0524647428e-14  7.66225139229e-15  9.17776019682e-15  9.32070469481e-15  9.22747369761e-15  1.26223968613e-14  1.19030232008e-14  1.55592711495e-14  1.48373375292e-14  1.52505973119e-14  1.80230719102e-14  2.05981329155e-14  2.13727704709e-14  2.35715770248e-14  2.57110414478e-14  2.8673663147e-14  3.45239669601e-14  3.69789430389e-14  4.1938287078e-14  4.88154332949e-14  5.69132651279e-14  6.63242749154e-14  7.9330298802e-14  9.70886221713e-14  1.17507399489e-13  1.46526565689e-13  1.84221981032e-13  2.49474519467e-13  3.69235923056e-13  6.80036356518e-13  1.92832496953e-12  6.81839736279e-13  3.70429474447e-13  2.49814669432e-13  1.8748816362e-13  1.43853234052e-13  1.17056084051e-13  9.60993876817e-14  8.04644874643e-14  6.85946988575e-14  5.5854932209e-14  4.95396353972e-14  3.95655937167e-14  3.57689354107e-14  3.099441836e-14  2.70072068405e-14  2.62711806335e-14  2.53580325924e-14  2.03324714544e-14  1.78999057335e-14  1.80398344634e-14  1.44364450593e-14  1.46879240808e-14  1.32848786665e-14  1.10462388751e-14  1.07661877163e-14  1.15321241775e-14  9.70873444532e-15  1.16564330536e-14  1.0288607993e-14  8.73063679954e-15  8.06808756944e-15  9.87467876924e-15  7.76647736899e-15  6.83446553061e-15  6.4136225308e-15  7.70481801638e-15  6.08860109075e-15  8.09107235166e-15  5.7537803929e-15  4.33681018994e-15  3.66575308819e-15  4.32560752596e-15  5.70279616835e-15  3.91271283848e-15  3.77341635621e-15  7.54131496694e-15  5.06651742472e-15  3.21573583392e-15  3.02698919726e-15  7.19652254105e-15  5.43161454497e-15  4.45990043709e-15  5.77568142019e-15  7.68614507657e-15  6.04214590746e-15  5.06465753223e-15  3.82362100156e-15  4.2160411626e-15  4.51531470192e-15  3.46979194198e-15  5.1557712615e-15  7.72025629834e-15  7.16348242004e-15  5.75338432651e-15  5.64722335173e-15  7.9015354797e-15  5.47979302347e-15  6.27233698995e-15  6.84623322459e-15  5.60322994109e-15  6.31066491887e-15  7.45399623309e-15  6.64502949908e-15  6.55454388934e-15  6.20698136369e-15  5.44183926897e-15  5.73812008641e-15  5.21942585002e-15  6.97086650979e-15  7.02258954314e-15  5.85602795107e-15  7.3233066661e-15  6.70644210905e-15  7.5681210982e-15  9.18502962493e-15  8.48158696643e-15  7.64716689225e-15  7.82819000133e-15
 6.86212863703e-15  8.22282971929e-15  8.74124665904e-15  9.71197736236e-15  1.18282291418e-14  9.37448222097e-15  9.44209011737e-15  1.09447862526e-14  1.15645183692e-14  1.25574454722e-14  1.40061430986e-14  1.60449183123e-14  1.84425039807e-14  1.80051572348e-14  2.00629230292e-14  2.4653380059e-14  2.66191395332e-14  2.9453901759e-14  3.33616079336e-14  3.81091137806e-14  4.43773993057e-14  4.90449693849e-14  5.70325471258e-14  6.76455577993e-14  7.98988965719e-14  9.57507157709e-14  1.18939875544e-13  1.44519161587e-13  1.86842021968e-13  2.5137129277e-13  3.72623986383e-13  6.81839736279e-13  1.9346005435e-12  6.77140745102e-13  3.68670209221e-13  2.53173943063e-13  1.85833791296e-13  1.45166976702e-13  1.19830015356e-13  9.99836378031e-14  8.20087989824e-14  6.72565923395e-14  5.86352392059e-14  4.74573356855e-14  4.1899412499e-14  3.75859228581e-14  3.35011011121e-14  2.9995139025e-14  2.80834743995e-14  2.28263878799e-14  2.07286472335e-14  2.10488541496e-14  1.57913889108e-14  1.72412258204e-14  1.54826729214e-14  1.37790470048e-14  1.2817288858e-14  1.16311573802e-14  9.98357801311e-15  1.14332130056e-14  9.23048166373e-15  9.38345768309e-15  9.84436671765e-15  7.34316557436e-15  8.00689481404e-15  7.12204781259e-15  7.61218283808e-15  7.88488337295e-15  8.56398256643e-15  9.26924786e-15  8.96179686457e-15  8.26007296333e-15  5.69943247215e-15  6.37922866967e-15  6.28427243373e-15  4.28155636523e-15  5.1786129111e-15  4.88282692657e-15  5.77661417647e-15  5.12914566267e-15  6.59420576909e-15  6.68233817943e-15  5.48767076298e-15  4.64122530237e-15  4.4301171856e-15  3.95619554577e-15  7.37728258001e-15  4.62392231229e-15  5.74369618018e-15  5.0561785053e-15  5.00148045831e-15  4.85543541055e-15  5.56826525215e-15  6.21220666661e-15  8.26098994646e-15  5.89538969236e-15  4.95049045472e-15  5.15148420196e-15  5.14630655791e-15  4.67197352181e-15  4.07181589565e-15  4.90923425204e-15  3.73928821059e-15  7.14294667855e-15  4.58465514561e-15  6.27042001251e-15  6.26222613581e-15  4.79867437116e-15  4.93406561182e-15  6.13262145154e-15  5.42399667084e-15  5.23125780557e-15  6.12633448425e-15  5.73326050667e-15  3.55083600588e-15  6.27914987024e-15  7.05756691932e-15  6.98060849066e-15  6.72623963358e-15  6.4870013718e-15
 8.75202534022e-15  8.19416167986e-15  8.27069766602e-15  1.05656416299e-14  1.14003454133e-14  1.08262731612e-14  1.19855158724e-14  9.36131066945e-15  1.09767001437e-14  1.27285799956e-14  1.28226697612e-14  1.29781773056e-14  1.62972241226e-14  1.83607002606e-14  1.87783498603e-14  2.09552916961e-14  2.43161239971e-14  2.78112670215e-14  2.70116211947e-14  3.18167609528e-14  3.87448598853e-14  4.37540204779e-14  4.97373660784e-14  5.83105958065e-14  6.75040873977e-14  8.01439378516e-14  9.65223630751e-14  1.14470334845e-13  1.450281769e-13  1.84989210393e-13  2.51889390675e-13  3.70429474447e-13  6.77140745102e-13  1.91443766948e-12  6.75784553253e-13  3.70864034832e-13  2.5014217772e-13  1.84868290079e-13  1.47865870651e-13  1.17589734451e-13  9.56192054338e-14  8.00642588841e-14  6.70209128178e-14  5.64242277393e-14  5.00432280348e-14  4.11641067688e-14  3.51010242649e-14  3.12199614827e-14  2.63060909547e-14  2.64932056794e-14  2.42828183342e-14  2.15242261093e-14  1.67320501694e-14  1.69733927079e-14  1.48706123095e-14  1.46095567679e-14  1.22761197429e-14  1.53472313871e-14  1.14796394241e-14  1.2082347469e-14  1.02653560146e-14  1.12830920689e-14  9.80324672996e-15  8.44141416981e-15  8.98096270161e-15  7.99526996639e-15  8.79296607246e-15  9.10083292819e-15  8.77253769716e-15  8.93058276514e-15  6.55994599434e-15  5.88881698058e-15  6.73847112485e-15  7.63254485141e-15  5.71481104971e-15  5.00403875777e-15  5.77623707269e-15  6.13059443236e-15  5.28817074551e-15  3.4473119278e-15  6.65144971695e-15  5.24178815566e-15  3.14775113656e-15  4.2441836209e-15  6.38861138374e-15  7.09188172308e-15  6.42592051401e-15  4.85390287068e-15  3.04188893453e-15  4.50271337262e-15  5.13231288576e-15  2.42032068145e-15  2.79173490489e-15  4.99445089057e-15  6.24181268088e-15  5.14028858837e-15  5.11343991963e-15  7.45667027627e-15  8.02807492821e-15  6.63860019865e-15  4.07400729716e-15  6.33720743893e-15  3.64067546675e-15  6.50983951753e-15  6.25149073345e-15  4.91442394225e-15  4.22141579717e-15  2.96180801952e-15  4.91281058192e-15  6.76134439492e-15  6.95129904754e-15  6.31802704055e-15  4.78508162313e-15  6.20669892053e-15  5.79007462195e-15  7.13448309042e-15  8.05368399206e-15  7.7557801045e-15  8.1583144305e-15  6.56074159851e-15
 8.45748194799e-15  7.06933052428e-15  7.32043005618e-15  8.69238577682e-15  1.04859305922e-14  9.79925531851e-15  9.50821515885e-15  9.56002692933e-15  1.00661184091e-14  1.10323157494e-14  1.24948413992e-14  1.3063016503e-14  1.56029458928e-14  1.57390290071e-14  1.73364837704e-14  1.91410061844e-14  2.19762602646e-14  2.45040328261e-14  2.63478675458e-14  2.82310105824e-14  3.24647675976e-14  3.7800199178e-14  4.37971343341e-14  4.70670710728e-14  5.5996849892e-14  7.02879561389e-14  8.06315968367e-14  9.58337752749e-14  1.18843346557e-13  1.45257651048e-13  1.89195990197e-13  2.49814669432e-13  3.68670209221e-13  6.75784553253e-13  1.91576997838e-12  6.76346742594e-13  3.67062934582e-13  2.48686035748e-13  1.87077663941e-13  1.44726633896e-13  1.1562217002e-13  9.47435319326e-14  7.91293646791e-14  6.52991893983e-14  5.74685288665e-14  4.97172404522e-14  4.2472880974e-14  3.49894016954e-14  3.13103957938e-14  2.88948567942e-14  2.66513016202e-14  2.52759969633e-14  1.84007483217e-14  1.71161632507e-14  1.61134151121e-14  1.67958629645e-14  1.44983126465e-14  1.56773814276e-14  1.32187357411e-14  1.24344839349e-14  1.17144751928e-14  1.13461603658e-14  1.00893936751e-14  7.93107889546e-15  9.97026479882e-15  5.85974035179e-15  4.96744255825e-15  7.79220992651e-15  8.77159900246e-15  7.6351402319e-15  7.66863737795e-15  6.7460170164e-15  8.00638217345e-15  6.54486329585e-15  7.92259059468e-15  5.99261554178e-15  5.13198682935e-15  5.92702510252e-15  4.99464412576e-15  3.77584608106e-15  6.18530544584e-15  5.33968028678e-15  6.25529013077e-15  4.86561482304e-15  6.26224347177e-15  7.03932499029e-15  6.61724032223e-15  5.34173546693e-15  6.92865808945e-15  6.06870670442e-15  5.94562918175e-15  4.79180502949e-15  5.98532171382e-15  7.18933739556e-15  6.17880683418e-15  4.62673166978e-15  3.32959122446e-15  5.56878301175e-15  6.89369728769e-15  4.94116856194e-15  5.46899367917e-15  6.72637994501e-15  5.59864602445e-15  6.77116705092e-15  7.03268231369e-15  6.71028717892e-15  5.88691270258e-15  5.20557258408e-15  4.60614992197e-15  5.64145822484e-15  4.27934680627e-15  5.37922617462e-15  5.97909779244e-15  5.43868261687e-15  6.29043499567e-15  6.44465676904e-15  6.54536295223e-15  6.60702215274e-15  8.13610955574e-15  9.66113884876e-15
 8.81033953552e-15  1.050462619e-14  8.75609273497e-15  1.04943371433e-14  1.13146767793e-14  9.38401941725e-15  9.15914465986e-15  1.0082088073e-14  9.78522220847e-15  1.17525430115e-14  1.49848576763e-14  1.22160458356e-14  1.33337828204e-14  1.56434257145e-14  1.70009886142e-14  1.9372269333e-14  2.11283454214e-14  2.27764629533e-14  2.38663602585e-14  2.35308954106e-14  3.00643420635e-14  3.11590550715e-14  3.81464834919e-14  4.14613210951e-14  4.92645652587e-14  5.93833695535e-14  6.81420853152e-14  7.97740519808e-14  9.69579348947e-14  1.17148102699e-13  1.47254297037e-13  1.8748816362e-13  2.53173943063e-13  3.70864034832e-13  6.76346742594e-13  1.92140732198e-12  6.76461325282e-13  3.71025492725e-13  2.51439843839e-13  1.89921838551e-13  1.46850759756e-13  1.18063105988e-13  9.67382206323e-14  7.8680665127e-14  6.65162902502e-14  5.85502644101e-14  4.96805803859e-14  4.32859671636e-14  3.73770000822e-14  3.34501643154e-14  2.80993120095e-14  2.54437291466e-14  2.20932025287e-14  1.86420506324e-14  1.67865746298e-14  1.78355794503e-14  1.40969217976e-14  1.52725215055e-14  1.21370305997e-14  1.31000119378e-14  1.08757233004e-14  1.02409981924e-14  9.63767480539e-15  1.08144091783e-14  1.09109625081e-14  8.39869858717e-15  6.00799704498e-15  9.6828043882e-15  1.01044036982e-14  8.5296255103e-15  7.56195531377e-15  9.14565832095e-15  6.75305638874e-15  6.18078059648e-15  6.9475176952e-15  7.024858632e-15  4.92036225007e-15  5.83459109294e-15  4.57471237749e-15  6.30548794192e-15  6.8865137705e-15  7.41839483094e-15  6.78440830011e-15  4.73418344208e-15  5.91676959267e-15  4.22022736076e-15  5.49349451383e-15  3.16843648795e-15  4.56384530351e-15  3.90571726426e-15  7.23480065925e-15  4.07006796e-15  6.21912635947e-15  5.50727632907e-15  5.98001246953e-15  7.20338506129e-15  5.63111659201e-15  5.10555756771e-15  6.6788253226e-15  4.99390128917e-15  4.97326729373e-15  7.17250028624e-15  6.22648305538e-15  6.6072322311e-15  8.43775932097e-15  6.22871162341e-15  9.09639968159e-15  7.06013566594e-15  6.54540852593e-15  4.86132554303e-15  6.26726315548e-15  5.26000327817e-15  6.32589523717e-15  4.32631221428e-15  4.14002714006e-15  3.98994337174e-15  4.57790593892e-15  6.22367324365e-15  6.49240398955e-15  7.1914692328e-15
 4.94302854037e-15  9.17250820969e-15  7.78142375337e-15  7.93498973319e-15  7.51287454826e-15  6.69088180381e-15  9.00221112314e-15  8.33345983461e-15  1.01449025211e-14  8.22630737499e-15  1.02338325173e-14  9.87627199299e-15  1.1294264488e-14  1.52110113447e-14  1.62784576888e-14  1.77248694993e-14  1.78098089597e-14  1.94721011601e-14  2.00971147263e-14  2.17659726161e-14  2.59159950683e-14  2.91282801964e-14  3.31972042913e-14  3.68282915315e-14  4.09431172182e-14  4.98230783027e-14  5.70378922223e-14  6.59971181429e-14  7.99221629642e-14  9.58571591513e-14  1.19096011869e-13  1.43853234052e-13  1.85833791296e-13  2.5014217772e-13  3.67062934582e-13  6.76461325282e-13  1.91661301648e-12  6.7688370152e-13  3.67741707172e-13  2.50407817881e-13  1.83540882379e-13  1.43612065961e-13  1.16294388231e-13  9.33901599777e-14  7.90734654529e-14  6.61465603228e-14  5.62227279615e-14  4.82472827205e-14  4.08198528453e-14  3.77485678499e-14  3.36194566679e-14  3.0396935791e-14  2.59280889964e-14  2.26414732609e-14  1.85088160568e-14  1.80125240763e-14  1.53710895749e-14  1.42552369931e-14  1.18470966394e-14  1.42905162244e-14  1.13227569552e-14  9.59460243336e-15  1.00666245235e-14  8.93048541913e-15  8.17227076437e-15  8.12833342401e-15  8.33200366488e-15  9.84375020735e-15  9.8706137038e-15  9.03309334772e-15  8.94943192255e-15  6.36222875687e-15  5.02123792914e-15  5.65557311187e-15  8.32952905319e-15  6.31243257517e-15  6.66395981028e-15  3.94107257455e-15  4.79530095962e-15  6.52236932056e-15  6.30625439274e-15  6.58992854857e-15  6.44521278953e-15  5.92545665642e-15  5.55491853229e-15  5.52184817127e-15  7.04937873397e-15  6.28056116533e-15  6.20210514974e-15  5.14307137758e-15  7.43282216794e-15  4.61453138125e-15  5.08522072953e-15  7.70440174441e-15  6.17483597421e-15  4.3164653135e-15  2.94062947418e-15  4.080125286e-15  4.6923693777e-15  4.26574145358e-15  5.54303360677e-15  5.96225016321e-15  5.90350880251e-15  7.76018103285e-15  7.15827997558e-15  5.75719999557e-15  5.34697583369e-15  6.64555321236e-15  5.78320993518e-15  7.71705238116e-15  6.44118503245e-15  5.50457383864e-15  5.58913385061e-15  6.0354866743e-15  5.08623701107e-15  6.25500415942e-15  5.86183707467e-15  6.8536360041e-15  5.44215603517e-15  7.05505554914e-15
 5.7258400349e-15  6.20467571759e-15  8.35313746973e-15  8.7708911203e-15  8.08220538159e-15  7.8986654867e-15  9.95040552266e-15  8.11975365065e-15  1.01794384811e-14  8.41075776887e-15  9.48015875583e-15  1.07160306067e-14  1.12741964459e-14  1.2919407622e-14  1.40732122246e-14  1.59530820403e-14  1.69687086809e-14  1.82735737863e-14  2.06392324895e-14  2.19068989737e-14  2.37038355922e-14  2.56651509277e-14  2.822859234e-14  3.28496371744e-14  3.48587977475e-14  4.13995773167e-14  4.67427867943e-14  5.76127675634e-14  6.75839665826e-14  7.88058877689e-14  9.86210976158e-14  1.17056084051e-13  1.45166976702e-13  1.84868290079e-13  2.48686035748e-13  3.71025492725e-13  6.7688370152e-13  1.92667124976e-12  6.77924608729e-13  3.71318748847e-13  2.50064970144e-13  1.85367486687e-13  1.46720637532e-13  1.16793880716e-13  9.53471450979e-14  7.97814422412e-14  6.6235062896e-14  5.92477211408e-14  4.9206692478e-14  4.55936564502e-14  3.98212616045e-14  3.39094997117e-14  2.99373148367e-14  2.55908389698e-14  2.29697545892e-14  2.02427213072e-14  1.72990409927e-14  1.67841818571e-14  1.48640420324e-14  1.53050130755e-14  1.33842810507e-14  1.09579137807e-14  1.05759431104e-14  9.82027160671e-15  8.92342103837e-15  9.04562465711e-15  9.04465978813e-15  1.00057284735e-14  8.46147587217e-15  8.95173372354e-15  1.01006584392e-14  7.91638458432e-15  7.14556000752e-15  7.15428467911e-15  6.76904628502e-15  9.59268291362e-15  6.12598537239e-15  5.45792036261e-15  4.69793880105e-15  4.24536022007e-15  4.87008818388e-15  6.28065796254e-15  6.23039006088e-15  7.00640729876e-15  5.69040847399e-15  2.06520521511e-15  4.35179890959e-15  3.6317531972e-15  3.99365676281e-15  3.73917065249e-15  5.19366423536e-15  5.27155380374e-15  5.2628853708e-15  7.47936271816e-15  5.24290341145e-15  5.06211440591e-15  4.34371323137e-15  7.10805410604e-15  7.57875879826e-15  6.63396579958e-15  5.09216901392e-15  7.62750523089e-15  5.74210768326e-15  5.8794186451e-15  5.60787516288e-15  5.07779626706e-15  5.42368854544e-15  7.9531338398e-15  8.38031207863e-15  7.16404483165e-15  6.82384274916e-15  7.8205751906e-15  6.82710264109e-15  6.75185420999e-15  5.13393612778e-15  4.71060296877e-15  5.55812562252e-15  5.21924393091e-15  4.87632339544e-15  5.96149274076e-15
 5.4998836765e-15  5.79821368377e-15  7.83620634667e-15  8.66266127435e-15  6.85925031676e-15  6.1196547409e-15  8.17167737255e-15  8.2570763551e-15  7.46895705673e-15  8.49294575275e-15  5.92530767611e-15  8.18812996954e-15  1.07481442769e-14  1.23859691333e-14  1.12156260088e-14  1.29221448583e-14  1.49223543334e-14  1.6179863188e-14  1.59792566492e-14  1.77278256307e-14  1.86701044262e-14  2.21322001732e-14  2.54613150129e-14  2.82786586067e-14  3.04588545001e-14  3.84403110709e-14  4.34644435914e-14  4.98110826854e-14  5.79696640478e-14  6.47111326135e-14  8.32733741656e-14  9.60993876817e-14  1.19830015356e-13  1.47865870651e-13  1.87077663941e-13  2.51439843839e-13  3.67741707172e-13  6.77924608729e-13  1.91913930989e-12  6.76824505031e-13  3.70039092362e-13  2.50556282974e-13  1.85673268518e-13  1.44061909687e-13  1.18385584567e-13  9.78884306871e-14  8.0122456606e-14  6.96776357845e-14  5.75299145407e-14  5.14174078478e-14  4.43171230334e-14  3.63211554838e-14  3.24460338817e-14  2.96961145657e-14  2.4890139531e-14  2.35952340607e-14  1.75427051148e-14  2.00949840715e-14  1.70577469128e-14  1.49489504408e-14  1.33137383172e-14  1.32119777644e-14  1.11600948053e-14  1.21980274439e-14  1.28401161206e-14  1.06840365915e-14  9.17680744093e-15  1.00390200778e-14  9.61333525429e-15  1.09599774548e-14  1.12806088138e-14  9.744366264e-15  9.28363069875e-15  8.422808054e-15  9.40083343537e-15  7.93471324839e-15  7.06576713373e-15  4.71050073805e-15  6.76854345226e-15  5.2103681332e-15  5.69603494985e-15  5.20618245375e-15  5.86961680357e-15  6.84649210768e-15  5.51770697545e-15  3.46182205605e-15  4.64064736198e-15  4.78372183416e-15  3.85777492607e-15  7.00406872234e-15  5.1370537687e-15  5.61474917111e-15  4.86428091115e-15  4.27126773876e-15  5.8198791598e-15  6.21516313243e-15  5.05676785864e-15  6.24649122666e-15  5.50133832989e-15  7.67528126135e-15  6.57820468867e-15  6.17659257714e-15  4.14106859243e-15  5.98478056657e-15  6.5267133029e-15  5.78222636724e-15  4.65376280622e-15  5.17863924194e-15  4.87785997229e-15  5.99993261122e-15  5.87482381335e-15  8.58534260877e-15  5.86895061441e-15  6.71892826436e-15  5.43080482739e-15  3.68816910119e-15  4.63342407792e-15  5.01339143046e-15  5.98866767886e-15  5.89009572693e-15
 4.3233737608e-15  6.08645973831e-15  7.46152443212e-15  6.03882432721e-15  6.47892251952e-15  6.52897732017e-15  8.25426717732e-15  5.42369338056e-15  8.4166976295e-15  8.74583737024e-15  7.82610090234e-15  8.88556774192e-15  1.04727869246e-14  1.03914372024e-14  1.23089704186e-14  1.39681809696e-14  1.43512468661e-14  1.62447660954e-14  1.51658570316e-14  1.80327444007e-14  1.94756922625e-14  2.12207641832e-14  2.243387175e-14  2.50377120424e-14  2.60628055242e-14  3.44734242241e-14  3.94053050288e-14  4.33924153141e-14  5.13851578566e-14  5.842744742e-14  6.98689338501e-14  8.04644874643e-14  9.99836378031e-14  1.17589734451e-13  1.44726633896e-13  1.89921838551e-13  2.50407817881e-13  3.71318748847e-13  6.76824505031e-13  1.92173398329e-12  6.79862639048e-13  3.69153015253e-13  2.50813193731e-13  1.85627235307e-13  1.46166796407e-13  1.16446736976e-13  9.34904288941e-14  8.07028654326e-14  6.74601600827e-14  5.72230667967e-14  5.17393082025e-14  4.57767386223e-14  3.67837310911e-14  3.20061253975e-14  2.86310581781e-14  2.61867121734e-14  2.10595720464e-14  2.08741349413e-14  1.83806917725e-14  1.7587728773e-14  1.3216528808e-14  1.38320875e-14  1.36397628203e-14  1.43010817468e-14  1.19616985124e-14  9.36100870702e-15  9.57783134103e-15  1.01234228609e-14  1.07025014164e-14  1.0694651845e-14  1.0703242926e-14  1.02816324331e-14  8.00292018238e-15  7.82722544641e-15  7.86398968248e-15  7.15763119922e-15  6.94088675763e-15  8.42692969664e-15  7.80068467264e-15  7.73847397155e-15  4.73479311473e-15  6.16199021966e-15  6.27999746745e-15  6.073256059e-15  5.00734218122e-15  5.39399422028e-15  6.23490668013e-15  4.55090014292e-15  2.86086277276e-15  4.69352470041e-15  5.93364417981e-15  6.77336910801e-15  5.08583933504e-15  5.39335796754e-15  5.05163086083e-15  3.53789953593e-15  5.65811969393e-15  4.36113268981e-15  2.91415976215e-15  5.25736496497e-15  4.46092188052e-15  5.15555731725e-15  2.38504291298e-15  7.33002408306e-15  6.37321353751e-15  5.65454542019e-15  3.9404028195e-15  5.1011358709e-15  4.40872001987e-15  5.55362028497e-15  5.50900840317e-15  7.22430414104e-15  6.57892024092e-15  7.87921865911e-15  7.95256950758e-15  5.72281001144e-15  6.40460884939e-15  6.74892711496e-15  4.45135561547e-15  4.58186752062e-15
 5.58898932933e-15  6.07825931796e-15  7.301551441e-15  5.82675658138e-15  6.8882733183e-15  7.40502003169e-15  8.04467255029e-15  7.74381626787e-15  8.33628038926e-15  8.74841553547e-15  8.86561223342e-15  8.32280221768e-15  1.03279269102e-14  1.00027774894e-14  9.74041542614e-15  9.91082547336e-15  1.09900589861e-14  1.4092324229e-14  1.44144031513e-14  1.75978999071e-14  1.78148931156e-14  2.02874639671e-14  2.1904479092e-14  2.17337883134e-14  2.34660492136e-14  2.77981697903e-14  3.28670267688e-14  3.62325496623e-14  4.38267126777e-14  5.18063615886e-14  6.00433329748e-14  6.85946988575e-14  8.20087989824e-14  9.56192054338e-14  1.1562217002e-13  1.46850759756e-13  1.83540882379e-13  2.50064970144e-13  3.70039092362e-13  6.79862639048e-13  1.93001608314e-12  6.79712303412e-13  3.70995065238e-13  2.50938382065e-13  1.86369428904e-13  1.45551212094e-13  1.16055512233e-13  9.58844471916e-14  8.03674976911e-14  6.92542416071e-14  5.79540039015e-14  5.14997483369e-14  4.30452515783e-14  3.63941382582e-14  3.19234572927e-14  3.10662886869e-14  2.56559467156e-14  2.46531062967e-14  2.04397714803e-14  1.93678898921e-14  1.33576514552e-14  1.36193361973e-14  1.57945881281e-14  1.37913077773e-14  1.2088430625e-14  1.17134446408e-14  1.02024168111e-14  9.67429945331e-15  1.07141887028e-14  1.13697340063e-14  9.49056182846e-15  1.01452499905e-14  8.80189229088e-15  9.83453349377e-15  8.35583162059e-15  7.38995126869e-15  7.01299668017e-15  6.18812877184e-15  5.88204093943e-15  6.22432222006e-15  7.04006922914e-15  7.01515160032e-15  8.0146351302e-15  8.2820120372e-15  6.89181430518e-15  6.90312150958e-15  6.63526999714e-15  5.40103154197e-15  6.65535626473e-15  4.73016130324e-15  5.94169481422e-15  3.74748029305e-15  3.18649929473e-15  5.79673921398e-15  6.15218630132e-15  5.4353614537e-15  5.43491716695e-15  7.96227796698e-15  5.83788587394e-15  5.49726729033e-15  4.07777904193e-15  4.90753729665e-15  4.3570131046e-15  6.3560916128e-15  7.48977681329e-15  5.34344000057e-15  5.80739815223e-15  4.66402760326e-15  5.93068970992e-15  5.59123984477e-15  5.75714919568e-15  6.66890363436e-15  7.2485122511e-15  7.07999458816e-15  4.50879084132e-15  4.26654759874e-15  6.73062274763e-15  5.56279633908e-15  4.7126496762e-15  6.07483606606e-15
 5.58448754284e-15  5.35357367674e-15  6.73416314529e-15  6.82372911863e-15  5.78036450565e-15  7.09899990801e-15  7.20894929776e-15  6.45215061212e-15  7.8805477991e-15  5.60319304654e-15  4.07880085944e-15  8.29406695725e-15  1.0837395375e-14  8.05108030355e-15  7.99628304796e-15  9.51319883735e-15  1.10856513443e-14  1.38476665301e-14  1.32672797463e-14  1.61091365869e-14  1.7095473359e-14  1.96612271395e-14  1.94952331005e-14  1.99502582724e-14  1.96100015067e-14  2.52628369429e-14  2.75241489044e-14  3.21863229636e-14  3.7626598098e-14  4.35172391813e-14  5.06478515185e-14  5.5854932209e-14  6.72565923395e-14  8.00642588841e-14  9.47435319326e-14  1.18063105988e-13  1.43612065961e-13  1.85367486687e-13  2.50556282974e-13  3.69153015253e-13  6.79712303412e-13  1.91992647717e-12  6.75323572945e-13  3.72008775052e-13  2.51284647883e-13  1.87885560444e-13  1.44397542885e-13  1.17151006706e-13  9.66238358446e-14  8.31367471947e-14  6.83118809961e-14  5.7295546504e-14  4.9060711694e-14  4.33908089256e-14  3.83397401046e-14  3.42565175816e-14  2.79301988801e-14  2.52522114852e-14  2.34771412069e-14  2.13958075429e-14  1.78050672299e-14  1.59400485266e-14  1.5431232695e-14  1.39790361195e-14  1.12676592603e-14  1.15731239141e-14  1.22608828818e-14  1.01605603925e-14  1.0082926191e-14  9.39207306745e-15  1.12618870369e-14  1.25489855676e-14  1.05212060636e-14  7.51409182977e-15  7.2969525627e-15  6.45613229741e-15  5.7918215107e-15  5.74669884978e-15  6.50339379442e-15  7.1787141147e-15  8.39364552352e-15  8.39847038138e-15  4.34261748818e-15  7.39431313222e-15  7.72660085234e-15  6.96709287138e-15  6.7995349824e-15  5.71991672253e-15  6.14734823723e-15  6.41495922793e-15  6.30981142126e-15  4.75708397408e-15  6.00639824449e-15  6.02182421335e-15  4.94352017622e-15  3.16940902303e-15  3.06004306957e-15  5.52864183293e-15  6.69400392755e-15  5.39074948683e-15  4.71264630002e-15  7.81337463585e-15  3.76678830961e-15  5.62362280961e-15  4.8773102317e-15  4.85209655983e-15  5.99497389009e-15  4.48617582542e-15  5.00361297357e-15  5.53762693643e-15  5.57172911851e-15  6.77543565284e-15  6.1771877287e-15  6.62112975609e-15  4.5521387666e-15  4.10827756253e-15  7.01895866811e-15  4.82930727732e-15  6.44370706727e-15  6.5109672644e-15
 5.8719350939e-15  4.75540363087e-15  6.96845975453e-15  6.91195456098e-15  6.45860809292e-15  4.96796330056e-15  5.12149066131e-15  5.38701407399e-15  8.19874209962e-15  5.13385625449e-15  7.72629863434e-15  7.22376638272e-15  7.7371537983e-15  7.65555702404e-15  9.01203391364e-15  9.37809778863e-15  1.20415797567e-14  1.20880106556e-14  1.26069802496e-14  1.43033588256e-14  1.43759849589e-14  1.36361337258e-14  1.89609037314e-14  1.90214316029e-14  1.95538011727e-14  2.11180733002e-14  2.67231967623e-14  3.01846402147e-14  3.38249903241e-14  3.78711830882e-14  4.66055727949e-14  4.95396353972e-14  5.86352392059e-14  6.70209128178e-14  7.91293646791e-14  9.67382206323e-14  1.16294388231e-13  1.46720637532e-13  1.85673268518e-13  2.50813193731e-13  3.70995065238e-13  6.75323572945e-13  1.92348035237e-12  6.80139946526e-13  3.71173339424e-13  2.50361762561e-13  1.84518184299e-13  1.43123153277e-13  1.16183407368e-13  9.65395053854e-14  8.29822539044e-14  6.74289369776e-14  5.79698846295e-14  4.99432374414e-14  4.43374221511e-14  3.8268125014e-14  3.09699808705e-14  2.75338688072e-14  2.51194360099e-14  2.37311725076e-14  1.93927650119e-14  1.7442921108e-14  1.88193395522e-14  1.73252955559e-14  1.26383408811e-14  1.19901469731e-14  1.30723374289e-14  1.14105699803e-14  1.04093527347e-14  1.0210874929e-14  9.40963581485e-15  1.05993117343e-14  9.34216483478e-15  7.2725956212e-15  5.31138408808e-15  5.79362202017e-15  7.26124366346e-15  5.93212927558e-15  7.21016234126e-15  6.13897275126e-15  4.52891103141e-15  8.187529444e-15  7.14871012918e-15  9.0225590086e-15  7.85970118732e-15  6.08690168008e-15  5.5792026285e-15  3.94254366539e-15  4.33892644847e-15  7.34342736379e-15  7.1778176125e-15  6.8298827008e-15  6.49331878519e-15  5.18617869952e-15  4.11265759652e-15  4.31964607164e-15  3.83942958421e-15  3.28060228457e-15  4.48817225872e-15  5.20721528642e-15  3.76897562051e-15  3.62861398656e-15  3.40313727852e-15  5.83264053788e-15  6.15416353086e-15  7.64486642846e-15  6.36911079941e-15  4.65073671234e-15  4.95757419927e-15  5.05869553356e-15  7.09933143208e-15  6.53606997185e-15  8.85053688872e-15  7.53002678684e-15  5.47122809424e-15  4.75634647846e-15  7.13770164775e-15  6.52236190915e-15  7.67796582922e-15  6.32283832714e-15
 4.79532578395e-15  4.55096772461e-15  5.80900083928e-15  7.04194186104e-15  6.25117042571e-15  5.55955324403e-15  6.49617280818e-15  4.06578098293e-15  6.25083589588e-15  3.70836125975e-15  7.34467476543e-15  7.75348893429e-15  7.2263530462e-15  7.7134004672e-15  7.37439398728e-15  8.43349066637e-15  9.1520003338e-15  9.88934690758e-15  1.11625346984e-14  1.15913754194e-14  1.58233401956e-14  1.43276221629e-14  1.34099406559e-14  1.67917717332e-14  1.85197453351e-14  1.86755764794e-14  2.13363675681e-14  2.52180539971e-14  2.92968424139e-14  3.27658767599e-14  3.82881638215e-14  3.95655937167e-14  4.74573356855e-14  5.64242277393e-14  6.52991893983e-14  7.8680665127e-14  9.33901599777e-14  1.16793880716e-13  1.44061909687e-13  1.85627235307e-13  2.50938382065e-13  3.72008775052e-13  6.80139946526e-13  1.93230388996e-12  6.80852958372e-13  3.71414189316e-13  2.50576325291e-13  1.85346251493e-13  1.45505632461e-13  1.19479420337e-13  9.77749929744e-14  7.98948354852e-14  6.67920477233e-14  5.84827155635e-14  4.89042204604e-14  4.48049347553e-14  3.85921147169e-14  3.25467445856e-14  2.82372511978e-14  2.5148671383e-14  2.23402451411e-14  2.09021787915e-14  1.88665858334e-14  1.75811723861e-14  1.71773820364e-14  1.37733025039e-14  1.37956391101e-14  1.18248827435e-14  1.07403337011e-14  1.10484743529e-14  1.01431205214e-14  1.00851911565e-14  8.35350856631e-15  1.0063462154e-14  7.40104910386e-15  6.33108562374e-15  7.40132807019e-15  5.59094225422e-15  6.69069998908e-15  7.04620203514e-15  5.68586511841e-15  7.29522595655e-15  4.92712995848e-15  5.0755276916e-15  4.86644610809e-15  5.39582404127e-15  5.32394328626e-15  4.11818023287e-15  3.66792139408e-15  6.45157889405e-15  5.49771928258e-15  4.19322344935e-15  4.10314766602e-15  4.75600720915e-15  4.0834935204e-15  6.54367265097e-15  4.89652287817e-15  4.6156533827e-15  4.26680060999e-15  7.37339348109e-15  5.65585752662e-15  5.33700575816e-15  4.07379660719e-15  3.38739780532e-15  4.78866366791e-15  5.91443069904e-15  3.98164901919e-15  4.12136711596e-15  4.42490357334e-15  4.50767982736e-15  3.95006931642e-15  6.56661495524e-15  7.36532295262e-15  7.13660278772e-15  4.06265110236e-15  2.72522680188e-15  4.68655497434e-15  4.14453769156e-15  5.35937668456e-15  4.74834464798e-15
 6.65699014666e-15  5.13052569957e-15  8.40150101584e-15  7.72140467581e-15  7.70352299651e-15  7.37570524238e-15  5.57822668989e-15  6.15579889849e-15  6.94079892289e-15  8.8568250568e-15  6.70562348413e-15  6.6419894187e-15  6.53730436366e-15  8.1015956913e-15  7.76503440365e-15  9.45854120286e-15  9.68167597295e-15  1.19610662982e-14  1.21065639244e-14  1.12583033624e-14  1.3386006888e-14  1.34723298231e-14  1.2038121654e-14  1.36766193795e-14  1.68005626687e-14  1.7320397699e-14  2.10922177449e-14  2.33678931443e-14  2.83239731096e-14  2.96110365927e-14  3.35835928716e-14  3.57689354107e-14  4.1899412499e-14  5.00432280348e-14  5.74685288665e-14  6.65162902502e-14  7.90734654529e-14  9.53471450979e-14  1.18385584567e-13  1.46166796407e-13  1.86369428904e-13  2.51284647883e-13  3.71173339424e-13  6.80852958372e-13  1.92409903972e-12  6.77936542901e-13  3.67855509032e-13  2.5222011883e-13  1.87230871735e-13  1.46824191265e-13  1.17832138589e-13  9.68701960548e-14  8.12403035007e-14  7.02521205172e-14  5.82754278593e-14  5.15067812443e-14  4.30261127894e-14  3.75067822693e-14  3.21815183855e-14  2.88585110308e-14  2.47971775422e-14  2.31681402693e-14  2.05064687318e-14  2.07201192939e-14  1.78496825427e-14  1.34708975538e-14  1.39318954821e-14  1.12303633659e-14  1.08729883387e-14  1.29493350334e-14  1.33129276024e-14  1.09616644006e-14  1.16000595061e-14  9.49901535639e-15  9.87029365423e-15  8.38030942573e-15  8.49529252897e-15  7.11048320376e-15  7.12963174195e-15  8.31065052485e-15  9.07592442394e-15  7.20262908266e-15  5.33451609838e-15  6.20014627865e-15  4.32459924152e-15  7.67414329578e-15  6.7686567954e-15  4.30278091493e-15  5.62801511697e-15  6.05558219293e-15  5.75022573831e-15  4.5357120392e-15  6.31059159357e-15  7.25496929178e-15  6.00032089449e-15  6.13649582105e-15  3.08651744848e-15  4.27972794901e-15  5.61166142082e-15  4.97235011808e-15  5.91381161237e-15  5.204131488e-15  3.50486312497e-15  1.60852792472e-15  3.55637048956e-15  3.4888786588e-15  3.26649777017e-15  3.69634516712e-15  3.85468058313e-15  5.31912116079e-15  4.39594614123e-15  6.50667767995e-15  6.74022632385e-15  7.63882817577e-15  4.93155430022e-15  4.08225070634e-15  6.81154052528e-15  6.54017967793e-15  7.72147639906e-15  7.94557393131e-15
 4.51418908309e-15  3.59716208694e-15  5.10934928965e-15  5.16847483221e-15  4.79924669995e-15  6.8425734227e-15  7.04486384702e-15  7.17381960284e-15  8.49329038335e-15  5.69336897999e-15  4.95806280258e-15  6.47153189181e-15  6.65402645856e-15  7.66378508534e-15  8.84621145516e-15  8.86121729891e-15  8.06189145784e-15  9.60912561593e-15  1.04667369281e-14  1.03540626518e-14  1.17976893564e-14  1.02041003441e-14  9.86852930231e-15  1.01525545393e-14  1.33989447952e-14  1.68728048593e-14  1.74860253158e-14  2.01774899659e-14  2.43675697735e-14  2.68129817981e-14  2.91654019229e-14  3.099441836e-14  3.75859228581e-14  4.11641067688e-14  4.97172404522e-14  5.85502644101e-14  6.61465603228e-14  7.97814422412e-14  9.78884306871e-14  1.16446736976e-13  1.45551212094e-13  1.87885560444e-13  2.50361762561e-13  3.71414189316e-13  6.77936542901e-13  1.92149838483e-12  6.75126410892e-13  3.70559464672e-13  2.52189466816e-13  1.89606387125e-13  1.49071101134e-13  1.16387854114e-13  9.73830156853e-14  8.16415334027e-14  6.85639951613e-14  5.99875011602e-14  5.0093950215e-14  4.41214753946e-14  3.61268257269e-14  3.16500681119e-14  2.66180162192e-14  2.43882225914e-14  2.30884561276e-14  2.24860337373e-14  2.03407590319e-14  1.71256086499e-14  1.52536111875e-14  1.40665060742e-14  1.43569165335e-14  1.45898161546e-14  1.37966433089e-14  1.2604652423e-14  1.26364436374e-14  1.45499225656e-14  1.22992281956e-14  8.45643144956e-15  7.71313815669e-15  8.2543228181e-15  1.0053095965e-14  1.01015765179e-14  8.3343709696e-15  8.60279018993e-15  7.51503007487e-15  7.21603713949e-15  5.894630863e-15  7.74693392419e-15  7.72323357204e-15  5.3117881964e-15  4.91095254036e-15  4.41862030922e-15  4.90161116773e-15  5.98236809326e-15  6.69247451052e-15  7.38240980313e-15  6.71512589056e-15  5.23834354445e-15  5.09455832245e-15  8.20854072203e-15  6.05054457925e-15  5.51836959873e-15  6.47893082258e-15  7.89237662773e-15  4.51087940293e-15  5.02361557969e-15  5.85322663172e-15  5.67671493712e-15  3.72421827136e-15  5.05711817909e-15  6.00654410963e-15  5.79345737719e-15  3.08689892647e-15  7.173340478e-15  6.19674260507e-15  6.66179985563e-15  5.11483176353e-15  4.7519684973e-15  5.58235771914e-15  6.22037696972e-15  5.09527366327e-15  3.25396003515e-15
 5.70473458563e-15  5.14290476723e-15  4.65040467619e-15  5.41477421038e-15  5.44078137299e-15  5.57336158796e-15  7.13761921855e-15  5.47549099892e-15  6.0736630405e-15  4.09759377014e-15  4.71954389367e-15  6.83989570518e-15  5.98087130987e-15  6.0880484282e-15  8.56838667432e-15  6.01680524687e-15  8.9488724295e-15  8.8952384507e-15  9.91154540593e-15  1.01525820329e-14  1.12403748931e-14  1.10820418084e-14  1.00529676257e-14  1.22101457066e-14  1.27441396419e-14  1.32381297785e-14  1.53804418771e-14  1.67231489737e-14  2.14358188727e-14  2.25565356644e-14  2.41829295243e-14  2.70072068405e-14  3.35011011121e-14  3.51010242649e-14  4.2472880974e-14  4.96805803859e-14  5.62227279615e-14  6.6235062896e-14  8.0122456606e-14  9.34904288941e-14  1.16055512233e-13  1.44397542885e-13  1.84518184299e-13  2.50576325291e-13  3.67855509032e-13  6.75126410892e-13  1.91024369545e-12  6.76280193799e-13  3.67927472387e-13  2.50704346214e-13  1.87497924069e-13  1.46636204648e-13  1.16926239579e-13  9.64358419652e-14  7.97697248877e-14  7.0509941672e-14  5.89723398155e-14  5.24318866974e-14  4.28031301049e-14  3.73697085458e-14  3.16123879577e-14  2.90451044334e-14  2.60865035778e-14  2.41225606696e-14  2.22843563386e-14  1.82958759478e-14  1.76910542165e-14  1.57061185844e-14  1.50561035779e-14  1.2969344524e-14  1.33368845724e-14  1.28721774115e-14  1.06149873665e-14  1.08156470545e-14  1.06316871031e-14  8.86555993034e-15  8.84364733457e-15  9.08950216285e-15  8.82165843848e-15  1.04993288444e-14  9.04954235052e-15  8.1307897494e-15  7.59389758824e-15  6.49104050842e-15  7.77400663121e-15  7.29113121502e-15  6.20218272651e-15  7.35071781986e-15  4.59417868327e-15  6.41734564864e-15  6.99580372498e-15  6.66127413069e-15  8.99423673398e-15  6.65945696365e-15  6.14041880739e-15  6.70205402696e-15  4.67860148583e-15  6.78991574568e-15  4.3666355434e-15  4.72589231834e-15  5.39253128551e-15  5.71076641617e-15  4.53525837474e-15  5.02572240064e-15  3.53662637135e-15  3.05808106675e-15  3.80765477478e-15  4.05467776699e-15  3.95826574772e-15  5.54835691458e-15  4.40518728333e-15  7.84426379454e-15  5.52542093544e-15  7.20959165837e-15  5.59452934232e-15  4.46575054036e-15  7.15189000108e-15  6.61451679697e-15  6.10234669848e-15  5.07451247726e-15
 5.50826898069e-15  6.28825032411e-15  4.31187873061e-15  5.97270657429e-15  7.10674408144e-15  6.72912023862e-15  7.25821007922e-15  6.36390060968e-15  7.88164705404e-15  6.23304166498e-15  6.83316056178e-15  7.33262659821e-15  6.39649058803e-15  6.47556676936e-15  8.21958787096e-15  6.52081182372e-15  9.47841070226e-15  8.07564777331e-15  9.40255597077e-15  1.03609667485e-14  9.87586276037e-15  1.04740493751e-14  9.70264311003e-15  1.13047137065e-14  1.30460592525e-14  1.29046888153e-14  1.76353915139e-14  1.73346108301e-14  1.86596205151e-14  2.15030002654e-14  2.30395003445e-14  2.62711806335e-14  2.9995139025e-14  3.12199614827e-14  3.49894016954e-14  4.32859671636e-14  4.82472827205e-14  5.92477211408e-14  6.96776357845e-14  8.07028654326e-14  9.58844471916e-14  1.17151006706e-13  1.43123153277e-13  1.85346251493e-13  2.5222011883e-13  3.70559464672e-13  6.76280193799e-13  1.92441249955e-12  6.7612183804e-13  3.71342217116e-13  2.51335225279e-13  1.88210599081e-13  1.43532590172e-13  1.20434232223e-13  9.64309990581e-14  8.19343280884e-14  6.68477198844e-14  5.71867914449e-14  5.00460777357e-14  4.19244225249e-14  3.56495301334e-14  3.28225077815e-14  3.0281852246e-14  2.67599980878e-14  2.58116253695e-14  2.37071008205e-14  1.97435437232e-14  1.71645975979e-14  1.50949930255e-14  1.23905439721e-14  1.31923613847e-14  1.15555385292e-14  1.23838489463e-14  1.2350027963e-14  9.30429108782e-15  1.08960197419e-14  1.00148379296e-14  8.59701098694e-15  1.05243379933e-14  8.83408267124e-15  7.12068287682e-15  7.66589870799e-15  7.31130917365e-15  7.46585881228e-15  4.8436007213e-15  5.43477875296e-15  5.38628696713e-15  5.54933779284e-15  5.66346267935e-15  5.23074075604e-15  6.6300797724e-15  3.99953116372e-15  6.59876485881e-15  7.03892575985e-15  6.13354876375e-15  8.04174115594e-15  7.41405076853e-15  6.71355389852e-15  4.50184276251e-15  6.4522896644e-15  8.2176816529e-15  5.51010748247e-15  6.33280212061e-15  5.89409818489e-15  4.85055592236e-15  5.73818941293e-15  5.94279047933e-15  6.32335676995e-15  3.81135703184e-15  7.67922664596e-15  4.15499284773e-15  5.09296075803e-15  5.03951636535e-15  6.01580702311e-15  4.24779367699e-15  4.8767976125e-15  7.63261291099e-15  5.13953949162e-15  6.30222874166e-15  5.39235613049e-15
 5.63026488587e-15  6.92427706768e-15  6.14360845782e-15  7.07880894617e-15  7.70555763284e-15  7.16716455809e-15  6.66696879864e-15  7.40024309726e-15  6.59989252719e-15  6.8670013013e-15  7.02245685542e-15  5.15868401418e-15  7.68426157917e-15  7.21390672824e-15  8.91774053596e-15  7.87879319213e-15  8.62397289402e-15  9.80907127745e-15  8.28433992243e-15  1.02139700183e-14  9.86293815949e-15  1.05955911334e-14  9.95768151018e-15  1.30002855927e-14  1.33387084581e-14  1.3148733879e-14  1.51393608312e-14  1.69696740875e-14  1.72161667721e-14  1.97516734518e-14  2.42264279969e-14  2.53580325924e-14  2.80834743995e-14  2.63060909547e-14  3.13103957938e-14  3.73770000822e-14  4.08198528453e-14  4.9206692478e-14  5.75299145407e-14  6.74601600827e-14  8.03674976911e-14  9.66238358446e-14  1.16183407368e-13  1.45505632461e-13  1.87230871735e-13  2.52189466816e-13  3.67927472387e-13  6.7612183804e-13  1.91282535961e-12  6.77107093416e-13  3.70995932363e-13  2.51179543782e-13  1.87202455128e-13  1.47566213813e-13  1.16917688305e-13  9.62098274289e-14  7.92354425165e-14  6.76637253267e-14  5.74922157678e-14  4.9888646622e-14  4.28219393397e-14  3.63686745212e-14  3.19939861154e-14  2.89459643776e-14  2.81973388796e-14  2.27357333669e-14  2.10848152453e-14  1.7363862738e-14  1.74442353799e-14  1.60918010378e-14  1.18785129658e-14  1.3220992438e-14  1.23104485534e-14  1.25131031018e-14  1.16371347296e-14  1.06643302591e-14  1.18550772197e-14  9.0164633883e-15  9.80144539544e-15  9.4730051083e-15  9.72898572947e-15  8.88444839386e-15  6.07022302332e-15  7.80873388522e-15  4.90819941519e-15  6.72361707549e-15  6.91360816954e-15  6.11090125409e-15  7.8628302753e-15  6.78670584566e-15  6.75738635053e-15  6.61879825861e-15  7.98066921122e-15  5.46337977517e-15  6.31504594441e-15  6.91314849177e-15  5.60814230111e-15  4.55204872982e-15  3.09695529088e-15  4.2535566667e-15  6.62634165884e-15  6.64097226756e-15  7.24496763631e-15  6.45649576702e-15  3.8971164031e-15  5.56821889452e-15  5.14684136647e-15  3.5589208609e-15  2.10491070367e-15  4.86570820806e-15  4.66597467885e-15  6.44231713099e-15  5.22898967958e-15  6.04109582091e-15  6.23475489271e-15  4.18275375878e-15  4.24743823219e-15  3.72593141137e-15  4.71740163863e-15  7.24855163113e-15
 5.590623925e-15  4.70789323509e-15  7.28799034482e-15  7.94597660455e-15  7.77402645693e-15  5.07146893559e-15  6.84477379486e-15  7.04679613839e-15  5.84601112428e-15  5.62611661664e-15  7.90888789091e-15  5.5682408212e-15  7.17596419998e-15  6.66632657314e-15  7.9485948314e-15  8.07139001112e-15  7.35477888805e-15  6.76270623147e-15  8.64314705822e-15  7.148098442e-15  8.28061972098e-15  7.47743928705e-15  7.71436874136e-15  1.01769831395e-14  1.06554531541e-14  1.05938676771e-14  1.34382480599e-14  1.42276804478e-14  1.43980581069e-14  1.36937116314e-14  1.80746918759e-14  2.03324714544e-14  2.28263878799e-14  2.64932056794e-14  2.88948567942e-14  3.34501643155e-14  3.77485678499e-14  4.55936564502e-14  5.14174078478e-14  5.72230667967e-14  6.92542416071e-14  8.31367471947e-14  9.65395053854e-14  1.19479420337e-13  1.46824191265e-13  1.89606387125e-13  2.50704346214e-13  3.71342217116e-13  6.77107093416e-13  1.9180022239e-12  6.78167955706e-13  3.67065050614e-13  2.49121751296e-13  1.86712184933e-13  1.43177343868e-13  1.16141844243e-13  9.48338132485e-14  8.12479012894e-14  6.69281613606e-14  5.78069497064e-14  4.85006386978e-14  4.3419299358e-14  3.8147741939e-14  3.3678656711e-14  2.96374455975e-14  2.50784230538e-14  2.39382018762e-14  2.14481015016e-14  2.002309885e-14  1.90480269892e-14  1.45821921358e-14  1.40689917737e-14  1.28158367248e-14  1.17888750798e-14  1.10039528327e-14  1.00010751263e-14  1.24519613505e-14  1.02805640307e-14  9.70274851693e-15  9.09863026269e-15  8.73334814732e-15  7.49268830098e-15  5.29755927904e-15  6.7385838917e-15  4.69534611366e-15  7.00612859313e-15  7.97054670142e-15  8.47008810199e-15  6.17370792376e-15  6.9874262213e-15  6.74258164434e-15  4.37948121136e-15  6.00607460157e-15  6.68223763415e-15  4.87808148789e-15  8.0756933091e-15  4.59601528971e-15  6.04499347529e-15  4.28577922169e-15  3.76618998243e-15  5.73747251509e-15  4.90361850068e-15  6.38876011783e-15  4.95191711962e-15  4.08739387799e-15  4.23531140906e-15  7.11466567748e-15  5.32486231914e-15  1.82066140627e-15  2.29683070724e-15  2.13112977536e-15  6.8965671058e-15  5.11538632354e-15  5.23743019779e-15  5.19919591497e-15  3.87765119113e-15  4.41781971215e-15  5.06368910509e-15  5.14181839422e-15  7.91746753355e-15
 5.18487918617e-15  4.89715654123e-15  4.09964707342e-15  8.38966092848e-15  8.79845274396e-15  9.76549247419e-15  8.83662004585e-15  9.42727370099e-15  7.85072080391e-15  5.96033447404e-15  5.77331215974e-15  5.68755872741e-15  6.90550744032e-15  7.16697790755e-15  7.59223030598e-15  6.69595367483e-15  5.95645220386e-15  6.59908641495e-15  6.73441740144e-15  6.94665759229e-15  8.35530326003e-15  9.8533320449e-15  8.26754028369e-15  1.03285612571e-14  9.03625929721e-15  9.92186226852e-15  1.30764337989e-14  1.48208621918e-14  1.31314334286e-14  1.33275228529e-14  1.67692738291e-14  1.78999057335e-14  2.07286472335e-14  2.42828183342e-14  2.66513016202e-14  2.80993120095e-14  3.36194566679e-14  3.98212616045e-14  4.43171230334e-14  5.17393082025e-14  5.79540039015e-14  6.83118809961e-14  8.29822539044e-14  9.77749929744e-14  1.17832138589e-13  1.49071101134e-13  1.87497924069e-13  2.51335225279e-13  3.70995932363e-13  6.78167955706e-13  1.92108564724e-12  6.76431608204e-13  3.6930898344e-13  2.53454455164e-13  1.87750461865e-13  1.46545935585e-13  1.18349173365e-13  9.71758552427e-14  7.97631629654e-14  6.95851091604e-14  6.00521448488e-14  5.09551298111e-14  4.40433279256e-14  3.61624265578e-14  3.3149073211e-14  2.85293157096e-14  2.79728896512e-14  2.58483430548e-14  2.12926699809e-14  1.91706549466e-14  1.57615676526e-14  1.55575430096e-14  1.48130714493e-14  1.17282532107e-14  9.49285129857e-15  9.17620250242e-15  1.02796285652e-14  9.14955424573e-15  8.87435692802e-15  1.14071382893e-14  1.02881876281e-14  1.00156200108e-14  6.44264859245e-15  4.40826345269e-15  5.89957382763e-15  6.2117058704e-15  6.53761785141e-15  7.621355652e-15  6.67928439092e-15  6.94706192257e-15  7.26525687934e-15  5.39376357563e-15  6.72439358479e-15  7.92084904668e-15  7.6725230894e-15  7.89202918183e-15  7.04072826785e-15  7.47869538905e-15  5.18752702246e-15  5.28521872267e-15  6.16863137182e-15  5.05831183051e-15  7.74045407871e-15  7.51625774306e-15  2.93724995784e-15  5.97531170623e-15  4.53785775051e-15  6.7109806054e-15  6.99869842037e-15  6.37665250621e-15  6.07919697853e-15  5.1493375034e-15  5.28616807174e-15  6.66052786722e-15  5.44123712335e-15  5.39413715027e-15  7.99460939148e-15  6.221617196e-15  8.39676377992e-15  8.64584197801e-15
 8.28981581003e-15  5.74169142375e-15  5.87531105196e-15  7.46419450107e-15  7.31741845836e-15  6.50692695422e-15  7.37201601421e-15  9.61332156076e-15  8.35701401484e-15  6.33392919702e-15  6.8092199502e-15  6.37138320644e-15  4.6492546576e-15  5.68641735175e-15  6.06047635893e-15  7.96879020278e-15  7.77775088826e-15  6.18448117589e-15  7.27133228495e-15  9.40389187192e-15  7.61788312733e-15  8.09293946414e-15  9.03697314318e-15  1.11055179129e-14  9.08882621957e-15  8.21712566523e-15  1.2023082091e-14  1.23806781567e-14  1.4468168625e-14  1.62685884478e-14  1.60760539375e-14  1.80398344634e-14  2.10488541496e-14  2.15242261093e-14  2.52759969633e-14  2.54437291466e-14  3.0396935791e-14  3.39094997117e-14  3.63211554838e-14  4.57767386223e-14  5.14997483369e-14  5.7295546504e-14  6.74289369776e-14  7.98948354852e-14  9.68701960548e-14  1.16387854114e-13  1.46636204648e-13  1.88210599081e-13  2.51179543782e-13  3.67065050614e-13  6.76431608204e-13  1.91631382097e-12  6.75112773149e-13  3.69767289287e-13  2.51548232008e-13  1.87756913154e-13  1.45779432047e-13  1.17369209014e-13  9.49857794197e-14  7.8393739626e-14  6.86626927192e-14  5.7588509465e-14  5.00721359033e-14  4.08810698045e-14  3.69201731747e-14  3.15343695563e-14  3.0182917488e-14  2.71519316157e-14  2.39564127574e-14  1.95860621693e-14  1.71028033757e-14  1.54970156587e-14  1.56570985124e-14  1.45100719961e-14  1.32840607287e-14  1.10509105872e-14  8.39973271971e-15  6.65528610626e-15  8.77504718516e-15  7.7540511367e-15  5.99990348775e-15  7.64084059089e-15  8.06480596691e-15  8.09825903408e-15  7.75955660597e-15  5.78016855318e-15  6.07057931395e-15  7.78896146745e-15  7.03611702533e-15  7.16903185401e-15  5.59813467779e-15  4.56351923395e-15  5.39345001776e-15  6.94739789392e-15  5.41331239586e-15  8.12755195919e-15  5.29780904481e-15  5.26286949377e-15  5.13834158826e-15  7.44398934486e-15  8.44566854664e-15  6.43512983561e-15  6.82833822893e-15  6.69867536387e-15  5.25445909692e-15  6.01852544327e-15  3.44718134759e-15  5.81846166124e-15  6.03092373542e-15  6.25957123101e-15  5.37342970481e-15  6.70301915228e-15  6.37317954632e-15  7.62950508452e-15  7.20746072001e-15  3.67811415196e-15  7.96277029983e-15  7.01160080092e-15  5.66252593122e-15  7.65329588156e-15
 7.04859813378e-15  5.89038587525e-15  7.92754064356e-15  5.78596377524e-15  5.42608445702e-15  5.61223566737e-15  7.04756012094e-15  8.56484051612e-15  8.34692430294e-15  6.70643990466e-15  6.43101549546e-15  6.15642355607e-15  7.32951500455e-15  7.7570031404e-15  6.75456036212e-15  7.47587417857e-15  7.5347597352e-15  6.20843231333e-15  9.19485057707e-15  9.09754814171e-15  7.68701297298e-15  8.49000461635e-15  9.06665223129e-15  1.01312213171e-14  9.17910481116e-15  1.04493830942e-14  1.27954222771e-14  1.34446592474e-14  1.33692009264e-14  1.36275996198e-14  1.36541391232e-14  1.44364450593e-14  1.57913889108e-14  1.67320501694e-14  1.84007483217e-14  2.20932025287e-14  2.59280889964e-14  2.99373148367e-14  3.24460338817e-14  3.67837310911e-14  4.30452515783e-14  4.9060711694e-14  5.79698846295e-14  6.67920477233e-14  8.12403035007e-14  9.73830156853e-14  1.16926239579e-13  1.43532590172e-13  1.87202455128e-13  2.49121751296e-13  3.6930898344e-13  6.75112773149e-13  1.92075665577e-12  6.79680360659e-13  3.7132128747e-13  2.50031455241e-13  1.86555040551e-13  1.4810973734e-13  1.17604861309e-13  9.65411809736e-14  7.82525576956e-14  6.81473543029e-14  6.06215462191e-14  5.11565675682e-14  4.32407557848e-14  3.89402303756e-14  3.43489183897e-14  2.83319036081e-14  2.43334740016e-14  2.14491961495e-14  1.96683859348e-14  1.84625908401e-14  1.73721908552e-14  1.6226449728e-14  1.53755026177e-14  1.20847051724e-14  1.18024924747e-14  1.11973412942e-14  9.36216371465e-15  9.29686961319e-15  8.04942450285e-15  7.93582800298e-15  6.51499851706e-15  7.02518899413e-15  7.77603940626e-15  6.67757474954e-15  7.20067821227e-15  7.12213853204e-15  4.44504297385e-15  7.20604104085e-15  6.45030697625e-15  6.59179456526e-15  3.64760933833e-15  5.91295625259e-15  4.13043221666e-15  5.79906163596e-15  6.75788034926e-15  3.95732831066e-15  4.12162261911e-15  5.22096033374e-15  7.38445100956e-15  5.5944316582e-15  5.55969696956e-15  4.61165189386e-15  6.38485839609e-15  6.81547578573e-15  5.08556416175e-15  7.22627939983e-15  6.9488417823e-15  6.96565919625e-15  4.6798824535e-15  7.01781546903e-15  7.58731367145e-15  6.73076696814e-15  6.88384174043e-15  5.00959904889e-15  6.85452472768e-15  6.71741949668e-15  6.87799678006e-15  6.33488574631e-15
 5.57586629499e-15  6.41141821444e-15  8.5019112681e-15  5.4828912821e-15  4.56750850775e-15  6.51069002055e-15  6.62455478242e-15  6.36469289199e-15  4.93162985191e-15  4.2599863625e-15  7.27076473775e-15  5.92552600369e-15  6.93147468968e-15  6.79098884202e-15  6.47409716195e-15  8.64950296988e-15  5.50698152985e-15  6.31072834724e-15  6.72422665011e-15  7.78094120723e-15  8.09171182071e-15  7.86569125131e-15  9.30471002022e-15  1.01196178095e-14  8.76748566534e-15  9.05886878604e-15  1.1650958627e-14  1.2255194717e-14  1.12675126586e-14  1.19068542737e-14  1.37182321303e-14  1.46879240808e-14  1.72412258204e-14  1.69733927079e-14  1.71161632507e-14  1.86420506324e-14  2.26414732609e-14  2.55908389698e-14  2.96961145657e-14  3.20061253975e-14  3.63941382582e-14  4.33908089256e-14  4.99432374414e-14  5.84827155635e-14  7.02521205172e-14  8.16415334027e-14  9.64358419652e-14  1.20434232223e-13  1.47566213813e-13  1.86712184933e-13  2.53454455164e-13  3.69767289287e-13  6.79680360659e-13  1.92588914308e-12  6.78558930732e-13  3.71328216576e-13  2.53374079311e-13  1.89560588691e-13  1.45489462142e-13  1.17882573543e-13  9.5752337441e-14  8.26128128095e-14  6.86551935467e-14  5.85746132688e-14  4.95465472121e-14  4.33975115334e-14  3.82136150778e-14  3.43993967734e-14  2.9354376872e-14  2.69275686922e-14  2.35386655323e-14  2.26652118778e-14  1.82692896403e-14  1.78639170146e-14  1.62082614248e-14  1.24622082473e-14  1.13319849163e-14  1.20453680385e-14  1.13072346504e-14  1.04638626294e-14  9.58053600813e-15  7.98686318343e-15  7.05521933407e-15  5.32778429356e-15  9.61894460567e-15  7.53722204282e-15  5.90408327427e-15  6.25210391946e-15  6.77123464529e-15  1.05661298153e-14  5.76846532165e-15  5.15784504401e-15  4.19644582859e-15  7.01058407017e-15  5.19256701384e-15  5.33610012754e-15  7.15714138335e-15  4.72618710897e-15  4.67864151895e-15  7.93744154147e-15  6.69777940744e-15  3.79714887727e-15  6.50956168294e-15  7.11845310395e-15  6.33815200191e-15  6.80037005975e-15  4.50220089814e-15  5.56236646135e-15  6.19186076115e-15  5.44042347018e-15  3.62790588932e-15  5.21430744711e-15  6.61461742936e-15  6.13205105079e-15  6.448244288e-15  6.29801725504e-15  7.06039664459e-15  4.79920051375e-15  4.7232449953e-15  3.62160101569e-15
 6.26234079022e-15  6.32380007738e-15  8.05245235059e-15  5.19553619415e-15  5.51474376751e-15  7.33815487011e-15  7.7356092648e-15  3.90429789833e-15  4.49276734427e-15  4.46641099004e-15  4.43635570822e-15  7.23350188825e-15  7.55085814859e-15  5.20136560898e-15  5.04658041389e-15  4.14269840955e-15  4.07134061405e-15  8.24338091624e-15  7.38343903807e-15  7.11974270454e-15  5.77376746338e-15  8.63113939314e-15  8.35118634308e-15  9.8370225717e-15  9.59514260638e-15  1.02107429093e-14  1.16268395906e-14  1.11386814438e-14  9.8714481017e-15  8.99056880602e-15  1.3370385629e-14  1.32848786665e-14  1.54826729214e-14  1.48706123095e-14  1.61134151121e-14  1.67865746298e-14  1.85088160568e-14  2.29697545892e-14  2.4890139531e-14  2.86310581781e-14  3.19234572927e-14  3.83397401046e-14  4.43374221511e-14  4.89042204604e-14  5.82754278593e-14  6.85639951613e-14  7.97697248877e-14  9.64309990581e-14  1.16917688305e-13  1.43177343868e-13  1.87750461865e-13  2.51548232008e-13  3.7132128747e-13  6.78558930732e-13  1.91515359836e-12  6.76893786529e-13  3.7318343243e-13  2.52663685462e-13  1.87217241396e-13  1.46304280499e-13  1.17919136757e-13  9.94309164348e-14  8.19428948759e-14  6.7089809246e-14  5.98265146378e-14  5.01255759733e-14  4.28855142828e-14  3.80319353576e-14  3.2803582166e-14  2.78490425394e-14  2.47672172684e-14  2.40027792593e-14  1.862025058e-14  1.83787015768e-14  1.79343082699e-14  1.62538874036e-14  1.35604234333e-14  1.35638766082e-14  1.24894118768e-14  1.09076080798e-14  9.91067005812e-15  9.10796450084e-15  6.8447029595e-15  7.85247403057e-15  7.58369942973e-15  3.94898721003e-15  5.74963609884e-15  6.25855971166e-15  8.08921829015e-15  9.06146501235e-15  8.64310543e-15  6.61754179858e-15  6.57870923512e-15  5.47109951986e-15  5.86793424447e-15  4.89739336797e-15  6.4427910709e-15  5.88238572396e-15  4.98929705901e-15  9.0606278659e-15  6.84008516448e-15  5.30830252612e-15  5.67859734859e-15  7.08824196696e-15  6.29488692184e-15  6.06371344182e-15  3.49299725844e-15  5.71086942428e-15  4.4790119178e-15  4.90232906228e-15  3.98696867743e-15  4.69947097682e-15  5.15819916346e-15  4.85314381415e-15  6.09355780155e-15  3.96260544803e-15  5.38935604917e-15  6.42612701251e-15  5.932478834e-15  5.46562242866e-15
 7.26280153413e-15  7.47619371738e-15  7.0632358884e-15  4.05386011001e-15  5.13920175335e-15  6.76701360134e-15  6.07811357436e-15  4.1248108897e-15  5.1253181823e-15  4.14669701686e-15  5.94455994918e-15  6.71796522598e-15  5.99104228589e-15  6.39616805026e-15  6.01128281749e-15  5.87997757223e-15  5.32946976161e-15  5.33049177089e-15  6.73550154229e-15  7.25825611136e-15  6.27950161301e-15  7.71451143807e-15  8.1489910097e-15  1.01758592646e-14  9.61585045841e-15  9.68023937184e-15  1.09050999504e-14  9.92400017877e-15  1.00742796763e-14  9.61311745964e-15  1.15814269193e-14  1.10462388751e-14  1.37790470048e-14  1.46095567679e-14  1.67958629645e-14  1.78355794503e-14  1.80125240763e-14  2.02427213072e-14  2.35952340607e-14  2.61867121734e-14  3.10662886869e-14  3.42565175816e-14  3.8268125014e-14  4.48049347553e-14  5.15067812443e-14  5.99875011602e-14  7.0509941672e-14  8.19343280884e-14  9.62098274289e-14  1.16141844243e-13  1.46545935585e-13  1.87756913154e-13  2.50031455241e-13  3.71328216576e-13  6.76893786529e-13  1.91966303465e-12  6.78816172779e-13  3.71324023062e-13  2.50270931797e-13  1.86598850444e-13  1.48579492295e-13  1.19951414865e-13  9.83797437738e-14  8.10640972552e-14  6.89977063041e-14  5.84998865868e-14  4.87986118933e-14  4.39423462376e-14  3.73425655622e-14  3.38692618565e-14  2.80522372351e-14  2.46199161588e-14  2.22479562215e-14  2.16476156357e-14  1.95680561389e-14  1.60298171449e-14  1.52995219567e-14  1.48812811342e-14  1.23027320827e-14  1.43223969868e-14  1.40588340186e-14  1.12007150413e-14  9.99688188682e-15  1.07893442315e-14  1.1123823872e-14  8.15465118532e-15  7.13742841842e-15  8.13582613454e-15  8.38652581996e-15  1.00363372906e-14  5.86614353232e-15  3.80395041459e-15  4.85762621905e-15  8.15861307885e-15  8.6243207005e-15  5.88364102589e-15  5.66461099961e-15  7.21277701559e-15  6.30265849788e-15  8.03532191441e-15  7.5711473887e-15  5.77959686482e-15  5.97756461631e-15  6.05283699494e-15  5.25056898165e-15  5.79551255018e-15  4.72833969414e-15  5.83600388818e-15  6.65009309126e-15  5.81874242685e-15  5.04773126176e-15  5.68938798303e-15  6.02406549681e-15  5.38124377031e-15  4.79811350214e-15  4.29822919347e-15  5.16318006374e-15  5.82329991493e-15  4.96831039073e-15  4.02584057022e-15
 5.61947761963e-15  5.87072412946e-15  6.8120771243e-15  6.6228045195e-15  4.93923500256e-15  7.4247143931e-15  5.70414060132e-15  5.78418697927e-15  2.31119036379e-15  4.33424006374e-15  3.86306229275e-15  4.49890984735e-15  5.86179185398e-15  6.86089692226e-15  5.8766474946e-15  4.45137579014e-15  7.91288077294e-15  4.81816872149e-15  6.01259795702e-15  5.35739163161e-15  5.50495663369e-15  8.66757477848e-15  9.1477247551e-15  9.2907636345e-15  6.39019971187e-15  7.97391244839e-15  9.30884698119e-15  9.360585236e-15  9.67480329753e-15  1.10984966857e-14  1.33480266824e-14  1.07661877163e-14  1.2817288858e-14  1.22761197429e-14  1.44983126465e-14  1.40969217976e-14  1.53710895749e-14  1.72990409927e-14  1.75427051148e-14  2.10595720464e-14  2.56559467156e-14  2.79301988801e-14  3.09699808705e-14  3.85921147169e-14  4.30261127894e-14  5.0093950215e-14  5.89723398155e-14  6.68477198844e-14  7.92354425165e-14  9.48338132485e-14  1.18349173365e-13  1.45779432047e-13  1.86555040551e-13  2.53374079311e-13  3.7318343243e-13  6.78816172779e-13  1.92154452015e-12  6.78747733596e-13  3.69258361739e-13  2.50808442278e-13  1.87523108182e-13  1.48860469635e-13  1.18564793878e-13  9.57171081008e-14  8.07625630861e-14  6.86183395472e-14  5.86662289743e-14  4.82587859451e-14  4.22866672967e-14  3.82371101992e-14  3.38395979358e-14  2.88852714698e-14  2.509528579e-14  2.13323194515e-14  2.0466829242e-14  1.84384098106e-14  1.77576067138e-14  1.76153774928e-14  1.55141195106e-14  1.48476184538e-14  1.44765903976e-14  1.11199165909e-14  1.0054686455e-14  8.54688833579e-15  9.04314331296e-15  7.83058610862e-15  8.71149091162e-15  7.19166366384e-15  7.55294805484e-15  7.56757975155e-15  8.33817579656e-15  8.21125447571e-15  8.22990061275e-15  7.44311566278e-15  7.18157317787e-15  7.73851094981e-15  5.00733659687e-15  5.9781730914e-15  5.46556935123e-15  5.67453838298e-15  7.66151626436e-15  5.75438285829e-15  6.34452645657e-15  6.44648681319e-15  7.12853429906e-15  5.24879133483e-15  6.01301566855e-15  7.69437613123e-15  5.98011908518e-15  6.09827085543e-15  5.67655019759e-15  5.93435575379e-15  5.67022773621e-15  7.50341867788e-15  7.45099870936e-15  4.74869537727e-15  5.19574277209e-15  4.76137918056e-15  4.46273442054e-15  3.27002232555e-15
 6.32685801737e-15  4.94125064404e-15  5.77746104681e-15  7.66621990123e-15  4.92764070767e-15  8.18676375471e-15  6.11515376065e-15  7.88955934399e-15  1.96413386053e-15  4.38530205366e-15  3.87652083962e-15  6.23094948682e-15  6.37321309476e-15  5.17177290287e-15  3.90701619566e-15  4.69588826881e-15  5.79474260556e-15  6.04758055709e-15  7.11625658886e-15  7.509693797e-15  6.73663645732e-15  8.6298676387e-15  8.46559019995e-15  9.0979038033e-15  8.48697001584e-15  6.5413149363e-15  9.41200048468e-15  1.09800484481e-14  7.54085065021e-15  1.00153652258e-14  1.01948730158e-14  1.15321241775e-14  1.16311573802e-14  1.53472313871e-14  1.56773814276e-14  1.52725215055e-14  1.42552369931e-14  1.67841818571e-14  2.00949840715e-14  2.08741349413e-14  2.46531062967e-14  2.52522114852e-14  2.75338688072e-14  3.25467445856e-14  3.75067822693e-14  4.41214753946e-14  5.24318866974e-14  5.71867914449e-14  6.76637253267e-14  8.12479012894e-14  9.71758552427e-14  1.17369209014e-13  1.4810973734e-13  1.89560588691e-13  2.52663685462e-13  3.71324023062e-13  6.78747733596e-13  1.92823742205e-12  6.77680630143e-13  3.67810585502e-13  2.53545303351e-13  1.86395401357e-13  1.46257187685e-13  1.16966119925e-13  9.51277980951e-14  7.92381524416e-14  6.84704912853e-14  5.70484944727e-14  4.90658650288e-14  4.37564928216e-14  4.00119266451e-14  3.22442147733e-14  2.7470255403e-14  2.39114865197e-14  2.27456581747e-14  1.93949866013e-14  1.76258919072e-14  1.71858765067e-14  1.65111844602e-14  1.39583120668e-14  1.36863180857e-14  1.21896921763e-14  1.07220468167e-14  1.06779890352e-14  1.07879999748e-14  7.335112276e-15  8.36621828028e-15  7.97324143282e-15  8.36358371143e-15  9.69809919675e-15  8.53097770677e-15  8.5428418882e-15  7.78844212603e-15  7.68060455818e-15  7.51206413406e-15  6.24669921902e-15  5.05054348693e-15  6.8253732822e-15  8.37452172e-15  7.94053294873e-15  8.11123337192e-15  6.86057052762e-15  7.87363129155e-15  7.18922519773e-15  9.37534149947e-15  8.22139973115e-15  7.90122162443e-15  7.6664256909e-15  6.97180354631e-15  7.58635209224e-15  6.56654751448e-15  5.96145943136e-15  6.47496219034e-15  7.53364337161e-15  5.67874935444e-15  5.71836911069e-15  7.4941397002e-15  6.4686941366e-15  6.66013800278e-15  2.77028102657e-15
 7.53449510635e-15  6.74840096649e-15  7.45461979157e-15  5.347559847e-15  6.68863197143e-15  7.00865506455e-15  5.84396350852e-15  6.42791841944e-15  3.68293637576e-15  4.40895985929e-15  3.34310246006e-15  5.62620340045e-15  5.88022792189e-15  4.86374700159e-15  3.88822534694e-15  6.43438642529e-15  7.07662937741e-15  7.34820469901e-15  8.35268995371e-15  6.60585339331e-15  4.39527352665e-15  7.58897844938e-15  6.33797742778e-15  9.05621374806e-15  6.90214209225e-15  6.79122703673e-15  8.53949933587e-15  6.59895145078e-15  6.04194026512e-15  9.51139601842e-15  1.0279509184e-14  9.70873444532e-15  9.98357801311e-15  1.14796394241e-14  1.32187357411e-14  1.21370305997e-14  1.18470966394e-14  1.48640420324e-14  1.70577469128e-14  1.83806917725e-14  2.04397714803e-14  2.34771412069e-14  2.51194360099e-14  2.82372511978e-14  3.21815183855e-14  3.61268257269e-14  4.28031301049e-14  5.00460777357e-14  5.74922157678e-14  6.69281613606e-14  7.97631629654e-14  9.49857794197e-14  1.17604861309e-13  1.45489462142e-13  1.87217241396e-13  2.50270931797e-13  3.69258361739e-13  6.77680630143e-13  1.91849707258e-12  6.74326170617e-13  3.70947818533e-13  2.50159803611e-13  1.86080889261e-13  1.46648891713e-13  1.17813305428e-13  9.67122851017e-14  8.08233972408e-14  6.58981366806e-14  5.84436910382e-14  5.00062608201e-14  4.42789082899e-14  3.72229375114e-14  3.23324729299e-14  2.82666843253e-14  2.81135737987e-14  2.44153051347e-14  2.11268156838e-14  1.95778178691e-14  1.83410780881e-14  1.60926531006e-14  1.62039730928e-14  1.39422430542e-14  1.04199569611e-14  9.83413536347e-15  1.24908436344e-14  8.503896608e-15  8.31298569249e-15  1.00597695959e-14  9.00377925107e-15  8.75209187118e-15  7.4079499345e-15  5.40062239886e-15  6.01801915885e-15  9.19150658144e-15  7.25427915284e-15  3.94296466423e-15  3.94908667331e-15  7.47264225743e-15  7.41621989838e-15  7.61025876085e-15  8.03164666774e-15  5.98767066804e-15  7.48876739378e-15  7.91934585144e-15  6.79161490641e-15  6.53844487185e-15  6.05836939909e-15  8.59119656267e-15  7.08737613969e-15  6.96616828149e-15  8.0039181587e-15  4.81798742694e-15  7.65371167306e-15  6.65239275307e-15  5.67997850994e-15  6.58710223447e-15  8.93869486284e-15  5.03030075259e-15  5.57988387843e-15  5.7779623497e-15
 7.82825534126e-15  6.74648931274e-15  6.79973840189e-15  5.55370940666e-15  5.71138675847e-15  6.85285120673e-15  6.39128359776e-15  5.3614341409e-15  3.86404006051e-15  4.11161169857e-15  6.78979218136e-15  7.75848501685e-15  8.87127504204e-15  5.60063355027e-15  6.9522750933e-15  6.51555577129e-15  4.45375980578e-15  9.01310369527e-15  8.58248393961e-15  7.94800830703e-15  6.89739169411e-15  7.20643709312e-15  5.35379491503e-15  8.78284002045e-15  7.32533149825e-15  7.41207737718e-15  8.69819665569e-15  9.45823807429e-15  9.93980456319e-15  9.84192562865e-15  1.08730424103e-14  1.16564330536e-14  1.14332130056e-14  1.2082347469e-14  1.24344839349e-14  1.31000119378e-14  1.42905162244e-14  1.53050130755e-14  1.49489504408e-14  1.7587728773e-14  1.93678898921e-14  2.13958075429e-14  2.37311725076e-14  2.5148671383e-14  2.88585110308e-14  3.16500681119e-14  3.73697085458e-14  4.19244225249e-14  4.9888646622e-14  5.78069497064e-14  6.95851091604e-14  7.8393739626e-14  9.65411809736e-14  1.17882573543e-13  1.46304280499e-13  1.86598850444e-13  2.50808442278e-13  3.67810585502e-13  6.74326170617e-13  1.91650514108e-12  6.7794010856e-13  3.6970448365e-13  2.51520262816e-13  1.89047690387e-13  1.4823358908e-13  1.17491202505e-13  9.66715616889e-14  7.93264049672e-14  6.82079292866e-14  5.84823143296e-14  5.13733061651e-14  4.18082435022e-14  3.71882161074e-14  3.21488073184e-14  2.83482907083e-14  2.48652427103e-14  2.2330256176e-14  2.01646637584e-14  1.88222706602e-14  1.73153140243e-14  1.56283925369e-14  1.52864919489e-14  1.17346313527e-14  1.08815870639e-14  1.37792406474e-14  7.56261396345e-15  9.34516089829e-15  8.99296211636e-15  7.19537360478e-15  9.65769561889e-15  5.61164227382e-15  7.45067366323e-15  8.07002964423e-15  8.27348114503e-15  7.25149770121e-15  6.40576162504e-15  4.39348752689e-15  5.39962246446e-15  7.22811307842e-15  6.78761483748e-15  6.98091564819e-15  4.32697884658e-15  5.93158183266e-15  6.84495240155e-15  5.45017267492e-15  5.71921107307e-15  6.27664787963e-15  5.5982299077e-15  5.16125732916e-15  5.56894548626e-15  5.67548932573e-15  6.7545715286e-15  4.98280058894e-15  7.13945516498e-15  5.06968589793e-15  7.47380802729e-15  6.74559234787e-15  5.84700208569e-15  6.95718168805e-15  6.95734159015e-15
 6.73880997846e-15  7.11385345998e-15  7.93298206612e-15  5.334599667e-15  6.00516855595e-15  6.22575469979e-15  4.82140989797e-15  6.52429019245e-15  2.91154196269e-15  4.0249223922e-15  7.3082681009e-15  8.73016916978e-15  1.03953399397e-14  8.59177805551e-15  6.83823462193e-15  3.48342471087e-15  4.90383148097e-15  8.15209482286e-15  8.00316334325e-15  8.08302614234e-15  7.52383984752e-15  5.35797705931e-15  4.38905145228e-15  8.45612206936e-15  7.16757465064e-15  6.35393923185e-15  6.1926415742e-15  7.340462585e-15  9.11648947274e-15  8.73665414497e-15  9.63129802705e-15  1.0288607993e-14  9.23048166373e-15  1.02653560146e-14  1.17144751928e-14  1.08757233004e-14  1.13227569552e-14  1.33842810507e-14  1.33137383172e-14  1.3216528808e-14  1.33576514552e-14  1.78050672299e-14  1.93927650119e-14  2.23402451411e-14  2.47971775422e-14  2.66180162192e-14  3.16123879577e-14  3.56495301334e-14  4.28219393397e-14  4.85006386978e-14  6.00521448488e-14  6.86626927192e-14  7.82525576956e-14  9.5752337441e-14  1.17919136757e-13  1.48579492295e-13  1.87523108182e-13  2.53545303351e-13  3.70947818533e-13  6.7794010856e-13  1.93066236949e-12  6.79654354698e-13  3.71178591572e-13  2.55495695816e-13  1.90361269903e-13  1.47459746267e-13  1.19742082129e-13  9.6590248965e-14  8.14611168693e-14  6.87878521482e-14  6.10908641996e-14  4.99781310548e-14  4.25487042287e-14  3.85085169698e-14  3.24309003879e-14  2.983267927e-14  2.46296174988e-14  2.1096953601e-14  2.17364000055e-14  2.04003840289e-14  1.84798189885e-14  1.86034412708e-14  1.42770598223e-14  1.1455608105e-14  1.22661761183e-14  1.15333067821e-14  1.18269359817e-14  1.06718138964e-14  8.88768989782e-15  9.33927814308e-15  6.34311881243e-15  6.51525726928e-15  6.2421269428e-15  6.45754072431e-15  5.18383260061e-15  7.95902869869e-15  6.86468855765e-15  7.35953697658e-15  8.01701871241e-15  7.01391890954e-15  7.222581303e-15  6.59264924872e-15  6.89749827838e-15  7.58058790625e-15  4.62676150593e-15  4.12123645232e-15  6.21112387868e-15  4.08413254792e-15  3.59310249819e-15  5.14826200987e-15  6.39416298122e-15  7.70426144636e-15  5.66351489486e-15  5.47168291467e-15  7.50472696346e-15  7.06833074306e-15  5.68614759325e-15  5.09336315992e-15  6.81203629879e-15  5.78271580704e-15
 7.13878754197e-15  8.39933707482e-15  5.99510662278e-15  5.60679380668e-15  4.8195737568e-15  5.6623106386e-15  5.07074381363e-15  5.14542693193e-15  3.21925721162e-15  4.15026085633e-15  5.31889751804e-15  7.77774516647e-15  9.55587129612e-15  5.82276349717e-15  5.2911019327e-15  5.18936846093e-15  5.09762623429e-15  7.26060048019e-15  8.21704223226e-15  5.48083622075e-15  7.22372461325e-15  7.80665151998e-15  6.15231938372e-15  6.35254457223e-15  7.86152193872e-15  7.63041358893e-15  6.31763013925e-15  1.06920540926e-14  1.03752966377e-14  8.3669278603e-15  8.33049634849e-15  8.73063679954e-15  9.38345768309e-15  1.12830920689e-14  1.13461603658e-14  1.02409981924e-14  9.59460243336e-15  1.09579137807e-14  1.32119777644e-14  1.38320875e-14  1.36193361973e-14  1.59400485266e-14  1.7442921108e-14  2.09021787915e-14  2.31681402693e-14  2.43882225914e-14  2.90451044334e-14  3.28225077815e-14  3.63686745212e-14  4.3419299358e-14  5.09551298111e-14  5.7588509465e-14  6.81473543029e-14  8.26128128095e-14  9.94309164348e-14  1.19951414865e-13  1.48860469635e-13  1.86395401357e-13  2.50159803611e-13  3.6970448365e-13  6.79654354698e-13  1.92228793595e-12  6.76838767501e-13  3.72918549908e-13  2.52293728341e-13  1.88530313715e-13  1.4761052826e-13  1.20602102973e-13  9.68390615266e-14  8.140466732e-14  7.04570112661e-14  5.77189570896e-14  4.79402176555e-14  4.26296979795e-14  3.52961751957e-14  3.35762983439e-14  2.80694411301e-14  2.5136115259e-14  2.30123002653e-14  2.20982366975e-14  1.72707796858e-14  1.70034637521e-14  1.63374065265e-14  1.44536008523e-14  1.30591455135e-14  1.3079320916e-14  1.25746657061e-14  1.11674535098e-14  1.07588088507e-14  1.11603622472e-14  8.7723419552e-15  8.36865765231e-15  7.64622668462e-15  9.42721137185e-15  7.79654267091e-15  9.54000759468e-15  6.7295414928e-15  7.76034438475e-15  8.24148677832e-15  9.57045690704e-15  7.75910837521e-15  7.12567839687e-15  8.12204194012e-15  8.267694238e-15  5.13775525161e-15  5.66053465601e-15  6.84758981841e-15  4.71500815516e-15  2.88732107967e-15  6.2141195444e-15  5.21203379175e-15  3.70740197557e-15  4.05645916675e-15  8.23923713437e-15  7.47849481892e-15  6.00700647825e-15  7.32240216452e-15  4.67149087306e-15  6.83227498774e-15  6.54912186268e-15
 5.7168836302e-15  5.83920580603e-15  6.49990036399e-15  5.57831435652e-15  5.60523303763e-15  5.71508098524e-15  7.83919706977e-15  5.42286802103e-15  4.13630421758e-15  3.3808980984e-15  5.13746036879e-15  4.96907141634e-15  4.9581920986e-15  4.74088059945e-15  6.89972004387e-15  7.26583927846e-15  6.32981512882e-15  9.63677298674e-15  6.46429645243e-15  2.25059340603e-15  6.150755447e-15  7.851389369e-15  5.89822747398e-15  6.37969617713e-15  6.23188309133e-15  5.90286604456e-15  7.79133191032e-15  6.6226066188e-15  9.70613254744e-15  8.08969362691e-15  9.8681525838e-15  8.06808756944e-15  9.84436671765e-15  9.80324672996e-15  1.00893936751e-14  9.63767480539e-15  1.00666245235e-14  1.05759431104e-14  1.11600948053e-14  1.36397628203e-14  1.57945881281e-14  1.5431232695e-14  1.88193395522e-14  1.88665858334e-14  2.05064687318e-14  2.30884561276e-14  2.60865035778e-14  3.0281852246e-14  3.19939861154e-14  3.8147741939e-14  4.40433279256e-14  5.00721359033e-14  6.06215462191e-14  6.86551935467e-14  8.19428948759e-14  9.83797437738e-14  1.18564793878e-13  1.46257187685e-13  1.86080889261e-13  2.51520262816e-13  3.71178591572e-13  6.76838767501e-13  1.92083922869e-12  6.81260630407e-13  3.72450184786e-13  2.5271196031e-13  1.88814374049e-13  1.49217300027e-13  1.18513644386e-13  9.57460013392e-14  8.03812951516e-14  6.66833254754e-14  5.70200612058e-14  4.96228093184e-14  4.2639154635e-14  3.74408328024e-14  3.13182168473e-14  2.79436959104e-14  2.55131833714e-14  2.26440602386e-14  2.09188534452e-14  1.86621243937e-14  1.70599946911e-14  1.50042318934e-14  1.26030309995e-14  1.41032505502e-14  1.29915707465e-14  1.03876039966e-14  1.04255144039e-14  1.02898660329e-14  8.10138043987e-15  9.62841394413e-15  8.30300196666e-15  9.10223813634e-15  7.22495272622e-15  8.1709374183e-15  7.4152898421e-15  7.42805145644e-15  6.83031912899e-15  8.34790996594e-15  8.6742893343e-15  6.21353237954e-15  7.69377502973e-15  7.20156921833e-15  7.03291673295e-15  5.69251331823e-15  7.11959165716e-15  6.48991691753e-15  3.9952770477e-15  5.63700613896e-15  7.17293266837e-15  4.19884544711e-15  5.30688363936e-15  9.25026652431e-15  8.59115527846e-15  5.77938842462e-15  7.00801376992e-15  4.70834404695e-15  7.28515251158e-15  5.82232132745e-15
 5.55598073768e-15  6.2542104404e-15  8.34749116015e-15  6.37947116904e-15  4.56751094976e-15  6.52457631393e-15  8.44499609136e-15  6.58725535304e-15  7.11296670827e-15  5.36963365338e-15  6.18404025778e-15  5.75244293417e-15  4.28500587358e-15  6.30062506249e-15  4.59532747719e-15  4.94208734801e-15  5.39013986933e-15  7.90655680474e-15  7.11959370707e-15  7.65548148094e-15  5.77948679586e-15  7.64002630631e-15  7.42323488802e-15  6.84369606078e-15  8.21841707279e-15  7.825810842e-15  8.73005932555e-15  8.64744689614e-15  9.22423751178e-15  7.38652493526e-15  1.09413480648e-14  9.87467876924e-15  7.34316557436e-15  8.44141416981e-15  7.93107889546e-15  1.08144091783e-14  8.93048541913e-15  9.82027160671e-15  1.21980274439e-14  1.43010817468e-14  1.37913077773e-14  1.39790361195e-14  1.73252955559e-14  1.75811723861e-14  2.07201192939e-14  2.24860337373e-14  2.41225606696e-14  2.67599980878e-14  2.89459643776e-14  3.3678656711e-14  3.61624265578e-14  4.08810698045e-14  5.11565675682e-14  5.85746132688e-14  6.7089809246e-14  8.10640972552e-14  9.57171081008e-14  1.16966119925e-13  1.46648891713e-13  1.89047690387e-13  2.55495695816e-13  3.72918549908e-13  6.81260630407e-13  1.93103625941e-12  6.82222734858e-13  3.73250754784e-13  2.52224200336e-13  1.88210152376e-13  1.47698242155e-13  1.17851543459e-13  9.71079924492e-14  7.90684301936e-14  6.63963752342e-14  5.75179575479e-14  4.99826497865e-14  4.41287571723e-14  3.78040248578e-14  3.36841319921e-14  2.93626117987e-14  2.70792916441e-14  2.27703240571e-14  2.19062974029e-14  1.9378066066e-14  1.71499542022e-14  1.56856345204e-14  1.35842771233e-14  1.47584341631e-14  1.39585558766e-14  1.22895702529e-14  1.13999661341e-14  9.27692199374e-15  9.899769428e-15  8.06306200147e-15  8.22297349437e-15  7.03243132743e-15  8.04249071377e-15  7.42688385503e-15  7.78620358281e-15  8.06109597542e-15  7.1001131149e-15  7.91382337694e-15  5.31443709764e-15  6.18292532438e-15  9.20721704546e-15  4.96297107025e-15  7.64406307393e-15  8.85932024131e-15  9.16722888178e-15  7.56851105992e-15  7.34693699254e-15  4.64325308305e-15  6.21581445083e-15  5.46190832717e-15  5.59313466348e-15  6.48541124625e-15  5.4872726421e-15  6.90332742085e-15  3.65533617341e-15  4.67398729121e-15  4.4516432076e-15
 5.96694441175e-15  6.57862061592e-15  5.48859208784e-15  4.00681947509e-15  3.10953029932e-15  5.03547500763e-15  5.89695516206e-15  5.28793669444e-15  3.68090533368e-15  3.68858015254e-15  7.89784051421e-15  6.26822928604e-15  3.60991707327e-15  5.46348984599e-15  3.06257037499e-15  4.92266538465e-15  3.58876446457e-15  7.46614250688e-15  7.58588891743e-15  5.72747248207e-15  4.82596381332e-15  5.22035240827e-15  6.05304254914e-15  5.91052326393e-15  7.58065134709e-15  8.75538511458e-15  7.60317279578e-15  7.98179639154e-15  8.07680046317e-15  8.59652922535e-15  1.10036418258e-14  7.76647736899e-15  8.00689481404e-15  8.98096270161e-15  9.97026479882e-15  1.09109625081e-14  8.17227076437e-15  8.92342103837e-15  1.28401161206e-14  1.19616985124e-14  1.2088430625e-14  1.12676592603e-14  1.26383408811e-14  1.71773820364e-14  1.78496825427e-14  2.03407590319e-14  2.22843563386e-14  2.58116253695e-14  2.81973388796e-14  2.96374455975e-14  3.3149073211e-14  3.69201731747e-14  4.32407557848e-14  4.95465472121e-14  5.98265146378e-14  6.89977063041e-14  8.07625630861e-14  9.51277980951e-14  1.17813305428e-13  1.4823358908e-13  1.90361269903e-13  2.52293728341e-13  3.72450184786e-13  6.82222734858e-13  1.93075430203e-12  6.81658095901e-13  3.74040248171e-13  2.54155239066e-13  1.89410607842e-13  1.48675584525e-13  1.20876002684e-13  9.78509194091e-14  8.20909403127e-14  6.94209914205e-14  5.84612937046e-14  5.28098986347e-14  4.43795507819e-14  3.66726776954e-14  3.28904459254e-14  2.93114715085e-14  2.6588179556e-14  2.20797841759e-14  2.26151602891e-14  2.09349899662e-14  1.66440178274e-14  1.69522423882e-14  1.43692439139e-14  1.34000704064e-14  9.7649554371e-15  1.24563300159e-14  9.98450528561e-15  7.69615291898e-15  8.00682520232e-15  9.24529992194e-15  9.56076960589e-15  9.57418612308e-15  9.75135341359e-15  1.01949076581e-14  8.90676643977e-15  7.83258484811e-15  6.63727287251e-15  5.85276271732e-15  4.95915474429e-15  9.35067599451e-15  5.95347926767e-15  6.25485979786e-15  7.15353599313e-15  7.18854565643e-15  8.16202239077e-15  7.8905225801e-15  6.4141278296e-15  6.49928163272e-15  7.00679031193e-15  6.77468893489e-15  5.72428486612e-15  4.95259231977e-15  5.55041222897e-15  4.69308776097e-15  3.01883826827e-15  4.92761802157e-15
 5.72247525507e-15  8.99143583243e-15  6.01815304146e-15  4.38482310239e-15  6.30244429786e-15  5.55522396003e-15  7.18158284306e-15  6.34831240434e-15  6.01265668812e-15  5.70005521757e-15  6.66091042905e-15  8.29185541456e-15  5.97565443646e-15  5.54574059113e-15  4.53752073437e-15  5.05867445668e-15  8.60759389505e-15  7.50127947422e-15  8.44637165379e-15  6.95803191886e-15  5.11796153048e-15  5.73409682083e-15  6.79820836142e-15  5.15255003013e-15  6.05166563305e-15  6.17601274987e-15  6.04380986356e-15  7.92034325544e-15  6.72642668489e-15  7.37154249285e-15  7.94281436249e-15  6.83446553061e-15  7.12204781259e-15  7.99526996639e-15  5.85974035179e-15  8.39869858717e-15  8.12833342401e-15  9.04562465711e-15  1.06840365915e-14  9.36100870702e-15  1.17134446408e-14  1.15731239141e-14  1.19901469731e-14  1.37733025039e-14  1.34708975538e-14  1.71256086499e-14  1.82958759478e-14  2.37071008205e-14  2.27357333669e-14  2.50784230538e-14  2.85293157096e-14  3.15343695563e-14  3.89402303756e-14  4.33975115334e-14  5.01255759733e-14  5.84998865868e-14  6.86183395472e-14  7.92381524416e-14  9.67122851017e-14  1.17491202505e-13  1.47459746267e-13  1.88530313715e-13  2.5271196031e-13  3.73250754784e-13  6.81658095901e-13  1.92371119644e-12  6.78675891948e-13  3.74552424766e-13  2.53046595262e-13  1.88575038647e-13  1.46972523753e-13  1.17559033937e-13  9.60011493632e-14  8.04170105461e-14  6.87686997701e-14  5.89045655467e-14  4.93002778715e-14  4.20139575853e-14  3.66758054561e-14  3.39027504696e-14  2.85436575319e-14  2.29398428653e-14  2.44423903991e-14  2.1653957457e-14  1.76991388374e-14  1.67671675634e-14  1.47787320456e-14  1.40769173866e-14  1.22030981455e-14  1.09660725875e-14  1.14636551003e-14  1.01555415331e-14  1.1182657098e-14  9.69865759416e-15  1.00612474222e-14  9.88437975214e-15  1.17360870635e-14  9.26419367679e-15  8.02303408418e-15  8.14499526933e-15  7.83391108069e-15  6.05812461749e-15  6.04894250593e-15  9.28334127996e-15  6.18110593838e-15  4.99979964937e-15  7.50140583758e-15  6.62008583289e-15  7.17282285915e-15  8.84967851913e-15  3.91749359675e-15  6.66394479456e-15  5.98334379657e-15  6.30483176491e-15  5.73653865238e-15  6.07954612322e-15  7.41754984834e-15  5.69396108463e-15  7.0438867572e-15  4.82566520967e-15
 5.86235446311e-15  7.64507552474e-15  5.10668023471e-15  2.40396462568e-15  4.86501855745e-15  4.44425115773e-15  5.23996673871e-15  7.44621009899e-15  6.86473900173e-15  6.49353450772e-15  7.935075726e-15  6.4014746776e-15  5.96158766812e-15  7.11943138849e-15  5.81694632808e-15  6.58462850816e-15  7.13168488963e-15  5.49556521526e-15  8.08580469566e-15  7.063353703e-15  4.99718510793e-15  6.35413678556e-15  4.93165337429e-15  6.86068016196e-15  7.02264232139e-15  6.34982557896e-15  6.70156178579e-15  5.23302600512e-15  6.47663870052e-15  8.11382170215e-15  9.00053762533e-15  6.4136225308e-15  7.61218283808e-15  8.79296607246e-15  4.96744255825e-15  6.00799704498e-15  8.33200366488e-15  9.04465978813e-15  9.17680744093e-15  9.57783134103e-15  1.02024168111e-14  1.22608828818e-14  1.30723374289e-14  1.37956391101e-14  1.39318954821e-14  1.52536111875e-14  1.76910542165e-14  1.97435437232e-14  2.10848152453e-14  2.39382018762e-14  2.79728896512e-14  3.0182917488e-14  3.43489183897e-14  3.82136150778e-14  4.28855142828e-14  4.87986118933e-14  5.86662289743e-14  6.84704912853e-14  8.08233972408e-14  9.66715616889e-14  1.19742082129e-13  1.4761052826e-13  1.88814374049e-13  2.52224200336e-13  3.74040248171e-13  6.78675891948e-13  1.92758638408e-12  6.79931816634e-13  3.68545825498e-13  2.51629226392e-13  1.87944854549e-13  1.47364480829e-13  1.18025331465e-13  9.66793580732e-14  8.05617708986e-14  6.73127425526e-14  5.66262202223e-14  4.83496829434e-14  4.11628914955e-14  3.82826693053e-14  3.09440899721e-14  2.6579315158e-14  2.52883146636e-14  2.25544800438e-14  1.74369545564e-14  1.84564895572e-14  1.49160773081e-14  1.46798152497e-14  1.31651622694e-14  1.33888873029e-14  1.05206807736e-14  1.06263625729e-14  1.04871591398e-14  9.60458188727e-15  8.75807700921e-15  8.43579463427e-15  8.17114627134e-15  7.34996279322e-15  6.40679111615e-15  7.71907373696e-15  7.35562996102e-15  6.22635191205e-15  6.62804714759e-15  9.17959580563e-15  9.42556760762e-15  7.48472118779e-15  7.27447908884e-15  6.40000710107e-15  5.75902266771e-15  1.00637336838e-14  6.14999298032e-15  7.34447329837e-15  6.27493187862e-15  6.94343239991e-15  6.87221685794e-15  5.93104732191e-15  5.45226121305e-15  5.08291864505e-15  6.11509823572e-15  5.60164356638e-15
 7.02131214602e-15  7.51100669705e-15  7.09025145657e-15  4.81522629401e-15  6.29801507262e-15  5.6220946243e-15  8.18056729827e-15  7.13601786796e-15  5.15519200131e-15  5.2908533351e-15  4.4094907675e-15  5.69403590121e-15  5.96286437077e-15  5.27639439326e-15  5.448675501e-15  5.76199995875e-15  4.6899074842e-15  6.19440036268e-15  7.02964488768e-15  6.88282834718e-15  5.45131830524e-15  6.008356203e-15  4.57186695466e-15  5.64552552296e-15  6.43485619834e-15  6.45815853423e-15  6.8480089109e-15  5.6158981511e-15  5.67883634216e-15  3.92999170761e-15  7.72703698739e-15  7.70481801638e-15  7.88488337295e-15  9.10083292819e-15  7.79220992651e-15  9.6828043882e-15  9.84375020735e-15  1.00057284735e-14  1.00390200778e-14  1.01234228609e-14  9.67429945331e-15  1.01605603925e-14  1.14105699803e-14  1.18248827435e-14  1.12303633659e-14  1.40665060742e-14  1.57061185844e-14  1.71645975979e-14  1.7363862738e-14  2.14481015016e-14  2.58483430548e-14  2.71519316157e-14  2.83319036081e-14  3.43993967734e-14  3.80319353576e-14  4.39423462376e-14  4.82587859451e-14  5.70484944727e-14  6.58981366806e-14  7.93264049672e-14  9.6590248965e-14  1.20602102973e-13  1.49217300027e-13  1.88210152376e-13  2.54155239066e-13  3.74552424766e-13  6.79931816634e-13  1.92192884183e-12  6.79017924823e-13  3.7206531208e-13  2.5159113541e-13  1.85624382279e-13  1.44397044085e-13  1.15950213409e-13  9.62691089277e-14  8.33368255451e-14  7.18290069891e-14  5.97669570154e-14  5.26711724001e-14  4.43720559733e-14  3.63966492804e-14  3.17219404279e-14  2.9072038706e-14  2.61404070019e-14  2.33436482714e-14  2.1236138181e-14  1.72191789491e-14  1.75482922148e-14  1.61752361494e-14  1.53644511604e-14  1.27818347337e-14  1.394437051e-14  1.1487643375e-14  1.16961580171e-14  1.21712697087e-14  1.1322553576e-14  1.12466564776e-14  1.08929831589e-14  7.53837413317e-15  8.57517646691e-15  7.15048541737e-15  7.99640743677e-15  7.83306377467e-15  8.16293860298e-15  7.84736729004e-15  5.86909601365e-15  8.96710813783e-15  6.04190625042e-15  5.75516529116e-15  7.74390839195e-15  7.18079986044e-15  8.55976725373e-15  7.62476771043e-15  7.89137394867e-15  7.5113494591e-15  6.15163928743e-15  6.70150779777e-15  5.37506966659e-15  5.94159369866e-15  7.3386276879e-15
 4.36666150446e-15  6.44828576796e-15  5.8953015043e-15  3.19172393799e-15  4.53437604461e-15  4.1755282921e-15  5.51970259362e-15  5.50252355464e-15  3.51173255324e-15  9.91194198209e-16  4.15325197877e-15  2.88311088348e-15  4.27255241533e-15  4.71196870552e-15  3.41194353823e-15  5.7031007542e-15  5.9073559164e-15  5.3664573268e-15  6.70541371828e-15  8.04373010055e-15  5.18831383984e-15  4.7308227616e-15  4.27004067808e-15  5.38822916373e-15  6.14942089309e-15  5.7264195028e-15  5.44554378504e-15  1.30629577043e-15  5.32882260464e-15  4.88439895835e-15  6.87448019273e-15  6.08860109075e-15  8.56398256643e-15  8.77253769716e-15  8.77159900246e-15  1.01044036982e-14  9.8706137038e-15  8.46147587217e-15  9.61333525429e-15  1.07025014164e-14  1.07141887028e-14  1.0082926191e-14  1.04093527347e-14  1.07403337011e-14  1.08729883387e-14  1.43569165335e-14  1.50561035779e-14  1.50949930255e-14  1.74442353799e-14  2.002309885e-14  2.12926699809e-14  2.39564127574e-14  2.43334740016e-14  2.9354376872e-14  3.2803582166e-14  3.73425655622e-14  4.22866672967e-14  4.90658650288e-14  5.84436910382e-14  6.82079292866e-14  8.14611168693e-14  9.68390615266e-14  1.18513644386e-13  1.47698242155e-13  1.89410607842e-13  2.53046595262e-13  3.68545825498e-13  6.79017924823e-13  1.9258244365e-12  6.8286052326e-13  3.739322331e-13  2.51024366514e-13  1.86034499535e-13  1.46001668196e-13  1.16549771262e-13  9.99626417052e-14  8.12052734924e-14  6.58522026054e-14  5.8252711288e-14  5.00518906892e-14  4.32775705715e-14  3.58589624432e-14  3.37806092573e-14  2.71596493187e-14  2.45284093041e-14  2.39201896667e-14  2.25587125219e-14  1.89914994617e-14  1.70747026691e-14  1.65035454558e-14  1.18127460558e-14  1.33320718324e-14  1.26747499567e-14  1.19902821151e-14  1.18061998634e-14  1.20331394302e-14  1.13508756402e-14  1.07864308184e-14  9.3580341784e-15  9.92798106727e-15  9.28620130428e-15  6.54802379115e-15  5.09151163371e-15  8.27796983961e-15  6.83871313484e-15  5.36477275072e-15  7.09105674559e-15  5.66131964203e-15  5.18030961723e-15  7.04066722402e-15  6.24249160769e-15  5.48305247012e-15  5.60200176262e-15  7.00360304342e-15  5.77406015341e-15  4.12982106065e-15  5.42860634239e-15  3.67567355699e-15  3.92596514542e-15  4.99138774347e-15
 5.28502272818e-15  7.33984842354e-15  5.16685205953e-15  4.11445476476e-15  3.73067442606e-15  4.4067805739e-15  4.97732959605e-15  3.27707938027e-15  2.9761984395e-15  3.76239098281e-15  3.24674675276e-15  5.47590034788e-15  6.55752894157e-15  4.37621010524e-15  6.04825177827e-15  6.56765349421e-15  5.56756024702e-15  5.44078974193e-15  6.42521077605e-15  7.034572031e-15  6.29273331766e-15  6.52623680076e-15  5.07667285244e-15  6.74058758688e-15  3.98255478186e-15  6.10423864598e-15  6.22300363844e-15  4.57312785702e-15  6.62416074362e-15  7.30821752921e-15  7.58171131236e-15  8.09107235166e-15  9.26924786e-15  8.93058276514e-15  7.6351402319e-15  8.5296255103e-15  9.03309334772e-15  8.95173372354e-15  1.09599774548e-14  1.0694651845e-14  1.13697340063e-14  9.39207306745e-15  1.0210874929e-14  1.10484743529e-14  1.29493350334e-14  1.45898161546e-14  1.2969344524e-14  1.23905439721e-14  1.60918010378e-14  1.90480269892e-14  1.91706549466e-14  1.95860621693e-14  2.14491961495e-14  2.69275686922e-14  2.78490425394e-14  3.38692618565e-14  3.82371101992e-14  4.37564928216e-14  5.00062608201e-14  5.84823143296e-14  6.87878521482e-14  8.140466732e-14  9.57460013392e-14  1.17851543459e-13  1.48675584525e-13  1.88575038647e-13  2.51629226392e-13  3.7206531208e-13  6.8286052326e-13  1.93540067254e-12  6.82355343155e-13  3.71685557673e-13  2.52138694905e-13  1.88300313373e-13  1.45619690582e-13  1.1831033831e-13  9.64112152908e-14  7.97187249928e-14  6.93389770768e-14  5.89129407317e-14  5.02199092976e-14  4.30725802904e-14  3.63124966477e-14  3.23661195553e-14  2.87623042383e-14  2.66781257622e-14  2.2801962544e-14  2.20376097945e-14  1.68973746155e-14  1.467702859e-14  1.28879192349e-14  1.37038851563e-14  1.33080880177e-14  1.13216360435e-14  9.89840651259e-15  1.20199438694e-14  1.05073265716e-14  1.03527227706e-14  9.16024294796e-15  8.19290313035e-15  9.00599078524e-15  7.73799501872e-15  7.01109874504e-15  8.49221313251e-15  7.76074474878e-15  8.33700272659e-15  7.28739280085e-15  7.01228857648e-15  6.4887565901e-15  8.49213575514e-15  8.17402476179e-15  6.44039622824e-15  7.13093945355e-15  6.67464760577e-15  7.82844080922e-15  6.34983483169e-15  5.68185791337e-15  5.75228208952e-15  7.23326787986e-15  6.91394355241e-15
 5.40155492875e-15  4.76303033205e-15  3.70150108719e-15  5.5675163883e-15  1.96566237531e-15  4.14759271872e-15  5.75081316772e-15  5.19990598105e-15  6.4606775246e-15  3.97817809866e-15  4.77795676642e-15  6.7350609536e-15  7.72990425927e-15  6.93079036634e-15  6.39903101608e-15  6.35982088856e-15  6.7841433798e-15  6.23453027319e-15  7.59655862249e-15  7.96200924677e-15  5.25579903127e-15  4.09461464667e-15  4.94396293525e-15  8.23681904355e-15  3.7086573146e-15  6.59959785956e-15  6.88908000538e-15  5.91985789119e-15  5.40679187177e-15  6.6690373131e-15  6.51498672065e-15  5.7537803929e-15  8.96179686457e-15  6.55994599434e-15  7.66863737795e-15  7.56195531377e-15  8.94943192255e-15  1.01006584392e-14  1.12806088138e-14  1.0703242926e-14  9.49056182846e-15  1.12618870369e-14  9.40963581485e-15  1.01431205214e-14  1.33129276024e-14  1.37966433089e-14  1.33368845724e-14  1.31923613847e-14  1.18785129658e-14  1.45821921358e-14  1.57615676526e-14  1.71028033757e-14  1.96683859348e-14  2.35386655323e-14  2.47672172684e-14  2.80522372351e-14  3.38395979358e-14  4.00119266451e-14  4.42789082899e-14  5.13733061651e-14  6.10908641996e-14  7.04570112661e-14  8.03812951516e-14  9.71079924492e-14  1.20876002684e-13  1.46972523753e-13  1.87944854549e-13  2.5159113541e-13  3.739322331e-13  6.82355343155e-13  1.92999186484e-12  6.79947735411e-13  3.69298627651e-13  2.5063185525e-13  1.87289611896e-13  1.46276133888e-13  1.16604272036e-13  9.64525488971e-14  8.06824167366e-14  6.8565915811e-14  5.73423907825e-14  4.85187994435e-14  4.21234369834e-14  3.69303673532e-14  3.31869606136e-14  2.94442100535e-14  2.32690526925e-14  2.07303526287e-14  1.89370802107e-14  1.65188004232e-14  1.46250706077e-14  1.54648855533e-14  1.30444357739e-14  1.40727259883e-14  1.36557203191e-14  1.08032800492e-14  9.51753014593e-15  1.0238681357e-14  1.05762272273e-14  9.38809839994e-15  8.69482940827e-15  7.44918387403e-15  8.97876424279e-15  9.862422159e-15  7.84017817742e-15  7.64417650321e-15  5.31274460297e-15  5.18622741866e-15  5.54412727309e-15  7.5690782481e-15  6.04696630734e-15  5.07868528234e-15  6.52131562134e-15  4.388972566e-15  4.87148217742e-15  6.64058177694e-15  4.93660398318e-15  7.70092475576e-15  8.86861334073e-15  5.94031403915e-15
 4.56908180867e-15  5.62388311196e-15  6.44750793866e-15  4.92029317986e-15  5.95504231916e-15  7.08245528029e-15  5.81959881637e-15  5.26375194792e-15  4.33937832601e-15  4.79457355599e-15  4.07303516293e-15  4.72872708868e-15  4.47195058775e-15  4.98206494329e-15  5.76809537403e-15  6.47026264339e-15  5.84054954195e-15  6.35428016199e-15  7.15361558464e-15  5.14075661523e-15  4.68523380546e-15  5.6900643478e-15  5.42057454485e-15  5.55951091289e-15  5.73713789365e-15  4.43978772868e-15  5.5494083087e-15  5.04725273689e-15  5.35138929427e-15  4.69096254642e-15  6.46977207146e-15  4.33681018994e-15  8.26007296333e-15  5.88881698058e-15  6.7460170164e-15  9.14565832095e-15  6.36222875687e-15  7.91638458432e-15  9.744366264e-15  1.02816324331e-14  1.01452499905e-14  1.25489855676e-14  1.05993117343e-14  1.00851911565e-14  1.09616644006e-14  1.2604652423e-14  1.28721774115e-14  1.15555385292e-14  1.3220992438e-14  1.40689917737e-14  1.55575430096e-14  1.54970156587e-14  1.84625908401e-14  2.26652118778e-14  2.40027792593e-14  2.46199161588e-14  2.88852714698e-14  3.22442147733e-14  3.72229375114e-14  4.18082435022e-14  4.99781310548e-14  5.77189570896e-14  6.66833254754e-14  7.90684301936e-14  9.78509194091e-14  1.17559033937e-13  1.47364480829e-13  1.85624382279e-13  2.51024366514e-13  3.71685557673e-13  6.79947735411e-13  1.92473716744e-12  6.77109486182e-13  3.71437451367e-13  2.49892854743e-13  1.88417542565e-13  1.46859187929e-13  1.18662894101e-13  9.61932837853e-14  8.02032624281e-14  6.58767258487e-14  5.68368635033e-14  5.10007321398e-14  4.26846377184e-14  3.68493385051e-14  3.2796241831e-14  2.78569747971e-14  2.68095914086e-14  2.23377005745e-14  2.27534292725e-14  1.89059137988e-14  1.88549115303e-14  1.54427649034e-14  1.59328580308e-14  1.35033643089e-14  1.22746523593e-14  1.1545277287e-14  1.02526134679e-14  6.88599843473e-15  7.91429635131e-15  1.01036514514e-14  8.47910302297e-15  9.99451766688e-15  9.97205387949e-15  1.07548078796e-14  9.47552715376e-15  5.45714950882e-15  7.91264945701e-15  8.7871175707e-15  1.04883891196e-14  8.31628671959e-15  7.37990005916e-15  6.76355639635e-15  7.0097234015e-15  4.60985934877e-15  5.51506374949e-15  4.70846689386e-15  8.14964983551e-15  9.21639326072e-15  6.84263655052e-15
 6.35896944857e-15  5.754319018e-15  4.90530391249e-15  3.6927683842e-15  6.16522202514e-15  6.56569759167e-15  5.63052894422e-15  5.74145055367e-15  4.99757463481e-15  4.99751532514e-15  5.84733171665e-15  5.0121098482e-15  5.34973259572e-15  5.50080375612e-15  4.26545006913e-15  6.96516689694e-15  4.09476385903e-15  4.94515887665e-15  4.413261383e-15  4.52551965443e-15  2.54749817107e-15  5.55508781516e-15  3.78471855673e-15  3.99187637573e-15  5.76151394473e-15  3.2011406515e-15  7.7227069233e-15  5.39066542535e-15  8.31057511164e-15  6.21042034113e-15  5.43456627483e-15  3.66575308819e-15  5.69943247215e-15  6.73847112485e-15  8.00638217345e-15  6.75305638874e-15  5.02123792914e-15  7.14556000752e-15  9.28363069875e-15  8.00292018238e-15  8.80189229088e-15  1.05212060636e-14  9.34216483478e-15  8.35350856631e-15  1.16000595061e-14  1.26364436374e-14  1.06149873665e-14  1.23838489463e-14  1.23104485534e-14  1.28158367248e-14  1.48130714493e-14  1.56570985124e-14  1.73721908552e-14  1.82692896403e-14  1.862025058e-14  2.22479562215e-14  2.509528579e-14  2.7470255403e-14  3.23324729299e-14  3.71882161074e-14  4.25487042287e-14  4.79402176555e-14  5.70200612058e-14  6.63963752342e-14  8.20909403127e-14  9.60011493632e-14  1.18025331465e-13  1.44397044085e-13  1.86034499535e-13  2.52138694905e-13  3.69298627651e-13  6.77109486182e-13  1.91434243822e-12  6.76033794898e-13  3.6866845432e-13  2.50135256432e-13  1.86387150687e-13  1.45767382514e-13  1.17831232478e-13  9.79502514776e-14  7.91011098939e-14  6.52887852029e-14  5.77420000868e-14  5.05176943322e-14  4.34412257543e-14  3.75497119842e-14  3.32300050507e-14  2.8875863448e-14  2.43854732378e-14  2.30629065099e-14  1.99548442603e-14  2.05192033261e-14  1.67308818263e-14  1.65737675749e-14  1.52443521866e-14  1.2849013608e-14  1.13745071917e-14  9.95715953685e-15  9.21253881494e-15  1.07423082731e-14  9.93218499195e-15  8.6290339759e-15  7.62417390685e-15  8.39141401654e-15  9.7002848249e-15  7.25952592355e-15  7.2329195658e-15  7.98313749744e-15  7.68217242671e-15  7.49465909975e-15  6.1868120974e-15  6.49287330659e-15  7.2679502617e-15  7.5914738071e-15  4.76837537652e-15  6.37258391923e-15  6.50332253011e-15  6.49872145892e-15  7.30665633419e-15  6.84633437522e-15
 4.24093083297e-15  4.18847681481e-15  5.37001489816e-15  6.16108969983e-15  7.40053239074e-15  7.65955780373e-15  5.90242922983e-15  6.85477081679e-15  7.0348397139e-15  4.74220456291e-15  7.53707600919e-15  4.49360653299e-15  6.5008918831e-15  7.16201940808e-15  4.37755230349e-15  8.01818815134e-15  7.79851786351e-15  8.19373085268e-15  7.52423954467e-15  7.98840686926e-15  6.73689027379e-15  8.2172406499e-15  6.11001363177e-15  5.48328873398e-15  7.90131727515e-15  7.10070226223e-15  8.28702231574e-15  6.48933823138e-15  7.54150830603e-15  6.05310134406e-15  4.96420261749e-15  4.32560752596e-15  6.37922866967e-15  7.63254485141e-15  6.54486329585e-15  6.18078059648e-15  5.65557311187e-15  7.15428467911e-15  8.422808054e-15  7.82722544641e-15  9.83453349377e-15  7.51409182977e-15  7.2725956212e-15  1.0063462154e-14  9.49901535639e-15  1.45499225656e-14  1.08156470545e-14  1.2350027963e-14  1.25131031018e-14  1.17888750798e-14  1.17282532107e-14  1.45100719961e-14  1.6226449728e-14  1.78639170146e-14  1.83787015768e-14  2.16476156357e-14  2.13323194515e-14  2.39114865197e-14  2.82666843253e-14  3.21488073184e-14  3.85085169698e-14  4.26296979795e-14  4.96228093184e-14  5.75179575479e-14  6.94209914205e-14  8.04170105461e-14  9.66793580732e-14  1.15950213409e-13  1.46001668196e-13  1.88300313373e-13  2.5063185525e-13  3.71437451367e-13  6.76033794898e-13  1.91363574149e-12  6.77196556339e-13  3.69933842592e-13  2.48984367006e-13  1.84532541284e-13  1.44300858663e-13  1.16689986037e-13  9.59918766332e-14  7.83681795615e-14  6.89513112673e-14  5.80950538377e-14  4.98273329948e-14  4.33317800432e-14  3.53171368624e-14  3.26107268392e-14  2.70257832209e-14  2.61201638073e-14  2.23248070646e-14  2.32882549309e-14  1.88516072589e-14  1.80213677794e-14  1.84264441536e-14  1.65847637633e-14  1.44600629035e-14  1.33796449512e-14  1.44108697035e-14  1.24127985509e-14  1.14668193032e-14  8.17913105429e-15  8.91941072021e-15  1.02801388068e-14  1.08557762976e-14  8.59234438637e-15  8.76805279635e-15  6.7980338757e-15  5.94147443553e-15  6.94991811998e-15  6.53352008753e-15  6.88750956092e-15  6.95999747966e-15  7.68780500578e-15  5.72723757047e-15  5.7832133548e-15  6.63696377437e-15  5.64120718955e-15  6.89183390789e-15  6.16404074211e-15
 7.14086109155e-15  6.06041346347e-15  5.87476223684e-15  4.92619559134e-15  3.74433274601e-15  5.50748166132e-15  5.18392650035e-15  4.469026644e-15  2.8132675004e-15  5.04936336794e-15  4.13543738234e-15  3.39751312696e-15  6.07003762211e-15  6.07936983565e-15  3.19950352456e-15  4.35606347745e-15  5.18998405847e-15  5.91449387033e-15  7.04242494584e-15  6.58922028261e-15  3.97968031457e-15  4.46795051321e-15  4.2766026711e-15  6.70660854929e-15  7.28362858816e-15  6.75642674636e-15  7.90017307507e-15  7.81523047269e-15  6.83185450624e-15  6.02849417886e-15  6.35387318685e-15  5.70279616835e-15  6.28427243373e-15  5.71481104971e-15  7.92259059468e-15  6.9475176952e-15  8.32952905319e-15  6.76904628502e-15  9.40083343537e-15  7.86398968248e-15  8.35583162059e-15  7.2969525627e-15  5.31138408808e-15  7.40104910386e-15  9.87029365423e-15  1.22992281956e-14  1.06316871031e-14  9.30429108782e-15  1.16371347296e-14  1.10039528327e-14  9.49285129857e-15  1.32840607287e-14  1.53755026177e-14  1.62082614248e-14  1.79343082699e-14  1.95680561389e-14  2.0466829242e-14  2.27456581747e-14  2.81135737987e-14  2.83482907083e-14  3.24309003879e-14  3.52961751957e-14  4.2639154635e-14  4.99826497865e-14  5.84612937046e-14  6.87686997701e-14  8.05617708986e-14  9.62691089277e-14  1.16549771262e-13  1.45619690582e-13  1.87289611896e-13  2.49892854743e-13  3.6866845432e-13  6.77196556339e-13  1.92414806394e-12  6.79240756664e-13  3.72490319007e-13  2.51448749571e-13  1.88655630799e-13  1.4637436893e-13  1.16660408694e-13  9.46591247307e-14  7.96890115312e-14  6.77837094489e-14  5.70977874989e-14  4.89186518206e-14  4.1472964963e-14  3.77383422069e-14  3.22386906895e-14  2.99766682322e-14  2.51284836756e-14  2.44297930076e-14  2.14609090994e-14  1.88401841929e-14  1.77464325443e-14  1.47405708909e-14  1.50503191518e-14  1.43440723012e-14  1.3354085002e-14  1.20569252041e-14  1.29991365027e-14  7.9439003917e-15  8.69884812686e-15  1.25034049303e-14  9.59418821595e-15  8.69448833854e-15  8.50263280243e-15  7.5917731581e-15  6.82466232186e-15  8.91108389673e-15  7.19964047585e-15  8.62415983394e-15  8.44054536215e-15  8.52181199137e-15  7.54148795434e-15  8.06346762607e-15  9.47784292163e-15  9.14295226603e-15  7.86222083516e-15  6.07758556476e-15
 9.21938322233e-15  8.16734330391e-15  6.58679543292e-15  5.19717385993e-15  6.18792298586e-15  5.34062679301e-15  6.42329459832e-15  3.6933626407e-15  4.24668697759e-15  6.2316065842e-15  5.1907751299e-15  4.02265624606e-15  6.56994659433e-15  6.64722624952e-15  5.00378760287e-15  5.63190664163e-15  4.88639174863e-15  6.72107119158e-15  7.77090995832e-15  6.40212371828e-15  5.11947454289e-15  4.6377080919e-15  3.89026904635e-15  6.94862532438e-15  6.96554619955e-15  6.96066859436e-15  5.10004436974e-15  5.13068963245e-15  4.11290707397e-15  5.34237884536e-15  6.09344310913e-15  3.91271283848e-15  4.28155636523e-15  5.00403875777e-15  5.99261554178e-15  7.024858632e-15  6.31243257517e-15  9.59268291362e-15  7.93471324839e-15  7.15763119922e-15  7.38995126869e-15  6.45613229741e-15  5.79362202017e-15  6.33108562374e-15  8.38030942573e-15  8.45643144956e-15  8.86555993034e-15  1.08960197419e-14  1.06643302591e-14  1.00010751263e-14  9.17620250242e-15  1.10509105872e-14  1.20847051724e-14  1.24622082473e-14  1.62538874036e-14  1.60298171449e-14  1.84384098106e-14  1.93949866013e-14  2.44153051347e-14  2.48652427103e-14  2.983267927e-14  3.35762983439e-14  3.74408328024e-14  4.41287571723e-14  5.28098986347e-14  5.89045655467e-14  6.73127425526e-14  8.33368255451e-14  9.99626417052e-14  1.1831033831e-13  1.46276133888e-13  1.88417542565e-13  2.50135256432e-13  3.69933842592e-13  6.79240756664e-13  1.92035166335e-12  6.76163655718e-13  3.68429435625e-13  2.49547768427e-13  1.87326779183e-13  1.4875256916e-13  1.17849044422e-13  9.63923049281e-14  7.94694677798e-14  6.7579402482e-14  5.91518696053e-14  4.88991940397e-14  4.31382642301e-14  3.62521363659e-14  3.36880187465e-14  2.91020267288e-14  2.65694068709e-14  2.49811607501e-14  2.05267495385e-14  2.04362385063e-14  1.72395009028e-14  1.49519718982e-14  1.29311301567e-14  1.20795505966e-14  1.38676825905e-14  1.28361820884e-14  1.03199747314e-14  1.06750860847e-14  1.11528991967e-14  9.58678797149e-15  9.23374030133e-15  7.44220803489e-15  7.51363405153e-15  6.54955721282e-15  5.94294781637e-15  4.66186869644e-15  6.76297940691e-15  7.71942148509e-15  7.94472069195e-15  7.43956585899e-15  6.07415369908e-15  6.59416854601e-15  7.98787010864e-15  8.75052678574e-15  6.57835634971e-15
 7.38070932924e-15  7.81421340776e-15  6.76229636892e-15  4.66249817707e-15  6.10343262791e-15  5.51556187262e-15  5.70872911617e-15  5.98878793758e-15  2.26367521731e-15  5.98684073749e-15  4.77440086572e-15  5.50026890216e-15  6.07159676392e-15  6.08549433388e-15  6.3125883099e-15  6.3664092483e-15  5.6838629566e-15  5.03373989289e-15  6.12240746575e-15  4.77737493224e-15  5.14650621876e-15  4.66538602203e-15  5.38643300136e-15  7.2638016354e-15  5.6170658928e-15  6.94210519257e-15  4.84523128439e-15  5.68870541216e-15  4.57536726204e-15  5.44412739606e-15  6.22223913784e-15  3.77341635621e-15  5.1786129111e-15  5.77623707269e-15  5.13198682935e-15  4.92036225007e-15  6.66395981028e-15  6.12598537239e-15  7.06576713373e-15  6.94088675763e-15  7.01299668017e-15  5.7918215107e-15  7.26124366346e-15  7.40132807019e-15  8.49529252897e-15  7.71313815669e-15  8.84364733457e-15  1.00148379296e-14  1.18550772197e-14  1.24519613505e-14  1.02796285652e-14  8.39973271971e-15  1.18024924747e-14  1.13319849163e-14  1.35604234333e-14  1.52995219567e-14  1.77576067138e-14  1.76258919072e-14  2.11268156838e-14  2.2330256176e-14  2.46296174988e-14  2.80694411301e-14  3.13182168473e-14  3.78040248578e-14  4.43795507819e-14  4.93002778715e-14  5.66262202223e-14  7.18290069891e-14  8.12052734924e-14  9.64112152908e-14  1.16604272036e-13  1.46859187929e-13  1.86387150687e-13  2.48984367006e-13  3.72490319007e-13  6.76163655718e-13  1.91402853023e-12  6.76302569156e-13  3.70047163275e-13  2.51040872092e-13  1.89464079582e-13  1.47110902212e-13  1.16660067833e-13  9.69558685142e-14  7.91368932493e-14  6.80762183764e-14  5.88873813712e-14  4.98135034896e-14  4.41213642348e-14  3.88820434448e-14  3.49108531835e-14  3.08493974523e-14  2.6113791437e-14  2.40893119957e-14  1.83013619788e-14  1.81744818846e-14  1.55075557195e-14  1.43876683051e-14  1.39362636953e-14  1.32321219924e-14  1.31627626211e-14  1.18151625085e-14  1.14551808378e-14  1.01658643717e-14  9.41962949858e-15  8.517609781e-15  9.56126139474e-15  9.7677423808e-15  6.89941492633e-15  8.28153046242e-15  7.37141912833e-15  7.67265971352e-15  7.61862638737e-15  6.54211207891e-15  7.17750103303e-15  5.44137465181e-15  6.94744649921e-15  6.74008173561e-15  6.89975254787e-15  7.35964362759e-15
 5.97543101779e-15  7.6993134653e-15  5.35375174618e-15  8.59918010078e-15  5.68103097767e-15  6.89252891975e-15  5.19645856656e-15  5.55781169745e-15  6.90903341248e-15  6.51473664801e-15  6.00653008131e-15  4.59955759475e-15  4.95142740552e-15  5.51541612258e-15  5.33118744894e-15  7.89571538755e-15  5.9657770871e-15  4.69772659147e-15  6.12049811766e-15  6.31878609587e-15  5.00201248718e-15  5.01961139888e-15  4.79421247857e-15  8.85399730996e-15  7.77145156456e-15  8.04583423061e-15  6.94643054503e-15  5.95320202718e-15  4.56754123183e-15  6.78561799133e-15  5.17202422769e-15  7.54131496694e-15  4.88282692657e-15  6.13059443236e-15  5.92702510252e-15  5.83459109294e-15  3.94107257455e-15  5.45792036261e-15  4.71050073805e-15  8.42692969664e-15  6.18812877184e-15  5.74669884978e-15  5.93212927558e-15  5.59094225422e-15  7.11048320376e-15  8.2543228181e-15  9.08950216285e-15  8.59701098694e-15  9.0164633883e-15  1.02805640307e-14  9.14955424573e-15  6.65528610626e-15  1.11973412942e-14  1.20453680385e-14  1.35638766082e-14  1.48812811342e-14  1.76153774928e-14  1.71858765067e-14  1.95778178691e-14  2.01646637584e-14  2.1096953601e-14  2.5136115259e-14  2.79436959104e-14  3.36841319921e-14  3.66726776954e-14  4.20139575853e-14  4.83496829434e-14  5.97669570154e-14  6.58522026054e-14  7.97187249928e-14  9.64525488971e-14  1.18662894101e-13  1.45767382514e-13  1.84532541284e-13  2.51448749571e-13  3.68429435625e-13  6.76302569156e-13  1.92146812082e-12  6.80492156457e-13  3.71267368792e-13  2.49898382968e-13  1.88297642317e-13  1.44986446886e-13  1.18615493676e-13  9.64915396499e-14  7.99775154767e-14  6.89251646701e-14  5.87268105128e-14  5.03368469997e-14  4.22604043523e-14  3.73645141692e-14  3.35621067127e-14  2.94011227494e-14  2.71636062234e-14  2.10267914954e-14  1.86242564764e-14  1.7319346049e-14  1.66395901352e-14  1.57734560492e-14  1.26527851314e-14  1.41959347429e-14  1.40573023729e-14  1.41356478107e-14  1.24298120962e-14  1.26319828627e-14  1.03729904738e-14  9.72209045662e-15  9.80179616972e-15  8.57613049816e-15  8.90755074809e-15  7.79063067122e-15  8.500099766e-15  8.7255801576e-15  6.77490977331e-15  6.09248380417e-15  4.13321622713e-15  5.18161755149e-15  8.31287656908e-15  7.70129572898e-15  8.20480753287e-15
 7.62599689521e-15  1.08357057627e-14  6.56372155566e-15  7.31585674147e-15  7.67125716596e-15  6.0151058653e-15  5.33139301297e-15  4.84594688318e-15  6.21778587392e-15  5.83032728216e-15  4.80970078531e-15  4.81928434347e-15  5.76826684298e-15  5.18941026335e-15  4.7515797044e-15  5.62191246452e-15  5.50582153164e-15  4.7272195287e-15  5.55167138483e-15  4.02099152216e-15  4.63143473365e-15  5.24694044919e-15  5.57485039864e-15  8.52125836324e-15  6.55055952744e-15  5.21681003005e-15  6.03082578073e-15  6.28243487694e-15  5.95191114507e-15  6.67253832068e-15  5.93428056304e-15  5.06651742472e-15  5.77661417647e-15  5.28817074551e-15  4.99464412576e-15  4.57471237749e-15  4.79530095962e-15  4.69793880105e-15  6.76854345226e-15  7.80068467264e-15  5.88204093943e-15  6.50339379442e-15  7.21016234126e-15  6.69069998908e-15  7.12963174195e-15  1.0053095965e-14  8.82165843848e-15  1.05243379933e-14  9.80144539544e-15  9.70274851693e-15  8.87435692802e-15  8.77504718516e-15  9.36216371465e-15  1.13072346504e-14  1.24894118768e-14  1.23027320827e-14  1.55141195106e-14  1.65111844602e-14  1.83410780881e-14  1.88222706602e-14  2.17364000055e-14  2.30123002653e-14  2.55131833714e-14  2.93626117987e-14  3.28904459254e-14  3.66758054561e-14  4.11628914955e-14  5.26711724001e-14  5.8252711288e-14  6.93389770768e-14  8.06824167366e-14  9.61932837853e-14  1.17831232478e-13  1.44300858663e-13  1.88655630799e-13  2.49547768427e-13  3.70047163275e-13  6.80492156457e-13  1.92723749631e-12  6.78354755323e-13  3.70269017032e-13  2.50278836986e-13  1.87039818164e-13  1.47063346927e-13  1.17570926231e-13  9.65312242995e-14  7.98010090567e-14  6.78052316586e-14  5.74119305801e-14  4.9269980835e-14  4.20931810043e-14  3.78157596267e-14  3.19468630469e-14  3.05412743994e-14  2.54734978363e-14  2.11959446958e-14  1.88450903008e-14  1.74460139722e-14  1.4896341669e-14  1.23871768857e-14  1.43653954722e-14  1.26695914116e-14  1.41494773359e-14  1.0813133964e-14  1.10496876183e-14  1.2198002462e-14  1.028122882e-14  8.53429478734e-15  5.76881840032e-15  8.11086857534e-15  5.67231466209e-15  6.92594892453e-15  9.43300749352e-15  7.97349072807e-15  7.55244810125e-15  5.74095392816e-15  6.64275662405e-15  8.2242880874e-15  6.86395905677e-15  8.04754202227e-15
 7.7758296718e-15  9.74843480465e-15  6.61717371541e-15  6.15448962474e-15  6.3567433606e-15  3.80501547249e-15  5.19102231278e-15  6.41794494136e-15  3.74599240273e-15  5.04918441505e-15  6.12869513303e-15  6.12429687045e-15  5.94703077721e-15  5.86223870765e-15  7.59140588705e-15  5.92441908821e-15  5.62224275457e-15  7.17850545601e-15  5.09396392767e-15  6.18262384737e-15  5.95992578384e-15  4.59654116848e-15  4.89162735086e-15  6.96383566132e-15  3.83890684389e-15  4.47668881657e-15  5.45133787625e-15  5.78626927159e-15  6.19602916137e-15  6.49603801659e-15  4.80250431783e-15  3.21573583392e-15  5.12914566267e-15  3.4473119278e-15  3.77584608106e-15  6.30548794192e-15  6.52236932056e-15  4.24536022007e-15  5.2103681332e-15  7.73847397155e-15  6.22432222006e-15  7.1787141147e-15  6.13897275126e-15  7.04620203514e-15  8.31065052485e-15  1.01015765179e-14  1.04993288444e-14  8.83408267124e-15  9.4730051083e-15  9.09863026269e-15  1.14071382893e-14  7.7540511367e-15  9.29686961319e-15  1.04638626294e-14  1.09076080798e-14  1.43223969868e-14  1.48476184538e-14  1.39583120668e-14  1.60926531006e-14  1.73153140243e-14  2.04003840289e-14  2.20982366975e-14  2.26440602386e-14  2.70792916441e-14  2.93114715085e-14  3.39027504696e-14  3.82826693053e-14  4.43720559733e-14  5.00518906892e-14  5.89129407317e-14  6.8565915811e-14  8.02032624281e-14  9.79502514776e-14  1.16689986037e-13  1.4637436893e-13  1.87326779183e-13  2.51040872092e-13  3.71267368792e-13  6.78354755323e-13  1.91831449388e-12  6.77124239671e-13  3.69140010664e-13  2.51172755177e-13  1.87449730379e-13  1.45744221221e-13  1.18622526362e-13  9.75753287294e-14  7.97967448918e-14  6.61651932003e-14  5.70942567252e-14  4.77188410145e-14  4.21424284539e-14  3.58188049126e-14  3.16203677198e-14  2.7646631713e-14  2.49365375969e-14  2.24341234145e-14  2.20540152034e-14  1.79862750482e-14  1.55876610705e-14  1.59448345439e-14  1.40108825898e-14  1.39517226458e-14  1.3613178389e-14  1.28319572291e-14  1.20445577982e-14  1.05761115089e-14  8.82444102259e-15  8.25155737512e-15  1.04732098151e-14  7.48566698007e-15  7.93151715935e-15  8.2917803258e-15  9.8735896602e-15  8.9744318138e-15  7.39727033807e-15  6.31361507799e-15  7.68877392478e-15  7.09351723023e-15  8.66616692953e-15
 4.99893798418e-15  8.12855763223e-15  7.0033276203e-15  5.93741459322e-15  9.25420453096e-15  4.87752678645e-15  7.97595061401e-15  7.2199552984e-15  5.75081791579e-15  6.86692331929e-15  6.9614597453e-15  6.45669682335e-15  7.27777066191e-15  6.32343764085e-15  5.37049298828e-15  3.85735442222e-15  5.4556264379e-15  7.80749666717e-15  5.80607429477e-15  5.69547049642e-15  5.43962673099e-15  3.53613439238e-15  4.07577681214e-15  6.12498696033e-15  5.08693939754e-15  6.52158181516e-15  5.57206845454e-15  5.51620591491e-15  5.81374261827e-15  4.91673613134e-15  5.24234856474e-15  3.02698919726e-15  6.59420576909e-15  6.65144971695e-15  6.18530544584e-15  6.8865137705e-15  6.30625439274e-15  4.87008818388e-15  5.69603494985e-15  4.73479311473e-15  7.04006922914e-15  8.39364552352e-15  4.52891103141e-15  5.68586511841e-15  9.07592442394e-15  8.3343709696e-15  9.04954235052e-15  7.12068287682e-15  9.72898572947e-15  8.73334814732e-15  1.02881876281e-14  5.99990348775e-15  8.04942450285e-15  9.58053600813e-15  9.91067005812e-15  1.40588340186e-14  1.44765903976e-14  1.36863180857e-14  1.62039730928e-14  1.56283925369e-14  1.84798189885e-14  1.72707796858e-14  2.09188534452e-14  2.27703240571e-14  2.6588179556e-14  2.85436575319e-14  3.09440899721e-14  3.63966492804e-14  4.32775705715e-14  5.02199092976e-14  5.73423907825e-14  6.58767258487e-14  7.91011098939e-14  9.59918766332e-14  1.16660408694e-13  1.4875256916e-13  1.89464079582e-13  2.49898382968e-13  3.70269017032e-13  6.77124239671e-13  1.91905338868e-12  6.76973813255e-13  3.68451622604e-13  2.50307873302e-13  1.8541732754e-13  1.47867828894e-13  1.19839815262e-13  9.77467851891e-14  8.01710062479e-14  6.75342989741e-14  5.74207254963e-14  4.83242211546e-14  4.25402450608e-14  3.55963334533e-14  3.12592442194e-14  2.70933820091e-14  2.49142651147e-14  2.26220834668e-14  1.92837680878e-14  2.00807003761e-14  1.85684393835e-14  1.62362855223e-14  1.57344525151e-14  1.58684779677e-14  1.35985034022e-14  1.22532524621e-14  1.055771385e-14  1.0230845535e-14  1.00725954083e-14  9.29577221971e-15  9.4525331351e-15  1.09150678783e-14  9.79337270647e-15  8.30407143574e-15  9.07010108823e-15  9.18466123511e-15  7.22873114509e-15  7.9055449287e-15  5.92254575444e-15  6.72181613865e-15
 6.26813199241e-15  6.74578641356e-15  5.50738513048e-15  6.24607447189e-15  8.34347737318e-15  6.79705573403e-15  5.85245572582e-15  5.19990826546e-15  4.95754557097e-15  6.42187309418e-15  3.03015842362e-15  7.06580573775e-15  5.80416078944e-15  6.76721723423e-15  4.95876377761e-15  3.51692603473e-15  5.07580892765e-15  6.8843118602e-15  4.74500209755e-15  4.48755806074e-15  4.44017165108e-15  5.09609921631e-15  5.04908065773e-15  7.42402198802e-15  6.42248061815e-15  4.68841673433e-15  5.45001936619e-15  4.49474134624e-15  4.29471540369e-15  6.35467438432e-15  7.5036513407e-15  7.19652254105e-15  6.68233817943e-15  5.24178815566e-15  5.33968028678e-15  7.41839483094e-15  6.58992854857e-15  6.28065796254e-15  5.20618245375e-15  6.16199021966e-15  7.01515160032e-15  8.39847038138e-15  8.187529444e-15  7.29522595655e-15  7.20262908266e-15  8.60279018993e-15  8.1307897494e-15  7.66589870799e-15  8.88444839386e-15  7.49268830098e-15  1.00156200108e-14  7.64084059089e-15  7.93582800298e-15  7.98686318343e-15  9.10796450084e-15  1.12007150413e-14  1.11199165909e-14  1.21896921763e-14  1.39422430542e-14  1.52864919489e-14  1.86034412708e-14  1.70034637521e-14  1.86621243937e-14  2.19062974029e-14  2.20797841759e-14  2.29398428653e-14  2.6579315158e-14  3.17219404279e-14  3.58589624432e-14  4.30725802904e-14  4.85187994435e-14  5.68368635033e-14  6.52887852029e-14  7.83681795615e-14  9.46591247307e-14  1.17849044422e-13  1.47110902212e-13  1.88297642317e-13  2.50278836986e-13  3.69140010664e-13  6.76973813255e-13  1.91751130941e-12  6.7704447517e-13  3.70855542606e-13  2.49003419525e-13  1.88756492455e-13  1.45078678299e-13  1.16846479233e-13  9.4877046655e-14  7.88972394165e-14  6.73371686326e-14  5.73039142926e-14  4.90699440381e-14  4.19762654944e-14  3.82979425855e-14  3.40374806151e-14  2.91878798908e-14  2.61740244681e-14  2.36635249631e-14  2.16972416569e-14  1.91799889151e-14  1.68734920369e-14  1.67274360923e-14  1.43616719851e-14  1.34213776317e-14  1.43322422678e-14  1.16396146442e-14  1.12295326872e-14  8.13984774783e-15  8.44125446051e-15  6.52138743082e-15  1.02292890742e-14  1.03082642641e-14  9.84422099768e-15  9.71223944032e-15  6.47771686381e-15  8.70498660161e-15  7.76828518523e-15  7.14650177533e-15  7.7121198438e-15
 9.13443973892e-15  8.88371457601e-15  5.09085786637e-15  4.73811120886e-15  7.97958350345e-15  4.84841878042e-15  6.86790980559e-15  6.67081203529e-15  6.58127502749e-15  6.22753491843e-15  5.37805090898e-15  6.1374861336e-15  6.00928495014e-15  5.5970432197e-15  6.08867722092e-15  6.73729927641e-15  7.3552722198e-15  6.22779270386e-15  4.13844996288e-15  5.0397054137e-15  6.82183978469e-15  5.76446360362e-15  5.91581651687e-15  6.92369333466e-15  9.49076263183e-15  5.61513291809e-15  5.38764793083e-15  5.43452778484e-15  5.64237681574e-15  5.34346639697e-15  3.7625273966e-15  5.43161454497e-15  5.48767076298e-15  3.14775113656e-15  6.25529013077e-15  6.78440830011e-15  6.44521278953e-15  6.23039006088e-15  5.86961680357e-15  6.27999746745e-15  8.0146351302e-15  4.34261748818e-15  7.14871012918e-15  4.92712995848e-15  5.33451609838e-15  7.51503007487e-15  7.59389758824e-15  7.31130917365e-15  6.07022302332e-15  5.29755927904e-15  6.44264859245e-15  8.06480596691e-15  6.51499851706e-15  7.05521933407e-15  6.8447029595e-15  9.99688188682e-15  1.0054686455e-14  1.07220468167e-14  1.04199569611e-14  1.17346313527e-14  1.42770598223e-14  1.63374065265e-14  1.70599946911e-14  1.9378066066e-14  2.26151602891e-14  2.44423903991e-14  2.52883146636e-14  2.9072038706e-14  3.37806092573e-14  3.63124966477e-14  4.21234369834e-14  5.10007321398e-14  5.77420000868e-14  6.89513112673e-14  7.96890115312e-14  9.63923049281e-14  1.16660067833e-13  1.44986446886e-13  1.87039818164e-13  2.51172755177e-13  3.68451622604e-13  6.7704447517e-13  1.91734651756e-12  6.78075675755e-13  3.69034576837e-13  2.52781451781e-13  1.87827041466e-13  1.47209795505e-13  1.16201863024e-13  9.60313770528e-14  7.95206140222e-14  6.7490209357e-14  5.78383301724e-14  5.00475883485e-14  4.24473720711e-14  3.70466886351e-14  3.26380355307e-14  2.81439933776e-14  2.51705194405e-14  2.06625119734e-14  1.85367311596e-14  1.80499775648e-14  1.68691632313e-14  1.63314522037e-14  1.41286262634e-14  1.23078591778e-14  1.15558818574e-14  1.07432326301e-14  1.08863125672e-14  1.05436928674e-14  8.84387204769e-15  1.16692879904e-14  9.31292813148e-15  9.67241994978e-15  7.32436872702e-15  7.5513280097e-15  6.52246871802e-15  7.07657219655e-15  6.80762891371e-15  8.75219795491e-15
 8.08475479221e-15  7.79607159094e-15  8.47350546289e-15  5.06887273789e-15  8.3880438028e-15  8.00388300929e-15  1.03129392182e-14  8.69657070241e-15  7.30282330164e-15  5.52884184872e-15  5.04595155413e-15  6.67202557846e-15  6.56479678508e-15  6.48369726802e-15  6.80544080004e-15  5.50051980152e-15  6.66315305885e-15  7.77086788647e-15  4.55368207126e-15  2.74334807057e-15  6.42854717846e-15  4.55283182002e-15  5.21441130316e-15  6.40087989268e-15  5.68907179941e-15  3.57354871865e-15  4.68728323526e-15  4.69663789422e-15  4.98007637489e-15  7.28095385233e-15  5.32268975667e-15  4.45990043709e-15  4.64122530237e-15  4.2441836209e-15  4.86561482304e-15  4.73418344208e-15  5.92545665642e-15  7.00640729876e-15  6.84649210768e-15  6.073256059e-15  8.2820120372e-15  7.39431313222e-15  9.0225590086e-15  5.0755276916e-15  6.20014627865e-15  7.21603713949e-15  6.49104050842e-15  7.46585881228e-15  7.80873388522e-15  6.7385838917e-15  4.40826345269e-15  8.09825903408e-15  7.02518899413e-15  5.32778429356e-15  7.85247403057e-15  1.07893442315e-14  8.54688833579e-15  1.06779890352e-14  9.83413536347e-15  1.08815870639e-14  1.1455608105e-14  1.44536008523e-14  1.50042318934e-14  1.71499542022e-14  2.09349899662e-14  2.1653957457e-14  2.25544800438e-14  2.61404070019e-14  2.71596493187e-14  3.23661195553e-14  3.69303673532e-14  4.26846377184e-14  5.05176943322e-14  5.80950538377e-14  6.77837094489e-14  7.94694677798e-14  9.69558685142e-14  1.18615493676e-13  1.47063346927e-13  1.87449730379e-13  2.50307873302e-13  3.70855542606e-13  6.78075675755e-13  1.92481117701e-12  6.7686118358e-13  3.68835957198e-13  2.49616720291e-13  1.88200312031e-13  1.46819522188e-13  1.1777496307e-13  9.5618434536e-14  7.93842714328e-14  6.73817679367e-14  5.89745052397e-14  5.13733411681e-14  4.44663590956e-14  3.78608665078e-14  3.36222038564e-14  2.93575993539e-14  2.54159636203e-14  2.46463310081e-14  2.18461189251e-14  1.96395487493e-14  1.82811479759e-14  1.40594033986e-14  1.46805639608e-14  1.49222599414e-14  1.13127659432e-14  1.12742374831e-14  1.19074213375e-14  1.0949518774e-14  1.06612046755e-14  1.16052349396e-14  1.12047773592e-14  8.31463280072e-15  6.50182741379e-15  7.03340156016e-15  7.73530488776e-15  8.00653471442e-15  9.08530239636e-15
 6.76993194198e-15  9.14024618528e-15  9.56644456733e-15  8.71705989602e-15  7.88015174766e-15  8.20630857598e-15  9.02033379942e-15  7.35634408475e-15  7.88217987851e-15  7.05357439435e-15  5.78896487648e-15  9.28343334606e-15  8.20922113375e-15  7.22603089847e-15  7.07244614013e-15  6.95636127278e-15  6.36345159498e-15  7.00805151186e-15  5.61295475819e-15  4.18875349981e-15  8.58116417968e-15  3.99165427355e-15  6.91966614277e-15  5.85355952212e-15  7.19941657067e-15  6.09131855834e-15  4.19564178915e-15  2.4408949347e-15  4.96430693291e-15  7.68453521259e-15  4.84212348248e-15  5.77568142019e-15  4.4301171856e-15  6.38861138374e-15  6.26224347177e-15  5.91676959267e-15  5.55491853229e-15  5.69040847399e-15  5.51770697545e-15  5.00734218122e-15  6.89181430518e-15  7.72660085234e-15  7.85970118732e-15  4.86644610809e-15  4.32459924152e-15  5.894630863e-15  7.77400663121e-15  4.8436007213e-15  4.90819941519e-15  4.69534611366e-15  5.89957382763e-15  7.75955660597e-15  7.77603940626e-15  9.61894460567e-15  7.58369942973e-15  1.1123823872e-14  9.04314331296e-15  1.07879999748e-14  1.24908436344e-14  1.37792406474e-14  1.22661761183e-14  1.30591455135e-14  1.26030309995e-14  1.56856345204e-14  1.66440178274e-14  1.76991388374e-14  1.74369545564e-14  2.33436482714e-14  2.45284093041e-14  2.87623042383e-14  3.31869606136e-14  3.68493385051e-14  4.34412257543e-14  4.98273329948e-14  5.70977874989e-14  6.7579402482e-14  7.91368932493e-14  9.64915396499e-14  1.17570926231e-13  1.45744221221e-13  1.8541732754e-13  2.49003419525e-13  3.69034576837e-13  6.7686118358e-13  1.92406961303e-12  6.75901530269e-13  3.70600896225e-13  2.51491514481e-13  1.8635800859e-13  1.46795556688e-13  1.16529362832e-13  9.57908350202e-14  7.98571724657e-14  7.03846334335e-14  5.80885478104e-14  4.92219064245e-14  4.14910814996e-14  3.56176168454e-14  3.14967379848e-14  2.86436196437e-14  2.66923431674e-14  2.39820907988e-14  2.19248382763e-14  1.99371087155e-14  1.62185704718e-14  1.49701125583e-14  1.45230345329e-14  1.1888151928e-14  1.17603361601e-14  1.0436875163e-14  9.257059147e-15  9.55482889434e-15  1.19370977503e-14  1.00986408706e-14  7.88241175711e-15  7.72282536204e-15  9.36004542685e-15  8.49818644644e-15  8.18204157864e-15  7.22422050681e-15
 7.43819112551e-15  7.40332322402e-15  6.19578449175e-15  7.64784795591e-15  5.84280779081e-15  5.55636451767e-15  6.42974486763e-15  8.09675619131e-15  6.62047050123e-15  4.62940210533e-15  4.24594180382e-15  5.89663846264e-15  4.75396038647e-15  6.7761558573e-15  7.32994399738e-15  5.37446340206e-15  5.53681019765e-15  3.79769191047e-15  4.1289626821e-15  3.59427595423e-15  3.73354733366e-15  4.91723453761e-15  4.31864999263e-15  6.20570088664e-15  6.64077223614e-15  6.86943630544e-15  7.11515713635e-15  4.57371128797e-15  5.31516540089e-15  8.16731268242e-15  6.22333577709e-15  7.68614507657e-15  3.95619554577e-15  7.09188172308e-15  7.03932499029e-15  4.22022736076e-15  5.52184817127e-15  2.06520521511e-15  3.46182205605e-15  5.39399422028e-15  6.90312150958e-15  6.96709287138e-15  6.08690168008e-15  5.39582404127e-15  7.67414329578e-15  7.74693392419e-15  7.29113121502e-15  5.43477875296e-15  6.72361707549e-15  7.00612859313e-15  6.2117058704e-15  5.78016855318e-15  6.67757474954e-15  7.53722204282e-15  3.94898721003e-15  8.15465118532e-15  7.83058610862e-15  7.335112276e-15  8.503896608e-15  7.56261396345e-15  1.15333067821e-14  1.3079320916e-14  1.41032505502e-14  1.35842771233e-14  1.69522423882e-14  1.67671675634e-14  1.84564895572e-14  2.1236138181e-14  2.39201896667e-14  2.66781257622e-14  2.94442100535e-14  3.2796241831e-14  3.75497119842e-14  4.33317800432e-14  4.89186518206e-14  5.91518696053e-14  6.80762183764e-14  7.99775154767e-14  9.65312242995e-14  1.18622526362e-13  1.47867828894e-13  1.88756492455e-13  2.52781451781e-13  3.68835957198e-13  6.75901530269e-13  1.91743699033e-12  6.77780328048e-13  3.69455731344e-13  2.50728961745e-13  1.86669105588e-13  1.44576034523e-13  1.15807374331e-13  9.79291004282e-14  8.01302784232e-14  6.88585871035e-14  5.92496624921e-14  4.98451456545e-14  4.32499661166e-14  3.68052929525e-14  3.43216997009e-14  3.16645720644e-14  2.63352418561e-14  2.07694326031e-14  1.96218037452e-14  1.92489898033e-14  1.76824314285e-14  1.42105930533e-14  1.30554925407e-14  1.05099201251e-14  1.15748028064e-14  1.16134273719e-14  9.05764655924e-15  1.00450359326e-14  7.33965567571e-15  9.64009092284e-15  6.69220542789e-15  7.48327960863e-15  8.87761307272e-15  9.03142933803e-15  8.7941430639e-15
 9.24100166886e-15  7.91830690332e-15  1.03403231767e-14  7.11296183126e-15  7.60115473159e-15  8.33043548205e-15  7.43254537894e-15  6.63134652569e-15  5.13079232602e-15  4.43601314305e-15  4.47647547306e-15  6.05201782972e-15  7.07711520328e-15  8.77412027835e-15  8.3552944736e-15  6.80854869287e-15  6.03449058422e-15  4.39204542019e-15  5.7449036292e-15  5.09022755239e-15  5.06917284742e-15  5.9363256149e-15  6.53573180898e-15  7.60359079796e-15  8.20231279227e-15  5.98927600102e-15  4.48825678806e-15  5.1215380626e-15  4.62600688464e-15  4.49235469185e-15  5.14889269851e-15  6.04214590746e-15  7.37728258001e-15  6.42592051401e-15  6.61724032223e-15  5.49349451383e-15  7.04937873397e-15  4.35179890959e-15  4.64064736198e-15  6.23490668013e-15  6.63526999714e-15  6.7995349824e-15  5.5792026285e-15  5.32394328626e-15  6.7686567954e-15  7.72323357204e-15  6.20218272651e-15  5.38628696713e-15  6.91360816954e-15  7.97054670142e-15  6.53761785141e-15  6.07057931395e-15  7.20067821227e-15  5.90408327427e-15  5.74963609884e-15  7.13742841842e-15  8.71149091162e-15  8.36621828028e-15  8.31298569249e-15  9.34516089829e-15  1.18269359817e-14  1.25746657061e-14  1.29915707465e-14  1.47584341631e-14  1.43692439139e-14  1.47787320456e-14  1.49160773081e-14  1.72191789491e-14  2.25587125219e-14  2.2801962544e-14  2.32690526925e-14  2.78569747971e-14  3.32300050507e-14  3.53171368624e-14  4.1472964963e-14  4.88991940397e-14  5.88873813712e-14  6.89251646701e-14  7.98010090567e-14  9.75753287294e-14  1.19839815262e-13  1.45078678299e-13  1.87827041466e-13  2.49616720291e-13  3.70600896225e-13  6.77780328048e-13  1.92030025064e-12  6.76400361632e-13  3.66829847886e-13  2.48849965936e-13  1.87530999115e-13  1.45925171617e-13  1.17183032152e-13  9.76650896421e-14  7.91507287677e-14  6.46064950043e-14  5.77466177016e-14  4.80856580196e-14  4.20259430243e-14  3.82887757793e-14  3.533427014e-14  2.70215566047e-14  2.51477865426e-14  2.27102609446e-14  2.16538735383e-14  1.77406586986e-14  1.70436542765e-14  1.53422152475e-14  1.28005867895e-14  1.13113096246e-14  1.06547938219e-14  1.17493431245e-14  1.01874544353e-14  8.8391044675e-15  9.95243103423e-15  8.89534146521e-15  8.47323990652e-15  6.87283573863e-15  7.50019828442e-15  8.6040686135e-15
 8.57211339578e-15  7.59128553354e-15  9.10850250745e-15  8.20974599991e-15  9.40761913772e-15  5.52004296604e-15  6.38897469179e-15  8.64912429726e-15  7.42213721267e-15  6.57630824849e-15  6.30325295754e-15  8.25603535621e-15  7.07153881662e-15  6.94151547645e-15  4.70584625524e-15  6.07280654981e-15  6.85645200078e-15  4.58150499192e-15  5.47537175161e-15  3.44434798425e-15  4.69925458959e-15  6.58435112553e-15  5.57870174787e-15  6.90751118111e-15  6.29339961487e-15  5.73568096523e-15  4.64105047336e-15  7.2570722802e-15  6.72840212483e-15  7.22382644089e-15  4.32299292536e-15  5.06465753223e-15  4.62392231229e-15  4.85390287068e-15  5.34173546693e-15  3.16843648795e-15  6.28056116533e-15  3.6317531972e-15  4.78372183416e-15  4.55090014292e-15  5.40103154197e-15  5.71991672253e-15  3.94254366539e-15  4.11818023287e-15  4.30278091493e-15  5.3117881964e-15  7.35071781986e-15  5.54933779284e-15  6.11090125409e-15  8.47008810199e-15  7.621355652e-15  7.78896146745e-15  7.12213853204e-15  6.25210391946e-15  6.25855971166e-15  8.13582613454e-15  7.19166366384e-15  7.97324143282e-15  1.00597695959e-14  8.99296211636e-15  1.06718138964e-14  1.11674535098e-14  1.03876039966e-14  1.39585558766e-14  1.34000704064e-14  1.40769173866e-14  1.46798152497e-14  1.75482922148e-14  1.89914994617e-14  2.20376097945e-14  2.07303526287e-14  2.68095914086e-14  2.8875863448e-14  3.26107268392e-14  3.77383422069e-14  4.31382642301e-14  4.98135034896e-14  5.87268105128e-14  6.78052316586e-14  7.97967448918e-14  9.77467851891e-14  1.16846479233e-13  1.47209795505e-13  1.88200312031e-13  2.51491514481e-13  3.69455731344e-13  6.76400361632e-13  1.9185018602e-12  6.76506316501e-13  3.66760345731e-13  2.50859858812e-13  1.85795378666e-13  1.46694946013e-13  1.19750380875e-13  9.78921750583e-14  8.03061836757e-14  6.98831383727e-14  5.7913218674e-14  5.00865164051e-14  4.22918412326e-14  3.85194001522e-14  3.26326787427e-14  3.03366555281e-14  2.63216438606e-14  2.30619495702e-14  1.93470544954e-14  1.75614551922e-14  1.71181000281e-14  1.49392237305e-14  1.54980596688e-14  1.24351492211e-14  1.07313438409e-14  1.25352488555e-14  1.06223515588e-14  1.07723028956e-14  7.91056884683e-15  1.10063006964e-14  1.0721970273e-14  8.04334809727e-15  8.6547300032e-15
 7.71511999731e-15  9.12815416665e-15  9.48917907068e-15  6.94332428113e-15  7.85061565321e-15  6.8149610691e-15  7.02927290654e-15  8.30236337038e-15  7.31379706831e-15  7.2770478559e-15  4.88362780839e-15  6.21976094059e-15  7.85101343915e-15  7.07801315883e-15  5.14806296081e-15  3.76072384129e-15  4.75014143818e-15  3.13153720743e-15  3.65727155925e-15  3.61214934608e-15  5.60615021545e-15  5.55774954651e-15  6.35399533202e-15  7.29411123329e-15  7.01321405054e-15  7.84899066938e-15  4.87202142216e-15  7.45837825768e-15  6.0905335674e-15  6.42579069597e-15  4.15638146377e-15  3.82362100156e-15  5.74369618018e-15  3.04188893453e-15  6.92865808945e-15  4.56384530351e-15  6.20210514974e-15  3.99365676281e-15  3.85777492607e-15  2.86086277276e-15  6.65535626473e-15  6.14734823723e-15  4.33892644847e-15  3.66792139408e-15  5.62801511697e-15  4.91095254036e-15  4.59417868327e-15  5.66346267935e-15  7.8628302753e-15  6.17370792376e-15  6.67928439092e-15  7.03611702533e-15  4.44504297385e-15  6.77123464529e-15  8.08921829015e-15  8.38652581996e-15  7.55294805484e-15  8.36358371143e-15  9.00377925107e-15  7.19537360478e-15  8.88768989782e-15  1.07588088507e-14  1.04255144039e-14  1.22895702529e-14  9.7649554371e-15  1.22030981455e-14  1.31651622694e-14  1.61752361494e-14  1.70747026691e-14  1.68973746155e-14  1.89370802107e-14  2.23377005745e-14  2.43854732378e-14  2.70257832209e-14  3.22386906895e-14  3.62521363659e-14  4.41213642348e-14  5.03368469997e-14  5.74119305801e-14  6.61651932003e-14  8.01710062479e-14  9.4877046655e-14  1.16201863024e-13  1.46819522188e-13  1.8635800859e-13  2.50728961745e-13  3.66829847886e-13  6.76506316501e-13  1.92288010792e-12  6.76811378607e-13  3.70299391588e-13  2.50839881491e-13  1.88686349194e-13  1.46341775492e-13  1.17725526413e-13  9.83187955742e-14  8.19104831732e-14  6.98005106556e-14  5.80888840667e-14  4.86149971244e-14  4.35863298547e-14  3.75079149696e-14  3.31995537086e-14  2.99756878009e-14  2.7367758985e-14  2.25398946198e-14  1.99362529639e-14  1.96154853633e-14  1.80133841677e-14  1.67112274618e-14  1.65351141509e-14  1.24992324732e-14  1.17805483906e-14  1.19440573797e-14  1.23067142478e-14  1.12412415754e-14  1.16263413098e-14  1.03703035848e-14  8.48613985548e-15  8.12597032736e-15
 6.5790389145e-15  9.92819434966e-15  9.87504107458e-15  6.87108365425e-15  7.28056531604e-15  7.36908086952e-15  6.67333919134e-15  6.49288247419e-15  7.18471798216e-15  6.745129057e-15  5.12592430881e-15  7.84610658119e-15  7.03008881666e-15  8.34315016986e-15  7.10950347518e-15  5.82227222424e-15  6.26864578355e-15  4.86917669765e-15  5.66259211114e-15  5.59291672782e-15  6.79053158435e-15  5.90864019242e-15  6.85730447044e-15  7.39507423573e-15  7.69176356954e-15  8.94060696866e-15  4.9589813411e-15  7.12251680351e-15  6.36845169021e-15  6.40096739888e-15  5.55652578528e-15  4.2160411626e-15  5.0561785053e-15  4.50271337262e-15  6.06870670442e-15  3.90571726426e-15  5.14307137758e-15  3.73917065249e-15  7.00406872234e-15  4.69352470041e-15  4.73016130324e-15  6.41495922793e-15  7.34342736379e-15  6.45157889405e-15  6.05558219293e-15  4.41862030922e-15  6.41734564864e-15  5.23074075604e-15  6.78670584566e-15  6.9874262213e-15  6.94706192257e-15  7.16903185401e-15  7.20604104085e-15  1.05661298153e-14  9.06146501235e-15  1.00363372906e-14  7.56757975155e-15  9.69809919675e-15  8.75209187118e-15  9.65769561889e-15  9.33927814308e-15  1.11603622472e-14  1.02898660329e-14  1.13999661341e-14  1.24563300159e-14  1.09660725875e-14  1.33888873029e-14  1.53644511604e-14  1.65035454558e-14  1.467702859e-14  1.65188004232e-14  2.27534292725e-14  2.30629065099e-14  2.61201638073e-14  2.99766682322e-14  3.36880187465e-14  3.88820434448e-14  4.22604043523e-14  4.9269980835e-14  5.70942567252e-14  6.75342989741e-14  7.88972394165e-14  9.60313770528e-14  1.1777496307e-13  1.46795556688e-13  1.86669105588e-13  2.48849965936e-13  3.66760345731e-13  6.76811378607e-13  1.91613811974e-12  6.76323814883e-13  3.70116714551e-13  2.52517808664e-13  1.88593129831e-13  1.44551170696e-13  1.16978448149e-13  9.69015335292e-14  8.077922092e-14  6.88748950065e-14  5.83432419293e-14  5.08702442282e-14  4.19119710001e-14  3.73277512236e-14  3.11188044503e-14  3.01132241686e-14  2.48473257953e-14  2.15175793783e-14  1.97478040928e-14  1.79286032086e-14  1.84232824993e-14  1.6114859325e-14  1.27284329645e-14  1.21638788545e-14  1.30885912598e-14  1.1302617341e-14  1.18340936331e-14  1.23599698207e-14  1.00950124245e-14  9.291206689e-15  8.03540757431e-15
 8.10997479499e-15  9.76531704928e-15  8.9421887369e-15  6.66594875139e-15  7.94810641682e-15  9.67274199688e-15  7.53673473136e-15  9.36650236882e-15  7.54964481703e-15  7.74946554772e-15  6.20134038425e-15  9.22630421391e-15  6.44551320971e-15  7.09472825308e-15  7.65027540974e-15  4.56767286378e-15  8.11616395104e-15  7.58358157037e-15  6.11481132422e-15  5.70990024062e-15  6.01011664648e-15  5.55347605377e-15  7.11000781376e-15  7.07391382927e-15  6.25867096258e-15  5.3820056986e-15  5.45667373783e-15  6.53408178367e-15  6.01459375242e-15  6.33343713954e-15  4.28983743102e-15  4.51531470192e-15  5.00148045831e-15  5.13231288576e-15  5.94562918175e-15  7.23480065925e-15  7.43282216794e-15  5.19366423536e-15  5.1370537687e-15  5.93364417981e-15  5.94169481422e-15  6.30981142126e-15  7.1778176125e-15  5.49771928258e-15  5.75022573831e-15  4.90161116773e-15  6.99580372498e-15  6.6300797724e-15  6.75738635053e-15  6.74258164434e-15  7.26525687934e-15  5.59813467779e-15  6.45030697625e-15  5.76846532165e-15  8.64310543e-15  5.86614353232e-15  8.33817579656e-15  8.53097770677e-15  7.4079499345e-15  5.61164227382e-15  6.34311881243e-15  8.7723419552e-15  8.10138043987e-15  9.27692199374e-15  9.98450528561e-15  1.14636551003e-14  1.05206807736e-14  1.27818347337e-14  1.18127460558e-14  1.28879192349e-14  1.46250706077e-14  1.89059137988e-14  1.99548442603e-14  2.23248070646e-14  2.51284836756e-14  2.91020267288e-14  3.49108531835e-14  3.73645141692e-14  4.20931810043e-14  4.77188410145e-14  5.74207254963e-14  6.73371686326e-14  7.95206140222e-14  9.5618434536e-14  1.16529362832e-13  1.44576034523e-13  1.87530999115e-13  2.50859858812e-13  3.70299391588e-13  6.76323814883e-13  1.91869556553e-12  6.76723158064e-13  3.7044723016e-13  2.53721576275e-13  1.87232341e-13  1.48620103945e-13  1.21518422669e-13  9.80091253159e-14  7.97490558175e-14  6.70796636496e-14  5.88829232158e-14  4.96117567087e-14  4.24457172023e-14  3.60257145361e-14  3.31292125721e-14  2.77430234819e-14  2.38474039973e-14  2.25490748262e-14  2.09509887528e-14  1.79271767361e-14  1.65008403748e-14  1.52943439659e-14  1.56851212077e-14  1.54636850937e-14  1.28243173009e-14  8.65368266751e-15  1.01307237844e-14  1.09917365917e-14  9.43328541002e-15  1.07989567666e-14
 9.59522712861e-15  1.02912544405e-14  1.02308434213e-14  7.1396521962e-15  8.21990737582e-15  9.56508467041e-15  7.98685198351e-15  8.29351762919e-15  5.01486484508e-15  7.90403340175e-15  6.16298498367e-15  7.39398176814e-15  5.97427238573e-15  7.46446103278e-15  6.6982112823e-15  4.3452365843e-15  6.54291168335e-15  5.0949517756e-15  5.4068748153e-15  5.68990178303e-15  4.94232432285e-15  3.06995432392e-15  4.10582106729e-15  6.2701834207e-15  4.54358052849e-15  3.63104037301e-15  3.52441497814e-15  3.6780248065e-15  3.20525128584e-15  3.32350063131e-15  1.96192562239e-15  3.46979194198e-15  4.85543541055e-15  2.42032068145e-15  4.79180502949e-15  4.07006796e-15  4.61453138125e-15  5.27155380374e-15  5.61474917111e-15  6.77336910801e-15  3.74748029305e-15  4.75708397408e-15  6.8298827008e-15  4.19322344935e-15  4.5357120392e-15  5.98236809326e-15  6.66127413069e-15  3.99953116372e-15  6.61879825861e-15  4.37948121136e-15  5.39376357563e-15  4.56351923395e-15  6.59179456526e-15  5.15784504401e-15  6.61754179858e-15  3.80395041459e-15  8.21125447571e-15  8.5428418882e-15  5.40062239886e-15  7.45067366323e-15  6.51525726928e-15  8.36865765231e-15  9.62841394413e-15  9.899769428e-15  7.69615291898e-15  1.01555415331e-14  1.06263625729e-14  1.394437051e-14  1.33320718324e-14  1.37038851563e-14  1.54648855533e-14  1.88549115303e-14  2.05192033261e-14  2.32882549309e-14  2.44297930076e-14  2.65694068709e-14  3.08493974523e-14  3.35621067127e-14  3.78157596267e-14  4.21424284539e-14  4.83242211546e-14  5.73039142926e-14  6.7490209357e-14  7.93842714328e-14  9.57908350202e-14  1.15807374331e-13  1.45925171617e-13  1.85795378666e-13  2.50839881491e-13  3.70116714551e-13  6.76723158064e-13  1.92058361264e-12  6.76952816142e-13  3.71925327883e-13  2.51742531064e-13  1.87851112233e-13  1.4464388823e-13  1.19349626826e-13  9.70408684315e-14  8.01138951948e-14  6.75313729944e-14  5.80742325859e-14  5.0179506248e-14  4.15991837868e-14  3.56950699724e-14  3.182670637e-14  2.96757622624e-14  2.53315852365e-14  2.23097056228e-14  2.0448180767e-14  1.99780515037e-14  1.56383980672e-14  1.42898307319e-14  1.35033183443e-14  1.41452811717e-14  1.28177582893e-14  1.22983355474e-14  1.17788235353e-14  9.7545409321e-15  1.1607030384e-14
 9.87561125031e-15  1.14471918578e-14  1.09154199132e-14  6.61454817846e-15  8.71391739279e-15  8.54050981843e-15  6.72888856537e-15  5.18656634213e-15  6.15635366884e-15  6.33521699176e-15  4.95858211822e-15  8.16503725275e-15  7.03571177058e-15  8.7592349492e-15  5.30782608229e-15  6.08850504833e-15  7.50389306336e-15  5.72658811087e-15  4.30979408176e-15  5.91344241109e-15  5.23004173082e-15  3.71417127807e-15  4.63506311695e-15  6.84319463835e-15  6.05981650126e-15  3.65038215306e-15  4.08085791355e-15  5.0223526305e-15  3.99235297018e-15  4.91770617069e-15  2.53233620122e-15  5.1557712615e-15  5.56826525215e-15  2.79173490489e-15  5.98532171382e-15  6.21912635947e-15  5.08522072953e-15  5.2628853708e-15  4.86428091115e-15  5.08583933504e-15  3.18649929473e-15  6.00639824449e-15  6.49331878519e-15  4.10314766602e-15  6.31059159357e-15  6.69247451052e-15  8.99423673398e-15  6.59876485881e-15  7.98066921122e-15  6.00607460157e-15  6.72439358479e-15  5.39345001776e-15  3.64760933833e-15  4.19644582859e-15  6.57870923512e-15  4.85762621905e-15  8.22990061275e-15  7.78844212603e-15  6.01801915885e-15  8.07002964423e-15  6.2421269428e-15  7.64622668462e-15  8.30300196666e-15  8.06306200147e-15  8.00682520232e-15  1.1182657098e-14  1.04871591398e-14  1.1487643375e-14  1.26747499567e-14  1.33080880177e-14  1.30444357739e-14  1.54427649034e-14  1.67308818263e-14  1.88516072589e-14  2.14609090994e-14  2.49811607501e-14  2.6113791437e-14  2.94011227494e-14  3.19468630469e-14  3.58188049126e-14  4.25402450608e-14  4.90699440381e-14  5.78383301724e-14  6.73817679367e-14  7.98571724657e-14  9.79291004282e-14  1.17183032152e-13  1.46694946013e-13  1.88686349194e-13  2.52517808664e-13  3.7044723016e-13  6.76952816142e-13  1.92159386383e-12  6.78863022409e-13  3.72252747752e-13  2.51355195918e-13  1.88467111896e-13  1.48517783084e-13  1.1879775917e-13  9.6264919264e-14  7.96513757041e-14  6.77001872083e-14  5.72554124868e-14  4.83853383256e-14  4.19725367518e-14  3.57280849422e-14  3.22574262914e-14  2.82285364029e-14  2.62607216632e-14  2.49021952268e-14  2.29698971663e-14  1.98784829876e-14  1.6979803662e-14  1.56847905611e-14  1.54233033178e-14  1.29493358156e-14  1.31927747032e-14  1.26451994158e-14  1.17473199647e-14  1.35301164582e-14
 1.05546915776e-14  1.22806341692e-14  1.0201291397e-14  9.52612782566e-15  8.92823207286e-15  9.57149303465e-15  9.48674129513e-15  7.78585720813e-15  7.39785787181e-15  7.16883807467e-15  4.7975752289e-15  6.49286140779e-15  5.05952405257e-15  8.32339325002e-15  7.75545102648e-15  7.52837664622e-15  9.22453436504e-15  6.83617735029e-15  6.67112578121e-15  7.00565884513e-15  6.16533031073e-15  6.15910963729e-15  6.66564994514e-15  7.30445198768e-15  4.27950609541e-15  5.63900570223e-15  5.49231217946e-15  7.33387780839e-15  4.68518285776e-15  6.08106600511e-15  5.5526145844e-15  7.72025629834e-15  6.21220666661e-15  4.99445089057e-15  7.18933739556e-15  5.50727632907e-15  7.70440174441e-15  7.47936271816e-15  4.27126773876e-15  5.39335796754e-15  5.79673921398e-15  6.02182421335e-15  5.18617869952e-15  4.75600720915e-15  7.25496929178e-15  7.38240980313e-15  6.65945696365e-15  7.03892575985e-15  5.46337977517e-15  6.68223763415e-15  7.92084904668e-15  6.94739789392e-15  5.91295625259e-15  7.01058407017e-15  5.47109951986e-15  8.15861307885e-15  7.44311566278e-15  7.68060455818e-15  9.19150658144e-15  8.27348114503e-15  6.45754072431e-15  9.42721137185e-15  9.10223813634e-15  8.22297349437e-15  9.24529992194e-15  9.69865759416e-15  9.60458188727e-15  1.16961580171e-14  1.19902821151e-14  1.13216360435e-14  1.40727259883e-14  1.59328580308e-14  1.65737675749e-14  1.80213677794e-14  1.88401841929e-14  2.05267495385e-14  2.40893119957e-14  2.71636062234e-14  3.05412743994e-14  3.16203677198e-14  3.55963334533e-14  4.19762654944e-14  5.00475883485e-14  5.89745052397e-14  7.03846334335e-14  8.01302784232e-14  9.76650896421e-14  1.19750380875e-13  1.46341775492e-13  1.88593129831e-13  2.53721576275e-13  3.71925327883e-13  6.78863022409e-13  1.93303461511e-12  6.82202420952e-13  3.71493770538e-13  2.5232216064e-13  1.88261745727e-13  1.46505831224e-13  1.17803243127e-13  9.48854099707e-14  8.17568201106e-14  6.87120175443e-14  5.65187801748e-14  4.95299236763e-14  4.19882654643e-14  3.69763834134e-14  3.08995151494e-14  2.6673791654e-14  2.5173255465e-14  2.37619079815e-14  1.85253165043e-14  1.70474504499e-14  1.76980678566e-14  1.73320240763e-14  1.52363044509e-14  1.309263032e-14  1.10897034021e-14  9.37273478564e-15  1.24143411121e-14
 1.19023868275e-14  1.31488909324e-14  1.0539434953e-14  8.19183803571e-15  9.64910007459e-15  8.68693350635e-15  1.06982340035e-14  8.7989235232e-15  7.59575935931e-15  6.11638662411e-15  2.59607772424e-15  5.06874983848e-15  6.87058229331e-15  7.61563080518e-15  8.46800177569e-15  6.85527927448e-15  9.49985979989e-15  7.866271391e-15  8.17994250063e-15  5.67580729296e-15  4.46830864213e-15  5.2041617083e-15  8.39019306721e-15  6.48061899254e-15  5.20607051462e-15  6.32171037748e-15  5.26862968869e-15  9.30186337744e-15  6.59261904098e-15  5.8954299441e-15  5.21254309239e-15  7.16348242004e-15  8.26098994646e-15  6.24181268088e-15  6.17880683418e-15  5.98001246953e-15  6.17483597421e-15  5.24290341145e-15  5.8198791598e-15  5.05163086083e-15  6.15218630132e-15  4.94352017622e-15  4.11265759652e-15  4.0834935204e-15  6.00032089449e-15  6.71512589056e-15  6.14041880739e-15  6.13354876375e-15  6.31504594441e-15  4.87808148789e-15  7.6725230894e-15  5.41331239586e-15  4.13043221666e-15  5.19256701384e-15  5.86793424447e-15  8.6243207005e-15  7.18157317787e-15  7.51206413406e-15  7.25427915284e-15  7.25149770121e-15  5.18383260061e-15  7.79654267091e-15  7.22495272622e-15  7.03243132743e-15  9.56076960589e-15  1.00612474222e-14  8.75807700921e-15  1.21712697087e-14  1.18061998634e-14  9.89840651259e-15  1.36557203191e-14  1.35033643089e-14  1.52443521866e-14  1.84264441536e-14  1.77464325443e-14  2.04362385063e-14  1.83013619788e-14  2.10267914954e-14  2.54734978363e-14  2.7646631713e-14  3.12592442194e-14  3.82979425855e-14  4.24473720711e-14  5.13733411681e-14  5.80885478104e-14  6.88585871035e-14  7.91507287677e-14  9.78921750583e-14  1.17725526413e-13  1.44551170696e-13  1.87232341e-13  2.51742531064e-13  3.72252747752e-13  6.82202420952e-13  1.92984918071e-12  6.76775829666e-13  3.69312902495e-13  2.52047100369e-13  1.86995505122e-13  1.44350212488e-13  1.15791231917e-13  9.65065356927e-14  8.23231651178e-14  6.70647318809e-14  5.7506612855e-14  4.97204710556e-14  4.31058837603e-14  3.66402193828e-14  3.29124794649e-14  2.78446524517e-14  2.39517383136e-14  2.17514533724e-14  1.86300437987e-14  1.71760957221e-14  1.88045947992e-14  1.5203784169e-14  1.5602696616e-14  1.57822722067e-14  1.43629589049e-14  1.3576984951e-14
 1.13870100874e-14  1.2838063783e-14  1.15245967304e-14  9.30590493497e-15  9.88864525881e-15  9.04121027308e-15  8.71388113452e-15  8.66364112097e-15  6.55564060211e-15  7.24983795036e-15  4.49596347306e-15  4.88154350118e-15  6.75946671291e-15  9.48641929979e-15  8.0680653101e-15  6.71504746851e-15  9.06681205654e-15  8.97223275768e-15  7.1576675612e-15  6.30086665617e-15  6.41761643094e-15  5.22724783462e-15  6.98265899628e-15  6.02917026465e-15  6.69564939785e-15  5.31993576781e-15  4.21987403396e-15  7.59928362783e-15  6.05159181074e-15  6.60945189156e-15  6.45992694819e-15  5.75338432651e-15  5.89538969236e-15  5.14028858837e-15  4.62673166978e-15  7.20338506129e-15  4.3164653135e-15  5.06211440591e-15  6.21516313243e-15  3.53789953593e-15  5.4353614537e-15  3.16940902303e-15  4.31964607164e-15  6.54367265097e-15  6.13649582105e-15  5.23834354445e-15  6.70205402696e-15  8.04174115594e-15  6.91314849177e-15  8.0756933091e-15  7.89202918183e-15  8.12755195919e-15  5.79906163596e-15  5.33610012754e-15  4.89739336797e-15  5.88364102589e-15  7.73851094981e-15  6.24669921902e-15  3.94296466423e-15  6.40576162504e-15  7.95902869869e-15  9.54000759468e-15  8.1709374183e-15  8.04249071377e-15  9.57418612308e-15  9.88437975214e-15  8.43579463427e-15  1.1322553576e-14  1.20331394302e-14  1.20199438694e-14  1.08032800492e-14  1.22746523593e-14  1.2849013608e-14  1.65847637633e-14  1.47405708909e-14  1.72395009028e-14  1.81744818846e-14  1.86242564764e-14  2.11959446958e-14  2.49365375969e-14  2.70933820091e-14  3.40374806151e-14  3.70466886351e-14  4.44663590956e-14  4.92219064245e-14  5.92496624921e-14  6.46064950043e-14  8.03061836757e-14  9.83187955742e-14  1.16978448149e-13  1.48620103945e-13  1.87851112233e-13  2.51355195918e-13  3.71493770538e-13  6.76775829666e-13  1.92549753058e-12  6.79095823278e-13  3.72363931964e-13  2.52337029198e-13  1.85831150842e-13  1.46275644198e-13  1.17765301998e-13  9.77004951535e-14  8.02743568158e-14  6.75623308363e-14  5.6560467485e-14  4.63859548612e-14  4.23382875225e-14  3.64591095963e-14  3.10155484571e-14  2.78961082081e-14  2.46735617689e-14  2.10034544031e-14  2.04139180499e-14  1.90437506753e-14  1.53614825327e-14  1.54972335657e-14  1.48626055395e-14  1.15029359892e-14  1.19961478374e-14
 1.33718740725e-14  1.2170360885e-14  1.0125839719e-14  1.06979509166e-14  1.11527972348e-14  8.37493414832e-15  8.14290204629e-15  7.94318635204e-15  8.12481644598e-15  7.81104516977e-15  6.64537302497e-15  5.0992892968e-15  6.94618376032e-15  8.42122270008e-15  9.47163951547e-15  7.46776866481e-15  1.0730768232e-14  8.76635831428e-15  8.95176340408e-15  6.569884852e-15  4.39197770658e-15  3.90926859072e-15  7.39632339974e-15  5.27281639401e-15  5.28015994229e-15  6.64408199543e-15  5.44605261425e-15  7.40931662794e-15  5.3327151214e-15  5.10908743002e-15  4.72560499525e-15  5.64722335173e-15  4.95049045472e-15  5.11343991963e-15  3.32959122446e-15  5.63111659201e-15  2.94062947418e-15  4.34371323137e-15  5.05676785864e-15  5.65811969393e-15  5.43491716695e-15  3.06004306957e-15  3.83942958421e-15  4.89652287817e-15  3.08651744848e-15  5.09455832245e-15  4.67860148583e-15  7.41405076853e-15  5.60814230111e-15  4.59601528971e-15  7.04072826785e-15  5.29780904481e-15  6.75788034926e-15  7.15714138335e-15  6.4427910709e-15  5.66461099961e-15  5.00733659687e-15  5.05054348693e-15  3.94908667331e-15  4.39348752689e-15  6.86468855765e-15  6.7295414928e-15  7.4152898421e-15  7.42688385503e-15  9.75135341359e-15  1.17360870635e-14  8.17114627134e-15  1.12466564776e-14  1.13508756402e-14  1.05073265716e-14  9.51753014593e-15  1.1545277287e-14  1.13745071917e-14  1.44600629035e-14  1.50503191518e-14  1.49519718982e-14  1.55075557195e-14  1.7319346049e-14  1.88450903008e-14  2.24341234145e-14  2.49142651147e-14  2.91878798908e-14  3.26380355307e-14  3.78608665078e-14  4.14910814996e-14  4.98451456545e-14  5.77466177016e-14  6.98831383727e-14  8.19104831732e-14  9.69015335292e-14  1.21518422669e-13  1.4464388823e-13  1.88467111896e-13  2.5232216064e-13  3.69312902495e-13  6.79095823278e-13  1.92236312988e-12  6.7773272326e-13  3.70436050609e-13  2.50609732705e-13  1.86644046029e-13  1.46948012228e-13  1.15547273262e-13  9.77893262381e-14  7.98860330056e-14  6.4443205039e-14  5.58847566741e-14  5.01847581441e-14  4.18087463619e-14  3.61909975324e-14  3.10307477396e-14  2.88731281811e-14  2.53438006667e-14  2.49572385043e-14  2.15554065775e-14  1.9185967501e-14  1.62050062049e-14  1.6025225993e-14  1.20150315859e-14  1.42900011633e-14
 1.49341204688e-14  1.39812768239e-14  1.2107094591e-14  1.0499089432e-14  1.03651770467e-14  9.10650657744e-15  9.09610429687e-15  7.24129635207e-15  7.35020616163e-15  7.77742533394e-15  6.41194954145e-15  6.13033100381e-15  6.59008626551e-15  7.69666540384e-15  9.60958861385e-15  7.37450617174e-15  7.73216633345e-15  6.82355797343e-15  7.37603554795e-15  5.64046690317e-15  6.23718470323e-15  5.40149549028e-15  7.60021158265e-15  6.30448583599e-15  3.71173959444e-15  6.5596530588e-15  6.92235266432e-15  6.20641800864e-15  4.94254900614e-15  5.41466916574e-15  5.72473524998e-15  7.9015354797e-15  5.15148420196e-15  7.45667027627e-15  5.56878301175e-15  5.10555756771e-15  4.080125286e-15  7.10805410604e-15  6.24649122666e-15  4.36113268981e-15  7.96227796698e-15  5.52864183293e-15  3.28060228457e-15  4.6156533827e-15  4.27972794901e-15  8.20854072203e-15  6.78991574568e-15  6.71355389852e-15  4.55204872982e-15  6.04499347529e-15  7.47869538905e-15  5.26286949377e-15  3.95732831066e-15  4.72618710897e-15  5.88238572396e-15  7.21277701559e-15  5.9781730914e-15  6.8253732822e-15  7.47264225743e-15  5.39962246446e-15  7.35953697658e-15  7.76034438475e-15  7.42805145644e-15  7.78620358281e-15  1.01949076581e-14  9.26419367679e-15  7.34996279322e-15  1.08929831589e-14  1.07864308184e-14  1.03527227706e-14  1.0238681357e-14  1.02526134679e-14  9.95715953685e-15  1.33796449512e-14  1.43440723012e-14  1.29311301567e-14  1.43876683051e-14  1.66395901352e-14  1.74460139722e-14  2.20540152034e-14  2.26220834668e-14  2.61740244681e-14  2.81439933776e-14  3.36222038564e-14  3.56176168454e-14  4.32499661166e-14  4.80856580196e-14  5.7913218674e-14  6.98005106556e-14  8.077922092e-14  9.80091253159e-14  1.19349626826e-13  1.48517783084e-13  1.88261745727e-13  2.52047100369e-13  3.72363931964e-13  6.7773272326e-13  1.92077881193e-12  6.80182668141e-13  3.68920904979e-13  2.50712975389e-13  1.87217048789e-13  1.45752588142e-13  1.18796533399e-13  9.8304932425e-14  8.20669208481e-14  6.53200240354e-14  5.71280387629e-14  4.99253503714e-14  4.06565121775e-14  3.75928089888e-14  3.45633401944e-14  2.94860765877e-14  2.73826127419e-14  2.39380440577e-14  1.98371743144e-14  1.91949349127e-14  1.80296874522e-14  1.41352128409e-14  1.44057855451e-14
 1.54344333021e-14  1.39898535395e-14  1.10035353061e-14  8.88550790859e-15  7.72877626956e-15  1.04292944469e-14  8.76887883387e-15  7.48677374885e-15  8.29436409201e-15  8.58139348222e-15  8.85874741456e-15  7.4745266622e-15  6.90326215033e-15  7.68265420808e-15  8.32492852e-15  5.07671927697e-15  5.69123097141e-15  6.69494931773e-15  6.12660041565e-15  4.21731938093e-15  5.65097152943e-15  6.63276201847e-15  5.80360441314e-15  4.58600234729e-15  4.98696360664e-15  8.45634844768e-15  4.65006150321e-15  3.63168614749e-15  5.25052556706e-15  4.42705203844e-15  4.68346093232e-15  5.47979302347e-15  5.14630655791e-15  8.02807492821e-15  6.89369728769e-15  6.6788253226e-15  4.6923693777e-15  7.57875879826e-15  5.50133832989e-15  2.91415976215e-15  5.83788587394e-15  6.69400392755e-15  4.48817225872e-15  4.26680060999e-15  5.61166142082e-15  6.05054457925e-15  4.3666355434e-15  4.50184276251e-15  3.09695529088e-15  4.28577922169e-15  5.18752702246e-15  5.13834158826e-15  4.12162261911e-15  4.67864151895e-15  4.98929705901e-15  6.30265849788e-15  5.46556935123e-15  8.37452172e-15  7.41621989838e-15  7.22811307842e-15  8.01701871241e-15  8.24148677832e-15  6.83031912899e-15  8.06109597542e-15  8.90676643977e-15  8.02303408418e-15  6.40679111615e-15  7.53837413317e-15  9.3580341784e-15  9.16024294796e-15  1.05762272273e-14  6.88599843473e-15  9.21253881494e-15  1.44108697035e-14  1.3354085002e-14  1.20795505966e-14  1.39362636953e-14  1.57734560492e-14  1.4896341669e-14  1.79862750482e-14  1.92837680878e-14  2.36635249631e-14  2.51705194405e-14  2.93575993539e-14  3.14967379848e-14  3.68052929525e-14  4.20259430243e-14  5.00865164051e-14  5.80888840667e-14  6.88748950065e-14  7.97490558175e-14  9.70408684315e-14  1.1879775917e-13  1.46505831224e-13  1.86995505122e-13  2.52337029198e-13  3.70436050609e-13  6.80182668141e-13  1.92737875698e-12  6.79407364485e-13  3.69656263004e-13  2.53538565051e-13  1.86616148982e-13  1.48096634287e-13  1.17573879918e-13  9.89787970823e-14  8.04995580811e-14  6.98160150666e-14  5.66361573279e-14  4.6991769171e-14  4.35071289766e-14  3.69502832572e-14  3.3514442446e-14  3.02846356172e-14  2.66303522161e-14  2.2399624966e-14  2.00029316039e-14  2.10502533995e-14  1.71910952182e-14  1.67402558591e-14
 1.4538631871e-14  1.30765694121e-14  1.16741013387e-14  1.06803992601e-14  9.34342906087e-15  1.05777836831e-14  1.05417893708e-14  8.3804419915e-15  1.02145825952e-14  9.08208336963e-15  7.13461397572e-15  7.81656804812e-15  5.73503809482e-15  7.69448644827e-15  8.81459543028e-15  6.7784033086e-15  7.09573869681e-15  8.02768277611e-15  1.08128089909e-14  6.23552065096e-15  7.03003069509e-15  7.68684857921e-15  6.26234899933e-15  3.31436291169e-15  4.91755160083e-15  6.11531348068e-15  3.68867726828e-15  4.04872703196e-15  3.36988443641e-15  3.18985460305e-15  4.09267372775e-15  6.27233698995e-15  4.67197352181e-15  6.63860019865e-15  4.94116856194e-15  4.99390128917e-15  4.26574145358e-15  6.63396579958e-15  7.67528126135e-15  5.25736496497e-15  5.49726729033e-15  5.39074948683e-15  5.20721528642e-15  7.37339348109e-15  4.97235011808e-15  5.51836959873e-15  4.72589231834e-15  6.4522896644e-15  4.2535566667e-15  3.76618998243e-15  5.28521872267e-15  7.44398934486e-15  5.22096033374e-15  7.93744154147e-15  9.0606278659e-15  8.03532191441e-15  5.67453838298e-15  7.94053294873e-15  7.61025876085e-15  6.78761483748e-15  7.01391890954e-15  9.57045690704e-15  8.34790996594e-15  7.1001131149e-15  7.83258484811e-15  8.14499526933e-15  7.71907373696e-15  8.57517646691e-15  9.92798106727e-15  8.19290313035e-15  9.38809839994e-15  7.91429635131e-15  1.07423082731e-14  1.24127985509e-14  1.20569252041e-14  1.38676825905e-14  1.32321219924e-14  1.26527851314e-14  1.23871768857e-14  1.55876610705e-14  2.00807003761e-14  2.16972416569e-14  2.06625119734e-14  2.54159636203e-14  2.86436196437e-14  3.43216997009e-14  3.82887757793e-14  4.22918412326e-14  4.86149971244e-14  5.83432419293e-14  6.70796636496e-14  8.01138951948e-14  9.6264919264e-14  1.17803243127e-13  1.44350212488e-13  1.85831150842e-13  2.50609732705e-13  3.68920904979e-13  6.79407364485e-13  1.92292344402e-12  6.7803934935e-13  3.71886370224e-13  2.51325455016e-13  1.89030180021e-13  1.48941605613e-13  1.19326030205e-13  9.76171431584e-14  8.24308885046e-14  6.7698846389e-14  5.87319548222e-14  4.90949327813e-14  4.3394316498e-14  3.76167662827e-14  3.52442189334e-14  2.89153742153e-14  2.65862882128e-14  2.28304074346e-14  2.28726415159e-14  1.93619966045e-14  1.7910034277e-14
 1.43929068009e-14  1.50570664596e-14  1.45043333987e-14  1.38424736696e-14  1.04379113088e-14  1.15703018039e-14  1.15645510029e-14  9.58334583006e-15  1.11442097558e-14  7.64331033736e-15  7.70111013677e-15  7.85855357399e-15  7.28997651672e-15  7.17508345653e-15  9.1231479207e-15  7.75952805356e-15  7.29288028214e-15  1.01150717891e-14  8.07565986101e-15  8.87348868512e-15  8.85170634364e-15  4.75436611699e-15  5.18924637306e-15  5.49236617242e-15  5.02792442978e-15  4.55114121709e-15  3.92645254499e-15  3.62534714298e-15  3.99738337095e-15  5.12514066011e-15  1.88794359044e-15  6.84623322459e-15  4.07181589565e-15  4.07400729716e-15  5.46899367917e-15  4.97326729373e-15  5.54303360677e-15  5.09216901392e-15  6.57820468867e-15  4.46092188052e-15  4.07777904193e-15  4.71264630002e-15  3.76897562051e-15  5.65585752662e-15  5.91381161237e-15  6.47893082258e-15  5.39253128551e-15  8.2176816529e-15  6.62634165884e-15  5.73747251509e-15  6.16863137182e-15  8.44566854664e-15  7.38445100956e-15  6.69777940744e-15  6.84008516448e-15  7.5711473887e-15  7.66151626436e-15  8.11123337192e-15  8.03164666774e-15  6.98091564819e-15  7.222581303e-15  7.75910837521e-15  8.6742893343e-15  7.91382337694e-15  6.63727287251e-15  7.83391108069e-15  7.35562996102e-15  7.15048541737e-15  9.28620130428e-15  9.00599078524e-15  8.69482940827e-15  1.01036514514e-14  9.93218499195e-15  1.14668193032e-14  1.29991365027e-14  1.28361820884e-14  1.31627626211e-14  1.41959347429e-14  1.43653954722e-14  1.59448345439e-14  1.85684393835e-14  1.91799889151e-14  1.85367311596e-14  2.46463310081e-14  2.66923431674e-14  3.16645720644e-14  3.533427014e-14  3.85194001522e-14  4.35863298547e-14  5.08702442282e-14  5.88829232158e-14  6.75313729944e-14  7.96513757041e-14  9.48854099707e-14  1.15791231917e-13  1.46275644198e-13  1.86644046029e-13  2.50712975389e-13  3.69656263004e-13  6.7803934935e-13  1.92361274693e-12  6.80998436832e-13  3.72807754135e-13  2.52506799154e-13  1.91451420285e-13  1.46832753999e-13  1.1829911844e-13  9.75109332535e-14  8.03515191395e-14  6.80831925113e-14  5.80750681392e-14  4.91189075941e-14  4.10298679872e-14  3.72948561799e-14  3.39554907261e-14  2.99138198174e-14  2.75717287978e-14  2.57867413756e-14  2.06683523411e-14  1.97403714911e-14
 1.55369757669e-14  1.66387171238e-14  1.57054627325e-14  1.26791361827e-14  9.75636768925e-15  1.16682858925e-14  1.01945566186e-14  8.66615004143e-15  9.95159920203e-15  9.10992810517e-15  9.37094586675e-15  9.15950195562e-15  6.99478461457e-15  9.92174102686e-15  9.81724975198e-15  7.18586050806e-15  8.37727957576e-15  7.4314615393e-15  7.80344289665e-15  6.96094421507e-15  8.03835321673e-15  6.72814965981e-15  7.89500063064e-15  5.81532079227e-15  8.19461154003e-15  5.73804550687e-15  2.31217751358e-15  5.54802944751e-15  3.20709205664e-15  3.74307495528e-15  4.26408902657e-15  5.60322994109e-15  4.90923425204e-15  6.33720743893e-15  6.72637994501e-15  7.17250028624e-15  5.96225016321e-15  7.62750523089e-15  6.17659257714e-15  5.15555731725e-15  4.90753729665e-15  7.81337463585e-15  3.62861398656e-15  5.33700575816e-15  5.204131488e-15  7.89237662773e-15  5.71076641617e-15  5.51010748247e-15  6.64097226756e-15  4.90361850068e-15  5.05831183051e-15  6.43512983561e-15  5.5944316582e-15  3.79714887727e-15  5.30830252612e-15  5.77959686482e-15  5.75438285829e-15  6.86057052762e-15  5.98767066804e-15  4.32697884658e-15  6.59264924872e-15  7.12567839687e-15  6.21353237954e-15  5.31443709764e-15  5.85276271732e-15  6.05812461749e-15  6.22635191205e-15  7.99640743677e-15  6.54802379115e-15  7.73799501872e-15  7.44918387403e-15  8.47910302297e-15  8.6290339759e-15  8.17913105429e-15  7.9439003917e-15  1.03199747314e-14  1.18151625085e-14  1.40573023729e-14  1.26695914116e-14  1.40108825898e-14  1.62362855223e-14  1.68734920369e-14  1.80499775648e-14  2.18461189251e-14  2.39820907988e-14  2.63352418561e-14  2.70215566047e-14  3.26326787427e-14  3.75079149696e-14  4.19119710001e-14  4.96117567087e-14  5.80742325859e-14  6.77001872083e-14  8.17568201106e-14  9.65065356927e-14  1.17765301998e-13  1.46948012228e-13  1.87217048789e-13  2.53538565051e-13  3.71886370224e-13  6.80998436832e-13  1.93371594576e-12  6.80521942091e-13  3.7181898315e-13  2.54534221754e-13  1.85967123377e-13  1.4354025755e-13  1.15428994527e-13  9.68447441047e-14  7.87546933706e-14  6.70408244765e-14  5.63804010551e-14  4.79746348965e-14  4.24207804825e-14  3.67778829052e-14  3.13006342357e-14  2.7993391729e-14  2.59203532388e-14  2.0603876739e-14  2.00252571331e-14
 2.15440306941e-14  2.15403255815e-14  1.85181664644e-14  1.61119742757e-14  1.3771428821e-14  1.33134745983e-14  1.63499549728e-14  1.16013173411e-14  1.02194741244e-14  9.37210422315e-15  9.39429834661e-15  8.14072362157e-15  9.29820063685e-15  6.83308139088e-15  9.10303377426e-15  7.49511738399e-15  9.3253494816e-15  1.10021292542e-14  7.3049711543e-15  6.56564160366e-15  8.82078296666e-15  9.15050191438e-15  7.05957139641e-15  5.97019360113e-15  7.15917596535e-15  6.97939883841e-15  4.03649680787e-15  5.50192729421e-15  5.24695499408e-15  3.36725951862e-15  3.54636699955e-15  6.31066491887e-15  3.73928821059e-15  3.64067546675e-15  5.59864602445e-15  6.22648305538e-15  5.90350880251e-15  5.74210768326e-15  4.14106859243e-15  2.38504291298e-15  4.3570131046e-15  3.76678830961e-15  3.40313727852e-15  4.07379660719e-15  3.50486312497e-15  4.51087940293e-15  4.53525837474e-15  6.33280212061e-15  7.24496763631e-15  6.38876011783e-15  7.74045407871e-15  6.82833822893e-15  5.55969696956e-15  6.50956168294e-15  5.67859734859e-15  5.97756461631e-15  6.34452645657e-15  7.87363129155e-15  7.48876739378e-15  5.93158183266e-15  6.89749827838e-15  8.12204194012e-15  7.69377502973e-15  6.18292532438e-15  4.95915474429e-15  6.04894250593e-15  6.62804714759e-15  7.83306377467e-15  5.09151163371e-15  7.01109874504e-15  8.97876424279e-15  9.99451766688e-15  7.62417390685e-15  8.91941072021e-15  8.69884812686e-15  1.06750860847e-14  1.14551808378e-14  1.41356478107e-14  1.41494773359e-14  1.39517226458e-14  1.57344525151e-14  1.67274360923e-14  1.68691632313e-14  1.96395487493e-14  2.19248382763e-14  2.07694326031e-14  2.51477865426e-14  3.03366555281e-14  3.31995537086e-14  3.73277512236e-14  4.24457172023e-14  5.0179506248e-14  5.72554124868e-14  6.87120175443e-14  8.23231651178e-14  9.77004951535e-14  1.15547273262e-13  1.45752588142e-13  1.86616148982e-13  2.51325455016e-13  3.72807754135e-13  6.80521942091e-13  1.92704374153e-12  6.79248948614e-13  3.71508920235e-13  2.48089564619e-13  1.84945686261e-13  1.46052907966e-13  1.16471784397e-13  9.44202146628e-14  8.11710963863e-14  6.95989021266e-14  5.85532827148e-14  5.10778949411e-14  4.29350882044e-14  3.82390519793e-14  3.49755559126e-14  3.05621797459e-14  2.59118453054e-14  2.50661808328e-14
 2.33850173861e-14  2.0313720947e-14  1.96868256646e-14  1.79256973915e-14  1.66989486308e-14  1.6966645144e-14  1.40542571409e-14  1.24668503166e-14  1.168315391e-14  1.21760151644e-14  1.19824589748e-14  8.62190057698e-15  9.66654312359e-15  8.50401136056e-15  9.87021283573e-15  7.5791866693e-15  7.62967531003e-15  9.47569757434e-15  8.53330424372e-15  4.00358988876e-15  7.74878871295e-15  9.25331100256e-15  5.0647347917e-15  5.52515043769e-15  7.21330671123e-15  7.80548057222e-15  8.31928292263e-15  7.76601138427e-15  6.29530151923e-15  7.28331023632e-15  6.11535021917e-15  7.45399623309e-15  7.14294667855e-15  6.50983951753e-15  6.77116705092e-15  6.6072322311e-15  7.76018103285e-15  5.8794186451e-15  5.98478056657e-15  7.33002408306e-15  6.3560916128e-15  5.62362280961e-15  5.83264053788e-15  3.38739780532e-15  1.60852792472e-15  5.02361557969e-15  5.02572240064e-15  5.89409818489e-15  6.45649576702e-15  4.95191711962e-15  7.51625774306e-15  6.69867536387e-15  4.61165189386e-15  7.11845310395e-15  7.08824196696e-15  6.05283699494e-15  6.44648681319e-15  7.18922519773e-15  7.91934585144e-15  6.84495240155e-15  7.58058790625e-15  8.267694238e-15  7.20156921833e-15  9.20721704546e-15  9.35067599451e-15  9.28334127996e-15  9.17959580563e-15  8.16293860298e-15  8.27796983961e-15  8.49221313251e-15  9.862422159e-15  9.97205387949e-15  8.39141401654e-15  1.02801388068e-14  1.25034049303e-14  1.11528991967e-14  1.01658643717e-14  1.24298120962e-14  1.0813133964e-14  1.3613178389e-14  1.58684779677e-14  1.43616719851e-14  1.63314522037e-14  1.82811479759e-14  1.99371087155e-14  1.96218037452e-14  2.27102609446e-14  2.63216438606e-14  2.99756878009e-14  3.11188044503e-14  3.60257145361e-14  4.15991837868e-14  4.83853383256e-14  5.65187801748e-14  6.70647318809e-14  8.02743568158e-14  9.77893262381e-14  1.18796533399e-13  1.48096634287e-13  1.89030180021e-13  2.52506799154e-13  3.7181898315e-13  6.79248948614e-13  1.92232112836e-12  6.78194272523e-13  3.67169974615e-13  2.48472284946e-13  1.86705824021e-13  1.45021633818e-13  1.1549970347e-13  9.55043773908e-14  8.20736556003e-14  6.7868089091e-14  5.81018680158e-14  4.91757499624e-14  4.32888330318e-14  3.91332658596e-14  3.39397232017e-14  2.8195373601e-14  2.54938060432e-14
 2.64518378892e-14  2.54655528855e-14  2.19634294152e-14  1.76595016079e-14  1.81666944852e-14  1.6839062324e-14  1.45825615631e-14  1.24355431207e-14  1.33795070326e-14  1.2866143955e-14  1.37463982159e-14  1.02427988101e-14  8.97185126493e-15  9.11626239985e-15  9.21406124549e-15  7.51730003522e-15  8.0019044474e-15  8.25095588713e-15  9.20795371475e-15  7.25132457342e-15  8.05183354552e-15  9.07130134674e-15  6.04607109343e-15  5.85704944835e-15  7.21519696069e-15  6.88556830466e-15  8.37763010917e-15  6.50968584642e-15  7.924966995e-15  6.08186627967e-15  6.59394451714e-15  6.64502949908e-15  4.58465514561e-15  6.25149073345e-15  7.03268231369e-15  8.43775932097e-15  7.15827997558e-15  5.60787516288e-15  6.5267133029e-15  6.37321353751e-15  7.48977681329e-15  4.8773102317e-15  6.15416353086e-15  4.78866366791e-15  3.55637048956e-15  5.85322663172e-15  3.53662637135e-15  4.85055592236e-15  3.8971164031e-15  4.08739387799e-15  2.93724995784e-15  5.25445909692e-15  6.38485839609e-15  6.33815200191e-15  6.29488692184e-15  5.25056898165e-15  7.12853429906e-15  9.37534149947e-15  6.79161490641e-15  5.45017267492e-15  4.62676150593e-15  5.13775525161e-15  7.03291673295e-15  4.96297107025e-15  5.95347926767e-15  6.18110593838e-15  9.42556760762e-15  7.84736729004e-15  6.83871313484e-15  7.76074474878e-15  7.84017817742e-15  1.07548078796e-14  9.7002848249e-15  1.08557762976e-14  9.59418821595e-15  9.58678797149e-15  9.41962949858e-15  1.26319828627e-14  1.10496876183e-14  1.28319572291e-14  1.35985034022e-14  1.34213776317e-14  1.41286262634e-14  1.40594033986e-14  1.62185704718e-14  1.92489898033e-14  2.16538735383e-14  2.30619495702e-14  2.7367758985e-14  3.01132241686e-14  3.31292125721e-14  3.56950699724e-14  4.19725367518e-14  4.95299236763e-14  5.7506612855e-14  6.75623308363e-14  7.98860330056e-14  9.8304932425e-14  1.17573879918e-13  1.48941605613e-13  1.91451420285e-13  2.54534221754e-13  3.71508920235e-13  6.78194272523e-13  1.92809018953e-12  6.75549253828e-13  3.68688622859e-13  2.51370907733e-13  1.86491479678e-13  1.45891682003e-13  1.15492201409e-13  9.45308847522e-14  8.10205582152e-14  6.77415576863e-14  5.72833243354e-14  4.98880509722e-14  4.3407947175e-14  3.68831092791e-14  3.07272271185e-14  2.9934967972e-14
 2.96459270717e-14  2.68107347318e-14  2.32946971698e-14  2.01263541882e-14  1.92035921926e-14  1.66268454494e-14  1.70780876982e-14  1.52620865729e-14  1.42370319126e-14  1.36900842309e-14  1.18888438708e-14  1.13298936226e-14  6.76640756734e-15  8.82162327436e-15  8.61242645329e-15  7.18275101372e-15  9.14958142915e-15  8.30160795417e-15  9.42011563211e-15  7.79383605009e-15  9.55166267536e-15  8.67337415961e-15  4.63805309994e-15  4.35448776691e-15  5.37364007133e-15  7.59480678738e-15  8.11369695753e-15  7.10966131953e-15  6.32290531237e-15  7.04508206708e-15  5.90798158721e-15  6.55454388934e-15  6.27042001251e-15  4.91442394225e-15  6.71028717892e-15  6.22871162341e-15  5.75719999557e-15  5.07779626706e-15  5.78222636724e-15  5.65454542019e-15  5.34344000057e-15  4.85209655983e-15  7.64486642846e-15  5.91443069904e-15  3.4888786588e-15  5.67671493712e-15  3.05808106675e-15  5.73818941293e-15  5.56821889452e-15  4.23531140906e-15  5.97531170623e-15  6.01852544327e-15  6.81547578573e-15  6.80037005975e-15  6.06371344182e-15  5.79551255018e-15  5.24879133483e-15  8.22139973115e-15  6.53844487185e-15  5.71921107307e-15  4.12123645232e-15  5.66053465601e-15  5.69251331823e-15  7.64406307393e-15  6.25485979786e-15  4.99979964937e-15  7.48472118779e-15  5.86909601365e-15  5.36477275072e-15  8.33700272659e-15  7.64417650321e-15  9.47552715376e-15  7.25952592355e-15  8.59234438637e-15  8.69448833854e-15  9.23374030133e-15  8.517609781e-15  1.03729904738e-14  1.2198002462e-14  1.20445577982e-14  1.22532524621e-14  1.43322422678e-14  1.23078591778e-14  1.46805639608e-14  1.49701125583e-14  1.76824314285e-14  1.77406586986e-14  1.93470544954e-14  2.25398946198e-14  2.48473257953e-14  2.77430234819e-14  3.182670637e-14  3.57280849422e-14  4.19882654643e-14  4.97204710556e-14  5.6560467485e-14  6.4443205039e-14  8.20669208481e-14  9.89787970823e-14  1.19326030205e-13  1.46832753999e-13  1.85967123377e-13  2.48089564619e-13  3.67169974615e-13  6.75549253828e-13  1.917595977e-12  6.7733877596e-13  3.68807836881e-13  2.48729008052e-13  1.84361215779e-13  1.4371350853e-13  1.1564635479e-13  9.70866267995e-14  8.13631592239e-14  6.72246784601e-14  5.75992797355e-14  4.93346874191e-14  4.2914909441e-14  3.84332182566e-14  3.21305660264e-14
 3.26851636691e-14  3.11562679232e-14  2.51398525451e-14  2.2693076189e-14  2.2573375039e-14  1.94525005528e-14  1.81256873987e-14  1.59562898447e-14  1.39784109727e-14  1.51848016684e-14  1.29336121182e-14  1.2616146823e-14  1.05350282747e-14  8.44879462893e-15  8.87176888544e-15  9.36537270758e-15  1.10585348985e-14  9.95505145012e-15  9.18485305996e-15  6.09787413678e-15  8.99660920509e-15  6.63829771834e-15  4.92318216114e-15  5.97425807319e-15  6.48740560408e-15  7.05394548705e-15  9.99878925514e-15  8.34518361108e-15  6.75946018737e-15  5.17471815836e-15  2.88644814961e-15  6.20698136369e-15  6.26222613581e-15  4.22141579717e-15  5.88691270258e-15  9.09639968159e-15  5.34697583369e-15  5.42368854544e-15  4.65376280622e-15  3.9404028195e-15  5.80739815223e-15  5.99497389009e-15  6.36911079941e-15  3.98164901919e-15  3.26649777017e-15  3.72421827136e-15  3.80765477478e-15  5.94279047933e-15  5.14684136647e-15  7.11466567748e-15  4.53785775051e-15  3.44718134759e-15  5.08556416175e-15  4.50220089814e-15  3.49299725844e-15  4.72833969414e-15  6.01301566855e-15  7.90122162443e-15  6.05836939909e-15  6.27664787963e-15  6.21112387868e-15  6.84758981841e-15  7.11959165716e-15  8.85932024131e-15  7.15353599313e-15  7.50140583758e-15  7.27447908884e-15  8.96710813783e-15  7.09105674559e-15  7.28739280085e-15  5.31274460297e-15  5.45714950882e-15  7.2329195658e-15  8.76805279635e-15  8.50263280243e-15  7.44220803489e-15  9.56126139474e-15  9.72209045662e-15  1.028122882e-14  1.05761115089e-14  1.055771385e-14  1.16396146442e-14  1.15558818574e-14  1.49222599414e-14  1.45230345329e-14  1.42105930533e-14  1.70436542765e-14  1.75614551922e-14  1.99362529639e-14  2.15175793783e-14  2.38474039973e-14  2.96757622624e-14  3.22574262914e-14  3.69763834134e-14  4.31058837603e-14  4.63859548612e-14  5.58847566741e-14  6.53200240354e-14  8.04995580811e-14  9.76171431584e-14  1.1829911844e-13  1.4354025755e-13  1.84945686261e-13  2.48472284946e-13  3.68688622859e-13  6.7733877596e-13  1.92237108871e-12  6.78436394229e-13  3.67504624568e-13  2.46889950209e-13  1.83587427033e-13  1.44047144868e-13  1.16688942033e-13  9.73071657826e-14  7.94217671041e-14  6.71569636714e-14  5.83912185297e-14  4.94730437332e-14  4.4144237441e-14  3.78090041984e-14
 3.58155354658e-14  3.43438820845e-14  3.1372827928e-14  2.67161968222e-14  2.35803458917e-14  2.08196056355e-14  1.95471224925e-14  1.60338014798e-14  1.60757669931e-14  1.63220738941e-14  1.31303442053e-14  1.28476895744e-14  1.41246566073e-14  1.08729378455e-14  1.00061241475e-14  1.14032314885e-14  1.1708991115e-14  9.98631378852e-15  8.64632370902e-15  6.6976613315e-15  6.09731712387e-15  7.03440289648e-15  5.76771274313e-15  5.53763783729e-15  5.81590301896e-15  4.88025103375e-15  6.76336038128e-15  7.99177830672e-15  7.55563196783e-15  5.09688631988e-15  4.22583159721e-15  5.44183926897e-15  4.79867437116e-15  2.96180801952e-15  5.20557258408e-15  7.06013566594e-15  6.64555321236e-15  7.9531338398e-15  5.17863924194e-15  5.1011358709e-15  4.66402760326e-15  4.48617582542e-15  4.65073671234e-15  4.12136711596e-15  3.69634516712e-15  5.05711817909e-15  4.05467776699e-15  6.32335676995e-15  3.5589208609e-15  5.32486231914e-15  6.7109806054e-15  5.81846166124e-15  7.22627939983e-15  5.56236646135e-15  5.71086942428e-15  5.83600388818e-15  7.69437613123e-15  7.6664256909e-15  8.59119656267e-15  5.5982299077e-15  4.08413254792e-15  4.71500815516e-15  6.48991691753e-15  9.16722888178e-15  7.18854565643e-15  6.62008583289e-15  6.40000710107e-15  6.04190625042e-15  5.66131964203e-15  7.01228857648e-15  5.18622741866e-15  7.91264945701e-15  7.98313749744e-15  6.7980338757e-15  7.5917731581e-15  7.51363405153e-15  9.7677423808e-15  9.80179616972e-15  8.53429478734e-15  8.82444102259e-15  1.0230845535e-14  1.12295326872e-14  1.07432326301e-14  1.13127659432e-14  1.1888151928e-14  1.30554925407e-14  1.53422152475e-14  1.71181000281e-14  1.96154853633e-14  1.97478040928e-14  2.25490748262e-14  2.53315852365e-14  2.82285364029e-14  3.08995151494e-14  3.66402193828e-14  4.23382875225e-14  5.01847581441e-14  5.71280387629e-14  6.98160150666e-14  8.24308885046e-14  9.75109332535e-14  1.15428994527e-13  1.46052907966e-13  1.86705824021e-13  2.51370907733e-13  3.68807836881e-13  6.78436394229e-13  1.91889683601e-12  6.75374480734e-13  3.68119240414e-13  2.49360017771e-13  1.86648064248e-13  1.4622775529e-13  1.18054562486e-13  9.57282328777e-14  7.91761631037e-14  6.59149037361e-14  5.72682121362e-14  4.74156440964e-14  4.06646503419e-14
 4.33811740917e-14  3.84903290495e-14  3.44834031164e-14  2.90289817339e-14  2.49824884244e-14  2.23976350754e-14  2.08223603281e-14  1.71991368602e-14  1.71761130502e-14  1.80614353746e-14  1.47579550982e-14  1.34385537548e-14  1.12270331689e-14  9.32950908557e-15  9.973320966e-15  1.02907738095e-14  1.14191412498e-14  8.42277428668e-15  7.77109715222e-15  7.76745318959e-15  8.88757510954e-15  5.87190121287e-15  4.60596631845e-15  3.75158856684e-15  5.09611714431e-15  6.52380775202e-15  6.95798026937e-15  6.67998674943e-15  4.55713573584e-15  3.36381523365e-15  5.56271371602e-15  5.73812008641e-15  4.93406561182e-15  4.91281058192e-15  4.60614992197e-15  6.54540852593e-15  5.78320993518e-15  8.38031207863e-15  4.87785997229e-15  4.40872001987e-15  5.93068970992e-15  5.00361297357e-15  4.95757419927e-15  4.42490357334e-15  3.85468058313e-15  6.00654410963e-15  3.95826574772e-15  3.81135703184e-15  2.10491070367e-15  1.82066140627e-15  6.99869842037e-15  6.03092373542e-15  6.9488417823e-15  6.19186076115e-15  4.4790119178e-15  6.65009309126e-15  5.98011908518e-15  6.97180354631e-15  7.08737613969e-15  5.16125732916e-15  3.59310249819e-15  2.88732107967e-15  3.9952770477e-15  7.56851105992e-15  8.16202239077e-15  7.17282285915e-15  5.75902266771e-15  5.75516529116e-15  5.18030961723e-15  6.4887565901e-15  5.54412727309e-15  8.7871175707e-15  7.68217242671e-15  5.94147443553e-15  6.82466232186e-15  6.54955721282e-15  6.89941492633e-15  8.57613049816e-15  5.76881840032e-15  8.25155737512e-15  1.00725954083e-14  8.13984774783e-15  1.08863125672e-14  1.12742374831e-14  1.17603361601e-14  1.05099201251e-14  1.28005867895e-14  1.49392237305e-14  1.80133841677e-14  1.79286032086e-14  2.09509887528e-14  2.23097056228e-14  2.62607216632e-14  2.6673791654e-14  3.29124794649e-14  3.64591095963e-14  4.18087463619e-14  4.99253503714e-14  5.66361573279e-14  6.7698846389e-14  8.03515191395e-14  9.68447441047e-14  1.16471784397e-13  1.45021633818e-13  1.86491479678e-13  2.48729008052e-13  3.67504624568e-13  6.75374480734e-13  1.91419901114e-12  6.75822148895e-13  3.711909367e-13  2.52421988376e-13  1.86738800507e-13  1.43764361055e-13  1.16014519748e-13  9.58056433978e-14  7.88007952385e-14  6.68303951265e-14  5.68647775001e-14  5.0889775603e-14
 5.06175142117e-14  4.47730427461e-14  4.06055448593e-14  3.27814480483e-14  2.85315864072e-14  2.63633708587e-14  2.35110003253e-14  1.97002105075e-14  1.89586319505e-14  1.95263220669e-14  1.49546240206e-14  1.31352751925e-14  1.13021046584e-14  1.06118230951e-14  1.11606723029e-14  1.21710635467e-14  1.15402463446e-14  7.32878099474e-15  8.37842360502e-15  9.83210507371e-15  1.06085362777e-14  8.40459046213e-15  5.7184141367e-15  5.15866582037e-15  6.4306890198e-15  5.43449131579e-15  6.91829652975e-15  6.15326309468e-15  6.79033480301e-15  4.15185415384e-15  3.69927287131e-15  5.21942585002e-15  6.13262145154e-15  6.76134439492e-15  5.64145822484e-15  4.86132554303e-15  7.71705238116e-15  7.16404483165e-15  5.99993261122e-15  5.55362028497e-15  5.59123984477e-15  5.53762693643e-15  5.05869553356e-15  4.50767982736e-15  5.31912116079e-15  5.79345737719e-15  5.54835691458e-15  7.67922664596e-15  4.86570820806e-15  2.29683070724e-15  6.37665250621e-15  6.25957123101e-15  6.96565919625e-15  5.44042347018e-15  4.90232906228e-15  5.81874242685e-15  6.09827085543e-15  7.58635209224e-15  6.96616828149e-15  5.56894548626e-15  5.14826200987e-15  6.2141195444e-15  5.63700613896e-15  7.34693699254e-15  7.8905225801e-15  8.84967851913e-15  1.00637336838e-14  7.74390839195e-15  7.04066722402e-15  8.49213575514e-15  7.5690782481e-15  1.04883891196e-14  7.49465909975e-15  6.94991811998e-15  8.91108389673e-15  5.94294781637e-15  8.28153046242e-15  8.90755074809e-15  8.11086857534e-15  1.04732098151e-14  9.29577221971e-15  8.44125446051e-15  1.05436928674e-14  1.19074213375e-14  1.0436875163e-14  1.15748028064e-14  1.13113096246e-14  1.54980596688e-14  1.67112274618e-14  1.84232824993e-14  1.79271767361e-14  2.0448180767e-14  2.49021952268e-14  2.5173255465e-14  2.78446524517e-14  3.10155484571e-14  3.61909975324e-14  4.06565121775e-14  4.6991769171e-14  5.87319548222e-14  6.80831925113e-14  7.87546933706e-14  9.44202146628e-14  1.1549970347e-13  1.45891682003e-13  1.84361215779e-13  2.46889950209e-13  3.68119240414e-13  6.75822148895e-13  1.91665776802e-12  6.76304608156e-13  3.68287660893e-13  2.48579985273e-13  1.85019100556e-13  1.45175576306e-13  1.17911484935e-13  9.73735449115e-14  8.1513343993e-14  6.72655720059e-14  5.90327526268e-14
 6.099078607e-14  5.23453675014e-14  4.45847035239e-14  3.793558403e-14  3.27698243719e-14  2.78266913824e-14  2.45927565355e-14  2.14469834548e-14  2.12063990292e-14  2.07511120207e-14  1.63833196108e-14  1.5721410715e-14  1.67205562312e-14  1.46033356461e-14  1.33244461513e-14  1.35687766419e-14  1.3599654222e-14  8.29620342506e-15  9.71879976262e-15  9.85263138426e-15  1.07753868359e-14  1.02590347624e-14  9.86607169267e-15  7.97075678296e-15  8.99537251871e-15  9.60234070231e-15  8.30928530163e-15  5.3056895155e-15  8.73413751441e-15  5.9400274697e-15  5.79353658512e-15  6.97086650979e-15  5.42399667084e-15  6.95129904754e-15  4.27934680627e-15  6.26726315548e-15  6.44118503245e-15  6.82384274916e-15  5.87482381335e-15  5.50900840317e-15  5.75714919568e-15  5.57172911851e-15  7.09933143208e-15  3.95006931642e-15  4.39594614123e-15  3.08689892647e-15  4.40518728333e-15  4.15499284773e-15  4.66597467885e-15  2.13112977536e-15  6.07919697853e-15  5.37342970481e-15  4.6798824535e-15  3.62790588932e-15  3.98696867743e-15  5.04773126176e-15  5.67655019759e-15  6.56654751448e-15  8.0039181587e-15  5.67548932573e-15  6.39416298122e-15  5.21203379175e-15  7.17293266837e-15  4.64325308305e-15  6.4141278296e-15  3.91749359675e-15  6.14999298032e-15  7.18079986044e-15  6.24249160769e-15  8.17402476179e-15  6.04696630734e-15  8.31628671959e-15  6.1868120974e-15  6.53352008753e-15  7.19964047585e-15  4.66186869644e-15  7.37141912833e-15  7.79063067122e-15  5.67231466209e-15  7.48566698007e-15  9.4525331351e-15  6.52138743082e-15  8.84387204769e-15  1.0949518774e-14  9.257059147e-15  1.16134273719e-14  1.06547938219e-14  1.24351492211e-14  1.65351141509e-14  1.6114859325e-14  1.65008403748e-14  1.99780515037e-14  2.29698971663e-14  2.37619079815e-14  2.39517383136e-14  2.78961082081e-14  3.10307477396e-14  3.75928089888e-14  4.35071289766e-14  4.90949327813e-14  5.80750681392e-14  6.70408244765e-14  8.11710963863e-14  9.55043773908e-14  1.15492201409e-13  1.4371350853e-13  1.83587427033e-13  2.49360017771e-13  3.711909367e-13  6.76304608156e-13  1.92033051426e-12  6.77793575636e-13  3.70650369279e-13  2.49525874237e-13  1.87084883062e-13  1.44898626912e-13  1.17621379431e-13  9.62007600137e-14  7.92934260468e-14  6.91555920429e-14
 7.13728477266e-14  5.92254181884e-14  5.04357588757e-14  4.20523597376e-14  3.86158097543e-14  3.4782510897e-14  2.90923007756e-14  2.30901050825e-14  2.26705635759e-14  1.9127291695e-14  1.74593973383e-14  1.50043333994e-14  1.5215447541e-14  1.21058182831e-14  1.31632252586e-14  1.2996907296e-14  1.23641053194e-14  8.65316587619e-15  9.89022940139e-15  9.21830548736e-15  1.01957690367e-14  8.44552563844e-15  8.64023692663e-15  7.69215559186e-15  7.74091913592e-15  9.93607716132e-15  7.70194653358e-15  5.42207560274e-15  6.30070835832e-15  4.63610253031e-15  5.52968421393e-15  7.02258954314e-15  5.23125780557e-15  6.31802704055e-15  5.37922617462e-15  5.26000327817e-15  5.50457383864e-15  7.8205751906e-15  8.58534260877e-15  7.22430414104e-15  6.66890363436e-15  6.77543565284e-15  6.53606997185e-15  6.56661495524e-15  6.50667767995e-15  7.173340478e-15  7.84426379454e-15  5.09296075803e-15  6.44231713099e-15  6.8965671058e-15  5.1493375034e-15  6.70301915228e-15  7.01781546903e-15  5.21430744711e-15  4.69947097682e-15  5.68938798303e-15  5.93435575379e-15  5.96145943136e-15  4.81798742694e-15  6.7545715286e-15  7.70426144636e-15  3.70740197557e-15  4.19884544711e-15  6.21581445083e-15  6.49928163272e-15  6.66394479456e-15  7.34447329837e-15  8.55976725373e-15  5.48305247012e-15  6.44039622824e-15  5.07868528234e-15  7.37990005916e-15  6.49287330659e-15  6.88750956092e-15  8.62415983394e-15  6.76297940691e-15  7.67265971352e-15  8.500099766e-15  6.92594892453e-15  7.93151715935e-15  1.09150678783e-14  1.02292890742e-14  1.16692879904e-14  1.06612046755e-14  9.55482889434e-15  9.05764655924e-15  1.17493431245e-14  1.07313438409e-14  1.24992324732e-14  1.27284329645e-14  1.52943439659e-14  1.56383980672e-14  1.98784829876e-14  1.85253165043e-14  2.17514533724e-14  2.46735617689e-14  2.88731281811e-14  3.45633401944e-14  3.69502832572e-14  4.3394316498e-14  4.91189075941e-14  5.63804010551e-14  6.95989021266e-14  8.20736556003e-14  9.45308847522e-14  1.1564635479e-13  1.44047144868e-13  1.86648064248e-13  2.52421988376e-13  3.68287660893e-13  6.77793575636e-13  1.9199322778e-12  6.7805438289e-13  3.70952346752e-13  2.52169843021e-13  1.86868419726e-13  1.45673878727e-13  1.19363179285e-13  9.74147389382e-14  8.09456508439e-14
 8.29251412677e-14  7.07763378426e-14  5.88419173175e-14  4.78124931613e-14  4.23799941119e-14  3.70681123401e-14  3.3513653927e-14  2.86428015639e-14  2.52720641743e-14  2.18618636304e-14  2.04267863872e-14  1.70663015267e-14  1.90917215898e-14  1.64932791052e-14  1.74328315619e-14  1.41509559133e-14  1.31723880819e-14  9.86362629767e-15  1.12629098824e-14  1.13669196289e-14  1.14316382722e-14  9.28471243261e-15  8.65139388691e-15  8.1599521548e-15  9.74205727209e-15  1.0930759464e-14  9.36027721622e-15  8.93800283773e-15  6.15528841156e-15  5.83012909407e-15  6.68513271254e-15  5.85602795107e-15  6.12633448425e-15  4.78508162313e-15  5.97909779244e-15  6.32589523717e-15  5.58913385061e-15  6.82710264109e-15  5.86895061441e-15  6.57892024092e-15  7.2485122511e-15  6.1771877287e-15  8.85053688872e-15  7.36532295262e-15  6.74022632385e-15  6.19674260507e-15  5.52542093544e-15  5.03951636535e-15  5.22898967958e-15  5.11538632354e-15  5.28616807174e-15  6.37317954632e-15  7.58731367145e-15  6.61461742936e-15  5.15819916346e-15  6.02406549681e-15  5.67022773621e-15  6.47496219034e-15  7.65371167306e-15  4.98280058894e-15  5.66351489486e-15  4.05645916675e-15  5.30688363936e-15  5.46190832717e-15  7.00679031193e-15  5.98334379657e-15  6.27493187862e-15  7.62476771043e-15  5.60200176262e-15  7.13093945355e-15  6.52131562134e-15  6.76355639635e-15  7.2679502617e-15  6.95999747966e-15  8.44054536215e-15  7.71942148509e-15  7.61862638737e-15  8.7255801576e-15  9.43300749352e-15  8.2917803258e-15  9.79337270647e-15  1.03082642641e-14  9.31292813148e-15  1.16052349396e-14  1.19370977503e-14  1.00450359326e-14  1.01874544353e-14  1.25352488555e-14  1.17805483906e-14  1.21638788545e-14  1.56851212077e-14  1.42898307319e-14  1.6979803662e-14  1.70474504499e-14  1.86300437987e-14  2.10034544031e-14  2.53438006667e-14  2.94860765877e-14  3.3514442446e-14  3.76167662827e-14  4.10298679872e-14  4.79746348965e-14  5.85532827148e-14  6.7868089091e-14  8.10205582152e-14  9.70866267995e-14  1.16688942033e-13  1.4622775529e-13  1.86738800507e-13  2.48579985273e-13  3.70650369279e-13  6.7805438289e-13  1.92271407813e-12  6.7970159141e-13  3.69734150344e-13  2.4876301419e-13  1.85791413641e-13  1.48592430927e-13  1.16260734822e-13  9.80489932869e-14
 9.92382495404e-14  8.39571970827e-14  7.02752700729e-14  5.79006153079e-14  4.89540837019e-14  4.42967716979e-14  3.80675549879e-14  3.3558024299e-14  2.95026196436e-14  2.43355770091e-14  2.14440119007e-14  2.05371653461e-14  2.0228529916e-14  1.8326453305e-14  1.94238135716e-14  1.59375852994e-14  1.33715656613e-14  1.20993482757e-14  1.34405483129e-14  1.2375775811e-14  1.12384183585e-14  9.21362182797e-15  8.40999631821e-15  8.46618558471e-15  8.13755981373e-15  8.14407522844e-15  8.49239022352e-15  8.35365808708e-15  6.98873450525e-15  7.70827789218e-15  5.63351624076e-15  7.3233066661e-15  5.73326050667e-15  6.20669892053e-15  5.43868261687e-15  4.32631221428e-15  6.0354866743e-15  6.75185420999e-15  6.71892826436e-15  7.87921865911e-15  7.07999458816e-15  6.62112975609e-15  7.53002678684e-15  7.13660278772e-15  7.63882817577e-15  6.66179985563e-15  7.20959165837e-15  6.01580702311e-15  6.04109582091e-15  5.23743019779e-15  6.66052786722e-15  7.62950508452e-15  6.73076696814e-15  6.13205105079e-15  4.85314381415e-15  5.38124377031e-15  7.50341867788e-15  7.53364337161e-15  6.65239275307e-15  7.13945516498e-15  5.47168291467e-15  8.23923713437e-15  9.25026652431e-15  5.59313466348e-15  6.77468893489e-15  6.30483176491e-15  6.94343239991e-15  7.89137394867e-15  7.00360304342e-15  6.67464760577e-15  4.388972566e-15  7.0097234015e-15  7.5914738071e-15  7.68780500578e-15  8.52181199137e-15  7.94472069195e-15  6.54211207891e-15  6.77490977331e-15  7.97349072807e-15  9.8735896602e-15  8.30407143574e-15  9.84422099768e-15  9.67241994978e-15  1.12047773592e-14  1.00986408706e-14  7.33965567571e-15  8.8391044675e-15  1.06223515588e-14  1.19440573797e-14  1.30885912598e-14  1.54636850937e-14  1.35033183443e-14  1.56847905611e-14  1.76980678566e-14  1.71760957221e-14  2.04139180499e-14  2.49572385043e-14  2.73826127419e-14  3.02846356172e-14  3.52442189334e-14  3.72948561799e-14  4.24207804825e-14  5.10778949411e-14  5.81018680158e-14  6.77415576863e-14  8.13631592239e-14  9.73071657826e-14  1.18054562486e-13  1.43764361055e-13  1.85019100556e-13  2.49525874237e-13  3.70952346752e-13  6.7970159141e-13  1.92730766274e-12  6.77368936032e-13  3.68138458517e-13  2.50253226933e-13  1.86157623621e-13  1.44166155802e-13  1.17679968117e-13
 1.1788862888e-13  9.84390377182e-14  8.20801458451e-14  6.73682593614e-14  5.75898173439e-14  5.00522792923e-14  4.26813839787e-14  3.78263380783e-14  3.41209363292e-14  3.07597120735e-14  2.59981179165e-14  2.20769923518e-14  2.30593015184e-14  2.04395003955e-14  2.11844241177e-14  1.87062719767e-14  1.42001436021e-14  1.47023617441e-14  1.19906617099e-14  1.21631848094e-14  1.07899701408e-14  1.14714112696e-14  1.10961347878e-14  1.13161676627e-14  1.02338207768e-14  8.50809292021e-15  6.61514094972e-15  8.02712792814e-15  7.16192702922e-15  6.68000692564e-15  8.36882764233e-15  6.70644210905e-15  3.55083600588e-15  5.79007462195e-15  6.29043499567e-15  4.14002714006e-15  5.08623701107e-15  5.13393612778e-15  5.43080482739e-15  7.95256950758e-15  4.50879084132e-15  4.5521387666e-15  5.47122809424e-15  4.06265110236e-15  4.93155430022e-15  5.11483176353e-15  5.59452934232e-15  4.24779367699e-15  6.23475489271e-15  5.19919591497e-15  5.44123712335e-15  7.20746072001e-15  6.88384174043e-15  6.448244288e-15  6.09355780155e-15  4.79811350214e-15  7.45099870936e-15  5.67874935444e-15  5.67997850994e-15  5.06968589793e-15  7.50472696346e-15  7.47849481892e-15  8.59115527846e-15  6.48541124625e-15  5.72428486612e-15  5.73653865238e-15  6.87221685794e-15  7.5113494591e-15  5.77406015341e-15  7.82844080922e-15  4.87148217742e-15  4.60985934877e-15  4.76837537652e-15  5.72723757047e-15  7.54148795434e-15  7.43956585899e-15  7.17750103303e-15  6.09248380417e-15  7.55244810125e-15  8.9744318138e-15  9.07010108823e-15  9.71223944032e-15  7.32436872702e-15  8.31463280072e-15  7.88241175711e-15  9.64009092284e-15  9.95243103423e-15  1.07723028956e-14  1.23067142478e-14  1.1302617341e-14  1.28243173009e-14  1.41452811717e-14  1.54233033178e-14  1.73320240763e-14  1.88045947992e-14  1.90437506753e-14  2.15554065775e-14  2.39380440577e-14  2.66303522161e-14  2.89153742153e-14  3.39554907261e-14  3.67778829052e-14  4.29350882044e-14  4.91757499624e-14  5.72833243354e-14  6.72246784601e-14  7.94217671041e-14  9.57282328777e-14  1.16014519748e-13  1.45175576306e-13  1.87084883062e-13  2.52169843021e-13  3.69734150344e-13  6.77368936032e-13  1.92077646768e-12  6.75918156093e-13  3.69924068514e-13  2.51638582325e-13  1.85721753259e-13  1.47068435491e-13
 1.47789243885e-13  1.20240624431e-13  9.71863936454e-14  7.98308818131e-14  6.63928732918e-14  5.75507460521e-14  5.16519617105e-14  4.57887902012e-14  4.05753868391e-14  3.38855798822e-14  3.02149931435e-14  2.74782831607e-14  2.49590264656e-14  2.16781169677e-14  2.08151590085e-14  1.78771958252e-14  1.5527450393e-14  1.27400705067e-14  1.17820997525e-14  1.07751063668e-14  1.3024170827e-14  1.10430666832e-14  7.53997153106e-15  8.60292348174e-15  7.31312583647e-15  6.33021050849e-15  5.61824986903e-15  8.01341850439e-15  7.90024480816e-15  7.32168178811e-15  6.78166580672e-15  7.5681210982e-15  6.27914987024e-15  7.13448309042e-15  6.44465676904e-15  3.98994337174e-15  6.25500415942e-15  4.71060296877e-15  3.68816910119e-15  5.72281001144e-15  4.26654759874e-15  4.10827756253e-15  4.75634647846e-15  2.72522680188e-15  4.08225070634e-15  4.7519684973e-15  4.46575054036e-15  4.8767976125e-15  4.18275375878e-15  3.87765119113e-15  5.39413715027e-15  3.67811415196e-15  5.00959904889e-15  6.29801725504e-15  3.96260544803e-15  4.29822919347e-15  4.74869537727e-15  5.71836911069e-15  6.58710223447e-15  7.47380802729e-15  7.06833074306e-15  6.00700647825e-15  5.77938842462e-15  5.4872726421e-15  4.95259231977e-15  6.07954612322e-15  5.93104732191e-15  6.15163928743e-15  4.12982106065e-15  6.34983483169e-15  6.64058177694e-15  5.51506374949e-15  6.37258391923e-15  5.7832133548e-15  8.06346762607e-15  6.07415369908e-15  5.44137465181e-15  4.13321622713e-15  5.74095392816e-15  7.39727033807e-15  9.18466123511e-15  6.47771686381e-15  7.5513280097e-15  6.50182741379e-15  7.72282536204e-15  6.69220542789e-15  8.89534146521e-15  7.91056884683e-15  1.12412415754e-14  1.18340936331e-14  8.65368266751e-15  1.28177582893e-14  1.29493358156e-14  1.52363044509e-14  1.5203784169e-14  1.53614825327e-14  1.9185967501e-14  1.98371743144e-14  2.2399624966e-14  2.65862882128e-14  2.99138198174e-14  3.13006342357e-14  3.82390519793e-14  4.32888330318e-14  4.98880509722e-14  5.75992797355e-14  6.71569636714e-14  7.91761631037e-14  9.58056433978e-14  1.17911484935e-13  1.44898626912e-13  1.86868419726e-13  2.4876301419e-13  3.68138458517e-13  6.75918156093e-13  1.92143954152e-12  6.80885648931e-13  3.69951403555e-13  2.5134341704e-13  1.87352394226e-13
 1.88940895937e-13  1.48671041286e-13  1.19991559138e-13  9.72861916998e-14  8.10753319163e-14  6.75032779249e-14  6.00301621533e-14  5.08005485052e-14  4.23648002918e-14  3.53661478882e-14  3.43541443493e-14  3.14390489734e-14  2.69576414133e-14  2.24381257572e-14  2.24978093227e-14  1.8634212416e-14  1.64265297633e-14  1.51526155229e-14  1.33735210806e-14  1.27493852837e-14  1.49204160883e-14  1.42970095859e-14  8.84609073966e-15  1.12558678637e-14  9.06379608942e-15  8.1541067864e-15  6.84657560129e-15  9.03577943843e-15  8.53142817534e-15  7.58681244485e-15  7.3291781869e-15  9.18502962493e-15  7.05756691932e-15  8.05368399206e-15  6.54536295223e-15  4.57790593892e-15  5.86183707467e-15  5.55812562252e-15  4.63342407792e-15  6.40460884939e-15  6.73062274763e-15  7.01895866811e-15  7.13770164775e-15  4.68655497434e-15  6.81154052528e-15  5.58235771914e-15  7.15189000108e-15  7.63261291099e-15  4.24743823219e-15  4.41781971215e-15  7.99460939148e-15  7.96277029983e-15  6.85452472768e-15  7.06039664459e-15  5.38935604917e-15  5.16318006374e-15  5.19574277209e-15  7.4941397002e-15  8.93869486284e-15  6.74559234787e-15  5.68614759325e-15  7.32240216452e-15  7.00801376992e-15  6.90332742085e-15  5.55041222897e-15  7.41754984834e-15  5.45226121305e-15  6.70150779777e-15  5.42860634239e-15  5.68185791337e-15  4.93660398318e-15  4.70846689386e-15  6.50332253011e-15  6.63696377437e-15  9.47784292163e-15  6.59416854601e-15  6.94744649921e-15  5.18161755149e-15  6.64275662405e-15  6.31361507799e-15  7.22873114509e-15  8.70498660161e-15  6.52246871802e-15  7.03340156016e-15  9.36004542685e-15  7.48327960863e-15  8.47323990652e-15  1.10063006964e-14  1.16263413098e-14  1.23599698207e-14  1.01307237844e-14  1.22983355474e-14  1.31927747032e-14  1.309263032e-14  1.5602696616e-14  1.54972335657e-14  1.62050062049e-14  1.91949349127e-14  2.00029316039e-14  2.28304074346e-14  2.75717287978e-14  2.7993391729e-14  3.49755559126e-14  3.91332658596e-14  4.3407947175e-14  4.93346874191e-14  5.83912185297e-14  6.59149037361e-14  7.88007952385e-14  9.73735449115e-14  1.17621379431e-13  1.45673878727e-13  1.85791413641e-13  2.50253226933e-13  3.69924068514e-13  6.80885648931e-13  1.92843623649e-12  6.8079685337e-13  3.70967826052e-13  2.51557170786e-13
 2.53401224375e-13  1.8768648077e-13  1.46246169685e-13  1.20653313032e-13  9.66572335227e-14  7.98286962095e-14  7.22496367691e-14  5.93733736999e-14  5.00724111768e-14  4.26451320965e-14  3.73688408537e-14  3.23034899692e-14  2.87367588837e-14  2.50468606574e-14  2.41105973342e-14  2.08788851419e-14  1.75216165853e-14  1.75376312644e-14  1.58504535251e-14  1.56874318654e-14  1.11473288211e-14  1.08650870595e-14  1.10419338873e-14  1.24970988954e-14  1.01557656013e-14  1.03906086985e-14  1.07447171935e-14  8.58008412679e-15  7.62562289033e-15  1.10959521799e-14  8.64557703825e-15  8.48158696643e-15  6.98060849066e-15  7.7557801045e-15  6.60702215274e-15  6.22367324365e-15  6.8536360041e-15  5.21924393091e-15  5.01339143046e-15  6.74892711496e-15  5.56279633908e-15  4.82930727732e-15  6.52236190915e-15  4.14453769156e-15  6.54017967793e-15  6.22037696972e-15  6.61451679697e-15  5.13953949162e-15  3.72593141137e-15  5.06368910509e-15  6.221617196e-15  7.01160080092e-15  6.71741949668e-15  4.79920051375e-15  6.42612701251e-15  5.82329991493e-15  4.76137918056e-15  6.4686941366e-15  5.03030075259e-15  5.84700208569e-15  5.09336315992e-15  4.67149087306e-15  4.70834404695e-15  3.65533617341e-15  4.69308776097e-15  5.69396108463e-15  5.08291864505e-15  5.37506966659e-15  3.67567355699e-15  5.75228208952e-15  7.70092475576e-15  8.14964983551e-15  6.49872145892e-15  5.64120718955e-15  9.14295226603e-15  7.98787010864e-15  6.74008173561e-15  8.31287656908e-15  8.2242880874e-15  7.68877392478e-15  7.9055449287e-15  7.76828518523e-15  7.07657219655e-15  7.73530488776e-15  8.49818644644e-15  8.87761307272e-15  6.87283573863e-15  1.0721970273e-14  1.03703035848e-14  1.00950124245e-14  1.09917365917e-14  1.17788235353e-14  1.26451994158e-14  1.10897034021e-14  1.57822722067e-14  1.48626055395e-14  1.6025225993e-14  1.80296874522e-14  2.10502533995e-14  2.28726415159e-14  2.57867413756e-14  2.59203532388e-14  3.05621797459e-14  3.39397232017e-14  3.68831092791e-14  4.2914909441e-14  4.94730437332e-14  5.72682121362e-14  6.68303951265e-14  8.1513343993e-14  9.62007600137e-14  1.19363179285e-13  1.48592430927e-13  1.86157623621e-13  2.51638582325e-13  3.69951403555e-13  6.8079685337e-13  1.9258599523e-12  6.77526542279e-13  3.70373799962e-13
 3.71061641363e-13  2.48869380539e-13  1.87562580488e-13  1.45796382945e-13  1.18967879951e-13  9.72644314612e-14  8.22022218692e-14  6.7160434194e-14  5.83857928433e-14  4.73943445014e-14  4.40799888175e-14  3.87040868781e-14  3.18252701186e-14  2.93014823107e-14  2.76857353145e-14  2.23263650542e-14  2.12994251595e-14  1.89796300127e-14  1.89867081164e-14  1.55880087681e-14  1.44004809505e-14  1.31854988344e-14  1.37676073186e-14  1.27735634456e-14  1.19609600857e-14  1.00290571806e-14  9.96235549055e-15  1.02094336274e-14  7.16126560474e-15  7.73605462623e-15  6.55041655555e-15  7.64716689225e-15  6.72623963358e-15  8.1583144305e-15  8.13610955574e-15  6.49240398955e-15  5.44215603517e-15  4.87632339544e-15  5.98866767886e-15  4.45135561547e-15  4.7126496762e-15  6.44370706727e-15  7.67796582922e-15  5.35937668456e-15  7.72147639906e-15  5.09527366327e-15  6.10234669848e-15  6.30222874166e-15  4.71740163863e-15  5.14181839422e-15  8.39676377992e-15  5.66252593122e-15  6.87799678006e-15  4.7232449953e-15  5.932478834e-15  4.96831039073e-15  4.46273442054e-15  6.66013800278e-15  5.57988387843e-15  6.95718168805e-15  6.81203629879e-15  6.83227498774e-15  7.28515251158e-15  4.67398729121e-15  3.01883826827e-15  7.0438867572e-15  6.11509823572e-15  5.94159369866e-15  3.92596514542e-15  7.23326787986e-15  8.86861334073e-15  9.21639326072e-15  7.30665633419e-15  6.89183390789e-15  7.86222083516e-15  8.75052678574e-15  6.89975254787e-15  7.70129572898e-15  6.86395905677e-15  7.09351723023e-15  5.92254575444e-15  7.14650177533e-15  6.80762891371e-15  8.00653471442e-15  8.18204157864e-15  9.03142933803e-15  7.50019828442e-15  8.04334809727e-15  8.48613985548e-15  9.291206689e-15  9.43328541002e-15  9.7545409321e-15  1.17473199647e-14  9.37273478564e-15  1.43629589049e-14  1.15029359892e-14  1.20150315859e-14  1.41352128409e-14  1.71910952182e-14  1.93619966045e-14  2.06683523411e-14  2.0603876739e-14  2.59118453054e-14  2.8195373601e-14  3.07272271185e-14  3.84332182566e-14  4.4144237441e-14  4.74156440964e-14  5.68647775001e-14  6.72655720059e-14  7.92934260468e-14  9.74147389382e-14  1.16260734822e-13  1.44166155802e-13  1.85721753259e-13  2.5134341704e-13  3.70967826052e-13  6.77526542279e-13  1.92372867268e-12  6.75792214836e-13
 6.77388391451e-13  3.71213540822e-13  2.52050898041e-13  1.89402171432e-13  1.45344219389e-13  1.1740547745e-13  9.75462217049e-14  8.09845045724e-14  6.78486215163e-14  5.69746705245e-14  5.14294589277e-14  4.41597340701e-14  3.8194948884e-14  3.20438609463e-14  3.08041208298e-14  2.62188633311e-14  2.18963415886e-14  2.17300880557e-14  2.18361554132e-14  1.88416500509e-14  1.58468290296e-14  1.49568514628e-14  1.30323197667e-14  1.16495933931e-14  1.18898939262e-14  1.12465850457e-14  1.09402288248e-14  1.08541777583e-14  8.32995580667e-15  7.78927531961e-15  7.33138032338e-15  7.82819000133e-15  6.4870013718e-15  6.56074159851e-15  9.66113884876e-15  7.1914692328e-15  7.05505554914e-15  5.96149274076e-15  5.89009572693e-15  4.58186752062e-15  6.07483606606e-15  6.5109672644e-15  6.32283832714e-15  4.74834464798e-15  7.94557393131e-15  3.25396003515e-15  5.07451247726e-15  5.39235613049e-15  7.24855163113e-15  7.91746753355e-15  8.64584197801e-15  7.65329588156e-15  6.33488574631e-15  3.62160101569e-15  5.46562242866e-15  4.02584057022e-15  3.27002232555e-15  2.77028102657e-15  5.7779623497e-15  6.95734159015e-15  5.78271580704e-15  6.54912186268e-15  5.82232132745e-15  4.4516432076e-15  4.92761802157e-15  4.82566520967e-15  5.60164356638e-15  7.3386276879e-15  4.99138774347e-15  6.91394355241e-15  5.94031403915e-15  6.84263655052e-15  6.84633437522e-15  6.16404074211e-15  6.07758556476e-15  6.57835634971e-15  7.35964362759e-15  8.20480753287e-15  8.04754202227e-15  8.66616692953e-15  6.72181613865e-15  7.7121198438e-15  8.75219795491e-15  9.08530239636e-15  7.22422050681e-15  8.7941430639e-15  8.6040686135e-15  8.6547300032e-15  8.12597032736e-15  8.03540757431e-15  1.07989567666e-14  1.1607030384e-14  1.35301164582e-14  1.24143411121e-14  1.3576984951e-14  1.19961478374e-14  1.42900011633e-14  1.44057855451e-14  1.67402558591e-14  1.7910034277e-14  1.97403714911e-14  2.00252571331e-14  2.50661808328e-14  2.54938060432e-14  2.9934967972e-14  3.21305660264e-14  3.78090041984e-14  4.06646503419e-14  5.0889775603e-14  5.90327526268e-14  6.91555920429e-14  8.09456508439e-14  9.80489932869e-14  1.17679968117e-13  1.47068435491e-13  1.87352394226e-13  2.51557170786e-13  3.70373799962e-13  6.75792214836e-13  1.91906744166e-12


==> anc/correlator_b13_Nt12_dist11.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 0.000112749676643  0.000107734530428  9.12853290894e-05  7.12032878492e-05  5.3256718115e-05  3.90338219419e-05  2.7308564211e-05  1.67047253825e-05  1.41800268887e-05  1.1361341549e-05  5.94865809672e-06  5.6440271984e-06  4.17366918944e-06  4.11071785506e-06  4.06427792846e-06  3.23744132394e-06  1.29535890667e-06  2.41372449107e-06  1.84539538376e-06 -5.30458786327e-08  1.20198683509e-06  1.03687256955e-06  1.54843626216e-07 -1.7968746015e-07  1.90577086729e-06  3.82891032882e-07  2.29623903731e-06  7.85214486093e-07  3.16040499772e-07  1.11250423876e-06 -1.08255721872e-06  1.58921043655e-07  5.37507070244e-07  1.57289508103e-06  2.86001204945e-06  2.04105148005e-06  2.04015260015e-06  1.68162026928e-06  2.20799744059e-06  3.5851058921e-07  1.63029160799e-07  4.64709527995e-07  8.82267246644e-07 -3.96280324405e-08  6.36235785382e-07  1.93448697166e-06  6.90705051923e-07 -5.39801820547e-07  7.10687778757e-07 -1.66012225057e-06 -5.60615507018e-08 -3.62335617969e-07  6.20536446632e-07  2.93654565178e-07  2.05597685148e-06  1.0175783791e-06  6.12789549267e-07 -1.86886615623e-07  1.05765737542e-06 -2.16022675567e-08 -1.27027118624e-06  3.11920792561e-07  9.51091580781e-07  4.48198869651e-07  9.14553097366e-07  1.36888444039e-06  5.8794018644e-08  2.55813530851e-06  2.38044591336e-06 -2.8511881147e-07  1.12113677746e-06  1.26031184763e-06 -1.15574075571e-07  1.57201251548e-07  8.63799774904e-08  8.37970389445e-07  5.41505737217e-07 -1.44472852202e-08  7.81502043467e-07  5.23170211179e-07  2.12306041844e-06  7.91852071628e-07  7.39053968001e-07  2.05117546209e-06  3.22196639036e-06  4.87462312941e-06  6.87990830905e-06  9.07479149951e-06  1.54253002907e-05  1.90758632019e-05  2.87386874236e-05  3.69395472125e-05  5.56456729628e-05  7.26514777259e-05  9.20469014381e-05  0.000106190279187
 0.506478464004  0.506706430108  0.507175448938  0.506442499645  0.505818757991  0.505861141373  0.505228245732  0.506757139852  0.506307333152  0.506093711181  0.505915521035  0.506397789684  0.506326045109  0.504950682871  0.505490360859  0.50695839023  0.506568564343  0.506835882658  0.506803383897  0.506292327854  0.506849020221  0.506617708073  0.505336777653  0.506030321211  0.505786557728  0.507461298804  0.506567104981  0.505466553543  0.506196753676  0.506763755822  0.505953573849  0.506556565469  0.506220974269  0.506214688679  0.506564923277  0.505013057142  0.506325820884  0.505957653742  0.505518330178  0.506484148192  0.505927382266  0.506635887258  0.505294416367  0.506078464881  0.505151946342  0.50652394837  0.505246241494  0.506605144415  0.506084584528  0.507305008996  0.50644331212  0.507557103058  0.506286078943  0.504905169201  0.506128528639  0.506379617463  0.505544337344  0.505636808187  0.506860517212  0.506561267694  0.50752762871  0.507267977447  0.506542706159  0.504926433424  0.505244397989  0.506460722478  0.507593223997  0.506923880747  0.507251326562  0.505840887602  0.506181332935  0.506008652883  0.504359106819  0.50497320326  0.506368533494  0.505835911633  0.507009249882  0.506002765412  0.505520857629  0.506952482612  0.506925001891  0.50593466123  0.506514996589  0.506394404449  0.505631517937  0.504870062101  0.507932017198  0.506335066351  0.505758092622  0.506321603646  0.505808684939  0.50722681101  0.507056220103  0.506609358159  0.508119659487  0.507674256263
 9.85663941854e-13  2.58666585716e-13  1.15890691178e-13  6.86530484721e-14  4.69335994204e-14  3.48436839396e-14  2.66546471403e-14  2.09101644208e-14  1.74683040847e-14  1.56041288271e-14  1.30884403969e-14  1.14007231681e-14  1.08634461908e-14  1.040355568e-14  9.70977470024e-15  8.8877053893e-15  8.32380070859e-15  8.8196290091e-15  8.12197600061e-15  7.87805359285e-15  8.13495985772e-15  8.18690654323e-15  8.34518530543e-15  7.64261991355e-15  8.76107466971e-15  8.45393208934e-15  8.21507320832e-15  8.62477013516e-15  8.49861819515e-15  8.47385426814e-15  7.86454114945e-15  7.58059958603e-15  8.12104220961e-15  8.22075125277e-15  8.23515998746e-15  8.1906449064e-15  8.23363922154e-15  7.77975655424e-15  8.29290739009e-15  8.05648356989e-15  8.19488947983e-15  7.75884228653e-15  7.74660588488e-15  8.32337494355e-15  8.08281300066e-15  7.7729657722e-15  8.02475249177e-15  7.65336755678e-15  8.60625686531e-15  8.39700436779e-15  8.38480151943e-15  7.89734318574e-15  7.65268867255e-15  7.5463493856e-15  7.87382809487e-15  8.1626803817e-15  8.46883596411e-15  7.57337460769e-15  7.74494296524e-15  8.0097320243e-15  7.83742604702e-15  7.73953639809e-15  7.80237858766e-15  8.24926993345e-15  8.78172430182e-15  8.87602553865e-15  8.69405792972e-15  8.38222991114e-15  8.35774247069e-15  7.89989728789e-15  7.97827822468e-15  7.77652464611e-15  8.10872186727e-15  7.89036916025e-15  8.61973690067e-15  7.78051917802e-15  8.00420829666e-15  7.77098641703e-15  8.28696101258e-15  8.5903157282e-15  8.84860486186e-15  9.73858069065e-15  9.42974110968e-15  1.02034837712e-14  1.10025908782e-14  1.15618030017e-14  1.29331038248e-14  1.48683012906e-14  1.73768192188e-14  2.12222829458e-14  2.64729990971e-14  3.45803857527e-14  4.638665119e-14  6.92764565887e-14  1.16120327454e-13  2.58772937771e-13
 2.58666585716e-13  9.85816998225e-13  2.58936632304e-13  1.14706708838e-13  6.82682353799e-14  4.70203243682e-14  3.52325359109e-14  2.71013166614e-14  2.14972256279e-14  1.77582264171e-14  1.5137245359e-14  1.29553888166e-14  1.22752135421e-14  1.14177266029e-14  1.04315218951e-14  9.29285794134e-15  8.90450033873e-15  8.68427997977e-15  8.77584130531e-15  7.86715791531e-15  8.90365971112e-15  7.89785839453e-15  8.72388036632e-15  8.34093423103e-15  9.00131326577e-15  8.39300146082e-15  8.77621459436e-15  7.9803690898e-15  8.34407194012e-15  8.16969081922e-15  8.32836595216e-15  8.34515946981e-15  8.31274399096e-15  8.60145227569e-15  7.89948558359e-15  7.97912363739e-15  7.52241776944e-15  8.17246714627e-15  8.50277398863e-15  7.93092647069e-15  8.72927560066e-15  7.53615807641e-15  8.49523792908e-15  8.47544812263e-15  8.14155871231e-15  8.04586324388e-15  8.30703764555e-15  7.65133447583e-15  7.83305186471e-15  7.72979901964e-15  7.84407173133e-15  7.76568549311e-15  7.74088666018e-15  8.34318201967e-15  8.26507441476e-15  7.81427604413e-15  8.0428720953e-15  7.79574436351e-15  7.8131119586e-15  8.31096484595e-15  7.61109600077e-15  7.43757267027e-15  7.76513020271e-15  7.6411042783e-15  8.20104404185e-15  8.0155063668e-15  8.14991258959e-15  8.01237696081e-15  8.63549099253e-15  7.9788785635e-15  7.92563675417e-15  7.64970233594e-15  8.01324959087e-15  7.87403922869e-15  8.76339206012e-15  8.48438171142e-15  8.57846877267e-15  7.70665399054e-15  8.29674981391e-15  8.40194140457e-15  9.30734104595e-15  9.22515074319e-15  9.50219640414e-15  9.41155569339e-15  9.93482038545e-15  1.11649792327e-14  1.13707913092e-14  1.2975727709e-14  1.47387929269e-14  1.75211906854e-14  2.14006634246e-14  2.66064175372e-14  3.38044385644e-14  4.68877526607e-14  6.92629525927e-14  1.15171455795e-13
 1.15890691178e-13  2.58936632304e-13  9.86639987438e-13  2.57980954823e-13  1.14987794177e-13  6.8940384683e-14  4.73545647347e-14  3.44600866697e-14  2.62836694646e-14  2.13673814603e-14  1.7740016252e-14  1.49150717925e-14  1.35231297023e-14  1.28505888245e-14  1.12054158135e-14  9.86175347712e-15  9.49920511584e-15  9.07769691354e-15  8.6502011137e-15  8.61058841926e-15  9.14054036375e-15  9.07697324954e-15  9.38253144864e-15  8.33009270938e-15  8.89660416654e-15  8.746002084e-15  9.36234323622e-15  8.27047442559e-15  8.75850126361e-15  8.34946225282e-15  8.52990712977e-15  8.12222685868e-15  8.33157734191e-15  8.24580826249e-15  7.94516917904e-15  8.66964018901e-15  8.07537835376e-15  8.09676909517e-15  7.95036875639e-15  8.35277132832e-15  8.63682375484e-15  7.60650579889e-15  8.43970930586e-15  8.10176800214e-15  8.44980473892e-15  8.32246043132e-15  8.57494101649e-15  8.60326074674e-15  8.40382617421e-15  8.24310795886e-15  8.06894469866e-15  8.23111211113e-15  7.86660952848e-15  7.83671329321e-15  8.02719390993e-15  8.17514121444e-15  8.33310215053e-15  8.58483125758e-15  8.83370664397e-15  8.96321696825e-15  8.11085695412e-15  7.76182959867e-15  7.92502807512e-15  7.99182534061e-15  8.06143819846e-15  8.03964998841e-15  8.41770541722e-15  7.86577195936e-15  8.44198025211e-15  7.96591395281e-15  7.95360628017e-15  7.71798568933e-15  8.01900926738e-15  8.10321691541e-15  8.1079200673e-15  8.1793589309e-15  8.37156667955e-15  8.30115633871e-15  8.03074406265e-15  8.5538212618e-15  9.49876526974e-15  9.13918804751e-15  8.81275731523e-15  9.73775827693e-15  9.04016495685e-15  1.01712664954e-14  1.10513819619e-14  1.17970956572e-14  1.28825552965e-14  1.50870128234e-14  1.77223444424e-14  2.17595894887e-14  2.6853528418e-14  3.45866648605e-14  4.69837106117e-14  6.90894070246e-14
 6.86530484721e-14  1.14706708838e-13  2.57980954823e-13  9.850887896e-13  2.57830054679e-13  1.14901236014e-13  6.81323213286e-14  4.63044402133e-14  3.36183320867e-14  2.64907806427e-14  2.16780194126e-14  1.76286010361e-14  1.54747848727e-14  1.36115385496e-14  1.15944304261e-14  1.09297688792e-14  9.97974731445e-15  9.85350172927e-15  9.24986060452e-15  9.31779345719e-15  8.9094375343e-15  8.97159900926e-15  8.41971257015e-15  8.30434807958e-15  8.97459020178e-15  9.15500121177e-15  8.48352394187e-15  8.90070700626e-15  8.32320310911e-15  7.93113073311e-15  8.54483017982e-15  8.01642144716e-15  7.65803851378e-15  7.90454894117e-15  7.83570319744e-15  8.22315043696e-15  7.99347234236e-15  8.48741612815e-15  8.28122054911e-15  8.21657413434e-15  8.49497804933e-15  7.87628726721e-15  9.10252855037e-15  8.52956438749e-15  7.67159090206e-15  8.32267916729e-15  7.98353417477e-15  8.15009537049e-15  8.32743772458e-15  8.43107230669e-15  7.46945556595e-15  8.17898478296e-15  8.17887135135e-15  7.96235532772e-15  7.84562335472e-15  7.72054007665e-15  7.7676423638e-15  8.31266710365e-15  8.04183592103e-15  7.69968168054e-15  8.07089746677e-15  8.10562678754e-15  8.48157293852e-15  8.01900260573e-15  8.03006804712e-15  8.64742797212e-15  7.68007474913e-15  8.08593504227e-15  8.26178951582e-15  8.22888380035e-15  7.80603477443e-15  8.20904081824e-15  8.10446485748e-15  7.60929663013e-15  8.27255262774e-15  8.58522287715e-15  8.12866983011e-15  8.01467662656e-15  7.78207520049e-15  8.14348275149e-15  8.63193541835e-15  8.29911426557e-15  8.09631507256e-15  9.12227370335e-15  8.78974262104e-15  9.3702581748e-15  9.32934567805e-15  1.0585225445e-14  1.16518354213e-14  1.29520556869e-14  1.56416633682e-14  1.80535919048e-14  2.09899115785e-14  2.71523896366e-14  3.4573606655e-14  4.66787897284e-14
 4.69335994204e-14  6.82682353799e-14  1.14987794177e-13  2.57830054679e-13  9.83897769967e-13  2.58129470941e-13  1.14771544117e-13  6.83858094713e-14  4.63430622544e-14  3.40873190907e-14  2.63051741219e-14  2.05607347262e-14  1.72529712713e-14  1.48926365833e-14  1.28547175297e-14  1.19327487202e-14  1.12601248052e-14  1.06839095811e-14  1.00112792559e-14  9.00486234366e-15  9.12337601173e-15  8.78161920558e-15  9.083222843e-15  8.81425421071e-15  8.48964030793e-15  9.19050567011e-15  8.50168054972e-15  8.31989453081e-15  8.58164206959e-15  7.98988669146e-15  8.24091799497e-15  7.7031128838e-15  7.75680358533e-15  8.21567652185e-15  7.41948055937e-15  8.18125175856e-15  8.23424686424e-15  8.56652030706e-15  8.09236310953e-15  8.39316981429e-15  8.21422540248e-15  7.51129303834e-15  8.59491375661e-15  7.96456713264e-15  8.03970328859e-15  7.57336423126e-15  8.55612719264e-15  7.99564755476e-15  8.25000157037e-15  7.83553321684e-15  7.8404861148e-15  7.71440325913e-15  7.99912311908e-15  7.81203283511e-15  8.03309519777e-15  8.38304000497e-15  8.27973391549e-15  8.24466076852e-15  7.81115027281e-15  7.40575705661e-15  8.08308645616e-15  7.88982847093e-15  8.18616027354e-15  8.56550547843e-15  8.49411379583e-15  8.76928127047e-15  8.30360187261e-15  7.89987219946e-15  8.14953712796e-15  7.95981133511e-15  8.92832298588e-15  8.33056211804e-15  9.07619747468e-15  8.26470317861e-15  7.75548342728e-15  8.17833903202e-15  8.0029832312e-15  8.19530794222e-15  8.91770257555e-15  8.18129634554e-15  8.21230173263e-15  8.03207274915e-15  8.53245654043e-15  8.25691915114e-15  8.61927724679e-15  9.65437510862e-15  9.24936660789e-15  9.59193599535e-15  1.05449034747e-14  1.19879667645e-14  1.32710447986e-14  1.51560682375e-14  1.74560545426e-14  2.15264073699e-14  2.66279685922e-14  3.41606975233e-14
 3.48436839396e-14  4.70203243682e-14  6.8940384683e-14  1.14901236014e-13  2.58129470941e-13  9.83377718585e-13  2.57334453524e-13  1.14618153156e-13  6.83007980998e-14  4.70356751039e-14  3.4087357997e-14  2.6302912242e-14  2.13191887752e-14  1.78475461975e-14  1.51260744653e-14  1.30501364763e-14  1.17989066661e-14  1.08460390482e-14  1.05486841897e-14  9.60298665339e-15  9.57403368372e-15  9.08481709264e-15  8.90072719426e-15  8.68519506269e-15  8.41186786604e-15  8.42043454617e-15  7.93014265695e-15  8.28784835212e-15  8.61059165141e-15  7.91216818467e-15  8.08776448251e-15  8.58412149532e-15  8.26666136212e-15  8.4355974675e-15  8.20941654007e-15  8.13777803539e-15  8.03273074791e-15  8.45126363232e-15  8.3452098485e-15  8.82226698937e-15  8.91118105792e-15  8.02396331687e-15  8.18185126494e-15  8.49564738858e-15  7.85191493292e-15  8.03514456078e-15  8.09605320763e-15  8.4052421569e-15  8.06230162399e-15  8.01184866061e-15  8.01174218556e-15  8.30101637223e-15  8.29257966413e-15  8.4788154244e-15  8.07991232003e-15  8.02236422828e-15  7.78518626586e-15  8.12054687381e-15  7.82890660463e-15  7.8444416983e-15  7.71082945838e-15  8.5563404318e-15  8.17814006399e-15  8.28889907195e-15  7.70973351947e-15  8.09993515827e-15  8.17449166245e-15  7.85312836707e-15  8.07905954158e-15  8.24414967504e-15  8.54829556475e-15  8.05555858378e-15  7.79448834179e-15  8.09823097865e-15  8.56146289744e-15  7.89810242909e-15  7.50595810099e-15  8.34725353127e-15  8.84134444231e-15  8.26844416068e-15  7.97124147887e-15  8.98951536438e-15  8.89830277049e-15  8.53145165804e-15  8.94029268286e-15  9.41289842861e-15  8.84507263147e-15  8.83659096106e-15  9.54335021079e-15  1.07318524724e-14  1.16663018531e-14  1.36990788633e-14  1.46297654503e-14  1.81700717318e-14  2.18673867359e-14  2.69097011549e-14
 2.66546471403e-14  3.52325359109e-14  4.73545647347e-14  6.81323213286e-14  1.14771544117e-13  2.57334453524e-13  9.82069441246e-13  2.57545844829e-13  1.15069053621e-13  6.86098620893e-14  4.69113249555e-14  3.4659668796e-14  2.64411539374e-14  2.14869648963e-14  1.74956059407e-14  1.46052611206e-14  1.32375358615e-14  1.22955472118e-14  1.06955253519e-14  1.00416401669e-14  9.51922940553e-15  9.34719664865e-15  8.67943793535e-15  8.71125537187e-15  8.37281969909e-15  8.29999027735e-15  7.90774776938e-15  8.41077179608e-15  8.5603181366e-15  8.63216308923e-15  8.33040080979e-15  8.46591469632e-15  8.30527643579e-15  8.03807014836e-15  7.62297173655e-15  7.59522189124e-15  8.03951450315e-15  8.04351825532e-15  8.37397836818e-15  8.31830224858e-15  8.21505682166e-15  7.96420037451e-15  8.13482309305e-15  7.99436688323e-15  8.05501187241e-15  8.13933698697e-15  8.49033123772e-15  8.18700061644e-15  7.67267369982e-15  8.06226436728e-15  7.55140282847e-15  7.64803308976e-15  8.19260327533e-15  8.67060079156e-15  8.7334386106e-15  8.60819950014e-15  7.92914775729e-15  8.02143811089e-15  8.29725363206e-15  7.20258355807e-15  7.97908043046e-15  7.61802213847e-15  7.9419857666e-15  7.93856990675e-15  8.26133580249e-15  7.50136741963e-15  8.20206206788e-15  7.90346223863e-15  8.02944152983e-15  8.40700670451e-15  8.25542814931e-15  8.09773400722e-15  8.18783089812e-15  8.12036535051e-15  7.97636589273e-15  7.95931840576e-15  7.98697527805e-15  8.43689494906e-15  8.27789673017e-15  7.94665300729e-15  7.9632386112e-15  8.37701151089e-15  8.61513715679e-15  8.63037237751e-15  8.73627622898e-15  8.86028872154e-15  8.66083227802e-15  9.19537859034e-15  9.08418335413e-15  1.01041019407e-14  1.07839489115e-14  1.18201246642e-14  1.26637468688e-14  1.55007869876e-14  1.8278528219e-14  2.21917407727e-14
 2.09101644208e-14  2.71013166614e-14  3.44600866697e-14  4.63044402133e-14  6.83858094713e-14  1.14618153156e-13  2.57545844829e-13  9.85636318351e-13  2.58403388411e-13  1.15268413541e-13  6.92422419201e-14  4.70942932279e-14  3.44542142968e-14  2.65167673477e-14  2.16002038108e-14  1.79064130815e-14  1.57002275341e-14  1.32531181976e-14  1.19214624251e-14  1.12265173552e-14  1.05774022374e-14  9.94183707308e-15  8.99806200174e-15  9.06931461511e-15  8.70572521538e-15  8.35184032641e-15  8.57383776051e-15  8.40206637533e-15  8.65042467332e-15  8.64470556953e-15  7.62433262696e-15  8.08530169553e-15  7.84046637293e-15  8.11331468603e-15  8.00028953712e-15  8.33172120218e-15  7.75184606845e-15  7.76204943295e-15  8.40851402298e-15  7.77603772172e-15  8.31282655262e-15  9.00315126696e-15  8.23020591833e-15  8.37327933174e-15  8.43231293575e-15  8.52760429546e-15  8.5231687989e-15  8.19754567575e-15  8.28817883623e-15  8.6045596403e-15  8.80273616496e-15  7.85539772022e-15  8.36827981791e-15  8.15935937508e-15  8.54763295817e-15  8.50511990763e-15  7.97114438524e-15  8.69397503955e-15  8.59601051826e-15  7.60828784092e-15  8.50800874206e-15  8.02668288624e-15  8.21263729133e-15  7.57890667262e-15  7.82284325603e-15  8.08126249387e-15  8.19450277137e-15  7.29924821117e-15  7.55935802328e-15  7.88454082083e-15  8.42369939228e-15  7.74346582613e-15  7.79465866426e-15  7.81114660679e-15  8.0665513598e-15  7.73288672386e-15  7.65255335995e-15  8.50729387409e-15  8.01066576417e-15  8.05266156346e-15  8.2364937182e-15  8.43746488482e-15  8.02209031437e-15  8.67195808832e-15  8.52822201234e-15  8.59568650706e-15  8.42236066397e-15  8.22348509291e-15  9.38539128027e-15  9.73318633745e-15  1.06352557542e-14  1.15476995714e-14  1.21454385615e-14  1.37345717895e-14  1.55005349814e-14  1.8271469333e-14
 1.74683040847e-14  2.14972256279e-14  2.62836694646e-14  3.36183320867e-14  4.63430622544e-14  6.83007980998e-14  1.15069053621e-13  2.58403388411e-13  9.84499632526e-13  2.5759527833e-13  1.14782698977e-13  6.83783594679e-14  4.68350732543e-14  3.43370789105e-14  2.66214927645e-14  2.05633736142e-14  1.71146263576e-14  1.45836545939e-14  1.27594128697e-14  1.27759781439e-14  1.0406581128e-14  1.03153102971e-14  9.25022952591e-15  9.81487778026e-15  9.08183609497e-15  8.51870212764e-15  7.78158638532e-15  8.14473580858e-15  8.95983640467e-15  8.59133147789e-15  7.56175413856e-15  7.80473977934e-15  8.10822800291e-15  7.60519695271e-15  7.84596964434e-15  7.8001661935e-15  7.89287074354e-15  7.9007812126e-15  7.69682132344e-15  8.05292978486e-15  8.03014223459e-15  8.23320248916e-15  7.9613325193e-15  8.34555465601e-15  8.07355772581e-15  8.0738706847e-15  8.92839784917e-15  8.38002821713e-15  8.4313812212e-15  7.88476115771e-15  8.65167504017e-15  8.4241961581e-15  7.68829972005e-15  8.48869161289e-15  8.13353962812e-15  8.21696509534e-15  8.55661002616e-15  8.54487942645e-15  8.31723190337e-15  7.87890583537e-15  8.29880311773e-15  8.09386689699e-15  8.17190666689e-15  8.29874161536e-15  7.6176555374e-15  7.83003670177e-15  8.00419238295e-15  8.08455263816e-15  7.56751297367e-15  7.69739034269e-15  8.10194080417e-15  7.87677824202e-15  7.80724673602e-15  7.31187045339e-15  7.70804057123e-15  7.9107844068e-15  8.07771356641e-15  7.73509033875e-15  8.1286591513e-15  7.70435991449e-15  8.3322822445e-15  8.01166874347e-15  7.91758343321e-15  8.407718092e-15  8.15335109515e-15  8.33812931004e-15  8.40779179586e-15  8.1119219655e-15  9.50132041439e-15  9.30958885448e-15  9.87699423302e-15  1.04769712056e-14  1.15287953036e-14  1.21699364803e-14  1.30982362608e-14  1.485369152e-14
 1.56041288271e-14  1.77582264171e-14  2.13673814603e-14  2.64907806427e-14  3.40873190907e-14  4.70356751039e-14  6.86098620893e-14  1.15268413541e-13  2.5759527833e-13  9.83767986272e-13  2.57952596286e-13  1.15245420581e-13  6.8810772534e-14  4.65147165142e-14  3.444829272e-14  2.63901096414e-14  2.12076164538e-14  1.72188350991e-14  1.46130077343e-14  1.28756816426e-14  1.15124718896e-14  1.09157410937e-14  1.05929703074e-14  9.94112590842e-15  8.97322172013e-15  9.36954023259e-15  8.25705039334e-15  8.44328985644e-15  8.70431040125e-15  8.60235113518e-15  8.19597298444e-15  8.6550728597e-15  8.10138105358e-15  7.77087491546e-15  7.88271916408e-15  7.81022124359e-15  8.38902950719e-15  7.63892991042e-15  7.69558600612e-15  8.53548757421e-15  8.36275384925e-15  8.29334575024e-15  8.58597533293e-15  8.37393846813e-15  8.17958741831e-15  7.71646111649e-15  7.96846158012e-15  8.4471641682e-15  8.3400292837e-15  8.26313821493e-15  8.77133529337e-15  8.73140464829e-15  8.21327325941e-15  8.27270769748e-15  7.7991185535e-15  8.71525049101e-15  8.55780178182e-15  8.68049233506e-15  8.48975457554e-15  7.66642433112e-15  7.81705174814e-15  7.66595200139e-15  8.17366127021e-15  8.02340055136e-15  8.1808014483e-15  8.81578875756e-15  8.55374031736e-15  8.40298684099e-15  8.41422873758e-15  8.32412312986e-15  7.78022995576e-15  8.04012684315e-15  7.64961661311e-15  7.61904430311e-15  8.11318639374e-15  7.898489977e-15  7.92527011568e-15  8.43616476483e-15  8.1847781721e-15  7.98391610404e-15  8.13946979737e-15  8.20931233674e-15  7.74982135195e-15  8.15710025116e-15  8.0640085041e-15  8.37952365919e-15  8.24622991776e-15  8.20106112428e-15  8.60137379248e-15  8.61601083224e-15  9.44204847488e-15  9.96158812664e-15  1.02727829936e-14  1.12721842989e-14  1.23328039976e-14  1.31162116673e-14
 1.30884403969e-14  1.5137245359e-14  1.7740016252e-14  2.16780194126e-14  2.63051741219e-14  3.4087357997e-14  4.69113249555e-14  6.92422419201e-14  1.14782698977e-13  2.57952596286e-13  9.84186490376e-13  2.58242631177e-13  1.15042405716e-13  6.83418837534e-14  4.6662440483e-14  3.41431985048e-14  2.63660132783e-14  2.13585179088e-14  1.74657938479e-14  1.51288929756e-14  1.25948101666e-14  1.18810128733e-14  1.17803771431e-14  1.06769903703e-14  9.47648534349e-15  8.99355885798e-15  8.34125498541e-15  8.56878808215e-15  8.17715078729e-15  8.24559109895e-15  7.70620446154e-15  8.22299663384e-15  8.46682033746e-15  7.75919061555e-15  8.09394248742e-15  7.76563880881e-15  8.65439879598e-15  8.44760293235e-15  7.99478588328e-15  7.64162552236e-15  8.6413778039e-15  8.63073976529e-15  8.01326541198e-15  8.03337759311e-15  8.15576812235e-15  8.61304207746e-15  7.99723900949e-15  8.01562047498e-15  7.8089540631e-15  7.45266143076e-15  8.27133950717e-15  7.30692853064e-15  7.28505990594e-15  7.32284426896e-15  8.14876334751e-15  8.35703926703e-15  8.40803813375e-15  8.10127355248e-15  7.77787395031e-15  8.03529156729e-15  8.22339734295e-15  7.94104939652e-15  8.45914012339e-15  8.05121490979e-15  7.58882099806e-15  8.26557948814e-15  9.10131876259e-15  8.30215571721e-15  7.813958337e-15  7.53351710781e-15  7.49978399438e-15  7.60594866368e-15  8.37877237589e-15  7.6000632368e-15  8.03658007785e-15  8.42951087228e-15  8.17236830168e-15  8.39587203954e-15  8.10392686037e-15  7.59479693321e-15  8.33861031101e-15  7.96878353852e-15  8.07792131175e-15  8.18915058135e-15  8.29899443724e-15  8.25795614193e-15  8.88371325836e-15  8.38155513888e-15  8.64940782849e-15  8.50631409614e-15  9.05140982679e-15  8.76448121975e-15  9.77584755759e-15  9.84932172964e-15  1.10117427733e-14  1.19442838218e-14
 1.14007231681e-14  1.29553888166e-14  1.49150717925e-14  1.76286010361e-14  2.05607347262e-14  2.6302912242e-14  3.4659668796e-14  4.70942932279e-14  6.83783594679e-14  1.15245420581e-13  2.58242631177e-13  9.85770056252e-13  2.58299538018e-13  1.14861648564e-13  6.85744481016e-14  4.65230840691e-14  3.44477261503e-14  2.62760810525e-14  2.0961544855e-14  1.74233720459e-14  1.52931173056e-14  1.39061950017e-14  1.20221284371e-14  1.09929287475e-14  1.06009248681e-14  9.8279374981e-15  9.05087235374e-15  9.22022369628e-15  8.33890889028e-15  8.51987687244e-15  8.36467481065e-15  8.51171731126e-15  8.60454819987e-15  8.31296835904e-15  8.47650701611e-15  7.93614075975e-15  8.32257463375e-15  8.84048557833e-15  7.62257833453e-15  7.8829321249e-15  7.71878655968e-15  8.08534822311e-15  8.01927940075e-15  7.91212338792e-15  8.40206039231e-15  8.46054079032e-15  7.84064493591e-15  8.69651962946e-15  8.07744948021e-15  7.34919702847e-15  7.67973402907e-15  8.38375814004e-15  8.33185069341e-15  7.54957272487e-15  7.61873724141e-15  7.78197613234e-15  7.93550608815e-15  7.86027863282e-15  7.78377105922e-15  7.61426841554e-15  7.55524195048e-15  7.75636430931e-15  8.40042650452e-15  7.90390061596e-15  8.16927097467e-15  8.50712185009e-15  8.39881836607e-15  8.03387824217e-15  8.18585408473e-15  7.43239021294e-15  8.21067563871e-15  8.03750445205e-15  8.08596296374e-15  8.18126109007e-15  8.06522671284e-15  8.59389270342e-15  8.76751689788e-15  8.29354744846e-15  8.42163628124e-15  7.8521435886e-15  8.07365124859e-15  8.35016563281e-15  7.77886552517e-15  7.84816252731e-15  7.19916994855e-15  7.65208016559e-15  8.14299344115e-15  8.26377372019e-15  8.7839754062e-15  8.55016597713e-15  8.32040739485e-15  9.33256076104e-15  9.50765174289e-15  1.01886415988e-14  1.06806090476e-14  1.04514510251e-14
 1.08634461908e-14  1.22752135421e-14  1.35231297023e-14  1.54747848727e-14  1.72529712713e-14  2.13191887752e-14  2.64411539374e-14  3.44542142968e-14  4.68350732543e-14  6.8810772534e-14  1.15042405716e-13  2.58299538018e-13  9.84781982101e-13  2.57649435711e-13  1.14624044167e-13  6.90640299116e-14  4.67414548315e-14  3.44861107238e-14  2.61601032455e-14  2.01579083885e-14  1.73416869062e-14  1.52356944704e-14  1.3580664666e-14  1.22688567167e-14  1.14925737754e-14  1.04226283909e-14  8.86381437385e-15  9.23563330476e-15  9.1995861759e-15  8.94427969436e-15  8.83847653974e-15  8.81758838993e-15  8.35750158132e-15  8.20862628892e-15  8.490141946e-15  7.86496415171e-15  8.59267384103e-15  8.66542675159e-15  7.84097428897e-15  7.81515351823e-15  8.04999209874e-15  8.24583237498e-15  8.49370505754e-15  8.28800486877e-15  8.17433750482e-15  7.76943519177e-15  8.34426478399e-15  8.80103349448e-15  8.77651322204e-15  7.90750346976e-15  8.03832257727e-15  7.92223973835e-15  7.98885358246e-15  7.56994051927e-15  7.66447178874e-15  8.26377908652e-15  8.08271484781e-15  8.03029635711e-15  8.16974693884e-15  7.57965797312e-15  8.39002652125e-15  8.15202137218e-15  8.10252193906e-15  8.49610926339e-15  8.42112044443e-15  8.58673716392e-15  8.65160485277e-15  8.56028617125e-15  7.85121112284e-15  7.75880391604e-15  8.10482660531e-15  8.26604522654e-15  7.84566861515e-15  8.43049664757e-15  8.62787929699e-15  8.01380338131e-15  8.22119238973e-15  7.85309868436e-15  8.14675486711e-15  7.58476415433e-15  8.24492671949e-15  8.8030155587e-15  7.89578010903e-15  8.37041285561e-15  8.24285889066e-15  7.69905710396e-15  7.9642197289e-15  8.29374521736e-15  8.23072039107e-15  8.64272682226e-15  8.54169175129e-15  8.80742126142e-15  8.97499558418e-15  9.90597448844e-15  9.82342959351e-15  1.07067324766e-14
 1.040355568e-14  1.14177266029e-14  1.28505888245e-14  1.36115385496e-14  1.48926365833e-14  1.78475461975e-14  2.14869648963e-14  2.65167673477e-14  3.43370789105e-14  4.65147165142e-14  6.83418837534e-14  1.14861648564e-13  2.57649435711e-13  9.81921260456e-13  2.56706310423e-13  1.14833200208e-13  6.85862002178e-14  4.63242523985e-14  3.37950113262e-14  2.6074501961e-14  2.13777653748e-14  1.77983140628e-14  1.5315645485e-14  1.36642026723e-14  1.26074346692e-14  1.0916484936e-14  1.01378193601e-14  1.01215594644e-14  9.36693858251e-15  9.05903301329e-15  8.74360609894e-15  9.21112775995e-15  7.91812562827e-15  8.15517967447e-15  8.2016541628e-15  8.12359827733e-15  8.3043542023e-15  8.24370074542e-15  7.95173056975e-15  7.72055259958e-15  8.37236561038e-15  7.51701934838e-15  8.44895710439e-15  7.74291739364e-15  8.0027870951e-15  8.03276082138e-15  8.35515882336e-15  8.38938114158e-15  8.55621975849e-15  7.79599572498e-15  8.05974116883e-15  7.72303233703e-15  8.35124746935e-15  7.96491785639e-15  7.5138798636e-15  7.76556061967e-15  7.96591962889e-15  8.03099346959e-15  8.30157955395e-15  7.92871111194e-15  8.50004269831e-15  8.06387157136e-15  8.18814401727e-15  9.07337356227e-15  8.43672047018e-15  8.47570761836e-15  8.44473006259e-15  8.30903280762e-15  7.99178122171e-15  8.18623315895e-15  8.62715247917e-15  7.95211290918e-15  8.03805799034e-15  8.61439891847e-15  8.14788320882e-15  7.80674576178e-15  8.1469780827e-15  7.47687163038e-15  8.17619796006e-15  8.22618063032e-15  7.93415510175e-15  8.54791580571e-15  8.15319458874e-15  8.65083539519e-15  8.47578691403e-15  8.18109037757e-15  7.87345834724e-15  8.11389052625e-15  7.85662600707e-15  8.43525490964e-15  8.4675573687e-15  9.18760651359e-15  9.10317676333e-15  9.50125924322e-15  9.73154086503e-15  1.01728802287e-14
 9.70977470024e-15  1.04315218951e-14  1.12054158135e-14  1.15944304261e-14  1.28547175297e-14  1.51260744653e-14  1.74956059407e-14  2.16002038108e-14  2.66214927645e-14  3.444829272e-14  4.6662440483e-14  6.85744481016e-14  1.14624044167e-13  2.56706310423e-13  9.8218008489e-13  2.57741541539e-13  1.14921730257e-13  6.8304829577e-14  4.64791689524e-14  3.38059692576e-14  2.66332623208e-14  2.13687642067e-14  1.75874148264e-14  1.51164290381e-14  1.37058058224e-14  1.23645299056e-14  1.15213071062e-14  1.07610623766e-14  9.9340895789e-15  9.16940881689e-15  9.25184522769e-15  8.80559279668e-15  8.32392222072e-15  8.4907918516e-15  8.16221777035e-15  7.77722349059e-15  7.95053072821e-15  8.26598338259e-15  7.92697308939e-15  8.01625696749e-15  7.95606353055e-15  7.55844730116e-15  8.45455153561e-15  7.60346829983e-15  7.82329888246e-15  8.02023977933e-15  7.87023989398e-15  8.07940856305e-15  8.17062411441e-15  8.17506700725e-15  8.23973508486e-15  7.79554366254e-15  7.21714318328e-15  7.99211268643e-15  7.65640224861e-15  7.7013323167e-15  7.97624594304e-15  8.13622853026e-15  7.85301696547e-15  8.46040382603e-15  8.32583946046e-15  7.86064812739e-15  8.42440167502e-15  8.27364928303e-15  8.08489919181e-15  8.34935455898e-15  8.52310316928e-15  7.86120114939e-15  7.38805127426e-15  7.88352868788e-15  8.59361254575e-15  8.47053863209e-15  8.64533427093e-15  8.46940386773e-15  7.73359809392e-15  8.21416803058e-15  8.08876835703e-15  8.09355871348e-15  8.56257765108e-15  9.07575680335e-15  8.60032729284e-15  8.63980814896e-15  7.89988379206e-15  8.1138121731e-15  8.09966634684e-15  8.00180186241e-15  8.10882779181e-15  8.84689663669e-15  8.05976097399e-15  8.30713679023e-15  7.89640156806e-15  8.70828670948e-15  8.6413103411e-15  8.67678931229e-15  9.27094180399e-15  9.50553578375e-15
 8.8877053893e-15  9.29285794134e-15  9.86175347712e-15  1.09297688792e-14  1.19327487202e-14  1.30501364763e-14  1.46052611206e-14  1.79064130815e-14  2.05633736142e-14  2.63901096414e-14  3.41431985048e-14  4.65230840691e-14  6.90640299116e-14  1.14833200208e-13  2.57741541539e-13  9.85810233287e-13  2.5849536641e-13  1.15133316327e-13  6.91922420061e-14  4.61942531897e-14  3.40632060088e-14  2.65438605145e-14  2.16631822599e-14  1.74117314146e-14  1.48938743561e-14  1.37146826261e-14  1.18283039474e-14  1.13363909298e-14  1.0632075109e-14  9.68912071886e-15  9.56681925696e-15  9.34348836868e-15  8.5349616038e-15  8.76706563469e-15  8.31438564256e-15  8.4950316794e-15  8.56631362106e-15  8.28871997949e-15  7.79121786013e-15  7.80236916831e-15  8.58377589708e-15  8.45719139949e-15  8.35505829442e-15  8.25949769016e-15  8.25396245626e-15  8.26213730826e-15  8.24626455906e-15  8.23223944368e-15  7.86062271484e-15  8.25894097742e-15  8.11445734507e-15  8.17543673685e-15  8.19302768317e-15  8.41401071134e-15  7.7851823e-15  8.29876067311e-15  8.06591976435e-15  7.60985668078e-15  7.78824894787e-15  7.45542875554e-15  7.77148007743e-15  7.64402942698e-15  7.78344636143e-15  8.29137348688e-15  8.10345280568e-15  8.79240191362e-15  8.3639633234e-15  8.18419079047e-15  8.7620915796e-15  8.44673298039e-15  8.17233993958e-15  8.41177514014e-15  8.36869520408e-15  8.15585760804e-15  7.89271728082e-15  8.51682836794e-15  8.69861798294e-15  8.10784684299e-15  8.2850448369e-15  8.45844204722e-15  9.08265941746e-15  8.77618467121e-15  8.57192706211e-15  8.29149074831e-15  8.22792184548e-15  7.86519416053e-15  7.88802409459e-15  8.78383043044e-15  8.04389578196e-15  8.74751790928e-15  8.59504034365e-15  8.71183293257e-15  8.80642621054e-15  8.2357880201e-15  9.31041570197e-15  9.32950590602e-15
 8.32380070859e-15  8.90450033873e-15  9.49920511584e-15  9.97974731445e-15  1.12601248052e-14  1.17989066661e-14  1.32375358615e-14  1.57002275341e-14  1.71146263576e-14  2.12076164538e-14  2.63660132783e-14  3.44477261503e-14  4.67414548315e-14  6.85862002178e-14  1.14921730257e-13  2.5849536641e-13  9.854470112e-13  2.58770582626e-13  1.16031134371e-13  6.88410630037e-14  4.6453730167e-14  3.38197843412e-14  2.63127321904e-14  2.09396789275e-14  1.73307666785e-14  1.51496601101e-14  1.30906764803e-14  1.205172236e-14  1.09758924263e-14  1.060151612e-14  9.85633464569e-15  9.71068713839e-15  9.05423036538e-15  9.15438820243e-15  8.68197359372e-15  8.28118800615e-15  8.41009907181e-15  8.13525010193e-15  7.96450477269e-15  8.46204262971e-15  8.58525885989e-15  8.70734493869e-15  8.46273393211e-15  7.74956050841e-15  7.80066450081e-15  8.0148000981e-15  8.15848394778e-15  7.99116391899e-15  8.28658674658e-15  8.08992041484e-15  8.61541999986e-15  8.41317549166e-15  7.7826645303e-15  8.21267402571e-15  8.76084746048e-15  8.4887637827e-15  7.82727620856e-15  7.66540970478e-15  7.71384017816e-15  8.29031879705e-15  8.36335386763e-15  8.00754127691e-15  7.95430055678e-15  8.28884613312e-15  7.68316539739e-15  8.5972535014e-15  7.60672278545e-15  8.38477376106e-15  8.59567499313e-15  8.33806682135e-15  8.39349320289e-15  8.57957514249e-15  8.51508986647e-15  8.09413744731e-15  7.91254150083e-15  8.12570455302e-15  8.58357263183e-15  7.95125574037e-15  8.57685123419e-15  8.07788132105e-15  8.14935246206e-15  8.44844415185e-15  8.53475893192e-15  8.06146574137e-15  7.89998794981e-15  8.44780227251e-15  8.50654325068e-15  8.21110686752e-15  8.24656111229e-15  8.28463989432e-15  8.52700357283e-15  8.34021975974e-15  9.155634986e-15  8.50453541937e-15  8.55635748144e-15  8.56181335321e-15
 8.8196290091e-15  8.68427997977e-15  9.07769691354e-15  9.85350172927e-15  1.06839095811e-14  1.08460390482e-14  1.22955472118e-14  1.32531181976e-14  1.45836545939e-14  1.72188350991e-14  2.13585179088e-14  2.62760810525e-14  3.44861107238e-14  4.63242523985e-14  6.8304829577e-14  1.15133316327e-13  2.58770582626e-13  9.85268652204e-13  2.58127792885e-13  1.14971697917e-13  6.83458242635e-14  4.67719113355e-14  3.43521872336e-14  2.62671190143e-14  2.09786605753e-14  1.82550704688e-14  1.54126808544e-14  1.35311276383e-14  1.13969293681e-14  1.05446086162e-14  1.08486649668e-14  9.53236982778e-15  8.82368812425e-15  9.04546103773e-15  8.89252219062e-15  8.55656653837e-15  8.42497936892e-15  8.32929574195e-15  8.02035052983e-15  7.94481293702e-15  8.39856147106e-15  8.4138634195e-15  8.06400263878e-15  8.28732353356e-15  8.07564157821e-15  7.80856022935e-15  7.79955702552e-15  8.16464121427e-15  8.89633021278e-15  8.01520240074e-15  8.34705158103e-15  7.87507539714e-15  7.95763781634e-15  7.84431824773e-15  7.71862467788e-15  8.41850574552e-15  8.20290832233e-15  7.44324139754e-15  8.06618465942e-15  8.22214100929e-15  7.77881118725e-15  7.92352987688e-15  7.77911941112e-15  8.10540165228e-15  8.13278612612e-15  8.97800959576e-15  8.12179688342e-15  8.30278710761e-15  8.45839962176e-15  7.82834191886e-15  8.12464407233e-15  8.40117803413e-15  8.365243974e-15  8.04384220971e-15  8.06062855387e-15  8.53673198729e-15  8.22468900482e-15  7.81782438858e-15  8.3696933904e-15  8.67800954301e-15  8.01845372007e-15  8.09423744341e-15  7.88823607782e-15  7.95972271817e-15  8.31365526742e-15  8.34557853067e-15  8.49569255513e-15  7.94232986951e-15  8.36482151223e-15  8.48177213095e-15  8.46175804073e-15  8.32728594246e-15  8.81264159173e-15  8.66540405698e-15  8.82333487641e-15  9.080679162e-15
 8.12197600061e-15  8.77584130531e-15  8.6502011137e-15  9.24986060452e-15  1.00112792559e-14  1.05486841897e-14  1.06955253519e-14  1.19214624251e-14  1.27594128697e-14  1.46130077343e-14  1.74657938479e-14  2.0961544855e-14  2.61601032455e-14  3.37950113262e-14  4.64791689524e-14  6.91922420061e-14  1.16031134371e-13  2.58127792885e-13  9.86110002029e-13  2.58045671965e-13  1.15013162679e-13  6.84209977683e-14  4.67611775297e-14  3.40508631328e-14  2.63693744725e-14  2.16952339542e-14  1.72773012463e-14  1.5082355848e-14  1.33534822441e-14  1.08184884395e-14  1.08008315196e-14  1.00279206597e-14  9.31510134118e-15  8.97165905498e-15  8.94796604495e-15  9.07760998496e-15  8.49519490273e-15  8.58049794552e-15  7.92127870585e-15  8.2056285752e-15  8.50840374182e-15  8.1498021703e-15  8.12072849245e-15  8.03431015766e-15  8.25297953396e-15  8.04508960137e-15  7.95208641298e-15  8.29447195545e-15  8.64082569932e-15  8.02705308292e-15  8.23408261811e-15  8.04964078519e-15  7.9955194689e-15  8.14578237562e-15  8.17503583922e-15  8.63714494047e-15  8.44268268906e-15  7.37132654654e-15  7.67361301311e-15  7.32227943526e-15  8.21766650834e-15  7.30689050205e-15  7.59344545527e-15  7.59191535076e-15  7.56656744938e-15  7.94517064803e-15  8.05487177313e-15  7.79844060028e-15  7.87572705653e-15  8.45703223213e-15  8.73654670687e-15  8.73822916908e-15  8.42624338524e-15  8.0703401553e-15  7.68820462955e-15  8.3523781267e-15  8.15838582766e-15  7.7230806194e-15  8.57278974557e-15  8.76571601219e-15  8.36363277002e-15  7.806593201e-15  7.69705542523e-15  7.75260432717e-15  8.56715489785e-15  8.1141367012e-15  7.82212531399e-15  7.4673052308e-15  7.5307873873e-15  7.71718244428e-15  8.02079270862e-15  7.54880024812e-15  8.58601061051e-15  8.58597183313e-15  8.51536794729e-15  8.66241349403e-15
 7.87805359285e-15  7.86715791531e-15  8.61058841926e-15  9.31779345719e-15  9.00486234366e-15  9.60298665339e-15  1.00416401669e-14  1.12265173552e-14  1.27759781439e-14  1.28756816426e-14  1.51288929756e-14  1.74233720459e-14  2.01579083885e-14  2.6074501961e-14  3.38059692576e-14  4.61942531897e-14  6.88410630037e-14  1.14971697917e-13  2.58045671965e-13  9.83994073411e-13  2.5808677307e-13  1.14900525213e-13  6.78703820864e-14  4.68838924956e-14  3.37984595385e-14  2.67774987639e-14  2.1182145055e-14  1.82031424807e-14  1.54522660397e-14  1.28852998977e-14  1.20715008271e-14  1.0907146173e-14  1.03817755143e-14  1.00807133756e-14  9.47868483392e-15  9.29411855364e-15  8.72361103222e-15  8.98296191414e-15  8.64089823241e-15  8.31699842752e-15  8.80760394631e-15  8.34812898352e-15  8.39086004314e-15  8.42606669392e-15  8.59947423006e-15  7.99611055822e-15  7.85343833464e-15  8.07240168432e-15  7.79126696313e-15  7.99278010231e-15  8.51501458031e-15  8.52260356537e-15  8.56775605479e-15  7.78981494291e-15  8.02500455836e-15  7.79225465194e-15  7.60664293253e-15  7.61244903063e-15  7.17443847049e-15  7.34030115018e-15  7.69760013102e-15  7.7294361442e-15  7.74463170339e-15  8.4601546387e-15  8.09735192551e-15  8.21282223477e-15  7.85931316522e-15  7.90484040875e-15  8.19939921623e-15  8.10058390853e-15  8.03592394129e-15  7.83452680761e-15  8.24589001987e-15  7.99353590923e-15  7.79314776727e-15  7.74239339438e-15  7.58825606267e-15  7.94405744012e-15  8.25407217859e-15  8.06683456345e-15  8.05796757767e-15  8.32052383639e-15  7.94508322134e-15  8.04360311921e-15  7.8613945644e-15  7.96531830806e-15  8.46940033648e-15  7.94539631205e-15  8.02876772868e-15  8.13882574431e-15  8.54530672938e-15  8.2120450693e-15  8.44095440467e-15  8.0349604494e-15  8.23952158298e-15  8.75054237301e-15
 8.13495985772e-15  8.90365971112e-15  9.14054036375e-15  8.9094375343e-15  9.12337601173e-15  9.57403368372e-15  9.51922940553e-15  1.05774022374e-14  1.0406581128e-14  1.15124718896e-14  1.25948101666e-14  1.52931173056e-14  1.73416869062e-14  2.13777653748e-14  2.66332623208e-14  3.40632060088e-14  4.6453730167e-14  6.83458242635e-14  1.15013162679e-13  2.5808677307e-13  9.85607740244e-13  2.58240625617e-13  1.14612402525e-13  6.85456820718e-14  4.667199156e-14  3.47998625407e-14  2.69988965323e-14  2.15102301618e-14  1.71641557351e-14  1.46416328403e-14  1.29757471179e-14  1.21687145034e-14  1.0562766798e-14  1.05908813316e-14  1.06286444838e-14  1.01754278095e-14  8.98523445136e-15  9.06542808616e-15  8.18456291194e-15  7.81796090106e-15  7.96691842806e-15  8.43401994653e-15  8.79153334399e-15  8.78905648067e-15  8.21436401376e-15  7.79933102398e-15  8.32988356914e-15  8.28426471628e-15  8.35505024642e-15  8.42368813009e-15  8.54009243115e-15  8.73345342577e-15  8.5041378691e-15  7.83881864138e-15  8.30799556169e-15  8.39208979677e-15  7.98279220551e-15  8.25020835993e-15  7.8883572704e-15  7.48326009091e-15  8.53616843729e-15  8.47168338214e-15  8.27880957072e-15  7.88619147822e-15  7.97962921714e-15  8.66092885553e-15  8.30875394292e-15  7.8484265109e-15  7.60596292386e-15  7.62280599624e-15  7.7905134592e-15  8.24820015443e-15  8.4998416179e-15  8.43892213086e-15  8.63609981907e-15  8.08610899567e-15  8.57818337631e-15  8.2953163069e-15  8.33936103938e-15  8.54769250873e-15  7.77560757965e-15  8.52281269301e-15  8.37362004657e-15  8.28138547605e-15  8.1846175129e-15  7.91639203134e-15  9.18062519626e-15  8.19717481382e-15  8.53401458697e-15  8.33294804084e-15  7.98545722906e-15  8.0183815108e-15  8.3531781702e-15  7.65254369284e-15  8.4886974143e-15  7.89610031336e-15
 8.18690654323e-15  7.89785839453e-15  9.07697324954e-15  8.97159900926e-15  8.78161920558e-15  9.08481709264e-15  9.34719664865e-15  9.94183707308e-15  1.03153102971e-14  1.09157410937e-14  1.18810128733e-14  1.39061950017e-14  1.52356944704e-14  1.77983140628e-14  2.13687642067e-14  2.65438605145e-14  3.38197843412e-14  4.67719113355e-14  6.84209977683e-14  1.14900525213e-13  2.58240625617e-13  9.85233299326e-13  2.58318894002e-13  1.14997523225e-13  6.89035734981e-14  4.71419176899e-14  3.42569005851e-14  2.65297634352e-14  2.14359899713e-14  1.72387225823e-14  1.49296523783e-14  1.32908112463e-14  1.20401711019e-14  1.12109484124e-14  1.08322752019e-14  9.66287183953e-15  9.09694129636e-15  9.44825891297e-15  8.83833009785e-15  8.82667839596e-15  8.3573671986e-15  8.71553966952e-15  8.26341625592e-15  8.11857181643e-15  8.72204179088e-15  8.35076054955e-15  8.24036122877e-15  8.23979436643e-15  8.08461835737e-15  8.27565565578e-15  7.90183501787e-15  8.02052646093e-15  7.9671165929e-15  7.91849704625e-15  8.50854573629e-15  8.54989809889e-15  7.84458664806e-15  8.18138230991e-15  8.04293638958e-15  8.12759974059e-15  8.13618987768e-15  8.38369270699e-15  8.76754602476e-15  8.37467375628e-15  7.64148628086e-15  7.97116202157e-15  7.43473417803e-15  7.8647197873e-15  8.37779373457e-15  7.83164897442e-15  8.21011630784e-15  8.7174216654e-15  8.33460653413e-15  8.50642529236e-15  8.68790184665e-15  7.96535206812e-15  8.54679939217e-15  8.28536589087e-15  8.25325719647e-15  8.561781169e-15  7.71212084433e-15  8.0881281957e-15  7.57934459569e-15  7.77619669279e-15  8.22008565582e-15  8.27643379835e-15  8.54369438349e-15  8.43974664369e-15  8.41744813999e-15  8.61237550272e-15  8.57073158368e-15  8.60805750433e-15  8.59592621339e-15  7.5986879384e-15  8.74477480735e-15  8.04894517875e-15
 8.34518530543e-15  8.72388036632e-15  9.38253144864e-15  8.41971257015e-15  9.083222843e-15  8.90072719426e-15  8.67943793535e-15  8.99806200174e-15  9.25022952591e-15  1.05929703074e-14  1.17803771431e-14  1.20221284371e-14  1.3580664666e-14  1.5315645485e-14  1.75874148264e-14  2.16631822599e-14  2.63127321904e-14  3.43521872336e-14  4.67611775297e-14  6.78703820864e-14  1.14612402525e-13  2.58318894002e-13  9.8305194101e-13  2.57699615292e-13  1.15152080169e-13  6.87152145967e-14  4.60174814253e-14  3.46282134837e-14  2.59190966052e-14  2.13136795969e-14  1.81146176303e-14  1.54812409406e-14  1.28800522528e-14  1.20182947437e-14  1.13072032013e-14  1.03990277915e-14  9.28861381124e-15  9.86034561115e-15  9.35451925933e-15  8.72573376394e-15  8.50890794171e-15  8.48953380378e-15  8.33659513651e-15  8.86902458615e-15  8.63787463926e-15  8.79048046933e-15  7.5826754449e-15  7.43129888083e-15  8.40330840792e-15  7.92034006802e-15  8.28446875677e-15  8.40394886624e-15  8.17661541302e-15  8.17618460177e-15  8.60194522316e-15  8.38964325972e-15  8.3998067073e-15  8.46660108516e-15  8.57071328241e-15  8.13975426492e-15  7.94675485095e-15  8.17312951578e-15  8.29001694694e-15  8.33976181607e-15  7.98482494986e-15  8.06634885733e-15  7.79234763284e-15  7.91122748779e-15  7.97719469701e-15  8.22431993247e-15  7.81379869232e-15  8.40742743731e-15  8.01312976709e-15  7.81607475555e-15  8.06825904502e-15  7.83985702712e-15  8.40550663438e-15  8.22323313546e-15  8.47025125678e-15  7.86421532426e-15  8.2254044034e-15  8.33077091902e-15  7.59146435607e-15  7.75920903675e-15  7.91343952695e-15  7.47306193997e-15  8.06852913355e-15  8.02973126396e-15  7.76487658843e-15  8.49490866744e-15  8.1605375312e-15  7.97730635088e-15  8.1360682648e-15  7.91683651914e-15  8.52559826614e-15  7.99988594349e-15
 7.64261991355e-15  8.34093423103e-15  8.33009270938e-15  8.30434807958e-15  8.81425421071e-15  8.68519506269e-15  8.71125537187e-15  9.06931461511e-15  9.81487778026e-15  9.94112590842e-15  1.06769903703e-14  1.09929287475e-14  1.22688567167e-14  1.36642026723e-14  1.51164290381e-14  1.74117314146e-14  2.09396789275e-14  2.62671190143e-14  3.40508631328e-14  4.68838924956e-14  6.85456820718e-14  1.14997523225e-13  2.57699615292e-13  9.83939157346e-13  2.57615485458e-13  1.14788726441e-13  6.84509537828e-14  4.68789105048e-14  3.45706421321e-14  2.6470197524e-14  2.10873473687e-14  1.79136293297e-14  1.41406594169e-14  1.30993104158e-14  1.17095064065e-14  1.1359564091e-14  1.07237983582e-14  1.01078760026e-14  9.1290041255e-15  8.79731515354e-15  9.14569068932e-15  8.97923925328e-15  8.54875709883e-15  8.69498261436e-15  9.0634743527e-15  8.84963441398e-15  8.19679917478e-15  8.38131359762e-15  7.27523351226e-15  7.94980285909e-15  7.76796519519e-15  7.82529841325e-15  8.12056622909e-15  7.80797414651e-15  7.99798947955e-15  8.4410647999e-15  8.22504186488e-15  8.20405675948e-15  7.91159679751e-15  7.70688533806e-15  7.80595254633e-15  8.22217054899e-15  8.25582070912e-15  7.93071318772e-15  8.10185774439e-15  8.01814683987e-15  7.67496913541e-15  7.88142795676e-15  8.00470536852e-15  7.69180835371e-15  7.68102136226e-15  7.64723769918e-15  8.16529936405e-15  7.87021301095e-15  8.44178680315e-15  8.27721376499e-15  9.04368944286e-15  8.37510194934e-15  8.37654550985e-15  8.42209744957e-15  8.42977345839e-15  7.91050191232e-15  8.00523486241e-15  7.65827526061e-15  8.64149652546e-15  8.32442634806e-15  8.35288944704e-15  8.51563145256e-15  8.38655872627e-15  8.53175519256e-15  8.90344224466e-15  8.44578812773e-15  8.26705647282e-15  8.13203584988e-15  8.40535207187e-15  8.10085482424e-15
 8.76107466971e-15  9.00131326577e-15  8.89660416654e-15  8.97459020178e-15  8.48964030793e-15  8.41186786604e-15  8.37281969909e-15  8.70572521538e-15  9.08183609497e-15  8.97322172013e-15  9.47648534349e-15  1.06009248681e-14  1.14925737754e-14  1.26074346692e-14  1.37058058224e-14  1.48938743561e-14  1.73307666785e-14  2.09786605753e-14  2.63693744725e-14  3.37984595385e-14  4.667199156e-14  6.89035734981e-14  1.15152080169e-13  2.57615485458e-13  9.83717913023e-13  2.58670303475e-13  1.15260132836e-13  6.90721669332e-14  4.65486641591e-14  3.43662558175e-14  2.61681853553e-14  2.14946726263e-14  1.68229011715e-14  1.53512643597e-14  1.31175439741e-14  1.19468209349e-14  1.11668822769e-14  1.03798250504e-14  9.56811022715e-15  9.30732597632e-15  9.58847717764e-15  9.12031114726e-15  8.42996829764e-15  9.09252582795e-15  9.00661394909e-15  8.703883582e-15  8.50502201442e-15  7.62900376447e-15  7.31771650211e-15  7.94559699024e-15  7.81292861453e-15  7.97048010364e-15  8.28728592626e-15  8.831101726e-15  8.55397844042e-15  8.27179554541e-15  9.2301176804e-15  8.37405427774e-15  8.20356723789e-15  8.53086790195e-15  7.77995973096e-15  7.99733270321e-15  8.21920168024e-15  8.50345246988e-15  7.47415863276e-15  7.5101781735e-15  7.88840230406e-15  8.03542228458e-15  7.74461204e-15  7.87519248717e-15  8.17920654993e-15  8.09585586258e-15  8.16037127481e-15  8.13863451459e-15  7.76982452052e-15  8.73106772185e-15  8.35765814624e-15  8.35898081119e-15  8.12517364785e-15  8.43136162486e-15  8.28908445712e-15  8.10261483858e-15  8.56239994325e-15  7.45843120078e-15  8.16743212355e-15  7.82190026908e-15  8.58740656025e-15  8.04484476131e-15  8.48851224842e-15  8.40350594743e-15  8.22118505392e-15  8.05938756311e-15  8.62016157452e-15  8.72885310743e-15  8.22124966156e-15  8.14423230453e-15
 8.45393208934e-15  8.39300146082e-15  8.746002084e-15  9.15500121177e-15  9.19050567011e-15  8.42043454617e-15  8.29999027735e-15  8.35184032641e-15  8.51870212764e-15  9.36954023259e-15  8.99355885798e-15  9.8279374981e-15  1.04226283909e-14  1.0916484936e-14  1.23645299056e-14  1.37146826261e-14  1.51496601101e-14  1.82550704688e-14  2.16952339542e-14  2.67774987639e-14  3.47998625407e-14  4.71419176899e-14  6.87152145967e-14  1.14788726441e-13  2.58670303475e-13  9.8729698172e-13  2.5863363631e-13  1.15957993981e-13  6.9054399382e-14  4.66750441318e-14  3.4256650423e-14  2.66058256914e-14  2.08734622033e-14  1.6815113908e-14  1.51463397299e-14  1.36712961461e-14  1.20367617782e-14  1.17152549994e-14  1.08847058024e-14  9.60275475018e-15  9.65929066012e-15  8.8952273639e-15  8.48336493374e-15  8.56810802952e-15  8.71312593831e-15  9.14101866204e-15  8.58725974548e-15  8.1868701512e-15  7.93020901095e-15  7.89578236841e-15  8.45874733744e-15  7.96142364037e-15  8.0028588213e-15  8.35121010774e-15  8.03505737536e-15  8.4116102297e-15  8.1055862798e-15  7.7148455558e-15  8.19935030241e-15  8.71359241418e-15  7.79662666536e-15  7.85841111887e-15  8.19978658139e-15  8.16295804335e-15  8.53536776322e-15  7.90332717226e-15  8.15466854286e-15  7.91266170936e-15  7.65922539922e-15  7.68102881017e-15  7.37726584347e-15  7.8194132107e-15  7.96489185983e-15  8.25497700199e-15  7.9778740207e-15  8.25549640732e-15  8.53532256185e-15  8.68028718518e-15  8.0639555586e-15  7.85701803432e-15  8.13935126663e-15  8.26798665796e-15  8.1746296326e-15  8.29884815553e-15  7.76854972701e-15  7.72768227369e-15  8.22799694598e-15  7.8280403927e-15  8.26002627255e-15  8.0623135381e-15  7.97605797796e-15  7.76953131872e-15  8.31371899007e-15  8.27694549702e-15  8.10187416777e-15  8.1601870017e-15
 8.21507320832e-15  8.77621459436e-15  9.36234323622e-15  8.48352394187e-15  8.50168054972e-15  7.93014265695e-15  7.90774776938e-15  8.57383776051e-15  7.78158638532e-15  8.25705039334e-15  8.34125498541e-15  9.05087235374e-15  8.86381437385e-15  1.01378193601e-14  1.15213071062e-14  1.18283039474e-14  1.30906764803e-14  1.54126808544e-14  1.72773012463e-14  2.1182145055e-14  2.69988965323e-14  3.42569005851e-14  4.60174814253e-14  6.84509537828e-14  1.15260132836e-13  2.5863363631e-13  9.85212722429e-13  2.58451032945e-13  1.15242336365e-13  6.80707837356e-14  4.66014402556e-14  3.43155580159e-14  2.63603789977e-14  2.14835905729e-14  1.79575312807e-14  1.59440812321e-14  1.36608720655e-14  1.2446756872e-14  1.07666447023e-14  1.00015570366e-14  1.01826460728e-14  9.51098749764e-15  9.33668188315e-15  8.75813425434e-15  8.78474001246e-15  8.61249962624e-15  8.32346699978e-15  7.80903380678e-15  8.18747911021e-15  8.07894012136e-15  8.50106277222e-15  8.25679441416e-15  8.3983225205e-15  8.32090093068e-15  7.96758917732e-15  7.68813601741e-15  7.86924775582e-15  7.94640993906e-15  7.79970919948e-15  8.19783550063e-15  7.80929592643e-15  7.97355243099e-15  7.76654394684e-15  8.48237856606e-15  7.70613805047e-15  7.91778113742e-15  8.39188022288e-15  8.20059051928e-15  7.84426541437e-15  7.62199530363e-15  7.96265934586e-15  8.1042118177e-15  7.69318144539e-15  8.08624200993e-15  7.81084928541e-15  7.93257418701e-15  8.26671933012e-15  8.4556939551e-15  8.05384038704e-15  8.43802012662e-15  8.2885245283e-15  7.96281220009e-15  8.87392366139e-15  8.28870863315e-15  7.80868465593e-15  8.33143611525e-15  7.94423647668e-15  7.78844352838e-15  7.56840387263e-15  8.05101452786e-15  7.64482489889e-15  8.1580832419e-15  8.00866572776e-15  8.22447012453e-15  8.06036409257e-15  8.20863259932e-15
 8.62477013516e-15  7.9803690898e-15  8.27047442559e-15  8.90070700626e-15  8.31989453081e-15  8.28784835212e-15  8.41077179608e-15  8.40206637533e-15  8.14473580858e-15  8.44328985644e-15  8.56878808215e-15  9.22022369628e-15  9.23563330476e-15  1.01215594644e-14  1.07610623766e-14  1.13363909298e-14  1.205172236e-14  1.35311276383e-14  1.5082355848e-14  1.82031424807e-14  2.15102301618e-14  2.65297634352e-14  3.46282134837e-14  4.68789105048e-14  6.90721669332e-14  1.15957993981e-13  2.58451032945e-13  9.83216873267e-13  2.57917473994e-13  1.14923221141e-13  6.78503571303e-14  4.64455349733e-14  3.41560067543e-14  2.6547469816e-14  2.16292432642e-14  1.75261762819e-14  1.51495234757e-14  1.32035463765e-14  1.15121549964e-14  1.03843502474e-14  1.01376117643e-14  9.72167613605e-15  8.75654330732e-15  8.38429730892e-15  8.70759438535e-15  8.68212702078e-15  8.73687188233e-15  8.2663040244e-15  7.73502091908e-15  7.8755188183e-15  8.00515880288e-15  7.9244563176e-15  7.66363599363e-15  7.73373896167e-15  7.35043374709e-15  7.60005827942e-15  7.92796112245e-15  8.03674853567e-15  8.16082345191e-15  8.58997158813e-15  8.23557715185e-15  8.14815864285e-15  8.24675643773e-15  8.49100560461e-15  8.31810075593e-15  7.9107608397e-15  8.04572453351e-15  8.14191490806e-15  7.92311790824e-15  7.94737254952e-15  8.23528761658e-15  8.11110799646e-15  8.43098740174e-15  8.48332180902e-15  8.75459131053e-15  7.7960583199e-15  7.9942342573e-15  8.58082542476e-15  8.07091659597e-15  7.78198180686e-15  7.94184887439e-15  8.07963025346e-15  8.37770288174e-15  8.36046081551e-15  8.3300925071e-15  8.40516752507e-15  8.01010085757e-15  8.26290610152e-15  8.44492063663e-15  8.36485105986e-15  7.84317581014e-15  8.37274475092e-15  8.05759382814e-15  8.1721354741e-15  8.23755078334e-15  8.3628613858e-15
 8.49861819515e-15  8.34407194012e-15  8.75850126361e-15  8.32320310911e-15  8.58164206959e-15  8.61059165141e-15  8.5603181366e-15  8.65042467332e-15  8.95983640467e-15  8.70431040125e-15  8.17715078729e-15  8.33890889028e-15  9.1995861759e-15  9.36693858251e-15  9.9340895789e-15  1.0632075109e-14  1.09758924263e-14  1.13969293681e-14  1.33534822441e-14  1.54522660397e-14  1.71641557351e-14  2.14359899713e-14  2.59190966052e-14  3.45706421321e-14  4.65486641591e-14  6.9054399382e-14  1.15242336365e-13  2.57917473994e-13  9.84225367085e-13  2.57731605379e-13  1.15187740404e-13  6.84577058521e-14  4.58415132809e-14  3.41626707278e-14  2.61976147579e-14  2.09777396162e-14  1.72875527328e-14  1.50954002514e-14  1.33691400045e-14  1.20560834872e-14  1.1181375856e-14  1.06851594553e-14  9.73706380767e-15  9.60259883457e-15  8.69827719755e-15  8.96878249232e-15  8.14201611115e-15  8.09422616291e-15  8.8137191197e-15  8.23395586795e-15  8.48660981005e-15  8.58507315156e-15  8.01078208913e-15  8.364045288e-15  8.1678477484e-15  8.17404925486e-15  8.28958061454e-15  8.36791687673e-15  8.10365029725e-15  7.66974595589e-15  7.79845570388e-15  8.15074734846e-15  8.43432885185e-15  7.67834063508e-15  7.96704878708e-15  8.20970673536e-15  8.1685717969e-15  8.1934693469e-15  8.31750602635e-15  8.24843849419e-15  7.78189782035e-15  8.01824328414e-15  7.77807734575e-15  8.34767868445e-15  8.58589143168e-15  8.16322626234e-15  8.1773442036e-15  8.11003710294e-15  7.67497860586e-15  7.53235720026e-15  7.14689288226e-15  7.54801968306e-15  7.37603448748e-15  8.0582363709e-15  8.41705099567e-15  8.20017489493e-15  7.63522797385e-15  7.9492985536e-15  8.28125808746e-15  8.63740822319e-15  8.16063714283e-15  8.54516859065e-15  7.86226503619e-15  7.83079379418e-15  8.23463696138e-15  8.22842725973e-15
 8.47385426814e-15  8.16969081922e-15  8.34946225282e-15  7.93113073311e-15  7.98988669146e-15  7.91216818467e-15  8.63216308923e-15  8.64470556953e-15  8.59133147789e-15  8.60235113518e-15  8.24559109895e-15  8.51987687244e-15  8.94427969436e-15  9.05903301329e-15  9.16940881689e-15  9.68912071886e-15  1.060151612e-14  1.05446086162e-14  1.08184884395e-14  1.28852998977e-14  1.46416328403e-14  1.72387225823e-14  2.13136795969e-14  2.6470197524e-14  3.43662558175e-14  4.66750441318e-14  6.80707837356e-14  1.14923221141e-13  2.57731605379e-13  9.84584420162e-13  2.58200833297e-13  1.15383451702e-13  6.88427109282e-14  4.69753299631e-14  3.44754051494e-14  2.65645622749e-14  2.1174804756e-14  1.78003089943e-14  1.54243678967e-14  1.39417939584e-14  1.24964850593e-14  1.12524035099e-14  1.05064652429e-14  9.79662594498e-15  9.61707016593e-15  9.45553261497e-15  9.33643746908e-15  8.7027516077e-15  9.00703868934e-15  8.06389312521e-15  8.32761492713e-15  8.54218975745e-15  7.86002972675e-15  8.71558785072e-15  8.02535353802e-15  7.45063910497e-15  8.17991121107e-15  8.19162600183e-15  7.76804671624e-15  8.09005277296e-15  8.13979580296e-15  8.35818435652e-15  7.85823077738e-15  8.02979213646e-15  8.26723631728e-15  7.96792056411e-15  7.90234187105e-15  7.64512770664e-15  8.19575151209e-15  8.75774595192e-15  8.4191608785e-15  8.58661463073e-15  8.47087550941e-15  8.21458295079e-15  8.30220193033e-15  8.44120851525e-15  8.40173464686e-15  8.5865964505e-15  8.16251024064e-15  7.71578460757e-15  7.76469432599e-15  8.140810311e-15  8.14987991222e-15  7.63607359266e-15  8.39655496502e-15  7.91247980267e-15  7.56620714766e-15  7.87934877713e-15  8.18228258224e-15  8.74203994781e-15  7.82340597091e-15  8.17200191377e-15  8.49859357242e-15  8.55118847302e-15  8.76965720404e-15  8.39479271755e-15
 7.86454114945e-15  8.32836595216e-15  8.52990712977e-15  8.54483017982e-15  8.24091799497e-15  8.08776448251e-15  8.33040080979e-15  7.62433262696e-15  7.56175413856e-15  8.19597298444e-15  7.70620446154e-15  8.36467481065e-15  8.83847653974e-15  8.74360609894e-15  9.25184522769e-15  9.56681925696e-15  9.85633464569e-15  1.08486649668e-14  1.08008315196e-14  1.20715008271e-14  1.29757471179e-14  1.49296523783e-14  1.81146176303e-14  2.10873473687e-14  2.61681853553e-14  3.4256650423e-14  4.66014402556e-14  6.78503571303e-14  1.15187740404e-13  2.58200833297e-13  9.84414647721e-13  2.58078773494e-13  1.15261107647e-13  6.86828561353e-14  4.70958337365e-14  3.49404165414e-14  2.67948587263e-14  2.18387583133e-14  1.78971804252e-14  1.55632624473e-14  1.3558837943e-14  1.16629060806e-14  1.07341058069e-14  1.08447961227e-14  1.01087384284e-14  9.95574451503e-15  9.23395847696e-15  8.47362440136e-15  9.00730386291e-15  8.38772197215e-15  7.75590454304e-15  8.40655542567e-15  8.08841902529e-15  8.45974060792e-15  8.22017393882e-15  7.74727431246e-15  8.40971594642e-15  8.32046904871e-15  8.39403134344e-15  8.12678081399e-15  8.0475634439e-15  8.03710749949e-15  7.88958326524e-15  8.17913774818e-15  8.20520387729e-15  8.28109991161e-15  7.9014922793e-15  8.03085130605e-15  7.95950618975e-15  8.5330918727e-15  8.01388942665e-15  7.88773677787e-15  8.21262483994e-15  7.84740555322e-15  8.62880874393e-15  8.49010285121e-15  8.03241982163e-15  8.52429458817e-15  7.76393999702e-15  8.1545815888e-15  8.10079942676e-15  7.70772558204e-15  8.30983736914e-15  7.76551625788e-15  8.15019689893e-15  7.70901215863e-15  7.80964544139e-15  8.17542738156e-15  8.16014289398e-15  8.21836293776e-15  7.62111535536e-15  8.28116245889e-15  8.73340891472e-15  8.80429688012e-15  8.71101743295e-15  8.55990733855e-15
 7.58059958603e-15  8.34515946981e-15  8.12222685868e-15  8.01642144716e-15  7.7031128838e-15  8.58412149532e-15  8.46591469632e-15  8.08530169553e-15  7.80473977934e-15  8.6550728597e-15  8.22299663384e-15  8.51171731126e-15  8.81758838993e-15  9.21112775995e-15  8.80559279668e-15  9.34348836868e-15  9.71068713839e-15  9.53236982778e-15  1.00279206597e-14  1.0907146173e-14  1.21687145034e-14  1.32908112463e-14  1.54812409406e-14  1.79136293297e-14  2.14946726263e-14  2.66058256914e-14  3.43155580159e-14  4.64455349733e-14  6.84577058521e-14  1.15383451702e-13  2.58078773494e-13  9.85239841853e-13  2.5815831357e-13  1.15360708638e-13  6.96290040254e-14  4.64656171101e-14  3.44468280363e-14  2.688850417e-14  2.18103348205e-14  1.82350294785e-14  1.51687980191e-14  1.3347166632e-14  1.24027011796e-14  1.17730941962e-14  1.03047191449e-14  1.03928101133e-14  9.60084333005e-15  9.29437601135e-15  8.71321202865e-15  8.88850336004e-15  8.74558855117e-15  8.2749123232e-15  8.31371240169e-15  8.60748051656e-15  7.86482936194e-15  7.40337417081e-15  8.11041434348e-15  7.85843782345e-15  7.75879121283e-15  8.54067516579e-15  8.51109259326e-15  8.63321746664e-15  8.34927341194e-15  8.19866208441e-15  7.99385252508e-15  8.43164721307e-15  8.86739693018e-15  7.70395888945e-15  7.97267237825e-15  7.55340265647e-15  7.61547299682e-15  7.8844408951e-15  7.89091674322e-15  7.85403377011e-15  8.03154719042e-15  8.33183196809e-15  8.32363434761e-15  8.1534915237e-15  7.76916663059e-15  8.20541392618e-15  8.26275339595e-15  7.9654785385e-15  8.05725433528e-15  8.67861188199e-15  8.57417794879e-15  8.23561285788e-15  7.92026821731e-15  8.3927361762e-15  8.73547392087e-15  7.92464539263e-15  7.96922107508e-15  8.48083449156e-15  7.82158758613e-15  7.95630496787e-15  7.83456796731e-15  7.72863625329e-15
 8.12104220961e-15  8.31274399096e-15  8.33157734191e-15  7.65803851378e-15  7.75680358533e-15  8.26666136212e-15  8.30527643579e-15  7.84046637293e-15  8.10822800291e-15  8.10138105358e-15  8.46682033746e-15  8.60454819987e-15  8.35750158132e-15  7.91812562827e-15  8.32392222072e-15  8.5349616038e-15  9.05423036538e-15  8.82368812425e-15  9.31510134118e-15  1.03817755143e-14  1.0562766798e-14  1.20401711019e-14  1.28800522528e-14  1.41406594169e-14  1.68229011715e-14  2.08734622033e-14  2.63603789977e-14  3.41560067543e-14  4.58415132809e-14  6.88427109282e-14  1.15261107647e-13  2.5815831357e-13  9.84884318798e-13  2.58739971009e-13  1.15792471067e-13  6.84078368013e-14  4.72316591807e-14  3.41688879787e-14  2.66868038472e-14  2.12722092942e-14  1.75150702586e-14  1.47825597819e-14  1.32317680181e-14  1.1577421491e-14  1.0694694796e-14  1.04655664843e-14  9.81278135274e-15  9.124733534e-15  9.34896416241e-15  9.13928056834e-15  8.77061193854e-15  8.57685683689e-15  8.00053778267e-15  8.09239597469e-15  8.21224640731e-15  8.15852383713e-15  7.95983748235e-15  8.020272268e-15  7.99049063602e-15  8.35877278028e-15  7.84516708699e-15  8.13971743778e-15  8.50622223655e-15  8.23921631789e-15  7.81964906334e-15  7.71766254308e-15  7.80041581005e-15  7.95759756038e-15  8.45610193421e-15  8.10461824086e-15  7.9310899938e-15  8.33800760121e-15  8.51895140246e-15  8.053681217e-15  7.89937649423e-15  7.9168784026e-15  7.89341475898e-15  7.97747983761e-15  7.56125342346e-15  8.15267544883e-15  8.39162441106e-15  8.42378575489e-15  8.10830790622e-15  8.73286875833e-15  7.77368127782e-15  7.94728409036e-15  7.90225649428e-15  8.69716160183e-15  8.03981890052e-15  8.54867023051e-15  8.81445294807e-15  8.79330251242e-15  8.37369370476e-15  8.17769123044e-15  8.72754087613e-15  8.00404303212e-15
 8.22075125277e-15  8.60145227569e-15  8.24580826249e-15  7.90454894117e-15  8.21567652185e-15  8.4355974675e-15  8.03807014836e-15  8.11331468603e-15  7.60519695271e-15  7.77087491546e-15  7.75919061555e-15  8.31296835904e-15  8.20862628892e-15  8.15517967447e-15  8.4907918516e-15  8.76706563469e-15  9.15438820243e-15  9.04546103773e-15  8.97165905498e-15  1.00807133756e-14  1.05908813316e-14  1.12109484124e-14  1.20182947437e-14  1.30993104158e-14  1.53512643597e-14  1.6815113908e-14  2.14835905729e-14  2.6547469816e-14  3.41626707278e-14  4.69753299631e-14  6.86828561353e-14  1.15360708638e-13  2.58739971009e-13  9.84657687273e-13  2.57793290067e-13  1.14893364706e-13  6.85823899795e-14  4.6827851043e-14  3.44673708039e-14  2.68186960699e-14  2.13924478009e-14  1.76455596076e-14  1.47448705409e-14  1.27447021262e-14  1.1811223411e-14  1.05758731636e-14  1.06109933945e-14  9.72990323439e-15  1.00162154127e-14  9.10963082769e-15  8.6950672127e-15  9.19627930034e-15  8.4197505986e-15  8.25357929423e-15  7.87761189613e-15  8.32562565272e-15  8.54959648021e-15  8.95017104122e-15  8.59847027302e-15  8.25681860465e-15  8.4548127361e-15  8.32092543585e-15  8.42649744398e-15  8.61268309e-15  8.23810906159e-15  7.69613434992e-15  7.49047028879e-15  8.38406696189e-15  8.08497757789e-15  7.86719636919e-15  7.85958794928e-15  8.05275216603e-15  7.66910581566e-15  8.2242069172e-15  7.82319008813e-15  8.37449350223e-15  7.99156127401e-15  8.1565999532e-15  7.85603482406e-15  8.27754023473e-15  8.26323697652e-15  8.24128494787e-15  8.66826435601e-15  8.5574125566e-15  8.77114660298e-15  8.07441849941e-15  8.53930510421e-15  8.1803363834e-15  7.94033442455e-15  8.20101228708e-15  8.33330937015e-15  8.34482969234e-15  8.36948024268e-15  8.06862304879e-15  8.91328491645e-15  7.784993953e-15
 8.23515998746e-15  7.89948558359e-15  7.94516917904e-15  7.83570319744e-15  7.41948055937e-15  8.20941654007e-15  7.62297173655e-15  8.00028953712e-15  7.84596964434e-15  7.88271916408e-15  8.09394248742e-15  8.47650701611e-15  8.490141946e-15  8.2016541628e-15  8.16221777035e-15  8.31438564256e-15  8.68197359372e-15  8.89252219062e-15  8.94796604495e-15  9.47868483392e-15  1.06286444838e-14  1.08322752019e-14  1.13072032013e-14  1.17095064065e-14  1.31175439741e-14  1.51463397299e-14  1.79575312807e-14  2.16292432642e-14  2.61976147579e-14  3.44754051494e-14  4.70958337365e-14  6.96290040254e-14  1.15792471067e-13  2.57793290067e-13  9.8471068549e-13  2.57441768901e-13  1.14742102602e-13  6.88624108691e-14  4.6650707121e-14  3.40667362628e-14  2.62519586836e-14  2.11296611926e-14  1.74448242807e-14  1.50413716736e-14  1.30917870977e-14  1.17683638646e-14  1.07320784275e-14  1.02346566876e-14  1.01435047731e-14  9.54244777693e-15  9.85681294768e-15  9.0669098355e-15  8.51359481228e-15  9.04927449073e-15  8.09687210869e-15  8.42846632108e-15  7.88256999928e-15  8.41750621812e-15  7.92186642495e-15  8.13886783122e-15  8.23008318862e-15  8.16874800478e-15  7.8988469537e-15  8.20111383822e-15  7.60362660274e-15  8.0553848836e-15  8.96199516393e-15  8.46865968951e-15  8.29069934403e-15  8.19567687672e-15  8.12211568431e-15  7.71506764389e-15  7.86924609878e-15  8.79491264129e-15  7.92434607226e-15  8.08665140505e-15  7.78169114876e-15  7.913795022e-15  8.44008261557e-15  8.34626066587e-15  8.26397508702e-15  7.6245441064e-15  8.53236458806e-15  7.83272058814e-15  7.89992093977e-15  8.20283162419e-15  8.19010865538e-15  7.65317083578e-15  8.00051754334e-15  8.45430375383e-15  7.96218990689e-15  8.59609259347e-15  8.32966063132e-15  7.95874496132e-15  8.16287493552e-15  8.50223234997e-15
 8.1906449064e-15  7.97912363739e-15  8.66964018901e-15  8.22315043696e-15  8.18125175856e-15  8.13777803539e-15  7.59522189124e-15  8.33172120218e-15  7.8001661935e-15  7.81022124359e-15  7.76563880881e-15  7.93614075975e-15  7.86496415171e-15  8.12359827733e-15  7.77722349059e-15  8.4950316794e-15  8.28118800615e-15  8.55656653837e-15  9.07760998496e-15  9.29411855364e-15  1.01754278095e-14  9.66287183953e-15  1.03990277915e-14  1.1359564091e-14  1.19468209349e-14  1.36712961461e-14  1.59440812321e-14  1.75261762819e-14  2.09777396162e-14  2.65645622749e-14  3.49404165414e-14  4.64656171101e-14  6.84078368013e-14  1.14893364706e-13  2.57441768901e-13  9.82309022457e-13  2.57539226607e-13  1.14738104126e-13  6.86668142016e-14  4.67647174342e-14  3.41453259144e-14  2.65457173051e-14  2.11651829134e-14  1.81379202152e-14  1.55103859117e-14  1.37710104232e-14  1.20811562662e-14  1.12577168811e-14  1.05796094408e-14  1.02884606139e-14  9.68473316374e-15  9.83030553694e-15  8.7989604636e-15  9.03582658635e-15  8.1683704598e-15  8.40453847042e-15  7.95005239087e-15  8.75589079298e-15  8.4462485667e-15  8.29610665902e-15  8.19234574521e-15  8.11453002008e-15  7.89222900809e-15  8.06768197063e-15  7.69943749476e-15  8.24219943928e-15  8.75658422709e-15  8.45295080689e-15  8.69719007571e-15  8.22887644136e-15  8.18742869764e-15  7.91453442269e-15  8.0010693981e-15  7.93513826202e-15  8.17543989015e-15  7.73080016662e-15  7.92209028628e-15  8.06680068232e-15  8.61229573342e-15  8.59050811753e-15  7.6964048127e-15  8.14969938332e-15  7.76785320119e-15  8.17838374883e-15  8.39142864063e-15  7.77953486871e-15  7.80303503996e-15  7.64921986383e-15  8.23067720555e-15  8.74754432719e-15  8.61151970565e-15  8.45672278749e-15  8.18330188761e-15  8.06238160839e-15  8.1239955491e-15  8.56038345359e-15
 8.23363922154e-15  7.52241776944e-15  8.07537835376e-15  7.99347234236e-15  8.23424686424e-15  8.03273074791e-15  8.03951450315e-15  7.75184606845e-15  7.89287074354e-15  8.38902950719e-15  8.65439879598e-15  8.32257463375e-15  8.59267384103e-15  8.3043542023e-15  7.95053072821e-15  8.56631362106e-15  8.41009907181e-15  8.42497936892e-15  8.49519490273e-15  8.72361103222e-15  8.98523445136e-15  9.09694129636e-15  9.28861381124e-15  1.07237983582e-14  1.11668822769e-14  1.20367617782e-14  1.36608720655e-14  1.51495234757e-14  1.72875527328e-14  2.1174804756e-14  2.67948587263e-14  3.44468280363e-14  4.72316591807e-14  6.85823899795e-14  1.14742102602e-13  2.57539226607e-13  9.85234115414e-13  2.57746945226e-13  1.14903649389e-13  6.87329583902e-14  4.71651390168e-14  3.4181469724e-14  2.59233316043e-14  2.12953722255e-14  1.74387143329e-14  1.47265955299e-14  1.31650001841e-14  1.1992538503e-14  1.10556488326e-14  1.02760684675e-14  9.5191800874e-15  9.25083860981e-15  9.00999410994e-15  8.52252462513e-15  8.96207109269e-15  8.31810773568e-15  8.82640018249e-15  8.84356403743e-15  7.81409235418e-15  8.14349224912e-15  8.32698643569e-15  8.22059365137e-15  8.44162373106e-15  8.00733969084e-15  7.92252100579e-15  7.8468418354e-15  8.25876011183e-15  8.99958535231e-15  8.42775831451e-15  8.09514251707e-15  8.55982985194e-15  7.38599412452e-15  7.83944198463e-15  7.73577335814e-15  8.62641722938e-15  7.94430971194e-15  7.64362996922e-15  7.47148325908e-15  7.67358321515e-15  8.2558825247e-15  7.86010477054e-15  8.42233988706e-15  8.60458333434e-15  8.41357587636e-15  8.65748359618e-15  7.8035366939e-15  8.5629926742e-15  8.55338749518e-15  8.27774669707e-15  7.96451459676e-15  8.26259504344e-15  8.37068962562e-15  7.71097263963e-15  7.85823727422e-15  7.8219285943e-15  7.98370644349e-15
 7.77975655424e-15  8.17246714627e-15  8.09676909517e-15  8.48741612815e-15  8.56652030706e-15  8.45126363232e-15  8.04351825532e-15  7.76204943295e-15  7.9007812126e-15  7.63892991042e-15  8.44760293235e-15  8.84048557833e-15  8.66542675159e-15  8.24370074542e-15  8.26598338259e-15  8.28871997949e-15  8.13525010193e-15  8.32929574195e-15  8.58049794552e-15  8.98296191414e-15  9.06542808616e-15  9.44825891297e-15  9.86034561115e-15  1.01078760026e-14  1.03798250504e-14  1.17152549994e-14  1.2446756872e-14  1.32035463765e-14  1.50954002514e-14  1.78003089943e-14  2.18387583133e-14  2.688850417e-14  3.41688879787e-14  4.6827851043e-14  6.88624108691e-14  1.14738104126e-13  2.57746945226e-13  9.84284660717e-13  2.57973003107e-13  1.1525917437e-13  6.84816764489e-14  4.69569272625e-14  3.45930579581e-14  2.6091784659e-14  2.05967617145e-14  1.75224582001e-14  1.50127144443e-14  1.32636028269e-14  1.20405006421e-14  1.11480122248e-14  1.07930625268e-14  1.00669704319e-14  9.85120616234e-15  9.37751421153e-15  9.47253787108e-15  8.93944599798e-15  8.44133388036e-15  8.88584152341e-15  8.41356191626e-15  8.74640317377e-15  8.71596454432e-15  7.94064933415e-15  8.35880818028e-15  8.55618117748e-15  8.29236180334e-15  8.68253496857e-15  8.96027982533e-15  8.51219277181e-15  7.54450516359e-15  7.87629489976e-15  8.67916174943e-15  7.79784385768e-15  8.17498387116e-15  8.26050527025e-15  7.75753995475e-15  7.45648768987e-15  7.5322136382e-15  7.52251503856e-15  7.56843325405e-15  8.15516654753e-15  8.23555507217e-15  8.1682025153e-15  8.27346743642e-15  8.38338874551e-15  7.96776963936e-15  7.87986024493e-15  7.76217975479e-15  8.30351562871e-15  8.11289797913e-15  7.92140195256e-15  7.9229791348e-15  7.95283852913e-15  7.89131013577e-15  8.08851777292e-15  8.08375823697e-15  7.92756289787e-15
 8.29290739009e-15  8.50277398863e-15  7.95036875639e-15  8.28122054911e-15  8.09236310953e-15  8.3452098485e-15  8.37397836818e-15  8.40851402298e-15  7.69682132344e-15  7.69558600612e-15  7.99478588328e-15  7.62257833453e-15  7.84097428897e-15  7.95173056975e-15  7.92697308939e-15  7.79121786013e-15  7.96450477269e-15  8.02035052983e-15  7.92127870585e-15  8.64089823241e-15  8.18456291194e-15  8.83833009785e-15  9.35451925933e-15  9.1290041255e-15  9.56811022715e-15  1.08847058024e-14  1.07666447023e-14  1.15121549964e-14  1.33691400045e-14  1.54243678967e-14  1.78971804252e-14  2.18103348205e-14  2.66868038472e-14  3.44673708039e-14  4.6650707121e-14  6.86668142016e-14  1.14903649389e-13  2.57973003107e-13  9.83378530309e-13  2.58067021717e-13  1.14462759615e-13  6.84061142032e-14  4.62867581142e-14  3.414154747e-14  2.58317827334e-14  2.06835890283e-14  1.73709214041e-14  1.52427543355e-14  1.30959509813e-14  1.17279062685e-14  1.10245480553e-14  1.05353524373e-14  9.78974952524e-15  9.49623862439e-15  9.28413862436e-15  8.74586354845e-15  9.00300658412e-15  8.61669134049e-15  8.81332246996e-15  9.04298221288e-15  8.78861596049e-15  8.55046702746e-15  8.98937740804e-15  8.30289817548e-15  9.00652386582e-15  8.92526904989e-15  8.64424886462e-15  7.90189606288e-15  8.00588289504e-15  8.23643600775e-15  8.28504987636e-15  8.50638368218e-15  7.95092091517e-15  8.32535844151e-15  8.35968107026e-15  7.64962764208e-15  8.21433433669e-15  7.6353771382e-15  7.56366952447e-15  7.89622237512e-15  7.59565264851e-15  7.89082107654e-15  8.01759934949e-15  8.53651240637e-15  7.95355518321e-15  8.00735005755e-15  7.33631130485e-15  7.64047972774e-15  7.41048513159e-15  7.97991917481e-15  7.88417605519e-15  8.29149401784e-15  7.65870744369e-15  8.14258295718e-15  8.31965463057e-15  7.81813453295e-15
 8.05648356989e-15  7.93092647069e-15  8.35277132832e-15  8.21657413434e-15  8.39316981429e-15  8.82226698937e-15  8.31830224858e-15  7.77603772172e-15  8.05292978486e-15  8.53548757421e-15  7.64162552236e-15  7.8829321249e-15  7.81515351823e-15  7.72055259958e-15  8.01625696749e-15  7.80236916831e-15  8.46204262971e-15  7.94481293702e-15  8.2056285752e-15  8.31699842752e-15  7.81796090106e-15  8.82667839596e-15  8.72573376394e-15  8.79731515354e-15  9.30732597632e-15  9.60275475018e-15  1.00015570366e-14  1.03843502474e-14  1.20560834872e-14  1.39417939584e-14  1.55632624473e-14  1.82350294785e-14  2.12722092942e-14  2.68186960699e-14  3.40667362628e-14  4.67647174342e-14  6.87329583902e-14  1.1525917437e-13  2.58067021717e-13  9.85586662878e-13  2.58348281518e-13  1.15251476437e-13  6.91400875612e-14  4.70783401179e-14  3.38448737053e-14  2.59763179724e-14  2.09674275187e-14  1.76776941414e-14  1.50856305184e-14  1.34801078461e-14  1.183928579e-14  1.11813199621e-14  1.05361560023e-14  9.96050560479e-15  8.32557672671e-15  9.30116342592e-15  8.86717948963e-15  8.5440649453e-15  8.60346522229e-15  8.37748784352e-15  8.12997046802e-15  8.4030328947e-15  8.67093348118e-15  8.57964609465e-15  8.32326147505e-15  8.83942835579e-15  8.70592992374e-15  8.23140071329e-15  8.27214930617e-15  8.49255371756e-15  8.67366097122e-15  8.17930639192e-15  8.63517303557e-15  8.33943159229e-15  8.15371835566e-15  7.2002200995e-15  7.47720542747e-15  7.5651489601e-15  8.53641712688e-15  8.06685513395e-15  7.31937871939e-15  7.30926028555e-15  7.83906881978e-15  8.34708836189e-15  8.81477008191e-15  8.58256041265e-15  8.22747214543e-15  7.67213904331e-15  7.71666705414e-15  8.12510383912e-15  7.86415332909e-15  8.147133363e-15  7.57226700684e-15  7.93738492154e-15  7.96599289023e-15  7.84177172143e-15
 8.19488947983e-15  8.72927560066e-15  8.63682375484e-15  8.49497804933e-15  8.21422540248e-15  8.91118105792e-15  8.21505682166e-15  8.31282655262e-15  8.03014223459e-15  8.36275384925e-15  8.6413778039e-15  7.71878655968e-15  8.04999209874e-15  8.37236561038e-15  7.95606353055e-15  8.58377589708e-15  8.58525885989e-15  8.39856147106e-15  8.50840374182e-15  8.80760394631e-15  7.96691842806e-15  8.3573671986e-15  8.50890794171e-15  9.14569068932e-15  9.58847717764e-15  9.65929066012e-15  1.01826460728e-14  1.01376117643e-14  1.1181375856e-14  1.24964850593e-14  1.3558837943e-14  1.51687980191e-14  1.75150702586e-14  2.13924478009e-14  2.62519586836e-14  3.41453259144e-14  4.71651390168e-14  6.84816764489e-14  1.14462759615e-13  2.58348281518e-13  9.84535622991e-13  2.582511578e-13  1.14999807808e-13  6.92271362072e-14  4.67677848014e-14  3.38013523301e-14  2.66482865071e-14  2.1195708027e-14  1.79483759556e-14  1.56679278017e-14  1.27165822703e-14  1.16104707309e-14  1.08825317445e-14  1.1098288465e-14  1.01466462842e-14  9.28296260205e-15  8.98351840943e-15  8.92440960585e-15  8.29341737948e-15  8.62046885012e-15  8.1075470117e-15  8.24759195611e-15  8.58628032994e-15  8.04202998541e-15  8.51393003153e-15  8.39743546284e-15  8.50902632126e-15  8.40977765458e-15  8.05923452206e-15  8.62407678293e-15  8.46167394974e-15  8.17674327357e-15  8.61461684112e-15  8.84935542112e-15  8.81622094039e-15  7.70546261945e-15  7.97611596559e-15  8.10002760676e-15  8.26338266276e-15  7.55884844874e-15  7.51026349704e-15  7.63156092916e-15  7.87601432225e-15  7.64372102239e-15  8.16562353269e-15  7.89885375708e-15  7.61821071622e-15  7.66386315329e-15  7.60708254965e-15  8.06306858198e-15  8.23529290214e-15  7.88669440569e-15  8.12281440397e-15  7.92698350676e-15  7.89187016176e-15  7.56392140761e-15
 7.75884228653e-15  7.53615807641e-15  7.60650579889e-15  7.87628726721e-15  7.51129303834e-15  8.02396331687e-15  7.96420037451e-15  9.00315126696e-15  8.23320248916e-15  8.29334575024e-15  8.63073976529e-15  8.08534822311e-15  8.24583237498e-15  7.51701934838e-15  7.55844730116e-15  8.45719139949e-15  8.70734493869e-15  8.4138634195e-15  8.1498021703e-15  8.34812898352e-15  8.43401994653e-15  8.71553966952e-15  8.48953380378e-15  8.97923925328e-15  9.12031114726e-15  8.8952273639e-15  9.51098749764e-15  9.72167613605e-15  1.06851594553e-14  1.12524035099e-14  1.16629060806e-14  1.3347166632e-14  1.47825597819e-14  1.76455596076e-14  2.11296611926e-14  2.65457173051e-14  3.4181469724e-14  4.69569272625e-14  6.84061142032e-14  1.15251476437e-13  2.582511578e-13  9.85610515758e-13  2.57552238376e-13  1.1488778897e-13  6.82628615595e-14  4.66248429078e-14  3.40236399515e-14  2.65229072972e-14  2.12499455061e-14  1.82413153873e-14  1.5150106765e-14  1.34285015299e-14  1.18832778323e-14  1.10306584911e-14  9.90549027976e-15  9.59881862169e-15  8.9654992772e-15  9.04245589712e-15  8.29769084361e-15  8.79665637807e-15  8.55197563966e-15  8.31691738873e-15  8.41780298616e-15  8.46478590758e-15  7.87081229508e-15  8.32501706739e-15  8.2121429894e-15  8.33867455582e-15  7.53141763653e-15  7.44387775383e-15  8.20555406782e-15  7.90121711219e-15  8.16974215859e-15  8.21951637835e-15  8.32419547112e-15  8.17258979145e-15  8.37814915047e-15  8.07843997596e-15  7.99219019727e-15  7.55566889753e-15  7.77752303466e-15  8.02982091382e-15  8.63220353008e-15  8.93052155099e-15  8.73044474767e-15  8.44154064082e-15  8.25244815382e-15  7.5356926785e-15  7.90106805236e-15  8.02915600639e-15  7.73200217745e-15  8.15898970503e-15  7.93999181398e-15  7.93030355406e-15  8.00080326918e-15  8.13267286753e-15
 7.74660588488e-15  8.49523792908e-15  8.43970930586e-15  9.10252855037e-15  8.59491375661e-15  8.18185126494e-15  8.13482309305e-15  8.23020591833e-15  7.9613325193e-15  8.58597533293e-15  8.01326541198e-15  8.01927940075e-15  8.49370505754e-15  8.44895710439e-15  8.45455153561e-15  8.35505829442e-15  8.46273393211e-15  8.06400263878e-15  8.12072849245e-15  8.39086004314e-15  8.79153334399e-15  8.26341625592e-15  8.33659513651e-15  8.54875709883e-15  8.42996829764e-15  8.48336493374e-15  9.33668188315e-15  8.75654330732e-15  9.73706380767e-15  1.05064652429e-14  1.07341058069e-14  1.24027011796e-14  1.32317680181e-14  1.47448705409e-14  1.74448242807e-14  2.11651829134e-14  2.59233316043e-14  3.45930579581e-14  4.62867581142e-14  6.91400875612e-14  1.14999807808e-13  2.57552238376e-13  9.82759804539e-13  2.57884145869e-13  1.13979291173e-13  6.81851397426e-14  4.65694237887e-14  3.46458716533e-14  2.64046665522e-14  2.13666643199e-14  1.7239445084e-14  1.48729853224e-14  1.32776478683e-14  1.22639226754e-14  1.0808718237e-14  9.98875602936e-15  9.4408445018e-15  9.09143342408e-15  8.86376736225e-15  9.13701996766e-15  9.25195559872e-15  8.89965263071e-15  9.15380553051e-15  8.39261053468e-15  8.27548851888e-15  8.46644025591e-15  8.27803370166e-15  8.52624231414e-15  8.04118934226e-15  7.39811773941e-15  8.51217828062e-15  7.98429341045e-15  8.15652819371e-15  8.11744204167e-15  8.61508695978e-15  7.84760314198e-15  7.54000345219e-15  7.99315963048e-15  8.20945603261e-15  7.52013316852e-15  8.07814666855e-15  8.60154984146e-15  8.52762968204e-15  7.97577832442e-15  8.57831665691e-15  8.4992759057e-15  8.42357064437e-15  7.94369107487e-15  8.24737912881e-15  8.5499396983e-15  8.28901359646e-15  8.23032072079e-15  8.41310008188e-15  8.15028365046e-15  7.54243197766e-15  7.98532544785e-15
 8.32337494355e-15  8.47544812263e-15  8.10176800214e-15  8.52956438749e-15  7.96456713264e-15  8.49564738858e-15  7.99436688323e-15  8.37327933174e-15  8.34555465601e-15  8.37393846813e-15  8.03337759311e-15  7.91212338792e-15  8.28800486877e-15  7.74291739364e-15  7.60346829983e-15  8.25949769016e-15  7.74956050841e-15  8.28732353356e-15  8.03431015766e-15  8.42606669392e-15  8.78905648067e-15  8.11857181643e-15  8.86902458615e-15  8.69498261436e-15  9.09252582795e-15  8.56810802952e-15  8.75813425434e-15  8.38429730892e-15  9.60259883457e-15  9.79662594498e-15  1.08447961227e-14  1.17730941962e-14  1.1577421491e-14  1.27447021262e-14  1.50413716736e-14  1.81379202152e-14  2.12953722255e-14  2.6091784659e-14  3.414154747e-14  4.70783401179e-14  6.92271362072e-14  1.1488778897e-13  2.57884145869e-13  9.84228385764e-13  2.58415704869e-13  1.15090894366e-13  6.84513859896e-14  4.66305018312e-14  3.41996714841e-14  2.65511423805e-14  2.09399444864e-14  1.74478639882e-14  1.55603086412e-14  1.36096939122e-14  1.23502307503e-14  1.12330053675e-14  1.07480254565e-14  1.02372855191e-14  9.7592952071e-15  9.22591302166e-15  9.52993433866e-15  9.17650553042e-15  8.95798381752e-15  8.25365721445e-15  8.28557194019e-15  8.27359023794e-15  8.18500272866e-15  7.87803811729e-15  7.54943749345e-15  7.60297551754e-15  8.17229672475e-15  8.38306911419e-15  8.3709168233e-15  8.62116700107e-15  8.08201754537e-15  7.73285937162e-15  8.23695965898e-15  8.15086431523e-15  8.20571138721e-15  7.96794270125e-15  8.19829841881e-15  8.47186889986e-15  7.89510917625e-15  8.04110079774e-15  8.13730791066e-15  7.69904702602e-15  7.7907899848e-15  7.45230541274e-15  7.90766756511e-15  8.39758923907e-15  8.0474160073e-15  8.11295951571e-15  7.67512644908e-15  8.57666464149e-15  7.87708281393e-15  8.56774892965e-15
 8.08281300066e-15  8.14155871231e-15  8.44980473892e-15  7.67159090206e-15  8.03970328859e-15  7.85191493292e-15  8.05501187241e-15  8.43231293575e-15  8.07355772581e-15  8.17958741831e-15  8.15576812235e-15  8.40206039231e-15  8.17433750482e-15  8.0027870951e-15  7.82329888246e-15  8.25396245626e-15  7.80066450081e-15  8.07564157821e-15  8.25297953396e-15  8.59947423006e-15  8.21436401376e-15  8.72204179088e-15  8.63787463926e-15  9.0634743527e-15  9.00661394909e-15  8.71312593831e-15  8.78474001246e-15  8.70759438535e-15  8.69827719755e-15  9.61707016593e-15  1.01087384284e-14  1.03047191449e-14  1.0694694796e-14  1.1811223411e-14  1.30917870977e-14  1.55103859117e-14  1.74387143329e-14  2.05967617145e-14  2.58317827334e-14  3.38448737053e-14  4.67677848014e-14  6.82628615595e-14  1.13979291173e-13  2.58415704869e-13  9.83214137377e-13  2.5834121794e-13  1.14036261805e-13  6.85676043667e-14  4.62407810664e-14  3.44978785933e-14  2.61426543284e-14  2.0833984396e-14  1.76164331796e-14  1.48341640505e-14  1.31303423047e-14  1.22032614457e-14  1.12190077415e-14  1.03464279805e-14  9.81143749719e-15  9.10841630026e-15  8.86458499802e-15  8.99133501594e-15  9.40316984983e-15  8.62913428134e-15  8.99309340202e-15  8.66241215617e-15  8.19505749137e-15  8.39040358522e-15  7.54331723532e-15  7.72491834554e-15  7.9249353568e-15  8.42270230659e-15  8.42590779693e-15  8.47059344331e-15  8.61728062425e-15  8.3584399707e-15  7.87629065834e-15  7.85092711954e-15  7.63187935866e-15  8.24197366481e-15  7.7890326227e-15  8.39024854127e-15  7.97849511168e-15  8.61354044491e-15  8.01973899562e-15  8.07393647809e-15  8.09989469164e-15  8.2629505112e-15  7.96135859676e-15  8.36109432919e-15  8.0104425575e-15  8.32864781152e-15  8.30548784213e-15  7.71972985845e-15  8.27321120686e-15  7.62443200004e-15
 7.7729657722e-15  8.04586324388e-15  8.32246043132e-15  8.32267916729e-15  7.57336423126e-15  8.03514456078e-15  8.13933698697e-15  8.52760429546e-15  8.0738706847e-15  7.71646111649e-15  8.61304207746e-15  8.46054079032e-15  7.76943519177e-15  8.03276082138e-15  8.02023977933e-15  8.26213730826e-15  8.0148000981e-15  7.80856022935e-15  8.04508960137e-15  7.99611055822e-15  7.79933102398e-15  8.35076054955e-15  8.79048046933e-15  8.84963441398e-15  8.703883582e-15  9.14101866204e-15  8.61249962624e-15  8.68212702078e-15  8.96878249232e-15  9.45553261497e-15  9.95574451503e-15  1.03928101133e-14  1.04655664843e-14  1.05758731636e-14  1.17683638646e-14  1.37710104232e-14  1.47265955299e-14  1.75224582001e-14  2.06835890283e-14  2.59763179724e-14  3.38013523301e-14  4.66248429078e-14  6.81851397426e-14  1.15090894366e-13  2.5834121794e-13  9.86249264129e-13  2.58161756421e-13  1.14717771258e-13  6.86775512877e-14  4.69633576847e-14  3.43638891422e-14  2.62510501555e-14  2.14754765016e-14  1.7230749237e-14  1.49645106035e-14  1.32635941285e-14  1.2144418991e-14  1.09655435774e-14  1.04339028494e-14  1.01163795676e-14  9.37065627008e-15  9.2594128901e-15  8.87747419258e-15  8.78482236262e-15  9.36328249737e-15  8.25885077625e-15  8.38961444605e-15  8.28090899465e-15  8.10284766602e-15  8.15281895789e-15  8.28467898414e-15  7.75825219982e-15  8.31746857306e-15  8.61898138811e-15  8.84467298234e-15  8.00418198714e-15  7.99255475888e-15  7.76822564015e-15  8.07312693323e-15  8.05657434997e-15  8.0107109038e-15  7.97960213428e-15  7.90128022585e-15  8.52962472028e-15  8.27057471027e-15  7.6509161963e-15  7.7460249001e-15  8.28666127755e-15  7.5469214772e-15  8.34089997931e-15  8.35977399278e-15  8.43361567377e-15  7.91439149006e-15  7.99182406552e-15  8.48753958644e-15  7.78319191984e-15
 8.02475249177e-15  8.30703764555e-15  8.57494101649e-15  7.98353417477e-15  8.55612719264e-15  8.09605320763e-15  8.49033123772e-15  8.5231687989e-15  8.92839784917e-15  7.96846158012e-15  7.99723900949e-15  7.84064493591e-15  8.34426478399e-15  8.35515882336e-15  7.87023989398e-15  8.24626455906e-15  8.15848394778e-15  7.79955702552e-15  7.95208641298e-15  7.85343833464e-15  8.32988356914e-15  8.24036122877e-15  7.5826754449e-15  8.19679917478e-15  8.50502201442e-15  8.58725974548e-15  8.32346699978e-15  8.73687188233e-15  8.14201611115e-15  9.33643746908e-15  9.23395847696e-15  9.60084333005e-15  9.81278135274e-15  1.06109933945e-14  1.07320784275e-14  1.20811562662e-14  1.31650001841e-14  1.50127144443e-14  1.73709214041e-14  2.09674275187e-14  2.66482865071e-14  3.40236399515e-14  4.65694237887e-14  6.84513859896e-14  1.14036261805e-13  2.58161756421e-13  9.83334812085e-13  2.57773623129e-13  1.15085803557e-13  6.9056869877e-14  4.69343671339e-14  3.35934002706e-14  2.65346931866e-14  2.11031145076e-14  1.74227873458e-14  1.50795214971e-14  1.33368990837e-14  1.21596728116e-14  1.11372029013e-14  1.04718668646e-14  1.00751628542e-14  9.49652111487e-15  9.52145637192e-15  9.07450943805e-15  9.02837201774e-15  8.56607541506e-15  8.32807459008e-15  8.34107002309e-15  8.12021615541e-15  7.76364085807e-15  8.09316818892e-15  8.01462808044e-15  8.00172468921e-15  8.34397461867e-15  8.11495178928e-15  8.16471981867e-15  8.13414848477e-15  7.88981388193e-15  7.57195084228e-15  7.98977455873e-15  8.40475744542e-15  8.28895353033e-15  8.24567696228e-15  8.55659628322e-15  8.27332250342e-15  8.07318242131e-15  7.95501463706e-15  7.52902003028e-15  7.82991485435e-15  7.86970732203e-15  8.24315393717e-15  8.62155827915e-15  8.18762341128e-15  7.77077536428e-15  7.81922691697e-15  8.18716643236e-15
 7.65336755678e-15  7.65133447583e-15  8.60326074674e-15  8.15009537049e-15  7.99564755476e-15  8.4052421569e-15  8.18700061644e-15  8.19754567575e-15  8.38002821713e-15  8.4471641682e-15  8.01562047498e-15  8.69651962946e-15  8.80103349448e-15  8.38938114158e-15  8.07940856305e-15  8.23223944368e-15  7.99116391899e-15  8.16464121427e-15  8.29447195545e-15  8.07240168432e-15  8.28426471628e-15  8.23979436643e-15  7.43129888083e-15  8.38131359762e-15  7.62900376447e-15  8.1868701512e-15  7.80903380678e-15  8.2663040244e-15  8.09422616291e-15  8.7027516077e-15  8.47362440136e-15  9.29437601135e-15  9.124733534e-15  9.72990323439e-15  1.02346566876e-14  1.12577168811e-14  1.1992538503e-14  1.32636028269e-14  1.52427543355e-14  1.76776941414e-14  2.1195708027e-14  2.65229072972e-14  3.46458716533e-14  4.66305018312e-14  6.85676043667e-14  1.14717771258e-13  2.57773623129e-13  9.85023727448e-13  2.58208698664e-13  1.14977575536e-13  6.91813349746e-14  4.70088150054e-14  3.35895277975e-14  2.60583627047e-14  2.11676739436e-14  1.78264148053e-14  1.54251158238e-14  1.34832500399e-14  1.24770221312e-14  1.11356299543e-14  9.6851515947e-15  9.73726723321e-15  9.39015600323e-15  9.31810384805e-15  8.83207732985e-15  9.14326319594e-15  8.75594066134e-15  8.54918067463e-15  8.45187911104e-15  8.03551373268e-15  8.1129141194e-15  7.8577882165e-15  8.04801716058e-15  7.81370355658e-15  7.7545480493e-15  7.87933650985e-15  7.74015597897e-15  8.13243108859e-15  7.86359802907e-15  8.42404615023e-15  7.916106038e-15  7.56527143201e-15  8.17947337194e-15  7.99651825176e-15  8.01275180625e-15  7.84692990042e-15  8.4582490142e-15  7.70356282825e-15  8.03832401685e-15  7.82655879023e-15  8.26835846537e-15  7.6384881986e-15  7.9957630013e-15  8.48749451148e-15  8.58170792221e-15  8.23899773995e-15
 8.60625686531e-15  7.83305186471e-15  8.40382617421e-15  8.32743772458e-15  8.25000157037e-15  8.06230162399e-15  7.67267369982e-15  8.28817883623e-15  8.4313812212e-15  8.3400292837e-15  7.8089540631e-15  8.07744948021e-15  8.77651322204e-15  8.55621975849e-15  8.17062411441e-15  7.86062271484e-15  8.28658674658e-15  8.89633021278e-15  8.64082569932e-15  7.79126696313e-15  8.35505024642e-15  8.08461835737e-15  8.40330840792e-15  7.27523351226e-15  7.31771650211e-15  7.93020901095e-15  8.18747911021e-15  7.73502091908e-15  8.8137191197e-15  9.00703868934e-15  9.00730386291e-15  8.71321202865e-15  9.34896416241e-15  1.00162154127e-14  1.01435047731e-14  1.05796094408e-14  1.10556488326e-14  1.20405006421e-14  1.30959509813e-14  1.50856305184e-14  1.79483759556e-14  2.12499455061e-14  2.64046665522e-14  3.41996714841e-14  4.62407810664e-14  6.86775512877e-14  1.15085803557e-13  2.58208698664e-13  9.85332242028e-13  2.58581879955e-13  1.14958336258e-13  6.88182983848e-14  4.64231778724e-14  3.37894356733e-14  2.64124093496e-14  2.10322227358e-14  1.83306363717e-14  1.48671069123e-14  1.36622047181e-14  1.22104333484e-14  1.08358591291e-14  1.04904035977e-14  1.00569001009e-14  9.30792636035e-15  9.20323659213e-15  8.89715388827e-15  8.46110191568e-15  8.4274709093e-15  7.66348312063e-15  8.42405694451e-15  8.88825844747e-15  9.14394975812e-15  8.20358935535e-15  7.60870222357e-15  8.10720539294e-15  7.69805741637e-15  8.10596000557e-15  8.38596729947e-15  8.7558578453e-15  8.67048285727e-15  8.3543148786e-15  8.43991834096e-15  8.29233468793e-15  7.84873774191e-15  7.99007227549e-15  7.43150433828e-15  8.431468268e-15  8.0121788625e-15  7.27726151225e-15  8.02443487666e-15  8.0488702617e-15  7.92968584594e-15  8.21925919083e-15  8.02890494954e-15  7.75542152744e-15  7.95377659323e-15
 8.39700436779e-15  7.72979901964e-15  8.24310795886e-15  8.43107230669e-15  7.83553321684e-15  8.01184866061e-15  8.06226436728e-15  8.6045596403e-15  7.88476115771e-15  8.26313821493e-15  7.45266143076e-15  7.34919702847e-15  7.90750346976e-15  7.79599572498e-15  8.17506700725e-15  8.25894097742e-15  8.08992041484e-15  8.01520240074e-15  8.02705308292e-15  7.99278010231e-15  8.42368813009e-15  8.27565565578e-15  7.92034006802e-15  7.94980285909e-15  7.94559699024e-15  7.89578236841e-15  8.07894012136e-15  7.8755188183e-15  8.23395586795e-15  8.06389312521e-15  8.38772197215e-15  8.88850336004e-15  9.13928056834e-15  9.10963082769e-15  9.54244777693e-15  1.02884606139e-14  1.02760684675e-14  1.11480122248e-14  1.17279062685e-14  1.34801078461e-14  1.56679278017e-14  1.82413153873e-14  2.13666643199e-14  2.65511423805e-14  3.44978785933e-14  4.69633576847e-14  6.9056869877e-14  1.14977575536e-13  2.58581879955e-13  9.86617518227e-13  2.58838536603e-13  1.15848112731e-13  6.84902398063e-14  4.65287481573e-14  3.46531208722e-14  2.6594096491e-14  2.20056436572e-14  1.73200229853e-14  1.51628630212e-14  1.33384868212e-14  1.21684296182e-14  1.13624230974e-14  1.06897631495e-14  1.00274981853e-14  9.85181010131e-15  9.73821242872e-15  9.44764472024e-15  9.57475319162e-15  8.3859873213e-15  8.72197707279e-15  9.19227929187e-15  8.81316606832e-15  8.30587264744e-15  7.64924360613e-15  8.03475427303e-15  8.45511647367e-15  8.41306030445e-15  7.90272427738e-15  8.6084717908e-15  8.26147128205e-15  7.76810449617e-15  8.02872070904e-15  8.23915383871e-15  8.01085407765e-15  8.31500442779e-15  8.32115976012e-15  8.55019112167e-15  7.85966260482e-15  7.60619749804e-15  7.78079570454e-15  8.56214034133e-15  7.98409156603e-15  8.36990856768e-15  8.07238174313e-15  9.04854213348e-15  8.57607543562e-15
 8.38480151943e-15  7.84407173133e-15  8.06894469866e-15  7.46945556595e-15  7.8404861148e-15  8.01174218556e-15  7.55140282847e-15  8.80273616496e-15  8.65167504017e-15  8.77133529337e-15  8.27133950717e-15  7.67973402907e-15  8.03832257727e-15  8.05974116883e-15  8.23973508486e-15  8.11445734507e-15  8.61541999986e-15  8.34705158103e-15  8.23408261811e-15  8.51501458031e-15  8.54009243115e-15  7.90183501787e-15  8.28446875677e-15  7.76796519519e-15  7.81292861453e-15  8.45874733744e-15  8.50106277222e-15  8.00515880288e-15  8.48660981005e-15  8.32761492713e-15  7.75590454304e-15  8.74558855117e-15  8.77061193854e-15  8.6950672127e-15  9.85681294768e-15  9.68473316374e-15  9.5191800874e-15  1.07930625268e-14  1.10245480553e-14  1.183928579e-14  1.27165822703e-14  1.5150106765e-14  1.7239445084e-14  2.09399444864e-14  2.61426543284e-14  3.43638891422e-14  4.69343671339e-14  6.91813349746e-14  1.14958336258e-13  2.58838536603e-13  9.84807682463e-13  2.58718752308e-13  1.15739700579e-13  6.85653573856e-14  4.64949928709e-14  3.36888330127e-14  2.6455286906e-14  2.09030185825e-14  1.72529015854e-14  1.45881777272e-14  1.35055028473e-14  1.22919260736e-14  1.07877271068e-14  1.02266728876e-14  1.00088829607e-14  9.37343688685e-15  8.93271804402e-15  9.29756704741e-15  8.82341322451e-15  8.79607471145e-15  8.63764010633e-15  8.31997012772e-15  8.41767992183e-15  7.95758803742e-15  8.13013967381e-15  8.70212115418e-15  8.16755985213e-15  8.0119483025e-15  7.54761785377e-15  8.24220374677e-15  8.06593020904e-15  7.12374609467e-15  7.42223449113e-15  8.24113033584e-15  8.23708089338e-15  8.11954237411e-15  8.2739629645e-15  7.65410754568e-15  8.3729667414e-15  8.21468011698e-15  7.93427797111e-15  7.95144004958e-15  8.40032082597e-15  7.4860823887e-15  7.63198257144e-15  8.00059069194e-15
 7.89734318574e-15  7.76568549311e-15  8.23111211113e-15  8.17898478296e-15  7.71440325913e-15  8.30101637223e-15  7.64803308976e-15  7.85539772022e-15  8.4241961581e-15  8.73140464829e-15  7.30692853064e-15  8.38375814004e-15  7.92223973835e-15  7.72303233703e-15  7.79554366254e-15  8.17543673685e-15  8.41317549166e-15  7.87507539714e-15  8.04964078519e-15  8.52260356537e-15  8.73345342577e-15  8.02052646093e-15  8.40394886624e-15  7.82529841325e-15  7.97048010364e-15  7.96142364037e-15  8.25679441416e-15  7.9244563176e-15  8.58507315156e-15  8.54218975745e-15  8.40655542567e-15  8.2749123232e-15  8.57685683689e-15  9.19627930034e-15  9.0669098355e-15  9.83030553694e-15  9.25083860981e-15  1.00669704319e-14  1.05353524373e-14  1.11813199621e-14  1.16104707309e-14  1.34285015299e-14  1.48729853224e-14  1.74478639882e-14  2.0833984396e-14  2.62510501555e-14  3.35934002706e-14  4.70088150054e-14  6.88182983848e-14  1.15848112731e-13  2.58718752308e-13  9.86499172873e-13  2.58820557597e-13  1.15520343052e-13  6.84899558781e-14  4.66089701093e-14  3.43632224692e-14  2.6314730222e-14  2.07767831258e-14  1.76065038318e-14  1.52071213958e-14  1.30958071847e-14  1.22091658972e-14  1.10290190146e-14  1.00397081544e-14  9.79913639019e-15  9.37687522556e-15  9.06676784104e-15  8.77698254204e-15  8.82819543329e-15  8.85712627463e-15  8.65495175551e-15  8.547969933e-15  8.35342498292e-15  8.76823981043e-15  8.62544528783e-15  8.53017013039e-15  7.98264437346e-15  8.3235874464e-15  8.19718567719e-15  8.49749894993e-15  7.89523988748e-15  7.79225910555e-15  8.4025359511e-15  8.41237963522e-15  7.76880651451e-15  8.34270156795e-15  8.44553138902e-15  8.15358076709e-15  8.45405921998e-15  7.92532505719e-15  7.9676451785e-15  8.16368851953e-15  7.97929080328e-15  8.60221716498e-15  7.96341065232e-15
 7.65268867255e-15  7.74088666018e-15  7.86660952848e-15  8.17887135135e-15  7.99912311908e-15  8.29257966413e-15  8.19260327533e-15  8.36827981791e-15  7.68829972005e-15  8.21327325941e-15  7.28505990594e-15  8.33185069341e-15  7.98885358246e-15  8.35124746935e-15  7.21714318328e-15  8.19302768317e-15  7.7826645303e-15  7.95763781634e-15  7.9955194689e-15  8.56775605479e-15  8.5041378691e-15  7.9671165929e-15  8.17661541302e-15  8.12056622909e-15  8.28728592626e-15  8.0028588213e-15  8.3983225205e-15  7.66363599363e-15  8.01078208913e-15  7.86002972675e-15  8.08841902529e-15  8.31371240169e-15  8.00053778267e-15  8.4197505986e-15  8.51359481228e-15  8.7989604636e-15  9.00999410994e-15  9.85120616234e-15  9.78974952524e-15  1.05361560023e-14  1.08825317445e-14  1.18832778323e-14  1.32776478683e-14  1.55603086412e-14  1.76164331796e-14  2.14754765016e-14  2.65346931866e-14  3.35895277975e-14  4.64231778724e-14  6.84902398063e-14  1.15739700579e-13  2.58820557597e-13  9.85196215888e-13  2.58132891395e-13  1.15182253293e-13  6.80325068258e-14  4.70294346178e-14  3.37082112819e-14  2.64585659694e-14  2.0819943253e-14  1.75765982838e-14  1.51809612835e-14  1.40131200713e-14  1.1963637022e-14  1.11637634033e-14  1.02357964771e-14  9.43128874697e-15  9.15308522326e-15  9.07638599368e-15  9.13118607378e-15  8.94012538074e-15  8.42081656401e-15  8.77322667073e-15  8.36141173423e-15  8.1760847857e-15  8.49435916326e-15  8.02176025241e-15  7.86558517292e-15  7.58688358913e-15  8.11217161829e-15  8.1115867337e-15  8.34248011798e-15  7.92828295447e-15  8.15548893538e-15  8.69064717782e-15  7.85712058632e-15  8.12223660209e-15  8.23582700109e-15  7.81366303682e-15  8.32311088485e-15  7.91803955144e-15  8.00394534143e-15  7.83071306048e-15  8.05750469772e-15  8.22406128316e-15  7.64838462517e-15
 7.5463493856e-15  8.34318201967e-15  7.83671329321e-15  7.96235532772e-15  7.81203283511e-15  8.4788154244e-15  8.67060079156e-15  8.15935937508e-15  8.48869161289e-15  8.27270769748e-15  7.32284426896e-15  7.54957272487e-15  7.56994051927e-15  7.96491785639e-15  7.99211268643e-15  8.41401071134e-15  8.21267402571e-15  7.84431824773e-15  8.14578237562e-15  7.78981494291e-15  7.83881864138e-15  7.91849704625e-15  8.17618460177e-15  7.80797414651e-15  8.831101726e-15  8.35121010774e-15  8.32090093068e-15  7.73373896167e-15  8.364045288e-15  8.71558785072e-15  8.45974060792e-15  8.60748051656e-15  8.09239597469e-15  8.25357929423e-15  9.04927449073e-15  9.03582658635e-15  8.52252462513e-15  9.37751421153e-15  9.49623862439e-15  9.96050560479e-15  1.1098288465e-14  1.10306584911e-14  1.22639226754e-14  1.36096939122e-14  1.48341640505e-14  1.7230749237e-14  2.11031145076e-14  2.60583627047e-14  3.37894356733e-14  4.65287481573e-14  6.85653573856e-14  1.15520343052e-13  2.58132891395e-13  9.82420600172e-13  2.57537911062e-13  1.14595592944e-13  6.83973702907e-14  4.62333454481e-14  3.4041692678e-14  2.651588979e-14  2.12899554982e-14  1.77628585247e-14  1.55010784852e-14  1.33045979157e-14  1.14670138972e-14  1.11860145748e-14  1.00057445952e-14  9.3727882426e-15  9.03692343806e-15  8.87632485762e-15  8.40179105142e-15  8.77520131401e-15  8.47911878803e-15  8.36842645288e-15  8.42433114853e-15  8.2757514806e-15  8.250987075e-15  7.99589347589e-15  8.02007181338e-15  8.67265939197e-15  8.17721569203e-15  8.27289080659e-15  8.00777147579e-15  7.76183856436e-15  8.82731498251e-15  8.05128276058e-15  8.18348233399e-15  8.23336173504e-15  7.61539445392e-15  8.41604822922e-15  8.01319842831e-15  8.3167992852e-15  7.81628934651e-15  7.83439119033e-15  8.51567831613e-15  8.16780508236e-15
 7.87382809487e-15  8.26507441476e-15  8.02719390993e-15  7.84562335472e-15  8.03309519777e-15  8.07991232003e-15  8.7334386106e-15  8.54763295817e-15  8.13353962812e-15  7.7991185535e-15  8.14876334751e-15  7.61873724141e-15  7.66447178874e-15  7.5138798636e-15  7.65640224861e-15  7.7851823e-15  8.76084746048e-15  7.71862467788e-15  8.17503583922e-15  8.02500455836e-15  8.30799556169e-15  8.50854573629e-15  8.60194522316e-15  7.99798947955e-15  8.55397844042e-15  8.03505737536e-15  7.96758917732e-15  7.35043374709e-15  8.1678477484e-15  8.02535353802e-15  8.22017393882e-15  7.86482936194e-15  8.21224640731e-15  7.87761189613e-15  8.09687210869e-15  8.1683704598e-15  8.96207109269e-15  9.47253787108e-15  9.28413862436e-15  8.32557672671e-15  1.01466462842e-14  9.90549027976e-15  1.0808718237e-14  1.23502307503e-14  1.31303423047e-14  1.49645106035e-14  1.74227873458e-14  2.11676739436e-14  2.64124093496e-14  3.46531208722e-14  4.64949928709e-14  6.84899558781e-14  1.15182253293e-13  2.57537911062e-13  9.84171454206e-13  2.57968636806e-13  1.14740632937e-13  6.80294416851e-14  4.6260052711e-14  3.4070588459e-14  2.63616553731e-14  2.1043236132e-14  1.74745612109e-14  1.48584916459e-14  1.30509328022e-14  1.20299256758e-14  1.05622380298e-14  9.97377691482e-15  9.02486846948e-15  9.48371464355e-15  8.9074527506e-15  8.74134864828e-15  9.219476378e-15  8.65703863685e-15  8.68228357511e-15  8.17773967286e-15  8.60954696755e-15  7.29220032255e-15  8.65274741988e-15  8.65261602526e-15  7.91635131836e-15  8.57799249696e-15  8.39906485281e-15  8.48581798227e-15  9.11551609823e-15  8.64965072783e-15  8.21782220908e-15  8.34165279249e-15  8.16648109864e-15  7.95692384945e-15  8.40604426379e-15  8.43078682597e-15  8.33981228268e-15  8.1404643733e-15  8.51043353615e-15  8.28514130232e-15
 8.1626803817e-15  7.81427604413e-15  8.17514121444e-15  7.72054007665e-15  8.38304000497e-15  8.02236422828e-15  8.60819950014e-15  8.50511990763e-15  8.21696509534e-15  8.71525049101e-15  8.35703926703e-15  7.78197613234e-15  8.26377908652e-15  7.76556061967e-15  7.7013323167e-15  8.29876067311e-15  8.4887637827e-15  8.41850574552e-15  8.63714494047e-15  7.79225465194e-15  8.39208979677e-15  8.54989809889e-15  8.38964325972e-15  8.4410647999e-15  8.27179554541e-15  8.4116102297e-15  7.68813601741e-15  7.60005827942e-15  8.17404925486e-15  7.45063910497e-15  7.74727431246e-15  7.40337417081e-15  8.15852383713e-15  8.32562565272e-15  8.42846632108e-15  8.40453847042e-15  8.31810773568e-15  8.93944599798e-15  8.74586354845e-15  9.30116342592e-15  9.28296260205e-15  9.59881862169e-15  9.98875602936e-15  1.12330053675e-14  1.22032614457e-14  1.32635941285e-14  1.50795214971e-14  1.78264148053e-14  2.10322227358e-14  2.6594096491e-14  3.36888330127e-14  4.66089701093e-14  6.80325068258e-14  1.14595592944e-13  2.57968636806e-13  9.85277391634e-13  2.5822529903e-13  1.14833562894e-13  6.87194942987e-14  4.69565371831e-14  3.42033593433e-14  2.64747509082e-14  2.17891798247e-14  1.70353686466e-14  1.50847349348e-14  1.34339094365e-14  1.19431503624e-14  1.07751784111e-14  1.02945486796e-14  9.70316778594e-15  9.40543842654e-15  8.84746707186e-15  9.11261937733e-15  8.66752912555e-15  8.5618779688e-15  9.03636200662e-15  9.06733674848e-15  8.56920881361e-15  8.02105398597e-15  8.60403525571e-15  8.61355930235e-15  8.87552718637e-15  8.60332296467e-15  7.90458071536e-15  7.73576217464e-15  8.15580306073e-15  8.32389824176e-15  7.93458236724e-15  7.94734764418e-15  7.18426553226e-15  7.93803069248e-15  8.22770048343e-15  7.81826999366e-15  8.52039945013e-15  8.18955885588e-15  7.75842100383e-15
 8.46883596411e-15  8.0428720953e-15  8.33310215053e-15  7.7676423638e-15  8.27973391549e-15  7.78518626586e-15  7.92914775729e-15  7.97114438524e-15  8.55661002616e-15  8.55780178182e-15  8.40803813375e-15  7.93550608815e-15  8.08271484781e-15  7.96591962889e-15  7.97624594304e-15  8.06591976435e-15  7.82727620856e-15  8.20290832233e-15  8.44268268906e-15  7.60664293253e-15  7.98279220551e-15  7.84458664806e-15  8.3998067073e-15  8.22504186488e-15  9.2301176804e-15  8.1055862798e-15  7.86924775582e-15  7.92796112245e-15  8.28958061454e-15  8.17991121107e-15  8.40971594642e-15  8.11041434348e-15  7.95983748235e-15  8.54959648021e-15  7.88256999928e-15  7.95005239087e-15  8.82640018249e-15  8.44133388036e-15  9.00300658412e-15  8.86717948963e-15  8.98351840943e-15  8.9654992772e-15  9.4408445018e-15  1.07480254565e-14  1.12190077415e-14  1.2144418991e-14  1.33368990837e-14  1.54251158238e-14  1.83306363717e-14  2.20056436572e-14  2.6455286906e-14  3.43632224692e-14  4.70294346178e-14  6.83973702907e-14  1.14740632937e-13  2.5822529903e-13  9.83276932851e-13  2.5803654417e-13  1.15513562834e-13  6.90579327638e-14  4.66452968776e-14  3.42675610209e-14  2.65836632701e-14  2.15768319015e-14  1.76723557827e-14  1.52736059584e-14  1.32395488519e-14  1.15711330284e-14  1.06504939107e-14  1.02650249699e-14  8.9850258996e-15  8.65853312601e-15  9.16605739204e-15  8.70246585841e-15  8.26538877821e-15  8.289883472e-15  8.56876764519e-15  7.89485142369e-15  7.78854939719e-15  8.21153154495e-15  8.2553103604e-15  8.28684924374e-15  8.25620242033e-15  8.13729857155e-15  8.42289298709e-15  7.99831662955e-15  8.20983133568e-15  7.94451543887e-15  7.67476495947e-15  7.8034543688e-15  8.15807445828e-15  8.09411126135e-15  7.87143356303e-15  7.78452420308e-15  7.81234726737e-15  7.76137152483e-15
 7.57337460769e-15  7.79574436351e-15  8.58483125758e-15  8.31266710365e-15  8.24466076852e-15  8.12054687381e-15  8.02143811089e-15  8.69397503955e-15  8.54487942645e-15  8.68049233506e-15  8.10127355248e-15  7.86027863282e-15  8.03029635711e-15  8.03099346959e-15  8.13622853026e-15  7.60985668078e-15  7.66540970478e-15  7.44324139754e-15  7.37132654654e-15  7.61244903063e-15  8.25020835993e-15  8.18138230991e-15  8.46660108516e-15  8.20405675948e-15  8.37405427774e-15  7.7148455558e-15  7.94640993906e-15  8.03674853567e-15  8.36791687673e-15  8.19162600183e-15  8.32046904871e-15  7.85843782345e-15  8.020272268e-15  8.95017104122e-15  8.41750621812e-15  8.75589079298e-15  8.84356403743e-15  8.88584152341e-15  8.61669134049e-15  8.5440649453e-15  8.92440960585e-15  9.04245589712e-15  9.09143342408e-15  1.02372855191e-14  1.03464279805e-14  1.09655435774e-14  1.21596728116e-14  1.34832500399e-14  1.48671069123e-14  1.73200229853e-14  2.09030185825e-14  2.6314730222e-14  3.37082112819e-14  4.62333454481e-14  6.80294416851e-14  1.14833562894e-13  2.5803654417e-13  9.83343155726e-13  2.58324662187e-13  1.14715247285e-13  6.88638030787e-14  4.69110161006e-14  3.41814031511e-14  2.64533632493e-14  2.13723946476e-14  1.75941869696e-14  1.52467985145e-14  1.33978644879e-14  1.19986903365e-14  1.07069222424e-14  9.85989675061e-15  9.50334158747e-15  9.40705162752e-15  8.66116957776e-15  8.51712954131e-15  8.67241139606e-15  8.02198823607e-15  8.54252999747e-15  7.98409041565e-15  8.51152417341e-15  8.20013934376e-15  8.02804311589e-15  8.09768724986e-15  8.10884141037e-15  8.33084357566e-15  8.27521469753e-15  8.11270385633e-15  7.75319705214e-15  8.02589441971e-15  8.04381806239e-15  7.98188033275e-15  7.76560475673e-15  7.94950855027e-15  8.33233403949e-15  8.11734350122e-15  7.93752963505e-15
 7.74494296524e-15  7.8131119586e-15  8.83370664397e-15  8.04183592103e-15  7.81115027281e-15  7.82890660463e-15  8.29725363206e-15  8.59601051826e-15  8.31723190337e-15  8.48975457554e-15  7.77787395031e-15  7.78377105922e-15  8.16974693884e-15  8.30157955395e-15  7.85301696547e-15  7.78824894787e-15  7.71384017816e-15  8.06618465942e-15  7.67361301311e-15  7.17443847049e-15  7.8883572704e-15  8.04293638958e-15  8.57071328241e-15  7.91159679751e-15  8.20356723789e-15  8.19935030241e-15  7.79970919948e-15  8.16082345191e-15  8.10365029725e-15  7.76804671624e-15  8.39403134344e-15  7.75879121283e-15  7.99049063602e-15  8.59847027302e-15  7.92186642495e-15  8.4462485667e-15  7.81409235418e-15  8.41356191626e-15  8.81332246996e-15  8.60346522229e-15  8.29341737948e-15  8.29769084361e-15  8.86376736225e-15  9.7592952071e-15  9.81143749719e-15  1.04339028494e-14  1.11372029013e-14  1.24770221312e-14  1.36622047181e-14  1.51628630212e-14  1.72529015854e-14  2.07767831258e-14  2.64585659694e-14  3.4041692678e-14  4.6260052711e-14  6.87194942987e-14  1.15513562834e-13  2.58324662187e-13  9.8597226223e-13  2.58447595158e-13  1.15604106221e-13  6.93116023543e-14  4.64372268923e-14  3.47936075501e-14  2.64717882257e-14  2.13947542365e-14  1.83629192268e-14  1.54779757036e-14  1.32601768794e-14  1.16932566784e-14  1.1796286062e-14  1.042843391e-14  9.48212521404e-15  9.09118268621e-15  9.3124255025e-15  8.74306885645e-15  8.20033312414e-15  8.37613516264e-15  8.45718058635e-15  8.55628924469e-15  8.48219305155e-15  8.35689242668e-15  8.8418042741e-15  8.39165611934e-15  8.60693809573e-15  7.99047649079e-15  8.09284992216e-15  8.03923285283e-15  7.30544041411e-15  7.82847007361e-15  7.76861556946e-15  8.50506231452e-15  7.77872593395e-15  8.06888322068e-15  8.1687212722e-15  8.22806397267e-15
 8.0097320243e-15  8.31096484595e-15  8.96321696825e-15  7.69968168054e-15  7.40575705661e-15  7.8444416983e-15  7.20258355807e-15  7.60828784092e-15  7.87890583537e-15  7.66642433112e-15  8.03529156729e-15  7.61426841554e-15  7.57965797312e-15  7.92871111194e-15  8.46040382603e-15  7.45542875554e-15  8.29031879705e-15  8.22214100929e-15  7.32227943526e-15  7.34030115018e-15  7.48326009091e-15  8.12759974059e-15  8.13975426492e-15  7.70688533806e-15  8.53086790195e-15  8.71359241418e-15  8.19783550063e-15  8.58997158813e-15  7.66974595589e-15  8.09005277296e-15  8.12678081399e-15  8.54067516579e-15  8.35877278028e-15  8.25681860465e-15  8.13886783122e-15  8.29610665902e-15  8.14349224912e-15  8.74640317377e-15  9.04298221288e-15  8.37748784352e-15  8.62046885012e-15  8.79665637807e-15  9.13701996766e-15  9.22591302166e-15  9.10841630026e-15  1.01163795676e-14  1.04718668646e-14  1.11356299543e-14  1.22104333484e-14  1.33384868212e-14  1.45881777272e-14  1.76065038318e-14  2.0819943253e-14  2.651588979e-14  3.4070588459e-14  4.69565371831e-14  6.90579327638e-14  1.14715247285e-13  2.58447595158e-13  9.85162989776e-13  2.58951001689e-13  1.14861947796e-13  6.84140124321e-14  4.6515248303e-14  3.45201185821e-14  2.7342141388e-14  2.15129860397e-14  1.81510825334e-14  1.49986674658e-14  1.33059689004e-14  1.22345242417e-14  1.09112634122e-14  1.05355342047e-14  9.44865446941e-15  9.07034717659e-15  9.03670869948e-15  8.22842929682e-15  8.33914883164e-15  8.45356053163e-15  8.55314068092e-15  8.12288281938e-15  8.64217518036e-15  8.4711109864e-15  8.07369396473e-15  8.63024191948e-15  7.41475487523e-15  8.02375599611e-15  7.96587892309e-15  8.34976695328e-15  8.08926194543e-15  8.11851612873e-15  8.76302929293e-15  8.01656988926e-15  8.23827239881e-15  8.37234186778e-15  8.33639743841e-15
 7.83742604702e-15  7.61109600077e-15  8.11085695412e-15  8.07089746677e-15  8.08308645616e-15  7.71082945838e-15  7.97908043046e-15  8.50800874206e-15  8.29880311773e-15  7.81705174814e-15  8.22339734295e-15  7.55524195048e-15  8.39002652125e-15  8.50004269831e-15  8.32583946046e-15  7.77148007743e-15  8.36335386763e-15  7.77881118725e-15  8.21766650834e-15  7.69760013102e-15  8.53616843729e-15  8.13618987768e-15  7.94675485095e-15  7.80595254633e-15  7.77995973096e-15  7.79662666536e-15  7.80929592643e-15  8.23557715185e-15  7.79845570388e-15  8.13979580296e-15  8.0475634439e-15  8.51109259326e-15  7.84516708699e-15  8.4548127361e-15  8.23008318862e-15  8.19234574521e-15  8.32698643569e-15  8.71596454432e-15  8.78861596049e-15  8.12997046802e-15  8.1075470117e-15  8.55197563966e-15  9.25195559872e-15  9.52993433866e-15  8.86458499802e-15  9.37065627008e-15  1.00751628542e-14  9.6851515947e-15  1.08358591291e-14  1.21684296182e-14  1.35055028473e-14  1.52071213958e-14  1.75765982838e-14  2.12899554982e-14  2.63616553731e-14  3.42033593433e-14  4.66452968776e-14  6.88638030787e-14  1.15604106221e-13  2.58951001689e-13  9.87064896395e-13  2.58023930158e-13  1.15379525741e-13  6.84113320324e-14  4.67664524469e-14  3.47514616489e-14  2.67279741228e-14  2.10003457795e-14  1.78682756254e-14  1.45844893172e-14  1.39020061433e-14  1.23476440692e-14  1.16149092649e-14  1.01836952692e-14  1.04793153517e-14  9.56544957114e-15  9.12877721176e-15  8.91810929115e-15  8.63770366912e-15  8.31589441463e-15  8.51289376959e-15  8.60255347836e-15  8.17028719715e-15  8.60014890755e-15  8.53873314103e-15  8.20944994514e-15  8.50352717938e-15  8.34652960344e-15  7.83586586756e-15  7.76284676866e-15  7.6038672894e-15  7.80082544617e-15  7.68702273556e-15  8.16141397507e-15  8.06029181224e-15  7.97032451879e-15
 7.73953639809e-15  7.43757267027e-15  7.76182959867e-15  8.10562678754e-15  7.88982847093e-15  8.5563404318e-15  7.61802213847e-15  8.02668288624e-15  8.09386689699e-15  7.66595200139e-15  7.94104939652e-15  7.75636430931e-15  8.15202137218e-15  8.06387157136e-15  7.86064812739e-15  7.64402942698e-15  8.00754127691e-15  7.92352987688e-15  7.30689050205e-15  7.7294361442e-15  8.47168338214e-15  8.38369270699e-15  8.17312951578e-15  8.22217054899e-15  7.99733270321e-15  7.85841111887e-15  7.97355243099e-15  8.14815864285e-15  8.15074734846e-15  8.35818435652e-15  8.03710749949e-15  8.63321746664e-15  8.13971743778e-15  8.32092543585e-15  8.16874800478e-15  8.11453002008e-15  8.22059365137e-15  7.94064933415e-15  8.55046702746e-15  8.4030328947e-15  8.24759195611e-15  8.31691738873e-15  8.89965263071e-15  9.17650553042e-15  8.99133501594e-15  9.2594128901e-15  9.49652111487e-15  9.73726723321e-15  1.04904035977e-14  1.13624230974e-14  1.22919260736e-14  1.30958071847e-14  1.51809612835e-14  1.77628585247e-14  2.1043236132e-14  2.64747509082e-14  3.42675610209e-14  4.69110161006e-14  6.93116023543e-14  1.14861947796e-13  2.58023930158e-13  9.86068989092e-13  2.5814138711e-13  1.14906281157e-13  6.80501248257e-14  4.6226829962e-14  3.41135072217e-14  2.66792741327e-14  2.13003828643e-14  1.75933225736e-14  1.49689351483e-14  1.29733028467e-14  1.2463159203e-14  1.1053039927e-14  1.02949036093e-14  9.86288503576e-15  9.78800722863e-15  9.01357577158e-15  8.57297182309e-15  9.06249680153e-15  9.02369361218e-15  8.96106422506e-15  8.87874101586e-15  7.9946233923e-15  8.67819164475e-15  8.24813500633e-15  7.8327407537e-15  7.45821144915e-15  7.8242387521e-15  7.65714413482e-15  7.61609102713e-15  8.32920587346e-15  7.57463089166e-15  8.10240833537e-15  8.22648132422e-15  7.89794341565e-15
 7.80237858766e-15  7.76513020271e-15  7.92502807512e-15  8.48157293852e-15  8.18616027354e-15  8.17814006399e-15  7.9419857666e-15  8.21263729133e-15  8.17190666689e-15  8.17366127021e-15  8.45914012339e-15  8.40042650452e-15  8.10252193906e-15  8.18814401727e-15  8.42440167502e-15  7.78344636143e-15  7.95430055678e-15  7.77911941112e-15  7.59344545527e-15  7.74463170339e-15  8.27880957072e-15  8.76754602476e-15  8.29001694694e-15  8.25582070912e-15  8.21920168024e-15  8.19978658139e-15  7.76654394684e-15  8.24675643773e-15  8.43432885185e-15  7.85823077738e-15  7.88958326524e-15  8.34927341194e-15  8.50622223655e-15  8.42649744398e-15  7.8988469537e-15  7.89222900809e-15  8.44162373106e-15  8.35880818028e-15  8.98937740804e-15  8.67093348118e-15  8.58628032994e-15  8.41780298616e-15  9.15380553051e-15  8.95798381752e-15  9.40316984983e-15  8.87747419258e-15  9.52145637192e-15  9.39015600323e-15  1.00569001009e-14  1.06897631495e-14  1.07877271068e-14  1.22091658972e-14  1.40131200713e-14  1.55010784852e-14  1.74745612109e-14  2.17891798247e-14  2.65836632701e-14  3.41814031511e-14  4.64372268923e-14  6.84140124321e-14  1.15379525741e-13  2.5814138711e-13  9.84579317085e-13  2.57519547708e-13  1.14299911376e-13  6.91106292401e-14  4.75658190042e-14  3.42190383994e-14  2.61307388977e-14  2.05422553902e-14  1.75864420721e-14  1.48554861697e-14  1.34000428653e-14  1.23693034554e-14  1.10970987457e-14  9.73935675023e-15  9.70496204816e-15  8.52172334578e-15  9.03420662217e-15  8.73834998187e-15  8.53480532478e-15  8.72615530128e-15  8.52143051045e-15  8.32040179578e-15  8.51828159559e-15  7.98079167945e-15  7.48789094456e-15  7.95737472307e-15  8.1088259304e-15  7.32573614547e-15  7.65471209124e-15  7.97071670196e-15  7.97356857727e-15  7.87220340247e-15  7.88311211238e-15  8.05516844857e-15
 8.24926993345e-15  7.6411042783e-15  7.99182534061e-15  8.01900260573e-15  8.56550547843e-15  8.28889907195e-15  7.93856990675e-15  7.57890667262e-15  8.29874161536e-15  8.02340055136e-15  8.05121490979e-15  7.90390061596e-15  8.49610926339e-15  9.07337356227e-15  8.27364928303e-15  8.29137348688e-15  8.28884613312e-15  8.10540165228e-15  7.59191535076e-15  8.4601546387e-15  7.88619147822e-15  8.37467375628e-15  8.33976181607e-15  7.93071318772e-15  8.50345246988e-15  8.16295804335e-15  8.48237856606e-15  8.49100560461e-15  7.67834063508e-15  8.02979213646e-15  8.17913774818e-15  8.19866208441e-15  8.23921631789e-15  8.61268309e-15  8.20111383822e-15  8.06768197063e-15  8.00733969084e-15  8.55618117748e-15  8.30289817548e-15  8.57964609465e-15  8.04202998541e-15  8.46478590758e-15  8.39261053468e-15  8.25365721445e-15  8.62913428134e-15  8.78482236262e-15  9.07450943805e-15  9.31810384805e-15  9.30792636035e-15  1.00274981853e-14  1.02266728876e-14  1.10290190146e-14  1.1963637022e-14  1.33045979157e-14  1.48584916459e-14  1.70353686466e-14  2.15768319015e-14  2.64533632493e-14  3.47936075501e-14  4.6515248303e-14  6.84113320324e-14  1.14906281157e-13  2.57519547708e-13  9.82046622819e-13  2.57479399822e-13  1.15283043598e-13  6.87570299146e-14  4.73661132668e-14  3.41806362955e-14  2.6443302061e-14  2.09856330118e-14  1.71394885031e-14  1.45770201649e-14  1.35804717438e-14  1.25970077118e-14  1.07925530039e-14  1.07103624587e-14  9.54291288588e-15  9.49236861809e-15  9.24025646009e-15  8.28693238033e-15  8.62439105654e-15  8.41602152625e-15  8.61859417951e-15  8.03723904972e-15  8.3580276011e-15  8.30555101122e-15  7.67762164737e-15  8.63567585424e-15  8.5123746658e-15  8.41720143835e-15  8.79262226361e-15  8.42548686481e-15  7.92712172955e-15  8.42459016727e-15  8.16474773314e-15
 8.78172430182e-15  8.20104404185e-15  8.06143819846e-15  8.03006804712e-15  8.49411379583e-15  7.70973351947e-15  8.26133580249e-15  7.82284325603e-15  7.6176555374e-15  8.1808014483e-15  7.58882099806e-15  8.16927097467e-15  8.42112044443e-15  8.43672047018e-15  8.08489919181e-15  8.10345280568e-15  7.68316539739e-15  8.13278612612e-15  7.56656744938e-15  8.09735192551e-15  7.97962921714e-15  7.64148628086e-15  7.98482494986e-15  8.10185774439e-15  7.47415863276e-15  8.53536776322e-15  7.70613805047e-15  8.31810075593e-15  7.96704878708e-15  8.26723631728e-15  8.20520387729e-15  7.99385252508e-15  7.81964906334e-15  8.23810906159e-15  7.60362660274e-15  7.69943749476e-15  7.92252100579e-15  8.29236180334e-15  9.00652386582e-15  8.32326147505e-15  8.51393003153e-15  7.87081229508e-15  8.27548851888e-15  8.28557194019e-15  8.99309340202e-15  9.36328249737e-15  9.02837201774e-15  8.83207732985e-15  9.20323659213e-15  9.85181010131e-15  1.00088829607e-14  1.00397081544e-14  1.11637634033e-14  1.14670138972e-14  1.30509328022e-14  1.50847349348e-14  1.76723557827e-14  2.13723946476e-14  2.64717882257e-14  3.45201185821e-14  4.67664524469e-14  6.80501248257e-14  1.14299911376e-13  2.57479399822e-13  9.83348093447e-13  2.58412753232e-13  1.15583992096e-13  6.89608613053e-14  4.6531784529e-14  3.38645123619e-14  2.63561144952e-14  2.10416266045e-14  1.77899135303e-14  1.5329972109e-14  1.36920760579e-14  1.15497322033e-14  1.03362058922e-14  1.03361131413e-14  9.79448111204e-15  9.183075685e-15  9.07244171737e-15  8.77496062464e-15  8.9336379632e-15  8.75474042521e-15  7.81758314643e-15  8.48265979478e-15  8.45574458954e-15  7.97847805769e-15  8.4046127287e-15  8.73576073809e-15  7.51265689069e-15  8.17842731177e-15  7.56972835491e-15  7.82930053793e-15  8.12195287695e-15  8.31133267614e-15
 8.87602553865e-15  8.0155063668e-15  8.03964998841e-15  8.64742797212e-15  8.76928127047e-15  8.09993515827e-15  7.50136741963e-15  8.08126249387e-15  7.83003670177e-15  8.81578875756e-15  8.26557948814e-15  8.50712185009e-15  8.58673716392e-15  8.47570761836e-15  8.34935455898e-15  8.79240191362e-15  8.5972535014e-15  8.97800959576e-15  7.94517064803e-15  8.21282223477e-15  8.66092885553e-15  7.97116202157e-15  8.06634885733e-15  8.01814683987e-15  7.5101781735e-15  7.90332717226e-15  7.91778113742e-15  7.9107608397e-15  8.20970673536e-15  7.96792056411e-15  8.28109991161e-15  8.43164721307e-15  7.71766254308e-15  7.69613434992e-15  8.0553848836e-15  8.24219943928e-15  7.8468418354e-15  8.68253496857e-15  8.92526904989e-15  8.83942835579e-15  8.39743546284e-15  8.32501706739e-15  8.46644025591e-15  8.27359023794e-15  8.66241215617e-15  8.25885077625e-15  8.56607541506e-15  9.14326319594e-15  8.89715388827e-15  9.73821242872e-15  9.37343688685e-15  9.79913639019e-15  1.02357964771e-14  1.11860145748e-14  1.20299256758e-14  1.34339094365e-14  1.52736059584e-14  1.75941869696e-14  2.13947542365e-14  2.7342141388e-14  3.47514616489e-14  4.6226829962e-14  6.91106292401e-14  1.15283043598e-13  2.58412753232e-13  9.85762478989e-13  2.5818429154e-13  1.15236051064e-13  6.83085615949e-14  4.65139168303e-14  3.43482094135e-14  2.64198945713e-14  2.14613434025e-14  1.78928285735e-14  1.51283680524e-14  1.36377729389e-14  1.26073520354e-14  1.14131242727e-14  1.03135272572e-14  9.39059689931e-15  9.67491793808e-15  9.08752405136e-15  8.75191234873e-15  8.37199296204e-15  8.28882741677e-15  8.65444902573e-15  9.07933508619e-15  8.14282791922e-15  8.54180342786e-15  8.69502048531e-15  8.00676674449e-15  8.51379567272e-15  8.03270022474e-15  7.99194713765e-15  8.75831604118e-15  8.21654044939e-15
 8.69405792972e-15  8.14991258959e-15  8.41770541722e-15  7.68007474913e-15  8.30360187261e-15  8.17449166245e-15  8.20206206788e-15  8.19450277137e-15  8.00419238295e-15  8.55374031736e-15  9.10131876259e-15  8.39881836607e-15  8.65160485277e-15  8.44473006259e-15  8.52310316928e-15  8.3639633234e-15  7.60672278545e-15  8.12179688342e-15  8.05487177313e-15  7.85931316522e-15  8.30875394292e-15  7.43473417803e-15  7.79234763284e-15  7.67496913541e-15  7.88840230406e-15  8.15466854286e-15  8.39188022288e-15  8.04572453351e-15  8.1685717969e-15  7.90234187105e-15  7.9014922793e-15  8.86739693018e-15  7.80041581005e-15  7.49047028879e-15  8.96199516393e-15  8.75658422709e-15  8.25876011183e-15  8.96027982533e-15  8.64424886462e-15  8.70592992374e-15  8.50902632126e-15  8.2121429894e-15  8.27803370166e-15  8.18500272866e-15  8.19505749137e-15  8.38961444605e-15  8.32807459008e-15  8.75594066134e-15  8.46110191568e-15  9.44764472024e-15  8.93271804402e-15  9.37687522556e-15  9.43128874697e-15  1.00057445952e-14  1.05622380298e-14  1.19431503624e-14  1.32395488519e-14  1.52467985145e-14  1.83629192268e-14  2.15129860397e-14  2.67279741228e-14  3.41135072217e-14  4.75658190042e-14  6.87570299146e-14  1.15583992096e-13  2.5818429154e-13  9.87113248115e-13  2.58420225481e-13  1.14501687031e-13  6.81335034417e-14  4.64246983047e-14  3.41693857088e-14  2.61226671082e-14  2.20621691303e-14  1.76641581189e-14  1.52952238312e-14  1.33481807409e-14  1.20424395405e-14  1.18175288071e-14  1.04255756379e-14  1.04491315814e-14  9.37964348604e-15  9.35261412337e-15  8.53646693249e-15  8.55523951295e-15  8.52232796296e-15  8.69258374249e-15  8.35457426419e-15  8.63036523589e-15  8.9961602831e-15  8.4435175928e-15  8.68302842856e-15  8.40289925071e-15  7.81270730395e-15  8.13561895729e-15  8.41880053528e-15
 8.38222991114e-15  8.01237696081e-15  7.86577195936e-15  8.08593504227e-15  7.89987219946e-15  7.85312836707e-15  7.90346223863e-15  7.29924821117e-15  8.08455263816e-15  8.40298684099e-15  8.30215571721e-15  8.03387824217e-15  8.56028617125e-15  8.30903280762e-15  7.86120114939e-15  8.18419079047e-15  8.38477376106e-15  8.30278710761e-15  7.79844060028e-15  7.90484040875e-15  7.8484265109e-15  7.8647197873e-15  7.91122748779e-15  7.88142795676e-15  8.03542228458e-15  7.91266170936e-15  8.20059051928e-15  8.14191490806e-15  8.1934693469e-15  7.64512770664e-15  8.03085130605e-15  7.70395888945e-15  7.95759756038e-15  8.38406696189e-15  8.46865968951e-15  8.45295080689e-15  8.99958535231e-15  8.51219277181e-15  7.90189606288e-15  8.23140071329e-15  8.40977765458e-15  8.33867455582e-15  8.52624231414e-15  7.87803811729e-15  8.39040358522e-15  8.28090899465e-15  8.34107002309e-15  8.54918067463e-15  8.4274709093e-15  9.57475319162e-15  9.29756704741e-15  9.06676784104e-15  9.15308522326e-15  9.3727882426e-15  9.97377691482e-15  1.07751784111e-14  1.15711330284e-14  1.33978644879e-14  1.54779757036e-14  1.81510825334e-14  2.10003457795e-14  2.66792741327e-14  3.42190383994e-14  4.73661132668e-14  6.89608613053e-14  1.15236051064e-13  2.58420225481e-13  9.85930349124e-13  2.58299916445e-13  1.14581128273e-13  6.80171686227e-14  4.59863825565e-14  3.37514927125e-14  2.69839080897e-14  2.16781362318e-14  1.81269144255e-14  1.52021711579e-14  1.34709539125e-14  1.28014743183e-14  1.13299023196e-14  1.06228130596e-14  1.04248240587e-14  1.00332071418e-14  9.07873856344e-15  9.05968214507e-15  8.87519416147e-15  8.85538008971e-15  8.64754527302e-15  8.6014599511e-15  8.37428195368e-15  8.15325381538e-15  8.96650759906e-15  8.66363887649e-15  8.38266297661e-15  8.47023775515e-15  8.42729957093e-15
 8.35774247069e-15  8.63549099253e-15  8.44198025211e-15  8.26178951582e-15  8.14953712796e-15  8.07905954158e-15  8.02944152983e-15  7.55935802328e-15  7.56751297367e-15  8.41422873758e-15  7.813958337e-15  8.18585408473e-15  7.85121112284e-15  7.99178122171e-15  7.38805127426e-15  8.7620915796e-15  8.59567499313e-15  8.45839962176e-15  7.87572705653e-15  8.19939921623e-15  7.60596292386e-15  8.37779373457e-15  7.97719469701e-15  8.00470536852e-15  7.74461204e-15  7.65922539922e-15  7.84426541437e-15  7.92311790824e-15  8.31750602635e-15  8.19575151209e-15  7.95950618975e-15  7.97267237825e-15  8.45610193421e-15  8.08497757789e-15  8.29069934403e-15  8.69719007571e-15  8.42775831451e-15  7.54450516359e-15  8.00588289504e-15  8.27214930617e-15  8.05923452206e-15  7.53141763653e-15  8.04118934226e-15  7.54943749345e-15  7.54331723532e-15  8.10284766602e-15  8.12021615541e-15  8.45187911104e-15  7.66348312063e-15  8.3859873213e-15  8.82341322451e-15  8.77698254204e-15  9.07638599368e-15  9.03692343806e-15  9.02486846948e-15  1.02945486796e-14  1.06504939107e-14  1.19986903365e-14  1.32601768794e-14  1.49986674658e-14  1.78682756254e-14  2.13003828643e-14  2.61307388977e-14  3.41806362955e-14  4.6531784529e-14  6.83085615949e-14  1.14501687031e-13  2.58299916445e-13  9.85967389547e-13  2.57608262963e-13  1.14672123812e-13  6.80426952757e-14  4.58818932169e-14  3.40223588691e-14  2.65521992463e-14  2.10336312962e-14  1.764102089e-14  1.46628095068e-14  1.27232149994e-14  1.12963833439e-14  1.06451773366e-14  1.04343202646e-14  1.03012883313e-14  9.7807983852e-15  8.82344569864e-15  8.36129903366e-15  7.99535674138e-15  7.92684187399e-15  8.35747231047e-15  8.14936476901e-15  8.04634822708e-15  7.4831967191e-15  7.73731264849e-15  8.4290645128e-15  9.08141412008e-15  8.35443186906e-15
 7.89989728789e-15  7.9788785635e-15  7.96591395281e-15  8.22888380035e-15  7.95981133511e-15  8.24414967504e-15  8.40700670451e-15  7.88454082083e-15  7.69739034269e-15  8.32412312986e-15  7.53351710781e-15  7.43239021294e-15  7.75880391604e-15  8.18623315895e-15  7.88352868788e-15  8.44673298039e-15  8.33806682135e-15  7.82834191886e-15  8.45703223213e-15  8.10058390853e-15  7.62280599624e-15  7.83164897442e-15  8.22431993247e-15  7.69180835371e-15  7.87519248717e-15  7.68102881017e-15  7.62199530363e-15  7.94737254952e-15  8.24843849419e-15  8.75774595192e-15  8.5330918727e-15  7.55340265647e-15  8.10461824086e-15  7.86719636919e-15  8.19567687672e-15  8.22887644136e-15  8.09514251707e-15  7.87629489976e-15  8.23643600775e-15  8.49255371756e-15  8.62407678293e-15  7.44387775383e-15  7.39811773941e-15  7.60297551754e-15  7.72491834554e-15  8.15281895789e-15  7.76364085807e-15  8.03551373268e-15  8.42405694451e-15  8.72197707279e-15  8.79607471145e-15  8.82819543329e-15  9.13118607378e-15  8.87632485762e-15  9.48371464355e-15  9.70316778594e-15  1.02650249699e-14  1.07069222424e-14  1.16932566784e-14  1.33059689004e-14  1.45844893172e-14  1.75933225736e-14  2.05422553902e-14  2.6443302061e-14  3.38645123619e-14  4.65139168303e-14  6.81335034417e-14  1.14581128273e-13  2.57608262963e-13  9.83373483804e-13  2.57815289383e-13  1.14925407808e-13  6.78864017271e-14  4.65591502973e-14  3.45437805624e-14  2.6106792224e-14  2.13814907387e-14  1.77810576977e-14  1.52044055803e-14  1.29234126525e-14  1.15438340449e-14  1.08562158513e-14  1.08356309741e-14  9.74083854281e-15  9.1816163522e-15  8.66342122724e-15  8.69310905075e-15  8.93462135765e-15  8.38431889699e-15  8.08747516379e-15  8.17601760268e-15  8.01078630898e-15  7.72261558889e-15  8.01500925959e-15  8.29031513753e-15  8.20014165545e-15
 7.97827822468e-15  7.92563675417e-15  7.95360628017e-15  7.80603477443e-15  8.92832298588e-15  8.54829556475e-15  8.25542814931e-15  8.42369939228e-15  8.10194080417e-15  7.78022995576e-15  7.49978399438e-15  8.21067563871e-15  8.10482660531e-15  8.62715247917e-15  8.59361254575e-15  8.17233993958e-15  8.39349320289e-15  8.12464407233e-15  8.73654670687e-15  8.03592394129e-15  7.7905134592e-15  8.21011630784e-15  7.81379869232e-15  7.68102136226e-15  8.17920654993e-15  7.37726584347e-15  7.96265934586e-15  8.23528761658e-15  7.78189782035e-15  8.4191608785e-15  8.01388942665e-15  7.61547299682e-15  7.9310899938e-15  7.85958794928e-15  8.12211568431e-15  8.18742869764e-15  8.55982985194e-15  8.67916174943e-15  8.28504987636e-15  8.67366097122e-15  8.46167394974e-15  8.20555406782e-15  8.51217828062e-15  8.17229672475e-15  7.9249353568e-15  8.28467898414e-15  8.09316818892e-15  8.1129141194e-15  8.88825844747e-15  9.19227929187e-15  8.63764010633e-15  8.85712627463e-15  8.94012538074e-15  8.40179105142e-15  8.9074527506e-15  9.40543842654e-15  8.9850258996e-15  9.85989675061e-15  1.1796286062e-14  1.22345242417e-14  1.39020061433e-14  1.49689351483e-14  1.75864420721e-14  2.09856330118e-14  2.63561144952e-14  3.43482094135e-14  4.64246983047e-14  6.80171686227e-14  1.14672123812e-13  2.57815289383e-13  9.8393169256e-13  2.57393055854e-13  1.14482233639e-13  6.81601220733e-14  4.66147680871e-14  3.40745110681e-14  2.6374205803e-14  2.12818045165e-14  1.72672714757e-14  1.55907766338e-14  1.36130000282e-14  1.20090963811e-14  1.07286530448e-14  9.79889037205e-15  9.62812764882e-15  9.75689240789e-15  9.23755466316e-15  8.47823232972e-15  8.71732403907e-15  8.20750394902e-15  8.65152510794e-15  8.17901562095e-15  8.13071929237e-15  8.14442390003e-15  7.87624645975e-15  8.08253870356e-15
 7.77652464611e-15  7.64970233594e-15  7.71798568933e-15  8.20904081824e-15  8.33056211804e-15  8.05555858378e-15  8.09773400722e-15  7.74346582613e-15  7.87677824202e-15  8.04012684315e-15  7.60594866368e-15  8.03750445205e-15  8.26604522654e-15  7.95211290918e-15  8.47053863209e-15  8.41177514014e-15  8.57957514249e-15  8.40117803413e-15  8.73822916908e-15  7.83452680761e-15  8.24820015443e-15  8.7174216654e-15  8.40742743731e-15  7.64723769918e-15  8.09585586258e-15  7.8194132107e-15  8.1042118177e-15  8.11110799646e-15  8.01824328414e-15  8.58661463073e-15  7.88773677787e-15  7.8844408951e-15  8.33800760121e-15  8.05275216603e-15  7.71506764389e-15  7.91453442269e-15  7.38599412452e-15  7.79784385768e-15  8.50638368218e-15  8.17930639192e-15  8.17674327357e-15  7.90121711219e-15  7.98429341045e-15  8.38306911419e-15  8.42270230659e-15  7.75825219982e-15  8.01462808044e-15  7.8577882165e-15  9.14394975812e-15  8.81316606832e-15  8.31997012772e-15  8.65495175551e-15  8.42081656401e-15  8.77520131401e-15  8.74134864828e-15  8.84746707186e-15  8.65853312601e-15  9.50334158747e-15  1.042843391e-14  1.09112634122e-14  1.23476440692e-14  1.29733028467e-14  1.48554861697e-14  1.71394885031e-14  2.10416266045e-14  2.64198945713e-14  3.41693857088e-14  4.59863825565e-14  6.80426952757e-14  1.14925407808e-13  2.57393055854e-13  9.83418210136e-13  2.57533517079e-13  1.14917978672e-13  6.82991379714e-14  4.64570022572e-14  3.42767650916e-14  2.7458953208e-14  2.10460605125e-14  1.82889953453e-14  1.60596847029e-14  1.40225267809e-14  1.15708165006e-14  1.10955528803e-14  1.05716644629e-14  9.47498627135e-15  1.00273969423e-14  8.97388745819e-15  9.04659609415e-15  8.43565972712e-15  8.58950462358e-15  8.23654958195e-15  8.3864396547e-15  8.85022497841e-15  8.87312289417e-15  8.67171976371e-15
 8.10872186727e-15  8.01324959087e-15  8.01900926738e-15  8.10446485748e-15  9.07619747468e-15  7.79448834179e-15  8.18783089812e-15  7.79465866426e-15  7.80724673602e-15  7.64961661311e-15  8.37877237589e-15  8.08596296374e-15  7.84566861515e-15  8.03805799034e-15  8.64533427093e-15  8.36869520408e-15  8.51508986647e-15  8.365243974e-15  8.42624338524e-15  8.24589001987e-15  8.4998416179e-15  8.33460653413e-15  8.01312976709e-15  8.16529936405e-15  8.16037127481e-15  7.96489185983e-15  7.69318144539e-15  8.43098740174e-15  7.77807734575e-15  8.47087550941e-15  8.21262483994e-15  7.89091674322e-15  8.51895140246e-15  7.66910581566e-15  7.86924609878e-15  8.0010693981e-15  7.83944198463e-15  8.17498387116e-15  7.95092091517e-15  8.63517303557e-15  8.61461684112e-15  8.16974215859e-15  8.15652819371e-15  8.3709168233e-15  8.42590779693e-15  8.31746857306e-15  8.00172468921e-15  8.04801716058e-15  8.20358935535e-15  8.30587264744e-15  8.41767992183e-15  8.547969933e-15  8.77322667073e-15  8.47911878803e-15  9.219476378e-15  9.11261937733e-15  9.16605739204e-15  9.40705162752e-15  9.48212521404e-15  1.05355342047e-14  1.16149092649e-14  1.2463159203e-14  1.34000428653e-14  1.45770201649e-14  1.77899135303e-14  2.14613434025e-14  2.61226671082e-14  3.37514927125e-14  4.58818932169e-14  6.78864017271e-14  1.14482233639e-13  2.57533517079e-13  9.80465314349e-13  2.57010300725e-13  1.15002314194e-13  6.83821911756e-14  4.61870726839e-14  3.44046775259e-14  2.62823837266e-14  2.09753399269e-14  1.79101930877e-14  1.54698270929e-14  1.29043593415e-14  1.2184973011e-14  1.15561582453e-14  1.01114206039e-14  9.35313049063e-15  8.77352322782e-15  8.88371349561e-15  8.84495249022e-15  8.16455960877e-15  8.02321624512e-15  8.60713129244e-15  8.27323462784e-15  8.38918751871e-15  7.56952568494e-15
 7.89036916025e-15  7.87403922869e-15  8.10321691541e-15  7.60929663013e-15  8.26470317861e-15  8.09823097865e-15  8.12036535051e-15  7.81114660679e-15  7.31187045339e-15  7.61904430311e-15  7.6000632368e-15  8.18126109007e-15  8.43049664757e-15  8.61439891847e-15  8.46940386773e-15  8.15585760804e-15  8.09413744731e-15  8.04384220971e-15  8.0703401553e-15  7.99353590923e-15  8.43892213086e-15  8.50642529236e-15  7.81607475555e-15  7.87021301095e-15  8.13863451459e-15  8.25497700199e-15  8.08624200993e-15  8.48332180902e-15  8.34767868445e-15  8.21458295079e-15  7.84740555322e-15  7.85403377011e-15  8.053681217e-15  8.2242069172e-15  8.79491264129e-15  7.93513826202e-15  7.73577335814e-15  8.26050527025e-15  8.32535844151e-15  8.33943159229e-15  8.84935542112e-15  8.21951637835e-15  8.11744204167e-15  8.62116700107e-15  8.47059344331e-15  8.61898138811e-15  8.34397461867e-15  7.81370355658e-15  7.60870222357e-15  7.64924360613e-15  7.95758803742e-15  8.35342498292e-15  8.36141173423e-15  8.36842645288e-15  8.65703863685e-15  8.66752912555e-15  8.70246585841e-15  8.66116957776e-15  9.09118268621e-15  9.44865446941e-15  1.01836952692e-14  1.1053039927e-14  1.23693034554e-14  1.35804717438e-14  1.5329972109e-14  1.78928285735e-14  2.20621691303e-14  2.69839080897e-14  3.40223588691e-14  4.65591502973e-14  6.81601220733e-14  1.14917978672e-13  2.57010300725e-13  9.82046570835e-13  2.56969991185e-13  1.14979899075e-13  6.82248151548e-14  4.65339774926e-14  3.36763900554e-14  2.62312978066e-14  2.09071748363e-14  1.78091868352e-14  1.45546512012e-14  1.31227976477e-14  1.21316670413e-14  1.07249644308e-14  9.65967213094e-15  9.83699744777e-15  9.25574693029e-15  9.16811227689e-15  8.82713128545e-15  8.76313271348e-15  8.46631257745e-15  8.278722408e-15  8.22290999616e-15  7.91025080445e-15
 8.61973690067e-15  8.76339206012e-15  8.1079200673e-15  8.27255262774e-15  7.75548342728e-15  8.56146289744e-15  7.97636589273e-15  8.0665513598e-15  7.70804057123e-15  8.11318639374e-15  8.03658007785e-15  8.06522671284e-15  8.62787929699e-15  8.14788320882e-15  7.73359809392e-15  7.89271728082e-15  7.91254150083e-15  8.06062855387e-15  7.68820462955e-15  7.79314776727e-15  8.63609981907e-15  8.68790184665e-15  8.06825904502e-15  8.44178680315e-15  7.76982452052e-15  7.9778740207e-15  7.81084928541e-15  8.75459131053e-15  8.58589143168e-15  8.30220193033e-15  8.62880874393e-15  8.03154719042e-15  7.89937649423e-15  7.82319008813e-15  7.92434607226e-15  8.17543989015e-15  8.62641722938e-15  7.75753995475e-15  8.35968107026e-15  8.15371835566e-15  8.81622094039e-15  8.32419547112e-15  8.61508695978e-15  8.08201754537e-15  8.61728062425e-15  8.84467298234e-15  8.11495178928e-15  7.7545480493e-15  8.10720539294e-15  8.03475427303e-15  8.13013967381e-15  8.76823981043e-15  8.1760847857e-15  8.42433114853e-15  8.68228357511e-15  8.5618779688e-15  8.26538877821e-15  8.51712954131e-15  9.3124255025e-15  9.07034717659e-15  1.04793153517e-14  1.02949036093e-14  1.10970987457e-14  1.25970077118e-14  1.36920760579e-14  1.51283680524e-14  1.76641581189e-14  2.16781362318e-14  2.65521992463e-14  3.45437805624e-14  4.66147680871e-14  6.82991379714e-14  1.15002314194e-13  2.56969991185e-13  9.85663705904e-13  2.58289593916e-13  1.14875912198e-13  6.84125420669e-14  4.6238964288e-14  3.46365997772e-14  2.62982581659e-14  2.15906203725e-14  1.75180650068e-14  1.56125865047e-14  1.33516025864e-14  1.16649784898e-14  1.17785756844e-14  1.03067904312e-14  9.31471482186e-15  9.32901334854e-15  9.22646544544e-15  8.96539848927e-15  8.76456428507e-15  8.13238198488e-15  8.10650741147e-15  8.16694231209e-15
 7.78051917802e-15  8.48438171142e-15  8.1793589309e-15  8.58522287715e-15  8.17833903202e-15  7.89810242909e-15  7.95931840576e-15  7.73288672386e-15  7.9107844068e-15  7.898489977e-15  8.42951087228e-15  8.59389270342e-15  8.01380338131e-15  7.80674576178e-15  8.21416803058e-15  8.51682836794e-15  8.12570455302e-15  8.53673198729e-15  8.3523781267e-15  7.74239339438e-15  8.08610899567e-15  7.96535206812e-15  7.83985702712e-15  8.27721376499e-15  8.73106772185e-15  8.25549640732e-15  7.93257418701e-15  7.7960583199e-15  8.16322626234e-15  8.44120851525e-15  8.49010285121e-15  8.33183196809e-15  7.9168784026e-15  8.37449350223e-15  8.08665140505e-15  7.73080016662e-15  7.94430971194e-15  7.45648768987e-15  7.64962764208e-15  7.2002200995e-15  7.70546261945e-15  8.17258979145e-15  7.84760314198e-15  7.73285937162e-15  8.3584399707e-15  8.00418198714e-15  8.16471981867e-15  7.87933650985e-15  7.69805741637e-15  8.45511647367e-15  8.70212115418e-15  8.62544528783e-15  8.49435916326e-15  8.2757514806e-15  8.17773967286e-15  9.03636200662e-15  8.289883472e-15  8.67241139606e-15  8.74306885645e-15  9.03670869948e-15  9.56544957114e-15  9.86288503576e-15  9.73935675023e-15  1.07925530039e-14  1.15497322033e-14  1.36377729389e-14  1.52952238312e-14  1.81269144255e-14  2.10336312962e-14  2.6106792224e-14  3.40745110681e-14  4.64570022572e-14  6.83821911756e-14  1.14979899075e-13  2.58289593916e-13  9.8447720267e-13  2.58951786098e-13  1.15639081039e-13  6.86098576332e-14  4.62954320139e-14  3.41406929182e-14  2.69784529037e-14  2.14191908133e-14  1.70508732316e-14  1.45825214374e-14  1.25860363483e-14  1.19221565029e-14  1.06343603022e-14  1.00014038179e-14  9.53734496001e-15  9.41962105559e-15  9.7426923092e-15  9.18972610974e-15  8.45326363214e-15  8.62792098592e-15  8.31763927718e-15
 8.00420829666e-15  8.57846877267e-15  8.37156667955e-15  8.12866983011e-15  8.0029832312e-15  7.50595810099e-15  7.98697527805e-15  7.65255335995e-15  8.07771356641e-15  7.92527011568e-15  8.17236830168e-15  8.76751689788e-15  8.22119238973e-15  8.1469780827e-15  8.08876835703e-15  8.69861798294e-15  8.58357263183e-15  8.22468900482e-15  8.15838582766e-15  7.58825606267e-15  8.57818337631e-15  8.54679939217e-15  8.40550663438e-15  9.04368944286e-15  8.35765814624e-15  8.53532256185e-15  8.26671933012e-15  7.9942342573e-15  8.1773442036e-15  8.40173464686e-15  8.03241982163e-15  8.32363434761e-15  7.89341475898e-15  7.99156127401e-15  7.78169114876e-15  7.92209028628e-15  7.64362996922e-15  7.5322136382e-15  8.21433433669e-15  7.47720542747e-15  7.97611596559e-15  8.37814915047e-15  7.54000345219e-15  8.23695965898e-15  7.87629065834e-15  7.99255475888e-15  8.13414848477e-15  7.74015597897e-15  8.10596000557e-15  8.41306030445e-15  8.16755985213e-15  8.53017013039e-15  8.02176025241e-15  8.250987075e-15  8.60954696755e-15  9.06733674848e-15  8.56876764519e-15  8.02198823607e-15  8.20033312414e-15  8.22842929682e-15  9.12877721176e-15  9.78800722863e-15  9.70496204816e-15  1.07103624587e-14  1.03362058922e-14  1.26073520354e-14  1.33481807409e-14  1.52021711579e-14  1.764102089e-14  2.13814907387e-14  2.6374205803e-14  3.42767650916e-14  4.61870726839e-14  6.82248151548e-14  1.14875912198e-13  2.58951786098e-13  9.86523839209e-13  2.58650525747e-13  1.15071976055e-13  6.84277627937e-14  4.68919006482e-14  3.47583830191e-14  2.65325664254e-14  2.10485532107e-14  1.74294138857e-14  1.51465934243e-14  1.36209741663e-14  1.24270214493e-14  1.08480661905e-14  1.02536045598e-14  9.99472319438e-15  1.01099927305e-14  9.19962583554e-15  8.58774882366e-15  8.72246461789e-15  8.62803145666e-15
 7.77098641703e-15  7.70665399054e-15  8.30115633871e-15  8.01467662656e-15  8.19530794222e-15  8.34725353127e-15  8.43689494906e-15  8.50729387409e-15  7.73509033875e-15  8.43616476483e-15  8.39587203954e-15  8.29354744846e-15  7.85309868436e-15  7.47687163038e-15  8.09355871348e-15  8.10784684299e-15  7.95125574037e-15  7.81782438858e-15  7.7230806194e-15  7.94405744012e-15  8.2953163069e-15  8.28536589087e-15  8.22323313546e-15  8.37510194934e-15  8.35898081119e-15  8.68028718518e-15  8.4556939551e-15  8.58082542476e-15  8.11003710294e-15  8.5865964505e-15  8.52429458817e-15  8.1534915237e-15  7.97747983761e-15  8.1565999532e-15  7.913795022e-15  8.06680068232e-15  7.47148325908e-15  7.52251503856e-15  7.6353771382e-15  7.5651489601e-15  8.10002760676e-15  8.07843997596e-15  7.99315963048e-15  8.15086431523e-15  7.85092711954e-15  7.76822564015e-15  7.88981388193e-15  8.13243108859e-15  8.38596729947e-15  7.90272427738e-15  8.0119483025e-15  7.98264437346e-15  7.86558517292e-15  7.99589347589e-15  7.29220032255e-15  8.56920881361e-15  7.89485142369e-15  8.54252999747e-15  8.37613516264e-15  8.33914883164e-15  8.91810929115e-15  9.01357577158e-15  8.52172334578e-15  9.54291288588e-15  1.03361131413e-14  1.14131242727e-14  1.20424395405e-14  1.34709539125e-14  1.46628095068e-14  1.77810576977e-14  2.12818045165e-14  2.7458953208e-14  3.44046775259e-14  4.65339774926e-14  6.84125420669e-14  1.15639081039e-13  2.58650525747e-13  9.84503704597e-13  2.57789211111e-13  1.15159952905e-13  6.90710260808e-14  4.71762666262e-14  3.50473095418e-14  2.66536444538e-14  2.11187736441e-14  1.73157067493e-14  1.54796073576e-14  1.35491505934e-14  1.22538707012e-14  1.0660258952e-14  1.0528852546e-14  1.05591313169e-14  9.59277219959e-15  9.28627647006e-15  8.87933509198e-15  8.03595056248e-15
 8.28696101258e-15  8.29674981391e-15  8.03074406265e-15  7.78207520049e-15  8.91770257555e-15  8.84134444231e-15  8.27789673017e-15  8.01066576417e-15  8.1286591513e-15  8.1847781721e-15  8.10392686037e-15  8.42163628124e-15  8.14675486711e-15  8.17619796006e-15  8.56257765108e-15  8.2850448369e-15  8.57685123419e-15  8.3696933904e-15  8.57278974557e-15  8.25407217859e-15  8.33936103938e-15  8.25325719647e-15  8.47025125678e-15  8.37654550985e-15  8.12517364785e-15  8.0639555586e-15  8.05384038704e-15  8.07091659597e-15  7.67497860586e-15  8.16251024064e-15  7.76393999702e-15  7.76916663059e-15  7.56125342346e-15  7.85603482406e-15  8.44008261557e-15  8.61229573342e-15  7.67358321515e-15  7.56843325405e-15  7.56366952447e-15  8.53641712688e-15  8.26338266276e-15  7.99219019727e-15  8.20945603261e-15  8.20571138721e-15  7.63187935866e-15  8.07312693323e-15  7.57195084228e-15  7.86359802907e-15  8.7558578453e-15  8.6084717908e-15  7.54761785377e-15  8.3235874464e-15  7.58688358913e-15  8.02007181338e-15  8.65274741988e-15  8.02105398597e-15  7.78854939719e-15  7.98409041565e-15  8.45718058635e-15  8.45356053163e-15  8.63770366912e-15  8.57297182309e-15  9.03420662217e-15  9.49236861809e-15  9.79448111204e-15  1.03135272572e-14  1.18175288071e-14  1.28014743183e-14  1.27232149994e-14  1.52044055803e-14  1.72672714757e-14  2.10460605125e-14  2.62823837266e-14  3.36763900554e-14  4.6238964288e-14  6.86098576332e-14  1.15071976055e-13  2.57789211111e-13  9.82984007503e-13  2.57901675504e-13  1.14735188552e-13  6.84685240139e-14  4.68492315684e-14  3.45875414153e-14  2.60386853327e-14  2.10766565303e-14  1.80388483059e-14  1.52571593623e-14  1.28361715542e-14  1.20035518793e-14  1.11748646299e-14  1.07926428752e-14  1.00956849662e-14  9.43589002248e-15  9.32973942809e-15  9.11211285028e-15
 8.5903157282e-15  8.40194140457e-15  8.5538212618e-15  8.14348275149e-15  8.18129634554e-15  8.26844416068e-15  7.94665300729e-15  8.05266156346e-15  7.70435991449e-15  7.98391610404e-15  7.59479693321e-15  7.8521435886e-15  7.58476415433e-15  8.22618063032e-15  9.07575680335e-15  8.45844204722e-15  8.07788132105e-15  8.67800954301e-15  8.76571601219e-15  8.06683456345e-15  8.54769250873e-15  8.561781169e-15  7.86421532426e-15  8.42209744957e-15  8.43136162486e-15  7.85701803432e-15  8.43802012662e-15  7.78198180686e-15  7.53235720026e-15  7.71578460757e-15  8.1545815888e-15  8.20541392618e-15  8.15267544883e-15  8.27754023473e-15  8.34626066587e-15  8.59050811753e-15  8.2558825247e-15  8.15516654753e-15  7.89622237512e-15  8.06685513395e-15  7.55884844874e-15  7.55566889753e-15  7.52013316852e-15  7.96794270125e-15  8.24197366481e-15  8.05657434997e-15  7.98977455873e-15  8.42404615023e-15  8.67048285727e-15  8.26147128205e-15  8.24220374677e-15  8.19718567719e-15  8.11217161829e-15  8.67265939197e-15  8.65261602526e-15  8.60403525571e-15  8.21153154495e-15  8.51152417341e-15  8.55628924469e-15  8.55314068092e-15  8.31589441463e-15  9.06249680153e-15  8.73834998187e-15  9.24025646009e-15  9.183075685e-15  9.39059689931e-15  1.04255756379e-14  1.13299023196e-14  1.12963833439e-14  1.29234126525e-14  1.55907766338e-14  1.82889953453e-14  2.09753399269e-14  2.62312978066e-14  3.46365997772e-14  4.62954320139e-14  6.84277627937e-14  1.15159952905e-13  2.57901675504e-13  9.84836583037e-13  2.58170632591e-13  1.15096127407e-13  6.92473106729e-14  4.68149758791e-14  3.40663768328e-14  2.61661721331e-14  2.2085525583e-14  1.8212838164e-14  1.59574715854e-14  1.38764104548e-14  1.24969851408e-14  1.19142615881e-14  1.08087411033e-14  9.7137679333e-15  9.58018938751e-15  9.52977257023e-15
 8.84860486186e-15  9.30734104595e-15  9.49876526974e-15  8.63193541835e-15  8.21230173263e-15  7.97124147887e-15  7.9632386112e-15  8.2364937182e-15  8.3322822445e-15  8.13946979737e-15  8.33861031101e-15  8.07365124859e-15  8.24492671949e-15  7.93415510175e-15  8.60032729284e-15  9.08265941746e-15  8.14935246206e-15  8.01845372007e-15  8.36363277002e-15  8.05796757767e-15  7.77560757965e-15  7.71212084433e-15  8.2254044034e-15  8.42977345839e-15  8.28908445712e-15  8.13935126663e-15  8.2885245283e-15  7.94184887439e-15  7.14689288226e-15  7.76469432599e-15  8.10079942676e-15  8.26275339595e-15  8.39162441106e-15  8.26323697652e-15  8.26397508702e-15  7.6964048127e-15  7.86010477054e-15  8.23555507217e-15  7.59565264851e-15  7.31937871939e-15  7.51026349704e-15  7.77752303466e-15  8.07814666855e-15  8.19829841881e-15  7.7890326227e-15  8.0107109038e-15  8.40475744542e-15  7.916106038e-15  8.3543148786e-15  7.76810449617e-15  8.06593020904e-15  8.49749894993e-15  8.1115867337e-15  8.17721569203e-15  7.91635131836e-15  8.61355930235e-15  8.2553103604e-15  8.20013934376e-15  8.48219305155e-15  8.12288281938e-15  8.51289376959e-15  9.02369361218e-15  8.53480532478e-15  8.28693238033e-15  9.07244171737e-15  9.67491793808e-15  1.04491315814e-14  1.06228130596e-14  1.06451773366e-14  1.15438340449e-14  1.36130000282e-14  1.60596847029e-14  1.79101930877e-14  2.09071748363e-14  2.62982581659e-14  3.41406929182e-14  4.68919006482e-14  6.90710260808e-14  1.14735188552e-13  2.58170632591e-13  9.86190791619e-13  2.58197761747e-13  1.16104253525e-13  6.92761211982e-14  4.69112561178e-14  3.40926998663e-14  2.71073376815e-14  2.15537280401e-14  1.79615038282e-14  1.58188311424e-14  1.35129784775e-14  1.23633207657e-14  1.1471195814e-14  1.09170586369e-14  1.01325444329e-14  9.69485769519e-15
 9.73858069065e-15  9.22515074319e-15  9.13918804751e-15  8.29911426557e-15  8.03207274915e-15  8.98951536438e-15  8.37701151089e-15  8.43746488482e-15  8.01166874347e-15  8.20931233674e-15  7.96878353852e-15  8.35016563281e-15  8.8030155587e-15  8.54791580571e-15  8.63980814896e-15  8.77618467121e-15  8.44844415185e-15  8.09423744341e-15  7.806593201e-15  8.32052383639e-15  8.52281269301e-15  8.0881281957e-15  8.33077091902e-15  7.91050191232e-15  8.10261483858e-15  8.26798665796e-15  7.96281220009e-15  8.07963025346e-15  7.54801968306e-15  8.140810311e-15  7.70772558204e-15  7.9654785385e-15  8.42378575489e-15  8.24128494787e-15  7.6245441064e-15  8.14969938332e-15  8.42233988706e-15  8.1682025153e-15  7.89082107654e-15  7.30926028555e-15  7.63156092916e-15  8.02982091382e-15  8.60154984146e-15  8.47186889986e-15  8.39024854127e-15  7.97960213428e-15  8.28895353033e-15  7.56527143201e-15  8.43991834096e-15  8.02872070904e-15  7.12374609467e-15  7.89523988748e-15  8.34248011798e-15  8.27289080659e-15  8.57799249696e-15  8.87552718637e-15  8.28684924374e-15  8.02804311589e-15  8.35689242668e-15  8.64217518036e-15  8.60255347836e-15  8.96106422506e-15  8.72615530128e-15  8.62439105654e-15  8.77496062464e-15  9.08752405136e-15  9.37964348604e-15  1.04248240587e-14  1.04343202646e-14  1.08562158513e-14  1.20090963811e-14  1.40225267809e-14  1.54698270929e-14  1.78091868352e-14  2.15906203725e-14  2.69784529037e-14  3.47583830191e-14  4.71762666262e-14  6.84685240139e-14  1.15096127407e-13  2.58197761747e-13  9.84483940129e-13  2.58318978691e-13  1.1547252035e-13  6.88787543092e-14  4.65823870679e-14  3.461307349e-14  2.63896262502e-14  2.13574773957e-14  1.83359612816e-14  1.57258736799e-14  1.34672873981e-14  1.20509035684e-14  1.15664105756e-14  1.02949097685e-14  9.79368039614e-15
 9.42974110968e-15  9.50219640414e-15  8.81275731523e-15  8.09631507256e-15  8.53245654043e-15  8.89830277049e-15  8.61513715679e-15  8.02209031437e-15  7.91758343321e-15  7.74982135195e-15  8.07792131175e-15  7.77886552517e-15  7.89578010903e-15  8.15319458874e-15  7.89988379206e-15  8.57192706211e-15  8.53475893192e-15  7.88823607782e-15  7.69705542523e-15  7.94508322134e-15  8.37362004657e-15  7.57934459569e-15  7.59146435607e-15  8.00523486241e-15  8.56239994325e-15  8.1746296326e-15  8.87392366139e-15  8.37770288174e-15  7.37603448748e-15  8.14987991222e-15  8.30983736914e-15  8.05725433528e-15  8.10830790622e-15  8.66826435601e-15  8.53236458806e-15  7.76785320119e-15  8.60458333434e-15  8.27346743642e-15  8.01759934949e-15  7.83906881978e-15  7.87601432225e-15  8.63220353008e-15  8.52762968204e-15  7.89510917625e-15  7.97849511168e-15  7.90128022585e-15  8.24567696228e-15  8.17947337194e-15  8.29233468793e-15  8.23915383871e-15  7.42223449113e-15  7.79225910555e-15  7.92828295447e-15  8.00777147579e-15  8.39906485281e-15  8.60332296467e-15  8.25620242033e-15  8.09768724986e-15  8.8418042741e-15  8.4711109864e-15  8.17028719715e-15  8.87874101586e-15  8.52143051045e-15  8.41602152625e-15  8.9336379632e-15  8.75191234873e-15  9.35261412337e-15  1.00332071418e-14  1.03012883313e-14  1.08356309741e-14  1.07286530448e-14  1.15708165006e-14  1.29043593415e-14  1.45546512012e-14  1.75180650068e-14  2.14191908133e-14  2.65325664254e-14  3.50473095418e-14  4.68492315684e-14  6.92473106729e-14  1.16104253525e-13  2.58318978691e-13  9.85444706434e-13  2.58392596811e-13  1.15347695971e-13  6.87960743176e-14  4.69229298697e-14  3.43977102572e-14  2.62928212494e-14  2.10408811212e-14  1.80592410395e-14  1.5276090454e-14  1.3338008374e-14  1.18324002672e-14  1.13114926029e-14  1.00231526413e-14
 1.02034837712e-14  9.41155569339e-15  9.73775827693e-15  9.12227370335e-15  8.25691915114e-15  8.53145165804e-15  8.63037237751e-15  8.67195808832e-15  8.407718092e-15  8.15710025116e-15  8.18915058135e-15  7.84816252731e-15  8.37041285561e-15  8.65083539519e-15  8.1138121731e-15  8.29149074831e-15  8.06146574137e-15  7.95972271817e-15  7.75260432717e-15  8.04360311921e-15  8.28138547605e-15  7.77619669279e-15  7.75920903675e-15  7.65827526061e-15  7.45843120078e-15  8.29884815553e-15  8.28870863315e-15  8.36046081551e-15  8.0582363709e-15  7.63607359266e-15  7.76551625788e-15  8.67861188199e-15  8.73286875833e-15  8.5574125566e-15  7.83272058814e-15  8.17838374883e-15  8.41357587636e-15  8.38338874551e-15  8.53651240637e-15  8.34708836189e-15  7.64372102239e-15  8.93052155099e-15  7.97577832442e-15  8.04110079774e-15  8.61354044491e-15  8.52962472028e-15  8.55659628322e-15  7.99651825176e-15  7.84873774191e-15  8.01085407765e-15  8.24113033584e-15  8.4025359511e-15  8.15548893538e-15  7.76183856436e-15  8.48581798227e-15  7.90458071536e-15  8.13729857155e-15  8.10884141037e-15  8.39165611934e-15  8.07369396473e-15  8.60014890755e-15  7.9946233923e-15  8.32040179578e-15  8.61859417951e-15  8.75474042521e-15  8.37199296204e-15  8.53646693249e-15  9.07873856344e-15  9.7807983852e-15  9.74083854281e-15  9.79889037205e-15  1.10955528803e-14  1.2184973011e-14  1.31227976477e-14  1.56125865047e-14  1.70508732316e-14  2.10485532107e-14  2.66536444538e-14  3.45875414153e-14  4.68149758791e-14  6.92761211982e-14  1.1547252035e-13  2.58392596811e-13  9.85496698552e-13  2.58445404418e-13  1.15000527096e-13  6.84507517282e-14  4.67712975057e-14  3.40766162996e-14  2.63240176438e-14  2.14560053549e-14  1.79600565332e-14  1.49699860362e-14  1.26327921206e-14  1.15065573884e-14  1.02868963002e-14
 1.10025908782e-14  9.93482038545e-15  9.04016495685e-15  8.78974262104e-15  8.61927724679e-15  8.94029268286e-15  8.73627622898e-15  8.52822201234e-15  8.15335109515e-15  8.0640085041e-15  8.29899443724e-15  7.19916994855e-15  8.24285889066e-15  8.47578691403e-15  8.09966634684e-15  8.22792184548e-15  7.89998794981e-15  8.31365526742e-15  8.56715489785e-15  7.8613945644e-15  8.1846175129e-15  8.22008565582e-15  7.91343952695e-15  8.64149652546e-15  8.16743212355e-15  7.76854972701e-15  7.80868465593e-15  8.3300925071e-15  8.41705099567e-15  8.39655496502e-15  8.15019689893e-15  8.57417794879e-15  7.77368127782e-15  8.77114660298e-15  7.89992093977e-15  8.39142864063e-15  8.65748359618e-15  7.96776963936e-15  7.95355518321e-15  8.81477008191e-15  8.16562353269e-15  8.73044474767e-15  8.57831665691e-15  8.13730791066e-15  8.01973899562e-15  8.27057471027e-15  8.27332250342e-15  8.01275180625e-15  7.99007227549e-15  8.31500442779e-15  8.23708089338e-15  8.41237963522e-15  8.69064717782e-15  8.82731498251e-15  9.11551609823e-15  7.73576217464e-15  8.42289298709e-15  8.33084357566e-15  8.60693809573e-15  8.63024191948e-15  8.53873314103e-15  8.67819164475e-15  8.51828159559e-15  8.03723904972e-15  7.81758314643e-15  8.28882741677e-15  8.55523951295e-15  9.05968214507e-15  8.82344569864e-15  9.1816163522e-15  9.62812764882e-15  1.05716644629e-14  1.15561582453e-14  1.21316670413e-14  1.33516025864e-14  1.45825214374e-14  1.74294138857e-14  2.11187736441e-14  2.60386853327e-14  3.40663768328e-14  4.69112561178e-14  6.88787543092e-14  1.15347695971e-13  2.58445404418e-13  9.83236080685e-13  2.5736852604e-13  1.15014066139e-13  6.82430370752e-14  4.60496181316e-14  3.45693527014e-14  2.67671154e-14  2.16590246787e-14  1.73359413921e-14  1.45883829546e-14  1.31064062556e-14  1.20542870946e-14
 1.15618030017e-14  1.11649792327e-14  1.01712664954e-14  9.3702581748e-15  9.65437510862e-15  9.41289842861e-15  8.86028872154e-15  8.59568650706e-15  8.33812931004e-15  8.37952365919e-15  8.25795614193e-15  7.65208016559e-15  7.69905710396e-15  8.18109037757e-15  8.00180186241e-15  7.86519416053e-15  8.44780227251e-15  8.34557853067e-15  8.1141367012e-15  7.96531830806e-15  7.91639203134e-15  8.27643379835e-15  7.47306193997e-15  8.32442634806e-15  7.82190026908e-15  7.72768227369e-15  8.33143611525e-15  8.40516752507e-15  8.20017489493e-15  7.91247980267e-15  7.70901215863e-15  8.23561285788e-15  7.94728409036e-15  8.07441849941e-15  8.20283162419e-15  7.77953486871e-15  7.8035366939e-15  7.87986024493e-15  8.00735005755e-15  8.58256041265e-15  7.89885375708e-15  8.44154064082e-15  8.4992759057e-15  7.69904702602e-15  8.07393647809e-15  7.6509161963e-15  8.07318242131e-15  7.84692990042e-15  7.43150433828e-15  8.32115976012e-15  8.11954237411e-15  7.76880651451e-15  7.85712058632e-15  8.05128276058e-15  8.64965072783e-15  8.15580306073e-15  7.99831662955e-15  8.27521469753e-15  7.99047649079e-15  7.41475487523e-15  8.20944994514e-15  8.24813500633e-15  7.98079167945e-15  8.3580276011e-15  8.48265979478e-15  8.65444902573e-15  8.52232796296e-15  8.87519416147e-15  8.36129903366e-15  8.66342122724e-15  9.75689240789e-15  9.47498627135e-15  1.01114206039e-14  1.07249644308e-14  1.16649784898e-14  1.25860363483e-14  1.51465934243e-14  1.73157067493e-14  2.10766565303e-14  2.61661721331e-14  3.40926998663e-14  4.65823870679e-14  6.87960743176e-14  1.15000527096e-13  2.5736852604e-13  9.81353568944e-13  2.57876212338e-13  1.14263254589e-13  6.80360746793e-14  4.65142025851e-14  3.39487395258e-14  2.63730878563e-14  2.09490036562e-14  1.74327556224e-14  1.50130452822e-14  1.2905479912e-14
 1.29331038248e-14  1.13707913092e-14  1.10513819619e-14  9.32934567805e-15  9.24936660789e-15  8.84507263147e-15  8.66083227802e-15  8.42236066397e-15  8.40779179586e-15  8.24622991776e-15  8.88371325836e-15  8.14299344115e-15  7.9642197289e-15  7.87345834724e-15  8.10882779181e-15  7.88802409459e-15  8.50654325068e-15  8.49569255513e-15  7.82212531399e-15  8.46940033648e-15  9.18062519626e-15  8.54369438349e-15  8.06852913355e-15  8.35288944704e-15  8.58740656025e-15  8.22799694598e-15  7.94423647668e-15  8.01010085757e-15  7.63522797385e-15  7.56620714766e-15  7.80964544139e-15  7.92026821731e-15  7.90225649428e-15  8.53930510421e-15  8.19010865538e-15  7.80303503996e-15  8.5629926742e-15  7.76217975479e-15  7.33631130485e-15  8.22747214543e-15  7.61821071622e-15  8.25244815382e-15  8.42357064437e-15  7.7907899848e-15  8.09989469164e-15  7.7460249001e-15  7.95501463706e-15  8.4582490142e-15  8.431468268e-15  8.55019112167e-15  8.2739629645e-15  8.34270156795e-15  8.12223660209e-15  8.18348233399e-15  8.21782220908e-15  8.32389824176e-15  8.20983133568e-15  8.11270385633e-15  8.09284992216e-15  8.02375599611e-15  8.50352717938e-15  7.8327407537e-15  7.48789094456e-15  8.30555101122e-15  8.45574458954e-15  9.07933508619e-15  8.69258374249e-15  8.85538008971e-15  7.99535674138e-15  8.69310905075e-15  9.23755466316e-15  1.00273969423e-14  9.35313049063e-15  9.65967213094e-15  1.17785756844e-14  1.19221565029e-14  1.36209741663e-14  1.54796073576e-14  1.80388483059e-14  2.2085525583e-14  2.71073376815e-14  3.461307349e-14  4.69229298697e-14  6.84507517282e-14  1.15014066139e-13  2.57876212338e-13  9.87396764847e-13  2.58034999127e-13  1.14724773927e-13  6.84745555616e-14  4.70583956164e-14  3.47800986386e-14  2.61075678133e-14  2.12410053657e-14  1.7358432897e-14  1.48427720841e-14
 1.48683012906e-14  1.2975727709e-14  1.17970956572e-14  1.0585225445e-14  9.59193599535e-15  8.83659096106e-15  9.19537859034e-15  8.22348509291e-15  8.1119219655e-15  8.20106112428e-15  8.38155513888e-15  8.26377372019e-15  8.29374521736e-15  8.11389052625e-15  8.84689663669e-15  8.78383043044e-15  8.21110686752e-15  7.94232986951e-15  7.4673052308e-15  7.94539631205e-15  8.19717481382e-15  8.43974664369e-15  8.02973126396e-15  8.51563145256e-15  8.04484476131e-15  7.8280403927e-15  7.78844352838e-15  8.26290610152e-15  7.9492985536e-15  7.87934877713e-15  8.17542738156e-15  8.3927361762e-15  8.69716160183e-15  8.1803363834e-15  7.65317083578e-15  7.64921986383e-15  8.55338749518e-15  8.30351562871e-15  7.64047972774e-15  7.67213904331e-15  7.66386315329e-15  7.5356926785e-15  7.94369107487e-15  7.45230541274e-15  8.2629505112e-15  8.28666127755e-15  7.52902003028e-15  7.70356282825e-15  8.0121788625e-15  7.85966260482e-15  7.65410754568e-15  8.44553138902e-15  8.23582700109e-15  8.23336173504e-15  8.34165279249e-15  7.93458236724e-15  7.94451543887e-15  7.75319705214e-15  8.03923285283e-15  7.96587892309e-15  8.34652960344e-15  7.45821144915e-15  7.95737472307e-15  7.67762164737e-15  7.97847805769e-15  8.14282791922e-15  8.35457426419e-15  8.64754527302e-15  7.92684187399e-15  8.93462135765e-15  8.47823232972e-15  8.97388745819e-15  8.77352322782e-15  9.83699744777e-15  1.03067904312e-14  1.06343603022e-14  1.24270214493e-14  1.35491505934e-14  1.52571593623e-14  1.8212838164e-14  2.15537280401e-14  2.63896262502e-14  3.43977102572e-14  4.67712975057e-14  6.82430370752e-14  1.14263254589e-13  2.58034999127e-13  9.83744930618e-13  2.57433195023e-13  1.14981022488e-13  6.80636222404e-14  4.61815838509e-14  3.32416299135e-14  2.65476057554e-14  2.12003831718e-14  1.78458068071e-14
 1.73768192188e-14  1.47387929269e-14  1.28825552965e-14  1.16518354213e-14  1.05449034747e-14  9.54335021079e-15  9.08418335413e-15  9.38539128027e-15  9.50132041439e-15  8.60137379248e-15  8.64940782849e-15  8.7839754062e-15  8.23072039107e-15  7.85662600707e-15  8.05976097399e-15  8.04389578196e-15  8.24656111229e-15  8.36482151223e-15  7.5307873873e-15  8.02876772868e-15  8.53401458697e-15  8.41744813999e-15  7.76487658843e-15  8.38655872627e-15  8.48851224842e-15  8.26002627255e-15  7.56840387263e-15  8.44492063663e-15  8.28125808746e-15  8.18228258224e-15  8.16014289398e-15  8.73547392087e-15  8.03981890052e-15  7.94033442455e-15  8.00051754334e-15  8.23067720555e-15  8.27774669707e-15  8.11289797913e-15  7.41048513159e-15  7.71666705414e-15  7.60708254965e-15  7.90106805236e-15  8.24737912881e-15  7.90766756511e-15  7.96135859676e-15  7.5469214772e-15  7.82991485435e-15  8.03832401685e-15  7.27726151225e-15  7.60619749804e-15  8.3729667414e-15  8.15358076709e-15  7.81366303682e-15  7.61539445392e-15  8.16648109864e-15  7.94734764418e-15  7.67476495947e-15  8.02589441971e-15  7.30544041411e-15  8.34976695328e-15  7.83586586756e-15  7.8242387521e-15  8.1088259304e-15  8.63567585424e-15  8.4046127287e-15  8.54180342786e-15  8.63036523589e-15  8.6014599511e-15  8.35747231047e-15  8.38431889699e-15  8.71732403907e-15  9.04659609415e-15  8.88371349561e-15  9.25574693029e-15  9.31471482186e-15  1.00014038179e-14  1.08480661905e-14  1.22538707012e-14  1.28361715542e-14  1.59574715854e-14  1.79615038282e-14  2.13574773957e-14  2.62928212494e-14  3.40766162996e-14  4.60496181316e-14  6.80360746793e-14  1.14724773927e-13  2.57433195023e-13  9.8363988553e-13  2.57723382637e-13  1.15008294835e-13  6.82004308221e-14  4.66687171876e-14  3.39680249996e-14  2.62559044549e-14  2.10631854976e-14
 2.12222829458e-14  1.75211906854e-14  1.50870128234e-14  1.29520556869e-14  1.19879667645e-14  1.07318524724e-14  1.01041019407e-14  9.73318633745e-15  9.30958885448e-15  8.61601083224e-15  8.50631409614e-15  8.55016597713e-15  8.64272682226e-15  8.43525490964e-15  8.30713679023e-15  8.74751790928e-15  8.28463989432e-15  8.48177213095e-15  7.71718244428e-15  8.13882574431e-15  8.33294804084e-15  8.61237550272e-15  8.49490866744e-15  8.53175519256e-15  8.40350594743e-15  8.0623135381e-15  8.05101452786e-15  8.36485105986e-15  8.63740822319e-15  8.74203994781e-15  8.21836293776e-15  7.92464539263e-15  8.54867023051e-15  8.20101228708e-15  8.45430375383e-15  8.74754432719e-15  7.96451459676e-15  7.92140195256e-15  7.97991917481e-15  8.12510383912e-15  8.06306858198e-15  8.02915600639e-15  8.5499396983e-15  8.39758923907e-15  8.36109432919e-15  8.34089997931e-15  7.86970732203e-15  7.82655879023e-15  8.02443487666e-15  7.78079570454e-15  8.21468011698e-15  8.45405921998e-15  8.32311088485e-15  8.41604822922e-15  7.95692384945e-15  7.18426553226e-15  7.8034543688e-15  8.04381806239e-15  7.82847007361e-15  8.08926194543e-15  7.76284676866e-15  7.65714413482e-15  7.32573614547e-15  8.5123746658e-15  8.73576073809e-15  8.69502048531e-15  8.9961602831e-15  8.37428195368e-15  8.14936476901e-15  8.08747516379e-15  8.20750394902e-15  8.43565972712e-15  8.84495249022e-15  9.16811227689e-15  9.32901334854e-15  9.53734496001e-15  1.02536045598e-14  1.0660258952e-14  1.20035518793e-14  1.38764104548e-14  1.58188311424e-14  1.83359612816e-14  2.10408811212e-14  2.63240176438e-14  3.45693527014e-14  4.65142025851e-14  6.84745555616e-14  1.14981022488e-13  2.57723382637e-13  9.84769785823e-13  2.58014666937e-13  1.1508008655e-13  6.84195708835e-14  4.65485781289e-14  3.4052445494e-14  2.62834233278e-14
 2.64729990971e-14  2.14006634246e-14  1.77223444424e-14  1.56416633682e-14  1.32710447986e-14  1.16663018531e-14  1.07839489115e-14  1.06352557542e-14  9.87699423302e-15  9.44204847488e-15  9.05140982679e-15  8.32040739485e-15  8.54169175129e-15  8.4675573687e-15  7.89640156806e-15  8.59504034365e-15  8.52700357283e-15  8.46175804073e-15  8.02079270862e-15  8.54530672938e-15  7.98545722906e-15  8.57073158368e-15  8.1605375312e-15  8.90344224466e-15  8.22118505392e-15  7.97605797796e-15  7.64482489889e-15  7.84317581014e-15  8.16063714283e-15  7.82340597091e-15  7.62111535536e-15  7.96922107508e-15  8.81445294807e-15  8.33330937015e-15  7.96218990689e-15  8.61151970565e-15  8.26259504344e-15  7.9229791348e-15  7.88417605519e-15  7.86415332909e-15  8.23529290214e-15  7.73200217745e-15  8.28901359646e-15  8.0474160073e-15  8.0104425575e-15  8.35977399278e-15  8.24315393717e-15  8.26835846537e-15  8.0488702617e-15  8.56214034133e-15  7.93427797111e-15  7.92532505719e-15  7.91803955144e-15  8.01319842831e-15  8.40604426379e-15  7.93803069248e-15  8.15807445828e-15  7.98188033275e-15  7.76861556946e-15  8.11851612873e-15  7.6038672894e-15  7.61609102713e-15  7.65471209124e-15  8.41720143835e-15  7.51265689069e-15  8.00676674449e-15  8.4435175928e-15  8.15325381538e-15  8.04634822708e-15  8.17601760268e-15  8.65152510794e-15  8.58950462358e-15  8.16455960877e-15  8.82713128545e-15  9.22646544544e-15  9.41962105559e-15  9.99472319438e-15  1.0528852546e-14  1.11748646299e-14  1.24969851408e-14  1.35129784775e-14  1.57258736799e-14  1.80592410395e-14  2.14560053549e-14  2.67671154e-14  3.39487395258e-14  4.70583956164e-14  6.80636222404e-14  1.15008294835e-13  2.58014666937e-13  9.84180882332e-13  2.5847602056e-13  1.15002334822e-13  6.79614110653e-14  4.64915651574e-14  3.40945334e-14
 3.45803857527e-14  2.66064175372e-14  2.17595894887e-14  1.80535919048e-14  1.51560682375e-14  1.36990788633e-14  1.18201246642e-14  1.15476995714e-14  1.04769712056e-14  9.96158812664e-15  8.76448121975e-15  9.33256076104e-15  8.80742126142e-15  9.18760651359e-15  8.70828670948e-15  8.71183293257e-15  8.34021975974e-15  8.32728594246e-15  7.54880024812e-15  8.2120450693e-15  8.0183815108e-15  8.60805750433e-15  7.97730635088e-15  8.44578812773e-15  8.05938756311e-15  7.76953131872e-15  8.1580832419e-15  8.37274475092e-15  8.54516859065e-15  8.17200191377e-15  8.28116245889e-15  8.48083449156e-15  8.79330251242e-15  8.34482969234e-15  8.59609259347e-15  8.45672278749e-15  8.37068962562e-15  7.95283852913e-15  8.29149401784e-15  8.147133363e-15  7.88669440569e-15  8.15898970503e-15  8.23032072079e-15  8.11295951571e-15  8.32864781152e-15  8.43361567377e-15  8.62155827915e-15  7.6384881986e-15  7.92968584594e-15  7.98409156603e-15  7.95144004958e-15  7.9676451785e-15  8.00394534143e-15  8.3167992852e-15  8.43078682597e-15  8.22770048343e-15  8.09411126135e-15  7.76560475673e-15  8.50506231452e-15  8.76302929293e-15  7.80082544617e-15  8.32920587346e-15  7.97071670196e-15  8.79262226361e-15  8.17842731177e-15  8.51379567272e-15  8.68302842856e-15  8.96650759906e-15  7.4831967191e-15  8.01078630898e-15  8.17901562095e-15  8.23654958195e-15  8.02321624512e-15  8.76313271348e-15  8.96539848927e-15  9.7426923092e-15  1.01099927305e-14  1.05591313169e-14  1.07926428752e-14  1.19142615881e-14  1.23633207657e-14  1.34672873981e-14  1.5276090454e-14  1.79600565332e-14  2.16590246787e-14  2.63730878563e-14  3.47800986386e-14  4.61815838509e-14  6.82004308221e-14  1.1508008655e-13  2.5847602056e-13  9.86099951322e-13  2.58532917212e-13  1.15186886636e-13  6.87078604642e-14  4.67686794931e-14
 4.638665119e-14  3.38044385644e-14  2.6853528418e-14  2.09899115785e-14  1.74560545426e-14  1.46297654503e-14  1.26637468688e-14  1.21454385615e-14  1.15287953036e-14  1.02727829936e-14  9.77584755759e-15  9.50765174289e-15  8.97499558418e-15  9.10317676333e-15  8.6413103411e-15  8.80642621054e-15  9.155634986e-15  8.81264159173e-15  8.58601061051e-15  8.44095440467e-15  8.3531781702e-15  8.59592621339e-15  8.1360682648e-15  8.26705647282e-15  8.62016157452e-15  8.31371899007e-15  8.00866572776e-15  8.05759382814e-15  7.86226503619e-15  8.49859357242e-15  8.73340891472e-15  7.82158758613e-15  8.37369370476e-15  8.36948024268e-15  8.32966063132e-15  8.18330188761e-15  7.71097263963e-15  7.89131013577e-15  7.65870744369e-15  7.57226700684e-15  8.12281440397e-15  7.93999181398e-15  8.41310008188e-15  7.67512644908e-15  8.30548784213e-15  7.91439149006e-15  8.18762341128e-15  7.9957630013e-15  8.21925919083e-15  8.36990856768e-15  8.40032082597e-15  8.16368851953e-15  7.83071306048e-15  7.81628934651e-15  8.33981228268e-15  7.81826999366e-15  7.87143356303e-15  7.94950855027e-15  7.77872593395e-15  8.01656988926e-15  7.68702273556e-15  7.57463089166e-15  7.97356857727e-15  8.42548686481e-15  7.56972835491e-15  8.03270022474e-15  8.40289925071e-15  8.66363887649e-15  7.73731264849e-15  7.72261558889e-15  8.13071929237e-15  8.3864396547e-15  8.60713129244e-15  8.46631257745e-15  8.76456428507e-15  9.18972610974e-15  9.19962583554e-15  9.59277219959e-15  1.00956849662e-14  1.08087411033e-14  1.1471195814e-14  1.20509035684e-14  1.3338008374e-14  1.49699860362e-14  1.73359413921e-14  2.09490036562e-14  2.61075678133e-14  3.32416299135e-14  4.66687171876e-14  6.84195708835e-14  1.15002334822e-13  2.58532917212e-13  9.85861596273e-13  2.58190283334e-13  1.16044501941e-13  6.90176912948e-14
 6.92764565887e-14  4.68877526607e-14  3.45866648605e-14  2.71523896366e-14  2.15264073699e-14  1.81700717318e-14  1.55007869876e-14  1.37345717895e-14  1.21699364803e-14  1.12721842989e-14  9.84932172964e-15  1.01886415988e-14  9.90597448844e-15  9.50125924322e-15  8.67678931229e-15  8.2357880201e-15  8.50453541937e-15  8.66540405698e-15  8.58597183313e-15  8.0349604494e-15  7.65254369284e-15  7.5986879384e-15  7.91683651914e-15  8.13203584988e-15  8.72885310743e-15  8.27694549702e-15  8.22447012453e-15  8.1721354741e-15  7.83079379418e-15  8.55118847302e-15  8.80429688012e-15  7.95630496787e-15  8.17769123044e-15  8.06862304879e-15  7.95874496132e-15  8.06238160839e-15  7.85823727422e-15  8.08851777292e-15  8.14258295718e-15  7.93738492154e-15  7.92698350676e-15  7.93030355406e-15  8.15028365046e-15  8.57666464149e-15  7.71972985845e-15  7.99182406552e-15  7.77077536428e-15  8.48749451148e-15  8.02890494954e-15  8.07238174313e-15  7.4860823887e-15  7.97929080328e-15  8.05750469772e-15  7.83439119033e-15  8.1404643733e-15  8.52039945013e-15  7.78452420308e-15  8.33233403949e-15  8.06888322068e-15  8.23827239881e-15  8.16141397507e-15  8.10240833537e-15  7.87220340247e-15  7.92712172955e-15  7.82930053793e-15  7.99194713765e-15  7.81270730395e-15  8.38266297661e-15  8.4290645128e-15  8.01500925959e-15  8.14442390003e-15  8.85022497841e-15  8.27323462784e-15  8.278722408e-15  8.13238198488e-15  8.45326363214e-15  8.58774882366e-15  9.28627647006e-15  9.43589002248e-15  9.7137679333e-15  1.09170586369e-14  1.15664105756e-14  1.18324002672e-14  1.26327921206e-14  1.45883829546e-14  1.74327556224e-14  2.12410053657e-14  2.65476057554e-14  3.39680249996e-14  4.65485781289e-14  6.79614110653e-14  1.15186886636e-13  2.58190283334e-13  9.85105093837e-13  2.59045882103e-13  1.15592438847e-13
 1.16120327454e-13  6.92629525927e-14  4.69837106117e-14  3.4573606655e-14  2.66279685922e-14  2.18673867359e-14  1.8278528219e-14  1.55005349814e-14  1.30982362608e-14  1.23328039976e-14  1.10117427733e-14  1.06806090476e-14  9.82342959351e-15  9.73154086503e-15  9.27094180399e-15  9.31041570197e-15  8.55635748144e-15  8.82333487641e-15  8.51536794729e-15  8.23952158298e-15  8.4886974143e-15  8.74477480735e-15  8.52559826614e-15  8.40535207187e-15  8.22124966156e-15  8.10187416777e-15  8.06036409257e-15  8.23755078334e-15  8.23463696138e-15  8.76965720404e-15  8.71101743295e-15  7.83456796731e-15  8.72754087613e-15  8.91328491645e-15  8.16287493552e-15  8.1239955491e-15  7.8219285943e-15  8.08375823697e-15  8.31965463057e-15  7.96599289023e-15  7.89187016176e-15  8.00080326918e-15  7.54243197766e-15  7.87708281393e-15  8.27321120686e-15  8.48753958644e-15  7.81922691697e-15  8.58170792221e-15  7.75542152744e-15  9.04854213348e-15  7.63198257144e-15  8.60221716498e-15  8.22406128316e-15  8.51567831613e-15  8.51043353615e-15  8.18955885588e-15  7.81234726737e-15  8.11734350122e-15  8.1687212722e-15  8.37234186778e-15  8.06029181224e-15  8.22648132422e-15  7.88311211238e-15  8.42459016727e-15  8.12195287695e-15  8.75831604118e-15  8.13561895729e-15  8.47023775515e-15  9.08141412008e-15  8.29031513753e-15  7.87624645975e-15  8.87312289417e-15  8.38918751871e-15  8.22290999616e-15  8.10650741147e-15  8.62792098592e-15  8.72246461789e-15  8.87933509198e-15  9.32973942809e-15  9.58018938751e-15  1.01325444329e-14  1.02949097685e-14  1.13114926029e-14  1.15065573884e-14  1.31064062556e-14  1.50130452822e-14  1.7358432897e-14  2.12003831718e-14  2.62559044549e-14  3.4052445494e-14  4.64915651574e-14  6.87078604642e-14  1.16044501941e-13  2.59045882103e-13  9.8863253506e-13  2.59307898822e-13
 2.58772937771e-13  1.15171455795e-13  6.90894070246e-14  4.66787897284e-14  3.41606975233e-14  2.69097011549e-14  2.21917407727e-14  1.8271469333e-14  1.485369152e-14  1.31162116673e-14  1.19442838218e-14  1.04514510251e-14  1.07067324766e-14  1.01728802287e-14  9.50553578375e-15  9.32950590602e-15  8.56181335321e-15  9.080679162e-15  8.66241349403e-15  8.75054237301e-15  7.89610031336e-15  8.04894517875e-15  7.99988594349e-15  8.10085482424e-15  8.14423230453e-15  8.1601870017e-15  8.20863259932e-15  8.3628613858e-15  8.22842725973e-15  8.39479271755e-15  8.55990733855e-15  7.72863625329e-15  8.00404303212e-15  7.784993953e-15  8.50223234997e-15  8.56038345359e-15  7.98370644349e-15  7.92756289787e-15  7.81813453295e-15  7.84177172143e-15  7.56392140761e-15  8.13267286753e-15  7.98532544785e-15  8.56774892965e-15  7.62443200004e-15  7.78319191984e-15  8.18716643236e-15  8.23899773995e-15  7.95377659323e-15  8.57607543562e-15  8.00059069194e-15  7.96341065232e-15  7.64838462517e-15  8.16780508236e-15  8.28514130232e-15  7.75842100383e-15  7.76137152483e-15  7.93752963505e-15  8.22806397267e-15  8.33639743841e-15  7.97032451879e-15  7.89794341565e-15  8.05516844857e-15  8.16474773314e-15  8.31133267614e-15  8.21654044939e-15  8.41880053528e-15  8.42729957093e-15  8.35443186906e-15  8.20014165545e-15  8.08253870356e-15  8.67171976371e-15  7.56952568494e-15  7.91025080445e-15  8.16694231209e-15  8.31763927718e-15  8.62803145666e-15  8.03595056248e-15  9.11211285028e-15  9.52977257023e-15  9.69485769519e-15  9.79368039614e-15  1.00231526413e-14  1.02868963002e-14  1.20542870946e-14  1.2905479912e-14  1.48427720841e-14  1.78458068071e-14  2.10631854976e-14  2.62834233278e-14  3.40945334e-14  4.67686794931e-14  6.90176912948e-14  1.15592438847e-13  2.59307898822e-13  9.8796299464e-13


==> anc/correlator_b13_Nt12_dist13.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 9.78399384629e-05  9.31972311049e-05  8.21288292781e-05  6.71542635964e-05  5.44656297122e-05  4.16039536952e-05  3.26310160972e-05  2.31389266321e-05  1.64329407123e-05  1.21675871607e-05  8.28429614494e-06  7.87453080452e-06  5.41369511037e-06  5.63215548458e-06  4.21041687498e-06  3.24551998535e-06  3.61332665075e-06  7.23429429895e-07  1.15050044448e-06  2.13621050648e-06  2.22420586735e-06  2.53774452985e-06  1.92134648666e-06  1.87772450405e-06  1.00846782949e-06  6.20053691801e-07  5.16832240832e-07  2.07319603096e-06 -1.13869168751e-07  5.63177029228e-07 -3.27087763668e-07  2.84205312291e-06  2.58909234109e-06  1.58688617674e-06  4.43005776227e-06  3.49595568687e-06  1.85065074705e-06  1.77074269773e-06  1.92574197464e-06 -2.76315617926e-07  1.2101203517e-06  1.20603125297e-06 -9.81597008659e-07  4.48880461492e-07  1.47410048112e-06  1.75685516458e-06  1.0273478532e-06  4.1268366137e-08  1.95015587248e-06  3.27005849997e-07  1.67011726782e-06  1.06986973004e-06  2.57710789944e-06  5.76212712938e-07  4.70952810002e-07 -6.73385815519e-07 -9.41847273941e-07 -1.15692954733e-06 -7.47697396995e-07 -2.99457876933e-06  3.161455549e-07  1.3911713018e-08 -2.41743855151e-07  6.59537140452e-07 -5.28277848708e-07  2.52191357424e-06  2.16916997527e-06  4.9342592471e-08  2.58610753468e-06  1.55413907228e-06  1.89161944823e-06  1.38843796228e-06  2.50476431954e-08 -1.853327191e-06  1.11946033283e-06  2.11653161161e-06 -6.60432642942e-07 -8.63041414409e-07  1.72732132895e-06  2.63455510278e-06 -1.20166583663e-07  7.27481220823e-07  2.24730323239e-06  4.51667328239e-06  5.8168401999e-06  8.02009445707e-06  7.55999004796e-06  1.08592559186e-05  1.64084160293e-05  2.07854272965e-05  3.08500261661e-05  4.06980933728e-05  5.55483867552e-05  7.05173256456e-05  8.44924868057e-05  9.26404281358e-05
 0.506589925797  0.506909022548  0.507076718697  0.506440161712  0.505938837639  0.506670105488  0.507144873732  0.506370542113  0.505524108326  0.505869243895  0.506192997755  0.506021137941  0.50650448717  0.506383572244  0.506623454936  0.505983580503  0.507661560331  0.506752468686  0.505965979469  0.507112584481  0.506642441732  0.506357588423  0.505974108372  0.506738089829  0.506563835438  0.506550419754  0.506680730684  0.505778613812  0.505051627661  0.507190415791  0.505144744226  0.505948472182  0.507072956999  0.505865838886  0.505862672893  0.505832922557  0.50623924194  0.505606085762  0.505725423343  0.505645396415  0.506720699959  0.506321772825  0.50691949742  0.505524817596  0.50582526757  0.506526486664  0.506571118585  0.506427667035  0.506425239888  0.506844729457  0.506133274545  0.505918452745  0.506168418053  0.506211732492  0.505537592395  0.506825654034  0.50593333089  0.505460661577  0.505811743214  0.506120660595  0.505673804919  0.50659063316  0.506829961849  0.506398049532  0.50672713238  0.505385744176  0.506418806385  0.506437977256  0.505989064296  0.507142004758  0.505366733408  0.504869551053  0.505421761085  0.505616328671  0.507674678761  0.50472431374  0.505881966748  0.507774499243  0.507344069448  0.506397291188  0.505628043349  0.507237269787  0.506169237659  0.505946880113  0.506165396475  0.50652289691  0.506542696976  0.505803219409  0.505662248796  0.505993095591  0.506365852291  0.50681204726  0.504963359449  0.50762181125  0.506227473576  0.50668995266
 1.63305148094e-12  4.26545629365e-13  1.8818477046e-13  1.10000901393e-13  7.32768680203e-14  5.29262958351e-14  4.05455706227e-14  3.09039974858e-14  2.41917962372e-14  2.07926586283e-14  1.753592425e-14  1.57870454606e-14  1.35637161463e-14  1.22944872371e-14  1.09658464748e-14  1.05344498282e-14  9.97128349776e-15  1.00794258935e-14  9.88329358384e-15  8.81841794187e-15  8.47140149265e-15  8.54907141729e-15  8.15047131291e-15  8.00199258625e-15  8.58148023888e-15  6.93962623624e-15  7.6740061332e-15  6.92758546615e-15  7.5274632995e-15  8.16397259749e-15  8.52741657602e-15  8.71259285086e-15  7.825934787e-15  8.04218746093e-15  8.61666656275e-15  7.77446812788e-15  8.57500537642e-15  7.93558519207e-15  8.24391249655e-15  8.13888676619e-15  7.89742097316e-15  7.54156586581e-15  8.75183924997e-15  8.08829481937e-15  7.59094255442e-15  6.93243640897e-15  8.1244054898e-15  8.1109326394e-15  7.80310653632e-15  8.78556079291e-15  8.54626422357e-15  8.14406096486e-15  7.91350687174e-15  8.35328675061e-15  8.50357253399e-15  7.58912952238e-15  7.4811707184e-15  8.0766417816e-15  7.18583260689e-15  8.1786764436e-15  7.19367859651e-15  8.10782459757e-15  7.78715622701e-15  8.02740953691e-15  7.78224516525e-15  7.50376522827e-15  7.23467626318e-15  7.3245896527e-15  7.31389475995e-15  7.87167569421e-15  7.59681500801e-15  8.10345849333e-15  8.75870654566e-15  7.50942055251e-15  8.07797785853e-15  8.36256504954e-15  8.40983057447e-15  8.60364062331e-15  8.59561929044e-15  8.89062006645e-15  9.53269650196e-15  1.00246242094e-14  1.08643669423e-14  1.14952832089e-14  1.21428546807e-14  1.37770174817e-14  1.72601421594e-14  1.9884839966e-14  2.5037859799e-14  3.19626576351e-14  4.00293606783e-14  5.28359032426e-14  7.28236686762e-14  1.10707137139e-13  1.86485792121e-13  4.25731750611e-13
 4.26545629365e-13  1.63291917674e-12  4.25750866558e-13  1.87223486153e-13  1.09637089262e-13  7.36119222572e-14  5.32675306479e-14  3.98039067184e-14  3.06034288209e-14  2.48167968379e-14  1.9639599038e-14  1.79174409456e-14  1.4601135044e-14  1.30152517564e-14  1.21448367549e-14  1.02342063144e-14  9.9525522924e-15  1.04017300858e-14  1.02956388592e-14  9.36964999719e-15  8.95222201024e-15  8.36537977015e-15  8.71500056772e-15  7.44070071214e-15  7.46537716695e-15  7.20833260705e-15  8.64906575514e-15  7.11894672419e-15  7.47811620797e-15  8.63986369544e-15  8.312437819e-15  8.14878405321e-15  8.09676035689e-15  7.60581739516e-15  7.92695533978e-15  7.99492625373e-15  8.89741323336e-15  8.59320051564e-15  8.80196764941e-15  8.31939441611e-15  7.51846520864e-15  7.07045987521e-15  8.13199862455e-15  7.58836706329e-15  8.02101523334e-15  7.86630165457e-15  7.41151694273e-15  7.05888849693e-15  8.2766673053e-15  8.72361443268e-15  7.930406048e-15  7.71156297931e-15  8.11796052705e-15  8.28622889839e-15  8.20562340424e-15  8.42486230185e-15  8.74336795057e-15  8.30524029626e-15  7.13433246566e-15  8.12320141028e-15  8.17182741142e-15  8.32618324538e-15  8.11305546311e-15  7.87102968633e-15  7.79963526528e-15  7.78631793895e-15  8.94763947045e-15  8.87249980556e-15  8.31813517182e-15  8.18809369018e-15  8.54780510631e-15  8.36789916567e-15  8.233168175e-15  7.88559704356e-15  8.35096088624e-15  8.42969171664e-15  8.49149477071e-15  9.31171548333e-15  8.80064628105e-15  9.18655998541e-15  9.61365220167e-15  1.01745435459e-14  1.03813587983e-14  1.07703544667e-14  1.14732179781e-14  1.285982109e-14  1.54291539605e-14  1.77017379582e-14  2.09395367004e-14  2.49952041308e-14  3.03801569214e-14  3.98957931846e-14  5.29204768644e-14  7.38979767164e-14  1.10222059371e-13  1.88500247062e-13
 1.8818477046e-13  4.25750866558e-13  1.63219906158e-12  4.25187683867e-13  1.86984035257e-13  1.09990718198e-13  7.37340144124e-14  5.27266089731e-14  3.98139935543e-14  3.03228919177e-14  2.49500568158e-14  2.04296476913e-14  1.73926082202e-14  1.48412194789e-14  1.38423366941e-14  1.16825859148e-14  1.1234623323e-14  9.47005760922e-15  9.5183931886e-15  8.70004880537e-15  8.83099900517e-15  8.67384107091e-15  8.19827377949e-15  8.23896258264e-15  9.11899153658e-15  7.31368916831e-15  9.86674704283e-15  8.35622935821e-15  8.35983944915e-15  8.86950426912e-15  8.59374357608e-15  8.60178120427e-15  7.44088164027e-15  8.02744578067e-15  8.26720993338e-15  7.69450014585e-15  7.8471856552e-15  8.3901880152e-15  8.82405899598e-15  8.67633403842e-15  7.27056385279e-15  8.10726016714e-15  8.13651594293e-15  7.82860201312e-15  7.85729637988e-15  8.88879130788e-15  8.70927650013e-15  8.36232374783e-15  9.10383715304e-15  9.48613700831e-15  8.54571082453e-15  8.93302176559e-15  7.99266385898e-15  7.99510673646e-15  7.1966109702e-15  8.38835795075e-15  9.16075722045e-15  8.95585601503e-15  8.56435799707e-15  8.62890367584e-15  8.64417282783e-15  7.96415291357e-15  8.129464436e-15  7.36974920052e-15  8.26678389612e-15  7.52096929765e-15  8.28963793718e-15  7.47811886352e-15  7.82667208593e-15  7.14242182906e-15  7.10882008149e-15  8.66699865651e-15  8.20161114872e-15  8.892738771e-15  7.41449557631e-15  7.87619683808e-15  8.10410705452e-15  8.39199768111e-15  7.86760194725e-15  9.77347040195e-15  9.47204556127e-15  9.27312188678e-15  9.15044408393e-15  1.00265621528e-14  1.06759572682e-14  1.20426437871e-14  1.38863152301e-14  1.53699581465e-14  1.74767163286e-14  2.13675543606e-14  2.45115725782e-14  3.14791407556e-14  3.96739834102e-14  5.26924173562e-14  7.35677391039e-14  1.10229124475e-13
 1.10000901393e-13  1.87223486153e-13  4.25187683867e-13  1.62933336393e-12  4.24105475942e-13  1.87210196362e-13  1.09435209088e-13  7.46482968345e-14  5.26274454849e-14  3.99940618363e-14  3.01820390178e-14  2.40889603503e-14  2.06861035436e-14  1.71304196494e-14  1.42612413928e-14  1.26266602877e-14  1.2252742709e-14  9.88941047922e-15  1.05905281694e-14  1.06017428536e-14  1.07642043961e-14  9.50644150341e-15  8.73276174737e-15  9.38178941344e-15  8.72451864682e-15  8.73760474411e-15  8.00305858125e-15  7.86411414606e-15  6.86009741742e-15  8.06300105772e-15  8.22005288941e-15  8.35527080146e-15  8.51152346873e-15  8.62027861759e-15  8.62063135873e-15  8.39411678429e-15  8.61189228958e-15  8.3692382147e-15  8.48747228978e-15  8.07175671178e-15  8.12027022803e-15  7.63427042174e-15  8.39408622722e-15  8.72165179129e-15  8.8024764104e-15  7.51702089229e-15  8.53830331827e-15  8.04670998477e-15  8.61967893784e-15  8.76569311011e-15  9.24689347379e-15  7.91539062456e-15  7.40339814751e-15  7.73972907699e-15  7.75047265373e-15  7.96719467055e-15  8.38438114242e-15  7.7704151264e-15  8.21746607876e-15  7.70971389793e-15  7.71812487107e-15  7.72558509505e-15  8.79958573069e-15  8.03290934687e-15  8.2345416771e-15  7.17969201779e-15  7.63097153219e-15  7.36462965479e-15  7.93377184434e-15  7.92494249405e-15  7.43342050416e-15  7.75739266521e-15  7.8689056359e-15  8.50395478618e-15  8.35185592666e-15  8.2025085182e-15  6.5364316051e-15  7.73366064191e-15  7.90198509333e-15  8.60913389776e-15  8.08164969314e-15  8.02497009193e-15  9.27851115314e-15  9.63075467036e-15  9.8939440205e-15  1.17458867201e-14  1.27210182696e-14  1.28739022898e-14  1.46457187118e-14  1.79542254484e-14  2.02919897799e-14  2.47200460301e-14  3.02491852139e-14  3.99955269652e-14  5.2941275187e-14  7.38501775723e-14
 7.32768680203e-14  1.09637089262e-13  1.86984035257e-13  4.24105475942e-13  1.62917207424e-12  4.2502006861e-13  1.86452607996e-13  1.10269537622e-13  7.34510158753e-14  5.30216888932e-14  3.94601452211e-14  3.06978307202e-14  2.47565911323e-14  2.0559329297e-14  1.61936912606e-14  1.47217964867e-14  1.42538900104e-14  1.23639591769e-14  1.23400445067e-14  1.02638315433e-14  9.99624472283e-15  9.31633121767e-15  8.78384162353e-15  9.0700678247e-15  8.91760750918e-15  6.97777812905e-15  8.39816734103e-15  8.43441416325e-15  7.92042497428e-15  8.82322896996e-15  7.78105190462e-15  8.58556405681e-15  8.25807386468e-15  8.17689387917e-15  8.0221290849e-15  8.87694340409e-15  8.52619892634e-15  7.81078096847e-15  8.68483958517e-15  7.99121228667e-15  8.89442691363e-15  8.16832703894e-15  8.79034899425e-15  7.33484054549e-15  8.28168420638e-15  8.41649950573e-15  7.90187972935e-15  7.19389413602e-15  8.77519947009e-15  8.50318211539e-15  8.61861632208e-15  8.03303515224e-15  7.61468846834e-15  7.53952496103e-15  7.25631833955e-15  7.56890971104e-15  8.36407934405e-15  8.04264659695e-15  8.07939302088e-15  7.43349800521e-15  8.22644117054e-15  8.63974620788e-15  8.08384799248e-15  7.29443314496e-15  7.97118557648e-15  7.6778158383e-15  7.973603201e-15  8.17698463191e-15  8.167624042e-15  6.94446948655e-15  7.33670306227e-15  7.85211874114e-15  7.94392417895e-15  8.60717223309e-15  7.96821905428e-15  7.28628347965e-15  7.07145414589e-15  7.9104189784e-15  8.15866627149e-15  8.39125712862e-15  8.91090483277e-15  9.02171355484e-15  1.01234389249e-14  1.02575596628e-14  1.00580262247e-14  1.09154501284e-14  1.26105720821e-14  1.21264506077e-14  1.3941633582e-14  1.49174013124e-14  1.69966911495e-14  2.0293283332e-14  2.50103059822e-14  3.18741544298e-14  3.95439637518e-14  5.34224278462e-14
 5.29262958351e-14  7.36119222572e-14  1.09990718198e-13  1.87210196362e-13  4.2502006861e-13  1.63153288011e-12  4.25535059592e-13  1.87273177838e-13  1.10660639685e-13  7.37068152116e-14  5.30136891045e-14  3.90459249393e-14  3.03501248572e-14  2.47646767546e-14  1.96389399662e-14  1.62100798656e-14  1.51721668128e-14  1.38064728293e-14  1.27992284294e-14  1.0604100102e-14  1.03683351216e-14  9.31477346192e-15  9.1011782599e-15  8.92014855207e-15  9.27904107753e-15  8.91769578855e-15  8.75684614259e-15  8.43357940399e-15  8.26568415256e-15  8.92056517584e-15  8.91243904996e-15  9.23410146561e-15  8.53858014455e-15  8.445741476e-15  8.59270568084e-15  7.87283605465e-15  8.81351744343e-15  8.25151243022e-15  8.36573324643e-15  8.73927886768e-15  8.54108426014e-15  7.88406123867e-15  8.89319531527e-15  7.95969272163e-15  8.55100165593e-15  7.69610082394e-15  7.60772361629e-15  7.82442579468e-15  8.38879731375e-15  8.1130259836e-15  8.52134429835e-15  7.89850416872e-15  7.88725380416e-15  8.86076765107e-15  7.85778184128e-15  7.67249088985e-15  7.79400968028e-15  7.26525317245e-15  8.57983852964e-15  8.65431279605e-15  8.06167553777e-15  8.8176341384e-15  8.03610423806e-15  8.04589199844e-15  7.65019267328e-15  7.65252161783e-15  7.54729093886e-15  7.87317462748e-15  8.08523985342e-15  8.25053078274e-15  7.14811577818e-15  7.99627035521e-15  7.520849374e-15  8.66538974255e-15  8.48051174349e-15  7.54470248462e-15  7.76722852156e-15  8.28481911458e-15  8.19038461088e-15  7.81900426191e-15  7.594132263e-15  9.03044242919e-15  9.38501822186e-15  9.38142725299e-15  9.57395029698e-15  9.84270321077e-15  1.05102406068e-14  1.02792409477e-14  1.16639291496e-14  1.36297475106e-14  1.44814092137e-14  1.60151069997e-14  2.03660045584e-14  2.51240993763e-14  3.05008227536e-14  3.91731249201e-14
 4.05455706227e-14  5.32675306479e-14  7.37340144124e-14  1.09435209088e-13  1.86452607996e-13  4.25535059592e-13  1.63324695759e-12  4.24390181687e-13  1.87416135065e-13  1.09860982988e-13  7.26630051471e-14  5.2214179498e-14  3.83579372456e-14  2.99084633216e-14  2.38859261108e-14  2.0411252454e-14  1.82596270248e-14  1.51395741795e-14  1.33332150305e-14  1.20768990993e-14  1.07491212851e-14  1.01145630156e-14  1.02788630625e-14  1.00658184622e-14  9.63017466244e-15  9.59157836477e-15  8.44583653385e-15  8.82332433268e-15  7.73575420753e-15  8.4973420332e-15  8.59469071913e-15  8.83195662899e-15  7.64699856787e-15  8.5505672143e-15  7.4898430014e-15  8.59025310228e-15  8.96940153689e-15  7.9115501597e-15  8.90246509953e-15  8.74420140367e-15  8.34075804685e-15  8.28684375576e-15  9.3085214035e-15  7.98134227114e-15  7.79511562027e-15  8.59823831202e-15  8.38237846956e-15  8.43324859266e-15  8.08647680847e-15  7.10527846821e-15  7.14416622852e-15  7.77233804513e-15  7.97977143656e-15  8.99720638546e-15  9.66146635948e-15  9.38116089862e-15  8.61744917825e-15  7.83055058662e-15  7.67741913022e-15  7.6219562012e-15  7.34334224847e-15  7.88041457789e-15  7.6682250715e-15  6.92923808189e-15  8.06439324255e-15  8.26750598606e-15  7.8828268233e-15  8.83107274413e-15  8.46307894986e-15  7.81785434754e-15  7.56696410521e-15  8.65342270648e-15  7.73532536525e-15  7.74376590174e-15  8.31805814333e-15  7.70691562372e-15  7.88629460486e-15  8.90826829023e-15  8.49800830295e-15  8.27965924818e-15  7.46108096938e-15  8.49113620669e-15  8.54323459641e-15  8.26987836455e-15  9.29072011517e-15  8.63748393501e-15  1.04759510686e-14  1.029306659e-14  1.05327663252e-14  1.27498842077e-14  1.36597652093e-14  1.4425785374e-14  1.68158372239e-14  2.06844686978e-14  2.51224045973e-14  3.13946227727e-14
 3.09039974858e-14  3.98039067184e-14  5.27266089731e-14  7.46482968345e-14  1.10269537622e-13  1.87273177838e-13  4.24390181687e-13  1.6304383513e-12  4.24683731272e-13  1.87114779341e-13  1.09343806121e-13  7.28552394689e-14  5.28333081703e-14  3.95996089953e-14  3.0020020254e-14  2.54766546587e-14  2.05378935736e-14  1.76726582241e-14  1.49291175617e-14  1.23398682964e-14  1.22797721211e-14  1.09676355051e-14  1.10686168564e-14  9.79210283345e-15  9.93950180763e-15  8.58541019206e-15  9.40082984096e-15  8.59090485112e-15  9.17233907757e-15  8.87966765822e-15  8.97244711909e-15  8.607781041e-15  9.05684445781e-15  7.84697436437e-15  7.8885913839e-15  8.82307846257e-15  7.83264797673e-15  8.6790974507e-15  8.47098760363e-15  8.98013049655e-15  8.28420922553e-15  8.31895237308e-15  9.49587359529e-15  8.27424942659e-15  8.49498438306e-15  8.28932208973e-15  8.07896189492e-15  8.68901879548e-15  8.81948699415e-15  8.66747005278e-15  8.20674590048e-15  8.7514288307e-15  9.09610106224e-15  9.29156155945e-15  8.9851622551e-15  8.8789013057e-15  8.69797980371e-15  8.64898937789e-15  8.84287600663e-15  8.29708970356e-15  7.9970060151e-15  8.04273077028e-15  8.23301052912e-15  8.23087480641e-15  7.51839945996e-15  7.99386356079e-15  7.70312352806e-15  8.71705812851e-15  8.64480410807e-15  8.62812544257e-15  8.4881482604e-15  8.4995626997e-15  7.72867804295e-15  7.65625751566e-15  7.52810578486e-15  8.05568775548e-15  8.4404401921e-15  8.28093163465e-15  8.63460027616e-15  8.30883380413e-15  8.13064599093e-15  8.86015787033e-15  8.06043797523e-15  8.10695150583e-15  9.35317361821e-15  8.16066070004e-15  9.94600768678e-15  9.60000769704e-15  9.68410990011e-15  1.21581272516e-14  1.29294941189e-14  1.31288907213e-14  1.52798326758e-14  1.76393413796e-14  2.05769386847e-14  2.50898144616e-14
 2.41917962372e-14  3.06034288209e-14  3.98139935543e-14  5.26274454849e-14  7.34510158753e-14  1.10660639685e-13  1.87416135065e-13  4.24683731272e-13  1.62956147525e-12  4.25225804231e-13  1.87261760054e-13  1.10730693997e-13  7.37924523624e-14  5.25179310595e-14  3.98852034179e-14  3.14845649241e-14  2.55783608198e-14  2.15580141272e-14  1.77907048689e-14  1.45476277215e-14  1.33637591627e-14  1.26106556382e-14  1.19781527815e-14  1.06124683707e-14  1.04921585296e-14  9.66075530187e-15  9.2307784442e-15  7.90944701734e-15  9.47046323076e-15  8.38388666009e-15  8.74507409958e-15  8.49898664367e-15  9.19327014108e-15  8.05429661307e-15  8.23039882983e-15  9.01656524488e-15  8.51462857071e-15  8.40669573991e-15  8.29956186227e-15  8.42988529101e-15  8.26911167997e-15  9.38653644192e-15  9.11164554499e-15  8.2943894431e-15  8.06482919587e-15  8.1814475428e-15  8.21190661307e-15  8.0749734027e-15  7.66110815128e-15  8.11609664788e-15  8.46730852111e-15  8.74741058489e-15  8.90894017148e-15  8.27493416234e-15  9.21073659695e-15  8.28993725286e-15  9.15643896325e-15  8.36670562696e-15  8.55822535643e-15  7.77596402978e-15  8.15452575927e-15  7.81336104226e-15  7.47359815173e-15  8.0533692489e-15  7.4052272566e-15  7.60156506371e-15  7.87670616475e-15  8.00394899027e-15  7.66075555596e-15  7.50111336947e-15  7.6095085786e-15  7.73219264405e-15  7.68685512963e-15  8.23110520565e-15  7.20623826599e-15  7.92049403966e-15  7.60464767248e-15  8.8153746887e-15  9.04462010475e-15  9.57176338262e-15  8.65053142493e-15  9.11979422498e-15  9.48826174651e-15  8.80701285222e-15  8.59843105078e-15  8.26818909861e-15  9.34161772211e-15  8.69346839436e-15  9.15074766644e-15  1.08150732802e-14  1.1420292465e-14  1.06667152483e-14  1.33180668558e-14  1.52770798377e-14  1.75848835027e-14  2.03998056244e-14
 2.07926586283e-14  2.48167968379e-14  3.03228919177e-14  3.99940618363e-14  5.30216888932e-14  7.37068152116e-14  1.09860982988e-13  1.87114779341e-13  4.25225804231e-13  1.62960067666e-12  4.24538261295e-13  1.87311595498e-13  1.09531270581e-13  7.32755477504e-14  5.31267111707e-14  4.00128413171e-14  3.06315066284e-14  2.53431263541e-14  1.97435191041e-14  1.70347738841e-14  1.47826811497e-14  1.31200868863e-14  1.29738309705e-14  1.14694810389e-14  1.15772714008e-14  1.03268879144e-14  1.01664200671e-14  8.84853817562e-15  9.19655609723e-15  8.71631950966e-15  9.33636896594e-15  7.67951244151e-15  8.51905242614e-15  9.32468980068e-15  8.17410155279e-15  8.8908348441e-15  8.02333153196e-15  8.58707366189e-15  8.44241355515e-15  8.8235226811e-15  7.90798710883e-15  9.06009893143e-15  8.16728687903e-15  8.57550749993e-15  8.7939002091e-15  8.11110459797e-15  8.05276949038e-15  7.70412229642e-15  8.0495182892e-15  7.5047365823e-15  7.47483934674e-15  8.07000266713e-15  8.02950466156e-15  8.27447751623e-15  8.13685275358e-15  7.01168027722e-15  7.56467293494e-15  8.23698876035e-15  7.14106587154e-15  7.3560005487e-15  8.38391915198e-15  7.66558555015e-15  8.05522575936e-15  8.12600297307e-15  8.40609648292e-15  7.49243842154e-15  8.13522248266e-15  7.91287928395e-15  8.39099526163e-15  7.52955864645e-15  7.53614067121e-15  7.41366110415e-15  7.65447979484e-15  8.07464849059e-15  8.28836387643e-15  8.79599331302e-15  8.20635708022e-15  8.43201090596e-15  8.95266224209e-15  8.86530946284e-15  7.61943168773e-15  8.75391520474e-15  9.77339775583e-15  9.67211660432e-15  9.03325999052e-15  8.7398723234e-15  9.22752465297e-15  9.2116513186e-15  9.84377626843e-15  1.02324790839e-14  1.07674333454e-14  1.0711118675e-14  1.24531046024e-14  1.39938649627e-14  1.44738925393e-14  1.84144281824e-14
 1.753592425e-14  1.9639599038e-14  2.49500568158e-14  3.01820390178e-14  3.94601452211e-14  5.30136891045e-14  7.26630051471e-14  1.09343806121e-13  1.87261760054e-13  4.24538261295e-13  1.63044779731e-12  4.24070927045e-13  1.86463539093e-13  1.09811433277e-13  7.3956962458e-14  5.19858530709e-14  3.8481356731e-14  2.98783656142e-14  2.42889863349e-14  2.03090935302e-14  1.74386202304e-14  1.45927503484e-14  1.33628970252e-14  1.1499000183e-14  1.10639097974e-14  1.08245731941e-14  9.89526095385e-15  8.75589871635e-15  9.6554572757e-15  8.0018127541e-15  8.63249162793e-15  7.9647473077e-15  8.54991341076e-15  8.52689049982e-15  7.66601979554e-15  7.9755255279e-15  8.38519604268e-15  7.9285922669e-15  8.1616813942e-15  8.05896358697e-15  8.46175103813e-15  8.85265511611e-15  8.15545154195e-15  8.74709337862e-15  8.31295890338e-15  7.82929888506e-15  9.05400666187e-15  8.47676687561e-15  8.10379210472e-15  7.76589927502e-15  8.36095462042e-15  7.20555971676e-15  8.33358212506e-15  7.83126340901e-15  7.23452623079e-15  7.34929909902e-15  7.87088932098e-15  7.52809577046e-15  7.06357085308e-15  6.86070146038e-15  8.49197985654e-15  8.54332409557e-15  7.97596987169e-15  7.28998625449e-15  7.18101138173e-15  7.68259886798e-15  7.94211458805e-15  6.21123760429e-15  7.67460495541e-15  7.27766887892e-15  6.85751001918e-15  7.73382810862e-15  7.6026925891e-15  7.80033868234e-15  8.6789573487e-15  7.64163479417e-15  7.44671632001e-15  8.0284914836e-15  7.94428570766e-15  7.59344053177e-15  8.89120736039e-15  8.1416311659e-15  9.15272258401e-15  8.71590379629e-15  8.1947594286e-15  8.07438529225e-15  9.01242589088e-15  8.59179890358e-15  8.63339722157e-15  8.18206225139e-15  1.00315224646e-14  1.03978334872e-14  1.17800936543e-14  1.16990455608e-14  1.2494970113e-14  1.53785980076e-14
 1.57870454606e-14  1.79174409456e-14  2.04296476913e-14  2.40889603503e-14  3.06978307202e-14  3.90459249393e-14  5.2214179498e-14  7.28552394689e-14  1.10730693997e-13  1.87311595498e-13  4.24070927045e-13  1.6297352862e-12  4.25050012379e-13  1.87200572329e-13  1.09858293892e-13  7.38229076346e-14  5.276563687e-14  3.94486874165e-14  3.16533420025e-14  2.42665048781e-14  2.07919659041e-14  1.69542635943e-14  1.51955064206e-14  1.38242147107e-14  1.24144039842e-14  1.14431401649e-14  1.0571788225e-14  9.39566084648e-15  9.44160572964e-15  9.94198915656e-15  9.82697793176e-15  8.17774697039e-15  8.59826100832e-15  8.38356528453e-15  7.66307248099e-15  7.67921757283e-15  8.47326030834e-15  7.86274979702e-15  8.38054816938e-15  8.12306687464e-15  8.80239614251e-15  9.09386942148e-15  8.02806223871e-15  7.59871976601e-15  8.41999087928e-15  8.00580474223e-15  8.32369222686e-15  8.34255486188e-15  8.29244357439e-15  8.7872304829e-15  8.44899848557e-15  7.86350855282e-15  8.50219276704e-15  7.992124485e-15  8.06556060309e-15  7.68307305193e-15  8.59345081619e-15  8.94978217939e-15  8.44040964036e-15  7.81929023117e-15  7.72053367835e-15  8.32695659568e-15  7.84788725755e-15  7.51460802071e-15  8.57570934585e-15  7.93417657169e-15  8.19605328795e-15  8.31013927713e-15  7.82392114184e-15  7.69053187039e-15  8.13872923122e-15  8.19824917654e-15  7.75865746191e-15  7.99890289412e-15  7.51172366596e-15  7.61222557429e-15  8.07052114824e-15  7.62967405742e-15  7.85000308582e-15  8.49948374283e-15  8.4193178113e-15  7.85836009845e-15  8.84425101431e-15  8.73943766084e-15  7.491639914e-15  8.79356141615e-15  9.48991611263e-15  9.29649998632e-15  9.11363631866e-15  8.36617857951e-15  9.10018089767e-15  1.08075184031e-14  1.06215597582e-14  1.1281678962e-14  1.22635425663e-14  1.36485278784e-14
 1.35637161463e-14  1.4601135044e-14  1.73926082202e-14  2.06861035436e-14  2.47565911323e-14  3.03501248572e-14  3.83579372456e-14  5.28333081703e-14  7.37924523624e-14  1.09531270581e-13  1.86463539093e-13  4.25050012379e-13  1.63322220053e-12  4.25849119879e-13  1.88007122687e-13  1.10926597577e-13  7.42301766287e-14  5.31953835099e-14  3.9738709127e-14  3.07677281326e-14  2.44835688036e-14  2.08424984064e-14  1.7819679993e-14  1.57777958964e-14  1.32058611266e-14  1.19988029992e-14  1.10717609378e-14  1.01687533735e-14  1.01644551966e-14  1.13203378696e-14  1.03738624351e-14  9.09841846695e-15  8.90766873035e-15  9.14567268495e-15  8.23975520294e-15  7.61592723181e-15  8.35376574515e-15  7.86691732444e-15  8.06501729058e-15  7.94417853748e-15  8.71798378853e-15  8.86955782199e-15  7.78558660223e-15  7.63712402498e-15  8.43666745766e-15  8.36636770692e-15  7.78486681491e-15  8.42062071271e-15  8.20714312086e-15  8.53595662487e-15  8.19222539294e-15  8.96602916665e-15  8.66749967439e-15  7.84477685127e-15  6.81627734829e-15  7.84827239608e-15  6.97123287452e-15  8.48521990772e-15  8.33562114124e-15  8.33214711329e-15  7.73304902968e-15  7.74541373943e-15  8.40576029014e-15  8.94184793653e-15  8.66745574523e-15  8.75421815528e-15  8.34370063898e-15  8.46005422359e-15  8.33697988056e-15  8.27922651742e-15  8.11072639938e-15  9.06747204298e-15  7.75152295344e-15  8.02605656878e-15  7.83376411919e-15  7.24276508128e-15  6.88032579038e-15  7.57439718571e-15  8.11106748046e-15  7.80071223422e-15  7.68593006766e-15  7.8599765125e-15  7.95378817581e-15  7.42674826469e-15  8.10929430502e-15  7.53855176211e-15  8.51963398986e-15  8.44441682786e-15  8.68042776093e-15  7.57186639906e-15  8.69947990367e-15  9.86545389142e-15  1.04222873191e-14  1.12809056175e-14  1.12628223928e-14  1.25193702129e-14
 1.22944872371e-14  1.30152517564e-14  1.48412194789e-14  1.71304196494e-14  2.0559329297e-14  2.47646767546e-14  2.99084633216e-14  3.95996089953e-14  5.25179310595e-14  7.32755477504e-14  1.09811433277e-13  1.87200572329e-13  4.25849119879e-13  1.63114092681e-12  4.25425056185e-13  1.87014832932e-13  1.10960868064e-13  7.44736535475e-14  5.28533080327e-14  3.97248703342e-14  3.08128236502e-14  2.49454046412e-14  2.04055242032e-14  1.77005696737e-14  1.52894276709e-14  1.4916160384e-14  1.21222723998e-14  1.01596678423e-14  1.06588883678e-14  1.06846944612e-14  1.01646971938e-14  9.13967413359e-15  8.48819543729e-15  8.94282421495e-15  9.0460383693e-15  8.84793226118e-15  8.50116173554e-15  8.11321418395e-15  7.61680718008e-15  8.35333238321e-15  7.76123653286e-15  8.04525909212e-15  7.44109478336e-15  7.39375469618e-15  8.17934375346e-15  7.93092279275e-15  7.35276524015e-15  7.73952116334e-15  8.54945768215e-15  8.28446059084e-15  7.40296475516e-15  8.48047111661e-15  7.28314505966e-15  7.37103073378e-15  7.51452483174e-15  7.90020465754e-15  8.17060424537e-15  7.54112054729e-15  8.6431261772e-15  8.32058073888e-15  7.67831721932e-15  8.02262022051e-15  8.84343425993e-15  7.69904036117e-15  8.39504563887e-15  8.72688115552e-15  8.15263104606e-15  8.36011745591e-15  8.70672983328e-15  8.32276396844e-15  7.81185852946e-15  8.44774766757e-15  7.82538687865e-15  9.20015998932e-15  8.09034538697e-15  7.93092872454e-15  8.79068777297e-15  8.48203908568e-15  8.1930939128e-15  8.35150607697e-15  7.67903553606e-15  8.3905198746e-15  8.30769592667e-15  7.8650870796e-15  8.62076072546e-15  8.2647366136e-15  8.09808791844e-15  7.58899404351e-15  8.54642820517e-15  9.01841899882e-15  8.89248120023e-15  8.46196378919e-15  8.68796070579e-15  9.3657819225e-15  9.72977260929e-15  1.06550062996e-14
 1.09658464748e-14  1.21448367549e-14  1.38423366941e-14  1.42612413928e-14  1.61936912606e-14  1.96389399662e-14  2.38859261108e-14  3.0020020254e-14  3.98852034179e-14  5.31267111707e-14  7.3956962458e-14  1.09858293892e-13  1.88007122687e-13  4.25425056185e-13  1.63255896532e-12  4.24734479125e-13  1.87684196002e-13  1.10167842077e-13  7.37572948851e-14  5.28150074463e-14  4.03754882918e-14  3.07108842179e-14  2.43161462291e-14  2.07421741715e-14  1.81787296242e-14  1.6753767384e-14  1.42682329232e-14  1.12787757399e-14  1.03336142077e-14  1.02830364857e-14  1.03265070279e-14  1.03951492687e-14  8.83577155401e-15  8.75219282842e-15  8.2983893301e-15  9.63928972436e-15  9.29633373801e-15  8.75029675555e-15  8.37017243804e-15  7.63261514596e-15  8.04320278043e-15  8.5594060007e-15  8.29953513409e-15  8.16980907007e-15  8.09394661088e-15  8.47637646794e-15  8.33629699419e-15  7.69720715715e-15  8.11845559254e-15  8.10565261272e-15  8.11763136627e-15  6.87453030476e-15  7.57735132934e-15  7.50920964815e-15  7.86526241427e-15  7.33488690021e-15  7.97356384435e-15  7.56522355916e-15  7.49033156643e-15  8.39541299328e-15  6.82364722628e-15  7.16524241204e-15  7.78519915984e-15  7.51781338492e-15  7.45605207226e-15  7.8673274528e-15  8.70358903035e-15  8.84622062113e-15  8.54405990591e-15  8.32648715499e-15  7.60365225164e-15  7.4321309476e-15  7.38335804533e-15  7.50365230626e-15  7.10652969711e-15  7.39576899103e-15  7.47494943582e-15  7.69007299689e-15  6.88579991286e-15  7.66800066323e-15  8.45026992107e-15  8.62016931996e-15  8.53660460788e-15  7.34624995755e-15  7.80180343033e-15  8.37396441906e-15  8.94558914233e-15  7.809664399e-15  7.97864782053e-15  8.56051331e-15  8.09676537808e-15  8.34483511245e-15  9.24415377705e-15  9.63458689653e-15  9.43772711864e-15  1.11024180211e-14
 1.05344498282e-14  1.02342063144e-14  1.16825859148e-14  1.26266602877e-14  1.47217964867e-14  1.62100798656e-14  2.0411252454e-14  2.54766546587e-14  3.14845649241e-14  4.00128413171e-14  5.19858530709e-14  7.38229076346e-14  1.10926597577e-13  1.87014832932e-13  4.24734479125e-13  1.63017269075e-12  4.24749153625e-13  1.88425102479e-13  1.10771721699e-13  7.39983705303e-14  5.35109451908e-14  3.88606373723e-14  3.01907085069e-14  2.46997011635e-14  2.02118718355e-14  1.73030829299e-14  1.5549094085e-14  1.30335794324e-14  1.21876984147e-14  1.04008773482e-14  9.7858939011e-15  9.82555638533e-15  8.84205368304e-15  8.88347540927e-15  7.95591081421e-15  9.56927203243e-15  9.27135161302e-15  8.77988518282e-15  8.0173257632e-15  8.80968026263e-15  9.25586924069e-15  9.10282799313e-15  7.44243337279e-15  7.65887218778e-15  6.93457206444e-15  7.86969211872e-15  7.95562021467e-15  7.96561328638e-15  8.39793464768e-15  8.30507841203e-15  9.43314151092e-15  6.59690317993e-15  6.48375687973e-15  8.43055715586e-15  8.22851399838e-15  7.73710826712e-15  7.44870154335e-15  8.47022276312e-15  8.55698299406e-15  8.70737531136e-15  8.88039252944e-15  8.64176206599e-15  8.12613963731e-15  7.14755441662e-15  7.81517821438e-15  7.93548816137e-15  8.27046948812e-15  8.73430793252e-15  8.72327425956e-15  7.52206419995e-15  7.54657880251e-15  7.43087494279e-15  7.37771394475e-15  7.39388625571e-15  8.58817797857e-15  7.72651878819e-15  7.58129525209e-15  8.10649717031e-15  7.80080906057e-15  8.46846463708e-15  8.18248279047e-15  8.22429877534e-15  8.50144239189e-15  7.74628668622e-15  8.42220891671e-15  9.69906237477e-15  8.32508639792e-15  7.98799439934e-15  8.08070049618e-15  8.35502580634e-15  8.5902134608e-15  8.92322178327e-15  8.77770548078e-15  8.95575810177e-15  8.5164959382e-15  8.95810035006e-15
 9.97128349776e-15  9.9525522924e-15  1.1234623323e-14  1.2252742709e-14  1.42538900104e-14  1.51721668128e-14  1.82596270248e-14  2.05378935736e-14  2.55783608198e-14  3.06315066284e-14  3.8481356731e-14  5.276563687e-14  7.42301766287e-14  1.10960868064e-13  1.87684196002e-13  4.24749153625e-13  1.63483308219e-12  4.26333095157e-13  1.88880236101e-13  1.10655511513e-13  7.36494602277e-14  5.29752480696e-14  4.05012257444e-14  3.04056783413e-14  2.4883097396e-14  2.10480167745e-14  1.8050992299e-14  1.44960194172e-14  1.40967479643e-14  1.22307146619e-14  1.14336325736e-14  9.87434950335e-15  9.59210614769e-15  1.0285857951e-14  9.74334676555e-15  9.6969809208e-15  9.08834344306e-15  7.91977977529e-15  8.5235004998e-15  8.7394461935e-15  9.29802107972e-15  8.15578916592e-15  7.15367783406e-15  7.63563826164e-15  7.67710431687e-15  6.71048460108e-15  7.12160480968e-15  7.31712961777e-15  8.33877396922e-15  8.73396562245e-15  8.48904695525e-15  8.01668732173e-15  7.27606938459e-15  7.94601962086e-15  8.27973595969e-15  7.82890342779e-15  7.4212859571e-15  7.39112228474e-15  8.27019529243e-15  8.45832038852e-15  7.99339358604e-15  8.27773240314e-15  8.05175990927e-15  8.43734338307e-15  8.02749851792e-15  7.95240136581e-15  9.02873055531e-15  8.74174748197e-15  8.30122532576e-15  9.01238065593e-15  8.78381439838e-15  8.50781040403e-15  8.16927075299e-15  6.97200265849e-15  8.3193943764e-15  7.99361268606e-15  7.4175508956e-15  7.73943899235e-15  7.77751556761e-15  8.30135573313e-15  7.5251212153e-15  8.17315998173e-15  7.83537415772e-15  7.48434707033e-15  7.86230571066e-15  8.05688814395e-15  7.90004539819e-15  8.3046704942e-15  8.31287536136e-15  9.73261184259e-15  8.58495775198e-15  9.19502652769e-15  8.49358343179e-15  9.10866300658e-15  9.53229402388e-15  9.787288314e-15
 1.00794258935e-14  1.04017300858e-14  9.47005760922e-15  9.88941047922e-15  1.23639591769e-14  1.38064728293e-14  1.51395741795e-14  1.76726582241e-14  2.15580141272e-14  2.53431263541e-14  2.98783656142e-14  3.94486874165e-14  5.31953835099e-14  7.44736535475e-14  1.10167842077e-13  1.88425102479e-13  4.26333095157e-13  1.63267573459e-12  4.2561152743e-13  1.8799233208e-13  1.10199879325e-13  7.30405110629e-14  5.20992712326e-14  3.92432977321e-14  3.08653425653e-14  2.51320616796e-14  2.05905495269e-14  1.66013364614e-14  1.46255381704e-14  1.41209090936e-14  1.0922395547e-14  1.05114432102e-14  1.10766058657e-14  1.00658391964e-14  8.30368955259e-15  8.95145284331e-15  8.84840391698e-15  9.60650835929e-15  9.13188080909e-15  9.37787770382e-15  8.50863956076e-15  8.29464178258e-15  8.17652394924e-15  7.56299559708e-15  8.33015959623e-15  7.14632557968e-15  7.10711712922e-15  7.32791569298e-15  8.31865002726e-15  7.74256427721e-15  8.55727496081e-15  7.54573056381e-15  7.09253707717e-15  7.90934044003e-15  9.32193636558e-15  7.69192201477e-15  8.36024790551e-15  8.25070452811e-15  7.37397893523e-15  8.79335681213e-15  7.82239085656e-15  8.26348351067e-15  8.71551084022e-15  8.26610184788e-15  8.41944464114e-15  7.92236755575e-15  9.13622839012e-15  8.42027859453e-15  8.02036262654e-15  9.12454932414e-15  7.56563484197e-15  7.6663596042e-15  8.27639906839e-15  8.49563861799e-15  8.22161545121e-15  8.5789323756e-15  7.79127558444e-15  7.71413917532e-15  7.94757175871e-15  8.49574175171e-15  7.60848013629e-15  8.317619964e-15  7.63503575793e-15  7.42108822955e-15  7.17299106437e-15  8.84527528694e-15  8.55594215316e-15  7.87523743644e-15  7.92919021709e-15  8.2163187013e-15  7.73126327247e-15  7.00180919198e-15  7.99663285909e-15  8.42659621516e-15  8.99584885353e-15  9.0885017308e-15
 9.88329358384e-15  1.02956388592e-14  9.5183931886e-15  1.05905281694e-14  1.23400445067e-14  1.27992284294e-14  1.33332150305e-14  1.49291175617e-14  1.77907048689e-14  1.97435191041e-14  2.42889863349e-14  3.16533420025e-14  3.9738709127e-14  5.28533080327e-14  7.37572948851e-14  1.10771721699e-13  1.88880236101e-13  4.2561152743e-13  1.62888910246e-12  4.25389470043e-13  1.87711316002e-13  1.09695675904e-13  7.33551016342e-14  5.29636474186e-14  3.99160050459e-14  3.07896554103e-14  2.42086821655e-14  2.02904609814e-14  1.65840085393e-14  1.50403049313e-14  1.26637651249e-14  1.1960022558e-14  1.0336967653e-14  1.04755117568e-14  9.39080171162e-15  9.35630239916e-15  9.25732206921e-15  9.17138320314e-15  8.30809871691e-15  8.37794376761e-15  8.51594400826e-15  8.56051687694e-15  7.96330857887e-15  8.11123190916e-15  8.02886771829e-15  7.5418701904e-15  8.53967703245e-15  8.02032120989e-15  8.10241910831e-15  7.42329335204e-15  7.96168879496e-15  8.08729234213e-15  7.90874956333e-15  8.64087860632e-15  7.75962087806e-15  7.71450887796e-15  8.26307620341e-15  7.76391045599e-15  6.89078727388e-15  8.20553690175e-15  7.85971873937e-15  8.61428537556e-15  9.03220645137e-15  7.94241183697e-15  7.773412687e-15  8.2818954441e-15  8.11791566709e-15  7.74207270794e-15  7.91719111785e-15  8.259808305e-15  7.48161970722e-15  8.4983545609e-15  8.75558844109e-15  8.0993462605e-15  8.14482487675e-15  7.35202255502e-15  7.44430594355e-15  8.24781027593e-15  7.77756876493e-15  8.58106344253e-15  7.21910772111e-15  7.11099362349e-15  8.37528863401e-15  8.17551304978e-15  8.49006039318e-15  7.54223817853e-15  7.84613656234e-15  6.7785858209e-15  8.31591894072e-15  7.62770334611e-15  7.96467389767e-15  8.01694258887e-15  7.79916736522e-15  7.25106889663e-15  9.50075518993e-15  9.11533195317e-15
 8.81841794187e-15  9.36964999719e-15  8.70004880537e-15  1.06017428536e-14  1.02638315433e-14  1.0604100102e-14  1.20768990993e-14  1.23398682964e-14  1.45476277215e-14  1.70347738841e-14  2.03090935302e-14  2.42665048781e-14  3.07677281326e-14  3.97248703342e-14  5.28150074463e-14  7.39983705303e-14  1.10655511513e-13  1.8799233208e-13  4.25389470043e-13  1.63419981172e-12  4.24965584073e-13  1.880977599e-13  1.10388551074e-13  7.5132247006e-14  5.3416597914e-14  3.94316548736e-14  3.16328289072e-14  2.47918997127e-14  2.03946818197e-14  1.73395395078e-14  1.42741008376e-14  1.24909114806e-14  1.11656371975e-14  1.07559384738e-14  9.83972832147e-15  9.57631269904e-15  9.38556312883e-15  9.61032790487e-15  9.1058345718e-15  8.91606405949e-15  9.50911455355e-15  9.07601402778e-15  9.18594738183e-15  8.24885253796e-15  7.80017981351e-15  7.86939020705e-15  9.15382345078e-15  8.16263405652e-15  8.78579029236e-15  8.947657427e-15  8.45076463769e-15  8.22293340793e-15  8.64209910666e-15  8.73305659163e-15  8.76453261316e-15  8.03964809652e-15  8.07403955671e-15  8.35513444443e-15  7.49496339253e-15  8.46368437446e-15  7.71434232436e-15  8.00182759689e-15  8.81022709812e-15  8.32719822017e-15  6.50277510444e-15  9.42211185514e-15  9.61040068302e-15  7.97554720111e-15  7.45797463601e-15  8.04829352064e-15  8.27256646454e-15  7.78775415758e-15  7.53212025818e-15  7.36778294959e-15  8.05354726087e-15  7.0755694314e-15  7.61460792366e-15  9.03221923742e-15  7.75408253125e-15  8.66432162859e-15  9.41961410719e-15  8.3255997231e-15  8.2299454426e-15  7.2570573773e-15  7.91305090208e-15  7.98957006002e-15  9.17505723984e-15  7.68504592754e-15  8.76844027524e-15  7.81230481999e-15  6.7647533594e-15  8.00879824502e-15  8.6041708081e-15  7.99069827416e-15  8.46088503463e-15  8.68336141086e-15
 8.47140149265e-15  8.95222201024e-15  8.83099900517e-15  1.07642043961e-14  9.99624472283e-15  1.03683351216e-14  1.07491212851e-14  1.22797721211e-14  1.33637591627e-14  1.47826811497e-14  1.74386202304e-14  2.07919659041e-14  2.44835688036e-14  3.08128236502e-14  4.03754882918e-14  5.35109451908e-14  7.36494602277e-14  1.10199879325e-13  1.87711316002e-13  4.24965584073e-13  1.63281552776e-12  4.25617953461e-13  1.87712597037e-13  1.10890969533e-13  7.38238957184e-14  5.29519300174e-14  3.93605596821e-14  3.01080749745e-14  2.39687857343e-14  2.0635743425e-14  1.75718912053e-14  1.48166359778e-14  1.30146426378e-14  1.1446802992e-14  1.06706280825e-14  1.10097619022e-14  9.78035788998e-15  1.04071630607e-14  9.74782551482e-15  9.06285636846e-15  8.91935698942e-15  9.03600881422e-15  8.37176689058e-15  8.96673489804e-15  8.32750448989e-15  8.40783198217e-15  8.35146786587e-15  7.99783320499e-15  8.80107717194e-15  8.31363455229e-15  8.15906050564e-15  8.66116702375e-15  8.5027435862e-15  7.7148379786e-15  8.05001022988e-15  8.01120779148e-15  8.34270977753e-15  8.38181524693e-15  7.99992632547e-15  8.49764678215e-15  7.91385162264e-15  7.19672587299e-15  8.00483996261e-15  8.73460033208e-15  7.81803073959e-15  7.60635827947e-15  8.07370654128e-15  7.87909304156e-15  7.52948923911e-15  8.1890581864e-15  7.26913111596e-15  7.52178068336e-15  8.01250706877e-15  7.90355650876e-15  7.20162500301e-15  8.40148575947e-15  8.71192857853e-15  9.23424485808e-15  7.70399832873e-15  9.07560052827e-15  7.94475803421e-15  8.95487161231e-15  8.22644786003e-15  8.15601514942e-15  8.24048287888e-15  9.07019098288e-15  9.26691561419e-15  7.65438965092e-15  8.78899046299e-15  8.30493122726e-15  8.13417795698e-15  8.35746980082e-15  8.57465376072e-15  7.43202088806e-15  8.73570972718e-15  8.22067386041e-15
 8.54907141729e-15  8.36537977015e-15  8.67384107091e-15  9.50644150341e-15  9.31633121767e-15  9.31477346192e-15  1.01145630156e-14  1.09676355051e-14  1.26106556382e-14  1.31200868863e-14  1.45927503484e-14  1.69542635943e-14  2.08424984064e-14  2.49454046412e-14  3.07108842179e-14  3.88606373723e-14  5.29752480696e-14  7.30405110629e-14  1.09695675904e-13  1.880977599e-13  4.25617953461e-13  1.63161792196e-12  4.260801508e-13  1.87637155767e-13  1.09890282592e-13  7.35196547402e-14  5.20646181349e-14  3.93630223173e-14  3.0551800802e-14  2.46634882036e-14  1.94947145481e-14  1.68630168413e-14  1.50582441512e-14  1.29931281273e-14  1.18543048943e-14  1.14840734096e-14  9.6131087676e-15  1.05846145335e-14  9.79928067164e-15  9.6165588866e-15  7.86172692923e-15  9.25122970906e-15  8.90317535476e-15  8.86927715911e-15  8.81647872374e-15  7.8962192248e-15  7.73516987231e-15  7.4572824888e-15  8.49912710853e-15  8.2637992893e-15  9.40523212766e-15  8.84404538179e-15  9.0481967825e-15  8.2846138082e-15  7.71230047737e-15  8.6081569231e-15  8.43273207684e-15  7.53750630927e-15  8.75644543353e-15  8.97339799663e-15  8.25545912436e-15  8.98300567187e-15  8.8749188081e-15  8.04219919655e-15  8.35949305424e-15  7.35549782349e-15  7.03368937514e-15  7.16388296945e-15  8.96770273953e-15  9.78394873093e-15  8.60759673665e-15  8.05137480323e-15  8.29051637069e-15  8.41514307227e-15  7.66191771555e-15  8.6985437613e-15  8.37673706316e-15  7.96417419808e-15  8.63166397402e-15  8.98465330373e-15  8.83205936979e-15  8.51593860757e-15  8.32041643564e-15  7.3953099749e-15  7.72052759422e-15  7.97888552767e-15  8.32698293643e-15  6.87098697949e-15  7.65404696576e-15  9.08866473281e-15  8.30216144256e-15  7.85236321861e-15  8.21398715528e-15  7.88221197181e-15  8.45473858194e-15  9.20192022974e-15
 8.15047131291e-15  8.71500056772e-15  8.19827377949e-15  8.73276174737e-15  8.78384162353e-15  9.1011782599e-15  1.02788630625e-14  1.10686168564e-14  1.19781527815e-14  1.29738309705e-14  1.33628970252e-14  1.51955064206e-14  1.7819679993e-14  2.04055242032e-14  2.43161462291e-14  3.01907085069e-14  4.05012257444e-14  5.20992712326e-14  7.33551016342e-14  1.10388551074e-13  1.87712597037e-13  4.260801508e-13  1.63121043347e-12  4.25938511016e-13  1.87387543939e-13  1.09806572932e-13  7.34450470137e-14  5.25688682399e-14  3.93825190026e-14  3.00726425167e-14  2.4464943962e-14  2.06423398672e-14  1.73570822082e-14  1.53389769684e-14  1.30234383145e-14  1.22817341036e-14  1.03681403262e-14  1.00693738188e-14  1.0334753337e-14  9.23867741442e-15  9.65375765805e-15  9.51480195508e-15  8.29101249882e-15  8.70091295931e-15  8.50098924227e-15  8.61228697035e-15  9.04834623196e-15  8.58240632906e-15  9.63630828697e-15  8.63768567015e-15  9.96393111035e-15  9.46262693311e-15  9.42311833276e-15  8.28265925795e-15  8.38658446517e-15  8.78767631471e-15  7.87323303917e-15  7.5364883253e-15  8.24300911166e-15  8.70315911822e-15  7.77019221859e-15  8.57314616717e-15  8.75100768461e-15  8.18460391679e-15  7.43836647577e-15  7.56156167245e-15  7.68268170263e-15  7.51043559132e-15  8.31952148602e-15  8.10200145113e-15  8.40821828635e-15  8.37691817494e-15  8.47289361354e-15  8.40688028653e-15  7.66215195194e-15  7.88531520356e-15  7.43286621403e-15  7.68551275953e-15  7.91799598829e-15  8.53854188101e-15  8.31308847732e-15  7.95138546468e-15  8.33035674114e-15  8.42006995333e-15  8.17595434134e-15  8.06607334596e-15  8.47851884152e-15  7.29544640225e-15  7.37382779463e-15  8.70139763262e-15  8.46094375128e-15  7.38216682672e-15  9.4198010253e-15  9.02006396537e-15  7.94912492137e-15  8.32265440462e-15
 8.00199258625e-15  7.44070071214e-15  8.23896258264e-15  9.38178941344e-15  9.0700678247e-15  8.92014855207e-15  1.00658184622e-14  9.79210283345e-15  1.06124683707e-14  1.14694810389e-14  1.1499000183e-14  1.38242147107e-14  1.57777958964e-14  1.77005696737e-14  2.07421741715e-14  2.46997011635e-14  3.04056783413e-14  3.92432977321e-14  5.29636474186e-14  7.5132247006e-14  1.10890969533e-13  1.87637155767e-13  4.25938511016e-13  1.63238122431e-12  4.25408954027e-13  1.88083970956e-13  1.11136939811e-13  7.39358154195e-14  5.25303034159e-14  3.91583855567e-14  3.11524979468e-14  2.48916586334e-14  2.00972184437e-14  1.7001584941e-14  1.46108150473e-14  1.24423401509e-14  1.09832216298e-14  1.1122034598e-14  1.06207059458e-14  9.40185353956e-15  9.52445575634e-15  9.74910566828e-15  8.87910187937e-15  8.53588479816e-15  8.45951481054e-15  8.93443518172e-15  8.76824718668e-15  8.93007313899e-15  8.45238769824e-15  8.37218722146e-15  8.8205174614e-15  8.60724958414e-15  7.63553615033e-15  8.91474963993e-15  8.56587285849e-15  8.72575555471e-15  8.94778287959e-15  7.87180579889e-15  8.79434728243e-15  8.91655361767e-15  7.79801638616e-15  8.1692081883e-15  7.87861008575e-15  8.11120706392e-15  8.41466617541e-15  8.05262756127e-15  7.37716314297e-15  8.82022274861e-15  8.92342147975e-15  8.20615127829e-15  8.03105004857e-15  8.98318116245e-15  8.29961618077e-15  8.18063349899e-15  8.94841726664e-15  8.05623650822e-15  7.3539341467e-15  7.09254655349e-15  8.49642066811e-15  8.4535381567e-15  7.64166747653e-15  7.65561693428e-15  8.83373236288e-15  8.36160967479e-15  7.83758938721e-15  8.21179884824e-15  8.71771893775e-15  8.83079502456e-15  7.95239678361e-15  8.08797199662e-15  7.24762138232e-15  7.21896718047e-15  8.97406510688e-15  8.72594239997e-15  8.79197618381e-15  8.33386062629e-15
 8.58148023888e-15  7.46537716695e-15  9.11899153658e-15  8.72451864682e-15  8.91760750918e-15  9.27904107753e-15  9.63017466244e-15  9.93950180763e-15  1.04921585296e-14  1.15772714008e-14  1.10639097974e-14  1.24144039842e-14  1.32058611266e-14  1.52894276709e-14  1.81787296242e-14  2.02118718355e-14  2.4883097396e-14  3.08653425653e-14  3.99160050459e-14  5.3416597914e-14  7.38238957184e-14  1.09890282592e-13  1.87387543939e-13  4.25408954027e-13  1.63006955994e-12  4.24339703795e-13  1.87181246778e-13  1.09760362326e-13  7.31598349462e-14  5.249187199e-14  3.98212150701e-14  3.06758368886e-14  2.45679157198e-14  2.0329817762e-14  1.6805882628e-14  1.47143058846e-14  1.22710105307e-14  1.1696272771e-14  1.12284531321e-14  9.85674903263e-15  9.36931461543e-15  9.0261181812e-15  8.91685014035e-15  8.30695035983e-15  7.53408777384e-15  9.02154408736e-15  9.1782480887e-15  8.44432621253e-15  9.05943867549e-15  9.23247779607e-15  9.06343209576e-15  9.10532585323e-15  8.30495793611e-15  8.63588471003e-15  8.66168383344e-15  8.02304105673e-15  7.52979561864e-15  8.72428275904e-15  7.36579776091e-15  8.87218755675e-15  8.10345972813e-15  8.89017531476e-15  8.04379182091e-15  9.12694780205e-15  7.84093998409e-15  7.94214046738e-15  8.58340767096e-15  8.6728996602e-15  8.35990304029e-15  7.94365772841e-15  7.69064912576e-15  8.15341471052e-15  7.51742315367e-15  7.78832230656e-15  8.20124919318e-15  8.52842675362e-15  7.39505169279e-15  7.65953746931e-15  8.69639447763e-15  8.2621623506e-15  7.14552815017e-15  8.07119724137e-15  7.19879968982e-15  7.46381260082e-15  6.98478724662e-15  8.28426976243e-15  8.97923122113e-15  8.83547727289e-15  8.14117473951e-15  8.15351820714e-15  8.69336557949e-15  8.04255456892e-15  9.46094989103e-15  9.95016539795e-15  9.1088918472e-15  8.73682876672e-15
 6.93962623624e-15  7.20833260705e-15  7.31368916831e-15  8.73760474411e-15  6.97777812905e-15  8.91769578855e-15  9.59157836477e-15  8.58541019206e-15  9.66075530187e-15  1.03268879144e-14  1.08245731941e-14  1.14431401649e-14  1.19988029992e-14  1.4916160384e-14  1.6753767384e-14  1.73030829299e-14  2.10480167745e-14  2.51320616796e-14  3.07896554103e-14  3.94316548736e-14  5.29519300174e-14  7.35196547402e-14  1.09806572932e-13  1.88083970956e-13  4.24339703795e-13  1.63142506372e-12  4.25827441848e-13  1.87913564675e-13  1.09888985324e-13  7.39575473421e-14  5.31435995311e-14  3.95333627583e-14  3.08134500527e-14  2.4521940617e-14  1.93590824108e-14  1.61629214828e-14  1.37585069559e-14  1.25206839194e-14  1.13218708391e-14  1.09231631465e-14  1.02929273862e-14  1.03793494464e-14  9.77227744331e-15  9.7594369107e-15  8.89949029634e-15  9.26630975206e-15  9.05618962164e-15  9.01999558829e-15  8.00441231406e-15  9.31238355945e-15  8.60045731735e-15  8.00798693714e-15  7.66901494078e-15  8.40494617551e-15  8.61181532154e-15  8.14660263639e-15  7.33970802314e-15  8.63424011457e-15  8.01638847897e-15  7.56643292279e-15  8.43688074285e-15  7.51239503843e-15  7.79149694823e-15  8.77304201905e-15  7.21329898565e-15  7.56087015921e-15  7.8015449273e-15  7.54859177302e-15  7.95083991319e-15  7.32773915487e-15  8.55773923107e-15  8.54392293123e-15  7.7430519686e-15  6.99522191204e-15  8.13089121966e-15  6.64896745256e-15  8.00496776779e-15  8.16523744532e-15  8.83522885557e-15  7.36083159402e-15  7.61331844634e-15  7.70031028447e-15  8.64711576511e-15  7.9371922264e-15  6.96081448203e-15  7.47224190887e-15  8.07574937407e-15  8.1649219596e-15  7.56318168392e-15  8.94747160939e-15  7.80624930306e-15  7.95024566701e-15  8.82438568983e-15  8.21633220721e-15  7.32789114328e-15  8.06598933271e-15
 7.6740061332e-15  8.64906575514e-15  9.86674704283e-15  8.00305858125e-15  8.39816734103e-15  8.75684614259e-15  8.44583653385e-15  9.40082984096e-15  9.2307784442e-15  1.01664200671e-14  9.89526095385e-15  1.0571788225e-14  1.10717609378e-14  1.21222723998e-14  1.42682329232e-14  1.5549094085e-14  1.8050992299e-14  2.05905495269e-14  2.42086821655e-14  3.16328289072e-14  3.93605596821e-14  5.20646181349e-14  7.34450470137e-14  1.11136939811e-13  1.87181246778e-13  4.25827441848e-13  1.6317992749e-12  4.25708282449e-13  1.87124395904e-13  1.10507543106e-13  7.42408394805e-14  5.29509414143e-14  3.9705387914e-14  2.99997468888e-14  2.32972651639e-14  2.02725558244e-14  1.74423753755e-14  1.42833921342e-14  1.35946206361e-14  1.19839615288e-14  1.13970948855e-14  1.05663976405e-14  9.95309579777e-15  9.05265104042e-15  9.68490306869e-15  9.71451619799e-15  9.95929565304e-15  8.90718087256e-15  8.30227268779e-15  8.31646578418e-15  8.87610969774e-15  7.53857130435e-15  7.99322642615e-15  8.62232187753e-15  8.18702306737e-15  7.58719302002e-15  6.98224741505e-15  8.15755559851e-15  8.48626687349e-15  7.26074904625e-15  7.59728537328e-15  8.13971371088e-15  8.15341699218e-15  8.39101585067e-15  6.81472756456e-15  7.61309567048e-15  7.61517622019e-15  7.49682937929e-15  8.93917058544e-15  8.27356341411e-15  7.41851613498e-15  7.8195874886e-15  8.13652020513e-15  7.75207623684e-15  7.62557218723e-15  7.24281538555e-15  8.56539200592e-15  8.78057894828e-15  8.3813729035e-15  8.58957065216e-15  7.59657217901e-15  7.64854234023e-15  8.51985901589e-15  8.87239324561e-15  8.06727788243e-15  8.57802648148e-15  9.25553234093e-15  6.87239008369e-15  7.14745905951e-15  8.28178522081e-15  8.46798343429e-15  7.39044061023e-15  7.49275346477e-15  6.91589136024e-15  7.33144710689e-15  7.09499015399e-15
 6.92758546615e-15  7.11894672419e-15  8.35622935821e-15  7.86411414606e-15  8.43441416325e-15  8.43357940399e-15  8.82332433268e-15  8.59090485112e-15  7.90944701734e-15  8.84853817562e-15  8.75589871635e-15  9.39566084648e-15  1.01687533735e-14  1.01596678423e-14  1.12787757399e-14  1.30335794324e-14  1.44960194172e-14  1.66013364614e-14  2.02904609814e-14  2.47918997127e-14  3.01080749745e-14  3.93630223173e-14  5.25688682399e-14  7.39358154195e-14  1.09760362326e-13  1.87913564675e-13  4.25708282449e-13  1.62915551416e-12  4.24233639517e-13  1.88099034649e-13  1.10401220154e-13  7.45583719286e-14  5.35251466666e-14  4.0289294528e-14  2.98781677936e-14  2.4001673786e-14  2.03381259848e-14  1.66764214044e-14  1.49797918514e-14  1.31014753091e-14  1.26234795888e-14  1.06782925463e-14  9.58236083636e-15  9.43697486077e-15  9.30868920664e-15  9.07732168177e-15  8.69462073603e-15  8.71139604862e-15  7.37085961167e-15  7.97899298665e-15  8.45373606615e-15  8.66475167809e-15  8.4298668389e-15  8.14838574737e-15  8.16751841837e-15  6.7267049382e-15  7.16900619293e-15  7.31773818992e-15  7.66952045437e-15  7.98700592544e-15  7.98345760581e-15  8.80682697418e-15  7.97175839852e-15  9.32317566321e-15  6.58807040556e-15  7.14854925164e-15  8.34921393966e-15  8.43016129527e-15  8.5950226267e-15  7.94800671611e-15  8.03911875074e-15  8.28248629936e-15  8.10736315955e-15  7.63655533824e-15  8.04994593172e-15  7.31004375261e-15  8.01973378213e-15  8.12811684479e-15  7.8051197221e-15  8.45398372134e-15  7.85681968833e-15  7.85799153087e-15  8.16118163127e-15  7.98237927532e-15  7.83267544179e-15  8.19828236186e-15  8.63002545733e-15  8.33901296621e-15  8.70027773825e-15  8.20593220202e-15  8.97869267589e-15  8.74019438425e-15  7.81176361309e-15  6.91527558495e-15  7.35833767799e-15  5.75480305579e-15
 7.5274632995e-15  7.47811620797e-15  8.35983944915e-15  6.86009741742e-15  7.92042497428e-15  8.26568415256e-15  7.73575420753e-15  9.17233907757e-15  9.47046323076e-15  9.19655609723e-15  9.6554572757e-15  9.44160572964e-15  1.01644551966e-14  1.06588883678e-14  1.03336142077e-14  1.21876984147e-14  1.40967479643e-14  1.46255381704e-14  1.65840085393e-14  2.03946818197e-14  2.39687857343e-14  3.0551800802e-14  3.93825190026e-14  5.25303034159e-14  7.31598349462e-14  1.09888985324e-13  1.87124395904e-13  4.24233639517e-13  1.62620000672e-12  4.25056900724e-13  1.8670124608e-13  1.10418470558e-13  7.50959773815e-14  5.21446644562e-14  3.90126970829e-14  2.98812201708e-14  2.48805620003e-14  2.04122755226e-14  1.62939834172e-14  1.52319094607e-14  1.36641163627e-14  1.18680045135e-14  1.08896155688e-14  1.06552014595e-14  9.88842599446e-15  9.90436299253e-15  9.53762751985e-15  9.89443620957e-15  8.713116477e-15  8.7326399076e-15  8.40951573542e-15  8.4877442081e-15  8.68912160828e-15  8.79058365046e-15  9.38055522156e-15  8.77107713025e-15  7.66360899016e-15  7.97465222814e-15  7.82832494217e-15  8.02321953097e-15  8.14904093964e-15  8.93189044654e-15  7.87337987978e-15  9.4178809314e-15  7.25836466735e-15  7.23421996828e-15  7.61488720245e-15  8.73473204786e-15  8.1396684604e-15  8.09300932669e-15  7.97945988322e-15  6.56803596168e-15  7.01859444504e-15  7.76873884892e-15  7.17382081654e-15  7.46940096604e-15  7.02380367473e-15  8.38809067089e-15  7.28130414401e-15  7.7570338154e-15  8.59688634756e-15  7.35789839581e-15  8.05748438124e-15  8.75123637896e-15  8.06927397695e-15  7.77354330109e-15  7.69649623463e-15  7.04111475952e-15  7.45186074813e-15  8.42523211325e-15  8.56745162427e-15  8.35512811453e-15  7.93111896284e-15  8.11442344748e-15  7.73419702833e-15  7.43890506136e-15
 8.16397259749e-15  8.63986369544e-15  8.86950426912e-15  8.06300105772e-15  8.82322896996e-15  8.92056517584e-15  8.4973420332e-15  8.87966765822e-15  8.38388666009e-15  8.71631950966e-15  8.0018127541e-15  9.94198915656e-15  1.13203378696e-14  1.06846944612e-14  1.02830364857e-14  1.04008773482e-14  1.22307146619e-14  1.41209090936e-14  1.50403049313e-14  1.73395395078e-14  2.0635743425e-14  2.46634882036e-14  3.00726425167e-14  3.91583855567e-14  5.249187199e-14  7.39575473421e-14  1.10507543106e-13  1.88099034649e-13  4.25056900724e-13  1.63194228398e-12  4.24519310535e-13  1.87418026172e-13  1.09354019086e-13  7.33430469073e-14  5.23565467493e-14  3.90137588967e-14  3.00917108563e-14  2.51572804896e-14  2.02811187161e-14  1.68993126436e-14  1.52856863985e-14  1.40813813817e-14  1.20880625834e-14  1.11972009064e-14  9.65931764621e-15  1.03350138256e-14  1.01889999197e-14  9.92440910783e-15  9.14575621892e-15  8.95573134693e-15  9.22850768518e-15  8.5910739837e-15  8.41145025829e-15  7.84538987534e-15  8.55519752367e-15  7.40023627231e-15  7.83397690774e-15  7.98711808073e-15  7.81010890125e-15  8.11525704287e-15  8.93591140082e-15  8.14583138229e-15  8.29531704707e-15  8.74688283996e-15  8.19131250998e-15  7.91080975005e-15  8.01787199947e-15  7.52999721424e-15  8.12637763136e-15  8.62576540307e-15  7.91254894201e-15  8.05345851918e-15  7.48738062838e-15  7.49869538928e-15  8.67510481097e-15  8.26112326102e-15  8.1612390288e-15  8.26264962901e-15  8.07036030406e-15  6.67466641834e-15  8.2022515123e-15  7.36996334995e-15  8.5942937326e-15  8.345668266e-15  7.86367010797e-15  8.68212721047e-15  8.3822733216e-15  8.2067530535e-15  8.21558863711e-15  8.58487058046e-15  7.8761461555e-15  8.20680681135e-15  6.91770834881e-15  7.99845267674e-15  8.14134852832e-15  7.6041075697e-15
 8.52741657602e-15  8.312437819e-15  8.59374357608e-15  8.22005288941e-15  7.78105190462e-15  8.91243904996e-15  8.59469071913e-15  8.97244711909e-15  8.74507409958e-15  9.33636896594e-15  8.63249162793e-15  9.82697793176e-15  1.03738624351e-14  1.01646971938e-14  1.03265070279e-14  9.7858939011e-15  1.14336325736e-14  1.0922395547e-14  1.26637651249e-14  1.42741008376e-14  1.75718912053e-14  1.94947145481e-14  2.4464943962e-14  3.11524979468e-14  3.98212150701e-14  5.31435995311e-14  7.42408394805e-14  1.10401220154e-13  1.8670124608e-13  4.24519310535e-13  1.62734314949e-12  4.24638267725e-13  1.87307340802e-13  1.10269072873e-13  7.46106942238e-14  5.35829271429e-14  3.93675768287e-14  3.14272453058e-14  2.481559405e-14  2.0262924928e-14  1.76183621334e-14  1.58910944469e-14  1.36075356638e-14  1.24693762561e-14  1.11851296944e-14  1.09932953963e-14  1.01970094913e-14  9.40392578718e-15  9.01529620025e-15  8.54722610946e-15  7.91399374404e-15  8.47130638817e-15  9.19002050657e-15  9.37389776723e-15  8.34476319734e-15  7.6478817904e-15  8.10409904154e-15  8.48759253996e-15  8.53801400669e-15  8.6705857343e-15  8.41774973141e-15  8.34377820289e-15  8.33151495839e-15  8.27379926518e-15  7.86993970436e-15  8.3221262642e-15  8.58964912376e-15  9.0983590443e-15  9.10863878201e-15  8.84973920814e-15  8.81299169755e-15  8.23065891491e-15  7.33844936927e-15  7.49310687633e-15  7.42309555593e-15  8.29026260276e-15  8.14001058954e-15  8.30066189614e-15  8.37150733638e-15  7.70003503627e-15  7.87911867529e-15  8.76282852117e-15  8.33771483365e-15  9.43496267166e-15  8.87620754103e-15  7.97644553611e-15  8.39804930494e-15  8.5177784592e-15  8.40575734486e-15  9.35404056517e-15  8.71981210931e-15  8.87858738034e-15  7.36185126569e-15  8.70064277435e-15  7.7235091821e-15  8.01407248639e-15
 8.71259285086e-15  8.14878405321e-15  8.60178120427e-15  8.35527080146e-15  8.58556405681e-15  9.23410146561e-15  8.83195662899e-15  8.607781041e-15  8.49898664367e-15  7.67951244151e-15  7.9647473077e-15  8.17774697039e-15  9.09841846695e-15  9.13967413359e-15  1.03951492687e-14  9.82555638533e-15  9.87434950335e-15  1.05114432102e-14  1.1960022558e-14  1.24909114806e-14  1.48166359778e-14  1.68630168413e-14  2.06423398672e-14  2.48916586334e-14  3.06758368886e-14  3.95333627583e-14  5.29509414143e-14  7.45583719286e-14  1.10418470558e-13  1.87418026172e-13  4.24638267725e-13  1.63106064718e-12  4.25762001366e-13  1.87242257014e-13  1.10275191058e-13  7.40951626272e-14  5.31544081842e-14  3.96049768739e-14  3.08329164122e-14  2.53066506903e-14  2.10718732696e-14  1.72211291706e-14  1.589443405e-14  1.39041004566e-14  1.2697201189e-14  1.11589877503e-14  1.02392087506e-14  9.97178749611e-15  8.92013639898e-15  9.17034122514e-15  9.76963208377e-15  9.4116776698e-15  8.34695391937e-15  8.06344905836e-15  7.5202409413e-15  7.88694127872e-15  7.93109665051e-15  8.59423527889e-15  8.95385463218e-15  9.00948658896e-15  8.46740341803e-15  8.39850709426e-15  8.67740801513e-15  7.7012176637e-15  8.05930967568e-15  7.64925267873e-15  7.91968085686e-15  8.74912579178e-15  7.41501212228e-15  8.27724137506e-15  7.7916911559e-15  8.58787572112e-15  7.82072991648e-15  8.0920891372e-15  8.37299379344e-15  8.15923039353e-15  8.61709132857e-15  8.90236590889e-15  8.67347135988e-15  7.98952065771e-15  7.55858917522e-15  8.70519444953e-15  8.0791849042e-15  8.62236359329e-15  7.59294948797e-15  9.03537507411e-15  7.96298415074e-15  8.59185653317e-15  8.22209548056e-15  8.57523229463e-15  7.89636534189e-15  9.24464355468e-15  7.95763962421e-15  9.35242894416e-15  9.50382466064e-15  7.90247297128e-15
 7.825934787e-15  8.09676035689e-15  7.44088164027e-15  8.51152346873e-15  8.25807386468e-15  8.53858014455e-15  7.64699856787e-15  9.05684445781e-15  9.19327014108e-15  8.51905242614e-15  8.54991341076e-15  8.59826100832e-15  8.90766873035e-15  8.48819543729e-15  8.83577155401e-15  8.84205368304e-15  9.59210614769e-15  1.10766058657e-14  1.0336967653e-14  1.11656371975e-14  1.30146426378e-14  1.50582441512e-14  1.73570822082e-14  2.00972184437e-14  2.45679157198e-14  3.08134500527e-14  3.9705387914e-14  5.35251466666e-14  7.50959773815e-14  1.09354019086e-13  1.87307340802e-13  4.25762001366e-13  1.63373156e-12  4.25733974536e-13  1.88703261064e-13  1.10167269704e-13  7.41701930612e-14  5.34508309782e-14  3.99908152173e-14  3.1848074517e-14  2.53887140333e-14  2.03749015717e-14  1.72898678196e-14  1.59221859499e-14  1.46254719618e-14  1.21600717865e-14  1.10957831225e-14  1.09671751721e-14  9.16524420265e-15  9.16054677278e-15  9.45505444268e-15  8.94882693801e-15  8.25797477511e-15  8.03126559238e-15  8.41140371799e-15  9.33053284429e-15  9.49305924674e-15  8.66990980126e-15  8.20540683917e-15  8.29094800277e-15  8.23220975397e-15  8.88813194453e-15  9.06052188509e-15  7.68883241409e-15  7.76505508006e-15  8.15600007495e-15  8.2116346475e-15  8.87817298906e-15  7.88438776392e-15  7.40423849832e-15  8.25632357576e-15  8.84999924281e-15  8.50178630814e-15  8.44199537844e-15  7.49561325228e-15  7.6309982359e-15  8.15017891532e-15  8.17328245583e-15  8.84005851839e-15  9.00304111689e-15  7.19234248921e-15  8.64146913966e-15  8.1567675372e-15  7.68671226247e-15  7.49104188918e-15  8.49344150739e-15  8.72235331054e-15  8.94948009248e-15  8.41456324321e-15  9.36916132314e-15  8.62610671978e-15  8.19793832439e-15  8.38562865494e-15  7.84923390273e-15  7.78674373247e-15  8.17531617642e-15
 8.04218746093e-15  7.60581739516e-15  8.02744578067e-15  8.62027861759e-15  8.17689387917e-15  8.445741476e-15  8.5505672143e-15  7.84697436437e-15  8.05429661307e-15  9.32468980068e-15  8.52689049982e-15  8.38356528453e-15  9.14567268495e-15  8.94282421495e-15  8.75219282842e-15  8.88347540927e-15  1.0285857951e-14  1.00658391964e-14  1.04755117568e-14  1.07559384738e-14  1.1446802992e-14  1.29931281273e-14  1.53389769684e-14  1.7001584941e-14  2.0329817762e-14  2.4521940617e-14  2.99997468888e-14  4.0289294528e-14  5.21446644562e-14  7.33430469073e-14  1.10269072873e-13  1.87242257014e-13  4.25733974536e-13  1.62913366719e-12  4.25266756648e-13  1.8791491306e-13  1.11148066883e-13  7.37556214415e-14  5.27492832655e-14  4.02955550946e-14  3.00137290512e-14  2.41427461665e-14  2.05829503249e-14  1.64130593781e-14  1.54281884286e-14  1.32192984346e-14  1.20834061751e-14  1.17890546943e-14  1.01639300025e-14  1.07103590389e-14  9.36994854239e-15  9.69236363985e-15  9.12818338416e-15  8.83381204586e-15  8.70209604777e-15  8.3868318062e-15  8.51926459901e-15  8.84712530815e-15  8.66337664103e-15  7.83333429159e-15  8.09855753059e-15  8.30964241159e-15  7.39525250282e-15  7.33669505402e-15  7.39748641172e-15  8.20465669399e-15  7.97412071841e-15  8.29502344765e-15  8.48404465584e-15  8.53729167694e-15  8.1964538127e-15  8.69919647616e-15  8.60770918633e-15  8.25729971853e-15  8.3173502703e-15  8.82141819066e-15  9.13025042258e-15  8.41435625949e-15  8.27094594025e-15  8.3758946444e-15  8.45290312638e-15  8.12258172976e-15  8.08498656685e-15  8.56434556479e-15  8.08137595337e-15  8.43058031696e-15  8.20637835516e-15  8.38766108841e-15  8.78829683128e-15  8.35983399726e-15  8.91106436251e-15  8.18691697233e-15  7.93148287768e-15  8.16077799108e-15  7.94252755365e-15  8.03340958395e-15
 8.61666656275e-15  7.92695533978e-15  8.26720993338e-15  8.62063135873e-15  8.0221290849e-15  8.59270568084e-15  7.4898430014e-15  7.8885913839e-15  8.23039882983e-15  8.17410155279e-15  7.66601979554e-15  7.66307248099e-15  8.23975520294e-15  9.0460383693e-15  8.2983893301e-15  7.95591081421e-15  9.74334676555e-15  8.30368955259e-15  9.39080171162e-15  9.83972832147e-15  1.06706280825e-14  1.18543048943e-14  1.30234383145e-14  1.46108150473e-14  1.6805882628e-14  1.93590824108e-14  2.32972651639e-14  2.98781677936e-14  3.90126970829e-14  5.23565467493e-14  7.46106942238e-14  1.10275191058e-13  1.88703261064e-13  4.25266756648e-13  1.63048604849e-12  4.25248042119e-13  1.87914221332e-13  1.10794306231e-13  7.29116197375e-14  5.24302838429e-14  3.92525545408e-14  3.087982609e-14  2.44564116431e-14  1.96230396046e-14  1.76052529742e-14  1.4826620773e-14  1.33526457404e-14  1.14716622462e-14  1.1169457673e-14  1.03610097707e-14  1.06554899198e-14  9.85644417125e-15  9.86064784977e-15  9.11445144313e-15  8.96694198653e-15  8.73772155238e-15  8.70622110393e-15  9.05717893663e-15  8.46243104879e-15  9.27745358662e-15  8.85457333388e-15  7.39851590227e-15  7.12350754333e-15  8.98203692218e-15  7.55121402084e-15  7.15928297029e-15  9.08305988554e-15  8.08933753657e-15  8.32758184382e-15  9.237865328e-15  8.34839432374e-15  9.10192426902e-15  7.94480251131e-15  7.67875891744e-15  7.31626782831e-15  7.80473874033e-15  7.95831579861e-15  8.03845730069e-15  7.77479003898e-15  7.84823550108e-15  8.56760852178e-15  7.56682783379e-15  7.7089247691e-15  7.53387012421e-15  7.86919568347e-15  8.24981566689e-15  8.08482641704e-15  8.06642744789e-15  7.72207009571e-15  7.60917706035e-15  8.24553956514e-15  8.11439342537e-15  7.91730680398e-15  7.88095818727e-15  8.26079659184e-15  8.83818034906e-15
 7.77446812788e-15  7.99492625373e-15  7.69450014585e-15  8.39411678429e-15  8.87694340409e-15  7.87283605465e-15  8.59025310228e-15  8.82307846257e-15  9.01656524488e-15  8.8908348441e-15  7.9755255279e-15  7.67921757283e-15  7.61592723181e-15  8.84793226118e-15  9.63928972436e-15  9.56927203243e-15  9.6969809208e-15  8.95145284331e-15  9.35630239916e-15  9.57631269904e-15  1.10097619022e-14  1.14840734096e-14  1.22817341036e-14  1.24423401509e-14  1.47143058846e-14  1.61629214828e-14  2.02725558244e-14  2.4001673786e-14  2.98812201708e-14  3.90137588967e-14  5.35829271429e-14  7.40951626272e-14  1.10167269704e-13  1.8791491306e-13  4.25248042119e-13  1.63023753326e-12  4.24421282209e-13  1.87425831347e-13  1.10250319032e-13  7.3784413013e-14  5.32617332546e-14  3.9456041414e-14  3.0456374372e-14  2.35907931617e-14  2.04541619804e-14  1.78519160277e-14  1.48705653036e-14  1.36142618679e-14  1.15646602082e-14  1.14825129569e-14  1.11769222434e-14  1.01506664949e-14  9.90588781317e-15  9.21436012504e-15  9.52251133394e-15  9.3336404569e-15  8.99094826885e-15  9.31401148596e-15  8.93431518684e-15  9.5328487599e-15  8.57230124779e-15  8.5737824777e-15  7.34131211381e-15  8.77570221713e-15  7.40666836349e-15  7.82781468896e-15  8.38909389535e-15  8.02795458869e-15  8.36562687492e-15  8.92202846973e-15  7.71792696527e-15  9.04047786925e-15  8.34546162232e-15  8.04129593808e-15  6.6756211114e-15  8.08198891326e-15  8.21791405738e-15  7.99097619581e-15  8.32862348911e-15  7.99848835447e-15  8.05921639443e-15  8.69061446325e-15  9.34019852057e-15  8.2778114997e-15  8.21827474416e-15  8.99905883637e-15  8.09755140816e-15  7.75169119765e-15  7.94037828112e-15  8.37252511767e-15  7.65683687728e-15  7.97152572296e-15  7.87037026e-15  7.73477984865e-15  8.13170472458e-15  8.54900183426e-15
 8.57500537642e-15  8.89741323336e-15  7.8471856552e-15  8.61189228958e-15  8.52619892634e-15  8.81351744343e-15  8.96940153689e-15  7.83264797673e-15  8.51462857071e-15  8.02333153196e-15  8.38519604268e-15  8.47326030834e-15  8.35376574515e-15  8.50116173554e-15  9.29633373801e-15  9.27135161302e-15  9.08834344306e-15  8.84840391698e-15  9.25732206921e-15  9.38556312883e-15  9.78035788998e-15  9.6131087676e-15  1.03681403262e-14  1.09832216298e-14  1.22710105307e-14  1.37585069559e-14  1.74423753755e-14  2.03381259848e-14  2.48805620003e-14  3.00917108563e-14  3.93675768287e-14  5.31544081842e-14  7.41701930612e-14  1.11148066883e-13  1.87914221332e-13  4.24421282209e-13  1.63047812339e-12  4.24409291736e-13  1.87611918299e-13  1.11233666509e-13  7.3767412993e-14  5.34598765689e-14  4.02346429437e-14  3.01380285539e-14  2.50714646785e-14  1.9975626725e-14  1.74923454651e-14  1.52630249464e-14  1.32603148951e-14  1.20176628975e-14  1.15513684473e-14  1.02302840554e-14  9.62340215446e-15  9.9273239057e-15  1.00681585301e-14  9.54843154382e-15  1.00878337627e-14  9.24819849917e-15  9.03081482065e-15  9.83259112362e-15  8.36648568155e-15  7.12458781212e-15  8.30628967776e-15  7.51877489064e-15  7.71957014536e-15  8.59487748321e-15  8.01061350682e-15  8.09338459043e-15  7.79691932918e-15  7.75298237114e-15  7.96455063704e-15  8.21854299162e-15  8.50881720065e-15  7.51665208338e-15  7.45514534511e-15  7.85876621297e-15  7.52687451101e-15  8.21079617263e-15  8.38830181081e-15  8.43227083973e-15  9.09698418514e-15  8.25305340709e-15  9.58733301771e-15  8.21580039888e-15  8.26678673317e-15  8.49257583903e-15  8.88672279751e-15  7.93581465306e-15  6.75013185606e-15  7.28427482914e-15  8.30923941162e-15  8.51909688598e-15  7.77670540026e-15  8.23639493296e-15  7.96182280749e-15  8.4025124172e-15
 7.93558519207e-15  8.59320051564e-15  8.3901880152e-15  8.3692382147e-15  7.81078096847e-15  8.25151243022e-15  7.9115501597e-15  8.6790974507e-15  8.40669573991e-15  8.58707366189e-15  7.9285922669e-15  7.86274979702e-15  7.86691732444e-15  8.11321418395e-15  8.75029675555e-15  8.77988518282e-15  7.91977977529e-15  9.60650835929e-15  9.17138320314e-15  9.61032790487e-15  1.04071630607e-14  1.05846145335e-14  1.00693738188e-14  1.1122034598e-14  1.1696272771e-14  1.25206839194e-14  1.42833921342e-14  1.66764214044e-14  2.04122755226e-14  2.51572804896e-14  3.14272453058e-14  3.96049768739e-14  5.34508309782e-14  7.37556214415e-14  1.10794306231e-13  1.87425831347e-13  4.24409291736e-13  1.62964213738e-12  4.25036782095e-13  1.86766635701e-13  1.10152646887e-13  7.38473022973e-14  5.25580919201e-14  3.89584533284e-14  3.15952027822e-14  2.43823999764e-14  2.08040886651e-14  1.7361398116e-14  1.59502579955e-14  1.32128722795e-14  1.20176392856e-14  1.11586033537e-14  9.60957710398e-15  9.37896262215e-15  9.53553634988e-15  8.8580811139e-15  8.94884597605e-15  1.00307083706e-14  9.0283324783e-15  1.03412310751e-14  8.04204319134e-15  7.87221461462e-15  7.71547668213e-15  8.04189721353e-15  7.49202194244e-15  8.11573770806e-15  7.95702279685e-15  8.37304310999e-15  8.15589122252e-15  8.26838576593e-15  7.84144673727e-15  8.42922936917e-15  8.3626889337e-15  8.36914257048e-15  8.58210349078e-15  8.1810035586e-15  9.12159816964e-15  8.88945449179e-15  8.61132079657e-15  7.90416732154e-15  7.8005123995e-15  8.02094633285e-15  8.65587498025e-15  7.50254734855e-15  7.51666904782e-15  8.9475922376e-15  9.31127982419e-15  8.18989940581e-15  7.57857865165e-15  6.71438806858e-15  7.99370009224e-15  8.38492601655e-15  8.78245231096e-15  9.02644037484e-15  8.85294082271e-15  7.90739415089e-15
 8.24391249655e-15  8.80196764941e-15  8.82405899598e-15  8.48747228978e-15  8.68483958517e-15  8.36573324643e-15  8.90246509953e-15  8.47098760363e-15  8.29956186227e-15  8.44241355515e-15  8.1616813942e-15  8.38054816938e-15  8.06501729058e-15  7.61680718008e-15  8.37017243804e-15  8.0173257632e-15  8.5235004998e-15  9.13188080909e-15  8.30809871691e-15  9.1058345718e-15  9.74782551482e-15  9.79928067164e-15  1.0334753337e-14  1.06207059458e-14  1.12284531321e-14  1.13218708391e-14  1.35946206361e-14  1.49797918514e-14  1.62939834172e-14  2.02811187161e-14  2.481559405e-14  3.08329164122e-14  3.99908152173e-14  5.27492832655e-14  7.29116197375e-14  1.10250319032e-13  1.87611918299e-13  4.25036782095e-13  1.62927563645e-12  4.23495061956e-13  1.87308219591e-13  1.09879703946e-13  7.28999779781e-14  5.18348659977e-14  4.00111062045e-14  3.03892187833e-14  2.43864009991e-14  2.11022443332e-14  1.83067515859e-14  1.44802076287e-14  1.28290953561e-14  1.20379482176e-14  1.03866871276e-14  1.02600809635e-14  9.10630218023e-15  9.51409539147e-15  9.50765217079e-15  8.81425239047e-15  8.11753004103e-15  9.70407281592e-15  8.23053826274e-15  7.83657217878e-15  8.10881596818e-15  7.50860370775e-15  7.71666383295e-15  7.90594320667e-15  8.34378881607e-15  7.34679788655e-15  7.6780820112e-15  8.38805739777e-15  7.78960995125e-15  7.94638201902e-15  7.16048583338e-15  7.8180334126e-15  7.43197122813e-15  7.2747771068e-15  8.3634072892e-15  9.28852775602e-15  7.91637434658e-15  7.93999905621e-15  8.4167137303e-15  8.09644206178e-15  8.98784457616e-15  7.95954881859e-15  7.58402266048e-15  8.37394257402e-15  8.72487598639e-15  8.68580242743e-15  7.20489264035e-15  6.78389295553e-15  7.70230475654e-15  8.90896170991e-15  8.88300853474e-15  8.24250123319e-15  8.76632618073e-15  7.78834147538e-15
 8.13888676619e-15  8.31939441611e-15  8.67633403842e-15  8.07175671178e-15  7.99121228667e-15  8.73927886768e-15  8.74420140367e-15  8.98013049655e-15  8.42988529101e-15  8.8235226811e-15  8.05896358697e-15  8.12306687464e-15  7.94417853748e-15  8.35333238321e-15  7.63261514596e-15  8.80968026263e-15  8.7394461935e-15  9.37787770382e-15  8.37794376761e-15  8.91606405949e-15  9.06285636846e-15  9.6165588866e-15  9.23867741442e-15  9.40185353956e-15  9.85674903263e-15  1.09231631465e-14  1.19839615288e-14  1.31014753091e-14  1.52319094607e-14  1.68993126436e-14  2.0262924928e-14  2.53066506903e-14  3.1848074517e-14  4.02955550946e-14  5.24302838429e-14  7.3784413013e-14  1.11233666509e-13  1.86766635701e-13  4.23495061956e-13  1.62821971825e-12  4.24488597665e-13  1.86834957817e-13  1.10362364667e-13  7.38589980457e-14  5.32412463099e-14  3.89756694161e-14  3.07945713673e-14  2.55680643964e-14  2.13281365146e-14  1.83422791503e-14  1.5698381446e-14  1.38313334982e-14  1.27392339719e-14  1.16718226751e-14  1.09119715401e-14  1.01855258171e-14  9.2850164514e-15  9.79117531562e-15  9.12082480066e-15  9.47357871053e-15  8.08440799501e-15  8.61490226685e-15  8.87548822082e-15  8.04917646418e-15  8.1785590113e-15  8.57830023911e-15  8.44233628869e-15  8.52647240333e-15  8.36566153102e-15  8.16035275415e-15  8.37123617868e-15  9.08898069312e-15  8.17653092141e-15  8.62798865563e-15  7.93868385804e-15  7.97439961439e-15  8.04297768354e-15  8.4623053361e-15  8.13623570679e-15  7.61598264973e-15  8.40452621094e-15  7.89691988603e-15  8.1560012571e-15  8.10016230161e-15  8.40371468282e-15  8.27879357593e-15  8.43059518718e-15  8.22096984431e-15  7.66262169588e-15  7.64873632884e-15  8.39021004032e-15  7.90984642073e-15  7.63772775981e-15  8.43951571242e-15  7.87459058079e-15  8.86984697384e-15
 7.89742097316e-15  7.51846520864e-15  7.27056385279e-15  8.12027022803e-15  8.89442691363e-15  8.54108426014e-15  8.34075804685e-15  8.28420922553e-15  8.26911167997e-15  7.90798710883e-15  8.46175103813e-15  8.80239614251e-15  8.71798378853e-15  7.76123653286e-15  8.04320278043e-15  9.25586924069e-15  9.29802107972e-15  8.50863956076e-15  8.51594400826e-15  9.50911455355e-15  8.91935698942e-15  7.86172692923e-15  9.65375765805e-15  9.52445575634e-15  9.36931461543e-15  1.02929273862e-14  1.13970948855e-14  1.26234795888e-14  1.36641163627e-14  1.52856863985e-14  1.76183621334e-14  2.10718732696e-14  2.53887140333e-14  3.00137290512e-14  3.92525545408e-14  5.32617332546e-14  7.3767412993e-14  1.10152646887e-13  1.87308219591e-13  4.24488597665e-13  1.63201755809e-12  4.25169605766e-13  1.88220836958e-13  1.11112483783e-13  7.44972992535e-14  5.31736463726e-14  3.93977181712e-14  3.17442146168e-14  2.54257613743e-14  2.03340675073e-14  1.85580731677e-14  1.49808593686e-14  1.25732773691e-14  1.17070008674e-14  1.14396046336e-14  1.05117898162e-14  9.80253842409e-15  1.00594335891e-14  9.90267225212e-15  9.46554481661e-15  9.3561922576e-15  9.02318369372e-15  9.45285498705e-15  8.94837997303e-15  8.9060301858e-15  8.65024130253e-15  8.40510289051e-15  8.43100180658e-15  8.83551859322e-15  7.39503566041e-15  7.9024298019e-15  7.74632786217e-15  8.80528616626e-15  8.7486451805e-15  7.54572492254e-15  7.86847740912e-15  7.21620327507e-15  7.79108879457e-15  7.46990757471e-15  7.60237393997e-15  7.53142337173e-15  7.62955689065e-15  7.83499720153e-15  8.21883363158e-15  8.1536054261e-15  8.24835655342e-15  8.41145882177e-15  9.15743802537e-15  8.35718643855e-15  7.92225829651e-15  9.03290596979e-15  8.66072497456e-15  8.53770606423e-15  7.24809964334e-15  7.90463991546e-15  7.72783993291e-15
 7.54156586581e-15  7.07045987521e-15  8.10726016714e-15  7.63427042174e-15  8.16832703894e-15  7.88406123867e-15  8.28684375576e-15  8.31895237308e-15  9.38653644192e-15  9.06009893143e-15  8.85265511611e-15  9.09386942148e-15  8.86955782199e-15  8.04525909212e-15  8.5594060007e-15  9.10282799313e-15  8.15578916592e-15  8.29464178258e-15  8.56051687694e-15  9.07601402778e-15  9.03600881422e-15  9.25122970906e-15  9.51480195508e-15  9.74910566828e-15  9.0261181812e-15  1.03793494464e-14  1.05663976405e-14  1.06782925463e-14  1.18680045135e-14  1.40813813817e-14  1.58910944469e-14  1.72211291706e-14  2.03749015717e-14  2.41427461665e-14  3.087982609e-14  3.9456041414e-14  5.34598765689e-14  7.38473022973e-14  1.09879703946e-13  1.86834957817e-13  4.25169605766e-13  1.6304589778e-12  4.25951705067e-13  1.8778376933e-13  1.10575239455e-13  7.41553506851e-14  5.27118652844e-14  4.04362554094e-14  3.13159369048e-14  2.49521447915e-14  2.18942778786e-14  1.76647028223e-14  1.63758838414e-14  1.31900188481e-14  1.20188174898e-14  1.19225181968e-14  1.00296180097e-14  1.12961939438e-14  9.92116070085e-15  9.7242844536e-15  9.27498242808e-15  8.70911640438e-15  8.77462974835e-15  8.31300832507e-15  8.65719265763e-15  8.05070666569e-15  7.26834667731e-15  8.71576536255e-15  8.65236114357e-15  7.52553419236e-15  7.96312116011e-15  7.76622996526e-15  8.96853136602e-15  8.52233816129e-15  7.6145981828e-15  7.45507752161e-15  7.81277354164e-15  8.9163431985e-15  8.27942680118e-15  7.58797426791e-15  7.71228064178e-15  8.14331648478e-15  8.33315993346e-15  8.86359810203e-15  8.26541929763e-15  8.35223237869e-15  7.21160789101e-15  7.73368995503e-15  8.82124887619e-15  8.78603488419e-15  7.46898458738e-15  7.97010732865e-15  7.45665984279e-15  7.44892162251e-15  7.29344125544e-15  6.71056496937e-15
 8.75183924997e-15  8.13199862455e-15  8.13651594293e-15  8.39408622722e-15  8.79034899425e-15  8.89319531527e-15  9.3085214035e-15  9.49587359529e-15  9.11164554499e-15  8.16728687903e-15  8.15545154195e-15  8.02806223871e-15  7.78558660223e-15  7.44109478336e-15  8.29953513409e-15  7.44243337279e-15  7.15367783406e-15  8.17652394924e-15  7.96330857887e-15  9.18594738183e-15  8.37176689058e-15  8.90317535476e-15  8.29101249882e-15  8.87910187937e-15  8.91685014035e-15  9.77227744331e-15  9.95309579777e-15  9.58236083636e-15  1.08896155688e-14  1.20880625834e-14  1.36075356638e-14  1.589443405e-14  1.72898678196e-14  2.05829503249e-14  2.44564116431e-14  3.0456374372e-14  4.02346429437e-14  5.25580919201e-14  7.28999779781e-14  1.10362364667e-13  1.88220836958e-13  4.25951705067e-13  1.63223720456e-12  4.24852131373e-13  1.87235603438e-13  1.1066645494e-13  7.36999983933e-14  5.27064696086e-14  3.8590870764e-14  3.13920136625e-14  2.42637060647e-14  2.0728117656e-14  1.72016520445e-14  1.43034699735e-14  1.37314539662e-14  1.17610508312e-14  1.03688781496e-14  1.07321080055e-14  8.64126430859e-15  9.23988081369e-15  9.07787233516e-15  8.99113727053e-15  7.97693348101e-15  7.58170353035e-15  8.27283295491e-15  8.98534206897e-15  8.21594892164e-15  9.32996927228e-15  9.1958264358e-15  7.74694510659e-15  8.6623355045e-15  8.51360415525e-15  8.47219716531e-15  9.32196232457e-15  8.79843237984e-15  9.57986015998e-15  8.95253525132e-15  8.4374730758e-15  8.54972257222e-15  7.87209659914e-15  7.98457381542e-15  9.13552366841e-15  8.56147232553e-15  8.96168883172e-15  8.49885895119e-15  9.29060939229e-15  7.47084310762e-15  7.67079890706e-15  8.35124372388e-15  8.1317027108e-15  7.44306704795e-15  7.83624796334e-15  7.5174935482e-15  7.91188374873e-15  8.1773484295e-15  8.37604332008e-15
 8.08829481937e-15  7.58836706329e-15  7.82860201312e-15  8.72165179129e-15  7.33484054549e-15  7.95969272163e-15  7.98134227114e-15  8.27424942659e-15  8.2943894431e-15  8.57550749993e-15  8.74709337862e-15  7.59871976601e-15  7.63712402498e-15  7.39375469618e-15  8.16980907007e-15  7.65887218778e-15  7.63563826164e-15  7.56299559708e-15  8.11123190916e-15  8.24885253796e-15  8.96673489804e-15  8.86927715911e-15  8.70091295931e-15  8.53588479816e-15  8.30695035983e-15  9.7594369107e-15  9.05265104042e-15  9.43697486077e-15  1.06552014595e-14  1.11972009064e-14  1.24693762561e-14  1.39041004566e-14  1.59221859499e-14  1.64130593781e-14  1.96230396046e-14  2.35907931617e-14  3.01380285539e-14  3.89584533284e-14  5.18348659977e-14  7.38589980457e-14  1.11112483783e-13  1.8778376933e-13  4.24852131373e-13  1.62735782111e-12  4.24498004556e-13  1.87334640797e-13  1.08854602662e-13  7.40942597672e-14  5.30917677498e-14  3.98015432664e-14  3.04104167366e-14  2.48943204626e-14  2.05301866615e-14  1.67765010242e-14  1.47324626464e-14  1.34297055507e-14  1.22296282677e-14  1.07432836923e-14  9.63782127784e-15  9.81979425363e-15  9.49909649415e-15  9.09109663058e-15  8.51488449378e-15  8.17625362709e-15  8.45394520135e-15  8.75781564626e-15  8.88358835098e-15  8.59718139096e-15  8.38192983726e-15  7.96191659142e-15  8.45784205817e-15  8.16137340988e-15  8.19928647151e-15  7.6582390285e-15  7.43819620329e-15  7.91537293947e-15  7.45639488809e-15  7.91579044068e-15  8.67933707285e-15  7.21980061799e-15  7.5225204118e-15  7.96911590812e-15  8.15300248757e-15  8.07773686339e-15  8.07036069599e-15  8.98638904752e-15  7.84382856715e-15  7.45492792762e-15  7.18672428043e-15  8.19859399355e-15  8.16855967334e-15  7.6542523595e-15  7.77078227674e-15  7.3201427785e-15  7.51564886359e-15  8.26853678324e-15
 7.59094255442e-15  8.02101523334e-15  7.85729637988e-15  8.8024764104e-15  8.28168420638e-15  8.55100165593e-15  7.79511562027e-15  8.49498438306e-15  8.06482919587e-15  8.7939002091e-15  8.31295890338e-15  8.41999087928e-15  8.43666745766e-15  8.17934375346e-15  8.09394661088e-15  6.93457206444e-15  7.67710431687e-15  8.33015959623e-15  8.02886771829e-15  7.80017981351e-15  8.32750448989e-15  8.81647872374e-15  8.50098924227e-15  8.45951481054e-15  7.53408777384e-15  8.89949029634e-15  9.68490306869e-15  9.30868920664e-15  9.88842599446e-15  9.65931764621e-15  1.11851296944e-14  1.2697201189e-14  1.46254719618e-14  1.54281884286e-14  1.76052529742e-14  2.04541619804e-14  2.50714646785e-14  3.15952027822e-14  4.00111062045e-14  5.32412463099e-14  7.44972992535e-14  1.10575239455e-13  1.87235603438e-13  4.24498004556e-13  1.62994078969e-12  4.25284043357e-13  1.87719104878e-13  1.10912304592e-13  7.45166283953e-14  5.32575590889e-14  3.95621977401e-14  3.16211350008e-14  2.4957640286e-14  2.05876697875e-14  1.6806895537e-14  1.53329796548e-14  1.35235719945e-14  1.16584371735e-14  1.02651323182e-14  9.9154719693e-15  8.83443176555e-15  9.2541199987e-15  9.1499614039e-15  8.74784234686e-15  7.33351232755e-15  9.0329835493e-15  8.69998755109e-15  7.52224754533e-15  7.81626139825e-15  8.79830442139e-15  8.08269651927e-15  8.00806207813e-15  8.49064130783e-15  8.06901100969e-15  8.24321973018e-15  7.98670178651e-15  8.07491795729e-15  8.75311563073e-15  8.03310300951e-15  8.80100177904e-15  8.75911656642e-15  8.06540477306e-15  7.43749384063e-15  8.52008765933e-15  7.29239927376e-15  8.44226104404e-15  8.5394907418e-15  7.5309173618e-15  7.49735780415e-15  7.4130008272e-15  7.89041643396e-15  7.63047039719e-15  7.46851703165e-15  7.47466027022e-15  7.38500801183e-15  8.05805115217e-15
 6.93243640897e-15  7.86630165457e-15  8.88879130788e-15  7.51702089229e-15  8.41649950573e-15  7.69610082394e-15  8.59823831202e-15  8.28932208973e-15  8.1814475428e-15  8.11110459797e-15  7.82929888506e-15  8.00580474223e-15  8.36636770692e-15  7.93092279275e-15  8.47637646794e-15  7.86969211872e-15  6.71048460108e-15  7.14632557968e-15  7.5418701904e-15  7.86939020705e-15  8.40783198217e-15  7.8962192248e-15  8.61228697035e-15  8.93443518172e-15  9.02154408736e-15  9.26630975206e-15  9.71451619799e-15  9.07732168177e-15  9.90436299253e-15  1.03350138256e-14  1.09932953963e-14  1.11589877503e-14  1.21600717865e-14  1.32192984346e-14  1.4826620773e-14  1.78519160277e-14  1.9975626725e-14  2.43823999764e-14  3.03892187833e-14  3.89756694161e-14  5.31736463726e-14  7.41553506851e-14  1.1066645494e-13  1.87334640797e-13  4.25284043357e-13  1.63032473916e-12  4.2571158814e-13  1.87609390675e-13  1.11155388327e-13  7.39365544352e-14  5.27061427732e-14  4.00589217667e-14  3.06449948818e-14  2.4622934954e-14  2.0670986419e-14  1.732834423e-14  1.54455535518e-14  1.22700544738e-14  1.23362568104e-14  1.15713939275e-14  1.01290005217e-14  1.04772589614e-14  8.96402945008e-15  9.02895641076e-15  8.10302767709e-15  8.58380575645e-15  7.97521955824e-15  7.84786669205e-15  7.43584596556e-15  8.35492159561e-15  8.17923664714e-15  8.7814896759e-15  8.75088649136e-15  7.56301367936e-15  7.880946792e-15  8.52137670925e-15  8.82971802297e-15  8.79634318307e-15  8.33268354552e-15  8.27596814417e-15  8.14420671568e-15  7.52508296841e-15  7.60050881046e-15  8.60359973512e-15  8.17435576708e-15  8.15695729257e-15  8.43510858776e-15  7.40899218179e-15  7.24580439265e-15  7.23111861382e-15  7.9904637745e-15  7.76035496124e-15  7.73622553518e-15  8.22198498122e-15  6.53844133281e-15  8.39421804585e-15
 8.1244054898e-15  7.41151694273e-15  8.70927650013e-15  8.53830331827e-15  7.90187972935e-15  7.60772361629e-15  8.38237846956e-15  8.07896189492e-15  8.21190661307e-15  8.05276949038e-15  9.05400666187e-15  8.32369222686e-15  7.78486681491e-15  7.35276524015e-15  8.33629699419e-15  7.95562021467e-15  7.12160480968e-15  7.10711712922e-15  8.53967703245e-15  9.15382345078e-15  8.35146786587e-15  7.73516987231e-15  9.04834623196e-15  8.76824718668e-15  9.1782480887e-15  9.05618962164e-15  9.95929565304e-15  8.69462073603e-15  9.53762751985e-15  1.01889999197e-14  1.01970094913e-14  1.02392087506e-14  1.10957831225e-14  1.20834061751e-14  1.33526457404e-14  1.48705653036e-14  1.74923454651e-14  2.08040886651e-14  2.43864009991e-14  3.07945713673e-14  3.93977181712e-14  5.27118652844e-14  7.36999983933e-14  1.08854602662e-13  1.87719104878e-13  4.2571158814e-13  1.63261851077e-12  4.24495939665e-13  1.88452823285e-13  1.10408563486e-13  7.29953489885e-14  5.22028879612e-14  3.84327520312e-14  3.14635766932e-14  2.53367267341e-14  2.03472417449e-14  1.69253352771e-14  1.42756603034e-14  1.31956298881e-14  1.17353525643e-14  1.05088903863e-14  1.12841927184e-14  1.0439319759e-14  9.55081352502e-15  8.72070371275e-15  8.88856237852e-15  8.71955628854e-15  8.3260963525e-15  8.34232575405e-15  8.21595680092e-15  8.51939664909e-15  8.73357709975e-15  7.91072098739e-15  7.86516497657e-15  7.94624697811e-15  7.61589310775e-15  7.4560883353e-15  8.54624353241e-15  7.93458740329e-15  8.40862980737e-15  8.15397927016e-15  8.1451996016e-15  7.35244284348e-15  8.52188708886e-15  8.86871316438e-15  8.86762121485e-15  8.50408111562e-15  7.62560041601e-15  7.20280850131e-15  7.57070545091e-15  8.41852921323e-15  8.3344193832e-15  8.26208785451e-15  7.60681783422e-15  8.10458802781e-15  8.0787449357e-15
 8.1109326394e-15  7.05888849693e-15  8.36232374783e-15  8.04670998477e-15  7.19389413602e-15  7.82442579468e-15  8.43324859266e-15  8.68901879548e-15  8.0749734027e-15  7.70412229642e-15  8.47676687561e-15  8.34255486188e-15  8.42062071271e-15  7.73952116334e-15  7.69720715715e-15  7.96561328638e-15  7.31712961777e-15  7.32791569298e-15  8.02032120989e-15  8.16263405652e-15  7.99783320499e-15  7.4572824888e-15  8.58240632906e-15  8.93007313899e-15  8.44432621253e-15  9.01999558829e-15  8.90718087256e-15  8.71139604862e-15  9.89443620957e-15  9.92440910783e-15  9.40392578718e-15  9.97178749611e-15  1.09671751721e-14  1.17890546943e-14  1.14716622462e-14  1.36142618679e-14  1.52630249464e-14  1.7361398116e-14  2.11022443332e-14  2.55680643964e-14  3.17442146168e-14  4.04362554094e-14  5.27064696086e-14  7.40942597672e-14  1.10912304592e-13  1.87609390675e-13  4.24495939665e-13  1.63007287015e-12  4.25742696633e-13  1.87106087061e-13  1.10907136933e-13  7.30607764173e-14  5.18322744802e-14  3.95724892941e-14  3.05543627071e-14  2.51182242498e-14  2.03843322293e-14  1.6939682868e-14  1.45856591872e-14  1.3337384344e-14  1.10846406084e-14  1.14834558834e-14  1.0212114487e-14  9.63181696571e-15  9.33985526733e-15  7.67654850208e-15  9.08127426789e-15  8.4808729164e-15  9.01835147991e-15  9.83845092776e-15  9.04208736743e-15  8.72085049369e-15  7.82864788395e-15  7.29373571217e-15  8.33735515304e-15  8.72705608048e-15  7.99812743747e-15  7.92336578771e-15  8.31759239358e-15  7.35426581917e-15  7.84110291715e-15  8.3466104963e-15  7.23457532251e-15  8.54939216233e-15  7.53299813729e-15  7.80293754966e-15  8.06739923135e-15  7.9233296103e-15  7.83899071301e-15  7.96960952976e-15  7.7178748825e-15  7.36258815332e-15  7.84255360233e-15  7.52178834725e-15  8.5074528348e-15  8.04220049005e-15
 7.80310653632e-15  8.2766673053e-15  9.10383715304e-15  8.61967893784e-15  8.77519947009e-15  8.38879731375e-15  8.08647680847e-15  8.81948699415e-15  7.66110815128e-15  8.0495182892e-15  8.10379210472e-15  8.29244357439e-15  8.20714312086e-15  8.54945768215e-15  8.11845559254e-15  8.39793464768e-15  8.33877396922e-15  8.31865002726e-15  8.10241910831e-15  8.78579029236e-15  8.80107717194e-15  8.49912710853e-15  9.63630828697e-15  8.45238769824e-15  9.05943867549e-15  8.00441231406e-15  8.30227268779e-15  7.37085961167e-15  8.713116477e-15  9.14575621892e-15  9.01529620025e-15  8.92013639898e-15  9.16524420265e-15  1.01639300025e-14  1.1169457673e-14  1.15646602082e-14  1.32603148951e-14  1.59502579955e-14  1.83067515859e-14  2.13281365146e-14  2.54257613743e-14  3.13159369048e-14  3.8590870764e-14  5.30917677498e-14  7.45166283953e-14  1.11155388327e-13  1.88452823285e-13  4.25742696633e-13  1.63147667811e-12  4.24958540304e-13  1.87622332646e-13  1.10208763273e-13  7.26946470379e-14  5.22096536733e-14  3.96681905095e-14  3.07360596785e-14  2.52170421093e-14  1.99980816786e-14  1.75297835622e-14  1.54485679655e-14  1.2717299514e-14  1.29154461056e-14  1.09532346262e-14  1.04243156374e-14  8.6677325968e-15  8.7250778164e-15  9.43973775296e-15  8.97757770967e-15  8.24241649432e-15  8.29072727101e-15  8.54489822382e-15  8.02616282852e-15  6.91004036898e-15  7.05816582488e-15  8.42971318491e-15  7.81027994908e-15  7.97486032429e-15  7.32344759132e-15  7.52815698413e-15  7.14614509117e-15  8.42161129042e-15  8.65765370627e-15  8.47572817985e-15  8.23982066253e-15  8.24812904278e-15  9.14973854636e-15  9.29934026083e-15  8.95995175814e-15  8.30242996211e-15  8.21070548951e-15  8.90931114811e-15  7.7438175272e-15  7.65605170783e-15  7.87820861889e-15  8.14277020225e-15  8.85441590332e-15
 8.78556079291e-15  8.72361443268e-15  9.48613700831e-15  8.76569311011e-15  8.50318211539e-15  8.1130259836e-15  7.10527846821e-15  8.66747005278e-15  8.11609664788e-15  7.5047365823e-15  7.76589927502e-15  8.7872304829e-15  8.53595662487e-15  8.28446059084e-15  8.10565261272e-15  8.30507841203e-15  8.73396562245e-15  7.74256427721e-15  7.42329335204e-15  8.947657427e-15  8.31363455229e-15  8.2637992893e-15  8.63768567015e-15  8.37218722146e-15  9.23247779607e-15  9.31238355945e-15  8.31646578418e-15  7.97899298665e-15  8.7326399076e-15  8.95573134693e-15  8.54722610946e-15  9.17034122514e-15  9.16054677278e-15  1.07103590389e-14  1.03610097707e-14  1.14825129569e-14  1.20176628975e-14  1.32128722795e-14  1.44802076287e-14  1.83422791503e-14  2.03340675073e-14  2.49521447915e-14  3.13920136625e-14  3.98015432664e-14  5.32575590889e-14  7.39365544352e-14  1.10408563486e-13  1.87106087061e-13  4.24958540304e-13  1.63219668545e-12  4.2547248706e-13  1.8731875816e-13  1.09640526807e-13  7.51830688913e-14  5.25890386806e-14  3.84215377781e-14  3.08078904569e-14  2.44709825705e-14  2.02912590911e-14  1.72379706921e-14  1.51253277655e-14  1.40528966503e-14  1.2427684933e-14  1.11760896565e-14  1.02850164494e-14  9.55588381363e-15  8.89350735953e-15  8.91269088397e-15  8.36325432201e-15  9.1939034155e-15  8.43933037753e-15  7.90198087226e-15  8.83874247268e-15  8.48740774413e-15  9.58577702403e-15  9.21475557893e-15  8.71912926407e-15  8.09550121879e-15  8.0275864048e-15  7.55814960649e-15  7.61646978922e-15  8.81068288477e-15  8.45335194337e-15  8.67536075181e-15  9.00593546687e-15  8.96200915377e-15  9.09985782916e-15  8.5503092768e-15  7.76385937974e-15  8.30696847272e-15  9.48043840224e-15  8.10389050409e-15  7.48777941815e-15  7.55957201752e-15  7.70017776839e-15  8.80443624562e-15
 8.54626422357e-15  7.930406048e-15  8.54571082453e-15  9.24689347379e-15  8.61861632208e-15  8.52134429835e-15  7.14416622852e-15  8.20674590048e-15  8.46730852111e-15  7.47483934674e-15  8.36095462042e-15  8.44899848557e-15  8.19222539294e-15  7.40296475516e-15  8.11763136627e-15  9.43314151092e-15  8.48904695525e-15  8.55727496081e-15  7.96168879496e-15  8.45076463769e-15  8.15906050564e-15  9.40523212766e-15  9.96393111035e-15  8.8205174614e-15  9.06343209576e-15  8.60045731735e-15  8.87610969774e-15  8.45373606615e-15  8.40951573542e-15  9.22850768518e-15  7.91399374404e-15  9.76963208377e-15  9.45505444268e-15  9.36994854239e-15  1.06554899198e-14  1.11769222434e-14  1.15513684473e-14  1.20176392856e-14  1.28290953561e-14  1.5698381446e-14  1.85580731677e-14  2.18942778786e-14  2.42637060647e-14  3.04104167366e-14  3.95621977401e-14  5.27061427732e-14  7.29953489885e-14  1.10907136933e-13  1.87622332646e-13  4.2547248706e-13  1.63092777975e-12  4.24370723567e-13  1.88208730919e-13  1.1084618898e-13  7.39382500393e-14  5.25606604392e-14  4.0598599295e-14  3.0870930288e-14  2.51312892943e-14  2.0927537699e-14  1.70527774437e-14  1.53769617958e-14  1.37532027789e-14  1.11209076222e-14  1.11652091954e-14  1.05828090991e-14  1.01821372629e-14  9.86817920346e-15  9.74087243902e-15  9.80947574002e-15  8.41008747923e-15  8.54104063858e-15  8.69637034727e-15  8.36993324611e-15  8.65351329699e-15  8.13491372514e-15  8.05821817553e-15  8.12101632126e-15  7.8247302596e-15  7.62190687029e-15  8.54602071841e-15  7.20323640134e-15  6.87370116649e-15  8.62550447814e-15  8.5855063404e-15  9.00859066431e-15  8.91447874157e-15  8.53405704086e-15  7.74956473364e-15  7.36790187574e-15  7.52297266388e-15  6.88999549396e-15  7.85183243314e-15  6.72287295505e-15  7.45702598822e-15  7.59037855795e-15
 8.14406096486e-15  7.71156297931e-15  8.93302176559e-15  7.91539062456e-15  8.03303515224e-15  7.89850416872e-15  7.77233804513e-15  8.7514288307e-15  8.74741058489e-15  8.07000266713e-15  7.20555971676e-15  7.86350855282e-15  8.96602916665e-15  8.48047111661e-15  6.87453030476e-15  6.59690317993e-15  8.01668732173e-15  7.54573056381e-15  8.08729234213e-15  8.22293340793e-15  8.66116702375e-15  8.84404538179e-15  9.46262693311e-15  8.60724958414e-15  9.10532585323e-15  8.00798693714e-15  7.53857130435e-15  8.66475167809e-15  8.4877442081e-15  8.5910739837e-15  8.47130638817e-15  9.4116776698e-15  8.94882693801e-15  9.69236363985e-15  9.85644417125e-15  1.01506664949e-14  1.02302840554e-14  1.11586033537e-14  1.20379482176e-14  1.38313334982e-14  1.49808593686e-14  1.76647028223e-14  2.0728117656e-14  2.48943204626e-14  3.16211350008e-14  4.00589217667e-14  5.22028879612e-14  7.30607764173e-14  1.10208763273e-13  1.8731875816e-13  4.24370723567e-13  1.62888275593e-12  4.24646935776e-13  1.87745332282e-13  1.10468531877e-13  7.36900280323e-14  5.30171303216e-14  3.99623254838e-14  3.0400118615e-14  2.43682159702e-14  1.98546650581e-14  1.74954228817e-14  1.62143759998e-14  1.30297230873e-14  1.22387522491e-14  1.12121609554e-14  1.01630964982e-14  1.03976252996e-14  1.10030252151e-14  9.87621661273e-15  8.41695932522e-15  8.85635976522e-15  8.8706224661e-15  8.14654924378e-15  8.55379561691e-15  8.10911502904e-15  8.60957617889e-15  8.17566965584e-15  8.2002251108e-15  8.02805543598e-15  7.63443179437e-15  8.40856081864e-15  8.56070903601e-15  8.33164205382e-15  7.93033017077e-15  8.5642341997e-15  8.43000823908e-15  8.61960864213e-15  7.02935414721e-15  8.17699000396e-15  7.92144528192e-15  7.6349719886e-15  7.79017602855e-15  7.25058583681e-15  7.00978506694e-15  8.01411121741e-15
 7.91350687174e-15  8.11796052705e-15  7.99266385898e-15  7.40339814751e-15  7.61468846834e-15  7.88725380416e-15  7.97977143656e-15  9.09610106224e-15  8.90894017148e-15  8.02950466156e-15  8.33358212506e-15  8.50219276704e-15  8.66749967439e-15  7.28314505966e-15  7.57735132934e-15  6.48375687973e-15  7.27606938459e-15  7.09253707717e-15  7.90874956333e-15  8.64209910666e-15  8.5027435862e-15  9.0481967825e-15  9.42311833276e-15  7.63553615033e-15  8.30495793611e-15  7.66901494078e-15  7.99322642615e-15  8.4298668389e-15  8.68912160828e-15  8.41145025829e-15  9.19002050657e-15  8.34695391937e-15  8.25797477511e-15  9.12818338416e-15  9.86064784977e-15  9.90588781317e-15  9.62340215446e-15  9.60957710398e-15  1.03866871276e-14  1.27392339719e-14  1.25732773691e-14  1.63758838414e-14  1.72016520445e-14  2.05301866615e-14  2.4957640286e-14  3.06449948818e-14  3.84327520312e-14  5.18322744802e-14  7.26946470379e-14  1.09640526807e-13  1.88208730919e-13  4.24646935776e-13  1.62969711471e-12  4.24678890598e-13  1.87139065704e-13  1.08636784474e-13  7.28715374791e-14  5.25666234413e-14  3.87577309564e-14  3.02124327714e-14  2.46283699193e-14  1.99057186086e-14  1.74224906517e-14  1.51211569326e-14  1.36332105988e-14  1.23255924142e-14  1.02627056043e-14  1.01435472996e-14  9.78216052495e-15  9.5953548529e-15  9.68449263111e-15  8.83074685652e-15  8.56862883912e-15  8.61490488818e-15  8.7958311656e-15  8.0524572061e-15  8.22685011322e-15  8.06929389431e-15  8.12886101365e-15  7.28597149465e-15  8.31200597815e-15  8.53799057887e-15  8.64606795488e-15  8.06550606578e-15  7.75675168354e-15  8.72080619891e-15  8.69490036474e-15  8.00865842267e-15  6.80616540786e-15  7.61097033838e-15  7.04500989921e-15  7.78498880646e-15  7.45037446803e-15  7.75714667026e-15  8.3891050088e-15  7.85127023268e-15
 8.35328675061e-15  8.28622889839e-15  7.99510673646e-15  7.73972907699e-15  7.53952496103e-15  8.86076765107e-15  8.99720638546e-15  9.29156155945e-15  8.27493416234e-15  8.27447751623e-15  7.83126340901e-15  7.992124485e-15  7.84477685127e-15  7.37103073378e-15  7.50920964815e-15  8.43055715586e-15  7.94601962086e-15  7.90934044003e-15  8.64087860632e-15  8.73305659163e-15  7.7148379786e-15  8.2846138082e-15  8.28265925795e-15  8.91474963993e-15  8.63588471003e-15  8.40494617551e-15  8.62232187753e-15  8.14838574737e-15  8.79058365046e-15  7.84538987534e-15  9.37389776723e-15  8.06344905836e-15  8.03126559238e-15  8.83381204586e-15  9.11445144313e-15  9.21436012504e-15  9.9273239057e-15  9.37896262215e-15  1.02600809635e-14  1.16718226751e-14  1.17070008674e-14  1.31900188481e-14  1.43034699735e-14  1.67765010242e-14  2.05876697875e-14  2.4622934954e-14  3.14635766932e-14  3.95724892941e-14  5.22096536733e-14  7.51830688913e-14  1.1084618898e-13  1.87745332282e-13  4.24678890598e-13  1.62861531759e-12  4.23103806772e-13  1.86690130801e-13  1.09450341668e-13  7.24079760347e-14  5.21152563787e-14  3.89808136993e-14  3.03889306316e-14  2.4642037903e-14  2.04882896094e-14  1.74629357293e-14  1.48540399848e-14  1.31546948715e-14  1.23763973505e-14  1.11804397199e-14  1.10849155631e-14  9.66917372225e-15  9.48961810586e-15  1.00801433712e-14  9.07026287833e-15  8.08816144413e-15  8.59439303234e-15  8.53744908925e-15  8.18961892126e-15  8.41188087888e-15  8.13792244902e-15  8.35191179678e-15  8.72537815277e-15  8.75064214292e-15  7.78948051493e-15  7.36394942997e-15  7.88429443375e-15  8.80344078074e-15  8.42255495319e-15  9.06248785281e-15  8.35405717138e-15  8.27134917329e-15  7.14909426966e-15  6.98818676179e-15  8.08060486302e-15  7.73192950861e-15  7.76166763938e-15  8.15640911252e-15
 8.50357253399e-15  8.20562340424e-15  7.1966109702e-15  7.75047265373e-15  7.25631833955e-15  7.85778184128e-15  9.66146635948e-15  8.9851622551e-15  9.21073659695e-15  8.13685275358e-15  7.23452623079e-15  8.06556060309e-15  6.81627734829e-15  7.51452483174e-15  7.86526241427e-15  8.22851399838e-15  8.27973595969e-15  9.32193636558e-15  7.75962087806e-15  8.76453261316e-15  8.05001022988e-15  7.71230047737e-15  8.38658446517e-15  8.56587285849e-15  8.66168383344e-15  8.61181532154e-15  8.18702306737e-15  8.16751841837e-15  9.38055522156e-15  8.55519752367e-15  8.34476319734e-15  7.5202409413e-15  8.41140371799e-15  8.70209604777e-15  8.96694198653e-15  9.52251133394e-15  1.00681585301e-14  9.53553634988e-15  9.10630218023e-15  1.09119715401e-14  1.14396046336e-14  1.20188174898e-14  1.37314539662e-14  1.47324626464e-14  1.6806895537e-14  2.0670986419e-14  2.53367267341e-14  3.05543627071e-14  3.96681905095e-14  5.25890386806e-14  7.39382500393e-14  1.10468531877e-13  1.87139065704e-13  4.23103806772e-13  1.62873238872e-12  4.2429802354e-13  1.86774194285e-13  1.11014511551e-13  7.36636169083e-14  5.3427153439e-14  3.97962583204e-14  3.09417453562e-14  2.48116456585e-14  2.01716379297e-14  1.83457058431e-14  1.65947992509e-14  1.32749548779e-14  1.2886168572e-14  1.3410413556e-14  1.00706195146e-14  1.04533395301e-14  9.89041854967e-15  1.10417294936e-14  8.34410477795e-15  7.77808517223e-15  8.67016485657e-15  8.59769394981e-15  7.64212696674e-15  8.26840666402e-15  8.05066631689e-15  8.45292449087e-15  8.33959501752e-15  8.94533233983e-15  7.89179219548e-15  8.66089516325e-15  8.39029565704e-15  7.74266364334e-15  8.40970248753e-15  8.75337024897e-15  8.51779988721e-15  8.06500071194e-15  8.11015559126e-15  8.08780567455e-15  8.5064577356e-15  8.02555205713e-15  8.21703939722e-15
 7.58912952238e-15  8.42486230185e-15  8.38835795075e-15  7.96719467055e-15  7.56890971104e-15  7.67249088985e-15  9.38116089862e-15  8.8789013057e-15  8.28993725286e-15  7.01168027722e-15  7.34929909902e-15  7.68307305193e-15  7.84827239608e-15  7.90020465754e-15  7.33488690021e-15  7.73710826712e-15  7.82890342779e-15  7.69192201477e-15  7.71450887796e-15  8.03964809652e-15  8.01120779148e-15  8.6081569231e-15  8.78767631471e-15  8.72575555471e-15  8.02304105673e-15  8.14660263639e-15  7.58719302002e-15  6.7267049382e-15  8.77107713025e-15  7.40023627231e-15  7.6478817904e-15  7.88694127872e-15  9.33053284429e-15  8.3868318062e-15  8.73772155238e-15  9.3336404569e-15  9.54843154382e-15  8.8580811139e-15  9.51409539147e-15  1.01855258171e-14  1.05117898162e-14  1.19225181968e-14  1.17610508312e-14  1.34297055507e-14  1.53329796548e-14  1.732834423e-14  2.03472417449e-14  2.51182242498e-14  3.07360596785e-14  3.84215377781e-14  5.25606604392e-14  7.36900280323e-14  1.08636784474e-13  1.86690130801e-13  4.2429802354e-13  1.63170135756e-12  4.25412463226e-13  1.87583992748e-13  1.10182955974e-13  7.47647758822e-14  5.37092137277e-14  4.04142931952e-14  3.16383690378e-14  2.58191699623e-14  2.02162244171e-14  1.76897570558e-14  1.53472967717e-14  1.39895202965e-14  1.19962646876e-14  1.10226334275e-14  1.08898757134e-14  9.19412910162e-15  9.88597308745e-15  9.06781522936e-15  9.4116156312e-15  9.49555609344e-15  8.27719800957e-15  8.14124606776e-15  7.52183075002e-15  8.54053828141e-15  8.93056916197e-15  8.56486465909e-15  7.87159489163e-15  7.76492983346e-15  8.74954964052e-15  7.61807352509e-15  7.6455721026e-15  8.49500653705e-15  8.3942239878e-15  7.96265130572e-15  8.07952439084e-15  7.99115482523e-15  7.73641505017e-15  7.53598138755e-15  7.59351238242e-15  8.11760245174e-15
 7.4811707184e-15  8.74336795057e-15  9.16075722045e-15  8.38438114242e-15  8.36407934405e-15  7.79400968028e-15  8.61744917825e-15  8.69797980371e-15  9.15643896325e-15  7.56467293494e-15  7.87088932098e-15  8.59345081619e-15  6.97123287452e-15  8.17060424537e-15  7.97356384435e-15  7.44870154335e-15  7.4212859571e-15  8.36024790551e-15  8.26307620341e-15  8.07403955671e-15  8.34270977753e-15  8.43273207684e-15  7.87323303917e-15  8.94778287959e-15  7.52979561864e-15  7.33970802314e-15  6.98224741505e-15  7.16900619293e-15  7.66360899016e-15  7.83397690774e-15  8.10409904154e-15  7.93109665051e-15  9.49305924674e-15  8.51926459901e-15  8.70622110393e-15  8.99094826885e-15  1.00878337627e-14  8.94884597605e-15  9.50765217079e-15  9.2850164514e-15  9.80253842409e-15  1.00296180097e-14  1.03688781496e-14  1.22296282677e-14  1.35235719945e-14  1.54455535518e-14  1.69253352771e-14  2.03843322293e-14  2.52170421093e-14  3.08078904569e-14  4.0598599295e-14  5.30171303216e-14  7.28715374791e-14  1.09450341668e-13  1.86774194285e-13  4.25412463226e-13  1.63022724232e-12  4.26417693529e-13  1.8676164356e-13  1.10674213831e-13  7.38314751578e-14  5.23422823306e-14  3.93620186875e-14  3.03904992867e-14  2.51496083713e-14  2.07916722739e-14  1.81435003274e-14  1.57953105756e-14  1.38657395518e-14  1.31933339691e-14  1.24790325569e-14  1.15322025889e-14  1.09086681919e-14  9.44902349545e-15  9.96479801832e-15  1.00060808503e-14  9.28955195905e-15  9.12457192069e-15  8.49673770562e-15  9.64401263879e-15  8.8383782883e-15  8.20728553225e-15  7.21459724512e-15  7.56146278311e-15  8.52668146816e-15  8.7264012861e-15  8.18927025668e-15  7.84266677076e-15  8.44885625781e-15  8.09193880012e-15  7.44757424122e-15  8.18916218607e-15  8.02467294949e-15  7.84223810607e-15  8.19881920798e-15  8.40055277153e-15
 8.0766417816e-15  8.30524029626e-15  8.95585601503e-15  7.7704151264e-15  8.04264659695e-15  7.26525317245e-15  7.83055058662e-15  8.64898937789e-15  8.36670562696e-15  8.23698876035e-15  7.52809577046e-15  8.94978217939e-15  8.48521990772e-15  7.54112054729e-15  7.56522355916e-15  8.47022276312e-15  7.39112228474e-15  8.25070452811e-15  7.76391045599e-15  8.35513444443e-15  8.38181524693e-15  7.53750630927e-15  7.5364883253e-15  7.87180579889e-15  8.72428275904e-15  8.63424011457e-15  8.15755559851e-15  7.31773818992e-15  7.97465222814e-15  7.98711808073e-15  8.48759253996e-15  8.59423527889e-15  8.66990980126e-15  8.84712530815e-15  9.05717893663e-15  9.31401148596e-15  9.24819849917e-15  1.00307083706e-14  8.81425239047e-15  9.79117531562e-15  1.00594335891e-14  1.12961939438e-14  1.07321080055e-14  1.07432836923e-14  1.16584371735e-14  1.22700544738e-14  1.42756603034e-14  1.6939682868e-14  1.99980816786e-14  2.44709825705e-14  3.0870930288e-14  3.99623254838e-14  5.25666234413e-14  7.24079760347e-14  1.11014511551e-13  1.87583992748e-13  4.26417693529e-13  1.62983587505e-12  4.24482995561e-13  1.86306787644e-13  1.09708946186e-13  7.30515759352e-14  5.25491265817e-14  3.96636504166e-14  2.98938876055e-14  2.44805198299e-14  1.93169701355e-14  1.72476727934e-14  1.42110868411e-14  1.30430841748e-14  1.25979480209e-14  1.10316412972e-14  1.05138962391e-14  1.01025894241e-14  9.61501156504e-15  9.98843560087e-15  9.07234727666e-15  8.7640935742e-15  8.46258856311e-15  9.0562329774e-15  8.44387848343e-15  8.00060790664e-15  7.52415805691e-15  7.70573630485e-15  9.15717301329e-15  8.38918346046e-15  7.86289892441e-15  8.25296019213e-15  8.59856780682e-15  7.80456230857e-15  7.8416704393e-15  8.68338413441e-15  8.39228827007e-15  9.29700323804e-15  7.45922725171e-15  7.95562957177e-15
 7.18583260689e-15  7.13433246566e-15  8.56435799707e-15  8.21746607876e-15  8.07939302088e-15  8.57983852964e-15  7.67741913022e-15  8.84287600663e-15  8.55822535643e-15  7.14106587154e-15  7.06357085308e-15  8.44040964036e-15  8.33562114124e-15  8.6431261772e-15  7.49033156643e-15  8.55698299406e-15  8.27019529243e-15  7.37397893523e-15  6.89078727388e-15  7.49496339253e-15  7.99992632547e-15  8.75644543353e-15  8.24300911166e-15  8.79434728243e-15  7.36579776091e-15  8.01638847897e-15  8.48626687349e-15  7.66952045437e-15  7.82832494217e-15  7.81010890125e-15  8.53801400669e-15  8.95385463218e-15  8.20540683917e-15  8.66337664103e-15  8.46243104879e-15  8.93431518684e-15  9.03081482065e-15  9.0283324783e-15  8.11753004103e-15  9.12082480066e-15  9.90267225212e-15  9.92116070085e-15  8.64126430859e-15  9.63782127784e-15  1.02651323182e-14  1.23362568104e-14  1.31956298881e-14  1.45856591872e-14  1.75297835622e-14  2.02912590911e-14  2.51312892943e-14  3.0400118615e-14  3.87577309564e-14  5.21152563787e-14  7.36636169083e-14  1.10182955974e-13  1.8676164356e-13  4.24482995561e-13  1.6306706062e-12  4.24697344924e-13  1.87242386275e-13  1.10086048864e-13  7.2849610133e-14  5.34221373254e-14  3.88543578222e-14  3.00841460396e-14  2.4326083605e-14  1.98729147506e-14  1.70645649143e-14  1.48798684199e-14  1.32221863108e-14  1.22082975839e-14  1.1167269512e-14  1.11947568199e-14  9.07159577077e-15  9.29898420633e-15  8.38376150891e-15  9.25172871597e-15  8.3596800492e-15  9.14275576025e-15  7.7431433013e-15  8.27523527448e-15  8.13608767873e-15  8.09443143149e-15  8.38401115545e-15  8.21846706201e-15  7.58551151359e-15  7.75709056581e-15  8.79293829593e-15  8.45409071628e-15  8.24330289107e-15  7.89820834937e-15  7.9433296906e-15  7.998105897e-15  7.98676845852e-15  8.95239534212e-15
 8.1786764436e-15  8.12320141028e-15  8.62890367584e-15  7.70971389793e-15  7.43349800521e-15  8.65431279605e-15  7.6219562012e-15  8.29708970356e-15  7.77596402978e-15  7.35600054871e-15  6.86070146038e-15  7.81929023117e-15  8.33214711329e-15  8.32058073888e-15  8.39541299328e-15  8.70737531136e-15  8.45832038852e-15  8.79335681213e-15  8.20553690175e-15  8.46368437446e-15  8.49764678215e-15  8.97339799663e-15  8.70315911822e-15  8.91655361767e-15  8.87218755675e-15  7.56643292279e-15  7.26074904625e-15  7.98700592544e-15  8.02321953097e-15  8.11525704287e-15  8.6705857343e-15  9.00948658896e-15  8.29094800277e-15  7.83333429159e-15  9.27745358662e-15  9.5328487599e-15  9.83259112362e-15  1.03412310751e-14  9.70407281592e-15  9.47357871053e-15  9.46554481661e-15  9.7242844536e-15  9.23988081369e-15  9.81979425363e-15  9.9154719693e-15  1.15713939275e-14  1.17353525643e-14  1.3337384344e-14  1.54485679655e-14  1.72379706921e-14  2.0927537699e-14  2.43682159702e-14  3.02124327714e-14  3.89808136993e-14  5.3427153439e-14  7.47647758822e-14  1.10674213831e-13  1.86306787644e-13  4.24697344924e-13  1.6304846778e-12  4.24626806826e-13  1.86545100071e-13  1.09712242342e-13  7.45104877931e-14  5.24271478968e-14  3.97633366031e-14  3.0359792683e-14  2.46125320857e-14  2.02649800474e-14  1.71493195754e-14  1.50566039444e-14  1.36633965106e-14  1.2817424271e-14  1.05613745404e-14  1.01448801024e-14  1.00704457213e-14  9.0602865697e-15  9.91963330075e-15  8.62335190711e-15  8.50410307261e-15  9.20949873351e-15  8.77547249456e-15  8.17710186312e-15  8.61643581602e-15  8.54026145165e-15  8.32344431041e-15  8.47111406943e-15  8.27901955775e-15  8.99463165904e-15  8.89263955261e-15  9.3824975274e-15  8.92364598432e-15  9.2843884104e-15  8.80465876929e-15  8.27017226957e-15  8.23495382874e-15
 7.19367859651e-15  8.17182741142e-15  8.64417282783e-15  7.71812487107e-15  8.22644117054e-15  8.06167553777e-15  7.34334224847e-15  7.9970060151e-15  8.15452575927e-15  8.38391915198e-15  8.49197985654e-15  7.72053367835e-15  7.73304902968e-15  7.67831721932e-15  6.82364722628e-15  8.88039252944e-15  7.99339358604e-15  7.82239085656e-15  7.85971873937e-15  7.71434232436e-15  7.91385162264e-15  8.25545912436e-15  7.77019221859e-15  7.79801638616e-15  8.10345972813e-15  8.43688074285e-15  7.59728537328e-15  7.98345760581e-15  8.14904093964e-15  8.93591140082e-15  8.41774973141e-15  8.46740341803e-15  8.23220975397e-15  8.09855753059e-15  8.85457333388e-15  8.57230124779e-15  8.36648568155e-15  8.04204319134e-15  8.23053826274e-15  8.08440799501e-15  9.3561922576e-15  9.27498242808e-15  9.07787233516e-15  9.49909649415e-15  8.83443176555e-15  1.01290005217e-14  1.05088903863e-14  1.10846406084e-14  1.2717299514e-14  1.51253277655e-14  1.70527774437e-14  1.98546650581e-14  2.46283699193e-14  3.03889306316e-14  3.97962583204e-14  5.37092137277e-14  7.38314751578e-14  1.09708946186e-13  1.87242386275e-13  4.24626806826e-13  1.62984016757e-12  4.24198773441e-13  1.87286232422e-13  1.10540057974e-13  7.42805347379e-14  5.32619643577e-14  3.94228991682e-14  3.10118503724e-14  2.35249569579e-14  1.96503910971e-14  1.69396464149e-14  1.52824769259e-14  1.36223255982e-14  1.15571268018e-14  1.13593813142e-14  9.80932554692e-15  1.03098458424e-14  9.7700833832e-15  9.01208990202e-15  9.94874844648e-15  9.61001029657e-15  8.53150761416e-15  8.35039471227e-15  7.65686422623e-15  8.04478111598e-15  8.2972240914e-15  8.73231802987e-15  8.58911629567e-15  8.24868361067e-15  8.39265937657e-15  8.67196294017e-15  8.57333862731e-15  9.12854086466e-15  8.48055935682e-15  6.84400108403e-15  7.2051200361e-15
 8.10782459757e-15  8.32618324538e-15  7.96415291357e-15  7.72558509505e-15  8.63974620788e-15  8.8176341384e-15  7.88041457789e-15  8.04273077028e-15  7.81336104226e-15  7.66558555015e-15  8.54332409557e-15  8.32695659568e-15  7.74541373943e-15  8.02262022051e-15  7.16524241204e-15  8.64176206599e-15  8.27773240314e-15  8.26348351067e-15  8.61428537556e-15  8.00182759689e-15  7.19672587299e-15  8.98300567187e-15  8.57314616717e-15  8.1692081883e-15  8.89017531476e-15  7.51239503843e-15  8.13971371088e-15  8.80682697418e-15  8.93189044654e-15  8.14583138229e-15  8.34377820289e-15  8.39850709426e-15  8.88813194453e-15  8.30964241159e-15  7.39851590227e-15  8.5737824777e-15  7.12458781212e-15  7.87221461462e-15  7.83657217878e-15  8.61490226685e-15  9.02318369372e-15  8.70911640438e-15  8.99113727053e-15  9.09109663058e-15  9.2541199987e-15  1.04772589614e-14  1.12841927184e-14  1.14834558834e-14  1.29154461056e-14  1.40528966503e-14  1.53769617958e-14  1.74954228817e-14  1.99057186086e-14  2.4642037903e-14  3.09417453562e-14  4.04142931952e-14  5.23422823306e-14  7.30515759352e-14  1.10086048864e-13  1.86545100071e-13  4.24198773441e-13  1.63042417204e-12  4.25237284449e-13  1.87169263083e-13  1.10355576283e-13  7.28899219679e-14  5.20206070791e-14  3.95041055153e-14  2.99968924313e-14  2.41994082888e-14  2.033743308e-14  1.69472820037e-14  1.54683230585e-14  1.3370072548e-14  1.26767101976e-14  1.08828048462e-14  1.0198372144e-14  9.94155877766e-15  9.42447813473e-15  9.03514629572e-15  8.47790200907e-15  8.89996981602e-15  7.97581697093e-15  8.3674381921e-15  8.42744554319e-15  7.51540013002e-15  8.20732081681e-15  8.8346805859e-15  8.76694404867e-15  9.00087374466e-15  7.67401607741e-15  8.79919619607e-15  8.43242421924e-15  8.05524865577e-15  7.96665536907e-15  7.717070069e-15
 7.78715622701e-15  8.11305546311e-15  8.129464436e-15  8.79958573069e-15  8.08384799248e-15  8.03610423806e-15  7.6682250715e-15  8.23301052912e-15  7.47359815173e-15  8.05522575936e-15  7.97596987169e-15  7.84788725755e-15  8.40576029014e-15  8.84343425993e-15  7.78519915984e-15  8.12613963731e-15  8.05175990927e-15  8.71551084022e-15  9.03220645137e-15  8.81022709812e-15  8.00483996261e-15  8.8749188081e-15  8.75100768461e-15  7.87861008575e-15  8.04379182091e-15  7.79149694823e-15  8.15341699218e-15  7.97175839852e-15  7.87337987978e-15  8.29531704707e-15  8.33151495839e-15  8.67740801513e-15  9.06052188509e-15  7.39525250282e-15  7.12350754333e-15  7.34131211381e-15  8.30628967776e-15  7.71547668213e-15  8.10881596818e-15  8.87548822082e-15  9.45285498705e-15  8.77462974835e-15  7.97693348101e-15  8.51488449378e-15  9.1499614039e-15  8.96402945008e-15  1.0439319759e-14  1.0212114487e-14  1.09532346262e-14  1.2427684933e-14  1.37532027789e-14  1.62143759998e-14  1.74224906517e-14  2.04882896094e-14  2.48116456585e-14  3.16383690378e-14  3.93620186875e-14  5.25491265817e-14  7.2849610133e-14  1.09712242342e-13  1.87286232422e-13  4.25237284449e-13  1.63237020888e-12  4.24584842397e-13  1.87224854349e-13  1.0952083195e-13  7.37699562912e-14  5.32788960588e-14  3.94146640914e-14  3.03742928449e-14  2.47229284572e-14  1.99098955529e-14  1.81818949223e-14  1.41366086689e-14  1.35117616299e-14  1.17159699597e-14  1.23771188859e-14  1.04676376862e-14  9.3712280782e-15  9.05644333382e-15  9.53557335487e-15  9.0643245458e-15  8.78319853398e-15  9.20121785359e-15  9.53542030866e-15  8.40609656947e-15  8.42988161797e-15  8.29105501387e-15  8.01651197948e-15  9.10011697465e-15  8.6931740267e-15  9.05785107255e-15  8.44389010676e-15  8.51811611164e-15  7.52513884465e-15  8.571387416e-15
 8.02740953691e-15  7.87102968633e-15  7.36974920052e-15  8.03290934687e-15  7.29443314496e-15  8.04589199844e-15  6.92923808189e-15  8.23087480641e-15  8.0533692489e-15  8.12600297307e-15  7.28998625449e-15  7.51460802071e-15  8.94184793653e-15  7.69904036117e-15  7.51781338492e-15  7.14755441662e-15  8.43734338307e-15  8.26610184788e-15  7.94241183697e-15  8.32719822017e-15  8.73460033208e-15  8.04219919655e-15  8.18460391679e-15  8.11120706392e-15  9.12694780205e-15  8.77304201905e-15  8.39101585067e-15  9.32317566321e-15  9.4178809314e-15  8.74688283996e-15  8.27379926518e-15  7.7012176637e-15  7.68883241409e-15  7.33669505402e-15  8.98203692218e-15  8.77570221713e-15  7.51877489064e-15  8.04189721353e-15  7.50860370775e-15  8.04917646418e-15  8.94837997303e-15  8.31300832507e-15  7.58170353035e-15  8.17625362709e-15  8.74784234686e-15  9.02895641076e-15  9.55081352502e-15  9.63181696571e-15  1.04243156374e-14  1.11760896565e-14  1.11209076222e-14  1.30297230873e-14  1.51211569326e-14  1.74629357293e-14  2.01716379297e-14  2.58191699623e-14  3.03904992867e-14  3.96636504166e-14  5.34221373254e-14  7.45104877931e-14  1.10540057974e-13  1.87169263083e-13  4.24584842397e-13  1.63060411805e-12  4.26101194608e-13  1.88300986574e-13  1.09865661638e-13  7.3495231602e-14  5.33506710491e-14  3.92406531882e-14  3.07590184572e-14  2.49444158231e-14  2.16019320291e-14  1.69574137656e-14  1.49424271255e-14  1.30265086298e-14  1.22328207425e-14  1.04476630396e-14  9.63877791019e-15  1.04943823348e-14  9.65694893667e-15  1.01689023756e-14  8.97503038451e-15  9.74242692431e-15  8.88612326495e-15  8.05630825858e-15  9.03716258342e-15  8.4780340061e-15  7.41332999978e-15  7.986952917e-15  7.62646307786e-15  7.63960292556e-15  8.302474619e-15  7.43100700193e-15  7.72428292174e-15  8.09498225109e-15
 7.78224516525e-15  7.79963526528e-15  8.26678389612e-15  8.2345416771e-15  7.97118557648e-15  7.65019267328e-15  8.06439324255e-15  7.51839945996e-15  7.4052272566e-15  8.40609648292e-15  7.18101138173e-15  8.57570934585e-15  8.66745574523e-15  8.39504563887e-15  7.45605207226e-15  7.81517821438e-15  8.02749851792e-15  8.41944464114e-15  7.773412687e-15  6.50277510444e-15  7.81803073959e-15  8.35949305424e-15  7.43836647577e-15  8.41466617541e-15  7.84093998409e-15  7.21329898565e-15  6.81472756456e-15  6.58807040556e-15  7.25836466735e-15  8.19131250998e-15  7.86993970436e-15  8.05930967568e-15  7.76505508006e-15  7.39748641172e-15  7.55121402084e-15  7.40666836349e-15  7.71957014536e-15  7.49202194244e-15  7.71666383295e-15  8.1785590113e-15  8.9060301858e-15  8.65719265763e-15  8.27283295491e-15  8.45394520135e-15  7.33351232755e-15  8.10302767709e-15  8.72070371275e-15  9.33985526733e-15  8.6677325968e-15  1.02850164494e-14  1.11652091954e-14  1.22387522491e-14  1.36332105988e-14  1.48540399848e-14  1.83457058431e-14  2.02162244171e-14  2.51496083713e-14  2.98938876055e-14  3.88543578222e-14  5.24271478968e-14  7.42805347379e-14  1.10355576283e-13  1.87224854349e-13  4.26101194608e-13  1.63231039701e-12  4.25544121415e-13  1.87486207577e-13  1.10523796764e-13  7.31120364161e-14  5.26212871349e-14  3.9437071867e-14  3.15788075653e-14  2.50339847843e-14  2.03543075283e-14  1.69528572835e-14  1.47885410709e-14  1.33930046516e-14  1.21977773135e-14  1.12591774431e-14  1.00626745387e-14  1.07290498983e-14  1.0156508339e-14  8.49480262854e-15  9.21344190859e-15  8.60284866348e-15  8.39663160536e-15  8.08972842856e-15  7.89859264173e-15  7.93184201707e-15  8.65675422991e-15  8.35249625564e-15  8.63272498963e-15  8.35606707699e-15  8.01789149348e-15  8.23334279919e-15  8.78790530334e-15
 7.50376522827e-15  7.78631793895e-15  7.52096929765e-15  7.17969201779e-15  7.6778158383e-15  7.65252161783e-15  8.26750598606e-15  7.99386356079e-15  7.60156506371e-15  7.49243842154e-15  7.68259886798e-15  7.93417657169e-15  8.75421815528e-15  8.72688115552e-15  7.8673274528e-15  7.93548816137e-15  7.95240136581e-15  7.92236755575e-15  8.2818954441e-15  9.42211185514e-15  7.60635827947e-15  7.35549782349e-15  7.56156167245e-15  8.05262756127e-15  7.94214046738e-15  7.56087015921e-15  7.61309567048e-15  7.14854925164e-15  7.23421996828e-15  7.91080975005e-15  8.3221262642e-15  7.64925267873e-15  8.15600007495e-15  8.20465669399e-15  7.15928297029e-15  7.82781468896e-15  8.59487748321e-15  8.11573770806e-15  7.90594320667e-15  8.57830023911e-15  8.65024130253e-15  8.05070666569e-15  8.98534206897e-15  8.75781564626e-15  9.0329835493e-15  8.58380575645e-15  8.88856237852e-15  7.67654850208e-15  8.7250778164e-15  9.55588381363e-15  1.05828090991e-14  1.12121609554e-14  1.23255924142e-14  1.31546948715e-14  1.65947992509e-14  1.76897570558e-14  2.07916722739e-14  2.44805198299e-14  3.00841460396e-14  3.97633366031e-14  5.32619643577e-14  7.28899219679e-14  1.0952083195e-13  1.88300986574e-13  4.25544121415e-13  1.62752511483e-12  4.23779475817e-13  1.86798640896e-13  1.09445625323e-13  7.39225238602e-14  5.18850387596e-14  4.00129781129e-14  3.16967567711e-14  2.55643417085e-14  2.0786744626e-14  1.71792047346e-14  1.44686224682e-14  1.33557450836e-14  1.18287299105e-14  1.10201722461e-14  1.1358558293e-14  9.63642776381e-15  8.92193729622e-15  8.91527348734e-15  8.3673776159e-15  8.94344069016e-15  8.3977485408e-15  8.22644537964e-15  7.7187883599e-15  8.46454436491e-15  7.80911421862e-15  7.16120394177e-15  7.83983278488e-15  8.20716602863e-15  7.69680772667e-15  7.58379119666e-15
 7.23467626318e-15  8.94763947045e-15  8.28963793718e-15  7.63097153219e-15  7.973603201e-15  7.54729093886e-15  7.8828268233e-15  7.70312352806e-15  7.87670616475e-15  8.13522248266e-15  7.94211458805e-15  8.19605328795e-15  8.34370063898e-15  8.15263104606e-15  8.70358903035e-15  8.27046948812e-15  9.02873055531e-15  9.13622839012e-15  8.11791566709e-15  9.61040068302e-15  8.07370654128e-15  7.03368937514e-15  7.68268170263e-15  7.37716314297e-15  8.58340767096e-15  7.8015449273e-15  7.61517622019e-15  8.34921393966e-15  7.61488720245e-15  8.01787199947e-15  8.58964912376e-15  7.91968085686e-15  8.2116346475e-15  7.97412071841e-15  9.08305988554e-15  8.38909389535e-15  8.01061350682e-15  7.95702279685e-15  8.34378881607e-15  8.44233628869e-15  8.40510289051e-15  7.26834667731e-15  8.21594892164e-15  8.88358835098e-15  8.69998755109e-15  7.97521955824e-15  8.71955628854e-15  9.08127426789e-15  9.43973775296e-15  8.89350735953e-15  1.01821372629e-14  1.01630964982e-14  1.02627056043e-14  1.23763973505e-14  1.32749548779e-14  1.53472967717e-14  1.81435003274e-14  1.93169701355e-14  2.4326083605e-14  3.0359792683e-14  3.94228991682e-14  5.20206070791e-14  7.37699562912e-14  1.09865661638e-13  1.87486207577e-13  4.23779475817e-13  1.6324475063e-12  4.2553617348e-13  1.87108691447e-13  1.09771405574e-13  7.35975675139e-14  5.30569942567e-14  3.9714387842e-14  3.11011117765e-14  2.47061170281e-14  2.00051514479e-14  1.5751514329e-14  1.46302097129e-14  1.21708708959e-14  1.15873795163e-14  1.18002866704e-14  1.06518264174e-14  9.89973176635e-15  8.88117151417e-15  8.67158896833e-15  8.69816238236e-15  8.79575162349e-15  9.26567945566e-15  8.40586783122e-15  8.48864396321e-15  8.44693216737e-15  8.04811185189e-15  8.52411876201e-15  9.15715172926e-15  8.61315949151e-15  8.14206423565e-15
 7.3245896527e-15  8.87249980556e-15  7.47811886352e-15  7.36462965479e-15  8.17698463191e-15  7.87317462748e-15  8.83107274413e-15  8.71705812851e-15  8.00394899027e-15  7.91287928395e-15  6.21123760429e-15  8.31013927713e-15  8.46005422359e-15  8.36011745591e-15  8.84622062113e-15  8.73430793252e-15  8.74174748197e-15  8.42027859453e-15  7.74207270794e-15  7.97554720111e-15  7.87909304156e-15  7.16388296945e-15  7.51043559132e-15  8.82022274861e-15  8.6728996602e-15  7.54859177302e-15  7.49682937929e-15  8.43016129527e-15  8.73473204786e-15  7.52999721424e-15  9.0983590443e-15  8.74912579178e-15  8.87817298906e-15  8.29502344765e-15  8.08933753657e-15  8.02795458869e-15  8.09338459043e-15  8.37304310999e-15  7.34679788655e-15  8.52647240333e-15  8.43100180658e-15  8.71576536255e-15  9.32996927228e-15  8.59718139096e-15  7.52224754533e-15  7.84786669205e-15  8.3260963525e-15  8.4808729164e-15  8.97757770967e-15  8.91269088397e-15  9.86817920346e-15  1.03976252996e-14  1.01435472996e-14  1.11804397199e-14  1.2886168572e-14  1.39895202965e-14  1.57953105756e-14  1.72476727934e-14  1.98729147506e-14  2.46125320857e-14  3.10118503724e-14  3.95041055153e-14  5.32788960588e-14  7.3495231602e-14  1.10523796764e-13  1.86798640896e-13  4.2553617348e-13  1.63057114621e-12  4.24976470393e-13  1.86825095175e-13  1.10288221033e-13  7.32386119072e-14  5.21675766889e-14  3.91558639638e-14  3.02504868216e-14  2.42649725833e-14  1.94747427894e-14  1.65531014422e-14  1.46224568056e-14  1.37166954281e-14  1.19212297413e-14  1.11845165847e-14  1.04892942126e-14  1.01549920666e-14  9.82944412329e-15  8.73253077451e-15  8.694647336e-15  8.6164892927e-15  8.08249788738e-15  7.73035386022e-15  8.22771184579e-15  8.08232903242e-15  7.24555741904e-15  7.99954268723e-15  8.53789426519e-15  7.76333504195e-15
 7.31389475995e-15  8.31813517182e-15  7.82667208593e-15  7.93377184434e-15  8.167624042e-15  8.08523985342e-15  8.46307894986e-15  8.64480410807e-15  7.66075555596e-15  8.39099526163e-15  7.67460495541e-15  7.82392114184e-15  8.33697988056e-15  8.70672983328e-15  8.54405990591e-15  8.72327425956e-15  8.30122532576e-15  8.02036262654e-15  7.91719111785e-15  7.45797463601e-15  7.52948923911e-15  8.96770273953e-15  8.31952148602e-15  8.92342147975e-15  8.35990304029e-15  7.95083991319e-15  8.93917058544e-15  8.5950226267e-15  8.1396684604e-15  8.12637763136e-15  9.10863878201e-15  7.41501212228e-15  7.88438776392e-15  8.48404465584e-15  8.32758184382e-15  8.36562687492e-15  7.79691932918e-15  8.15589122252e-15  7.6780820112e-15  8.36566153102e-15  8.83551859322e-15  8.65236114357e-15  9.1958264358e-15  8.38192983726e-15  7.81626139825e-15  7.43584596556e-15  8.34232575405e-15  9.01835147991e-15  8.24241649432e-15  8.36325432201e-15  9.74087243902e-15  1.10030252151e-14  9.78216052495e-15  1.10849155631e-14  1.3410413556e-14  1.19962646876e-14  1.38657395518e-14  1.42110868411e-14  1.70645649143e-14  2.02649800474e-14  2.35249569579e-14  2.99968924313e-14  3.94146640914e-14  5.33506710491e-14  7.31120364161e-14  1.09445625323e-13  1.87108691447e-13  4.24976470393e-13  1.63027556924e-12  4.2478820705e-13  1.87303314889e-13  1.09871331352e-13  7.27801370244e-14  5.15412591537e-14  4.01126331545e-14  3.16312284564e-14  2.41889798756e-14  2.01742889222e-14  1.67557947037e-14  1.5057971471e-14  1.40085116518e-14  1.25578313088e-14  1.09114869365e-14  1.02788445956e-14  1.01617621193e-14  9.43942497144e-15  9.31512968458e-15  8.42525652991e-15  9.72118541021e-15  8.74810700839e-15  8.04434687094e-15  8.34270900158e-15  8.03229470743e-15  8.15294282357e-15  8.22278615642e-15  8.20670069401e-15
 7.87167569421e-15  8.18809369018e-15  7.14242182906e-15  7.92494249405e-15  6.94446948655e-15  8.25053078274e-15  7.81785434754e-15  8.62812544257e-15  7.50111336947e-15  7.52955864645e-15  7.27766887892e-15  7.69053187039e-15  8.27922651742e-15  8.32276396844e-15  8.32648715499e-15  7.52206419995e-15  9.01238065593e-15  9.12454932414e-15  8.259808305e-15  8.04829352064e-15  8.1890581864e-15  9.78394873093e-15  8.10200145113e-15  8.20615127829e-15  7.94365772841e-15  7.32773915487e-15  8.27356341411e-15  7.94800671611e-15  8.09300932669e-15  8.62576540307e-15  8.84973920814e-15  8.27724137506e-15  7.40423849832e-15  8.53729167694e-15  9.237865328e-15  8.92202846973e-15  7.75298237114e-15  8.26838576593e-15  8.38805739777e-15  8.16035275415e-15  7.39503566041e-15  7.52553419236e-15  7.74694510659e-15  7.96191659142e-15  8.79830442139e-15  8.35492159561e-15  8.21595680092e-15  9.83845092776e-15  8.29072727101e-15  9.1939034155e-15  9.80947574002e-15  9.87621661273e-15  9.5953548529e-15  9.66917372225e-15  1.00706195146e-14  1.10226334275e-14  1.31933339691e-14  1.30430841748e-14  1.48798684199e-14  1.71493195754e-14  1.96503910971e-14  2.41994082888e-14  3.03742928449e-14  3.92406531882e-14  5.26212871349e-14  7.39225238602e-14  1.09771405574e-13  1.86825095175e-13  4.2478820705e-13  1.63321746602e-12  4.24367461828e-13  1.88270031922e-13  1.09835738465e-13  7.32217463097e-14  5.29009364269e-14  4.01073163217e-14  3.13899399207e-14  2.4974263081e-14  2.047633165e-14  1.82765416359e-14  1.65391385104e-14  1.40364654204e-14  1.26200692308e-14  1.15609568335e-14  1.03054911466e-14  9.65560638275e-15  9.88742228804e-15  9.86247163805e-15  9.4128735427e-15  9.44927069995e-15  9.39170919138e-15  8.81835154992e-15  7.77307786801e-15  8.74815605493e-15  8.42443557265e-15  9.27916845782e-15
 7.59681500801e-15  8.54780510631e-15  7.10882008149e-15  7.43342050416e-15  7.33670306227e-15  7.14811577818e-15  7.56696410521e-15  8.4881482604e-15  7.6095085786e-15  7.53614067121e-15  6.85751001918e-15  8.13872923122e-15  8.11072639938e-15  7.81185852946e-15  7.60365225164e-15  7.54657880251e-15  8.78381439838e-15  7.56563484197e-15  7.48161970722e-15  8.27256646454e-15  7.26913111596e-15  8.60759673665e-15  8.40821828635e-15  8.03105004857e-15  7.69064912576e-15  8.55773923107e-15  7.41851613498e-15  8.03911875074e-15  7.97945988322e-15  7.91254894201e-15  8.81299169755e-15  7.7916911559e-15  8.25632357576e-15  8.1964538127e-15  8.34839432374e-15  7.71792696527e-15  7.96455063704e-15  7.84144673727e-15  7.78960995125e-15  8.37123617868e-15  7.9024298019e-15  7.96312116011e-15  8.6623355045e-15  8.45784205817e-15  8.08269651927e-15  8.17923664714e-15  8.51939664909e-15  9.04208736743e-15  8.54489822382e-15  8.43933037753e-15  8.41008747923e-15  8.41695932522e-15  9.68449263111e-15  9.48961810586e-15  1.04533395301e-14  1.08898757134e-14  1.24790325569e-14  1.25979480209e-14  1.32221863108e-14  1.50566039444e-14  1.69396464149e-14  2.033743308e-14  2.47229284572e-14  3.07590184572e-14  3.9437071867e-14  5.18850387596e-14  7.35975675139e-14  1.10288221033e-13  1.87303314889e-13  4.24367461828e-13  1.62740502735e-12  4.23471872498e-13  1.85984415726e-13  1.09866116754e-13  7.33999494982e-14  5.23240326409e-14  3.97126415848e-14  3.04721076621e-14  2.43531498103e-14  1.94597592434e-14  1.81859861983e-14  1.45269005152e-14  1.25320519929e-14  1.21577431412e-14  1.1164949762e-14  1.0982296565e-14  1.01211226902e-14  1.00730261458e-14  9.148167317e-15  8.61885432536e-15  9.45823400798e-15  9.04017843554e-15  8.03131357671e-15  8.46483439472e-15  8.21389219944e-15  8.44974678245e-15
 8.10345849333e-15  8.36789916567e-15  8.66699865651e-15  7.75739266521e-15  7.85211874114e-15  7.99627035521e-15  8.65342270648e-15  8.4995626997e-15  7.73219264405e-15  7.41366110415e-15  7.73382810862e-15  8.19824917654e-15  9.06747204298e-15  8.44774766757e-15  7.4321309476e-15  7.43087494279e-15  8.50781040403e-15  7.6663596042e-15  8.4983545609e-15  7.78775415758e-15  7.52178068336e-15  8.05137480323e-15  8.37691817494e-15  8.98318116245e-15  8.15341471052e-15  8.54392293123e-15  7.8195874886e-15  8.28248629936e-15  6.56803596168e-15  8.05345851918e-15  8.23065891491e-15  8.58787572112e-15  8.84999924281e-15  8.69919647616e-15  9.10192426902e-15  9.04047786925e-15  8.21854299162e-15  8.42922936917e-15  7.94638201902e-15  9.08898069312e-15  7.74632786217e-15  7.76622996526e-15  8.51360415525e-15  8.16137340988e-15  8.00806207813e-15  8.7814896759e-15  8.73357709975e-15  8.72085049369e-15  8.02616282852e-15  7.90198087226e-15  8.54104063858e-15  8.85635976522e-15  8.83074685652e-15  1.00801433712e-14  9.89041854967e-15  9.19412910162e-15  1.15322025889e-14  1.10316412972e-14  1.22082975839e-14  1.36633965106e-14  1.52824769259e-14  1.69472820037e-14  1.99098955529e-14  2.49444158231e-14  3.15788075653e-14  4.00129781129e-14  5.30569942567e-14  7.32386119072e-14  1.09871331352e-13  1.88270031922e-13  4.23471872498e-13  1.62557483913e-12  4.2444746492e-13  1.87321856145e-13  1.10457060997e-13  7.29961694881e-14  5.25664045644e-14  3.94828736648e-14  3.07016444004e-14  2.42372212582e-14  2.06687377788e-14  1.69972334292e-14  1.42107979449e-14  1.33362492544e-14  1.27000022417e-14  1.09603199675e-14  1.04550325997e-14  9.38292768111e-15  1.02452411829e-14  8.76205680902e-15  9.02625101261e-15  8.28517211019e-15  7.82157775163e-15  8.62377637878e-15  8.41083086035e-15  8.59702257913e-15
 8.75870654566e-15  8.233168175e-15  8.20161114872e-15  7.8689056359e-15  7.94392417895e-15  7.520849374e-15  7.73532536525e-15  7.72867804295e-15  7.68685512963e-15  7.65447979484e-15  7.6026925891e-15  7.75865746191e-15  7.75152295344e-15  7.82538687865e-15  7.38335804533e-15  7.37771394475e-15  8.16927075299e-15  8.27639906839e-15  8.75558844109e-15  7.53212025818e-15  8.01250706877e-15  8.29051637069e-15  8.47289361354e-15  8.29961618077e-15  7.51742315367e-15  7.7430519686e-15  8.13652020513e-15  8.10736315955e-15  7.01859444504e-15  7.48738062838e-15  7.33844936927e-15  7.82072991648e-15  8.50178630814e-15  8.60770918633e-15  7.94480251131e-15  8.34546162232e-15  8.50881720065e-15  8.3626889337e-15  7.16048583338e-15  8.17653092141e-15  8.80528616626e-15  8.96853136602e-15  8.47219716531e-15  8.19928647151e-15  8.49064130783e-15  8.75088649136e-15  7.91072098739e-15  7.82864788395e-15  6.91004036898e-15  8.83874247268e-15  8.69637034727e-15  8.8706224661e-15  8.56862883912e-15  9.07026287833e-15  1.10417294936e-14  9.88597308745e-15  1.09086681919e-14  1.05138962391e-14  1.1167269512e-14  1.2817424271e-14  1.36223255982e-14  1.54683230585e-14  1.81818949223e-14  2.16019320291e-14  2.50339847843e-14  3.16967567711e-14  3.9714387842e-14  5.21675766889e-14  7.27801370244e-14  1.09835738465e-13  1.85984415726e-13  4.2444746492e-13  1.6266255228e-12  4.23911290861e-13  1.87179766199e-13  1.09173078098e-13  7.37292535551e-14  5.23998788868e-14  3.96339706015e-14  3.01709639777e-14  2.4838159771e-14  2.01282603653e-14  1.70463790023e-14  1.52811366035e-14  1.32975869347e-14  1.25765974842e-14  1.15363765786e-14  9.49247805503e-15  1.03643784067e-14  9.64401996982e-15  8.89442666634e-15  8.5786267504e-15  9.28587712219e-15  8.21757667509e-15  8.69769182134e-15  8.59131930367e-15
 7.50942055251e-15  7.88559704356e-15  8.892738771e-15  8.50395478618e-15  8.60717223309e-15  8.66538974255e-15  7.74376590174e-15  7.65625751566e-15  8.23110520565e-15  8.07464849059e-15  7.80033868234e-15  7.99890289412e-15  8.02605656878e-15  9.20015998932e-15  7.50365230626e-15  7.39388625571e-15  6.97200265849e-15  8.49563861799e-15  8.0993462605e-15  7.36778294959e-15  7.90355650876e-15  8.41514307227e-15  8.40688028653e-15  8.18063349899e-15  7.78832230656e-15  6.99522191204e-15  7.75207623684e-15  7.63655533824e-15  7.76873884892e-15  7.49869538928e-15  7.49310687633e-15  8.0920891372e-15  8.44199537844e-15  8.25729971853e-15  7.67875891744e-15  8.04129593808e-15  7.51665208338e-15  8.36914257048e-15  7.8180334126e-15  8.62798865563e-15  8.7486451805e-15  8.52233816129e-15  9.32196232457e-15  7.6582390285e-15  8.06901100969e-15  7.56301367936e-15  7.86516497657e-15  7.29373571217e-15  7.05816582488e-15  8.48740774413e-15  8.36993324611e-15  8.14654924378e-15  8.61490488818e-15  8.08816144413e-15  8.34410477795e-15  9.06781522936e-15  9.44902349545e-15  1.01025894241e-14  1.11947568199e-14  1.05613745404e-14  1.15571268018e-14  1.3370072548e-14  1.41366086689e-14  1.69574137656e-14  2.03543075283e-14  2.55643417085e-14  3.11011117765e-14  3.91558639638e-14  5.15412591537e-14  7.32217463097e-14  1.09866116754e-13  1.87321856145e-13  4.23911290861e-13  1.63054395743e-12  4.25848012106e-13  1.87403046902e-13  1.09388609808e-13  7.34955414906e-14  5.22443895447e-14  4.00157170579e-14  3.13963837029e-14  2.48707490169e-14  1.9775718661e-14  1.7567374229e-14  1.56143096688e-14  1.35082101247e-14  1.25337571455e-14  1.00082667745e-14  1.0868894644e-14  9.52787665688e-15  1.00113135473e-14  9.59895236877e-15  9.00914587308e-15  9.44432074078e-15  8.06930603688e-15  8.81173162763e-15
 8.07797785853e-15  8.35096088624e-15  7.41449557631e-15  8.35185592666e-15  7.96821905428e-15  8.48051174349e-15  8.31805814333e-15  7.52810578486e-15  7.20623826599e-15  8.28836387643e-15  8.6789573487e-15  7.51172366596e-15  7.83376411919e-15  8.09034538697e-15  7.10652969711e-15  8.58817797857e-15  8.3193943764e-15  8.22161545121e-15  8.14482487675e-15  8.05354726087e-15  7.20162500301e-15  7.66191771555e-15  7.66215195194e-15  8.94841726664e-15  8.20124919318e-15  8.13089121966e-15  7.62557218723e-15  8.04994593172e-15  7.17382081654e-15  8.67510481097e-15  7.42309555593e-15  8.37299379344e-15  7.49561325228e-15  8.3173502703e-15  7.31626782831e-15  6.6756211114e-15  7.45514534511e-15  8.58210349078e-15  7.43197122813e-15  7.93868385804e-15  7.54572492254e-15  7.6145981828e-15  8.79843237984e-15  7.43819620329e-15  8.24321973018e-15  7.880946792e-15  7.94624697811e-15  8.33735515304e-15  8.42971318491e-15  9.58577702403e-15  8.65351329699e-15  8.55379561691e-15  8.7958311656e-15  8.59439303234e-15  7.77808517223e-15  9.4116156312e-15  9.96479801832e-15  9.61501156504e-15  9.07159577077e-15  1.01448801024e-14  1.13593813142e-14  1.26767101976e-14  1.35117616299e-14  1.49424271255e-14  1.69528572835e-14  2.0786744626e-14  2.47061170281e-14  3.02504868216e-14  4.01126331545e-14  5.29009364269e-14  7.33999494982e-14  1.10457060997e-13  1.87179766199e-13  4.25848012106e-13  1.63612269702e-12  4.25123562492e-13  1.88098200275e-13  1.10341281129e-13  7.33377462681e-14  5.36019914791e-14  3.99695768401e-14  3.12375651983e-14  2.4614937267e-14  2.08113623504e-14  1.84969502028e-14  1.6058967425e-14  1.34000776287e-14  1.15844697084e-14  1.13664803559e-14  1.00770515e-14  9.77426895139e-15  8.99599017533e-15  9.49322890466e-15  8.43526021899e-15  8.99693673926e-15  8.00686384804e-15
 8.36256504954e-15  8.42969171664e-15  7.87619683808e-15  8.2025085182e-15  7.28628347965e-15  7.54470248462e-15  7.70691562372e-15  8.05568775548e-15  7.92049403966e-15  8.79599331302e-15  7.64163479417e-15  7.61222557429e-15  7.24276508128e-15  7.93092872454e-15  7.39576899103e-15  7.72651878819e-15  7.99361268606e-15  8.5789323756e-15  7.35202255502e-15  7.0755694314e-15  8.40148575947e-15  8.6985437613e-15  7.88531520356e-15  8.05623650822e-15  8.52842675362e-15  6.64896745256e-15  7.24281538555e-15  7.31004375261e-15  7.46940096604e-15  8.26112326102e-15  8.29026260276e-15  8.15923039353e-15  7.6309982359e-15  8.82141819066e-15  7.80473874033e-15  8.08198891326e-15  7.85876621297e-15  8.1810035586e-15  7.2747771068e-15  7.97439961439e-15  7.86847740912e-15  7.45507752161e-15  9.57986015998e-15  7.91537293947e-15  7.98670178651e-15  8.52137670925e-15  7.61589310775e-15  8.72705608048e-15  7.81027994908e-15  9.21475557893e-15  8.13491372514e-15  8.10911502904e-15  8.0524572061e-15  8.53744908925e-15  8.67016485657e-15  9.49555609344e-15  1.00060808503e-14  9.98843560087e-15  9.29898420633e-15  1.00704457213e-14  9.80932554692e-15  1.08828048462e-14  1.17159699597e-14  1.30265086298e-14  1.47885410709e-14  1.71792047346e-14  2.00051514479e-14  2.42649725833e-14  3.16312284564e-14  4.01073163217e-14  5.23240326409e-14  7.29961694881e-14  1.09173078098e-13  1.87403046902e-13  4.25123562492e-13  1.62615995924e-12  4.24291937999e-13  1.86821826592e-13  1.10165546943e-13  7.41627608716e-14  5.23217080526e-14  3.95575786079e-14  3.01829695095e-14  2.44011089792e-14  1.968704909e-14  1.75686939211e-14  1.49405475774e-14  1.27851839016e-14  1.29243175401e-14  1.15721134809e-14  1.063254995e-14  1.02231708737e-14  9.23788447117e-15  8.42021256817e-15  8.4631003558e-15  8.68962619309e-15
 8.40983057447e-15  8.49149477071e-15  8.10410705452e-15  6.5364316051e-15  7.07145414589e-15  7.76722852156e-15  7.88629460486e-15  8.4404401921e-15  7.60464767248e-15  8.20635708022e-15  7.44671632001e-15  8.07052114824e-15  6.88032579038e-15  8.79068777297e-15  7.47494943582e-15  7.58129525209e-15  7.4175508956e-15  7.79127558444e-15  7.44430594355e-15  7.61460792366e-15  8.71192857853e-15  8.37673706316e-15  7.43286621403e-15  7.3539341467e-15  7.39505169279e-15  8.00496776779e-15  8.56539200592e-15  8.01973378213e-15  7.02380367473e-15  8.1612390288e-15  8.14001058954e-15  8.61709132857e-15  8.15017891532e-15  9.13025042258e-15  7.95831579861e-15  8.21791405738e-15  7.52687451101e-15  9.12159816964e-15  8.3634072892e-15  8.04297768354e-15  7.21620327507e-15  7.81277354164e-15  8.95253525132e-15  7.45639488809e-15  8.07491795729e-15  8.82971802297e-15  7.4560883353e-15  7.99812743747e-15  7.97486032429e-15  8.71912926407e-15  8.05821817553e-15  8.60957617889e-15  8.22685011322e-15  8.18961892126e-15  8.59769394981e-15  8.27719800957e-15  9.28955195905e-15  9.07234727666e-15  8.38376150891e-15  9.0602865697e-15  1.03098458424e-14  1.0198372144e-14  1.23771188859e-14  1.22328207425e-14  1.33930046516e-14  1.44686224682e-14  1.5751514329e-14  1.94747427894e-14  2.41889798756e-14  3.13899399207e-14  3.97126415848e-14  5.25664045644e-14  7.37292535551e-14  1.09388609808e-13  1.88098200275e-13  4.24291937999e-13  1.63032053235e-12  4.25676714304e-13  1.87309055996e-13  1.10216101544e-13  7.33555839313e-14  5.22912700284e-14  3.89549123981e-14  3.020522063e-14  2.535074458e-14  2.03370397531e-14  1.73308309657e-14  1.48371647203e-14  1.37857558314e-14  1.30197848185e-14  1.16900492825e-14  1.06706856622e-14  1.05498173834e-14  8.40186742577e-15  8.69034598588e-15  8.88426683032e-15
 8.60364062331e-15  9.31171548333e-15  8.39199768111e-15  7.73366064191e-15  7.9104189784e-15  8.28481911458e-15  8.90826829023e-15  8.28093163465e-15  8.8153746887e-15  8.43201090596e-15  8.0284914836e-15  7.62967405742e-15  7.57439718571e-15  8.48203908568e-15  7.69007299689e-15  8.10649717031e-15  7.73943899235e-15  7.71413917532e-15  8.24781027593e-15  9.03221923742e-15  9.23424485808e-15  7.96417419808e-15  7.68551275953e-15  7.09254655349e-15  7.65953746931e-15  8.16523744532e-15  8.78057894828e-15  8.12811684479e-15  8.38809067089e-15  8.26264962901e-15  8.30066189614e-15  8.90236590889e-15  8.17328245583e-15  8.41435625949e-15  8.03845730069e-15  7.99097619581e-15  8.21079617263e-15  8.88945449179e-15  9.28852775602e-15  8.4623053361e-15  7.79108879457e-15  8.9163431985e-15  8.4374730758e-15  7.91579044068e-15  8.75311563073e-15  8.79634318307e-15  8.54624353241e-15  7.92336578771e-15  7.32344759132e-15  8.09550121879e-15  8.12101632126e-15  8.17566965584e-15  8.06929389431e-15  8.41188087888e-15  7.64212696674e-15  8.14124606776e-15  9.12457192069e-15  8.7640935742e-15  9.25172871597e-15  9.91963330075e-15  9.7700833832e-15  9.94155877766e-15  1.04676376862e-14  1.04476630396e-14  1.21977773135e-14  1.33557450836e-14  1.46302097129e-14  1.65531014422e-14  2.01742889222e-14  2.4974263081e-14  3.04721076621e-14  3.94828736648e-14  5.23998788868e-14  7.34955414906e-14  1.10341281129e-13  1.86821826592e-13  4.25676714304e-13  1.63574561109e-12  4.25827212661e-13  1.87433431846e-13  1.10224721328e-13  7.40341165205e-14  5.31729193214e-14  3.96199710072e-14  3.12729341615e-14  2.45383167886e-14  2.02067254542e-14  1.69461513423e-14  1.54431179073e-14  1.36406286449e-14  1.30601654346e-14  1.1411160634e-14  1.06972118122e-14  9.53815229411e-15  1.03457405803e-14  9.67024786835e-15
 8.59561929044e-15  8.80064628105e-15  7.86760194725e-15  7.90198509333e-15  8.15866627149e-15  8.19038461088e-15  8.49800830295e-15  8.63460027616e-15  9.04462010475e-15  8.95266224209e-15  7.94428570766e-15  7.85000308582e-15  8.11106748046e-15  8.1930939128e-15  6.88579991286e-15  7.80080906057e-15  7.77751556761e-15  7.94757175871e-15  7.77756876493e-15  7.75408253125e-15  7.70399832873e-15  8.63166397402e-15  7.91799598829e-15  8.49642066811e-15  8.69639447763e-15  8.83522885557e-15  8.3813729035e-15  7.8051197221e-15  7.28130414401e-15  8.07036030406e-15  8.37150733638e-15  8.67347135988e-15  8.84005851839e-15  8.27094594025e-15  7.77479003898e-15  8.32862348911e-15  8.38830181081e-15  8.61132079657e-15  7.91637434658e-15  8.13623570679e-15  7.46990757471e-15  8.27942680118e-15  8.54972257222e-15  8.67933707285e-15  8.03310300951e-15  8.33268354552e-15  7.93458740329e-15  8.31759239358e-15  7.52815698413e-15  8.0275864048e-15  7.8247302596e-15  8.2002251108e-15  8.12886101365e-15  8.13792244902e-15  8.26840666402e-15  7.52183075002e-15  8.49673770562e-15  8.46258856311e-15  8.3596800492e-15  8.62335190711e-15  9.01208990202e-15  9.42447813473e-15  9.3712280782e-15  9.63877791019e-15  1.12591774431e-14  1.18287299105e-14  1.21708708959e-14  1.46224568056e-14  1.67557947037e-14  2.047633165e-14  2.43531498103e-14  3.07016444004e-14  3.96339706015e-14  5.22443895447e-14  7.33377462681e-14  1.10165546943e-13  1.87309055996e-13  4.25827212661e-13  1.63340356904e-12  4.25793228703e-13  1.87299682495e-13  1.11193995703e-13  7.46492946052e-14  5.39394883837e-14  3.93396420921e-14  3.07436931484e-14  2.48759031104e-14  1.99213048154e-14  1.77874241842e-14  1.48834207128e-14  1.43568370021e-14  1.28837217805e-14  1.10730502203e-14  1.04285678977e-14  9.13824876055e-15  9.39679693279e-15
 8.89062006645e-15  9.18655998541e-15  9.77347040195e-15  8.60913389776e-15  8.39125712862e-15  7.81900426191e-15  8.27965924818e-15  8.30883380413e-15  9.57176338262e-15  8.86530946284e-15  7.59344053177e-15  8.49948374283e-15  7.80071223422e-15  8.35150607697e-15  7.66800066323e-15  8.46846463708e-15  8.30135573313e-15  8.49574175171e-15  8.58106344253e-15  8.66432162859e-15  9.07560052827e-15  8.98465330373e-15  8.53854188101e-15  8.4535381567e-15  8.2621623506e-15  7.36083159402e-15  8.58957065216e-15  8.45398372134e-15  7.7570338154e-15  6.67466641834e-15  7.70003503627e-15  7.98952065771e-15  9.00304111689e-15  8.3758946444e-15  7.84823550108e-15  7.99848835447e-15  8.43227083973e-15  7.90416732154e-15  7.93999905621e-15  7.61598264973e-15  7.60237393997e-15  7.58797426791e-15  7.87209659914e-15  7.21980061799e-15  8.80100177904e-15  8.27596814417e-15  8.40862980737e-15  7.35426581917e-15  7.14614509117e-15  7.55814960649e-15  7.62190687029e-15  8.02805543598e-15  7.28597149465e-15  8.35191179678e-15  8.05066631689e-15  8.54053828141e-15  9.64401263879e-15  9.0562329774e-15  9.14275576025e-15  8.50410307261e-15  9.94874844648e-15  9.03514629572e-15  9.05644333382e-15  1.04943823348e-14  1.00626745387e-14  1.10201722461e-14  1.15873795163e-14  1.37166954281e-14  1.5057971471e-14  1.82765416359e-14  1.94597592434e-14  2.42372212582e-14  3.01709639777e-14  4.00157170579e-14  5.36019914791e-14  7.41627608716e-14  1.10216101544e-13  1.87433431846e-13  4.25793228703e-13  1.62927528612e-12  4.24022325415e-13  1.88088641309e-13  1.10073884103e-13  7.35728970084e-14  5.29765259549e-14  3.86629294472e-14  3.07843364222e-14  2.51726508765e-14  2.1021355706e-14  1.6940016428e-14  1.51763271817e-14  1.36515134076e-14  1.171673909e-14  1.17981070436e-14  1.00841109337e-14  9.74835451538e-15
 9.53269650196e-15  9.61365220167e-15  9.47204556127e-15  8.08164969314e-15  8.91090483277e-15  7.594132263e-15  7.46108096938e-15  8.13064599093e-15  8.65053142493e-15  7.61943168773e-15  8.89120736039e-15  8.4193178113e-15  7.68593006766e-15  7.67903553606e-15  8.45026992107e-15  8.18248279047e-15  7.5251212153e-15  7.60848013629e-15  7.21910772111e-15  9.41961410719e-15  7.94475803421e-15  8.83205936979e-15  8.31308847732e-15  7.64166747653e-15  7.14552815017e-15  7.61331844634e-15  7.59657217901e-15  7.85681968833e-15  8.59688634756e-15  8.2022515123e-15  7.87911867529e-15  7.55858917522e-15  7.19234248921e-15  8.45290312638e-15  8.56760852178e-15  8.05921639443e-15  9.09698418514e-15  7.8005123995e-15  8.4167137303e-15  8.40452621094e-15  7.53142337173e-15  7.71228064178e-15  7.98457381542e-15  7.5225204118e-15  8.75911656642e-15  8.14420671568e-15  8.15397927016e-15  7.84110291715e-15  8.42161129042e-15  7.61646978922e-15  8.54602071841e-15  7.63443179437e-15  8.31200597815e-15  8.72537815277e-15  8.45292449087e-15  8.93056916197e-15  8.8383782883e-15  8.44387848343e-15  7.7431433013e-15  9.20949873351e-15  9.61001029657e-15  8.47790200907e-15  9.53557335487e-15  9.65694893667e-15  1.07290498983e-14  1.1358558293e-14  1.18002866704e-14  1.19212297413e-14  1.40085116518e-14  1.65391385104e-14  1.81859861983e-14  2.06687377788e-14  2.4838159771e-14  3.13963837029e-14  3.99695768401e-14  5.23217080526e-14  7.33555839313e-14  1.10224721328e-13  1.87299682495e-13  4.24022325415e-13  1.62776798313e-12  4.25293215487e-13  1.86783539275e-13  1.10011757379e-13  7.41658629553e-14  5.23496622816e-14  4.00513596478e-14  3.16810539827e-14  2.52593512727e-14  2.04627899718e-14  1.82112578411e-14  1.51398543988e-14  1.29035909322e-14  1.22762703337e-14  1.17246684081e-14  1.02766446362e-14
 1.00246242094e-14  1.01745435459e-14  9.27312188678e-15  8.02497009193e-15  9.02171355484e-15  9.03044242919e-15  8.49113620669e-15  8.86015787033e-15  9.11979422498e-15  8.75391520474e-15  8.1416311659e-15  7.85836009845e-15  7.8599765125e-15  8.3905198746e-15  8.62016931996e-15  8.22429877534e-15  8.17315998173e-15  8.317619964e-15  7.11099362349e-15  8.3255997231e-15  8.95487161231e-15  8.51593860757e-15  7.95138546468e-15  7.65561693428e-15  8.07119724137e-15  7.70031028447e-15  7.64854234023e-15  7.85799153087e-15  7.35789839581e-15  7.36996334995e-15  8.76282852117e-15  8.70519444953e-15  8.64146913966e-15  8.12258172976e-15  7.56682783379e-15  8.69061446325e-15  8.25305340709e-15  8.02094633285e-15  8.09644206178e-15  7.89691988603e-15  7.62955689065e-15  8.14331648478e-15  9.13552366841e-15  7.96911590812e-15  8.06540477306e-15  7.52508296841e-15  8.1451996016e-15  8.3466104963e-15  8.65765370627e-15  8.81068288477e-15  7.20323640134e-15  8.40856081864e-15  8.53799057887e-15  8.75064214292e-15  8.33959501752e-15  8.56486465909e-15  8.20728553225e-15  8.00060790664e-15  8.27523527448e-15  8.77547249456e-15  8.53150761416e-15  8.89996981602e-15  9.0643245458e-15  1.01689023756e-14  1.0156508339e-14  9.63642776381e-15  1.06518264174e-14  1.11845165847e-14  1.25578313088e-14  1.40364654204e-14  1.45269005152e-14  1.69972334292e-14  2.01282603653e-14  2.48707490169e-14  3.12375651983e-14  3.95575786079e-14  5.22912700284e-14  7.40341165205e-14  1.11193995703e-13  1.88088641309e-13  4.25293215487e-13  1.633353118e-12  4.26036111987e-13  1.87835019071e-13  1.1084055257e-13  7.38470158628e-14  5.28734206216e-14  4.04899712785e-14  3.17660944102e-14  2.4720841414e-14  2.07951445146e-14  1.76557274869e-14  1.38703640448e-14  1.34053865737e-14  1.25296985465e-14  1.08936134213e-14
 1.08643669423e-14  1.03813587983e-14  9.15044408393e-15  9.27851115314e-15  1.01234389249e-14  9.38501822186e-15  8.54323459641e-15  8.06043797523e-15  9.48826174651e-15  9.77339775583e-15  9.15272258401e-15  8.84425101431e-15  7.95378817581e-15  8.30769592667e-15  8.53660460788e-15  8.50144239189e-15  7.83537415772e-15  7.63503575793e-15  8.37528863401e-15  8.2299454426e-15  8.22644786003e-15  8.32041643564e-15  8.33035674114e-15  8.83373236288e-15  7.19879968982e-15  8.64711576511e-15  8.51985901589e-15  8.16118163127e-15  8.05748438124e-15  8.5942937326e-15  8.33771483365e-15  8.0791849042e-15  8.1567675372e-15  8.08498656685e-15  7.7089247691e-15  9.34019852057e-15  9.58733301771e-15  8.65587498025e-15  8.98784457616e-15  8.1560012571e-15  7.83499720153e-15  8.33315993346e-15  8.56147232553e-15  8.15300248757e-15  7.43749384063e-15  7.60050881046e-15  7.35244284348e-15  7.23457532251e-15  8.47572817985e-15  8.45335194337e-15  6.87370116649e-15  8.56070903601e-15  8.64606795488e-15  7.78948051493e-15  8.94533233983e-15  7.87159489163e-15  7.21459724512e-15  7.52415805691e-15  8.13608767873e-15  8.17710186312e-15  8.35039471227e-15  7.97581697093e-15  8.78319853398e-15  8.97503038451e-15  8.49480262854e-15  8.92193729622e-15  9.89973176635e-15  1.04892942126e-14  1.09114869365e-14  1.26200692308e-14  1.25320519929e-14  1.42107979449e-14  1.70463790023e-14  1.9775718661e-14  2.4614937267e-14  3.01829695095e-14  3.89549123981e-14  5.31729193214e-14  7.46492946052e-14  1.10073884103e-13  1.86783539275e-13  4.26036111987e-13  1.62954527081e-12  4.25064216569e-13  1.86837465331e-13  1.09975506766e-13  7.38776713359e-14  5.30654503039e-14  4.13541466715e-14  3.03006118707e-14  2.55684481401e-14  2.10227126568e-14  1.70406032277e-14  1.56008599463e-14  1.38505685032e-14  1.28159318323e-14
 1.14952832089e-14  1.07703544667e-14  1.00265621528e-14  9.63075467036e-15  1.02575596628e-14  9.38142725299e-15  8.26987836455e-15  8.10695150583e-15  8.80701285222e-15  9.67211660432e-15  8.71590379629e-15  8.73943766084e-15  7.42674826469e-15  7.8650870796e-15  7.34624995755e-15  7.74628668622e-15  7.48434707033e-15  7.42108822955e-15  8.17551304978e-15  7.2570573773e-15  8.15601514942e-15  7.3953099749e-15  8.42006995333e-15  8.36160967479e-15  7.46381260082e-15  7.9371922264e-15  8.87239324561e-15  7.98237927532e-15  8.75123637896e-15  8.345668266e-15  9.43496267166e-15  8.62236359329e-15  7.68671226247e-15  8.56434556479e-15  7.53387012421e-15  8.2778114997e-15  8.21580039888e-15  7.50254734855e-15  7.95954881859e-15  8.10016230161e-15  8.21883363158e-15  8.86359810203e-15  8.96168883172e-15  8.07773686339e-15  8.52008765933e-15  8.60359973512e-15  8.52188708886e-15  8.54939216233e-15  8.23982066253e-15  8.67536075181e-15  8.62550447814e-15  8.33164205382e-15  8.06550606578e-15  7.36394942997e-15  7.89179219548e-15  7.76492983346e-15  7.56146278311e-15  7.70573630485e-15  8.09443143149e-15  8.61643581602e-15  7.65686422623e-15  8.3674381921e-15  9.20121785359e-15  9.74242692431e-15  9.21344190859e-15  8.91527348734e-15  8.88117151417e-15  1.01549920666e-14  1.02788445956e-14  1.15609568335e-14  1.21577431412e-14  1.33362492544e-14  1.52811366035e-14  1.7567374229e-14  2.08113623504e-14  2.44011089792e-14  3.020522063e-14  3.96199710072e-14  5.39394883837e-14  7.35728970084e-14  1.10011757379e-13  1.87835019071e-13  4.25064216569e-13  1.62942630507e-12  4.25593280248e-13  1.88027041315e-13  1.10086742796e-13  7.31130220011e-14  5.27070531403e-14  3.93896739233e-14  3.0316565547e-14  2.33139239094e-14  1.98065613407e-14  1.74110678316e-14  1.53580845547e-14  1.31783370151e-14
 1.21428546807e-14  1.14732179781e-14  1.06759572682e-14  9.8939440205e-15  1.00580262247e-14  9.57395029698e-15  9.29072011517e-15  9.35317361821e-15  8.59843105078e-15  9.03325999052e-15  8.1947594286e-15  7.491639914e-15  8.10929430502e-15  8.62076072546e-15  7.80180343033e-15  8.42220891671e-15  7.86230571066e-15  7.17299106437e-15  8.49006039318e-15  7.91305090208e-15  8.24048287888e-15  7.72052759422e-15  8.17595434134e-15  7.83758938721e-15  6.98478724662e-15  6.96081448203e-15  8.06727788243e-15  7.83267544179e-15  8.06927397695e-15  7.86367010797e-15  8.87620754103e-15  7.59294948797e-15  7.49104188918e-15  8.08137595337e-15  7.86919568347e-15  8.21827474416e-15  8.26678673317e-15  7.51666904782e-15  7.58402266048e-15  8.40371468282e-15  8.1536054261e-15  8.26541929763e-15  8.49885895119e-15  8.07036069599e-15  7.29239927376e-15  8.17435576708e-15  8.86871316438e-15  7.53299813729e-15  8.24812904278e-15  9.00593546687e-15  8.5855063404e-15  7.93033017077e-15  7.75675168354e-15  7.88429443375e-15  8.66089516325e-15  8.74954964052e-15  8.52668146816e-15  9.15717301329e-15  8.38401115545e-15  8.54026145165e-15  8.04478111598e-15  8.42744554319e-15  9.53542030866e-15  8.88612326495e-15  8.60284866348e-15  8.3673776159e-15  8.67158896833e-15  9.82944412329e-15  1.01617621193e-14  1.03054911466e-14  1.1164949762e-14  1.27000022417e-14  1.32975869347e-14  1.56143096688e-14  1.84969502028e-14  1.968704909e-14  2.535074458e-14  3.12729341615e-14  3.93396420921e-14  5.29765259549e-14  7.41658629553e-14  1.1084055257e-13  1.86837465331e-13  4.25593280248e-13  1.63136980624e-12  4.24710525472e-13  1.87213905354e-13  1.10133383695e-13  7.42283781189e-14  5.26370644284e-14  3.95220444771e-14  3.11926702016e-14  2.43972220381e-14  2.01153113783e-14  1.7818874191e-14  1.49219960711e-14
 1.37770174817e-14  1.285982109e-14  1.20426437871e-14  1.17458867201e-14  1.09154501284e-14  9.84270321077e-15  8.63748393501e-15  8.16066070004e-15  8.26818909861e-15  8.7398723234e-15  8.07438529225e-15  8.79356141615e-15  7.53855176211e-15  8.2647366136e-15  8.37396441906e-15  9.69906237477e-15  8.05688814395e-15  8.84527528694e-15  7.54223817853e-15  7.98957006002e-15  9.07019098288e-15  7.97888552767e-15  8.06607334596e-15  8.21179884824e-15  8.28426976243e-15  7.47224190887e-15  8.57802648148e-15  8.19828236186e-15  7.77354330109e-15  8.68212721047e-15  7.97644553611e-15  9.03537507411e-15  8.49344150739e-15  8.43058031696e-15  8.24981566689e-15  8.99905883637e-15  8.49257583903e-15  8.9475922376e-15  8.37394257402e-15  8.27879357593e-15  8.24835655342e-15  8.35223237869e-15  9.29060939229e-15  8.98638904752e-15  8.44226104404e-15  8.15695729257e-15  8.86762121485e-15  7.80293754966e-15  9.14973854636e-15  8.96200915377e-15  9.00859066431e-15  8.5642341997e-15  8.72080619891e-15  8.80344078074e-15  8.39029565704e-15  7.61807352509e-15  8.7264012861e-15  8.38918346046e-15  8.21846706201e-15  8.32344431041e-15  8.2972240914e-15  7.51540013002e-15  8.40609656947e-15  8.05630825858e-15  8.39663160536e-15  8.94344069016e-15  8.69816238236e-15  8.73253077451e-15  9.43942497144e-15  9.65560638275e-15  1.0982296565e-14  1.09603199675e-14  1.25765974842e-14  1.35082101247e-14  1.6058967425e-14  1.75686939211e-14  2.03370397531e-14  2.45383167886e-14  3.07436931484e-14  3.86629294472e-14  5.23496622816e-14  7.38470158628e-14  1.09975506766e-13  1.88027041315e-13  4.24710525472e-13  1.63161886114e-12  4.25230781443e-13  1.87311017861e-13  1.10041237497e-13  7.26476358937e-14  5.24302870168e-14  3.97753580805e-14  3.05561374263e-14  2.55461094344e-14  2.08600469887e-14  1.67373737217e-14
 1.72601421594e-14  1.54291539605e-14  1.38863152301e-14  1.27210182696e-14  1.26105720821e-14  1.05102406068e-14  1.04759510686e-14  9.94600768678e-15  9.34161772211e-15  9.22752465297e-15  9.01242589088e-15  9.48991611263e-15  8.51963398986e-15  8.09808791844e-15  8.94558914233e-15  8.32508639792e-15  7.90004539819e-15  8.55594215316e-15  7.84613656234e-15  9.17505723984e-15  9.26691561419e-15  8.32698293643e-15  8.47851884152e-15  8.71771893775e-15  8.97923122113e-15  8.07574937407e-15  9.25553234093e-15  8.63002545733e-15  7.69649623463e-15  8.3822733216e-15  8.39804930494e-15  7.96298415074e-15  8.72235331054e-15  8.20637835516e-15  8.08482641704e-15  8.09755140816e-15  8.88672279751e-15  9.31127982419e-15  8.72487598639e-15  8.43059518718e-15  8.41145882177e-15  7.21160789101e-15  7.47084310762e-15  7.84382856715e-15  8.5394907418e-15  8.43510858776e-15  8.50408111562e-15  8.06739923135e-15  9.29934026083e-15  9.09985782916e-15  8.91447874157e-15  8.43000823908e-15  8.69490036474e-15  8.42255495319e-15  7.74266364334e-15  7.6455721026e-15  8.18927025668e-15  7.86289892441e-15  7.58551151359e-15  8.47111406943e-15  8.73231802987e-15  8.20732081681e-15  8.42988161797e-15  9.03716258342e-15  8.08972842856e-15  8.3977485408e-15  8.79575162349e-15  8.694647336e-15  9.31512968458e-15  9.88742228804e-15  1.01211226902e-14  1.04550325997e-14  1.15363765786e-14  1.25337571455e-14  1.34000776287e-14  1.49405475774e-14  1.73308309657e-14  2.02067254542e-14  2.48759031104e-14  3.07843364222e-14  4.00513596478e-14  5.28734206216e-14  7.38776713359e-14  1.10086742796e-13  1.87213905354e-13  4.25230781443e-13  1.63170298366e-12  4.24587448436e-13  1.87181921865e-13  1.09480868687e-13  7.41638075126e-14  5.3034670492e-14  3.9705339579e-14  3.07108674792e-14  2.49903359976e-14  2.02005111501e-14
 1.9884839966e-14  1.77017379582e-14  1.53699581465e-14  1.28739022898e-14  1.21264506077e-14  1.02792409477e-14  1.029306659e-14  9.60000769704e-15  8.69346839436e-15  9.2116513186e-15  8.59179890358e-15  9.29649998632e-15  8.44441682786e-15  7.58899404351e-15  7.809664399e-15  7.98799439934e-15  8.3046704942e-15  7.87523743644e-15  6.7785858209e-15  7.68504592754e-15  7.65438965092e-15  6.87098697949e-15  7.29544640225e-15  8.83079502456e-15  8.83547727289e-15  8.1649219596e-15  6.87239008369e-15  8.33901296621e-15  7.04111475952e-15  8.2067530535e-15  8.5177784592e-15  8.59185653317e-15  8.94948009248e-15  8.38766108841e-15  8.06642744789e-15  7.75169119765e-15  7.93581465306e-15  8.18989940581e-15  8.68580242743e-15  8.22096984431e-15  9.15743802537e-15  7.73368995503e-15  7.67079890706e-15  7.45492792762e-15  7.5309173618e-15  7.40899218179e-15  7.62560041601e-15  7.9233296103e-15  8.95995175814e-15  8.5503092768e-15  8.53405704086e-15  8.61960864213e-15  8.00865842267e-15  9.06248785281e-15  8.40970248753e-15  8.49500653705e-15  7.84266677076e-15  8.25296019213e-15  7.75709056581e-15  8.27901955775e-15  8.58911629567e-15  8.8346805859e-15  8.29105501387e-15  8.4780340061e-15  7.89859264173e-15  8.22644537964e-15  9.26567945566e-15  8.6164892927e-15  8.42525652991e-15  9.86247163805e-15  1.00730261458e-14  9.38292768111e-15  9.49247805503e-15  1.00082667745e-14  1.15844697084e-14  1.27851839016e-14  1.48371647203e-14  1.69461513423e-14  1.99213048154e-14  2.51726508765e-14  3.16810539827e-14  4.04899712785e-14  5.30654503039e-14  7.31130220011e-14  1.10133383695e-13  1.87311017861e-13  4.24587448436e-13  1.62875116767e-12  4.23883876714e-13  1.87206486593e-13  1.10728496895e-13  7.33666003184e-14  5.31999827711e-14  3.95694006949e-14  3.04872214226e-14  2.40306027711e-14
 2.5037859799e-14  2.09395367004e-14  1.74767163286e-14  1.46457187118e-14  1.3941633582e-14  1.16639291496e-14  1.05327663252e-14  9.68410990011e-15  9.15074766644e-15  9.84377626843e-15  8.63339722157e-15  9.11363631866e-15  8.68042776093e-15  8.54642820517e-15  7.97864782053e-15  8.08070049618e-15  8.31287536136e-15  7.92919021709e-15  8.31591894072e-15  8.76844027524e-15  8.78899046299e-15  7.65404696576e-15  7.37382779463e-15  7.95239678361e-15  8.14117473951e-15  7.56318168392e-15  7.14745905951e-15  8.70027773825e-15  7.45186074813e-15  8.21558863711e-15  8.40575734486e-15  8.22209548056e-15  8.41456324321e-15  8.78829683128e-15  7.72207009571e-15  7.94037828112e-15  6.75013185606e-15  7.57857865165e-15  7.20489264035e-15  7.66262169588e-15  8.35718643855e-15  8.82124887619e-15  8.35124372388e-15  7.18672428043e-15  7.49735780415e-15  7.24580439265e-15  7.20280850131e-15  7.83899071301e-15  8.30242996211e-15  7.76385937974e-15  7.74956473364e-15  7.02935414721e-15  6.80616540786e-15  8.35405717138e-15  8.75337024897e-15  8.3942239878e-15  8.44885625781e-15  8.59856780682e-15  8.79293829593e-15  8.99463165904e-15  8.24868361067e-15  8.76694404867e-15  8.01651197948e-15  7.41332999978e-15  7.93184201707e-15  7.7187883599e-15  8.40586783122e-15  8.08249788738e-15  9.72118541021e-15  9.4128735427e-15  9.148167317e-15  1.02452411829e-14  1.03643784067e-14  1.0868894644e-14  1.13664803559e-14  1.29243175401e-14  1.37857558314e-14  1.54431179073e-14  1.77874241842e-14  2.1021355706e-14  2.52593512727e-14  3.17660944102e-14  4.13541466715e-14  5.27070531403e-14  7.42283781189e-14  1.10041237497e-13  1.87181921865e-13  4.23883876714e-13  1.62856413557e-12  4.24541319786e-13  1.86935986951e-13  1.09582608102e-13  7.38255657509e-14  5.34886211e-14  3.99574000532e-14  3.0353610756e-14
 3.19626576351e-14  2.49952041308e-14  2.13675543606e-14  1.79542254484e-14  1.49174013124e-14  1.36297475106e-14  1.27498842077e-14  1.21581272516e-14  1.08150732802e-14  1.02324790839e-14  8.18206225139e-15  8.36617857951e-15  7.57186639906e-15  9.01841899882e-15  8.56051331e-15  8.35502580634e-15  9.73261184259e-15  8.2163187013e-15  7.62770334611e-15  7.81230481999e-15  8.30493122726e-15  9.08866473281e-15  8.70139763262e-15  8.08797199662e-15  8.15351820714e-15  8.94747160939e-15  8.28178522081e-15  8.20593220202e-15  8.42523211325e-15  8.58487058046e-15  9.35404056517e-15  8.57523229463e-15  9.36916132314e-15  8.35983399726e-15  7.60917706035e-15  8.37252511767e-15  7.28427482914e-15  6.71438806858e-15  6.78389295553e-15  7.64873632884e-15  7.92225829651e-15  8.78603488419e-15  8.1317027108e-15  8.19859399355e-15  7.4130008272e-15  7.23111861382e-15  7.57070545091e-15  7.96960952976e-15  8.21070548951e-15  8.30696847272e-15  7.36790187574e-15  8.17699000396e-15  7.61097033838e-15  8.27134917329e-15  8.51779988721e-15  7.96265130572e-15  8.09193880012e-15  7.80456230857e-15  8.45409071628e-15  8.89263955261e-15  8.39265937657e-15  9.00087374466e-15  9.10011697465e-15  7.986952917e-15  8.65675422991e-15  8.46454436491e-15  8.48864396321e-15  7.73035386022e-15  8.74810700839e-15  9.44927069995e-15  8.61885432536e-15  8.76205680902e-15  9.64401996982e-15  9.52787665688e-15  1.00770515e-14  1.15721134809e-14  1.30197848185e-14  1.36406286449e-14  1.48834207128e-14  1.6940016428e-14  2.04627899718e-14  2.4720841414e-14  3.03006118707e-14  3.93896739233e-14  5.26370644284e-14  7.26476358937e-14  1.09480868687e-13  1.87206486593e-13  4.24541319786e-13  1.62915485411e-12  4.23891893927e-13  1.87094370271e-13  1.09859592486e-13  7.33162165881e-14  5.34916419458e-14  4.06450091456e-14
 4.00293606783e-14  3.03801569214e-14  2.45115725782e-14  2.02919897799e-14  1.69966911495e-14  1.44814092137e-14  1.36597652093e-14  1.29294941189e-14  1.1420292465e-14  1.07674333454e-14  1.00315224646e-14  9.10018089767e-15  8.69947990367e-15  8.89248120023e-15  8.09676537808e-15  8.5902134608e-15  8.58495775198e-15  7.73126327247e-15  7.96467389767e-15  6.7647533594e-15  8.13417795698e-15  8.30216144256e-15  8.46094375128e-15  7.24762138232e-15  8.69336557949e-15  7.80624930306e-15  8.46798343429e-15  8.97869267589e-15  8.56745162427e-15  7.8761461555e-15  8.71981210931e-15  7.89636534189e-15  8.62610671978e-15  8.91106436251e-15  8.24553956514e-15  7.65683687728e-15  8.30923941162e-15  7.99370009224e-15  7.70230475654e-15  8.39021004032e-15  9.03290596979e-15  7.46898458738e-15  7.44306704795e-15  8.16855967334e-15  7.89041643396e-15  7.9904637745e-15  8.41852921323e-15  7.7178748825e-15  8.90931114811e-15  9.48043840224e-15  7.52297266388e-15  7.92144528192e-15  7.04500989921e-15  7.14909426966e-15  8.06500071194e-15  8.07952439084e-15  7.44757424122e-15  7.8416704393e-15  8.24330289107e-15  9.3824975274e-15  8.67196294017e-15  7.67401607741e-15  8.6931740267e-15  7.62646307786e-15  8.35249625564e-15  7.80911421862e-15  8.44693216737e-15  8.22771184579e-15  8.04434687094e-15  9.39170919138e-15  9.45823400798e-15  9.02625101261e-15  8.89442666634e-15  1.00113135473e-14  9.77426895139e-15  1.063254995e-14  1.16900492825e-14  1.30601654346e-14  1.43568370021e-14  1.51763271817e-14  1.82112578411e-14  2.07951445146e-14  2.55684481401e-14  3.0316565547e-14  3.95220444771e-14  5.24302870168e-14  7.41638075126e-14  1.10728496895e-13  1.86935986951e-13  4.23891893927e-13  1.63087542044e-12  4.2506174418e-13  1.87877644538e-13  1.10299467146e-13  7.32742167847e-14  5.27430728896e-14
 5.28359032426e-14  3.98957931846e-14  3.14791407556e-14  2.47200460301e-14  2.0293283332e-14  1.60151069997e-14  1.4425785374e-14  1.31288907213e-14  1.06667152483e-14  1.0711118675e-14  1.03978334872e-14  1.08075184031e-14  9.86545389142e-15  8.46196378919e-15  8.34483511245e-15  8.92322178327e-15  9.19502652769e-15  7.00180919198e-15  8.01694258887e-15  8.00879824502e-15  8.35746980082e-15  7.85236321861e-15  7.38216682672e-15  7.21896718047e-15  8.04255456892e-15  7.95024566701e-15  7.39044061023e-15  8.74019438425e-15  8.35512811453e-15  8.20680681135e-15  8.87858738034e-15  9.24464355468e-15  8.19793832439e-15  8.18691697233e-15  8.11439342537e-15  7.97152572296e-15  8.51909688598e-15  8.38492601655e-15  8.90896170991e-15  7.90984642073e-15  8.66072497456e-15  7.97010732865e-15  7.83624796334e-15  7.6542523595e-15  7.63047039719e-15  7.76035496124e-15  8.3344193832e-15  7.36258815332e-15  7.7438175272e-15  8.10389050409e-15  6.88999549396e-15  7.6349719886e-15  7.78498880646e-15  6.98818676179e-15  8.11015559126e-15  7.99115482523e-15  8.18916218607e-15  8.68338413441e-15  7.89820834937e-15  8.92364598432e-15  8.57333862731e-15  8.79919619607e-15  9.05785107255e-15  7.63960292556e-15  8.63272498963e-15  7.16120394177e-15  8.04811185189e-15  8.08232903242e-15  8.34270900158e-15  8.81835154992e-15  9.04017843554e-15  8.28517211019e-15  8.5786267504e-15  9.59895236877e-15  8.99599017533e-15  1.02231708737e-14  1.06706856622e-14  1.1411160634e-14  1.28837217805e-14  1.36515134076e-14  1.51398543988e-14  1.76557274869e-14  2.10227126568e-14  2.33139239094e-14  3.11926702016e-14  3.97753580805e-14  5.3034670492e-14  7.33666003184e-14  1.09582608102e-13  1.87094370271e-13  4.2506174418e-13  1.63260052436e-12  4.25027404505e-13  1.88120227407e-13  1.10863391297e-13  7.41928537537e-14
 7.28236686762e-14  5.29204768644e-14  3.96739834102e-14  3.02491852139e-14  2.50103059822e-14  2.03660045584e-14  1.68158372239e-14  1.52798326758e-14  1.33180668558e-14  1.24531046024e-14  1.17800936543e-14  1.06215597582e-14  1.04222873191e-14  8.68796070579e-15  9.24415377705e-15  8.77770548078e-15  8.49358343179e-15  7.99663285909e-15  7.79916736522e-15  8.6041708081e-15  8.57465376072e-15  8.21398715528e-15  9.4198010253e-15  8.97406510688e-15  9.46094989103e-15  8.82438568983e-15  7.49275346477e-15  7.81176361309e-15  7.93111896284e-15  6.91770834881e-15  7.36185126569e-15  7.95763962421e-15  8.38562865494e-15  7.93148287768e-15  7.91730680398e-15  7.87037026e-15  7.77670540026e-15  8.78245231096e-15  8.88300853474e-15  7.63772775981e-15  8.53770606423e-15  7.45665984279e-15  7.5174935482e-15  7.77078227674e-15  7.46851703165e-15  7.73622553518e-15  8.26208785451e-15  7.84255360233e-15  7.65605170783e-15  7.48777941815e-15  7.85183243314e-15  7.79017602855e-15  7.45037446803e-15  8.08060486302e-15  8.08780567455e-15  7.73641505017e-15  8.02467294949e-15  8.39228827007e-15  7.9433296906e-15  9.2843884104e-15  9.12854086466e-15  8.43242421924e-15  8.44389010676e-15  8.302474619e-15  8.35606707699e-15  7.83983278488e-15  8.52411876201e-15  7.24555741904e-15  8.03229470743e-15  7.77307786801e-15  8.03131357671e-15  7.82157775163e-15  9.28587712219e-15  9.00914587308e-15  9.49322890466e-15  9.23788447117e-15  1.05498173834e-14  1.06972118122e-14  1.10730502203e-14  1.171673909e-14  1.29035909322e-14  1.38703640448e-14  1.70406032277e-14  1.98065613407e-14  2.43972220381e-14  3.05561374263e-14  3.9705339579e-14  5.31999827711e-14  7.38255657509e-14  1.09859592486e-13  1.87877644538e-13  4.25027404505e-13  1.62681879478e-12  4.24957385234e-13  1.86296875985e-13  1.09856147753e-13
 1.10707137139e-13  7.38979767164e-14  5.26924173562e-14  3.99955269652e-14  3.18741544298e-14  2.51240993763e-14  2.06844686978e-14  1.76393413796e-14  1.52770798377e-14  1.39938649627e-14  1.16990455608e-14  1.1281678962e-14  1.12809056175e-14  9.3657819225e-15  9.63458689653e-15  8.95575810177e-15  9.10866300658e-15  8.42659621516e-15  7.25106889663e-15  7.99069827416e-15  7.43202088806e-15  7.88221197181e-15  9.02006396537e-15  8.72594239997e-15  9.95016539795e-15  8.21633220721e-15  6.91589136024e-15  6.91527558495e-15  8.11442344748e-15  7.99845267674e-15  8.70064277435e-15  9.35242894416e-15  7.84923390273e-15  8.16077799108e-15  7.88095818727e-15  7.73477984865e-15  8.23639493296e-15  9.02644037484e-15  8.24250123319e-15  8.43951571242e-15  7.24809964334e-15  7.44892162251e-15  7.91188374873e-15  7.3201427785e-15  7.47466027022e-15  8.22198498122e-15  7.60681783422e-15  7.52178834725e-15  7.87820861889e-15  7.55957201752e-15  6.72287295505e-15  7.25058583681e-15  7.75714667026e-15  7.73192950861e-15  8.5064577356e-15  7.53598138755e-15  7.84223810607e-15  9.29700323804e-15  7.998105897e-15  8.80465876929e-15  8.48055935682e-15  8.05524865577e-15  8.51811611164e-15  7.43100700193e-15  8.01789149348e-15  8.20716602863e-15  9.15715172926e-15  7.99954268723e-15  8.15294282357e-15  8.74815605493e-15  8.46483439472e-15  8.62377637878e-15  8.21757667509e-15  9.44432074078e-15  8.43526021899e-15  8.42021256817e-15  8.40186742577e-15  9.53815229411e-15  1.04285678977e-14  1.17981070436e-14  1.22762703337e-14  1.34053865737e-14  1.56008599463e-14  1.74110678316e-14  2.01153113783e-14  2.55461094344e-14  3.07108674792e-14  3.95694006949e-14  5.34886211e-14  7.33162165881e-14  1.10299467146e-13  1.88120227407e-13  4.24957385234e-13  1.63549916609e-12  4.25848107063e-13  1.86774446279e-13
 1.86485792121e-13  1.10222059371e-13  7.35677391039e-14  5.2941275187e-14  3.95439637518e-14  3.05008227536e-14  2.51224045973e-14  2.05769386847e-14  1.75848835027e-14  1.44738925393e-14  1.2494970113e-14  1.22635425663e-14  1.12628223928e-14  9.72977260929e-15  9.43772711864e-15  8.5164959382e-15  9.53229402388e-15  8.99584885353e-15  9.50075518993e-15  8.46088503463e-15  8.73570972718e-15  8.45473858194e-15  7.94912492137e-15  8.79197618381e-15  9.1088918472e-15  7.32789114328e-15  7.33144710689e-15  7.35833767799e-15  7.73419702833e-15  8.14134852832e-15  7.7235091821e-15  9.50382466064e-15  7.78674373247e-15  7.94252755365e-15  8.26079659184e-15  8.13170472458e-15  7.96182280749e-15  8.85294082271e-15  8.76632618073e-15  7.87459058079e-15  7.90463991546e-15  7.29344125544e-15  8.1773484295e-15  7.51564886359e-15  7.38500801183e-15  6.53844133281e-15  8.10458802781e-15  8.5074528348e-15  8.14277020225e-15  7.70017776839e-15  7.45702598822e-15  7.00978506694e-15  8.3891050088e-15  7.76166763938e-15  8.02555205713e-15  7.59351238242e-15  8.19881920798e-15  7.45922725171e-15  7.98676845852e-15  8.27017226957e-15  6.84400108403e-15  7.96665536907e-15  7.52513884465e-15  7.72428292174e-15  8.23334279919e-15  7.69680772667e-15  8.61315949151e-15  8.53789426519e-15  8.22278615642e-15  8.42443557265e-15  8.21389219944e-15  8.41083086035e-15  8.69769182134e-15  8.06930603688e-15  8.99693673926e-15  8.4631003558e-15  8.69034598588e-15  1.03457405803e-14  9.13824876055e-15  1.00841109337e-14  1.17246684081e-14  1.25296985465e-14  1.38505685032e-14  1.53580845547e-14  1.7818874191e-14  2.08600469887e-14  2.49903359976e-14  3.04872214226e-14  3.99574000532e-14  5.34916419458e-14  7.32742167847e-14  1.10863391297e-13  1.86296875985e-13  4.25848107063e-13  1.62983858033e-12  4.24205970145e-13
 4.25731750611e-13  1.88500247062e-13  1.10229124475e-13  7.38501775723e-14  5.34224278462e-14  3.91731249201e-14  3.13946227727e-14  2.50898144616e-14  2.03998056244e-14  1.84144281824e-14  1.53785980076e-14  1.36485278784e-14  1.25193702129e-14  1.06550062996e-14  1.11024180211e-14  8.95810035006e-15  9.787288314e-15  9.0885017308e-15  9.11533195317e-15  8.68336141086e-15  8.22067386041e-15  9.20192022974e-15  8.32265440462e-15  8.33386062629e-15  8.73682876672e-15  8.06598933271e-15  7.09499015399e-15  5.75480305579e-15  7.43890506136e-15  7.6041075697e-15  8.01407248639e-15  7.90247297128e-15  8.17531617642e-15  8.03340958395e-15  8.83818034906e-15  8.54900183426e-15  8.4025124172e-15  7.90739415089e-15  7.78834147538e-15  8.86984697384e-15  7.72783993291e-15  6.71056496937e-15  8.37604332008e-15  8.26853678324e-15  8.05805115217e-15  8.39421804585e-15  8.0787449357e-15  8.04220049005e-15  8.85441590332e-15  8.80443624562e-15  7.59037855795e-15  8.01411121741e-15  7.85127023268e-15  8.15640911252e-15  8.21703939722e-15  8.11760245174e-15  8.40055277153e-15  7.95562957177e-15  8.95239534212e-15  8.23495382874e-15  7.2051200361e-15  7.717070069e-15  8.571387416e-15  8.09498225109e-15  8.78790530334e-15  7.58379119666e-15  8.14206423565e-15  7.76333504195e-15  8.20670069401e-15  9.27916845782e-15  8.44974678245e-15  8.59702257913e-15  8.59131930367e-15  8.81173162763e-15  8.00686384804e-15  8.68962619309e-15  8.88426683032e-15  9.67024786835e-15  9.39679693279e-15  9.74835451538e-15  1.02766446362e-14  1.08936134213e-14  1.28159318323e-14  1.31783370151e-14  1.49219960711e-14  1.67373737217e-14  2.02005111501e-14  2.40306027711e-14  3.0353610756e-14  4.06450091456e-14  5.27430728896e-14  7.41928537537e-14  1.09856147753e-13  1.86774446279e-13  4.24205970145e-13  1.63166185665e-12


==> anc/correlator_b13_Nt12_dist15.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 8.37349078512e-05  8.32792409318e-05  7.5104662656e-05  6.70129726887e-05  5.71440854231e-05  4.71105825389e-05  3.33978487879e-05  2.70597167834e-05  2.13079618461e-05  1.56959053615e-05  1.00407859333e-05  6.40971013269e-06  7.42959037681e-06  6.95597419681e-06  4.72353329582e-06 -4.54800461784e-08  3.11334906902e-06  1.94095449291e-06  7.0131347391e-07  2.17196121488e-06  3.3449197278e-06  1.13476269879e-06  1.83853591034e-06  3.17447591078e-06  1.31465944157e-06  1.66992329246e-06  1.59711323882e-06  3.28920059809e-06  4.19008541639e-06  1.03537507426e-06  3.22503548722e-06  1.37266085048e-06  1.95911302319e-06 -2.05452092316e-07  6.96246433083e-06  6.3957967059e-07  3.80253516045e-07 -4.16280782727e-07  2.91027931515e-07  9.65312078137e-07  2.84083552253e-07  1.59016926493e-07  3.02913460406e-06 -6.41273528539e-07  2.97941331918e-06  5.76630307667e-07  3.26160240406e-07  1.29326777822e-06  1.00812804788e-06  8.06869925606e-07  1.66668398999e-06  2.87391340552e-06  8.57140379677e-08  2.87204036421e-06  2.59852596584e-06  5.63033015392e-07  1.85031436895e-06  1.03408752282e-06  1.76269584043e-06  1.19633790189e-06 -9.31177605903e-07  1.69555713221e-06  1.98686145776e-06  2.9283829197e-06  7.0764300039e-08  1.95271379849e-06  8.25438717661e-07  4.06619118466e-06  1.01111212667e-06 -6.02240020689e-07  1.38001924385e-06 -2.99543126094e-07 -1.59287785344e-06  2.10181519637e-07 -2.00102117225e-06 -9.56897090296e-07  1.76076515338e-06 -4.04231487241e-07 -1.16286585983e-06  4.30439150938e-07 -1.16035128276e-07  8.76092325871e-07  2.03844870799e-06  3.35682166076e-06  4.58495749297e-06  6.8854425293e-06  9.31516214799e-06  1.41604280285e-05  1.79094690451e-05  2.30908836725e-05  3.33851422219e-05  4.38520082784e-05  5.44847549248e-05  6.7093311036e-05  7.54009887592e-05  8.02342099411e-05
 0.505290546688  0.506003174545  0.505916517335  0.506736818  0.506643084259  0.506722021256  0.506856118914  0.506068922831  0.507139846652  0.507384691217  0.505675457457  0.505856821983  0.506667399985  0.506561349436  0.507686490307  0.506186457692  0.507108412503  0.507180048078  0.506158275823  0.506507424411  0.505686960071  0.506796523068  0.507355166273  0.505587388883  0.507059636423  0.506045694513  0.505179413027  0.506445818399  0.506641998  0.506578971421  0.506930101576  0.506829491219  0.505552984556  0.506348378978  0.506113498956  0.506015028541  0.507276931584  0.506274154773  0.506232725342  0.507417180132  0.506998727942  0.508117032248  0.505655633092  0.507243929191  0.507379804959  0.505612042892  0.505311176298  0.506139800214  0.505632347314  0.5062568434  0.506229320463  0.506659031468  0.506541874798  0.506406420732  0.505790183982  0.505368957848  0.506883969458  0.506914179979  0.505553103287  0.505316921496  0.506899655755  0.50599167318  0.507189804356  0.506405689988  0.506049177557  0.507893996243  0.506280446227  0.506839019598  0.506626591532  0.50740550976  0.505709989725  0.505912003197  0.506853969705  0.505700822331  0.506971062038  0.506088304921  0.50581610247  0.505819073052  0.506402945843  0.506358506637  0.506624771231  0.506430969409  0.506490523862  0.50683951102  0.505952112874  0.506714286735  0.506056404495  0.50699718467  0.505868218089  0.505314678408  0.505899518474  0.506169854293  0.506475195574  0.50656898113  0.507505717785  0.507111524009
 2.64343721059e-12  6.85996076602e-13  3.00965800534e-13  1.74825511405e-13  1.1672280681e-13  8.14803831549e-14  6.07993933756e-14  4.58363255769e-14  3.53370727002e-14  3.0206585243e-14  2.39647237717e-14  2.1012632119e-14  1.75796502667e-14  1.53047931959e-14  1.44208920479e-14  1.37207656267e-14  1.05966161699e-14  1.00519138374e-14  9.51997890672e-15  8.76579842028e-15  9.94516297074e-15  9.53742620296e-15  9.10774141866e-15  9.77175661137e-15  9.8626067015e-15  8.58457891498e-15  9.0389897786e-15  7.57392721419e-15  7.24582095303e-15  8.62646129714e-15  8.67668139552e-15  7.4262311131e-15  5.96335953097e-15  9.08832323521e-15  7.19264025639e-15  7.76269548813e-15  7.90044131424e-15  9.62455354251e-15  8.91968755004e-15  8.84434244729e-15  8.75183236349e-15  8.7563708903e-15  9.12198794988e-15  9.50113519037e-15  8.44265151205e-15  6.89090469778e-15  7.14006669464e-15  7.71533499633e-15  7.30784850232e-15  7.58493600426e-15  8.75363723313e-15  7.43344533032e-15  7.23161445308e-15  7.32502554716e-15  8.5255101708e-15  8.69680710466e-15  8.14322040172e-15  9.37531484533e-15  8.03205221908e-15  1.04953592029e-14  7.63216271228e-15  9.79272442651e-15  8.83819742747e-15  9.67484547199e-15  8.72834915048e-15  8.83190800944e-15  9.1952937537e-15  9.51037024132e-15  7.34021960113e-15  7.96341690803e-15  8.68467475256e-15  7.18509416962e-15  8.84132187634e-15  8.97911578052e-15  8.80660430209e-15  8.98835530184e-15  8.97843259196e-15  1.0218235323e-14  1.09999924552e-14  1.13643029426e-14  1.17439374017e-14  1.18072529351e-14  1.26649510454e-14  1.4351368102e-14  1.6201297879e-14  1.82858084707e-14  2.26934296842e-14  2.92772445048e-14  3.62530202075e-14  4.52837260413e-14  6.17438617178e-14  8.10644763516e-14  1.14758744686e-13  1.76052358348e-13  3.00763748099e-13  6.8644835102e-13
 6.85996076602e-13  2.64811216283e-12  6.89284548715e-13  3.02789128608e-13  1.77996385547e-13  1.16921032294e-13  8.23800719769e-14  5.95925658361e-14  4.42634818365e-14  3.47770361797e-14  2.88080265107e-14  2.404298596e-14  1.85010688217e-14  1.63295974423e-14  1.48550883527e-14  1.37954557556e-14  1.1664786183e-14  9.74493819642e-15  1.04339292012e-14  9.03119587913e-15  1.06705388464e-14  8.76402046329e-15  8.32034867883e-15  1.01825412502e-14  8.719965339e-15  7.86887303967e-15  5.47904333136e-15  7.4157952502e-15  9.29075487726e-15  7.97016242235e-15  8.68812393909e-15  6.90684497681e-15  9.31349092355e-15  8.59626238617e-15  7.28332045623e-15  8.45352630636e-15  9.25580388538e-15  6.49000928635e-15  7.85520473424e-15  6.70007910198e-15  7.79174129917e-15  8.44464331782e-15  7.35885764426e-15  9.24420022584e-15  8.15606063801e-15  7.85775120521e-15  7.86026155662e-15  7.40534548481e-15  6.07158390166e-15  9.15638296823e-15  1.04089399069e-14  9.16342826181e-15  7.32438327974e-15  7.26079961617e-15  7.60111071565e-15  8.76249475809e-15  1.06171820722e-14  9.45530448839e-15  8.04798208831e-15  8.34211299938e-15  8.05604877138e-15  8.39083456325e-15  7.30443411943e-15  8.37574665337e-15  6.75097338121e-15  7.7143793163e-15  7.43853409531e-15  8.34036237982e-15  7.077197653e-15  7.40478456629e-15  8.46593496454e-15  1.04515198544e-14  1.0968648743e-14  9.98867960532e-15  9.99044624479e-15  9.13343504145e-15  9.76351318567e-15  8.41446579335e-15  8.53448028874e-15  9.0104240809e-15  1.09172683747e-14  1.24704721e-14  1.22241132127e-14  1.26475210043e-14  1.59185852072e-14  1.71465364007e-14  1.95496384354e-14  2.44440410723e-14  2.9835377979e-14  3.6452379403e-14  4.69147466812e-14  6.06405819783e-14  8.22209506976e-14  1.1728725832e-13  1.75962841706e-13  3.01427273091e-13
 3.00965800534e-13  6.89284548715e-13  2.64721049609e-12  6.88650805993e-13  3.01947715015e-13  1.76505523427e-13  1.1628005162e-13  8.13649239375e-14  6.14789196705e-14  4.65108690463e-14  3.59958778182e-14  2.98353366396e-14  2.41003074081e-14  1.85997665494e-14  1.63823467509e-14  1.51899367292e-14  1.30687746296e-14  1.13015484862e-14  1.15354371338e-14  1.05346776491e-14  1.09303359644e-14  9.54822608269e-15  9.97290465457e-15  9.27344604345e-15  9.66705137115e-15  7.75136008139e-15  8.42098231164e-15  7.76588393379e-15  8.82464682782e-15  7.71873558135e-15  7.30125600072e-15  7.35213478374e-15  8.49560506938e-15  8.20177458468e-15  7.10450798536e-15  7.87936813004e-15  8.71029460533e-15  7.33086841942e-15  8.07618897671e-15  8.54012818363e-15  8.36825488808e-15  7.5596121452e-15  8.53566128666e-15  8.22739420308e-15  8.25383278855e-15  8.19374757724e-15  7.35136464899e-15  9.47600936039e-15  8.59763373483e-15  9.05851473695e-15  9.16074207347e-15  9.15882442802e-15  8.82372387153e-15  8.20842853956e-15  9.15000548281e-15  1.04043819108e-14  9.29443885127e-15  7.55601140748e-15  8.00939812294e-15  9.59863351468e-15  8.18095236735e-15  8.49561924473e-15  9.47371757046e-15  9.84538029281e-15  9.4965970975e-15  7.93984502519e-15  6.8812534147e-15  7.60570810136e-15  8.64431263264e-15  8.71217344266e-15  7.87884542422e-15  8.53548583924e-15  9.03167999352e-15  8.95663806821e-15  1.03321359419e-14  8.2045944121e-15  8.53872011696e-15  9.55288404992e-15  9.48867699343e-15  1.03612428337e-14  1.00469870237e-14  1.10499903685e-14  1.04731799976e-14  1.10686808836e-14  1.40543993365e-14  1.46431809941e-14  1.85644503838e-14  2.05142196152e-14  2.36286937546e-14  2.95378061122e-14  3.46331719268e-14  4.55557649165e-14  6.08556833139e-14  8.28855817507e-14  1.16926044337e-13  1.75792479725e-13
 1.74825511405e-13  3.02789128608e-13  6.88650805993e-13  2.65231831507e-12  6.88542495786e-13  3.02276095857e-13  1.78097528715e-13  1.14434437817e-13  8.21730204547e-14  6.07448319989e-14  4.54167242504e-14  3.74365680153e-14  2.99358482396e-14  2.48289395623e-14  1.90963138518e-14  1.67731613995e-14  1.36505849653e-14  1.19958856645e-14  1.25188509513e-14  1.35337183461e-14  1.10572905433e-14  9.14525300132e-15  9.69363468196e-15  9.3763551927e-15  8.04847796478e-15  8.08728010434e-15  8.33020227309e-15  9.30393927141e-15  9.43052911728e-15  9.42758488413e-15  9.59260864631e-15  8.65165789388e-15  8.60953846622e-15  9.95639235629e-15  8.60710930905e-15  9.84696935677e-15  8.88671547363e-15  7.78691404929e-15  7.28412379276e-15  7.72708759907e-15  6.88672331174e-15  7.22076233911e-15  7.77047109413e-15  8.65897710993e-15  7.3061979321e-15  7.94095676263e-15  6.67058632815e-15  9.56391018444e-15  7.90691971842e-15  8.71239357722e-15  8.72297611335e-15  8.18061439575e-15  8.04366480929e-15  8.45863464319e-15  9.25978984566e-15  9.45099421957e-15  9.12218090034e-15  8.00948632316e-15  8.78452174393e-15  7.49935005004e-15  8.49867638907e-15  8.4925170865e-15  9.1085739887e-15  8.78372123094e-15  8.61488921107e-15  8.57162734202e-15  8.04051007236e-15  8.75088349797e-15  8.09026392752e-15  6.98597871676e-15  5.87084737764e-15  7.75647170687e-15  9.51352463027e-15  9.6021038599e-15  8.68951124312e-15  9.03624846709e-15  8.4131742825e-15  9.67504261089e-15  9.2878749695e-15  1.08236692092e-14  1.04366506773e-14  1.15618300943e-14  9.61352810201e-15  1.08961781729e-14  1.15610527045e-14  1.34645743135e-14  1.74430677598e-14  1.69321578416e-14  2.0475358801e-14  2.33277721541e-14  2.90682900003e-14  3.69326574031e-14  4.71809565295e-14  6.08343167557e-14  8.35020142796e-14  1.16950435239e-13
 1.1672280681e-13  1.77996385547e-13  3.01947715015e-13  6.88542495786e-13  2.65014265158e-12  6.8955779373e-13  3.01899564085e-13  1.75045034923e-13  1.17619254232e-13  8.32193455681e-14  6.01790253072e-14  4.7414812218e-14  3.6544594741e-14  2.78101286844e-14  2.35046264461e-14  2.233316151e-14  1.76107577066e-14  1.51391845617e-14  1.36386217256e-14  1.26439991779e-14  1.11889871703e-14  1.02758303639e-14  9.13700849961e-15  1.07614401835e-14  1.05296265325e-14  8.74089253928e-15  9.26478353562e-15  9.2960124679e-15  1.01177241536e-14  9.09189338336e-15  8.81903657023e-15  7.35286075007e-15  7.39988563531e-15  7.886230985e-15  8.70428221328e-15  8.50273058481e-15  8.30506128662e-15  8.51836468515e-15  8.01632958019e-15  8.41152747683e-15  7.52871419358e-15  7.19291685299e-15  8.51269568429e-15  8.91593296539e-15  8.71196914468e-15  9.88736857239e-15  9.00108805876e-15  8.50065126232e-15  8.19749600502e-15  9.00212013202e-15  9.33018961302e-15  6.96926650956e-15  8.71693002035e-15  9.34875640592e-15  7.9738421133e-15  7.8880724506e-15  7.06127042479e-15  7.3233622208e-15  7.5675060183e-15  7.90510387988e-15  8.3474392677e-15  8.36937343333e-15  7.89759274483e-15  6.92015708143e-15  9.21119682698e-15  7.14978819048e-15  6.98138597199e-15  8.38184031568e-15  7.87230818221e-15  6.51454761084e-15  7.27426022336e-15  6.89299773222e-15  9.25015822768e-15  8.56894759509e-15  8.64913025404e-15  7.77658256868e-15  7.00864149798e-15  8.64946560798e-15  7.94848821115e-15  8.53591844014e-15  9.1147538745e-15  9.32371577495e-15  1.07148108753e-14  1.04625979131e-14  1.11214451227e-14  1.19872425128e-14  1.3278968442e-14  1.41413083734e-14  1.7379166125e-14  2.06651023625e-14  2.41644319145e-14  2.92384456993e-14  3.65251902094e-14  4.82045917255e-14  6.30245166627e-14  8.30690515836e-14
 8.14803831549e-14  1.16921032294e-13  1.76505523427e-13  3.02276095857e-13  6.8955779373e-13  2.65276853498e-12  6.92027351018e-13  3.02122991429e-13  1.77285053457e-13  1.1736657342e-13  8.2656613226e-14  6.16504613269e-14  4.72798413337e-14  3.48757034589e-14  2.79202538121e-14  2.38463255443e-14  2.00271003916e-14  1.61367513583e-14  1.56214152231e-14  1.60849462257e-14  1.20923686492e-14  1.06145164392e-14  1.07440254855e-14  9.81260900523e-15  9.75087796482e-15  9.45091326471e-15  7.55877017809e-15  8.86544366519e-15  8.68961331569e-15  7.79900486263e-15  7.98656250362e-15  7.79595351034e-15  9.23944201323e-15  8.24901406449e-15  8.82703876086e-15  7.78104251948e-15  8.27732096975e-15  8.12726534634e-15  9.70939548692e-15  9.17962420892e-15  8.58623943055e-15  7.99593661384e-15  9.53804384898e-15  6.77990131057e-15  8.8448807069e-15  8.29442746401e-15  8.98191618652e-15  8.82190732638e-15  9.14103090722e-15  9.87949712294e-15  9.17328478854e-15  7.55902682611e-15  5.98119470619e-15  8.75440088791e-15  8.85459920381e-15  9.60871793627e-15  7.18464119435e-15  9.2411100165e-15  8.28850382858e-15  7.95098214771e-15  8.90586455497e-15  9.67199491399e-15  7.97600188929e-15  8.03544830764e-15  9.3468685796e-15  6.92306628872e-15  7.84315149935e-15  7.17196362135e-15  8.65740262966e-15  9.64474580471e-15  8.98311757334e-15  6.69057253902e-15  8.44024409e-15  8.49664510193e-15  8.34185425175e-15  7.92622264792e-15  8.65235869833e-15  9.66046911244e-15  9.38609613458e-15  1.00541362902e-14  8.59641800013e-15  1.07370683446e-14  1.08969191872e-14  1.15547483102e-14  1.14291362472e-14  1.32257770376e-14  1.29837586582e-14  1.26045253671e-14  1.57300929474e-14  1.75593934029e-14  1.96272143898e-14  2.31044509406e-14  2.96622390241e-14  3.60144765292e-14  4.59391118305e-14  6.10858344646e-14
 6.07993933756e-14  8.23800719769e-14  1.1628005162e-13  1.78097528715e-13  3.01899564085e-13  6.92027351018e-13  2.65266903555e-12  6.88063254868e-13  3.02968272995e-13  1.76250038417e-13  1.15146883357e-13  8.19085505704e-14  6.04741350545e-14  4.5106771183e-14  3.49850752192e-14  2.9345111105e-14  2.56236635906e-14  2.10152214055e-14  1.69179496557e-14  1.70351729493e-14  1.37535522595e-14  1.18879196456e-14  1.07169082235e-14  1.07082457852e-14  1.14557451171e-14  8.99575610549e-15  9.66097000136e-15  9.87298078989e-15  9.04954440198e-15  8.45176043647e-15  8.71569994246e-15  6.9351672492e-15  7.15173268285e-15  8.12741310028e-15  7.84345744415e-15  8.32085882274e-15  8.46669800827e-15  8.79107688518e-15  8.09478397196e-15  7.79353308146e-15  8.18245009687e-15  7.47006547281e-15  8.81427026316e-15  6.45397368948e-15  8.58263138554e-15  7.28336613275e-15  7.57817393457e-15  9.48784391721e-15  8.82581311585e-15  9.86183080906e-15  9.21820671315e-15  7.84502527684e-15  6.84832329758e-15  8.27111958145e-15  8.31903283442e-15  9.21054358761e-15  9.39012658685e-15  9.70196585052e-15  9.18162041629e-15  8.57453258742e-15  7.94476323401e-15  8.9240588596e-15  8.09773928541e-15  6.64095672809e-15  6.68285030804e-15  6.15218982973e-15  6.25420281151e-15  8.24919567701e-15  8.40583375607e-15  8.00306792081e-15  8.34319820554e-15  5.83053333115e-15  6.6700539586e-15  8.29291503903e-15  8.32409810333e-15  7.80801260715e-15  8.78198493997e-15  9.05112220254e-15  9.51500116961e-15  8.92497921756e-15  8.1696138942e-15  9.88277384565e-15  8.16076191655e-15  8.51528773221e-15  1.00335084782e-14  1.12990450129e-14  1.14996008656e-14  1.09668036767e-14  1.39481333653e-14  1.589932942e-14  1.80341141817e-14  2.08816410781e-14  2.42307066136e-14  2.88901992114e-14  3.68804775216e-14  4.53862657736e-14
 4.58363255769e-14  5.95925658361e-14  8.13649239375e-14  1.14434437817e-13  1.75045034923e-13  3.02122991429e-13  6.88063254868e-13  2.64882365798e-12  6.88646541188e-13  3.01982257027e-13  1.75688967099e-13  1.15815783928e-13  8.27416265293e-14  6.00445956577e-14  4.65813366229e-14  3.75969242599e-14  2.96157803108e-14  2.32074365774e-14  2.00527365401e-14  1.75127009126e-14  1.46415019461e-14  1.38354032157e-14  1.24406695894e-14  1.16790709212e-14  1.05224957926e-14  8.54466682586e-15  1.03914737876e-14  1.11160554342e-14  8.84831901752e-15  9.18650298714e-15  8.6241574711e-15  8.83115838737e-15  7.74329496716e-15  7.26230477139e-15  8.24644783439e-15  9.14670820895e-15  8.93405341424e-15  8.31510368441e-15  7.96471755847e-15  9.5572649618e-15  9.37118980585e-15  7.70089597909e-15  7.69920892905e-15  7.35811639232e-15  7.01434218224e-15  8.64273724657e-15  8.43122280255e-15  8.87308493421e-15  8.28846376463e-15  8.30975056451e-15  8.97496612312e-15  7.94632155567e-15  7.47480673966e-15  9.17299449663e-15  8.44207783964e-15  8.43556380332e-15  7.87787620329e-15  8.29394273433e-15  7.87182274916e-15  8.04073261773e-15  7.41507019867e-15  6.60357362686e-15  8.70081463379e-15  6.77403987815e-15  7.53240106682e-15  5.67574854383e-15  7.39558410245e-15  7.9554240751e-15  8.12884189595e-15  7.81478998156e-15  8.73296095292e-15  6.0899651293e-15  6.15539951913e-15  7.68125037173e-15  9.39711982533e-15  7.38037797693e-15  7.66745530868e-15  7.94568596878e-15  7.48861572266e-15  6.72266901575e-15  8.10992052891e-15  9.27773552988e-15  7.88890087502e-15  5.97786080819e-15  9.41819245544e-15  1.12555583927e-14  1.05525119378e-14  1.15197715264e-14  1.08607921551e-14  1.22161113351e-14  1.46049980912e-14  1.6898216802e-14  2.07233877396e-14  2.40957216357e-14  3.0313685925e-14  3.61447224941e-14
 3.53370727002e-14  4.42634818365e-14  6.14789196705e-14  8.21730204547e-14  1.17619254232e-13  1.77285053457e-13  3.02968272995e-13  6.88646541188e-13  2.65306910988e-12  6.89790957532e-13  3.02410347257e-13  1.76288247458e-13  1.14989587363e-13  8.38905522011e-14  6.18971064452e-14  4.76891252673e-14  3.61560684924e-14  2.96910320841e-14  2.46397324839e-14  1.90789775374e-14  1.7262668634e-14  1.61815450879e-14  1.47952828009e-14  1.04186134168e-14  1.26758591195e-14  1.10093644381e-14  1.11797039785e-14  9.86296084848e-15  9.7059347126e-15  9.8342548205e-15  1.01316239968e-14  8.78522972562e-15  7.7627555326e-15  7.23488820092e-15  8.40177010462e-15  9.33395548247e-15  9.37180149676e-15  8.10400931887e-15  7.40958754366e-15  8.87596826491e-15  9.13658985909e-15  7.61854958044e-15  7.43090786052e-15  7.43025214885e-15  8.63781057661e-15  9.52607726013e-15  7.81172999798e-15  8.63431280044e-15  9.40981661037e-15  8.37314877691e-15  8.8339683801e-15  9.03526203452e-15  6.29104733022e-15  8.42279622696e-15  6.5983582825e-15  7.79061694408e-15  8.08163901978e-15  9.06672397497e-15  7.24853380394e-15  7.28399421762e-15  8.13633218237e-15  8.34443470969e-15  7.9356833034e-15  7.07924255325e-15  8.13320766818e-15  7.74864683865e-15  7.11911901071e-15  7.80973267807e-15  7.53025753489e-15  7.30422828666e-15  6.75910869667e-15  5.75344374175e-15  7.87296892114e-15  8.18131509087e-15  8.57195161728e-15  6.56882245193e-15  8.36848739655e-15  8.18545607603e-15  8.47672414137e-15  6.87194374796e-15  8.15724943579e-15  1.05807718851e-14  8.90621779427e-15  8.40603406826e-15  9.80367250077e-15  8.68619621989e-15  9.25621189149e-15  9.64599673958e-15  1.07858045819e-14  1.02324906976e-14  1.25145977877e-14  1.56519733838e-14  1.69433719342e-14  1.99145906779e-14  2.40417626738e-14  2.82275770209e-14
 3.0206585243e-14  3.47770361797e-14  4.65108690463e-14  6.07448319989e-14  8.32193455681e-14  1.1736657342e-13  1.76250038417e-13  3.01982257027e-13  6.89790957532e-13  2.65531950981e-12  6.87620517877e-13  3.0172705214e-13  1.76012496121e-13  1.16709447267e-13  8.24219225025e-14  6.0828192522e-14  4.56823810072e-14  3.67012940345e-14  2.98581646119e-14  2.41668537971e-14  2.06177596286e-14  1.68854400713e-14  1.41114659924e-14  1.40204220886e-14  1.21856264887e-14  1.08233907117e-14  1.05251843151e-14  9.75926100093e-15  8.72937888049e-15  9.7548355415e-15  9.22620777264e-15  9.06285331522e-15  8.11036769102e-15  8.42681697951e-15  8.96840893352e-15  8.28700458213e-15  9.21833485547e-15  7.85945015364e-15  7.94000534071e-15  7.32371147005e-15  8.20831109995e-15  8.56172621781e-15  6.70214433619e-15  7.9252494043e-15  7.64495180876e-15  8.24243091297e-15  9.06136680819e-15  7.61292569388e-15  9.58931182499e-15  8.27977418888e-15  9.07209715797e-15  8.22153829242e-15  7.83956765626e-15  7.04144037218e-15  5.63045167094e-15  9.02873783593e-15  8.42415752066e-15  7.92051771443e-15  7.78675529227e-15  7.74178209123e-15  8.79448684961e-15  7.15877389623e-15  7.35877393346e-15  6.55681960835e-15  7.39347393661e-15  7.69022808279e-15  7.30582639461e-15  8.05709097589e-15  7.69130513658e-15  7.98695439882e-15  7.18306942154e-15  7.6308901864e-15  7.12278029201e-15  6.78145791046e-15  7.08219611517e-15  8.34606150766e-15  9.1368874267e-15  7.83633036666e-15  7.92660136198e-15  8.80745441909e-15  9.03991038883e-15  8.80241069313e-15  7.84225052252e-15  9.12745864402e-15  9.41149433897e-15  1.01276842429e-14  9.90789222039e-15  1.06338418646e-14  1.14453390799e-14  1.07792902413e-14  1.21324655789e-14  1.30899239172e-14  1.47511458813e-14  1.59297534299e-14  1.99235792132e-14  2.38312641928e-14
 2.39647237717e-14  2.88080265107e-14  3.59958778182e-14  4.54167242504e-14  6.01790253072e-14  8.2656613226e-14  1.15146883357e-13  1.75688967099e-13  3.02410347257e-13  6.87620517877e-13  2.64470087589e-12  6.88569878197e-13  3.00389641249e-13  1.74843230722e-13  1.15520942758e-13  8.02976256733e-14  5.98741151419e-14  4.64628994566e-14  3.78255003996e-14  2.83683385724e-14  2.28318216652e-14  1.96538492851e-14  1.74017862903e-14  1.55690498535e-14  1.31714464557e-14  1.07735494491e-14  1.14296612616e-14  1.03813451353e-14  9.53586089969e-15  1.03362488911e-14  8.96127564874e-15  7.7706815999e-15  8.32737179472e-15  9.92759358405e-15  9.54590024903e-15  9.31728519836e-15  8.05842332433e-15  7.48108033842e-15  7.63216131552e-15  7.55291127336e-15  7.18958482294e-15  8.30197760669e-15  7.1538729441e-15  6.83790905011e-15  7.36012668295e-15  6.86207159218e-15  8.60626084886e-15  7.88809386552e-15  7.44595149124e-15  8.32667319318e-15  9.18172993456e-15  8.11652433431e-15  8.85560488315e-15  7.7055860994e-15  7.2505183469e-15  7.63516408378e-15  8.13469114281e-15  8.16042793977e-15  6.49375276557e-15  6.08890393539e-15  6.89784607336e-15  8.72488233573e-15  8.66105332146e-15  6.73955151866e-15  6.97866191921e-15  8.26638684054e-15  8.06874056448e-15  1.01212348304e-14  9.05668718828e-15  7.51610336988e-15  7.53913509118e-15  7.8119023197e-15  7.4048049025e-15  6.86254571584e-15  7.40006265942e-15  8.95874256536e-15  8.48578894085e-15  9.04255789923e-15  9.1093996864e-15  8.87120229478e-15  9.59126016707e-15  8.54805856778e-15  9.52048661752e-15  8.49280418308e-15  8.5536042356e-15  9.11192861145e-15  8.99513192573e-15  9.29997638972e-15  9.03581187842e-15  1.18622517426e-14  1.07024975927e-14  1.18787423363e-14  1.28912761825e-14  1.49928493636e-14  1.74602848739e-14  2.0272229254e-14
 2.1012632119e-14  2.404298596e-14  2.98353366396e-14  3.74365680153e-14  4.7414812218e-14  6.16504613269e-14  8.19085505704e-14  1.15815783928e-13  1.76288247458e-13  3.0172705214e-13  6.88569878197e-13  2.64752821519e-12  6.88993398621e-13  3.02456972254e-13  1.75721516305e-13  1.14901575834e-13  8.17302913511e-14  6.11280873304e-14  4.71601194073e-14  3.65885410761e-14  3.05574828767e-14  2.43420388236e-14  1.99436362984e-14  1.76706042958e-14  1.38419437437e-14  1.37390750329e-14  1.18823015423e-14  1.07220192032e-14  1.02017403113e-14  1.16533525785e-14  9.38226978196e-15  8.98660679941e-15  8.74576766853e-15  9.64131414817e-15  9.6281197277e-15  9.72211674274e-15  9.04902804187e-15  8.05681059953e-15  8.55758344697e-15  8.29824217543e-15  8.84978903272e-15  9.20655882863e-15  8.2872127816e-15  7.19009538333e-15  6.23935666428e-15  7.42746010342e-15  7.88929929875e-15  8.08999470149e-15  7.74000084198e-15  9.09840864122e-15  8.86500646527e-15  9.14723712483e-15  8.83622218875e-15  7.31224899408e-15  7.58339095134e-15  8.57138805183e-15  8.180204979e-15  7.18809253519e-15  7.70354994269e-15  8.83148107159e-15  8.05260995983e-15  8.23499127904e-15  7.4195987083e-15  8.14235004255e-15  7.78875817654e-15  8.34958108276e-15  7.39918642514e-15  7.30224027448e-15  7.23295925397e-15  8.70236394029e-15  7.97084868589e-15  8.50886073037e-15  8.00060416515e-15  7.52537229739e-15  6.99587132887e-15  7.45303163756e-15  9.2163555507e-15  8.46258731304e-15  7.3332763333e-15  7.39052719613e-15  7.29005944486e-15  9.42910291553e-15  9.45674706553e-15  8.62668370536e-15  8.47744791301e-15  8.7336921705e-15  1.00826627284e-14  9.74916062703e-15  9.51569699687e-15  1.00547989295e-14  1.08301453158e-14  1.14452044793e-14  1.37595694126e-14  1.32507510851e-14  1.56417689275e-14  1.81775543902e-14
 1.75796502667e-14  1.85010688217e-14  2.41003074081e-14  2.99358482396e-14  3.6544594741e-14  4.72798413337e-14  6.04741350545e-14  8.27416265293e-14  1.14989587363e-13  1.76012496121e-13  3.00389641249e-13  6.88993398621e-13  2.65116743188e-12  6.88638990316e-13  3.03114086837e-13  1.75866109561e-13  1.15866890321e-13  8.40115575244e-14  6.13390168045e-14  4.54466531919e-14  3.67967447574e-14  2.79123942382e-14  2.34993511983e-14  1.96541949487e-14  1.79592676044e-14  1.48649138422e-14  1.45372391016e-14  1.16902869e-14  1.22160950681e-14  1.11117642319e-14  9.68180880155e-15  9.54321279943e-15  7.84777428925e-15  9.62963347601e-15  9.6388516153e-15  8.38917578559e-15  8.93742683271e-15  7.63890057048e-15  6.9614347353e-15  7.89439661425e-15  6.96524700768e-15  7.61546343228e-15  8.26048526439e-15  7.28513379288e-15  6.01845401419e-15  7.38580403865e-15  7.48823387931e-15  1.05114852285e-14  8.42295514741e-15  8.22586273846e-15  8.63522088947e-15  8.78833786919e-15  6.97762561374e-15  7.24614177639e-15  7.33132665773e-15  8.84073481075e-15  7.89483413731e-15  9.44111511989e-15  1.02079509662e-14  7.33266233266e-15  1.0456835924e-14  8.43835256567e-15  7.8997042027e-15  6.63421280781e-15  8.18385053057e-15  9.30818130615e-15  9.64951510853e-15  8.73087645168e-15  8.42208083006e-15  7.47991427554e-15  6.08658421117e-15  7.15060961934e-15  7.40308984793e-15  8.9472821734e-15  8.18915687202e-15  8.27172819532e-15  7.97651125945e-15  8.11421183433e-15  8.26924686863e-15  8.2125462128e-15  7.63129284777e-15  8.06254870341e-15  8.41655803622e-15  9.72293854092e-15  1.06991283736e-14  8.40216461828e-15  8.47936831633e-15  9.29336788307e-15  8.30822114354e-15  8.23355498148e-15  9.25949569695e-15  1.06580612442e-14  1.29823515679e-14  1.14641610037e-14  1.44139882972e-14  1.65110141153e-14
 1.53047931959e-14  1.63295974423e-14  1.85997665494e-14  2.48289395623e-14  2.78101286844e-14  3.48757034589e-14  4.5106771183e-14  6.00445956577e-14  8.38905522011e-14  1.16709447267e-13  1.74843230722e-13  3.02456972254e-13  6.88638990316e-13  2.65087169993e-12  6.89045342563e-13  3.02109943924e-13  1.7732974274e-13  1.17436368889e-13  8.25275011191e-14  6.09503482107e-14  4.69271743143e-14  3.59038034638e-14  2.91962012928e-14  2.29176095751e-14  2.06859360302e-14  1.7864768951e-14  1.68919491679e-14  1.42408616798e-14  1.2391909549e-14  1.26412821464e-14  1.02481317358e-14  1.01907665449e-14  8.91125806524e-15  1.08091844448e-14  9.37997443065e-15  9.3850929746e-15  1.02453947136e-14  8.91307182162e-15  8.88721076172e-15  7.76368097625e-15  7.17773803576e-15  8.01703429862e-15  9.24267703719e-15  9.81497163309e-15  9.46070877694e-15  9.16997040806e-15  7.58551663095e-15  8.94649984562e-15  8.11143603262e-15  8.24734165482e-15  9.580623814e-15  8.50916980431e-15  7.73640980766e-15  7.32471000365e-15  6.06072003897e-15  5.89602148106e-15  8.30398524908e-15  6.70149419685e-15  8.12066393518e-15  7.97170744131e-15  9.14619960441e-15  7.95855947666e-15  7.69197905005e-15  6.95091594537e-15  7.48990828963e-15  8.28991697798e-15  8.38724898402e-15  7.63913748233e-15  8.74739528068e-15  8.15034317951e-15  7.97955829176e-15  8.32861954525e-15  8.61378850054e-15  7.61688586036e-15  7.61691886814e-15  7.79705441607e-15  8.33846174511e-15  7.98513092001e-15  9.26307942546e-15  8.55480964569e-15  8.1458357784e-15  8.25949459209e-15  8.95638640556e-15  6.73075121276e-15  8.48597549338e-15  8.1703615506e-15  8.14659485581e-15  9.12554371112e-15  7.71980520543e-15  9.21050201551e-15  9.00396598002e-15  9.82450720937e-15  1.09520248601e-14  1.00666521971e-14  1.34606644044e-14  1.42451591234e-14
 1.44208920479e-14  1.48550883527e-14  1.63823467509e-14  1.90963138518e-14  2.35046264461e-14  2.79202538121e-14  3.49850752192e-14  4.65813366229e-14  6.18971064452e-14  8.24219225025e-14  1.15520942758e-13  1.75721516305e-13  3.03114086837e-13  6.89045342563e-13  2.65701845015e-12  6.90290669437e-13  3.02787758649e-13  1.76864518121e-13  1.16971026004e-13  8.37035183828e-14  6.1050238784e-14  4.4373982549e-14  3.66027143483e-14  2.85366072302e-14  2.36044703189e-14  2.14278060998e-14  1.76521595857e-14  1.64181723778e-14  1.40735860644e-14  1.28757103433e-14  1.16264798948e-14  1.02310431825e-14  8.87367623144e-15  9.14241953879e-15  9.55110765942e-15  9.80277528837e-15  1.0349569444e-14  9.97546981714e-15  8.85693630846e-15  8.94108051885e-15  8.03895777968e-15  7.95829430881e-15  1.02514661261e-14  9.18325952062e-15  8.29906379377e-15  8.65906331036e-15  8.23518269048e-15  9.71747670787e-15  8.50529137294e-15  8.48120289368e-15  9.8049279166e-15  8.00565489097e-15  7.93733651845e-15  9.1256273235e-15  6.53460437322e-15  7.29157836873e-15  9.17195897242e-15  8.49250596585e-15  6.53258771224e-15  7.77883718675e-15  8.71689791352e-15  9.50971422132e-15  6.81387225284e-15  7.92030339024e-15  7.76937084708e-15  8.79043840225e-15  7.83077189546e-15  7.69295833411e-15  8.68526009136e-15  7.67070929944e-15  9.58440015232e-15  1.03805736112e-14  9.21535389476e-15  8.14054860199e-15  8.05229480982e-15  7.87119956543e-15  8.5056712983e-15  8.73366796457e-15  8.84379130336e-15  8.42646773887e-15  7.1221843363e-15  8.47808971063e-15  9.07006905332e-15  8.0874539049e-15  8.24062866234e-15  8.31757680767e-15  8.15198564529e-15  9.53646588067e-15  8.85368940784e-15  8.58204737019e-15  9.58996783924e-15  1.0211979593e-14  1.05430165561e-14  9.55667060906e-15  1.20449554041e-14  1.26149836113e-14
 1.37207656267e-14  1.37954557556e-14  1.51899367292e-14  1.67731613995e-14  2.233316151e-14  2.38463255443e-14  2.9345111105e-14  3.75969242599e-14  4.76891252673e-14  6.0828192522e-14  8.02976256733e-14  1.14901575834e-13  1.75866109561e-13  3.02109943924e-13  6.90290669437e-13  2.6504527444e-12  6.90376427411e-13  3.02800024614e-13  1.77471698107e-13  1.16502411152e-13  8.06680308619e-14  5.86551971648e-14  4.67390885143e-14  3.73794170917e-14  2.91628444864e-14  2.50229361421e-14  2.16986376936e-14  1.7411781488e-14  1.40558146817e-14  1.26053493408e-14  1.13089212013e-14  1.07205910498e-14  9.67796081262e-15  9.04551876328e-15  8.91408411794e-15  9.76927722618e-15  1.05280114134e-14  8.77879240511e-15  9.73878054653e-15  7.44717118658e-15  9.33821697372e-15  9.92756922489e-15  9.93724410308e-15  7.32881933068e-15  7.50027721435e-15  8.61705811726e-15  6.48332407233e-15  7.08283475433e-15  8.21795663589e-15  8.62120017282e-15  8.595529428e-15  8.26413939469e-15  9.05651744326e-15  7.80720444182e-15  7.52674700585e-15  8.04165238419e-15  9.95081166466e-15  8.61845683049e-15  8.67658890965e-15  8.94953166508e-15  7.73092147958e-15  8.02848124629e-15  7.25434752809e-15  8.1232345154e-15  9.07202307086e-15  7.25233912957e-15  7.11814953803e-15  7.60741740616e-15  9.97490311554e-15  8.15837391402e-15  8.21069681783e-15  7.87603695562e-15  7.64700102795e-15  8.27966124033e-15  7.24801428186e-15  8.57245931116e-15  7.22281920808e-15  8.51025102343e-15  7.80569218832e-15  7.41120253366e-15  8.36008740157e-15  7.98874165373e-15  7.82897673735e-15  7.38632147945e-15  8.56425887289e-15  7.83496901377e-15  7.38914157576e-15  7.85084539462e-15  8.7148409311e-15  9.27326348668e-15  9.29191246387e-15  1.02625310606e-14  1.08606127753e-14  9.09318603837e-15  1.1306287387e-14  1.13940567554e-14
 1.05966161699e-14  1.1664786183e-14  1.30687746296e-14  1.36505849653e-14  1.76107577066e-14  2.00271003916e-14  2.56236635906e-14  2.96157803108e-14  3.61560684924e-14  4.56823810072e-14  5.98741151419e-14  8.17302913511e-14  1.15866890321e-13  1.7732974274e-13  3.02787758649e-13  6.90376427411e-13  2.65295202122e-12  6.90369218576e-13  3.02651074807e-13  1.77188768119e-13  1.17162258281e-13  8.20363851613e-14  6.0365266227e-14  4.71065232545e-14  3.566271615e-14  3.19547286251e-14  2.43903970512e-14  1.91672566794e-14  1.55403094987e-14  1.5242386498e-14  1.47959764161e-14  1.19583353015e-14  1.1094882277e-14  1.18206016408e-14  1.07156387778e-14  1.17550663024e-14  1.13512858197e-14  1.1384481289e-14  9.64116013071e-15  8.92258421736e-15  7.71697407615e-15  1.06096619756e-14  9.98703557797e-15  7.90481275064e-15  9.45237118522e-15  9.44617277937e-15  6.76056483068e-15  7.83845765167e-15  7.98464766677e-15  7.36959115662e-15  9.34467342283e-15  9.65027602382e-15  7.17741151357e-15  9.14898355203e-15  8.52238305426e-15  1.00283414016e-14  8.8099602077e-15  8.30312069103e-15  8.60247579116e-15  9.1156164073e-15  7.6637120092e-15  7.13439062679e-15  6.87521205271e-15  6.62492156583e-15  7.32172850177e-15  8.48934649964e-15  7.71270125993e-15  7.31967170959e-15  8.3011379201e-15  9.01477863456e-15  8.61853064728e-15  8.05603223228e-15  7.8874738509e-15  9.72785847691e-15  8.73030448183e-15  1.02143238004e-14  8.00922905975e-15  8.50883522302e-15  9.85039057995e-15  9.68801675855e-15  8.57201845596e-15  9.78636491499e-15  8.91884118518e-15  8.82240295897e-15  7.98342520184e-15  9.62649657925e-15  1.0230827312e-14  8.4815227569e-15  8.62695858447e-15  9.25396812769e-15  7.67962032525e-15  9.5445432552e-15  8.86841803845e-15  8.90786772506e-15  9.8489857213e-15  8.68155544364e-15
 1.00519138374e-14  9.74493819642e-15  1.13015484862e-14  1.19958856645e-14  1.51391845617e-14  1.61367513583e-14  2.10152214055e-14  2.32074365774e-14  2.96910320841e-14  3.67012940345e-14  4.64628994566e-14  6.11280873304e-14  8.40115575244e-14  1.17436368889e-13  1.76864518121e-13  3.02800024614e-13  6.90369218576e-13  2.65447003556e-12  6.8921304424e-13  3.03874624493e-13  1.74622894686e-13  1.17421951088e-13  8.2733815252e-14  6.19614999398e-14  4.61911026808e-14  3.84627238781e-14  3.0515662941e-14  2.39218500502e-14  1.93007385228e-14  1.63154947275e-14  1.47063610256e-14  1.48941280419e-14  1.39977009074e-14  1.20740742302e-14  1.18577488797e-14  9.75313092111e-15  1.03408863667e-14  8.6905733041e-15  8.36536829392e-15  8.95623408816e-15  7.83120285559e-15  1.00813730705e-14  8.55383983549e-15  8.78908391335e-15  8.6093597964e-15  7.8425449795e-15  7.60507354652e-15  9.46286998378e-15  1.07123477538e-14  8.58326992348e-15  9.21939751062e-15  8.55759661696e-15  9.27671410084e-15  8.38967367757e-15  7.44595305727e-15  1.01594152072e-14  1.03408201661e-14  8.68173934235e-15  8.07366905764e-15  7.73142891857e-15  6.70708192303e-15  8.26813754948e-15  6.69686330342e-15  6.89216256588e-15  7.87184020014e-15  7.89506552173e-15  6.68914881688e-15  6.44315356881e-15  7.27912592808e-15  7.85226143273e-15  8.62922423987e-15  9.26556240935e-15  8.31338831552e-15  7.85778151589e-15  8.09083178632e-15  9.32736457703e-15  1.0523325574e-14  8.93451260014e-15  7.74563434074e-15  8.51345789438e-15  9.15554776658e-15  8.16564931137e-15  8.19945245381e-15  7.44214067174e-15  8.00005179525e-15  8.864739109e-15  8.47723673656e-15  8.64260118844e-15  9.88841188444e-15  9.26961132603e-15  9.10430888493e-15  9.26037058413e-15  8.75210610298e-15  8.19430000863e-15  8.77647275946e-15  9.59329567008e-15
 9.51997890672e-15  1.04339292012e-14  1.15354371338e-14  1.25188509513e-14  1.36386217256e-14  1.56214152231e-14  1.69179496557e-14  2.00527365401e-14  2.46397324839e-14  2.98581646119e-14  3.78255003996e-14  4.71601194073e-14  6.13390168045e-14  8.25275011191e-14  1.16971026004e-13  1.77471698107e-13  3.02651074807e-13  6.8921304424e-13  2.64860525135e-12  6.88747878368e-13  3.01797002814e-13  1.77601888741e-13  1.16889183096e-13  8.27495156486e-14  6.038981652e-14  4.75409675767e-14  3.67570470828e-14  2.85819969581e-14  2.27292146236e-14  1.95110828954e-14  1.58095018791e-14  1.50875811461e-14  1.36279031478e-14  1.21013155486e-14  1.15038236374e-14  1.18339835811e-14  1.06649340083e-14  9.00286889673e-15  1.03025831197e-14  7.57142820871e-15  9.08595776727e-15  9.86900026314e-15  8.64409212819e-15  8.78281314866e-15  8.41833648615e-15  7.23285040083e-15  9.36086046086e-15  9.43391496534e-15  9.89848048759e-15  8.02071289761e-15  8.61014260259e-15  8.392150371e-15  8.89404721588e-15  9.42218150395e-15  8.25913912034e-15  9.67061560069e-15  8.07637892513e-15  7.75537908637e-15  8.30680578212e-15  7.31971003479e-15  6.79173918982e-15  8.63244640784e-15  8.15339014052e-15  9.41740032184e-15  7.90847559262e-15  8.52980741657e-15  8.50738625215e-15  9.15080216024e-15  9.86267860324e-15  9.04695815245e-15  8.28583349644e-15  1.05442941191e-14  8.16331178518e-15  8.69011521082e-15  8.97834842935e-15  8.59867991819e-15  9.27110664508e-15  1.01005810738e-14  9.30899661652e-15  8.85158678951e-15  8.1734539827e-15  9.09456044227e-15  8.53849208585e-15  8.36603431052e-15  7.47384884343e-15  7.6218055549e-15  8.32712918486e-15  7.8095867284e-15  8.24713639385e-15  8.23415599799e-15  8.41861701219e-15  1.01049645548e-14  7.76536365422e-15  7.08323396822e-15  9.26907390412e-15  1.00641343555e-14
 8.76579842028e-15  9.03119587913e-15  1.05346776491e-14  1.35337183461e-14  1.26439991779e-14  1.60849462257e-14  1.70351729493e-14  1.75127009126e-14  1.90789775374e-14  2.41668537971e-14  2.83683385724e-14  3.65885410761e-14  4.54466531919e-14  6.09503482107e-14  8.37035183828e-14  1.16502411152e-13  1.77188768119e-13  3.03874624493e-13  6.88747878368e-13  2.65151888245e-12  6.87172279569e-13  3.02751257838e-13  1.76971209523e-13  1.17672372741e-13  8.29177139074e-14  6.18207912367e-14  4.80843126834e-14  3.80795127742e-14  2.79967478996e-14  2.49948990487e-14  1.93566533599e-14  1.77183420102e-14  1.64973970099e-14  1.49354179391e-14  1.35336813812e-14  1.26899153153e-14  1.07589580825e-14  1.04924280639e-14  1.00569057194e-14  8.57166230059e-15  9.06147106805e-15  8.38247501646e-15  7.65531211979e-15  7.00100717998e-15  9.40202634202e-15  8.45192749766e-15  8.11782301563e-15  8.14984005206e-15  9.15025250539e-15  9.59308649779e-15  1.01539833143e-14  9.57477611557e-15  9.28506712963e-15  7.94849128184e-15  7.54581528275e-15  8.4497044123e-15  7.50739736585e-15  8.93572021557e-15  8.68775366032e-15  7.61212593055e-15  8.54668930608e-15  8.71047229714e-15  9.63682437888e-15  7.57846489958e-15  7.5281933408e-15  8.55493043576e-15  7.53321635845e-15  8.20219707734e-15  8.40244695829e-15  6.35399123645e-15  7.93714263972e-15  9.8904183333e-15  8.78246279215e-15  8.32214215403e-15  1.02478276722e-14  9.5045206391e-15  8.88464587283e-15  8.91225173191e-15  9.30973800622e-15  7.42122737025e-15  6.24520195172e-15  7.80954386957e-15  8.03202447551e-15  7.2751675571e-15  7.02331976952e-15  6.01664724341e-15  7.38128683739e-15  8.12502362019e-15  8.74805777603e-15  7.26280149781e-15  8.27319516896e-15  1.0620269932e-14  8.87201893158e-15  6.93637948851e-15  9.07015432477e-15  8.96081762526e-15
 9.94516297074e-15  1.06705388464e-14  1.09303359644e-14  1.10572905433e-14  1.11889871703e-14  1.20923686492e-14  1.37535522595e-14  1.46415019461e-14  1.7262668634e-14  2.06177596286e-14  2.28318216652e-14  3.05574828767e-14  3.67967447574e-14  4.69271743143e-14  6.1050238784e-14  8.06680308619e-14  1.17162258281e-13  1.74622894686e-13  3.01797002814e-13  6.87172279569e-13  2.64555701307e-12  6.87415610467e-13  3.0037017195e-13  1.76646438012e-13  1.17048714976e-13  8.3389470815e-14  6.010261381e-14  4.50780537766e-14  3.53323728263e-14  3.05445291625e-14  2.40777518495e-14  2.19170253157e-14  1.67117725515e-14  1.64257250293e-14  1.37341562196e-14  1.22746265112e-14  1.22803039319e-14  1.07123431984e-14  9.00303934488e-15  8.38829002538e-15  8.09212868375e-15  8.10808889576e-15  8.85447450927e-15  7.64042042492e-15  9.91116505049e-15  9.55677847651e-15  9.46472806143e-15  8.20050654441e-15  8.3259915128e-15  8.65535495586e-15  8.89735440538e-15  9.12298301664e-15  9.97196412924e-15  9.35014422655e-15  9.23303636425e-15  9.79383998175e-15  8.16028351634e-15  8.97724890969e-15  6.98266186207e-15  4.29187396458e-15  7.07246438058e-15  7.7993567608e-15  9.14676713233e-15  6.41010732078e-15  5.98509576204e-15  8.2240243261e-15  7.90215697908e-15  7.5669597134e-15  7.93738309791e-15  8.43290485931e-15  9.84640704743e-15  8.97413765041e-15  8.77015135368e-15  8.13116814654e-15  8.24117296012e-15  7.86817827427e-15  8.03361074729e-15  8.44972664371e-15  7.31162394974e-15  7.96857252025e-15  8.0648055016e-15  8.51741304246e-15  7.65069012088e-15  8.41665882045e-15  7.48698087453e-15  9.0632239521e-15  9.16852682255e-15  9.88894227455e-15  1.00562133169e-14  1.01551217191e-14  7.69891151538e-15  1.00394241957e-14  9.54737414751e-15  8.01583762902e-15  7.95633536796e-15  9.40638598297e-15
 9.53742620296e-15  8.76402046329e-15  9.54822608269e-15  9.14525300132e-15  1.02758303639e-14  1.06145164392e-14  1.18879196456e-14  1.38354032157e-14  1.61815450879e-14  1.68854400713e-14  1.96538492851e-14  2.43420388236e-14  2.79123942382e-14  3.59038034638e-14  4.4373982549e-14  5.86551971648e-14  8.20363851613e-14  1.17421951088e-13  1.77601888741e-13  3.02751257838e-13  6.87415610467e-13  2.65090220231e-12  6.88812696654e-13  3.02400625194e-13  1.76269221982e-13  1.15301948457e-13  8.15099346018e-14  5.94140223737e-14  4.69821879718e-14  3.57236167668e-14  2.87547112324e-14  2.43842613851e-14  1.95336442387e-14  1.60750413833e-14  1.44397502378e-14  1.41606863391e-14  1.15227699809e-14  1.00937567362e-14  9.76433761005e-15  1.01675523889e-14  9.57400887857e-15  9.16247487261e-15  9.15515195643e-15  8.69870556472e-15  9.58502168893e-15  9.58727291166e-15  8.15266832143e-15  7.4329707244e-15  7.84874623682e-15  7.22384721487e-15  8.85025760055e-15  7.62695340733e-15  9.58961800914e-15  8.54874938535e-15  9.14670413941e-15  8.55901078943e-15  7.43438062683e-15  7.83041726654e-15  8.22583115894e-15  7.17187828334e-15  7.24403916856e-15  8.42555465077e-15  6.25861925426e-15  6.8682733158e-15  6.77311150669e-15  8.42760720684e-15  9.18385881327e-15  9.64077231578e-15  8.72012048034e-15  8.20687189983e-15  8.57190631012e-15  8.85767545287e-15  8.17909412075e-15  9.55511558678e-15  7.27130985163e-15  8.49302864825e-15  9.03898815863e-15  9.0213407077e-15  9.66146354515e-15  8.94260708716e-15  8.41558251683e-15  7.49464636374e-15  7.13980678581e-15  7.44325384139e-15  8.18616404351e-15  6.35652756289e-15  7.87832030416e-15  8.85940782323e-15  8.87369523842e-15  8.79271194863e-15  7.76206330756e-15  8.61532422806e-15  9.67484974386e-15  9.35585895418e-15  8.16270052327e-15  8.82674335363e-15
 9.10774141866e-15  8.32034867883e-15  9.97290465457e-15  9.69363468196e-15  9.13700849961e-15  1.07440254855e-14  1.07169082235e-14  1.24406695894e-14  1.47952828009e-14  1.41114659924e-14  1.74017862903e-14  1.99436362984e-14  2.34993511983e-14  2.91962012928e-14  3.66027143483e-14  4.67390885143e-14  6.0365266227e-14  8.2733815252e-14  1.16889183096e-13  1.76971209523e-13  3.0037017195e-13  6.88812696654e-13  2.65346332903e-12  6.89143773365e-13  3.03737853236e-13  1.76228528927e-13  1.16524128772e-13  8.12238705786e-14  6.31241391288e-14  4.57562101381e-14  3.51898877127e-14  2.87992359379e-14  2.38797340342e-14  1.9608163242e-14  1.71112157799e-14  1.56531304964e-14  1.35331589871e-14  1.2136115956e-14  1.11700222036e-14  1.04253665176e-14  9.81145505883e-15  1.06561512317e-14  1.01530337014e-14  9.41393819755e-15  9.14641453781e-15  7.86176472443e-15  7.83395824049e-15  8.3771927462e-15  7.85020094525e-15  8.33124061672e-15  9.46009178748e-15  6.69754927017e-15  8.46027595166e-15  7.71342188445e-15  8.19752093636e-15  8.99950978741e-15  8.28533912175e-15  7.77279869518e-15  6.6495977334e-15  6.94031961174e-15  8.65649827934e-15  8.90241452638e-15  7.40755263643e-15  7.28685990779e-15  7.66879477069e-15  8.3364547144e-15  9.00457700758e-15  1.09668509811e-14  9.91044657248e-15  8.42052327831e-15  7.71296200955e-15  7.76940470287e-15  6.34732014645e-15  7.8298166087e-15  8.61657283976e-15  8.06070441484e-15  8.78129495237e-15  6.74881336849e-15  6.35234926123e-15  9.21882817552e-15  8.48557192234e-15  7.38643577478e-15  8.09500471741e-15  8.20362460536e-15  7.63677342122e-15  8.60521960561e-15  7.20100463543e-15  9.8089965691e-15  8.34547623807e-15  7.37641775906e-15  9.43154564725e-15  8.35576746362e-15  8.61956950551e-15  8.41686475955e-15  8.86545640866e-15  1.00053733249e-14
 9.77175661137e-15  1.01825412502e-14  9.27344604345e-15  9.3763551927e-15  1.07614401835e-14  9.81260900523e-15  1.07082457852e-14  1.16790709212e-14  1.04186134168e-14  1.40204220886e-14  1.55690498535e-14  1.76706042958e-14  1.96541949487e-14  2.29176095751e-14  2.85366072302e-14  3.73794170917e-14  4.71065232545e-14  6.19614999398e-14  8.27495156486e-14  1.17672372741e-13  1.76646438012e-13  3.02400625194e-13  6.89143773365e-13  2.64574060428e-12  6.88456914624e-13  3.01763603778e-13  1.75557678437e-13  1.16376551585e-13  8.29725418004e-14  5.93580356916e-14  4.47676242353e-14  3.88158360482e-14  3.00828315014e-14  2.48450930702e-14  2.04855539181e-14  1.73631211344e-14  1.3687823441e-14  1.23195957992e-14  1.20077449401e-14  9.89838270495e-15  8.98194189657e-15  1.04496515033e-14  8.32827772112e-15  9.76801619518e-15  8.72041561768e-15  8.51808466138e-15  8.29247593771e-15  8.05898985943e-15  8.78019664384e-15  8.41906933051e-15  6.76009288581e-15  6.19669286175e-15  8.61958522744e-15  6.19768013513e-15  8.18432781427e-15  8.8916485577e-15  7.91468859827e-15  8.25457666163e-15  6.94030587376e-15  9.06531850839e-15  9.23447477518e-15  8.1251531376e-15  9.27542803533e-15  7.99319868637e-15  8.23725404992e-15  8.06023096438e-15  7.7995254888e-15  9.58272305418e-15  8.54592198725e-15  6.95018156591e-15  8.53096029892e-15  8.99297444662e-15  7.14605169134e-15  7.30987468038e-15  1.00628239602e-14  9.24895472369e-15  8.46294529099e-15  9.39377786909e-15  8.84422582392e-15  1.00287826859e-14  8.41751323311e-15  6.98264412415e-15  7.09261265282e-15  7.10688744483e-15  6.9507228084e-15  8.83830555763e-15  8.10346852293e-15  8.85835838972e-15  8.12256584568e-15  7.76872233698e-15  8.74376758758e-15  8.20105049938e-15  9.46209974009e-15  8.33281074525e-15  9.52917198637e-15  1.06952414114e-14
 9.8626067015e-15  8.719965339e-15  9.66705137115e-15  8.04847796478e-15  1.05296265325e-14  9.75087796482e-15  1.14557451171e-14  1.05224957926e-14  1.26758591195e-14  1.21856264887e-14  1.31714464557e-14  1.38419437437e-14  1.79592676044e-14  2.06859360302e-14  2.36044703189e-14  2.91628444864e-14  3.566271615e-14  4.61911026808e-14  6.038981652e-14  8.29177139074e-14  1.17048714976e-13  1.76269221982e-13  3.03737853236e-13  6.88456914624e-13  2.65236359649e-12  6.89092600313e-13  3.01612009474e-13  1.74861294547e-13  1.14977083709e-13  8.14153577828e-14  6.03400196362e-14  4.66026073508e-14  3.56690848445e-14  2.92193306572e-14  2.4220934209e-14  2.02522233479e-14  1.84018528597e-14  1.44843245109e-14  1.28296124727e-14  1.28608090052e-14  1.14087946828e-14  1.0115909958e-14  9.68673889913e-15  1.00861917223e-14  9.49301791696e-15  8.29548587163e-15  8.36203105657e-15  9.09091993791e-15  9.55204399343e-15  9.13060101841e-15  8.64266890341e-15  6.37911095129e-15  8.28964544962e-15  7.56359483946e-15  8.48444097973e-15  7.40428780583e-15  6.70612454791e-15  7.50749483793e-15  7.9575370668e-15  6.39013341416e-15  6.00829816521e-15  6.81554720788e-15  7.73833949947e-15  7.10336494213e-15  7.22853854861e-15  8.11965388131e-15  6.64418224605e-15  9.62599161397e-15  8.5436847076e-15  9.86646053615e-15  7.71703161051e-15  7.24674305099e-15  6.62882547934e-15  6.78905963351e-15  7.91531551684e-15  9.738616044e-15  8.58274932673e-15  7.59752017184e-15  7.46838069905e-15  8.03191306453e-15  8.4930509497e-15  8.2786823277e-15  7.79269242122e-15  9.03424290938e-15  8.18816527492e-15  8.37634482785e-15  8.39588904874e-15  8.71556438865e-15  8.6941656609e-15  9.50799623369e-15  8.14043930909e-15  7.94491147978e-15  1.0120572977e-14  9.53445196373e-15  8.88580115224e-15  8.95192414001e-15
 8.58457891498e-15  7.86887303967e-15  7.75136008139e-15  8.08728010434e-15  8.74089253928e-15  9.45091326471e-15  8.99575610549e-15  8.54466682586e-15  1.10093644381e-14  1.08233907117e-14  1.07735494491e-14  1.37390750329e-14  1.48649138422e-14  1.7864768951e-14  2.14278060998e-14  2.50229361421e-14  3.19547286251e-14  3.84627238781e-14  4.75409675767e-14  6.18207912367e-14  8.3389470815e-14  1.15301948457e-13  1.76228528927e-13  3.01763603778e-13  6.89092600313e-13  2.64886505322e-12  6.88284773169e-13  3.02295831752e-13  1.7436942899e-13  1.15379728522e-13  8.22715180397e-14  6.07191782202e-14  4.62064155739e-14  3.66694742758e-14  2.93141353167e-14  2.35561865306e-14  1.92258197486e-14  1.7196106923e-14  1.38952666033e-14  1.37826935492e-14  1.1648959687e-14  1.06612025497e-14  9.48914521663e-15  9.50927345634e-15  9.04256943187e-15  9.97641363793e-15  1.00652038466e-14  1.08513882551e-14  8.51806737191e-15  7.82681613204e-15  7.3870290873e-15  6.5535071069e-15  8.33498640193e-15  8.49298709944e-15  9.41439151338e-15  7.45039148169e-15  6.9030081045e-15  6.45228840467e-15  8.41264788678e-15  8.10574190262e-15  9.72161291285e-15  8.61530311493e-15  9.34058964514e-15  8.92510590434e-15  8.99253433839e-15  8.51265899765e-15  8.8669834779e-15  1.06964984273e-14  9.11567693588e-15  8.51824512362e-15  8.12274317128e-15  8.48525536669e-15  6.64706738153e-15  7.30704999305e-15  8.97766136156e-15  7.81280619277e-15  8.78231119803e-15  6.57772309403e-15  6.10563794559e-15  8.0177975082e-15  8.57209028683e-15  7.46639879868e-15  7.54862846256e-15  9.02283617459e-15  8.38756542969e-15  8.94602206165e-15  9.30440353258e-15  8.12239401843e-15  7.44726426541e-15  9.15094002352e-15  8.84302886491e-15  9.17215170222e-15  9.42040897734e-15  7.77290853828e-15  9.32789351858e-15  8.07947587222e-15
 9.0389897786e-15  5.47904333136e-15  8.42098231164e-15  8.33020227309e-15  9.26478353562e-15  7.55877017809e-15  9.66097000136e-15  1.03914737876e-14  1.11797039785e-14  1.05251843151e-14  1.14296612616e-14  1.18823015423e-14  1.45372391016e-14  1.68919491679e-14  1.76521595857e-14  2.16986376936e-14  2.43903970512e-14  3.0515662941e-14  3.67570470828e-14  4.80843126834e-14  6.010261381e-14  8.15099346018e-14  1.16524128772e-13  1.75557678437e-13  3.01612009474e-13  6.88284773169e-13  2.64404787015e-12  6.86739850406e-13  3.02819280651e-13  1.78157488879e-13  1.16317912137e-13  8.25316528616e-14  6.04904959513e-14  4.53494305843e-14  3.49744383682e-14  2.88185487606e-14  2.33549077059e-14  1.98668055744e-14  1.63687754973e-14  1.49094359827e-14  1.3651099154e-14  1.12896791581e-14  1.03864463462e-14  1.05614822629e-14  1.06092948892e-14  1.00503213149e-14  9.65426688521e-15  1.01480640957e-14  7.8698000766e-15  8.66097048732e-15  9.05361563272e-15  8.68521257711e-15  9.09269761471e-15  8.97342467528e-15  9.97110165131e-15  8.07958502423e-15  8.23454796989e-15  6.35241694726e-15  7.58295346849e-15  6.30020005446e-15  7.74154807127e-15  8.19791102593e-15  8.87522337457e-15  8.22077599824e-15  8.81926709845e-15  8.09367849184e-15  8.15390892484e-15  8.26769872635e-15  7.96473168833e-15  6.67580992998e-15  8.1889654485e-15  8.15242350025e-15  7.46894677929e-15  8.66923207456e-15  7.23130672844e-15  7.06475533413e-15  8.20192623254e-15  7.70217195226e-15  8.3712455975e-15  7.63469343566e-15  7.91562707023e-15  8.28529160928e-15  6.80483311649e-15  8.60901684547e-15  6.64137155173e-15  7.79525227832e-15  8.68327115412e-15  8.91239934416e-15  7.57496816556e-15  8.63318362266e-15  8.97675514503e-15  8.34002880956e-15  9.91627061256e-15  8.16983262277e-15  8.49275938901e-15  8.88473276373e-15
 7.57392721419e-15  7.4157952502e-15  7.76588393379e-15  9.30393927141e-15  9.2960124679e-15  8.86544366519e-15  9.87298078989e-15  1.11160554342e-14  9.86296084848e-15  9.75926100093e-15  1.03813451353e-14  1.07220192032e-14  1.16902869e-14  1.42408616798e-14  1.64181723778e-14  1.7411781488e-14  1.91672566794e-14  2.39218500502e-14  2.85819969581e-14  3.80795127742e-14  4.50780537766e-14  5.94140223737e-14  8.12238705786e-14  1.16376551585e-13  1.74861294547e-13  3.02295831752e-13  6.86739850406e-13  2.65077448506e-12  6.8951064037e-13  3.02334864217e-13  1.77105979787e-13  1.17044942396e-13  8.14860621036e-14  5.82534148265e-14  4.58665708127e-14  3.6719776682e-14  3.01415711376e-14  2.42604138504e-14  1.88796784317e-14  1.74765960437e-14  1.42692359445e-14  1.41127943802e-14  1.22218534589e-14  1.18267272857e-14  9.37757739746e-15  1.15897058037e-14  9.1718575295e-15  8.85385052218e-15  8.21922153561e-15  9.68565206418e-15  7.4747829903e-15  7.37852515972e-15  9.53894201337e-15  8.61156722173e-15  1.0825009693e-14  9.43224219348e-15  8.29071784464e-15  8.65184887481e-15  6.90283735892e-15  7.70291079446e-15  7.92198990998e-15  7.89299503746e-15  1.00186600892e-14  9.5183472044e-15  8.64201089506e-15  7.582477415e-15  8.96435383481e-15  9.39510194538e-15  8.40578017244e-15  7.74588650832e-15  7.34927539207e-15  7.5805324631e-15  7.45572304833e-15  8.76668716794e-15  9.49306732761e-15  7.93106435921e-15  7.80920302534e-15  6.84822722744e-15  6.60808850111e-15  7.76847546442e-15  8.80611459467e-15  8.32251173056e-15  8.59548989308e-15  9.25426571388e-15  8.38131532762e-15  8.93525473989e-15  8.48265696564e-15  8.184757584e-15  7.88559975979e-15  1.06017076249e-14  1.02217025703e-14  8.03219197622e-15  8.67744167905e-15  6.58077607749e-15  8.51382713122e-15  7.40711904882e-15
 7.24582095303e-15  9.29075487726e-15  8.82464682782e-15  9.43052911728e-15  1.01177241536e-14  8.68961331569e-15  9.04954440198e-15  8.84831901752e-15  9.7059347126e-15  8.72937888049e-15  9.53586089969e-15  1.02017403113e-14  1.22160950681e-14  1.2391909549e-14  1.40735860644e-14  1.40558146817e-14  1.55403094987e-14  1.93007385228e-14  2.27292146236e-14  2.79967478996e-14  3.53323728263e-14  4.69821879718e-14  6.31241391288e-14  8.29725418004e-14  1.14977083709e-13  1.7436942899e-13  3.02819280651e-13  6.8951064037e-13  2.65273072151e-12  6.89379408329e-13  3.02945946914e-13  1.76431172598e-13  1.15186569938e-13  8.13605191901e-14  6.17288996193e-14  4.72116330036e-14  3.62978375455e-14  2.79472737164e-14  2.37376392293e-14  1.98333576809e-14  1.70025969382e-14  1.48179016178e-14  1.43906278474e-14  1.09676559121e-14  1.11925092901e-14  1.13015668122e-14  9.47244139065e-15  1.07105286202e-14  9.48361894303e-15  1.00627920163e-14  9.74245036e-15  9.67109244149e-15  9.80476865129e-15  1.06836095234e-14  9.50976144368e-15  8.48083003985e-15  9.08355304214e-15  8.60602165479e-15  7.33538956981e-15  6.55655032135e-15  8.84878289688e-15  8.5771555886e-15  7.79693891927e-15  8.32687900731e-15  9.033237754e-15  7.19336004811e-15  7.53465324646e-15  8.09821242282e-15  6.74199829603e-15  7.31914665547e-15  7.97489144901e-15  7.63921256668e-15  7.80198448886e-15  8.92365784968e-15  8.23118115964e-15  6.18672384779e-15  6.6489248991e-15  7.66245579514e-15  7.68556927922e-15  7.69361654306e-15  8.30835462986e-15  8.52628904005e-15  7.70519517049e-15  7.2176882398e-15  7.88343908402e-15  8.60166975618e-15  7.80719777594e-15  8.76768216249e-15  8.47591554376e-15  8.40221476763e-15  8.72678333655e-15  8.30495377549e-15  7.96234840273e-15  7.56312293985e-15  9.04272818834e-15  8.89912273116e-15
 8.62646129714e-15  7.97016242235e-15  7.71873558135e-15  9.42758488413e-15  9.09189338336e-15  7.79900486263e-15  8.45176043647e-15  9.18650298714e-15  9.8342548205e-15  9.7548355415e-15  1.03362488911e-14  1.16533525785e-14  1.11117642319e-14  1.26412821464e-14  1.28757103433e-14  1.26053493408e-14  1.5242386498e-14  1.63154947275e-14  1.95110828954e-14  2.49948990487e-14  3.05445291625e-14  3.57236167668e-14  4.57562101381e-14  5.93580356916e-14  8.14153577828e-14  1.15379728522e-13  1.78157488879e-13  3.02334864217e-13  6.89379408329e-13  2.65168871028e-12  6.903161016e-13  3.03277330398e-13  1.75258011518e-13  1.15764191898e-13  8.2341930093e-14  5.99854950135e-14  4.59320035254e-14  3.59579317437e-14  2.90863987198e-14  2.30919762602e-14  1.99570530934e-14  1.72071011648e-14  1.50655635853e-14  1.35750198576e-14  1.37175059771e-14  1.11171752611e-14  1.00877835938e-14  1.13358220969e-14  8.11534280694e-15  8.3755946837e-15  9.14903054342e-15  9.34385170544e-15  8.71121008361e-15  8.99936726598e-15  1.04014241289e-14  8.8292023671e-15  8.58352916379e-15  9.13517085007e-15  8.4279475053e-15  8.49700897998e-15  8.33477983732e-15  7.75105511366e-15  7.86096298579e-15  9.68466121284e-15  8.28547521654e-15  8.82374588996e-15  8.14158015778e-15  8.21449494239e-15  7.89599448628e-15  7.19103256971e-15  7.14231897345e-15  7.37416552571e-15  8.29353131624e-15  8.0098394439e-15  8.06262693598e-15  7.16466595695e-15  7.37367596957e-15  6.914759181e-15  7.08105109224e-15  9.10503560765e-15  9.38738860746e-15  9.42119589725e-15  6.10667160679e-15  7.66739432354e-15  6.6822023522e-15  8.1737190827e-15  7.92279073522e-15  8.72954747723e-15  8.59768418297e-15  8.26271146288e-15  7.95350994975e-15  7.99680676261e-15  9.09477527392e-15  9.73063308273e-15  8.61119961571e-15  9.99093171982e-15
 8.67668139552e-15  8.68812393909e-15  7.30125600072e-15  9.59260864631e-15  8.81903657023e-15  7.98656250362e-15  8.71569994246e-15  8.6241574711e-15  1.01316239968e-14  9.22620777264e-15  8.96127564874e-15  9.38226978196e-15  9.68180880155e-15  1.02481317358e-14  1.16264798948e-14  1.13089212013e-14  1.47959764161e-14  1.47063610256e-14  1.58095018791e-14  1.93566533599e-14  2.40777518495e-14  2.87547112324e-14  3.51898877127e-14  4.47676242353e-14  6.03400196362e-14  8.22715180397e-14  1.16317912137e-13  1.77105979787e-13  3.02945946914e-13  6.903161016e-13  2.65050729088e-12  6.8861518405e-13  3.00642358163e-13  1.75408781825e-13  1.15569676037e-13  8.2123765742e-14  5.99432798168e-14  4.48839777813e-14  3.56953240874e-14  2.76274874944e-14  2.49310336541e-14  2.12241749207e-14  1.7468847267e-14  1.52990941404e-14  1.31070034217e-14  1.30507750662e-14  1.33101798845e-14  1.13868228398e-14  9.5595393783e-15  9.4728915049e-15  7.86250163253e-15  8.84681431257e-15  8.65321335607e-15  9.5872203778e-15  9.36505822912e-15  8.80936459257e-15  9.04745751276e-15  8.7882238899e-15  8.51370078856e-15  8.63841968389e-15  8.82556999148e-15  8.17019487182e-15  1.1248429046e-14  7.30025685229e-15  7.87346792915e-15  8.59163539812e-15  8.94313658341e-15  1.00314796291e-14  8.17734674841e-15  6.88153047385e-15  8.46518647211e-15  8.41372471169e-15  8.07211590528e-15  7.51038963311e-15  8.04539463496e-15  7.59910870584e-15  8.07162890904e-15  7.5500316673e-15  8.0863644901e-15  9.72123578903e-15  8.05705985326e-15  7.56284911264e-15  7.81891808606e-15  7.46119123499e-15  7.84984483502e-15  8.06469261449e-15  7.34910530297e-15  7.708484936e-15  6.92625002682e-15  9.069641697e-15  9.81982980237e-15  8.72240439589e-15  8.60930553752e-15  8.37556088585e-15  7.3927163291e-15  7.08374243979e-15
 7.4262311131e-15  6.90684497681e-15  7.35213478374e-15  8.65165789388e-15  7.35286075007e-15  7.79595351034e-15  6.9351672492e-15  8.83115838737e-15  8.78522972562e-15  9.06285331522e-15  7.7706815999e-15  8.98660679941e-15  9.54321279943e-15  1.01907665449e-14  1.02310431825e-14  1.07205910498e-14  1.19583353015e-14  1.48941280419e-14  1.50875811461e-14  1.77183420102e-14  2.19170253157e-14  2.43842613851e-14  2.87992359379e-14  3.88158360482e-14  4.66026073508e-14  6.07191782202e-14  8.25316528616e-14  1.17044942396e-13  1.76431172598e-13  3.03277330398e-13  6.8861518405e-13  2.65296095385e-12  6.88821835007e-13  3.0257603347e-13  1.76983168626e-13  1.16980174344e-13  8.18808185751e-14  6.10982868003e-14  4.58897745054e-14  3.51398249054e-14  2.8366262408e-14  2.25073421522e-14  1.85394539574e-14  1.66184611946e-14  1.41747897869e-14  1.37937691588e-14  1.25684379705e-14  1.18883504677e-14  1.14560197016e-14  1.0492028959e-14  8.52129580759e-15  8.92513530086e-15  9.00023808294e-15  7.93757940199e-15  8.29933426798e-15  8.81416585951e-15  9.09076446612e-15  8.18728038512e-15  6.89677169937e-15  7.47563557368e-15  6.83839887094e-15  7.77362011105e-15  8.58549447435e-15  9.2722421769e-15  8.33483088762e-15  8.68910940158e-15  7.60405163888e-15  7.72011377856e-15  8.17422565547e-15  8.8409764588e-15  8.71994027982e-15  7.66032692301e-15  7.74224611118e-15  8.74111172616e-15  7.92977533913e-15  7.73212139706e-15  8.24487072116e-15  9.92114794871e-15  7.93497983925e-15  9.02794832157e-15  8.86695172216e-15  7.39535739374e-15  6.06150538611e-15  6.82942844176e-15  7.65026602936e-15  8.37178115531e-15  7.17671624871e-15  9.09964701203e-15  8.00451079864e-15  9.61566050963e-15  9.14319467563e-15  9.3672051322e-15  8.29440263015e-15  7.88645053609e-15  8.20211155583e-15  7.56811306921e-15
 5.96335953097e-15  9.31349092355e-15  8.49560506938e-15  8.60953846622e-15  7.39988563531e-15  9.23944201323e-15  7.15173268285e-15  7.74329496716e-15  7.7627555326e-15  8.11036769102e-15  8.32737179472e-15  8.74576766853e-15  7.84777428925e-15  8.91125806524e-15  8.87367623144e-15  9.67796081262e-15  1.1094882277e-14  1.39977009074e-14  1.36279031478e-14  1.64973970099e-14  1.67117725515e-14  1.95336442387e-14  2.38797340342e-14  3.00828315014e-14  3.56690848445e-14  4.62064155739e-14  6.04904959513e-14  8.14860621036e-14  1.15186569938e-13  1.75258011518e-13  3.00642358163e-13  6.88821835007e-13  2.64541707248e-12  6.88521630953e-13  3.03500370832e-13  1.78124698058e-13  1.16544195582e-13  8.26052682487e-14  6.11844301483e-14  4.68026297329e-14  3.65667509959e-14  2.86524419166e-14  2.22448954747e-14  2.16932979032e-14  1.76489400229e-14  1.47305285954e-14  1.38680607827e-14  1.2177853015e-14  1.16090140984e-14  1.12218926409e-14  9.27185358115e-15  8.78828922154e-15  9.28967805231e-15  7.81277516075e-15  7.40030133932e-15  9.4555502201e-15  1.00232779535e-14  7.58640498537e-15  8.74163210052e-15  7.79404458413e-15  9.64327403982e-15  8.43699440939e-15  8.76795319355e-15  8.25613893126e-15  1.00714183187e-14  8.9644229154e-15  8.75300320762e-15  1.09793931154e-14  9.14540318648e-15  8.23865583884e-15  9.24714009866e-15  7.21376022674e-15  8.95490319651e-15  7.30065538695e-15  6.62532865985e-15  6.15568162293e-15  7.70619240775e-15  6.5316463032e-15  7.37622605684e-15  7.06722745257e-15  8.54690557022e-15  7.63416316992e-15  6.75703564613e-15  7.78253654756e-15  7.69428734433e-15  7.13632746108e-15  6.86420260725e-15  8.47496805276e-15  6.6891741636e-15  8.70131294988e-15  9.20433304091e-15  8.84645979924e-15  7.72407505393e-15  8.59346540178e-15  9.82494937371e-15  6.61872989284e-15
 9.08832323521e-15  8.59626238617e-15  8.20177458468e-15  9.95639235629e-15  7.886230985e-15  8.24901406449e-15  8.12741310028e-15  7.26230477139e-15  7.23488820092e-15  8.42681697951e-15  9.92759358405e-15  9.64131414817e-15  9.62963347601e-15  1.08091844448e-14  9.14241953879e-15  9.04551876328e-15  1.18206016408e-14  1.20740742302e-14  1.21013155486e-14  1.49354179391e-14  1.64257250293e-14  1.60750413833e-14  1.9608163242e-14  2.48450930702e-14  2.92193306572e-14  3.66694742758e-14  4.53494305843e-14  5.82534148265e-14  8.13605191901e-14  1.15764191898e-13  1.75408781825e-13  3.0257603347e-13  6.88521630953e-13  2.65132796705e-12  6.90055529003e-13  3.0190936333e-13  1.7695008735e-13  1.16673646752e-13  8.30310468085e-14  6.30150963156e-14  4.7121827772e-14  3.68616297192e-14  2.87111238996e-14  2.2758989721e-14  2.00660668278e-14  1.80778296468e-14  1.45780427538e-14  1.53393010595e-14  1.26048891774e-14  1.15655886576e-14  1.11268408865e-14  1.09532480134e-14  9.61840490766e-15  9.81979263106e-15  9.26865204833e-15  9.5990481211e-15  9.00270460185e-15  7.69363014799e-15  9.11176475898e-15  7.55847534168e-15  7.78500461785e-15  7.67978649837e-15  8.59268809307e-15  8.94056375171e-15  8.73005518142e-15  9.66154610357e-15  8.57016892081e-15  8.63282420916e-15  9.24530474642e-15  8.47723472592e-15  8.43173167424e-15  8.37912564102e-15  7.97090829232e-15  7.13443912128e-15  7.83985650756e-15  8.06186377823e-15  6.2669597145e-15  6.54842034612e-15  8.6664520418e-15  7.50590265812e-15  6.89319178685e-15  8.49155046172e-15  8.3509595086e-15  9.69495254499e-15  8.33494846958e-15  7.07402229765e-15  6.85306011138e-15  7.77935257164e-15  5.81658777297e-15  8.90572989666e-15  1.01729552964e-14  8.16002202935e-15  7.7005617325e-15  8.84829664077e-15  9.50027705113e-15  7.12013693251e-15
 7.19264025639e-15  7.28332045623e-15  7.10450798536e-15  8.60710930905e-15  8.70428221328e-15  8.82703876086e-15  7.84345744415e-15  8.24644783439e-15  8.40177010462e-15  8.96840893352e-15  9.54590024903e-15  9.6281197277e-15  9.6388516153e-15  9.37997443065e-15  9.55110765942e-15  8.91408411794e-15  1.07156387778e-14  1.18577488797e-14  1.15038236374e-14  1.35336813812e-14  1.37341562196e-14  1.44397502378e-14  1.71112157799e-14  2.04855539181e-14  2.4220934209e-14  2.93141353167e-14  3.49744383682e-14  4.58665708127e-14  6.17288996193e-14  8.2341930093e-14  1.15569676037e-13  1.76983168626e-13  3.03500370832e-13  6.90055529003e-13  2.6497527596e-12  6.90220567255e-13  3.03033611503e-13  1.77325511357e-13  1.15887408755e-13  8.15172436898e-14  5.95576374405e-14  4.65651259408e-14  3.60846721032e-14  2.89669348246e-14  2.42028734473e-14  2.01850733052e-14  1.92969042108e-14  1.68752604468e-14  1.36493665615e-14  1.24198227718e-14  1.21787754035e-14  1.22911398787e-14  9.80437898459e-15  9.63021192802e-15  8.48254895982e-15  8.96456287238e-15  8.42414504646e-15  6.63095407361e-15  7.32873413919e-15  7.27029956387e-15  7.36066116443e-15  8.4168776774e-15  7.68131794511e-15  7.69450115785e-15  8.233003266e-15  8.69194083444e-15  8.45905865655e-15  9.05279314911e-15  8.76647934686e-15  7.419511275e-15  8.2424526198e-15  9.65510146528e-15  9.54038284547e-15  7.94011500211e-15  7.75020445104e-15  6.83963186018e-15  6.59954807503e-15  7.46971782331e-15  7.36657584381e-15  7.81199048988e-15  7.82841444066e-15  8.25806649644e-15  8.78924494424e-15  7.62928065873e-15  8.49996023686e-15  8.10725029356e-15  7.72131190669e-15  6.9107543862e-15  5.68295232173e-15  7.55777925081e-15  8.10913082134e-15  8.16733280867e-15  6.62028448578e-15  8.60387349593e-15  7.82262361038e-15  8.45478522306e-15
 7.76269548813e-15  8.45352630636e-15  7.87936813004e-15  9.84696935677e-15  8.50273058481e-15  7.78104251948e-15  8.32085882274e-15  9.14670820895e-15  9.33395548247e-15  8.28700458213e-15  9.31728519836e-15  9.72211674274e-15  8.38917578559e-15  9.3850929746e-15  9.80277528837e-15  9.76927722618e-15  1.17550663024e-14  9.75313092111e-15  1.18339835811e-14  1.26899153153e-14  1.22746265112e-14  1.41606863391e-14  1.56531304964e-14  1.73631211344e-14  2.02522233479e-14  2.35561865306e-14  2.88185487606e-14  3.6719776682e-14  4.72116330036e-14  5.99854950135e-14  8.2123765742e-14  1.16980174344e-13  1.78124698058e-13  3.0190936333e-13  6.90220567255e-13  2.64815763914e-12  6.89077496415e-13  3.03500579595e-13  1.77154011546e-13  1.15308295212e-13  8.13170077828e-14  5.99991316137e-14  4.53732288582e-14  3.59877293741e-14  2.88477835707e-14  2.43586520955e-14  2.2563762732e-14  1.81736170909e-14  1.33972356398e-14  1.2058595484e-14  1.13064770321e-14  1.0128130586e-14  8.11858320597e-15  9.4743879175e-15  9.51645141508e-15  8.35477897418e-15  8.10658530217e-15  7.30959552473e-15  7.89334493221e-15  8.62477517112e-15  8.24807970962e-15  6.8753412171e-15  6.84065624907e-15  7.56663423019e-15  6.8276886487e-15  8.29784571259e-15  7.48051645599e-15  9.64062208207e-15  7.67769734954e-15  7.87507845686e-15  7.12463497e-15  7.09171989858e-15  7.86278369978e-15  8.77502330054e-15  7.95365321738e-15  7.95491300188e-15  6.37037105773e-15  8.03546963958e-15  9.68044638184e-15  8.46525472919e-15  7.45377032123e-15  5.87220557539e-15  8.33800268984e-15  7.91491700243e-15  8.08148349511e-15  9.13609466861e-15  8.4246422627e-15  7.24980266565e-15  7.45953716894e-15  7.23735220192e-15  7.41422749446e-15  9.78633462917e-15  9.45658541889e-15  8.3268169953e-15  8.67083621357e-15  8.25687034001e-15
 7.90044131424e-15  9.25580388538e-15  8.71029460533e-15  8.88671547363e-15  8.30506128662e-15  8.27732096975e-15  8.46669800827e-15  8.93405341424e-15  9.37180149676e-15  9.21833485547e-15  8.05842332433e-15  9.04902804187e-15  8.93742683271e-15  1.02453947136e-14  1.0349569444e-14  1.05280114134e-14  1.13512858197e-14  1.03408863667e-14  1.06649340083e-14  1.07589580825e-14  1.22803039319e-14  1.15227699809e-14  1.35331589871e-14  1.3687823441e-14  1.84018528597e-14  1.92258197486e-14  2.33549077059e-14  3.01415711376e-14  3.62978375455e-14  4.59320035254e-14  5.99432798168e-14  8.18808185751e-14  1.16544195582e-13  1.7695008735e-13  3.03033611503e-13  6.89077496415e-13  2.65512903452e-12  6.9146795695e-13  3.02527740546e-13  1.76309710732e-13  1.16893367648e-13  8.3446092982e-14  6.12327964881e-14  4.65333424116e-14  3.59706976366e-14  2.98736002078e-14  2.52588359271e-14  2.13632871039e-14  1.79205781703e-14  1.47642293315e-14  1.28837506667e-14  1.22166002463e-14  9.58278507058e-15  1.02318492147e-14  8.77638454181e-15  8.88714065339e-15  8.6621209518e-15  8.3443887725e-15  9.20003645031e-15  8.95223085753e-15  7.58542223395e-15  8.00358357162e-15  7.47942724436e-15  7.44163961403e-15  7.69259136494e-15  9.68068475837e-15  1.0164183859e-14  1.00134528972e-14  9.89477495133e-15  8.54465559347e-15  8.04491252709e-15  9.23653264452e-15  8.89212039044e-15  9.37661652747e-15  8.08265447269e-15  8.63631802493e-15  8.45956409671e-15  9.35310098082e-15  8.94049587162e-15  8.2018198136e-15  7.44843141724e-15  6.27687437422e-15  7.19575464442e-15  7.87478656354e-15  8.52262712419e-15  7.91231546597e-15  9.43034057502e-15  9.18219296822e-15  8.30986716366e-15  8.93533081178e-15  6.72084234291e-15  9.4187613737e-15  8.61172647272e-15  7.04186935254e-15  7.98123097106e-15  8.84392312813e-15
 9.62455354251e-15  6.49000928635e-15  7.33086841942e-15  7.78691404929e-15  8.51836468515e-15  8.12726534634e-15  8.79107688518e-15  8.31510368441e-15  8.10400931887e-15  7.85945015364e-15  7.48108033842e-15  8.05681059953e-15  7.63890057048e-15  8.91307182162e-15  9.97546981714e-15  8.77879240511e-15  1.1384481289e-14  8.6905733041e-15  9.00286889673e-15  1.04924280639e-14  1.07123431984e-14  1.00937567362e-14  1.2136115956e-14  1.23195957992e-14  1.44843245109e-14  1.7196106923e-14  1.98668055744e-14  2.42604138504e-14  2.79472737164e-14  3.59579317437e-14  4.48839777813e-14  6.10982868003e-14  8.26052682487e-14  1.16673646752e-13  1.77325511357e-13  3.03500579595e-13  6.9146795695e-13  2.64874242233e-12  6.88324336288e-13  3.00833572029e-13  1.76191150529e-13  1.14800838671e-13  8.08510277737e-14  5.98513067317e-14  4.55092430338e-14  3.55520778292e-14  2.99675708511e-14  2.42862528822e-14  1.9848487158e-14  1.79319621916e-14  1.39879143336e-14  1.28619332981e-14  1.33099174352e-14  9.32849018036e-15  1.01803330626e-14  1.01912771765e-14  9.41516912891e-15  8.40631928698e-15  9.56702434532e-15  9.36253206541e-15  7.26702776529e-15  7.61610793297e-15  7.74169997969e-15  8.2555032748e-15  8.33102048439e-15  9.10461486228e-15  9.2549556897e-15  8.76197135604e-15  9.69057713977e-15  8.47941286056e-15  7.7365546854e-15  8.30518971944e-15  8.21066321573e-15  8.82815721621e-15  8.90926100368e-15  8.60057002002e-15  7.76435963646e-15  8.58784212631e-15  7.42099507755e-15  7.80972566502e-15  6.74082710718e-15  5.15192664075e-15  6.91957877889e-15  6.40286593246e-15  8.58079764158e-15  7.61159081906e-15  9.07815991469e-15  8.42078395419e-15  8.28060072536e-15  7.94137539772e-15  6.93985160306e-15  1.10384118296e-14  9.56730698027e-15  7.61543409078e-15  8.62101075861e-15  8.80876632978e-15
 8.91968755004e-15  7.85520473424e-15  8.07618897671e-15  7.28412379276e-15  8.01632958019e-15  9.70939548692e-15  8.09478397196e-15  7.96471755847e-15  7.40958754366e-15  7.94000534071e-15  7.63216131552e-15  8.55758344697e-15  6.9614347353e-15  8.88721076172e-15  8.85693630846e-15  9.73878054653e-15  9.64116013071e-15  8.36536829392e-15  1.03025831197e-14  1.00569057194e-14  9.00303934488e-15  9.76433761005e-15  1.11700222036e-14  1.20077449401e-14  1.28296124727e-14  1.38952666033e-14  1.63687754973e-14  1.88796784317e-14  2.37376392293e-14  2.90863987198e-14  3.56953240874e-14  4.58897745054e-14  6.11844301483e-14  8.30310468085e-14  1.15887408755e-13  1.77154011546e-13  3.02527740546e-13  6.88324336288e-13  2.64642103474e-12  6.87619206846e-13  3.00228434647e-13  1.74815607477e-13  1.1707843275e-13  8.21884600436e-14  6.16158043637e-14  4.67300955935e-14  3.69244448314e-14  2.94936285507e-14  2.45397652219e-14  1.87217256189e-14  1.55793535865e-14  1.57524306057e-14  1.40598262435e-14  1.29789603381e-14  1.12054349878e-14  1.08282121592e-14  9.97266501721e-15  8.79123882637e-15  8.05998529224e-15  7.27032943193e-15  9.26678786045e-15  9.96358544826e-15  9.32971748059e-15  7.98366751327e-15  8.30004478758e-15  8.50497002466e-15  8.17259095635e-15  8.03500134542e-15  8.80150372813e-15  7.86812059643e-15  8.60041571677e-15  9.10566868362e-15  1.0387044713e-14  9.4274062636e-15  7.89586499848e-15  9.11330147548e-15  9.73142148478e-15  7.40214547039e-15  9.02615970861e-15  8.66692326098e-15  9.4784196765e-15  7.30316483904e-15  7.48532200931e-15  8.64024894317e-15  9.40837955542e-15  7.69226724682e-15  9.19797794172e-15  8.83857004796e-15  8.37086868953e-15  8.01290541265e-15  7.90555820941e-15  9.69590698664e-15  9.07043079796e-15  8.42944416169e-15  9.99673449064e-15  9.50843719839e-15
 8.84434244729e-15  6.70007910198e-15  8.54012818363e-15  7.72708759907e-15  8.41152747683e-15  9.17962420892e-15  7.79353308146e-15  9.5572649618e-15  8.87596826491e-15  7.32371147005e-15  7.55291127336e-15  8.29824217543e-15  7.89439661425e-15  7.76368097625e-15  8.94108051885e-15  7.44717118658e-15  8.92258421736e-15  8.95623408816e-15  7.57142820871e-15  8.57166230059e-15  8.38829002538e-15  1.01675523889e-14  1.04253665176e-14  9.89838270495e-15  1.28608090052e-14  1.37826935492e-14  1.49094359827e-14  1.74765960437e-14  1.98333576809e-14  2.30919762602e-14  2.76274874944e-14  3.51398249054e-14  4.68026297329e-14  6.30150963156e-14  8.15172436898e-14  1.15308295212e-13  1.76309710732e-13  3.00833572029e-13  6.87619206846e-13  2.6534959464e-12  6.87215398129e-13  3.03138669787e-13  1.75412052774e-13  1.16259312557e-13  8.15805327654e-14  6.13073504684e-14  4.70557519779e-14  3.64909398458e-14  2.94953515351e-14  2.23587345593e-14  2.09026213786e-14  1.6742391397e-14  1.46434928308e-14  1.36135671356e-14  1.25752296721e-14  1.12240831052e-14  1.13147923274e-14  1.00441087624e-14  9.81044327204e-15  1.00076421643e-14  9.5730022422e-15  8.9277266655e-15  9.47650024064e-15  9.12982474968e-15  8.51739814772e-15  9.36255796561e-15  9.94475372673e-15  7.99609064817e-15  7.93049274624e-15  7.94848053433e-15  7.76714093337e-15  9.56366230538e-15  8.33042709432e-15  8.07830236297e-15  8.21393252647e-15  7.58208137162e-15  9.96757126029e-15  1.02417950739e-14  8.6799376212e-15  9.62279678677e-15  8.05663096062e-15  6.73253072574e-15  7.35840469859e-15  8.20693804388e-15  7.70362913807e-15  8.20092563423e-15  9.5645068297e-15  9.04798036286e-15  9.58927059218e-15  7.57148454337e-15  7.93851259258e-15  7.65145982853e-15  9.26409021807e-15  7.89305541075e-15  9.22002447238e-15  9.86528619197e-15
 8.75183236349e-15  7.79174129917e-15  8.36825488808e-15  6.88672331174e-15  7.52871419358e-15  8.58623943055e-15  8.18245009687e-15  9.37118980585e-15  9.13658985909e-15  8.20831109995e-15  7.18958482294e-15  8.84978903272e-15  6.96524700768e-15  7.17773803576e-15  8.03895777968e-15  9.33821697372e-15  7.71697407615e-15  7.83120285559e-15  9.08595776727e-15  9.06147106805e-15  8.09212868375e-15  9.57400887857e-15  9.81145505883e-15  8.98194189657e-15  1.14087946828e-14  1.1648959687e-14  1.3651099154e-14  1.42692359445e-14  1.70025969382e-14  1.99570530934e-14  2.49310336541e-14  2.8366262408e-14  3.65667509959e-14  4.7121827772e-14  5.95576374405e-14  8.13170077828e-14  1.16893367648e-13  1.76191150529e-13  3.00228434647e-13  6.87215398129e-13  2.64906954477e-12  6.8822693787e-13  3.0189516641e-13  1.76124477648e-13  1.15031983383e-13  8.20958383103e-14  5.97303918431e-14  4.5250351107e-14  3.56285396245e-14  2.76854936227e-14  2.3179951092e-14  1.79027436561e-14  1.5567041232e-14  1.62956913605e-14  1.45901759492e-14  1.31341869922e-14  1.22263737889e-14  1.17018882438e-14  1.07349772793e-14  1.04180117872e-14  1.07444664446e-14  1.04265262026e-14  8.82773816572e-15  8.58058727341e-15  8.60521864587e-15  9.86238874447e-15  1.14675052613e-14  8.75094258419e-15  8.8194456352e-15  8.45437706855e-15  8.6383973254e-15  8.26993166173e-15  7.51057277257e-15  7.74202896687e-15  8.51570137541e-15  8.88277910124e-15  9.37640485477e-15  8.99220046806e-15  9.55985260797e-15  1.01874108058e-14  8.94710507267e-15  8.23040723674e-15  8.43194284811e-15  1.03180795378e-14  8.34406517475e-15  8.07367250807e-15  9.0741129378e-15  7.29602555467e-15  7.77133749169e-15  6.98454321191e-15  8.09065309904e-15  9.20869589574e-15  8.62314840493e-15  7.12255844622e-15  7.76739901277e-15  8.19496057485e-15
 8.7563708903e-15  8.44464331782e-15  7.5596121452e-15  7.22076233911e-15  7.19291685299e-15  7.99593661384e-15  7.47006547281e-15  7.70089597909e-15  7.61854958044e-15  8.56172621781e-15  8.30197760669e-15  9.20655882863e-15  7.61546343228e-15  8.01703429862e-15  7.95829430881e-15  9.92756922489e-15  1.06096619756e-14  1.00813730705e-14  9.86900026314e-15  8.38247501646e-15  8.10808889576e-15  9.16247487261e-15  1.06561512317e-14  1.04496515033e-14  1.0115909958e-14  1.06612025497e-14  1.12896791581e-14  1.41127943802e-14  1.48179016178e-14  1.72071011648e-14  2.12241749207e-14  2.25073421522e-14  2.86524419166e-14  3.68616297192e-14  4.65651259408e-14  5.99991316137e-14  8.3446092982e-14  1.14800838671e-13  1.74815607477e-13  3.03138669787e-13  6.8822693787e-13  2.65785216614e-12  6.88895442183e-13  3.02894495875e-13  1.75547987705e-13  1.15547895673e-13  8.05658041162e-14  6.09332847911e-14  4.41010306774e-14  3.48557203354e-14  2.88831736806e-14  2.1155583761e-14  1.87785538706e-14  1.67364833961e-14  1.467288149e-14  1.15999548494e-14  1.0577164871e-14  1.1396709288e-14  1.01996584499e-14  9.45960676739e-15  9.84602277195e-15  8.02442522725e-15  8.16411586554e-15  9.86364883326e-15  9.41310250753e-15  7.89884944568e-15  8.31685001085e-15  8.73577584559e-15  8.35918270562e-15  9.15685043759e-15  8.47003215794e-15  8.01425662536e-15  8.52762439839e-15  8.23551669675e-15  7.81220178977e-15  7.63381687644e-15  8.09762854009e-15  8.45304562096e-15  7.67758538789e-15  1.0639916787e-14  9.19610010671e-15  9.83766725724e-15  9.99942885828e-15  9.56516322928e-15  9.14860394723e-15  9.47771549952e-15  7.63535882994e-15  8.82308697891e-15  7.4966571885e-15  6.22436419939e-15  9.69169861241e-15  8.52431609823e-15  8.76689547585e-15  7.5384492486e-15  7.73140798636e-15  8.53423216999e-15
 9.12198794988e-15  7.35885764426e-15  8.53566128666e-15  7.77047109413e-15  8.51269568429e-15  9.53804384898e-15  8.81427026316e-15  7.69920892905e-15  7.43090786052e-15  6.70214433619e-15  7.1538729441e-15  8.2872127816e-15  8.26048526439e-15  9.24267703719e-15  1.02514661261e-14  9.93724410308e-15  9.98703557797e-15  8.55383983549e-15  8.64409212819e-15  7.65531211979e-15  8.85447450927e-15  9.15515195643e-15  1.01530337014e-14  8.32827772112e-15  9.68673889913e-15  9.48914521663e-15  1.03864463462e-14  1.22218534589e-14  1.43906278474e-14  1.50655635853e-14  1.7468847267e-14  1.85394539574e-14  2.22448954747e-14  2.87111238996e-14  3.60846721032e-14  4.53732288582e-14  6.12327964881e-14  8.08510277737e-14  1.1707843275e-13  1.75412052774e-13  3.0189516641e-13  6.88895442183e-13  2.64442473342e-12  6.87788923884e-13  3.01270548515e-13  1.74785798134e-13  1.1502103593e-13  8.29956624165e-14  6.01368515921e-14  4.48219179955e-14  3.62996507512e-14  2.95275676107e-14  2.34382985696e-14  2.16212552099e-14  1.73134767629e-14  1.40352562445e-14  1.31446357151e-14  1.07470184545e-14  1.18178787099e-14  1.03963649986e-14  9.68657730761e-15  9.19833067415e-15  8.29422801188e-15  9.1080515997e-15  8.77149486018e-15  8.31604305454e-15  9.20794316848e-15  8.64024085734e-15  8.32735327303e-15  8.49951631878e-15  8.56199077209e-15  7.65325562823e-15  6.59086766405e-15  7.1254154536e-15  6.55057470279e-15  7.83247979182e-15  7.87546142559e-15  7.66777186172e-15  8.87639289003e-15  9.46684838947e-15  7.32836001332e-15  7.60443561856e-15  8.30977749848e-15  8.51450198937e-15  7.54967781046e-15  8.59619033011e-15  7.10103204761e-15  7.26615504659e-15  6.43233238561e-15  8.39512710902e-15  9.72074741592e-15  7.70422378175e-15  8.5094734105e-15  7.57175800892e-15  9.28049895765e-15  7.80412510457e-15
 9.50113519037e-15  9.24420022584e-15  8.22739420308e-15  8.65897710993e-15  8.91593296539e-15  6.77990131057e-15  6.45397368948e-15  7.35811639232e-15  7.43025214885e-15  7.9252494043e-15  6.83790905011e-15  7.19009538333e-15  7.28513379288e-15  9.81497163309e-15  9.18325952062e-15  7.32881933068e-15  7.90481275064e-15  8.78908391335e-15  8.78281314866e-15  7.00100717998e-15  7.64042042492e-15  8.69870556472e-15  9.41393819755e-15  9.76801619518e-15  1.00861917223e-14  9.50927345634e-15  1.05614822629e-14  1.18267272857e-14  1.09676559121e-14  1.35750198576e-14  1.52990941404e-14  1.66184611946e-14  2.16932979032e-14  2.2758989721e-14  2.89669348246e-14  3.59877293741e-14  4.65333424116e-14  5.98513067317e-14  8.21884600436e-14  1.16259312557e-13  1.76124477648e-13  3.02894495875e-13  6.87788923884e-13  2.65436145252e-12  6.88863177973e-13  3.01951668627e-13  1.76431568002e-13  1.16528298538e-13  8.23929460798e-14  5.97150580772e-14  4.57744571718e-14  3.65216723856e-14  2.79725130992e-14  2.37010868115e-14  1.87453808147e-14  1.77116467278e-14  1.47276952769e-14  1.20584255869e-14  1.23320364682e-14  1.2046373522e-14  1.09221350095e-14  8.46374551064e-15  9.0137990949e-15  8.67561784205e-15  9.64471634985e-15  8.13995389098e-15  8.89830811516e-15  8.24694209534e-15  6.95891859143e-15  7.59636631029e-15  8.17499766003e-15  7.82553072523e-15  7.94670257628e-15  8.11209846118e-15  8.75686722056e-15  8.21491692083e-15  7.89542777571e-15  7.09328976495e-15  6.31778576555e-15  8.63652733126e-15  6.77807406254e-15  7.73559883925e-15  8.77722238657e-15  7.60860091951e-15  7.0616946109e-15  8.76392013513e-15  8.72729900402e-15  8.00216849534e-15  8.26679963564e-15  7.51669113373e-15  9.81381265417e-15  7.51477550858e-15  8.89723371543e-15  9.13843850034e-15  9.35022882537e-15  8.58684070389e-15
 8.44265151205e-15  8.15606063801e-15  8.25383278855e-15  7.3061979321e-15  8.71196914468e-15  8.8448807069e-15  8.58263138554e-15  7.01434218224e-15  8.63781057661e-15  7.64495180876e-15  7.36012668295e-15  6.23935666428e-15  6.01845401419e-15  9.46070877694e-15  8.29906379377e-15  7.50027721435e-15  9.45237118522e-15  8.6093597964e-15  8.41833648615e-15  9.40202634202e-15  9.91116505049e-15  9.58502168893e-15  9.14641453781e-15  8.72041561768e-15  9.49301791696e-15  9.04256943187e-15  1.06092948892e-14  9.37757739746e-15  1.11925092901e-14  1.37175059771e-14  1.31070034217e-14  1.41747897869e-14  1.76489400229e-14  2.00660668278e-14  2.42028734473e-14  2.88477835707e-14  3.59706976366e-14  4.55092430338e-14  6.16158043637e-14  8.15805327654e-14  1.15031983383e-13  1.75547987705e-13  3.01270548515e-13  6.88863177973e-13  2.65438289605e-12  6.87188070611e-13  3.01003943431e-13  1.752568884e-13  1.16708699812e-13  8.3175750819e-14  5.92125217488e-14  4.5227994548e-14  3.61368921811e-14  2.98955673212e-14  2.39854358723e-14  2.02237979331e-14  1.7165457178e-14  1.43412251102e-14  1.40283748837e-14  1.4766805214e-14  1.15643685471e-14  1.04398214333e-14  9.52703296535e-15  1.07927297438e-14  8.50734172114e-15  9.09007689232e-15  7.66555701767e-15  9.68181470866e-15  7.57114693115e-15  8.00873998194e-15  9.87103113938e-15  8.55183598677e-15  7.4696668838e-15  7.65270429189e-15  8.08627802431e-15  7.22693457056e-15  8.79527314702e-15  8.35771788807e-15  8.50813259845e-15  8.79555359014e-15  7.58010018209e-15  8.45281580618e-15  7.64115891019e-15  8.34405124365e-15  7.96487924347e-15  9.15235892948e-15  8.2482441056e-15  7.32967596678e-15  8.0562154016e-15  7.49643668236e-15  8.27447825548e-15  6.96209805641e-15  8.48749794201e-15  8.54189854349e-15  8.40527125345e-15  7.78451592028e-15
 6.89090469778e-15  7.85775120521e-15  8.19374757724e-15  7.94095676263e-15  9.88736857239e-15  8.29442746401e-15  7.28336613275e-15  8.64273724657e-15  9.52607726013e-15  8.24243091297e-15  6.86207159218e-15  7.42746010342e-15  7.38580403865e-15  9.16997040806e-15  8.65906331036e-15  8.61705811726e-15  9.44617277937e-15  7.8425449795e-15  7.23285040083e-15  8.45192749766e-15  9.55677847651e-15  9.58727291166e-15  7.86176472443e-15  8.51808466138e-15  8.29548587163e-15  9.97641363793e-15  1.00503213149e-14  1.15897058037e-14  1.13015668122e-14  1.11171752611e-14  1.30507750662e-14  1.37937691588e-14  1.47305285954e-14  1.80778296468e-14  2.01850733052e-14  2.43586520955e-14  2.98736002078e-14  3.55520778292e-14  4.67300955935e-14  6.13073504684e-14  8.20958383103e-14  1.15547895673e-13  1.74785798134e-13  3.01951668627e-13  6.87188070611e-13  2.64545721173e-12  6.85408390652e-13  3.00273382575e-13  1.76107954564e-13  1.15827365591e-13  8.11366989671e-14  5.98537829562e-14  4.56123128857e-14  3.66077523804e-14  2.76977668037e-14  2.34872013857e-14  1.93301577718e-14  1.64261750802e-14  1.49926856375e-14  1.40080842996e-14  1.16455114862e-14  1.13567874516e-14  1.09155222951e-14  1.16857515286e-14  8.29862000529e-15  9.86367296107e-15  8.75898383903e-15  9.48134264795e-15  9.15368664355e-15  9.61487566745e-15  1.00975993802e-14  9.91293125e-15  8.20212580904e-15  9.6188764251e-15  9.08703178471e-15  9.79603176731e-15  8.9699710461e-15  7.57217013643e-15  7.5784359439e-15  7.69618595101e-15  8.70893254766e-15  7.42373099833e-15  8.5425937819e-15  9.78522824643e-15  9.22879928568e-15  8.32098774722e-15  8.80454868602e-15  8.02253985541e-15  8.79960829022e-15  6.91388215222e-15  7.27711985569e-15  7.930154143e-15  6.76410991683e-15  7.50576628588e-15  7.37759585684e-15  6.06839797484e-15
 7.14006669464e-15  7.86026155662e-15  7.35136464899e-15  6.67058632815e-15  9.00108805876e-15  8.98191618652e-15  7.57817393457e-15  8.43122280255e-15  7.81172999798e-15  9.06136680819e-15  8.60626084886e-15  7.88929929875e-15  7.48823387931e-15  7.58551663095e-15  8.23518269048e-15  6.48332407233e-15  6.76056483068e-15  7.60507354652e-15  9.36086046086e-15  8.11782301563e-15  9.46472806143e-15  8.15266832143e-15  7.83395824049e-15  8.29247593771e-15  8.36203105657e-15  1.00652038466e-14  9.65426688521e-15  9.1718575295e-15  9.47244139065e-15  1.00877835938e-14  1.33101798845e-14  1.25684379705e-14  1.38680607827e-14  1.45780427538e-14  1.92969042108e-14  2.2563762732e-14  2.52588359271e-14  2.99675708511e-14  3.69244448314e-14  4.70557519779e-14  5.97303918431e-14  8.05658041162e-14  1.1502103593e-13  1.76431568002e-13  3.01003943431e-13  6.85408390652e-13  2.64161206368e-12  6.86984344036e-13  3.01454227053e-13  1.75926727229e-13  1.14843046588e-13  8.18170394037e-14  6.10273444503e-14  4.66361685996e-14  3.57179878992e-14  3.03027649618e-14  2.4022991225e-14  1.92451381597e-14  1.74121277567e-14  1.5075349998e-14  1.25158313035e-14  1.302187946e-14  1.11056287291e-14  1.12415051683e-14  1.04580059421e-14  1.21905260969e-14  9.22608091795e-15  1.02433012985e-14  8.69095046175e-15  9.97112750876e-15  9.6291107043e-15  9.16628389577e-15  8.37231711838e-15  7.96541316834e-15  8.66986191187e-15  7.11706237916e-15  8.28852857676e-15  8.44492145891e-15  7.91026946665e-15  9.6956379817e-15  7.84492883822e-15  7.65483001447e-15  8.8832621459e-15  9.25226866437e-15  8.29137942595e-15  1.00309904955e-14  9.10945210779e-15  9.81224940397e-15  7.71093814024e-15  6.78885549991e-15  8.38392054628e-15  6.93086479693e-15  7.6703219776e-15  8.60301929053e-15  8.03318426665e-15  6.78118773507e-15
 7.71533499633e-15  7.40534548481e-15  9.47600936039e-15  9.56391018444e-15  8.50065126232e-15  8.82190732638e-15  9.48784391721e-15  8.87308493421e-15  8.63431280044e-15  7.61292569388e-15  7.88809386552e-15  8.08999470149e-15  1.05114852285e-14  8.94649984562e-15  9.71747670787e-15  7.08283475433e-15  7.83845765167e-15  9.46286998378e-15  9.43391496534e-15  8.14984005206e-15  8.20050654441e-15  7.4329707244e-15  8.3771927462e-15  8.05898985943e-15  9.09091993791e-15  1.08513882551e-14  1.01480640957e-14  8.85385052218e-15  1.07105286202e-14  1.13358220969e-14  1.13868228398e-14  1.18883504677e-14  1.2177853015e-14  1.53393010595e-14  1.68752604468e-14  1.81736170909e-14  2.13632871039e-14  2.42862528822e-14  2.94936285507e-14  3.64909398458e-14  4.5250351107e-14  6.09332847911e-14  8.29956624165e-14  1.16528298538e-13  1.752568884e-13  3.00273382575e-13  6.86984344036e-13  2.64728617646e-12  6.86880903613e-13  3.01819236052e-13  1.75764541563e-13  1.16471077225e-13  8.17532437355e-14  6.05499481694e-14  4.58357031571e-14  3.69647933883e-14  2.71294778484e-14  2.50603316389e-14  2.02323556791e-14  1.72613965712e-14  1.55865521038e-14  1.32661165281e-14  1.22715981388e-14  1.31748980223e-14  1.09704143746e-14  1.07208696305e-14  9.64316526885e-15  9.36102931779e-15  1.09503966405e-14  9.74293267106e-15  8.79328292657e-15  9.34543500961e-15  8.75252020764e-15  9.33789992406e-15  8.04553598306e-15  9.05684551187e-15  7.38545353526e-15  8.73743496019e-15  9.7267380571e-15  7.66452834118e-15  7.91456250314e-15  8.38104590797e-15  9.99936418157e-15  9.52247500458e-15  7.2251448069e-15  8.92677978264e-15  1.0185370024e-14  9.78760876144e-15  8.4995005831e-15  8.4494473067e-15  1.03847887204e-14  8.68903150057e-15  7.40847485865e-15  7.8831181222e-15  8.57693041496e-15  6.97704785275e-15
 7.30784850232e-15  6.07158390166e-15  8.59763373483e-15  7.90691971842e-15  8.19749600502e-15  9.14103090722e-15  8.82581311585e-15  8.28846376463e-15  9.40981661037e-15  9.58931182499e-15  7.44595149124e-15  7.74000084198e-15  8.42295514741e-15  8.11143603262e-15  8.50529137294e-15  8.21795663589e-15  7.98464766677e-15  1.07123477538e-14  9.89848048759e-15  9.15025250539e-15  8.3259915128e-15  7.84874623682e-15  7.85020094525e-15  8.78019664384e-15  9.55204399343e-15  8.51806737191e-15  7.8698000766e-15  8.21922153561e-15  9.48361894303e-15  8.11534280694e-15  9.5595393783e-15  1.14560197016e-14  1.16090140984e-14  1.26048891774e-14  1.36493665615e-14  1.33972356398e-14  1.79205781703e-14  1.9848487158e-14  2.45397652219e-14  2.94953515351e-14  3.56285396245e-14  4.41010306774e-14  6.01368515921e-14  8.23929460798e-14  1.16708699812e-13  1.76107954564e-13  3.01454227053e-13  6.86880903613e-13  2.64529844443e-12  6.86959925645e-13  3.01508044306e-13  1.75481068139e-13  1.16212975394e-13  8.05920762805e-14  6.10162694233e-14  4.69350074815e-14  3.51268269196e-14  2.93560928168e-14  2.40124827111e-14  2.03081280168e-14  1.73076110558e-14  1.57207665845e-14  1.2750981739e-14  1.16073859398e-14  1.08923090163e-14  1.20033853877e-14  9.67472350706e-15  9.78362379372e-15  9.37972392509e-15  9.17286500871e-15  1.01651414261e-14  8.94249174693e-15  9.1209689785e-15  8.32089187477e-15  8.01782829332e-15  8.9071507267e-15  1.00225771721e-14  7.55776558082e-15  7.77683143554e-15  8.13574702076e-15  7.23074176301e-15  6.49975395222e-15  8.44321050057e-15  8.67729207866e-15  7.93252161327e-15  8.88576145625e-15  7.30389663967e-15  7.76057079702e-15  8.2079364033e-15  8.86556062877e-15  8.23535512055e-15  9.33157342689e-15  7.60071240719e-15  1.0286593096e-14  8.11590340585e-15  5.92633965425e-15
 7.58493600426e-15  9.15638296823e-15  9.05851473695e-15  8.71239357722e-15  9.00212013202e-15  9.87949712294e-15  9.86183080906e-15  8.30975056451e-15  8.37314877691e-15  8.27977418888e-15  8.32667319318e-15  9.09840864122e-15  8.22586273846e-15  8.24734165482e-15  8.48120289368e-15  8.62120017282e-15  7.36959115662e-15  8.58326992348e-15  8.02071289761e-15  9.59308649779e-15  8.65535495586e-15  7.22384721487e-15  8.33124061672e-15  8.41906933051e-15  9.13060101841e-15  7.82681613204e-15  8.66097048732e-15  9.68565206418e-15  1.00627920163e-14  8.3755946837e-15  9.4728915049e-15  1.0492028959e-14  1.12218926409e-14  1.15655886576e-14  1.24198227718e-14  1.2058595484e-14  1.47642293315e-14  1.79319621916e-14  1.87217256189e-14  2.23587345593e-14  2.76854936227e-14  3.48557203354e-14  4.48219179955e-14  5.97150580772e-14  8.3175750819e-14  1.15827365591e-13  1.75926727229e-13  3.01819236052e-13  6.86959925645e-13  2.64835465361e-12  6.90244218715e-13  3.0135407658e-13  1.75047776342e-13  1.15259535519e-13  8.14921520027e-14  6.12502775193e-14  4.58552591685e-14  3.72199202983e-14  2.94829751544e-14  2.49484199444e-14  2.17875201303e-14  1.82161462005e-14  1.40492805438e-14  1.35621596636e-14  1.22506244774e-14  1.26711725944e-14  1.13456646258e-14  1.11544162671e-14  1.01760492278e-14  1.10556934128e-14  9.75997240631e-15  9.07729047795e-15  9.6177436006e-15  9.05381223e-15  8.78714276559e-15  9.90341362065e-15  1.00517962404e-14  6.27258094881e-15  9.19319800614e-15  1.0088757587e-14  8.3740689782e-15  7.64555200607e-15  8.29594733754e-15  8.09264230029e-15  8.906226729e-15  8.65392468582e-15  9.43178695463e-15  8.89516010293e-15  7.35733513167e-15  8.09958429244e-15  8.23661097936e-15  8.54534718761e-15  8.95442983159e-15  1.03475718027e-14  8.03749581265e-15  8.11030507888e-15
 8.75363723313e-15  1.04089399069e-14  9.16074207347e-15  8.72297611335e-15  9.33018961302e-15  9.17328478854e-15  9.21820671315e-15  8.97496612312e-15  8.8339683801e-15  9.07209715797e-15  9.18172993456e-15  8.86500646527e-15  8.63522088947e-15  9.580623814e-15  9.8049279166e-15  8.595529428e-15  9.34467342283e-15  9.21939751062e-15  8.61014260259e-15  1.01539833143e-14  8.89735440538e-15  8.85025760055e-15  9.46009178748e-15  6.76009288581e-15  8.64266890341e-15  7.3870290873e-15  9.05361563272e-15  7.4747829903e-15  9.74245036e-15  9.14903054342e-15  7.86250163253e-15  8.52129580759e-15  9.27185358115e-15  1.11268408865e-14  1.21787754035e-14  1.13064770321e-14  1.28837506667e-14  1.39879143336e-14  1.55793535865e-14  2.09026213786e-14  2.3179951092e-14  2.88831736806e-14  3.62996507512e-14  4.57744571718e-14  5.92125217488e-14  8.11366989671e-14  1.14843046588e-13  1.75764541563e-13  3.01508044306e-13  6.90244218715e-13  2.65235676335e-12  6.90809954833e-13  3.02919227445e-13  1.760804103e-13  1.16849507693e-13  8.3108784498e-14  6.02868384163e-14  4.62310516857e-14  3.61829984644e-14  2.93936282075e-14  2.42301604008e-14  1.89992131869e-14  1.76264845129e-14  1.58033043678e-14  1.14815543223e-14  1.1872201344e-14  9.97347856652e-15  1.03641221834e-14  9.51390946295e-15  1.10575195512e-14  1.15360919079e-14  9.13668371016e-15  9.96787608414e-15  1.03968706557e-14  8.0971540944e-15  9.32321454672e-15  6.80028377694e-15  7.8056591295e-15  8.30972219935e-15  9.14774906551e-15  7.56557264726e-15  7.3977250111e-15  7.97332303543e-15  6.45302727301e-15  7.3679909021e-15  6.99125680517e-15  7.97625256796e-15  8.51390451597e-15  8.64002543115e-15  8.16300958965e-15  8.25369150473e-15  7.21377854789e-15  8.56577672983e-15  9.12809661787e-15  8.98359687618e-15  7.91985208618e-15
 7.43344533032e-15  9.16342826181e-15  9.15882442802e-15  8.18061439575e-15  6.96926650956e-15  7.55902682611e-15  7.84502527684e-15  7.94632155567e-15  9.03526203452e-15  8.22153829242e-15  8.11652433431e-15  9.14723712483e-15  8.78833786919e-15  8.50916980431e-15  8.00565489097e-15  8.26413939469e-15  9.65027602382e-15  8.55759661696e-15  8.392150371e-15  9.57477611557e-15  9.12298301664e-15  7.62695340733e-15  6.69754927017e-15  6.19669286175e-15  6.37911095129e-15  6.5535071069e-15  8.68521257711e-15  7.37852515972e-15  9.67109244149e-15  9.34385170544e-15  8.84681431257e-15  8.92513530086e-15  8.78828922154e-15  1.09532480134e-14  1.22911398787e-14  1.0128130586e-14  1.22166002463e-14  1.28619332981e-14  1.57524306057e-14  1.6742391397e-14  1.79027436561e-14  2.1155583761e-14  2.95275676107e-14  3.65216723856e-14  4.5227994548e-14  5.98537829562e-14  8.18170394037e-14  1.16471077225e-13  1.75481068139e-13  3.0135407658e-13  6.90809954833e-13  2.65119345567e-12  6.88593022173e-13  3.01149686401e-13  1.74853440209e-13  1.16423569701e-13  8.27228687402e-14  5.9662977171e-14  4.5355384911e-14  3.72309747526e-14  2.88081106396e-14  2.38080740207e-14  1.97941169817e-14  1.71044945901e-14  1.48014443662e-14  1.40655709049e-14  1.02370380084e-14  9.65065535405e-15  1.10245400203e-14  9.43406065574e-15  1.02375899583e-14  8.64206472423e-15  8.62064550534e-15  1.00131495223e-14  9.218959918e-15  1.05684925838e-14  9.6024310373e-15  7.50311957442e-15  8.2539118986e-15  7.82448870319e-15  7.87237346478e-15  8.16056292068e-15  8.25816278622e-15  8.06470724776e-15  7.3237228882e-15  9.06729187177e-15  9.34593612899e-15  9.36833397636e-15  9.02116567272e-15  7.84777725515e-15  9.16448758909e-15  8.9385771828e-15  1.00326696405e-14  9.24407071293e-15  9.12192441976e-15  7.91394515628e-15
 7.23161445308e-15  7.32438327974e-15  8.82372387153e-15  8.04366480929e-15  8.71693002035e-15  5.98119470619e-15  6.84832329758e-15  7.47480673966e-15  6.29104733022e-15  7.83956765626e-15  8.85560488315e-15  8.83622218875e-15  6.97762561374e-15  7.73640980766e-15  7.93733651845e-15  9.05651744326e-15  7.17741151357e-15  9.27671410084e-15  8.89404721588e-15  9.28506712963e-15  9.97196412924e-15  9.58961800914e-15  8.46027595166e-15  8.61958522744e-15  8.28964544962e-15  8.33498640193e-15  9.09269761471e-15  9.53894201337e-15  9.80476865129e-15  8.71121008361e-15  8.65321335607e-15  9.00023808294e-15  9.28967805231e-15  9.61840490766e-15  9.80437898459e-15  8.11858320597e-15  9.58278507058e-15  1.33099174352e-14  1.40598262435e-14  1.46434928308e-14  1.5567041232e-14  1.87785538706e-14  2.34382985696e-14  2.79725130992e-14  3.61368921811e-14  4.56123128857e-14  6.10273444503e-14  8.17532437355e-14  1.16212975394e-13  1.75047776342e-13  3.02919227445e-13  6.88593022173e-13  2.64800759743e-12  6.89820650152e-13  3.01274721376e-13  1.76019569804e-13  1.1567244543e-13  8.24989410884e-14  6.10633682776e-14  4.63954447189e-14  3.54539544115e-14  2.89121780372e-14  2.52063689375e-14  2.06808203428e-14  1.7272918963e-14  1.63971283247e-14  1.32372751371e-14  1.24231586275e-14  1.18264614994e-14  1.17327641019e-14  1.0129297941e-14  9.005892264e-15  7.49252529971e-15  8.13712200143e-15  6.490283307e-15  1.04198943787e-14  9.15577796621e-15  7.72809503955e-15  1.04972984965e-14  9.37968317552e-15  7.43882394771e-15  7.33345293687e-15  7.38367884618e-15  7.02652114774e-15  6.72755442825e-15  8.69791446366e-15  9.11309151747e-15  8.81048488126e-15  6.85866320297e-15  8.09345304551e-15  7.32395768132e-15  7.15045833512e-15  7.64574663811e-15  8.18460547636e-15  8.61558139757e-15  7.39746677816e-15
 7.32502554716e-15  7.26079961617e-15  8.20842853956e-15  8.45863464319e-15  9.34875640592e-15  8.75440088791e-15  8.27111958145e-15  9.17299449663e-15  8.42279622696e-15  7.04144037218e-15  7.7055860994e-15  7.31224899408e-15  7.24614177639e-15  7.32471000365e-15  9.1256273235e-15  7.80720444182e-15  9.14898355203e-15  8.38967367757e-15  9.42218150395e-15  7.94849128184e-15  9.35014422655e-15  8.54874938535e-15  7.71342188445e-15  6.19768013513e-15  7.56359483946e-15  8.49298709944e-15  8.97342467528e-15  8.61156722173e-15  1.06836095234e-14  8.99936726598e-15  9.5872203778e-15  7.93757940199e-15  7.81277516075e-15  9.81979263106e-15  9.63021192802e-15  9.4743879175e-15  1.02318492147e-14  9.32849018036e-15  1.29789603381e-14  1.36135671356e-14  1.62956913605e-14  1.67364833961e-14  2.16212552099e-14  2.37010868115e-14  2.98955673212e-14  3.66077523804e-14  4.66361685996e-14  6.05499481694e-14  8.05920762805e-14  1.15259535519e-13  1.760804103e-13  3.01149686401e-13  6.89820650152e-13  2.65053588337e-12  6.87844806713e-13  3.00553507959e-13  1.75452589421e-13  1.16898867101e-13  8.30272065768e-14  6.14374184526e-14  4.71220942778e-14  3.66998801887e-14  3.0659434008e-14  2.38405480239e-14  2.0750957328e-14  1.86953679739e-14  1.58563913039e-14  1.37232649429e-14  1.23961008249e-14  1.08258361867e-14  1.05793422903e-14  9.24522991958e-15  8.63812761656e-15  9.61110402465e-15  8.58326803048e-15  9.70968144239e-15  9.13329328623e-15  6.84849823275e-15  7.7457867549e-15  8.55363223598e-15  9.7320765478e-15  9.40387748561e-15  7.51511065349e-15  8.07731209402e-15  6.56133279442e-15  1.00454036837e-14  9.26134652631e-15  8.50206329988e-15  8.19741604439e-15  7.39668123458e-15  9.14053224034e-15  8.18858889606e-15  7.66389632171e-15  8.07847623178e-15  8.00203245058e-15  7.11724634875e-15
 8.5255101708e-15  7.60111071565e-15  9.15000548281e-15  9.25978984566e-15  7.9738421133e-15  8.85459920381e-15  8.31903283442e-15  8.44207783964e-15  6.5983582825e-15  5.63045167094e-15  7.2505183469e-15  7.58339095134e-15  7.33132665773e-15  6.06072003897e-15  6.53460437322e-15  7.52674700585e-15  8.52238305426e-15  7.44595305727e-15  8.25913912034e-15  7.54581528275e-15  9.23303636425e-15  9.14670413941e-15  8.19752093636e-15  8.18432781427e-15  8.48444097973e-15  9.41439151338e-15  9.97110165131e-15  1.0825009693e-14  9.50976144368e-15  1.04014241289e-14  9.36505822912e-15  8.29933426798e-15  7.40030133932e-15  9.26865204833e-15  8.48254895982e-15  9.51645141508e-15  8.77638454181e-15  1.01803330626e-14  1.12054349878e-14  1.25752296721e-14  1.45901759492e-14  1.467288149e-14  1.73134767629e-14  1.87453808147e-14  2.39854358723e-14  2.76977668037e-14  3.57179878992e-14  4.58357031571e-14  6.10162694233e-14  8.14921520027e-14  1.16849507693e-13  1.74853440209e-13  3.01274721376e-13  6.87844806713e-13  2.64573663294e-12  6.84911499771e-13  2.99967680774e-13  1.76327924882e-13  1.15605575769e-13  8.25822849576e-14  5.98457431439e-14  4.49464997815e-14  3.62394430822e-14  2.89622043592e-14  2.28593815682e-14  1.96814777904e-14  1.6523650776e-14  1.43766556873e-14  1.36294598533e-14  1.22337409774e-14  1.2047155248e-14  1.07112005176e-14  1.00982601824e-14  7.92627551755e-15  8.44166904891e-15  7.73982404041e-15  9.17962094998e-15  6.98766937533e-15  8.38390746534e-15  7.60094758121e-15  8.05365500259e-15  8.46486306216e-15  8.84144798651e-15  7.6167282463e-15  7.11813365398e-15  8.27141572816e-15  8.34158347354e-15  8.60676744384e-15  8.31619472159e-15  9.32186143431e-15  7.8218744439e-15  8.11586664824e-15  7.51608048668e-15  6.87621746308e-15  6.83525820866e-15  7.42727288178e-15
 8.69680710466e-15  8.76249475809e-15  1.04043819108e-14  9.45099421957e-15  7.8880724506e-15  9.60871793627e-15  9.21054358761e-15  8.43556380332e-15  7.79061694408e-15  9.02873783593e-15  7.63516408378e-15  8.57138805183e-15  8.84073481075e-15  5.89602148106e-15  7.29157836873e-15  8.04165238419e-15  1.00283414016e-14  1.01594152072e-14  9.67061560069e-15  8.4497044123e-15  9.79383998175e-15  8.55901078943e-15  8.99950978741e-15  8.8916485577e-15  7.40428780583e-15  7.45039148169e-15  8.07958502423e-15  9.43224219348e-15  8.48083003985e-15  8.8292023671e-15  8.80936459257e-15  8.81416585951e-15  9.4555502201e-15  9.5990481211e-15  8.96456287238e-15  8.35477897418e-15  8.88714065339e-15  1.01912771765e-14  1.08282121592e-14  1.12240831052e-14  1.31341869922e-14  1.15999548494e-14  1.40352562445e-14  1.77116467278e-14  2.02237979331e-14  2.34872013857e-14  3.03027649618e-14  3.69647933883e-14  4.69350074815e-14  6.12502775193e-14  8.3108784498e-14  1.16423569701e-13  1.76019569804e-13  3.00553507959e-13  6.84911499771e-13  2.64150475414e-12  6.85504307931e-13  3.00131463753e-13  1.73902772507e-13  1.14983352612e-13  8.21817995532e-14  6.01844490375e-14  4.42520055314e-14  3.65948988897e-14  2.93177526058e-14  2.4380023112e-14  2.07516535585e-14  1.78133867743e-14  1.48892070173e-14  1.40848480032e-14  1.36699005642e-14  9.83508670129e-15  9.92521286628e-15  1.16274472257e-14  1.00857410019e-14  9.6374225339e-15  9.71416426293e-15  9.36086549869e-15  8.71106620074e-15  9.98993535475e-15  8.34804619469e-15  8.53424682962e-15  7.20058095219e-15  7.24554538754e-15  6.88490950152e-15  8.38532694762e-15  8.88100345542e-15  6.84139416048e-15  7.22504100742e-15  8.40944983337e-15  6.38297177125e-15  6.93912225062e-15  7.35292431064e-15  6.8643937907e-15  6.84697360982e-15  8.22219532214e-15
 8.14322040172e-15  1.06171820722e-14  9.29443885127e-15  9.12218090034e-15  7.06127042479e-15  7.18464119435e-15  9.39012658685e-15  7.87787620329e-15  8.08163901978e-15  8.42415752066e-15  8.13469114281e-15  8.180204979e-15  7.89483413731e-15  8.30398524908e-15  9.17195897242e-15  9.95081166466e-15  8.8099602077e-15  1.03408201661e-14  8.07637892513e-15  7.50739736585e-15  8.16028351634e-15  7.43438062683e-15  8.28533912175e-15  7.91468859827e-15  6.70612454791e-15  6.9030081045e-15  8.23454796989e-15  8.29071784464e-15  9.08355304214e-15  8.58352916379e-15  9.04745751276e-15  9.09076446612e-15  1.00232779535e-14  9.00270460185e-15  8.42414504646e-15  8.10658530217e-15  8.6621209518e-15  9.41516912891e-15  9.97266501721e-15  1.13147923274e-14  1.22263737889e-14  1.0577164871e-14  1.31446357151e-14  1.47276952769e-14  1.7165457178e-14  1.93301577718e-14  2.4022991225e-14  2.71294778484e-14  3.51268269196e-14  4.58552591685e-14  6.02868384163e-14  8.27228687402e-14  1.1567244543e-13  1.75452589421e-13  2.99967680774e-13  6.85504307931e-13  2.65133542872e-12  6.88372020157e-13  3.01555728964e-13  1.73644373072e-13  1.15439110283e-13  8.10528314873e-14  5.98452369902e-14  4.64018493419e-14  3.30141376671e-14  2.85177269227e-14  2.27480801462e-14  1.95835818424e-14  1.62783726173e-14  1.5828917908e-14  1.45723070666e-14  1.06284795002e-14  9.28547574704e-15  1.20632646117e-14  1.03518288652e-14  1.02558964464e-14  8.62641336893e-15  9.05369986913e-15  9.82800686726e-15  7.90304126376e-15  7.32134797768e-15  8.15807367415e-15  8.37473081378e-15  8.57631624222e-15  7.92419320421e-15  8.51709871267e-15  8.04259035795e-15  7.60254909477e-15  8.14950141657e-15  8.9711554204e-15  7.13500592608e-15  7.12638139332e-15  7.41710129163e-15  7.94208794116e-15  5.60039060331e-15  7.44431359688e-15
 9.37531484533e-15  9.45530448839e-15  7.55601140748e-15  8.00948632316e-15  7.3233622208e-15  9.2411100165e-15  9.70196585052e-15  8.29394273433e-15  9.06672397497e-15  7.92051771443e-15  8.16042793977e-15  7.18809253519e-15  9.44111511989e-15  6.70149419685e-15  8.49250596585e-15  8.61845683049e-15  8.30312069103e-15  8.68173934235e-15  7.75537908637e-15  8.93572021557e-15  8.97724890969e-15  7.83041726654e-15  7.77279869518e-15  8.25457666163e-15  7.50749483793e-15  6.45228840467e-15  6.35241694726e-15  8.65184887481e-15  8.60602165479e-15  9.13517085007e-15  8.7882238899e-15  8.18728038512e-15  7.58640498537e-15  7.69363014799e-15  6.63095407361e-15  7.30959552473e-15  8.3443887725e-15  8.40631928698e-15  8.79123882637e-15  1.00441087624e-14  1.17018882438e-14  1.1396709288e-14  1.07470184545e-14  1.20584255869e-14  1.43412251102e-14  1.64261750802e-14  1.92451381597e-14  2.50603316389e-14  2.93560928168e-14  3.72199202983e-14  4.62310516857e-14  5.9662977171e-14  8.24989410884e-14  1.16898867101e-13  1.76327924882e-13  3.00131463753e-13  6.88372020157e-13  2.65190784869e-12  6.89254336888e-13  3.02669981524e-13  1.76351960506e-13  1.15886400212e-13  8.33254088088e-14  6.15268540102e-14  4.54644722922e-14  3.49473933243e-14  2.88342631744e-14  2.2590227673e-14  1.89113158383e-14  1.60394140223e-14  1.5229929161e-14  1.29619096331e-14  1.01699819177e-14  1.13823106573e-14  1.03318100665e-14  9.75388220746e-15  9.51838143157e-15  9.7779071237e-15  8.71802413442e-15  8.74658635477e-15  8.80194399832e-15  7.71848649034e-15  8.04231408215e-15  8.39907172174e-15  8.31393810066e-15  9.05913515683e-15  8.26277824515e-15  7.96693945268e-15  7.11081766748e-15  7.90902362331e-15  7.61425320302e-15  7.74990847751e-15  7.70672430915e-15  8.83968224708e-15  8.50775596755e-15  8.57066349171e-15
 8.03205221908e-15  8.04798208831e-15  8.00939812294e-15  8.78452174393e-15  7.5675060183e-15  8.28850382858e-15  9.18162041629e-15  7.87182274916e-15  7.24853380394e-15  7.78675529227e-15  6.49375276557e-15  7.70354994269e-15  1.02079509662e-14  8.12066393518e-15  6.53258771224e-15  8.67658890965e-15  8.60247579116e-15  8.07366905764e-15  8.30680578212e-15  8.68775366032e-15  6.98266186207e-15  8.22583115894e-15  6.6495977334e-15  6.94030587376e-15  7.9575370668e-15  8.41264788678e-15  7.58295346849e-15  6.90283735892e-15  7.33538956981e-15  8.4279475053e-15  8.51370078856e-15  6.89677169937e-15  8.74163210052e-15  9.11176475898e-15  7.32873413919e-15  7.89334493221e-15  9.20003645031e-15  9.56702434532e-15  8.05998529224e-15  9.81044327204e-15  1.07349772793e-14  1.01996584499e-14  1.18178787099e-14  1.23320364682e-14  1.40283748837e-14  1.49926856375e-14  1.74121277567e-14  2.02323556791e-14  2.40124827111e-14  2.94829751544e-14  3.61829984644e-14  4.5355384911e-14  6.10633682776e-14  8.30272065768e-14  1.15605575769e-13  1.73902772507e-13  3.01555728964e-13  6.89254336888e-13  2.64480328239e-12  6.85485524701e-13  2.99966179063e-13  1.74987254017e-13  1.16993914469e-13  8.09251409395e-14  5.98233247029e-14  4.52579646747e-14  3.5258317151e-14  2.72220062245e-14  2.21650279086e-14  1.86469810572e-14  1.64522332369e-14  1.47009955289e-14  1.24419914109e-14  1.27066251629e-14  9.78318048503e-15  1.15809506354e-14  9.25468208145e-15  9.18785145249e-15  9.48640835159e-15  7.65639237767e-15  8.18634518824e-15  7.56628176228e-15  8.90603582077e-15  8.54988792871e-15  6.99551071933e-15  6.84734610493e-15  9.01220234435e-15  8.58878839644e-15  6.43811018627e-15  7.39691288899e-15  5.86339984314e-15  7.81323543672e-15  6.43502927545e-15  7.53459997948e-15  7.22887675468e-15  8.09325954301e-15
 1.04953592029e-14  8.34211299938e-15  9.59863351468e-15  7.49935005004e-15  7.90510387988e-15  7.95098214771e-15  8.57453258742e-15  8.04073261773e-15  7.28399421762e-15  7.74178209123e-15  6.08890393539e-15  8.83148107159e-15  7.33266233266e-15  7.97170744131e-15  7.77883718675e-15  8.94953166508e-15  9.1156164073e-15  7.73142891857e-15  7.31971003479e-15  7.61212593055e-15  4.29187396458e-15  7.17187828334e-15  6.94031961174e-15  9.06531850839e-15  6.39013341416e-15  8.10574190262e-15  6.30020005446e-15  7.70291079446e-15  6.55655032135e-15  8.49700897998e-15  8.63841968389e-15  7.47563557368e-15  7.79404458413e-15  7.55847534168e-15  7.27029956387e-15  8.62477517112e-15  8.95223085753e-15  9.36253206541e-15  7.27032943193e-15  1.00076421643e-14  1.04180117872e-14  9.45960676739e-15  1.03963649986e-14  1.2046373522e-14  1.4766805214e-14  1.40080842996e-14  1.5075349998e-14  1.72613965712e-14  2.03081280168e-14  2.49484199444e-14  2.93936282075e-14  3.72309747526e-14  4.63954447189e-14  6.14374184526e-14  8.25822849576e-14  1.14983352612e-13  1.73644373072e-13  3.02669981524e-13  6.85485524701e-13  2.64414425338e-12  6.86904462223e-13  3.01144060279e-13  1.74987281845e-13  1.15840817268e-13  8.27741525777e-14  6.14221739343e-14  4.64018882165e-14  3.61036930195e-14  2.84366036224e-14  2.35070836207e-14  2.01254514178e-14  1.64526866361e-14  1.39638754696e-14  1.35367523455e-14  1.24589717424e-14  1.17039493347e-14  1.08970724815e-14  9.97549425642e-15  1.07793083305e-14  9.76526245489e-15  9.45549849929e-15  7.99446767563e-15  9.00630084968e-15  8.09883799825e-15  8.21628329757e-15  7.90478191111e-15  8.12042208813e-15  9.38628176847e-15  6.99100502779e-15  8.37905051811e-15  7.62668646634e-15  8.63504489265e-15  6.81307450587e-15  7.67409089541e-15  7.1335964689e-15  8.61365036605e-15
 7.63216271228e-15  8.05604877138e-15  8.18095236735e-15  8.49867638907e-15  8.3474392677e-15  8.90586455497e-15  7.94476323401e-15  7.41507019867e-15  8.13633218237e-15  8.79448684961e-15  6.89784607336e-15  8.05260995983e-15  1.0456835924e-14  9.14619960441e-15  8.71689791352e-15  7.73092147958e-15  7.6637120092e-15  6.70708192303e-15  6.79173918982e-15  8.54668930608e-15  7.07246438058e-15  7.24403916856e-15  8.65649827934e-15  9.23447477518e-15  6.00829816521e-15  9.72161291285e-15  7.74154807127e-15  7.92198990998e-15  8.84878289688e-15  8.33477983732e-15  8.82556999148e-15  6.83839887094e-15  9.64327403982e-15  7.78500461785e-15  7.36066116443e-15  8.24807970962e-15  7.58542223395e-15  7.26702776529e-15  9.26678786045e-15  9.5730022422e-15  1.07444664446e-14  9.84602277195e-15  9.68657730761e-15  1.09221350095e-14  1.15643685471e-14  1.16455114862e-14  1.25158313035e-14  1.55865521038e-14  1.73076110558e-14  2.17875201303e-14  2.42301604008e-14  2.88081106396e-14  3.54539544115e-14  4.71220942778e-14  5.98457431439e-14  8.21817995532e-14  1.15439110283e-13  1.76351960506e-13  2.99966179063e-13  6.86904462223e-13  2.653755349e-12  6.8882737969e-13  3.01618922916e-13  1.76633900228e-13  1.17340357976e-13  8.26286193586e-14  6.00599802244e-14  4.52739253932e-14  3.63942008379e-14  2.86585691879e-14  2.26301655845e-14  2.08053097255e-14  1.83670690745e-14  1.46137268187e-14  1.33598718497e-14  1.3492121211e-14  1.26058434244e-14  1.08096946631e-14  1.0139915522e-14  9.88214942934e-15  8.68751958181e-15  8.10150008903e-15  7.49118839106e-15  7.89370800289e-15  7.89310780902e-15  7.66324036777e-15  8.59378866159e-15  8.74973434373e-15  8.15683218912e-15  8.8541894181e-15  8.29586717991e-15  8.85188543257e-15  7.44181794071e-15  8.18287119066e-15  8.69338002583e-15  8.85261573586e-15
 9.79272442651e-15  8.39083456325e-15  8.49561924473e-15  8.4925170865e-15  8.36937343333e-15  9.67199491399e-15  8.9240588596e-15  6.60357362686e-15  8.34443470969e-15  7.15877389623e-15  8.72488233573e-15  8.23499127904e-15  8.43835256567e-15  7.95855947666e-15  9.50971422132e-15  8.02848124629e-15  7.13439062679e-15  8.26813754948e-15  8.63244640784e-15  8.71047229714e-15  7.7993567608e-15  8.42555465077e-15  8.90241452638e-15  8.1251531376e-15  6.81554720788e-15  8.61530311493e-15  8.19791102593e-15  7.89299503746e-15  8.5771555886e-15  7.75105511366e-15  8.17019487182e-15  7.77362011105e-15  8.43699440939e-15  7.67978649837e-15  8.4168776774e-15  6.8753412171e-15  8.00358357162e-15  7.61610793297e-15  9.96358544826e-15  8.9277266655e-15  1.04265262026e-14  8.02442522725e-15  9.19833067415e-15  8.46374551064e-15  1.04398214333e-14  1.13567874516e-14  1.302187946e-14  1.32661165281e-14  1.57207665845e-14  1.82161462005e-14  1.89992131869e-14  2.38080740207e-14  2.89121780372e-14  3.66998801887e-14  4.49464997815e-14  6.01844490375e-14  8.10528314873e-14  1.15886400212e-13  1.74987254017e-13  3.01144060279e-13  6.8882737969e-13  2.64693051049e-12  6.8937681033e-13  3.00222385594e-13  1.74666373417e-13  1.17056596541e-13  8.182480573e-14  6.07210795205e-14  4.60303738331e-14  3.43906033697e-14  2.8230506115e-14  2.31394547762e-14  2.00686512933e-14  1.56768422934e-14  1.45981659756e-14  1.22444097156e-14  1.27394027108e-14  1.05362541052e-14  8.20784203286e-15  1.09095340158e-14  8.72289168808e-15  1.00027712367e-14  8.18211504725e-15  8.80865751568e-15  8.45209841484e-15  7.63719535964e-15  8.26431089528e-15  9.82738101564e-15  8.83355865655e-15  9.14997727491e-15  7.07723701245e-15  7.41493488312e-15  8.15804229018e-15  9.01276953978e-15  9.22041738833e-15  8.61682140808e-15
 8.83819742747e-15  7.30443411943e-15  9.47371757046e-15  9.1085739887e-15  7.89759274483e-15  7.97600188929e-15  8.09773928541e-15  8.70081463379e-15  7.9356833034e-15  7.35877393346e-15  8.66105332146e-15  7.4195987083e-15  7.8997042027e-15  7.69197905005e-15  6.81387225284e-15  7.25434752809e-15  6.87521205271e-15  6.69686330342e-15  8.15339014052e-15  9.63682437888e-15  9.14676713233e-15  6.25861925426e-15  7.40755263643e-15  9.27542803533e-15  7.73833949947e-15  9.34058964514e-15  8.87522337457e-15  1.00186600892e-14  7.79693891927e-15  7.86096298579e-15  1.1248429046e-14  8.58549447435e-15  8.76795319355e-15  8.59268809307e-15  7.68131794511e-15  6.84065624907e-15  7.47942724436e-15  7.74169997969e-15  9.32971748059e-15  9.47650024064e-15  8.82773816572e-15  8.16411586554e-15  8.29422801188e-15  9.0137990949e-15  9.52703296535e-15  1.09155222951e-14  1.11056287291e-14  1.22715981388e-14  1.2750981739e-14  1.40492805438e-14  1.76264845129e-14  1.97941169817e-14  2.52063689375e-14  3.0659434008e-14  3.62394430822e-14  4.42520055314e-14  5.98452369902e-14  8.33254088088e-14  1.16993914469e-13  1.74987281845e-13  3.01618922916e-13  6.8937681033e-13  2.65310062955e-12  6.88875291077e-13  3.00532130539e-13  1.76986622761e-13  1.16099592457e-13  8.18420358286e-14  5.99880962943e-14  4.65937929499e-14  3.6905078945e-14  2.91616411534e-14  2.3742673812e-14  1.94608853686e-14  1.67449975346e-14  1.37527264489e-14  1.4532968853e-14  1.29819008533e-14  1.26707399885e-14  1.20973063294e-14  8.60516854162e-15  9.73988241331e-15  8.94433722805e-15  9.5634257674e-15  8.66249379995e-15  7.80089186719e-15  8.60216773303e-15  7.44493637203e-15  9.55622505656e-15  7.78898564748e-15  7.96902194358e-15  7.87933616622e-15  8.31030008587e-15  8.09046124956e-15  8.39613738334e-15  8.82065715915e-15
 9.67484547199e-15  8.37574665337e-15  9.84538029281e-15  8.78372123094e-15  6.92015708143e-15  8.03544830764e-15  6.64095672809e-15  6.77403987815e-15  7.07924255325e-15  6.55681960835e-15  6.73955151866e-15  8.14235004255e-15  6.63421280781e-15  6.95091594537e-15  7.92030339024e-15  8.1232345154e-15  6.62492156583e-15  6.89216256588e-15  9.41740032184e-15  7.57846489958e-15  6.41010732078e-15  6.8682733158e-15  7.28685990779e-15  7.99319868637e-15  7.10336494213e-15  8.92510590434e-15  8.22077599824e-15  9.5183472044e-15  8.32687900731e-15  9.68466121284e-15  7.30025685229e-15  9.2722421769e-15  8.25613893126e-15  8.94056375171e-15  7.69450115785e-15  7.56663423019e-15  7.44163961403e-15  8.2555032748e-15  7.98366751327e-15  9.12982474968e-15  8.58058727341e-15  9.86364883326e-15  9.1080515997e-15  8.67561784205e-15  1.07927297438e-14  1.16857515286e-14  1.12415051683e-14  1.31748980223e-14  1.16073859398e-14  1.35621596636e-14  1.58033043678e-14  1.71044945901e-14  2.06808203428e-14  2.38405480239e-14  2.89622043592e-14  3.65948988897e-14  4.64018493419e-14  6.15268540102e-14  8.09251409395e-14  1.15840817268e-13  1.76633900228e-13  3.00222385594e-13  6.88875291077e-13  2.65008837831e-12  6.88161719466e-13  3.02244597264e-13  1.75940234492e-13  1.16326280034e-13  8.161481579e-14  5.9771892476e-14  4.69720823126e-14  3.71549773637e-14  2.97381665703e-14  2.44424969666e-14  2.09741638249e-14  1.67823019581e-14  1.53541746249e-14  1.63688692265e-14  1.54620001567e-14  1.19569912216e-14  1.05217110399e-14  9.1483169577e-15  1.040817998e-14  1.08390254713e-14  8.98716031644e-15  9.75489034577e-15  9.44587659157e-15  8.81635630276e-15  7.46285723813e-15  6.6664772107e-15  9.50412531876e-15  6.17520879176e-15  7.63245255098e-15  7.50577024766e-15  8.44188469097e-15  7.71945233765e-15
 8.72834915048e-15  6.75097338121e-15  9.4965970975e-15  8.61488921107e-15  9.21119682698e-15  9.3468685796e-15  6.68285030804e-15  7.53240106682e-15  8.13320766818e-15  7.39347393661e-15  6.97866191921e-15  7.78875817654e-15  8.18385053057e-15  7.48990828963e-15  7.76937084708e-15  9.07202307086e-15  7.32172850177e-15  7.87184020014e-15  7.90847559262e-15  7.5281933408e-15  5.98509576204e-15  6.77311150669e-15  7.66879477069e-15  8.23725404992e-15  7.22853854861e-15  8.99253433839e-15  8.81926709845e-15  8.64201089506e-15  9.033237754e-15  8.28547521654e-15  7.87346792915e-15  8.33483088762e-15  1.00714183187e-14  8.73005518142e-15  8.233003266e-15  6.8276886487e-15  7.69259136494e-15  8.33102048439e-15  8.30004478758e-15  8.51739814772e-15  8.60521864587e-15  9.41310250753e-15  8.77149486018e-15  9.64471634985e-15  8.50734172114e-15  8.29862000529e-15  1.04580059421e-14  1.09704143746e-14  1.08923090163e-14  1.22506244774e-14  1.14815543223e-14  1.48014443662e-14  1.7272918963e-14  2.0750957328e-14  2.28593815682e-14  2.93177526058e-14  3.30141376671e-14  4.54644722922e-14  5.98233247029e-14  8.27741525777e-14  1.17340357976e-13  1.74666373417e-13  3.00532130539e-13  6.88161719466e-13  2.64851888644e-12  6.8982231841e-13  3.01869810269e-13  1.74201048553e-13  1.15113482167e-13  8.11654855699e-14  6.0649902537e-14  4.49955210243e-14  3.71634469518e-14  2.93865027055e-14  2.37552274694e-14  1.90324759317e-14  1.69052941082e-14  1.50566769311e-14  1.35763373621e-14  1.19758336923e-14  1.18877319283e-14  1.10248619697e-14  1.2052297675e-14  1.18727656653e-14  1.02511222561e-14  1.05586305335e-14  7.99252526637e-15  8.38042224236e-15  8.09820522213e-15  8.88311527129e-15  8.18053721809e-15  8.50167449899e-15  7.83369574162e-15  8.32377923579e-15  9.24566091599e-15  8.06413229772e-15
 8.83190800944e-15  7.7143793163e-15  7.93984502519e-15  8.57162734202e-15  7.14978819048e-15  6.92306628872e-15  6.15218982973e-15  5.67574854383e-15  7.74864683865e-15  7.69022808279e-15  8.26638684054e-15  8.34958108276e-15  9.30818130615e-15  8.28991697798e-15  8.79043840225e-15  7.25233912957e-15  8.48934649964e-15  7.89506552173e-15  8.52980741657e-15  8.55493043576e-15  8.2240243261e-15  8.42760720684e-15  8.3364547144e-15  8.06023096438e-15  8.11965388131e-15  8.51265899765e-15  8.09367849184e-15  7.582477415e-15  7.19336004811e-15  8.82374588996e-15  8.59163539812e-15  8.68910940158e-15  8.9644229154e-15  9.66154610357e-15  8.69194083444e-15  8.29784571259e-15  9.68068475837e-15  9.10461486228e-15  8.50497002466e-15  9.36255796561e-15  9.86238874447e-15  7.89884944568e-15  8.31604305454e-15  8.13995389098e-15  9.09007689232e-15  9.86367296107e-15  1.21905260969e-14  1.07208696305e-14  1.20033853877e-14  1.26711725944e-14  1.1872201344e-14  1.40655709049e-14  1.63971283247e-14  1.86953679739e-14  1.96814777904e-14  2.4380023112e-14  2.85177269227e-14  3.49473933243e-14  4.52579646747e-14  6.14221739343e-14  8.26286193586e-14  1.17056596541e-13  1.76986622761e-13  3.02244597264e-13  6.8982231841e-13  2.65795893879e-12  6.89420073581e-13  3.02000730576e-13  1.73856214509e-13  1.15354142403e-13  8.01572563125e-14  5.97363626758e-14  4.60809865866e-14  3.65407604049e-14  2.82123580901e-14  2.2452439992e-14  2.03826785352e-14  1.85035613327e-14  1.51435932106e-14  1.19836187606e-14  1.46180907578e-14  1.24510456282e-14  1.31575809699e-14  8.74178322298e-15  1.11774707741e-14  1.05620608823e-14  9.81665953649e-15  8.38498752038e-15  8.95678103731e-15  9.17448303006e-15  7.94759730782e-15  8.11928137922e-15  8.95429868791e-15  8.14667993824e-15  9.40368269052e-15  7.48647218355e-15
 9.1952937537e-15  7.43853409531e-15  6.8812534147e-15  8.04051007236e-15  6.98138597199e-15  7.84315149935e-15  6.25420281151e-15  7.39558410245e-15  7.11911901071e-15  7.30582639461e-15  8.06874056448e-15  7.39918642514e-15  9.64951510853e-15  8.38724898402e-15  7.83077189546e-15  7.11814953803e-15  7.71270125993e-15  6.68914881688e-15  8.50738625215e-15  7.53321635845e-15  7.90215697908e-15  9.18385881327e-15  9.00457700758e-15  7.7995254888e-15  6.64418224605e-15  8.8669834779e-15  8.15390892484e-15  8.96435383481e-15  7.53465324646e-15  8.14158015778e-15  8.94313658341e-15  7.60405163888e-15  8.75300320762e-15  8.57016892081e-15  8.45905865655e-15  7.48051645599e-15  1.0164183859e-14  9.2549556897e-15  8.17259095635e-15  9.94475372673e-15  1.14675052613e-14  8.31685001085e-15  9.20794316848e-15  8.89830811516e-15  7.66555701767e-15  8.75898383903e-15  9.22608091795e-15  9.64316526885e-15  9.67472350706e-15  1.13456646258e-14  9.97347856652e-15  1.02370380084e-14  1.32372751371e-14  1.58563913039e-14  1.6523650776e-14  2.07516535585e-14  2.27480801462e-14  2.88342631744e-14  3.5258317151e-14  4.64018882165e-14  6.00599802244e-14  8.182480573e-14  1.16099592457e-13  1.75940234492e-13  3.01869810269e-13  6.89420073581e-13  2.64819260433e-12  6.8837975123e-13  3.00837084505e-13  1.74438184614e-13  1.13930517447e-13  8.11490118262e-14  5.99943950258e-14  4.48096943565e-14  3.7163160089e-14  2.94066876551e-14  2.45183275149e-14  1.91509316109e-14  1.67004025521e-14  1.43637683789e-14  1.39074659298e-14  1.24569378423e-14  1.13223262296e-14  1.09869344934e-14  1.08481490575e-14  1.00576845536e-14  8.72431196531e-15  8.79513391849e-15  7.40552707014e-15  9.07310183075e-15  8.01447048759e-15  7.20961512644e-15  9.18435230511e-15  7.69669781238e-15  8.2748751066e-15  7.66485667044e-15
 9.51037024132e-15  8.34036237982e-15  7.60570810136e-15  8.75088349797e-15  8.38184031568e-15  7.17196362135e-15  8.24919567701e-15  7.9554240751e-15  7.80973267807e-15  8.05709097589e-15  1.01212348304e-14  7.30224027448e-15  8.73087645168e-15  7.63913748233e-15  7.69295833411e-15  7.60741740616e-15  7.31967170959e-15  6.44315356881e-15  9.15080216024e-15  8.20219707734e-15  7.5669597134e-15  9.64077231578e-15  1.09668509811e-14  9.58272305418e-15  9.62599161397e-15  1.06964984273e-14  8.26769872635e-15  9.39510194538e-15  8.09821242282e-15  8.21449494239e-15  1.00314796291e-14  7.72011377856e-15  1.09793931154e-14  8.63282420916e-15  9.05279314911e-15  9.64062208207e-15  1.00134528972e-14  8.76197135604e-15  8.03500134542e-15  7.99609064817e-15  8.75094258419e-15  8.73577584559e-15  8.64024085734e-15  8.24694209534e-15  9.68181470866e-15  9.48134264795e-15  1.02433012985e-14  9.36102931779e-15  9.78362379372e-15  1.11544162671e-14  1.03641221834e-14  9.65065535405e-15  1.24231586275e-14  1.37232649429e-14  1.43766556873e-14  1.78133867743e-14  1.95835818424e-14  2.2590227673e-14  2.72220062245e-14  3.61036930195e-14  4.52739253932e-14  6.07210795205e-14  8.18420358286e-14  1.16326280034e-13  1.74201048553e-13  3.02000730576e-13  6.8837975123e-13  2.65073591965e-12  6.88554698e-13  3.01779392232e-13  1.75437643622e-13  1.15918242824e-13  8.35766553609e-14  5.97997996325e-14  4.42378352315e-14  3.50115593792e-14  2.80386003133e-14  2.41030160682e-14  1.92135072935e-14  1.66434845806e-14  1.59500575509e-14  1.32514758235e-14  1.26597974575e-14  1.03620763554e-14  8.05938962298e-15  9.37204839438e-15  8.96960775586e-15  7.50238241434e-15  8.02234876406e-15  9.96061020686e-15  8.17240312192e-15  9.17789734687e-15  8.59622007932e-15  8.08037488358e-15  8.76095466458e-15  7.30299069135e-15
 7.34021960113e-15  7.077197653e-15  8.64431263264e-15  8.09026392752e-15  7.87230818221e-15  8.65740262966e-15  8.40583375607e-15  8.12884189595e-15  7.53025753489e-15  7.69130513658e-15  9.05668718828e-15  7.23295925397e-15  8.42208083006e-15  8.74739528068e-15  8.68526009136e-15  9.97490311554e-15  8.3011379201e-15  7.27912592808e-15  9.86267860324e-15  8.40244695829e-15  7.93738309791e-15  8.72012048034e-15  9.91044657248e-15  8.54592198725e-15  8.5436847076e-15  9.11567693588e-15  7.96473168833e-15  8.40578017244e-15  6.74199829603e-15  7.89599448628e-15  8.17734674841e-15  8.17422565547e-15  9.14540318648e-15  9.24530474642e-15  8.76647934686e-15  7.67769734954e-15  9.89477495133e-15  9.69057713977e-15  8.80150372813e-15  7.93049274624e-15  8.8194456352e-15  8.35918270562e-15  8.32735327303e-15  6.95891859143e-15  7.57114693115e-15  9.15368664355e-15  8.69095046175e-15  1.09503966405e-14  9.37972392509e-15  1.01760492278e-14  9.51390946295e-15  1.10245400203e-14  1.18264614994e-14  1.23961008249e-14  1.36294598533e-14  1.48892070173e-14  1.62783726173e-14  1.89113158383e-14  2.21650279086e-14  2.84366036224e-14  3.63942008379e-14  4.60303738331e-14  5.99880962943e-14  8.161481579e-14  1.15113482167e-13  1.73856214509e-13  3.00837084505e-13  6.88554698e-13  2.65104530446e-12  6.90370499445e-13  3.01272728443e-13  1.75393818989e-13  1.16562693188e-13  7.98909038898e-14  5.83587693276e-14  4.34255552785e-14  3.60335755882e-14  2.84110138874e-14  2.32787903539e-14  2.10679227425e-14  1.64302418922e-14  1.58994717889e-14  1.5616016065e-14  1.22179590147e-14  1.18428649878e-14  1.14295986906e-14  1.04637138541e-14  8.86722656243e-15  9.1105738452e-15  8.46346270831e-15  7.4304912956e-15  8.86349431893e-15  9.0599061886e-15  8.26373202839e-15  8.90539043123e-15  8.53540923576e-15
 7.96341690803e-15  7.40478456629e-15  8.71217344266e-15  6.98597871676e-15  6.51454761084e-15  9.64474580471e-15  8.00306792081e-15  7.81478998156e-15  7.30422828666e-15  7.98695439882e-15  7.51610336988e-15  8.70236394029e-15  7.47991427554e-15  8.15034317951e-15  7.67070929944e-15  8.15837391402e-15  9.01477863456e-15  7.85226143273e-15  9.04695815245e-15  6.35399123645e-15  8.43290485931e-15  8.20687189983e-15  8.42052327831e-15  6.95018156591e-15  9.86646053615e-15  8.51824512362e-15  6.67580992998e-15  7.74588650832e-15  7.31914665547e-15  7.19103256971e-15  6.88153047385e-15  8.8409764588e-15  8.23865583884e-15  8.47723472592e-15  7.419511275e-15  7.87507845686e-15  8.54465559347e-15  8.47941286056e-15  7.86812059643e-15  7.94848053433e-15  8.45437706855e-15  9.15685043759e-15  8.49951631878e-15  7.59636631029e-15  8.00873998194e-15  9.61487566745e-15  9.97112750876e-15  9.74293267106e-15  9.17286500871e-15  1.10556934128e-14  1.10575195512e-14  9.43406065574e-15  1.17327641019e-14  1.08258361867e-14  1.22337409774e-14  1.40848480032e-14  1.5828917908e-14  1.60394140223e-14  1.86469810572e-14  2.35070836207e-14  2.86585691879e-14  3.43906033697e-14  4.65937929499e-14  5.9771892476e-14  8.11654855699e-14  1.15354142403e-13  1.74438184614e-13  3.01779392232e-13  6.90370499445e-13  2.6539843879e-12  6.88324792998e-13  3.01451657347e-13  1.75299055644e-13  1.15040692062e-13  8.3097129845e-14  6.1650986299e-14  4.69417822156e-14  3.72674561659e-14  2.93934777317e-14  2.34022282942e-14  2.02209726308e-14  1.82775920619e-14  1.56299200089e-14  1.30615817218e-14  1.38190910917e-14  1.21058898965e-14  1.11389670525e-14  1.08706048065e-14  9.78946118843e-15  1.0963425088e-14  9.06187128804e-15  8.54069266187e-15  8.44835315409e-15  7.73607468527e-15  8.37030482057e-15  8.2388831005e-15
 8.68467475256e-15  8.46593496454e-15  7.87884542422e-15  5.87084737764e-15  7.27426022336e-15  8.98311757334e-15  8.34319820554e-15  8.73296095292e-15  6.75910869667e-15  7.18306942154e-15  7.53913509118e-15  7.97084868589e-15  6.08658421117e-15  7.97955829176e-15  9.58440015232e-15  8.21069681783e-15  8.61853064728e-15  8.62922423987e-15  8.28583349644e-15  7.93714263972e-15  9.84640704743e-15  8.57190631012e-15  7.71296200955e-15  8.53096029892e-15  7.71703161051e-15  8.12274317128e-15  8.1889654485e-15  7.34927539207e-15  7.97489144901e-15  7.14231897345e-15  8.46518647211e-15  8.71994027982e-15  9.24714009866e-15  8.43173167424e-15  8.2424526198e-15  7.12463497e-15  8.04491252709e-15  7.7365546854e-15  8.60041571677e-15  7.76714093337e-15  8.6383973254e-15  8.47003215794e-15  8.56199077209e-15  8.17499766003e-15  9.87103113938e-15  1.00975993802e-14  9.6291107043e-15  8.79328292657e-15  1.01651414261e-14  9.75997240631e-15  1.15360919079e-14  1.02375899583e-14  1.0129297941e-14  1.05793422903e-14  1.2047155248e-14  1.36699005642e-14  1.45723070666e-14  1.5229929161e-14  1.64522332369e-14  2.01254514178e-14  2.26301655845e-14  2.8230506115e-14  3.6905078945e-14  4.69720823126e-14  6.0649902537e-14  8.01572563125e-14  1.13930517447e-13  1.75437643622e-13  3.01272728443e-13  6.88324792998e-13  2.64469584772e-12  6.86381091844e-13  2.996255168e-13  1.74537167915e-13  1.1522630864e-13  8.15223412967e-14  5.98758724409e-14  4.5188297706e-14  3.53949424096e-14  2.870215937e-14  2.24336410082e-14  1.96988990961e-14  1.79207009035e-14  1.64326714262e-14  1.43949885786e-14  1.34509065216e-14  1.19426996282e-14  9.50269711875e-15  1.06740840436e-14  1.18370807001e-14  1.06621128637e-14  9.61246075692e-15  8.08729304794e-15  8.79734669097e-15  8.33409545099e-15  7.7342877891e-15
 7.18509416962e-15  1.04515198544e-14  8.53548583924e-15  7.75647170687e-15  6.89299773222e-15  6.69057253902e-15  5.83053333115e-15  6.0899651293e-15  5.75344374175e-15  7.6308901864e-15  7.8119023197e-15  8.50886073037e-15  7.15060961934e-15  8.32861954525e-15  1.03805736112e-14  7.87603695562e-15  8.05603223228e-15  9.26556240935e-15  1.05442941191e-14  9.8904183333e-15  8.97413765041e-15  8.85767545287e-15  7.76940470287e-15  8.99297444662e-15  7.24674305099e-15  8.48525536669e-15  8.15242350025e-15  7.5805324631e-15  7.63921256668e-15  7.37416552571e-15  8.41372471169e-15  7.66032692301e-15  7.21376022674e-15  8.37912564102e-15  9.65510146528e-15  7.09171989858e-15  9.23653264452e-15  8.30518971944e-15  9.10566868362e-15  9.56366230538e-15  8.26993166173e-15  8.01425662536e-15  7.65325562823e-15  7.82553072523e-15  8.55183598677e-15  9.91293125e-15  9.16628389577e-15  9.34543500961e-15  8.94249174693e-15  9.07729047795e-15  9.13668371016e-15  8.64206472423e-15  9.005892264e-15  9.24522991958e-15  1.07112005176e-14  9.83508670129e-15  1.06284795002e-14  1.29619096331e-14  1.47009955289e-14  1.64526866361e-14  2.08053097255e-14  2.31394547762e-14  2.91616411534e-14  3.71549773637e-14  4.49955210243e-14  5.97363626758e-14  8.11490118262e-14  1.15918242824e-13  1.75393818989e-13  3.01451657347e-13  6.86381091844e-13  2.64445922014e-12  6.86828221441e-13  2.99583733984e-13  1.77101320377e-13  1.16502005401e-13  8.13281777972e-14  6.12299945827e-14  4.65910840868e-14  3.61279756621e-14  2.75507216759e-14  2.2586452488e-14  2.07950532359e-14  1.77046470104e-14  1.63566759888e-14  1.38192370904e-14  1.23866270289e-14  9.52932336601e-15  1.02647203831e-14  1.03592316516e-14  1.03788299834e-14  8.64160703239e-15  7.5426955252e-15  1.03837481705e-14  8.92553786862e-15  8.94631136621e-15
 8.84132187634e-15  1.0968648743e-14  9.03167999352e-15  9.51352463027e-15  9.25015822768e-15  8.44024409e-15  6.6700539586e-15  6.15539951913e-15  7.87296892114e-15  7.12278029201e-15  7.4048049025e-15  8.00060416515e-15  7.40308984793e-15  8.61378850054e-15  9.21535389476e-15  7.64700102795e-15  7.8874738509e-15  8.31338831552e-15  8.16331178518e-15  8.78246279215e-15  8.77015135368e-15  8.17909412075e-15  6.34732014645e-15  7.14605169134e-15  6.62882547934e-15  6.64706738153e-15  7.46894677929e-15  7.45572304833e-15  7.80198448886e-15  8.29353131624e-15  8.07211590528e-15  7.74224611118e-15  8.95490319651e-15  7.97090829232e-15  9.54038284547e-15  7.86278369978e-15  8.89212039044e-15  8.21066321573e-15  1.0387044713e-14  8.33042709432e-15  7.51057277257e-15  8.52762439839e-15  6.59086766405e-15  7.94670257628e-15  7.4696668838e-15  8.20212580904e-15  8.37231711838e-15  8.75252020764e-15  9.1209689785e-15  9.6177436006e-15  9.96787608414e-15  8.62064550534e-15  7.49252529971e-15  8.63812761656e-15  1.00982601824e-14  9.92521286628e-15  9.28547574704e-15  1.01699819177e-14  1.24419914109e-14  1.39638754696e-14  1.83670690745e-14  2.00686512933e-14  2.3742673812e-14  2.97381665703e-14  3.71634469518e-14  4.60809865866e-14  5.99943950258e-14  8.35766553609e-14  1.16562693188e-13  1.75299055644e-13  2.996255168e-13  6.86828221441e-13  2.65211855085e-12  6.87793488892e-13  3.00158951344e-13  1.74404720313e-13  1.15096054181e-13  8.13399245601e-14  6.05694814225e-14  4.5663508718e-14  3.50359565422e-14  2.78046488517e-14  2.37395873144e-14  2.12412601333e-14  1.67480801328e-14  1.55608460803e-14  1.35216066122e-14  1.14984200131e-14  1.15885442011e-14  1.04074551641e-14  1.03108155937e-14  8.6459903039e-15  9.06456732149e-15  9.31223747551e-15  9.26553338313e-15  8.13005508368e-15
 8.97911578052e-15  9.98867960532e-15  8.95663806821e-15  9.6021038599e-15  8.56894759509e-15  8.49664510193e-15  8.29291503903e-15  7.68125037173e-15  8.18131509087e-15  6.78145791046e-15  6.86254571584e-15  7.52537229739e-15  8.9472821734e-15  7.61688586036e-15  8.14054860199e-15  8.27966124033e-15  9.72785847691e-15  7.85778151589e-15  8.69011521082e-15  8.32214215403e-15  8.13116814654e-15  9.55511558678e-15  7.8298166087e-15  7.30987468038e-15  6.78905963351e-15  7.30704999305e-15  8.66923207456e-15  8.76668716794e-15  8.92365784968e-15  8.0098394439e-15  7.51038963311e-15  8.74111172616e-15  7.30065538695e-15  7.13443912128e-15  7.94011500211e-15  8.77502330054e-15  9.37661652747e-15  8.82815721621e-15  9.4274062636e-15  8.07830236297e-15  7.74202896687e-15  8.23551669675e-15  7.1254154536e-15  8.11209846118e-15  7.65270429189e-15  9.6188764251e-15  7.96541316834e-15  9.33789992406e-15  8.32089187477e-15  9.05381223e-15  1.03968706557e-14  1.00131495223e-14  8.13712200143e-15  9.61110402465e-15  7.92627551755e-15  1.16274472257e-14  1.20632646117e-14  1.13823106573e-14  1.27066251629e-14  1.35367523455e-14  1.46137268187e-14  1.56768422934e-14  1.94608853686e-14  2.44424969666e-14  2.93865027055e-14  3.65407604049e-14  4.48096943565e-14  5.97997996325e-14  7.98909038898e-14  1.15040692062e-13  1.74537167915e-13  2.99583733984e-13  6.87793488892e-13  2.64614045229e-12  6.86615401257e-13  3.00223329496e-13  1.75158715737e-13  1.15359614006e-13  7.99109261516e-14  6.0150234164e-14  4.42229163029e-14  3.77231938025e-14  2.90238884071e-14  2.58892597132e-14  2.01854011287e-14  1.83523926397e-14  1.58666204857e-14  1.34208263198e-14  1.3217134328e-14  1.03913261636e-14  9.79004627206e-15  9.34852523732e-15  9.10565913975e-15  1.04499720692e-14  9.77022968761e-15  8.45332437354e-15
 8.80660430209e-15  9.99044624479e-15  1.03321359419e-14  8.68951124312e-15  8.64913025404e-15  8.34185425175e-15  8.32409810333e-15  9.39711982533e-15  8.57195161728e-15  7.08219611517e-15  7.40006265942e-15  6.99587132887e-15  8.18915687202e-15  7.61691886814e-15  8.05229480982e-15  7.24801428186e-15  8.73030448183e-15  8.09083178632e-15  8.97834842935e-15  1.02478276722e-14  8.24117296012e-15  7.27130985163e-15  8.61657283976e-15  1.00628239602e-14  7.91531551684e-15  8.97766136156e-15  7.23130672844e-15  9.49306732761e-15  8.23118115964e-15  8.06262693598e-15  8.04539463496e-15  7.92977533913e-15  6.62532865985e-15  7.83985650756e-15  7.75020445104e-15  7.95365321738e-15  8.08265447269e-15  8.90926100368e-15  7.89586499848e-15  8.21393252647e-15  8.51570137541e-15  7.81220178977e-15  6.55057470279e-15  8.75686722056e-15  8.08627802431e-15  9.08703178471e-15  8.66986191187e-15  8.04553598306e-15  8.01782829332e-15  8.78714276559e-15  8.0971540944e-15  9.218959918e-15  6.490283307e-15  8.58326803048e-15  8.44166904891e-15  1.00857410019e-14  1.03518288652e-14  1.03318100665e-14  9.78318048503e-15  1.24589717424e-14  1.33598718497e-14  1.45981659756e-14  1.67449975346e-14  2.09741638249e-14  2.37552274694e-14  2.82123580901e-14  3.7163160089e-14  4.42378352315e-14  5.83587693276e-14  8.3097129845e-14  1.1522630864e-13  1.77101320377e-13  3.00158951344e-13  6.86615401257e-13  2.65059391211e-12  6.8946782701e-13  3.01433934609e-13  1.76489512386e-13  1.17352623457e-13  8.19103964432e-14  5.98503730231e-14  4.61799165364e-14  3.49843641916e-14  2.73436930678e-14  2.37174357073e-14  1.8525919804e-14  1.69474330909e-14  1.57161544725e-14  1.43431420203e-14  1.04254762041e-14  1.03590534391e-14  1.07425358092e-14  1.10396910509e-14  1.02578112882e-14  8.99917684338e-15  9.15372189109e-15
 8.98835530184e-15  9.13343504145e-15  8.2045944121e-15  9.03624846709e-15  7.77658256868e-15  7.92622264792e-15  7.80801260715e-15  7.38037797693e-15  6.56882245193e-15  8.34606150766e-15  8.95874256536e-15  7.45303163756e-15  8.27172819532e-15  7.79705441607e-15  7.87119956543e-15  8.57245931116e-15  1.02143238004e-14  9.32736457703e-15  8.59867991819e-15  9.5045206391e-15  7.86817827427e-15  8.49302864825e-15  8.06070441484e-15  9.24895472369e-15  9.738616044e-15  7.81280619277e-15  7.06475533413e-15  7.93106435921e-15  6.18672384779e-15  7.16466595695e-15  7.59910870584e-15  7.73212139706e-15  6.15568162293e-15  8.06186377823e-15  6.83963186018e-15  7.95491300188e-15  8.63631802493e-15  8.60057002002e-15  9.11330147548e-15  7.58208137162e-15  8.88277910124e-15  7.63381687644e-15  7.83247979182e-15  8.21491692083e-15  7.22693457056e-15  9.79603176731e-15  7.11706237916e-15  9.05684551187e-15  8.9071507267e-15  9.90341362065e-15  9.32321454672e-15  1.05684925838e-14  1.04198943787e-14  9.70968144239e-15  7.73982404041e-15  9.6374225339e-15  1.02558964464e-14  9.75388220746e-15  1.15809506354e-14  1.17039493347e-14  1.3492121211e-14  1.22444097156e-14  1.37527264489e-14  1.67823019581e-14  1.90324759317e-14  2.2452439992e-14  2.94066876551e-14  3.50115593792e-14  4.34255552785e-14  6.1650986299e-14  8.15223412967e-14  1.16502005401e-13  1.74404720313e-13  3.00223329496e-13  6.8946782701e-13  2.64848093409e-12  6.87789118618e-13  2.99842524582e-13  1.75507769421e-13  1.15626588094e-13  8.12648530108e-14  6.14428664806e-14  4.52503371776e-14  3.4808350009e-14  3.0417240351e-14  2.43009130249e-14  1.94278357576e-14  1.70138754255e-14  1.41842464638e-14  1.34419958848e-14  1.18928723771e-14  9.75418103054e-15  1.0687293346e-14  1.01837167051e-14  8.30423683756e-15  1.04187571402e-14
 8.97843259196e-15  9.76351318567e-15  8.53872011696e-15  8.4131742825e-15  7.00864149798e-15  8.65235869833e-15  8.78198493997e-15  7.66745530868e-15  8.36848739655e-15  9.1368874267e-15  8.48578894085e-15  9.2163555507e-15  7.97651125945e-15  8.33846174511e-15  8.5056712983e-15  7.22281920808e-15  8.00922905975e-15  1.0523325574e-14  9.27110664508e-15  8.88464587283e-15  8.03361074729e-15  9.03898815863e-15  8.78129495237e-15  8.46294529099e-15  8.58274932673e-15  8.78231119803e-15  8.20192623254e-15  7.80920302534e-15  6.6489248991e-15  7.37367596957e-15  8.07162890904e-15  8.24487072116e-15  7.70619240775e-15  6.2669597145e-15  6.59954807503e-15  6.37037105773e-15  8.45956409671e-15  7.76435963646e-15  9.73142148478e-15  9.96757126029e-15  9.37640485477e-15  8.09762854009e-15  7.87546142559e-15  7.89542777571e-15  8.79527314702e-15  8.9699710461e-15  8.28852857676e-15  7.38545353526e-15  1.00225771721e-14  1.00517962404e-14  6.80028377694e-15  9.6024310373e-15  9.15577796621e-15  9.13329328623e-15  9.17962094998e-15  9.71416426293e-15  8.62641336893e-15  9.51838143157e-15  9.25468208145e-15  1.08970724815e-14  1.26058434244e-14  1.27394027108e-14  1.4532968853e-14  1.53541746249e-14  1.69052941082e-14  2.03826785352e-14  2.45183275149e-14  2.80386003133e-14  3.60335755882e-14  4.69417822156e-14  5.98758724409e-14  8.13281777972e-14  1.15096054181e-13  1.75158715737e-13  3.01433934609e-13  6.87789118618e-13  2.64582213073e-12  6.87295831502e-13  3.01210666796e-13  1.76188166864e-13  1.18139308485e-13  8.17447496687e-14  5.8316883966e-14  4.75399985211e-14  3.87118893725e-14  3.08810822181e-14  2.39397865004e-14  1.83097411604e-14  1.64634888034e-14  1.39851221057e-14  1.33814075991e-14  1.14714399012e-14  1.155106862e-14  1.06084527613e-14  1.03062110985e-14  9.69559630142e-15
 1.0218235323e-14  8.41446579335e-15  9.55288404992e-15  9.67504261089e-15  8.64946560798e-15  9.66046911244e-15  9.05112220254e-15  7.94568596878e-15  8.18545607603e-15  7.83633036666e-15  9.04255789923e-15  8.46258731304e-15  8.11421183433e-15  7.98513092001e-15  8.73366796457e-15  8.51025102343e-15  8.50883522302e-15  8.93451260014e-15  1.01005810738e-14  8.91225173191e-15  8.44972664371e-15  9.0213407077e-15  6.74881336849e-15  9.39377786909e-15  7.59752017184e-15  6.57772309403e-15  7.70217195226e-15  6.84822722744e-15  7.66245579514e-15  6.914759181e-15  7.5500316673e-15  9.92114794871e-15  6.5316463032e-15  6.54842034612e-15  7.46971782331e-15  8.03546963958e-15  9.35310098082e-15  8.58784212631e-15  7.40214547039e-15  1.02417950739e-14  8.99220046806e-15  8.45304562096e-15  7.66777186172e-15  7.09328976495e-15  8.35771788807e-15  7.57217013643e-15  8.44492145891e-15  8.73743496019e-15  7.55776558082e-15  6.27258094881e-15  7.8056591295e-15  7.50311957442e-15  7.72809503955e-15  6.84849823275e-15  6.98766937533e-15  9.36086549869e-15  9.05369986913e-15  9.7779071237e-15  9.18785145249e-15  9.97549425642e-15  1.08096946631e-14  1.05362541052e-14  1.29819008533e-14  1.63688692265e-14  1.50566769311e-14  1.85035613327e-14  1.91509316109e-14  2.41030160682e-14  2.84110138874e-14  3.72674561659e-14  4.5188297706e-14  6.12299945827e-14  8.13399245601e-14  1.15359614006e-13  1.76489512386e-13  2.99842524582e-13  6.87295831502e-13  2.64618526365e-12  6.87055992526e-13  3.01292928457e-13  1.77749847873e-13  1.1610456618e-13  8.07424214672e-14  6.16265835806e-14  4.76983939827e-14  3.63679934143e-14  2.76161159727e-14  2.31308928638e-14  1.9675305517e-14  1.71023550029e-14  1.39952807207e-14  1.41071525836e-14  1.28885646147e-14  1.16169066184e-14  1.03694905151e-14  1.20670132812e-14
 1.09999924552e-14  8.53448028874e-15  9.48867699343e-15  9.2878749695e-15  7.94848821115e-15  9.38609613458e-15  9.51500116961e-15  7.48861572266e-15  8.47672414137e-15  7.92660136198e-15  9.1093996864e-15  7.3332763333e-15  8.26924686863e-15  9.26307942546e-15  8.84379130336e-15  7.80569218832e-15  9.85039057995e-15  7.74563434074e-15  9.30899661652e-15  9.30973800622e-15  7.31162394974e-15  9.66146354515e-15  6.35234926123e-15  8.84422582392e-15  7.46838069905e-15  6.10563794559e-15  8.3712455975e-15  6.60808850111e-15  7.68556927922e-15  7.08105109224e-15  8.0863644901e-15  7.93497983925e-15  7.37622605684e-15  8.6664520418e-15  7.36657584381e-15  9.68044638184e-15  8.94049587162e-15  7.42099507755e-15  9.02615970861e-15  8.6799376212e-15  9.55985260797e-15  7.67758538789e-15  8.87639289003e-15  6.31778576555e-15  8.50813259845e-15  7.5784359439e-15  7.91026946665e-15  9.7267380571e-15  7.77683143554e-15  9.19319800614e-15  8.30972219935e-15  8.2539118986e-15  1.04972984965e-14  7.7457867549e-15  8.38390746534e-15  8.71106620074e-15  9.82800686726e-15  8.71802413442e-15  9.48640835159e-15  1.07793083305e-14  1.0139915522e-14  8.20784203286e-15  1.26707399885e-14  1.54620001567e-14  1.35763373621e-14  1.51435932106e-14  1.67004025521e-14  1.92135072935e-14  2.32787903539e-14  2.93934777317e-14  3.53949424096e-14  4.65910840868e-14  6.05694814225e-14  7.99109261516e-14  1.17352623457e-13  1.75507769421e-13  3.01210666796e-13  6.87055992526e-13  2.65009155571e-12  6.88751909677e-13  3.01928612331e-13  1.75718067175e-13  1.16554608251e-13  8.18597451002e-14  6.16037688292e-14  4.71592036489e-14  3.56440228545e-14  2.89898107327e-14  2.32030764621e-14  2.15910344879e-14  1.71614564209e-14  1.3406415359e-14  1.30243693041e-14  1.16729605488e-14  1.23929703775e-14  1.09441679206e-14
 1.13643029426e-14  9.0104240809e-15  1.03612428337e-14  1.08236692092e-14  8.53591844014e-15  1.00541362902e-14  8.92497921756e-15  6.72266901575e-15  6.87194374796e-15  8.80745441909e-15  8.87120229478e-15  7.39052719613e-15  8.2125462128e-15  8.55480964569e-15  8.42646773887e-15  7.41120253366e-15  9.68801675855e-15  8.51345789438e-15  8.85158678951e-15  7.42122737025e-15  7.96857252025e-15  8.94260708716e-15  9.21882817552e-15  1.00287826859e-14  8.03191306453e-15  8.0177975082e-15  7.63469343566e-15  7.76847546442e-15  7.69361654306e-15  9.10503560765e-15  9.72123578903e-15  9.02794832157e-15  7.06722745257e-15  7.50590265812e-15  7.81199048988e-15  8.46525472919e-15  8.2018198136e-15  7.80972566502e-15  8.66692326098e-15  9.62279678677e-15  1.01874108058e-14  1.0639916787e-14  9.46684838947e-15  8.63652733126e-15  8.79555359014e-15  7.69618595101e-15  9.6956379817e-15  7.66452834118e-15  8.13574702076e-15  1.0088757587e-14  9.14774906551e-15  7.82448870319e-15  9.37968317552e-15  8.55363223598e-15  7.60094758121e-15  9.98993535475e-15  7.90304126376e-15  8.74658635477e-15  7.65639237767e-15  9.76526245489e-15  9.88214942934e-15  1.09095340158e-14  1.20973063294e-14  1.19569912216e-14  1.19758336923e-14  1.19836187606e-14  1.43637683789e-14  1.66434845806e-14  2.10679227425e-14  2.34022282942e-14  2.870215937e-14  3.61279756621e-14  4.5663508718e-14  6.0150234164e-14  8.19103964432e-14  1.15626588094e-13  1.76188166864e-13  3.01292928457e-13  6.88751909677e-13  2.65061635535e-12  6.87134261736e-13  3.01133502133e-13  1.76315153623e-13  1.1450758737e-13  8.29439127717e-14  6.06204054915e-14  4.59292916443e-14  3.66656730147e-14  2.85578728729e-14  2.46703446126e-14  1.96098203121e-14  1.69125205821e-14  1.39800328782e-14  1.33526929763e-14  1.43873456497e-14  1.15650748915e-14
 1.17439374017e-14  1.09172683747e-14  1.00469870237e-14  1.04366506773e-14  9.1147538745e-15  8.59641800013e-15  8.1696138942e-15  8.10992052891e-15  8.15724943579e-15  9.03991038883e-15  9.59126016707e-15  7.29005944486e-15  7.63129284777e-15  8.1458357784e-15  7.1221843363e-15  8.36008740157e-15  8.57201845596e-15  9.15554776658e-15  8.1734539827e-15  6.24520195172e-15  8.0648055016e-15  8.41558251683e-15  8.48557192234e-15  8.41751323311e-15  8.4930509497e-15  8.57209028683e-15  7.91562707023e-15  8.80611459467e-15  8.30835462986e-15  9.38738860746e-15  8.05705985326e-15  8.86695172216e-15  8.54690557022e-15  6.89319178685e-15  7.82841444066e-15  7.45377032123e-15  7.44843141724e-15  6.74082710718e-15  9.4784196765e-15  8.05663096062e-15  8.94710507267e-15  9.19610010671e-15  7.32836001332e-15  6.77807406254e-15  7.58010018209e-15  8.70893254766e-15  7.84492883822e-15  7.91456250314e-15  7.23074176301e-15  8.3740689782e-15  7.56557264726e-15  7.87237346478e-15  7.43882394771e-15  9.7320765478e-15  8.05365500259e-15  8.34804619469e-15  7.32134797768e-15  8.80194399832e-15  8.18634518824e-15  9.45549849929e-15  8.68751958181e-15  8.72289168808e-15  8.60516854162e-15  1.05217110399e-14  1.18877319283e-14  1.46180907578e-14  1.39074659298e-14  1.59500575509e-14  1.64302418922e-14  2.02209726308e-14  2.24336410082e-14  2.75507216759e-14  3.50359565422e-14  4.42229163029e-14  5.98503730231e-14  8.12648530108e-14  1.18139308485e-13  1.77749847873e-13  3.01928612331e-13  6.87134261736e-13  2.6489465841e-12  6.87471310774e-13  2.99454430438e-13  1.74198000091e-13  1.1563197831e-13  8.20530723854e-14  5.98411900912e-14  4.63748886107e-14  3.40838860021e-14  2.91684420917e-14  2.45427799371e-14  1.85182849055e-14  1.6822301319e-14  1.52571671041e-14  1.42592404283e-14  1.26816981307e-14
 1.18072529351e-14  1.24704721e-14  1.10499903685e-14  1.15618300943e-14  9.32371577495e-15  1.07370683446e-14  9.88277384565e-15  9.27773552988e-15  1.05807718851e-14  8.80241069313e-15  8.54805856778e-15  9.42910291553e-15  8.06254870341e-15  8.25949459209e-15  8.47808971063e-15  7.98874165373e-15  9.78636491499e-15  8.16564931137e-15  9.09456044227e-15  7.80954386957e-15  8.51741304246e-15  7.49464636374e-15  7.38643577478e-15  6.98264412415e-15  8.2786823277e-15  7.46639879868e-15  8.28529160928e-15  8.32251173056e-15  8.52628904005e-15  9.42119589725e-15  7.56284911264e-15  7.39535739374e-15  7.63416316992e-15  8.49155046172e-15  8.25806649644e-15  5.87220557539e-15  6.27687437422e-15  5.15192664075e-15  7.30316483904e-15  6.73253072574e-15  8.23040723674e-15  9.83766725724e-15  7.60443561856e-15  7.73559883925e-15  8.45281580618e-15  7.42373099833e-15  7.65483001447e-15  8.38104590797e-15  6.49975395222e-15  7.64555200607e-15  7.3977250111e-15  8.16056292068e-15  7.33345293687e-15  9.40387748561e-15  8.46486306216e-15  8.53424682962e-15  8.15807367415e-15  7.71848649034e-15  7.56628176228e-15  7.99446767563e-15  8.10150008903e-15  1.00027712367e-14  9.73988241331e-15  9.1483169577e-15  1.10248619697e-14  1.24510456282e-14  1.24569378423e-14  1.32514758235e-14  1.58994717889e-14  1.82775920619e-14  1.96988990961e-14  2.2586452488e-14  2.78046488517e-14  3.77231938025e-14  4.61799165364e-14  6.14428664806e-14  8.17447496687e-14  1.1610456618e-13  1.75718067175e-13  3.01133502133e-13  6.87471310774e-13  2.64842186945e-12  6.86161732989e-13  2.99834290086e-13  1.75222487544e-13  1.15443085971e-13  8.19928183808e-14  6.16153043112e-14  4.6213629397e-14  3.72866200166e-14  2.94014851548e-14  2.20452307174e-14  1.90662323155e-14  1.64353428386e-14  1.70088970801e-14  1.54606797716e-14
 1.26649510454e-14  1.22241132127e-14  1.04731799976e-14  9.61352810201e-15  1.07148108753e-14  1.08969191872e-14  8.16076191655e-15  7.88890087502e-15  8.90621779427e-15  7.84225052252e-15  9.52048661752e-15  9.45674706553e-15  8.41655803622e-15  8.95638640556e-15  9.07006905332e-15  7.82897673735e-15  8.91884118518e-15  8.19945245381e-15  8.53849208585e-15  8.03202447551e-15  7.65069012088e-15  7.13980678581e-15  8.09500471741e-15  7.09261265282e-15  7.79269242122e-15  7.54862846256e-15  6.80483311649e-15  8.59548989308e-15  7.70519517049e-15  6.10667160679e-15  7.81891808606e-15  6.06150538611e-15  6.75703564613e-15  8.3509595086e-15  8.78924494424e-15  8.33800268984e-15  7.19575464442e-15  6.91957877889e-15  7.48532200931e-15  7.35840469859e-15  8.43194284811e-15  9.99942885828e-15  8.30977749848e-15  8.77722238657e-15  7.64115891019e-15  8.5425937819e-15  8.8832621459e-15  9.99936418157e-15  8.44321050057e-15  8.29594733754e-15  7.97332303543e-15  8.25816278622e-15  7.38367884618e-15  7.51511065349e-15  8.84144798651e-15  7.20058095219e-15  8.37473081378e-15  8.04231408215e-15  8.90603582077e-15  9.00630084968e-15  7.49118839106e-15  8.18211504725e-15  8.94433722805e-15  1.040817998e-14  1.2052297675e-14  1.31575809699e-14  1.13223262296e-14  1.26597974575e-14  1.5616016065e-14  1.56299200089e-14  1.79207009035e-14  2.07950532359e-14  2.37395873144e-14  2.90238884071e-14  3.49843641916e-14  4.52503371776e-14  5.8316883966e-14  8.07424214672e-14  1.16554608251e-13  1.76315153623e-13  2.99454430438e-13  6.86161732989e-13  2.65024193857e-12  6.89301061684e-13  3.00119645666e-13  1.74772654275e-13  1.15408763257e-13  8.13703246083e-14  6.02996204815e-14  4.6922612416e-14  3.64698990775e-14  2.90010877189e-14  2.33338297881e-14  1.98912790908e-14  1.7370443177e-14  1.48478105151e-14
 1.4351368102e-14  1.26475210043e-14  1.10686808836e-14  1.08961781729e-14  1.04625979131e-14  1.15547483102e-14  8.51528773221e-15  5.97786080819e-15  8.40603406826e-15  9.12745864402e-15  8.49280418308e-15  8.62668370536e-15  9.72293854092e-15  6.73075121276e-15  8.0874539049e-15  7.38632147945e-15  8.82240295897e-15  7.44214067174e-15  8.36603431052e-15  7.2751675571e-15  8.41665882045e-15  7.44325384139e-15  8.20362460536e-15  7.10688744483e-15  9.03424290938e-15  9.02283617459e-15  8.60901684547e-15  9.25426571388e-15  7.2176882398e-15  7.66739432354e-15  7.46119123499e-15  6.82942844176e-15  7.78253654756e-15  9.69495254499e-15  7.62928065873e-15  7.91491700243e-15  7.87478656354e-15  6.40286593246e-15  8.64024894317e-15  8.20693804388e-15  1.03180795378e-14  9.56516322928e-15  8.51450198937e-15  7.60860091951e-15  8.34405124365e-15  9.78522824643e-15  9.25226866437e-15  9.52247500458e-15  8.67729207866e-15  8.09264230029e-15  6.45302727301e-15  8.06470724776e-15  7.02652114774e-15  8.07731209402e-15  7.6167282463e-15  7.24554538754e-15  8.57631624222e-15  8.39907172174e-15  8.54988792871e-15  8.09883799825e-15  7.89370800289e-15  8.80865751568e-15  9.5634257674e-15  1.08390254713e-14  1.18727656653e-14  8.74178322298e-15  1.09869344934e-14  1.03620763554e-14  1.22179590147e-14  1.30615817218e-14  1.64326714262e-14  1.77046470104e-14  2.12412601333e-14  2.58892597132e-14  2.73436930678e-14  3.4808350009e-14  4.75399985211e-14  6.16265835806e-14  8.18597451002e-14  1.1450758737e-13  1.74198000091e-13  2.99834290086e-13  6.89301061684e-13  2.65171388087e-12  6.86731301894e-13  3.0100176249e-13  1.76370602634e-13  1.17588996909e-13  8.28648867146e-14  6.35922746606e-14  4.76973534499e-14  3.60996856701e-14  2.92896028577e-14  2.41228014616e-14  2.14969142675e-14  1.69177500462e-14
 1.6201297879e-14  1.59185852072e-14  1.40543993365e-14  1.15610527045e-14  1.11214451227e-14  1.14291362472e-14  1.00335084782e-14  9.41819245544e-15  9.80367250077e-15  9.41149433897e-15  8.5536042356e-15  8.47744791301e-15  1.06991283736e-14  8.48597549338e-15  8.24062866234e-15  8.56425887289e-15  7.98342520184e-15  8.00005179525e-15  7.47384884343e-15  7.02331976952e-15  7.48698087453e-15  8.18616404351e-15  7.63677342122e-15  6.9507228084e-15  8.18816527492e-15  8.38756542969e-15  6.64137155173e-15  8.38131532762e-15  7.88343908402e-15  6.6822023522e-15  7.84984483502e-15  7.65026602936e-15  7.69428734433e-15  8.33494846958e-15  8.49996023686e-15  8.08148349511e-15  8.52262712419e-15  8.58079764158e-15  9.40837955542e-15  7.70362913807e-15  8.34406517475e-15  9.14860394723e-15  7.54967781046e-15  7.0616946109e-15  7.96487924347e-15  9.22879928568e-15  8.29137942595e-15  7.2251448069e-15  7.93252161327e-15  8.906226729e-15  7.3679909021e-15  7.3237228882e-15  6.72755442825e-15  6.56133279442e-15  7.11813365398e-15  6.88490950152e-15  7.92419320421e-15  8.31393810066e-15  6.99551071933e-15  8.21628329757e-15  7.89310780902e-15  8.45209841484e-15  8.66249379995e-15  8.98716031644e-15  1.02511222561e-14  1.11774707741e-14  1.08481490575e-14  8.05938962298e-15  1.18428649878e-14  1.38190910917e-14  1.43949885786e-14  1.63566759888e-14  1.67480801328e-14  2.01854011287e-14  2.37174357073e-14  3.0417240351e-14  3.87118893725e-14  4.76983939827e-14  6.16037688292e-14  8.29439127717e-14  1.1563197831e-13  1.75222487544e-13  3.00119645666e-13  6.86731301894e-13  2.64562466853e-12  6.86356732183e-13  3.00540183111e-13  1.75433235928e-13  1.14696710308e-13  8.19056591301e-14  5.93548589431e-14  4.63712540717e-14  3.43681708959e-14  2.81366477881e-14  2.26540160373e-14  1.97489234532e-14
 1.82858084707e-14  1.71465364007e-14  1.46431809941e-14  1.34645743135e-14  1.19872425128e-14  1.32257770376e-14  1.12990450129e-14  1.12555583927e-14  8.68619621989e-15  1.01276842429e-14  9.11192861145e-15  8.7336921705e-15  8.40216461828e-15  8.1703615506e-15  8.31757680767e-15  7.83496901377e-15  9.62649657925e-15  8.864739109e-15  7.6218055549e-15  6.01664724341e-15  9.0632239521e-15  6.35652756289e-15  8.60521960561e-15  8.83830555763e-15  8.37634482785e-15  8.94602206165e-15  7.79525227832e-15  8.93525473989e-15  8.60166975618e-15  8.1737190827e-15  8.06469261449e-15  8.37178115531e-15  7.13632746108e-15  7.07402229765e-15  8.10725029356e-15  9.13609466861e-15  7.91231546597e-15  7.61159081906e-15  7.69226724682e-15  8.20092563423e-15  8.07367250807e-15  9.47771549952e-15  8.59619033011e-15  8.76392013513e-15  9.15235892948e-15  8.32098774722e-15  1.00309904955e-14  8.92677978264e-15  8.88576145625e-15  8.65392468582e-15  6.99125680517e-15  9.06729187177e-15  8.69791446366e-15  1.00454036837e-14  8.27141572816e-15  8.38532694762e-15  8.51709871267e-15  9.05913515683e-15  6.84734610493e-15  7.90478191111e-15  7.66324036777e-15  7.63719535964e-15  7.80089186719e-15  9.75489034577e-15  1.05586305335e-14  1.05620608823e-14  1.00576845536e-14  9.37204839438e-15  1.14295986906e-14  1.21058898965e-14  1.34509065216e-14  1.38192370904e-14  1.55608460803e-14  1.83523926397e-14  1.8525919804e-14  2.43009130249e-14  3.08810822181e-14  3.63679934143e-14  4.71592036489e-14  6.06204054915e-14  8.20530723854e-14  1.15443085971e-13  1.74772654275e-13  3.0100176249e-13  6.86356732183e-13  2.64914180496e-12  6.87862643983e-13  3.01713260573e-13  1.76050187899e-13  1.15977640658e-13  8.09508394239e-14  6.040664603e-14  4.64811057196e-14  3.65554898849e-14  2.81189137925e-14  2.2618399694e-14
 2.26934296842e-14  1.95496384354e-14  1.85644503838e-14  1.74430677598e-14  1.3278968442e-14  1.29837586582e-14  1.14996008656e-14  1.05525119378e-14  9.25621189149e-15  9.90789222039e-15  8.99513192573e-15  1.00826627284e-14  8.47936831633e-15  8.14659485581e-15  8.15198564529e-15  7.38914157576e-15  1.0230827312e-14  8.47723673656e-15  8.32712918486e-15  7.38128683739e-15  9.16852682255e-15  7.87832030416e-15  7.20100463543e-15  8.10346852293e-15  8.39588904874e-15  9.30440353258e-15  8.68327115412e-15  8.48265696564e-15  7.80719777594e-15  7.92279073522e-15  7.34910530297e-15  7.17671624871e-15  6.86420260725e-15  6.85306011138e-15  7.72131190669e-15  8.4246422627e-15  9.43034057502e-15  9.07815991469e-15  9.19797794172e-15  9.5645068297e-15  9.0741129378e-15  7.63535882994e-15  7.10103204761e-15  8.72729900402e-15  8.2482441056e-15  8.80454868602e-15  9.10945210779e-15  1.0185370024e-14  7.30389663967e-15  9.43178695463e-15  7.97625256796e-15  9.34593612899e-15  9.11309151747e-15  9.26134652631e-15  8.34158347354e-15  8.88100345542e-15  8.04259035795e-15  8.26277824515e-15  9.01220234435e-15  8.12042208813e-15  8.59378866159e-15  8.26431089528e-15  8.60216773303e-15  9.44587659157e-15  7.99252526637e-15  9.81665953649e-15  8.72431196531e-15  8.96960775586e-15  1.04637138541e-14  1.11389670525e-14  1.19426996282e-14  1.23866270289e-14  1.35216066122e-14  1.58666204857e-14  1.69474330909e-14  1.94278357576e-14  2.39397865004e-14  2.76161159727e-14  3.56440228545e-14  4.59292916443e-14  5.98411900912e-14  8.19928183808e-14  1.15408763257e-13  1.76370602634e-13  3.00540183111e-13  6.87862643983e-13  2.64896012272e-12  6.89992122553e-13  3.00940066822e-13  1.74730226682e-13  1.15973035027e-13  8.20902325943e-14  6.1254485428e-14  4.56510443209e-14  3.56281435159e-14  2.74085706191e-14
 2.92772445048e-14  2.44440410723e-14  2.05142196152e-14  1.69321578416e-14  1.41413083734e-14  1.26045253671e-14  1.09668036767e-14  1.15197715264e-14  9.64599673958e-15  1.06338418646e-14  9.29997638972e-15  9.74916062703e-15  9.29336788307e-15  9.12554371112e-15  9.53646588067e-15  7.85084539462e-15  8.4815227569e-15  8.64260118844e-15  7.8095867284e-15  8.12502362019e-15  9.88894227455e-15  8.85940782323e-15  9.8089965691e-15  8.85835838972e-15  8.71556438865e-15  8.12239401843e-15  8.91239934416e-15  8.184757584e-15  8.76768216249e-15  8.72954747723e-15  7.708484936e-15  9.09964701203e-15  8.47496805276e-15  7.77935257164e-15  6.9107543862e-15  7.24980266565e-15  9.18219296822e-15  8.42078395419e-15  8.83857004796e-15  9.04798036286e-15  7.29602555467e-15  8.82308697891e-15  7.26615504659e-15  8.00216849534e-15  7.32967596678e-15  8.02253985541e-15  9.81224940397e-15  9.78760876144e-15  7.76057079702e-15  8.89516010293e-15  8.51390451597e-15  9.36833397636e-15  8.81048488126e-15  8.50206329988e-15  8.60676744384e-15  6.84139416048e-15  7.60254909477e-15  7.96693945268e-15  8.58878839644e-15  9.38628176847e-15  8.74973434373e-15  9.82738101564e-15  7.44493637203e-15  8.81635630276e-15  8.38042224236e-15  8.38498752038e-15  8.79513391849e-15  7.50238241434e-15  8.86722656243e-15  1.08706048065e-14  9.50269711875e-15  9.52932336601e-15  1.14984200131e-14  1.34208263198e-14  1.57161544725e-14  1.70138754255e-14  1.83097411604e-14  2.31308928638e-14  2.89898107327e-14  3.66656730147e-14  4.63748886107e-14  6.16153043112e-14  8.13703246083e-14  1.17588996909e-13  1.75433235928e-13  3.01713260573e-13  6.89992122553e-13  2.65246191415e-12  6.87852772353e-13  3.01158885243e-13  1.78383079309e-13  1.17779860135e-13  8.14710210919e-14  6.01783075009e-14  4.68904381917e-14  3.63125971858e-14
 3.62530202075e-14  2.9835377979e-14  2.36286937546e-14  2.0475358801e-14  1.7379166125e-14  1.57300929474e-14  1.39481333653e-14  1.08607921551e-14  1.07858045819e-14  1.14453390799e-14  9.03581187842e-15  9.51569699687e-15  8.30822114354e-15  7.71980520543e-15  8.85368940784e-15  8.7148409311e-15  8.62695858447e-15  9.88841188444e-15  8.24713639385e-15  8.74805777603e-15  1.00562133169e-14  8.87369523842e-15  8.34547623807e-15  8.12256584568e-15  8.6941656609e-15  7.44726426541e-15  7.57496816556e-15  7.88559975979e-15  8.47591554376e-15  8.59768418297e-15  6.92625002682e-15  8.00451079864e-15  6.6891741636e-15  5.81658777297e-15  5.68295232173e-15  7.45953716894e-15  8.30986716366e-15  8.28060072536e-15  8.37086868953e-15  9.58927059218e-15  7.77133749169e-15  7.4966571885e-15  6.43233238561e-15  8.26679963564e-15  8.0562154016e-15  8.79960829022e-15  7.71093814024e-15  8.4995005831e-15  8.2079364033e-15  7.35733513167e-15  8.64002543115e-15  9.02116567272e-15  6.85866320297e-15  8.19741604439e-15  8.31619472159e-15  7.22504100742e-15  8.14950141657e-15  7.11081766748e-15  6.43811018627e-15  6.99100502779e-15  8.15683218912e-15  8.83355865655e-15  9.55622505656e-15  7.46285723813e-15  8.09820522213e-15  8.95678103731e-15  7.40552707014e-15  8.02234876406e-15  9.1105738452e-15  9.78946118843e-15  1.06740840436e-14  1.02647203831e-14  1.15885442011e-14  1.3217134328e-14  1.43431420203e-14  1.41842464638e-14  1.64634888034e-14  1.9675305517e-14  2.32030764621e-14  2.85578728729e-14  3.40838860021e-14  4.6213629397e-14  6.02996204815e-14  8.28648867146e-14  1.14696710308e-13  1.76050187899e-13  3.00940066822e-13  6.87852772353e-13  2.64423623716e-12  6.87447822267e-13  3.02294903103e-13  1.76480841376e-13  1.16298725083e-13  8.21886542811e-14  6.05752048243e-14  4.62871276264e-14
 4.52837260413e-14  3.6452379403e-14  2.95378061122e-14  2.33277721541e-14  2.06651023625e-14  1.75593934029e-14  1.589932942e-14  1.22161113351e-14  1.02324906976e-14  1.07792902413e-14  1.18622517426e-14  1.00547989295e-14  8.23355498148e-15  9.21050201551e-15  8.58204737019e-15  9.27326348668e-15  9.25396812769e-15  9.26961132603e-15  8.23415599799e-15  7.26280149781e-15  1.01551217191e-14  8.79271194863e-15  7.37641775906e-15  7.76872233698e-15  9.50799623369e-15  9.15094002352e-15  8.63318362266e-15  1.06017076249e-14  8.40221476763e-15  8.26271146288e-15  9.069641697e-15  9.61566050963e-15  8.70131294988e-15  8.90572989666e-15  7.55777925081e-15  7.23735220192e-15  8.93533081178e-15  7.94137539772e-15  8.01290541265e-15  7.57148454337e-15  6.98454321191e-15  6.22436419939e-15  8.39512710902e-15  7.51669113373e-15  7.49643668236e-15  6.91388215222e-15  6.78885549991e-15  8.4494473067e-15  8.86556062877e-15  8.09958429244e-15  8.16300958965e-15  7.84777725515e-15  8.09345304551e-15  7.39668123458e-15  9.32186143431e-15  8.40944983337e-15  8.9711554204e-15  7.90902362331e-15  7.39691288899e-15  8.37905051811e-15  8.8541894181e-15  9.14997727491e-15  7.78898564748e-15  6.6664772107e-15  8.88311527129e-15  9.17448303006e-15  9.07310183075e-15  9.96061020686e-15  8.46346270831e-15  1.0963425088e-14  1.18370807001e-14  1.03592316516e-14  1.04074551641e-14  1.03913261636e-14  1.04254762041e-14  1.34419958848e-14  1.39851221057e-14  1.71023550029e-14  2.15910344879e-14  2.46703446126e-14  2.91684420917e-14  3.72866200166e-14  4.6922612416e-14  6.35922746606e-14  8.19056591301e-14  1.15977640658e-13  1.74730226682e-13  3.01158885243e-13  6.87447822267e-13  2.64500718214e-12  6.87367534583e-13  3.02007029291e-13  1.75811717251e-13  1.15800354849e-13  8.27424867748e-14  6.12834263749e-14
 6.17438617178e-14  4.69147466812e-14  3.46331719268e-14  2.90682900003e-14  2.41644319145e-14  1.96272143898e-14  1.80341141817e-14  1.46049980912e-14  1.25145977877e-14  1.21324655789e-14  1.07024975927e-14  1.08301453158e-14  9.25949569695e-15  9.00396598002e-15  9.58996783924e-15  9.29191246387e-15  7.67962032525e-15  9.10430888493e-15  8.41861701219e-15  8.27319516896e-15  7.69891151538e-15  7.76206330756e-15  9.43154564725e-15  8.74376758758e-15  8.14043930909e-15  8.84302886491e-15  8.97675514503e-15  1.02217025703e-14  8.72678333655e-15  7.95350994975e-15  9.81982980237e-15  9.14319467563e-15  9.20433304091e-15  1.01729552964e-14  8.10913082134e-15  7.41422749446e-15  6.72084234291e-15  6.93985160306e-15  7.90555820941e-15  7.93851259258e-15  8.09065309904e-15  9.69169861241e-15  9.72074741592e-15  9.81381265417e-15  8.27447825548e-15  7.27711985569e-15  8.38392054628e-15  1.03847887204e-14  8.23535512055e-15  8.23661097936e-15  8.25369150473e-15  9.16448758909e-15  7.32395768132e-15  9.14053224034e-15  7.8218744439e-15  6.38297177125e-15  7.13500592608e-15  7.61425320302e-15  5.86339984314e-15  7.62668646634e-15  8.29586717991e-15  7.07723701245e-15  7.96902194358e-15  9.50412531876e-15  8.18053721809e-15  7.94759730782e-15  8.01447048759e-15  8.17240312192e-15  7.4304912956e-15  9.06187128804e-15  1.06621128637e-14  1.03788299834e-14  1.03108155937e-14  9.79004627206e-15  1.03590534391e-14  1.18928723771e-14  1.33814075991e-14  1.39952807207e-14  1.71614564209e-14  1.96098203121e-14  2.45427799371e-14  2.94014851548e-14  3.64698990775e-14  4.76973534499e-14  5.93548589431e-14  8.09508394239e-14  1.15973035027e-13  1.78383079309e-13  3.02294903103e-13  6.87367534583e-13  2.64674208134e-12  6.88770350748e-13  3.01111941696e-13  1.75127807079e-13  1.1668548821e-13  8.35586232224e-14
 8.10644763516e-14  6.06405819783e-14  4.55557649165e-14  3.69326574031e-14  2.92384456993e-14  2.31044509406e-14  2.08816410781e-14  1.6898216802e-14  1.56519733838e-14  1.30899239172e-14  1.18787423363e-14  1.14452044793e-14  1.06580612442e-14  9.82450720937e-15  1.0211979593e-14  1.02625310606e-14  9.5445432552e-15  9.26037058413e-15  1.01049645548e-14  1.0620269932e-14  1.00394241957e-14  8.61532422806e-15  8.35576746362e-15  8.20105049938e-15  7.94491147978e-15  9.17215170222e-15  8.34002880956e-15  8.03219197622e-15  8.30495377549e-15  7.99680676261e-15  8.72240439589e-15  9.3672051322e-15  8.84645979924e-15  8.16002202935e-15  8.16733280867e-15  9.78633462917e-15  9.4187613737e-15  1.10384118296e-14  9.69590698664e-15  7.65145982853e-15  9.20869589574e-15  8.52431609823e-15  7.70422378175e-15  7.51477550858e-15  6.96209805641e-15  7.930154143e-15  6.93086479693e-15  8.68903150057e-15  9.33157342689e-15  8.54534718761e-15  7.21377854789e-15  8.9385771828e-15  7.15045833512e-15  8.18858889606e-15  8.11586664824e-15  6.93912225062e-15  7.12638139332e-15  7.74990847751e-15  7.81323543672e-15  8.63504489265e-15  8.85188543257e-15  7.41493488312e-15  7.87933616622e-15  6.17520879176e-15  8.50167449899e-15  8.11928137922e-15  7.20961512644e-15  9.17789734687e-15  8.86349431893e-15  8.54069266187e-15  9.61246075692e-15  8.64160703239e-15  8.6459903039e-15  9.34852523732e-15  1.07425358092e-14  9.75418103054e-15  1.14714399012e-14  1.41071525836e-14  1.3406415359e-14  1.69125205821e-14  1.85182849055e-14  2.20452307174e-14  2.90010877189e-14  3.60996856701e-14  4.63712540717e-14  6.040664603e-14  8.20902325943e-14  1.17779860135e-13  1.76480841376e-13  3.02007029291e-13  6.88770350748e-13  2.6474565689e-12  6.89121990139e-13  3.01151270021e-13  1.75431301245e-13  1.1726793032e-13
 1.14758744686e-13  8.22209506976e-14  6.08556833139e-14  4.71809565295e-14  3.65251902094e-14  2.96622390241e-14  2.42307066136e-14  2.07233877396e-14  1.69433719342e-14  1.47511458813e-14  1.28912761825e-14  1.37595694126e-14  1.29823515679e-14  1.09520248601e-14  1.05430165561e-14  1.08606127753e-14  8.86841803845e-15  8.75210610298e-15  7.76536365422e-15  8.87201893158e-15  9.54737414751e-15  9.67484974386e-15  8.61956950551e-15  9.46209974009e-15  1.0120572977e-14  9.42040897734e-15  9.91627061256e-15  8.67744167905e-15  7.96234840273e-15  9.09477527392e-15  8.60930553752e-15  8.29440263015e-15  7.72407505393e-15  7.7005617325e-15  6.62028448578e-15  9.45658541889e-15  8.61172647272e-15  9.56730698027e-15  9.07043079796e-15  9.26409021807e-15  8.62314840493e-15  8.76689547585e-15  8.5094734105e-15  8.89723371543e-15  8.48749794201e-15  6.76410991683e-15  7.6703219776e-15  7.40847485865e-15  7.60071240719e-15  8.95442983159e-15  8.56577672983e-15  1.00326696405e-14  7.64574663811e-15  7.66389632171e-15  7.51608048668e-15  7.35292431064e-15  7.41710129163e-15  7.70672430915e-15  6.43502927545e-15  6.81307450587e-15  7.44181794071e-15  8.15804229018e-15  8.31030008587e-15  7.63245255098e-15  7.83369574162e-15  8.95429868791e-15  9.18435230511e-15  8.59622007932e-15  9.0599061886e-15  8.44835315409e-15  8.08729304794e-15  7.5426955252e-15  9.06456732149e-15  9.10565913975e-15  1.10396910509e-14  1.0687293346e-14  1.155106862e-14  1.28885646147e-14  1.30243693041e-14  1.39800328782e-14  1.6822301319e-14  1.90662323155e-14  2.33338297881e-14  2.92896028577e-14  3.43681708959e-14  4.64811057196e-14  6.1254485428e-14  8.14710210919e-14  1.16298725083e-13  1.75811717251e-13  3.01111941696e-13  6.89121990139e-13  2.64985614594e-12  6.86156206312e-13  2.99730475153e-13  1.75195375108e-13
 1.76052358348e-13  1.1728725832e-13  8.28855817507e-14  6.08343167557e-14  4.82045917255e-14  3.60144765292e-14  2.88901992114e-14  2.40957216357e-14  1.99145906779e-14  1.59297534299e-14  1.49928493636e-14  1.32507510851e-14  1.14641610037e-14  1.00666521971e-14  9.55667060906e-15  9.09318603837e-15  8.90786772506e-15  8.19430000863e-15  7.08323396822e-15  6.93637948851e-15  8.01583762902e-15  9.35585895418e-15  8.41686475955e-15  8.33281074525e-15  9.53445196373e-15  7.77290853828e-15  8.16983262277e-15  6.58077607749e-15  7.56312293985e-15  9.73063308273e-15  8.37556088585e-15  7.88645053609e-15  8.59346540178e-15  8.84829664077e-15  8.60387349593e-15  8.3268169953e-15  7.04186935254e-15  7.61543409078e-15  8.42944416169e-15  7.89305541075e-15  7.12255844622e-15  7.5384492486e-15  7.57175800892e-15  9.13843850034e-15  8.54189854349e-15  7.50576628588e-15  8.60301929053e-15  7.8831181222e-15  1.0286593096e-14  1.03475718027e-14  9.12809661787e-15  9.24407071293e-15  8.18460547636e-15  8.07847623178e-15  6.87621746308e-15  6.8643937907e-15  7.94208794116e-15  8.83968224708e-15  7.53459997948e-15  7.67409089541e-15  8.18287119066e-15  9.01276953978e-15  8.09046124956e-15  7.50577024766e-15  8.32377923579e-15  8.14667993824e-15  7.69669781238e-15  8.08037488358e-15  8.26373202839e-15  7.73607468527e-15  8.79734669097e-15  1.03837481705e-14  9.31223747551e-15  1.04499720692e-14  1.02578112882e-14  1.01837167051e-14  1.06084527613e-14  1.16169066184e-14  1.16729605488e-14  1.33526929763e-14  1.52571671041e-14  1.64353428386e-14  1.98912790908e-14  2.41228014616e-14  2.81366477881e-14  3.65554898849e-14  4.56510443209e-14  6.01783075009e-14  8.21886542811e-14  1.15800354849e-13  1.75127807079e-13  3.01151270021e-13  6.86156206312e-13  2.65010759799e-12  6.88262652086e-13  3.02377270023e-13
 3.00763748099e-13  1.75962841706e-13  1.16926044337e-13  8.35020142796e-14  6.30245166627e-14  4.59391118305e-14  3.68804775216e-14  3.0313685925e-14  2.40417626738e-14  1.99235792132e-14  1.74602848739e-14  1.56417689275e-14  1.44139882972e-14  1.34606644044e-14  1.20449554041e-14  1.1306287387e-14  9.8489857213e-15  8.77647275946e-15  9.26907390412e-15  9.07015432477e-15  7.95633536796e-15  8.16270052327e-15  8.86545640866e-15  9.52917198637e-15  8.88580115224e-15  9.32789351858e-15  8.49275938901e-15  8.51382713122e-15  9.04272818834e-15  8.61119961571e-15  7.3927163291e-15  8.20211155583e-15  9.82494937371e-15  9.50027705113e-15  7.82262361038e-15  8.67083621357e-15  7.98123097106e-15  8.62101075861e-15  9.99673449064e-15  9.22002447238e-15  7.76739901277e-15  7.73140798636e-15  9.28049895765e-15  9.35022882537e-15  8.40527125345e-15  7.37759585684e-15  8.03318426665e-15  8.57693041496e-15  8.11590340585e-15  8.03749581265e-15  8.98359687618e-15  9.12192441976e-15  8.61558139757e-15  8.00203245058e-15  6.83525820866e-15  6.84697360982e-15  5.60039060331e-15  8.50775596755e-15  7.22887675468e-15  7.1335964689e-15  8.69338002583e-15  9.22041738833e-15  8.39613738334e-15  8.44188469097e-15  9.24566091599e-15  9.40368269052e-15  8.2748751066e-15  8.76095466458e-15  8.90539043123e-15  8.37030482057e-15  8.33409545099e-15  8.92553786862e-15  9.26553338313e-15  9.77022968761e-15  8.99917684338e-15  8.30423683756e-15  1.03062110985e-14  1.03694905151e-14  1.23929703775e-14  1.43873456497e-14  1.42592404283e-14  1.70088970801e-14  1.7370443177e-14  2.14969142675e-14  2.26540160373e-14  2.81189137925e-14  3.56281435159e-14  4.68904381917e-14  6.05752048243e-14  8.27424867748e-14  1.1668548821e-13  1.75431301245e-13  2.99730475153e-13  6.88262652086e-13  2.65485225661e-12  6.89503864519e-13
 6.8644835102e-13  3.01427273091e-13  1.75792479725e-13  1.16950435239e-13  8.30690515836e-14  6.10858344646e-14  4.53862657736e-14  3.61447224941e-14  2.82275770209e-14  2.38312641928e-14  2.0272229254e-14  1.81775543902e-14  1.65110141153e-14  1.42451591234e-14  1.26149836113e-14  1.13940567554e-14  8.68155544364e-15  9.59329567008e-15  1.00641343555e-14  8.96081762526e-15  9.40638598297e-15  8.82674335363e-15  1.00053733249e-14  1.06952414114e-14  8.95192414001e-15  8.07947587222e-15  8.88473276373e-15  7.40711904882e-15  8.89912273116e-15  9.99093171982e-15  7.08374243979e-15  7.56811306921e-15  6.61872989284e-15  7.12013693251e-15  8.45478522306e-15  8.25687034001e-15  8.84392312813e-15  8.80876632978e-15  9.50843719839e-15  9.86528619197e-15  8.19496057485e-15  8.53423216999e-15  7.80412510457e-15  8.58684070389e-15  7.78451592028e-15  6.06839797484e-15  6.78118773507e-15  6.97704785275e-15  5.92633965425e-15  8.11030507888e-15  7.91985208618e-15  7.91394515628e-15  7.39746677816e-15  7.11724634875e-15  7.42727288178e-15  8.22219532214e-15  7.44431359688e-15  8.57066349171e-15  8.09325954301e-15  8.61365036605e-15  8.85261573586e-15  8.61682140808e-15  8.82065715915e-15  7.71945233765e-15  8.06413229772e-15  7.48647218355e-15  7.66485667044e-15  7.30299069135e-15  8.53540923576e-15  8.2388831005e-15  7.7342877891e-15  8.94631136621e-15  8.13005508368e-15  8.45332437354e-15  9.15372189109e-15  1.04187571402e-14  9.69559630142e-15  1.20670132812e-14  1.09441679206e-14  1.15650748915e-14  1.26816981307e-14  1.54606797716e-14  1.48478105151e-14  1.69177500462e-14  1.97489234532e-14  2.2618399694e-14  2.74085706191e-14  3.63125971858e-14  4.62871276264e-14  6.12834263749e-14  8.35586232224e-14  1.1726793032e-13  1.75195375108e-13  3.02377270023e-13  6.89503864519e-13  2.65132040125e-12


==> anc/correlator_b13_Nt12_dist17.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 7.86174081504e-05  7.65077266164e-05  7.05519209444e-05  6.11730556209e-05  5.23853057897e-05  4.51182949325e-05  3.45479942413e-05  2.6329827902e-05  1.9893725597e-05  1.64544748982e-05  1.23636123051e-05  8.25286808678e-06  7.44723060464e-06  5.34061126681e-06  7.2566088407e-06  4.8807624965e-06  1.44201235996e-06  4.5560396011e-06  3.17410165417e-06  3.17026709142e-06 -3.41439706999e-06  2.47679657091e-07  3.43734455316e-06  3.27123027e-06  1.75327145654e-07  3.20755349195e-07  1.82656964369e-06  2.53973042994e-07  2.96187776502e-06  2.50237520888e-06  1.01054538858e-06  5.7684626819e-07 -3.07954418335e-06 -6.03921934929e-07  6.05528828073e-07  1.36762998158e-06  1.18064113895e-06  4.4187277374e-06  1.81153603642e-06  1.43872668033e-08 -1.46483267062e-06  1.21209201018e-06  2.81825135046e-07  1.2670845026e-07  1.88500045109e-06  9.52233604626e-07 -1.20063556184e-07 -1.73858438542e-06  3.75543350994e-06 -7.09259979528e-07  5.5554912362e-07  3.0672743865e-06  7.22596107557e-07  5.81911593447e-06  4.63069621035e-07  2.03033834379e-06  5.30136081752e-06  3.30160840001e-06  3.00841396014e-07  3.87155229288e-06  1.92453492426e-06  2.98664256681e-06 -1.5998276132e-07  3.08512339654e-06 -3.95595834553e-07  1.26205332356e-06  2.41189438123e-06  1.6843669254e-07 -4.99168247315e-06 -1.13454258335e-06  3.1590403907e-06 -4.64600959791e-07  1.49717070063e-06  1.75225403648e-06 -2.52631312086e-06  7.91380912756e-07 -1.33658192807e-07 -3.14234946295e-06  5.49349709255e-07 -7.47352493151e-07  4.03766054608e-06  5.48231423483e-06  7.08816158474e-06  4.43245465222e-06  4.28851730642e-06  5.99834668153e-06  9.60282749905e-06  1.5301886548e-05  2.20311468932e-05  2.76889126323e-05  3.69100757745e-05  4.39561405183e-05  5.0905798745e-05  6.07604374751e-05  7.13400822102e-05  7.67884078465e-05
 0.506647151074  0.506960947513  0.506592503521  0.50645375524  0.50695488361  0.506447520536  0.506459111951  0.506180061752  0.506090815989  0.506152273698  0.506299255002  0.505898860704  0.507204376933  0.507094486181  0.506382260579  0.506531048725  0.505818934113  0.506229580526  0.507113756456  0.505247322431  0.506166490587  0.506809984388  0.50673928818  0.506527242022  0.505556758014  0.505676578198  0.506874271597  0.505375669265  0.505413759226  0.507458734444  0.505748205038  0.506794401234  0.506707105512  0.50583977228  0.505799274437  0.507131489185  0.50701879984  0.506049003324  0.506802914683  0.506254387754  0.505608964452  0.505781490965  0.505483210739  0.506186937533  0.506519644834  0.506751592911  0.506905457007  0.506703120204  0.505640169553  0.505836018216  0.507411034862  0.506295875916  0.506071201509  0.506654669519  0.505819626045  0.506280551298  0.506047419328  0.506315822987  0.505678047135  0.506461602311  0.507231554732  0.505765970862  0.505779072336  0.507123954794  0.505793322923  0.505069382018  0.506255780885  0.507318074565  0.507698504448  0.506396277032  0.506661630425  0.506405199308  0.50614465707  0.506331961787  0.506250330562  0.505967566863  0.507929494791  0.50661857288  0.505411143884  0.505786463702  0.506894162739  0.506434725144  0.506663232924  0.506720655119  0.505692977293  0.506650283818  0.506019949944  0.506425082229  0.507393858716  0.507745881978  0.507925657875  0.506551689442  0.50719640707  0.508276770637  0.507951536055  0.506029769066
 4.24523605308e-12  1.10273424061e-12  4.81790861413e-13  2.80682654584e-13  1.8744783596e-13  1.31355168174e-13  9.52305637849e-14  7.24025889432e-14  5.27957596112e-14  4.34277916569e-14  3.36139660314e-14  2.79926952323e-14  2.36332668491e-14  1.93026168679e-14  1.77754980848e-14  1.60636561879e-14  1.41608050099e-14  1.22627510491e-14  9.96501899981e-15  1.25063191877e-14  1.12220771925e-14  7.22351889227e-15  8.93582730316e-15  1.02979822753e-14  9.16040871495e-15  8.82116352469e-15  8.69421376689e-15  8.37573667784e-15  8.08058989159e-15  7.18252092004e-15  6.94213429818e-15  8.61402766437e-15  6.93958037226e-15  8.78134052559e-15  8.13668720966e-15  1.0938318165e-14  7.29046362652e-15  1.0462976334e-14  7.56146776362e-15  7.16212923584e-15  6.63819974484e-15  6.95354885915e-15  6.50341395597e-15  8.57836168996e-15  9.38943022512e-15  8.6392708165e-15  9.03436967915e-15  9.26223079798e-15  8.23682259116e-15  8.04698210906e-15  9.17077920277e-15  8.64989147031e-15  6.11010479517e-15  5.49114190506e-15  7.93755019853e-15  8.01397643722e-15  7.57396513375e-15  7.92182018644e-15  8.36378015646e-15  7.16070383612e-15  8.79749757626e-15  7.54325600006e-15  8.37197019696e-15  7.86873688593e-15  4.67386197289e-15  6.89380208815e-15  6.46373300962e-15  8.22983151186e-15  8.19019632348e-15  8.62364381438e-15  9.65492625881e-15  1.14296241984e-14  8.843825696e-15  9.69004005053e-15  9.29152235234e-15  1.173525581e-14  1.11781542774e-14  8.98538950273e-15  1.31902994815e-14  8.27543647127e-15  1.06341888534e-14  1.35826382707e-14  1.47750688049e-14  1.96327339387e-14  2.27653254725e-14  2.69090403762e-14  3.32739943631e-14  4.25670447092e-14  5.51567586475e-14  7.13605123492e-14  9.54696920767e-14  1.31851155398e-13  1.83390456124e-13  2.79843475603e-13  4.80453539381e-13  1.10051161963e-12
 1.10273424061e-12  4.25423939733e-12  1.10090641809e-12  4.83036547986e-13  2.80813205758e-13  1.82616727542e-13  1.30570877898e-13  9.80989970122e-14  7.13462016125e-14  5.7544980602e-14  4.2452130417e-14  3.24117337003e-14  2.62715267323e-14  2.27352426235e-14  1.81116159922e-14  1.90810370644e-14  1.58475920914e-14  1.48866766097e-14  1.28257737339e-14  1.29125697465e-14  1.05812059782e-14  1.0040987684e-14  8.43799178182e-15  9.16401738638e-15  9.61653980925e-15  8.27788314968e-15  9.80681210931e-15  1.13732724048e-14  1.13269697101e-14  9.79867955504e-15  9.11467665945e-15  8.02848669963e-15  4.21766010055e-15  7.38386984878e-15  8.40147640229e-15  9.10926911217e-15  6.72489849874e-15  8.63803010536e-15  7.72114090891e-15  6.02101477474e-15  9.14150210882e-15  6.33586668679e-15  7.53472653459e-15  7.20255363596e-15  8.29794500998e-15  1.00523993931e-14  9.38734472434e-15  8.90312705745e-15  1.10843381081e-14  8.78104345418e-15  9.17361668112e-15  9.13501235254e-15  7.82575695805e-15  5.29148558156e-15  5.80370750294e-15  6.89147859941e-15  7.54181395307e-15  9.38185752275e-15  9.42653216942e-15  8.07040964551e-15  9.89519123888e-15  6.97858755468e-15  8.88949332058e-15  6.51326839674e-15  5.7204326333e-15  6.33584599932e-15  9.20069965483e-15  8.98409330759e-15  9.03767439239e-15  8.93863092478e-15  7.8174722187e-15  4.68880394966e-15  7.54204456874e-15  9.96182270987e-15  8.57696852366e-15  8.07098416786e-15  8.37231364202e-15  1.00981715714e-14  1.00057415542e-14  1.22488934149e-14  1.12749257788e-14  1.23255266983e-14  1.47594792472e-14  1.95229004618e-14  2.16968208078e-14  2.4451354956e-14  2.91569098321e-14  3.56745565877e-14  4.30013985388e-14  5.37451657957e-14  6.95009542774e-14  9.39493651884e-14  1.26322491639e-13  1.82832094539e-13  2.78125728277e-13  4.80136455662e-13
 4.81790861413e-13  1.10090641809e-12  4.2398662247e-12  1.10227517758e-12  4.81141286679e-13  2.78906048907e-13  1.82930451727e-13  1.29061817043e-13  9.34635177374e-14  7.1575549276e-14  5.50764772178e-14  4.21701400118e-14  3.20795069866e-14  2.88530477315e-14  2.36199280286e-14  2.09466140628e-14  2.03657706635e-14  1.54886336258e-14  1.47983303437e-14  1.05936005583e-14  1.21458221769e-14  1.03253549412e-14  1.08507728951e-14  9.1249932302e-15  9.38036851235e-15  9.15006672929e-15  9.29526789553e-15  1.15342732946e-14  9.77619745098e-15  1.01054029993e-14  7.2201854125e-15  8.0533678705e-15  4.92273920712e-15  9.06263696771e-15  1.04348519795e-14  9.2623219132e-15  4.68572096437e-15  7.68846639002e-15  6.86394514855e-15  6.18892649789e-15  8.83324783302e-15  7.93333135544e-15  9.27956976612e-15  9.30892719831e-15  8.83801452091e-15  8.67024888264e-15  7.85974454864e-15  6.97551835484e-15  9.07761257252e-15  1.01360140229e-14  9.43745279278e-15  1.04044484841e-14  8.72953939483e-15  1.09342918469e-14  6.82610813089e-15  9.77862515223e-15  9.55476736512e-15  1.01036364258e-14  9.68564075877e-15  6.01663416453e-15  6.15236769087e-15  6.63177023168e-15  7.08377855105e-15  8.01050049558e-15  7.6939584637e-15  6.33745389213e-15  9.95147636421e-15  8.18611597764e-15  9.79731379367e-15  7.24735230579e-15  7.46807624142e-15  9.33759786141e-15  8.40323401237e-15  9.00610543371e-15  9.2450206114e-15  8.30514323696e-15  7.02050836724e-15  8.86459003706e-15  9.27283672603e-15  8.37764873396e-15  8.58823703027e-15  1.16135526874e-14  1.31221787495e-14  1.72678766081e-14  1.85071805982e-14  2.04809220113e-14  2.4200310446e-14  2.73827685818e-14  3.46061170878e-14  4.36620847365e-14  5.29024242282e-14  7.12388130657e-14  9.56604616791e-14  1.27153623211e-13  1.84172756732e-13  2.77414244485e-13
 2.80682654584e-13  4.83036547986e-13  1.10227517758e-12  4.24323107027e-12  1.10126122539e-12  4.82207871615e-13  2.78173645469e-13  1.84952974744e-13  1.30892246187e-13  9.50793101512e-14  7.2203704337e-14  5.41225408814e-14  4.39332689615e-14  3.4923586068e-14  2.87406311119e-14  2.44751544131e-14  2.04450616048e-14  1.83238415788e-14  1.64395451383e-14  1.25619505959e-14  1.3414195961e-14  9.56788401929e-15  1.06234607608e-14  8.4372593313e-15  1.05465945194e-14  8.01478746502e-15  8.82183824521e-15  1.16187220862e-14  1.11616011376e-14  1.14021079452e-14  6.26636503219e-15  7.07431293619e-15  6.95275546559e-15  6.98004981029e-15  1.08182364909e-14  8.52109992874e-15  9.11388628442e-15  9.27889837449e-15  7.02176896233e-15  8.18899056596e-15  8.68057769491e-15  6.65736676082e-15  7.52652669236e-15  8.52199054715e-15  1.03702761859e-14  5.94586083558e-15  9.62154652929e-15  1.07013826131e-14  7.70969086546e-15  6.0870081787e-15  8.80693653646e-15  9.01598350711e-15  1.03992156991e-14  8.82537465054e-15  6.27675227593e-15  9.30213084663e-15  1.00191130084e-14  7.09630751519e-15  7.33663765486e-15  6.55751637154e-15  8.64194010393e-15  9.83066050658e-15  8.32337120184e-15  7.08917978856e-15  6.85509342715e-15  7.97916922152e-15  8.28408380637e-15  8.35944198865e-15  8.28334583175e-15  6.98613905073e-15  6.0685142652e-15  9.51933401331e-15  7.26713977365e-15  7.96197464707e-15  8.39043386842e-15  1.01431907579e-14  7.37941947007e-15  1.02418799687e-14  8.83842968139e-15  9.32115093506e-15  1.06531892583e-14  1.25475489588e-14  1.12408115603e-14  1.25588601838e-14  1.38194321973e-14  1.62232382729e-14  2.02256189749e-14  2.37857498827e-14  2.67302780162e-14  3.52117672153e-14  4.28767478733e-14  5.67526922995e-14  7.08337108649e-14  9.51035896557e-14  1.29656455206e-13  1.86021649044e-13
 1.8744783596e-13  2.80813205758e-13  4.81141286679e-13  1.10126122539e-12  4.24554938774e-12  1.10312516034e-12  4.82883202217e-13  2.80304903688e-13  1.85146276568e-13  1.28358331039e-13  9.3613829629e-14  7.09913163959e-14  5.28266509557e-14  4.07790055231e-14  3.18887237875e-14  2.85461488424e-14  2.30970759551e-14  1.98999798099e-14  1.48740868737e-14  1.40569236221e-14  1.42855678515e-14  1.28971036253e-14  1.3174851224e-14  8.99777752144e-15  1.14196450985e-14  7.57416215045e-15  8.12187459697e-15  9.70198097499e-15  1.11924254088e-14  1.009590923e-14  8.39724728475e-15  7.62485722143e-15  1.12240112954e-14  1.01781044198e-14  8.44134680869e-15  8.41102066555e-15  5.88341774613e-15  7.83846979579e-15  7.59829240559e-15  8.69915307457e-15  7.30889782465e-15  9.3109913584e-15  9.53823552078e-15  9.78646114821e-15  8.19723809136e-15  8.12113264653e-15  1.01820997069e-14  8.95582760317e-15  9.9590947068e-15  9.06411675808e-15  9.01677309833e-15  7.79101501712e-15  4.8696650309e-15  8.23685327938e-15  7.65476184451e-15  5.98744779658e-15  8.30037141444e-15  7.99557292927e-15  7.19431384915e-15  7.03021729356e-15  6.52091047193e-15  7.47899419864e-15  8.16878108622e-15  9.2358421663e-15  8.16470413664e-15  7.92687370073e-15  1.01456961926e-14  7.64193462532e-15  6.18567372588e-15  6.13209590374e-15  5.09659593343e-15  9.33415405593e-15  7.07319272045e-15  8.16781299185e-15  9.05249720926e-15  1.13660375799e-14  9.38177924772e-15  9.30475504084e-15  9.93030628977e-15  9.74261603844e-15  1.03175417686e-14  1.04889140457e-14  1.1475252621e-14  1.21496699763e-14  1.37007644927e-14  1.32022568958e-14  1.72147582275e-14  2.01188871486e-14  2.22903813974e-14  2.60318464411e-14  3.36811480091e-14  4.39852548328e-14  5.52009254934e-14  7.27308935659e-14  9.58820333213e-14  1.30662653406e-13
 1.31355168174e-13  1.82616727542e-13  2.78906048907e-13  4.82207871615e-13  1.10312516034e-12  4.24557220931e-12  1.10636571194e-12  4.82121268632e-13  2.80715227299e-13  1.82980038489e-13  1.28317411961e-13  9.68385666169e-14  6.86719040202e-14  5.32987247183e-14  4.37120642692e-14  3.46803180475e-14  2.69049347542e-14  2.33310092645e-14  1.94900882751e-14  1.6628341896e-14  1.34859790311e-14  1.50832167597e-14  1.19693577973e-14  1.21574661215e-14  1.24882564591e-14  1.06190686907e-14  9.70712749978e-15  9.18311641237e-15  1.05943103791e-14  1.14296854775e-14  8.90533037231e-15  9.59957124625e-15  8.90981852653e-15  8.63898037599e-15  7.2763574553e-15  9.77833495882e-15  7.25699852226e-15  8.4197353081e-15  7.91013889809e-15  1.00448191234e-14  5.24966243189e-15  6.78629938329e-15  8.18697784852e-15  6.23268171104e-15  1.01075816259e-14  8.98998594939e-15  1.005478019e-14  1.2014827527e-14  1.17739494254e-14  9.23911095295e-15  8.5466977272e-15  7.48815318852e-15  4.73719782871e-15  9.05093542072e-15  8.47798506576e-15  9.97976855245e-15  6.8022329076e-15  7.19386110008e-15  6.42619804055e-15  7.50785729255e-15  6.12973457182e-15  8.29902610846e-15  9.27724624093e-15  1.02571822144e-14  8.66746915723e-15  5.37139070811e-15  9.8040896816e-15  8.26804497088e-15  7.23073010005e-15  9.21001654862e-15  5.54941043215e-15  8.30562787904e-15  7.96964888104e-15  9.70441736219e-15  6.12187285672e-15  9.49006276261e-15  1.04020818466e-14  8.73208509768e-15  1.14811638941e-14  1.06197891812e-14  9.66825976416e-15  1.00841529736e-14  1.18240307328e-14  1.39014169398e-14  1.46259597084e-14  1.50475771536e-14  1.78141819879e-14  1.75772598523e-14  2.18343601465e-14  2.28280345961e-14  2.65404565568e-14  3.30463854368e-14  4.30542250142e-14  5.27281525235e-14  7.03746005122e-14  9.18963609579e-14
 9.52305637849e-14  1.30570877898e-13  1.82930451727e-13  2.78173645469e-13  4.82883202217e-13  1.10636571194e-12  4.24104251028e-12  1.09792056858e-12  4.82773274317e-13  2.78686581048e-13  1.84785414728e-13  1.2806054753e-13  9.2571948205e-14  7.19134315557e-14  5.55149004526e-14  4.35240125552e-14  3.43785163737e-14  3.13387520995e-14  2.47033367722e-14  2.08902623131e-14  1.60952777113e-14  1.59420381889e-14  1.26305632612e-14  1.26051551236e-14  1.29995181693e-14  1.19002567673e-14  1.18029811201e-14  6.56067487735e-15  8.88391996652e-15  8.5878950735e-15  6.81302247855e-15  8.87763732256e-15  8.10430010291e-15  9.37812843514e-15  7.02499516552e-15  9.35250391271e-15  7.82918703161e-15  5.51869886893e-15  7.1233444711e-15  8.6251821647e-15  7.73826322316e-15  7.22392549831e-15  9.07015332648e-15  7.92587040747e-15  9.7437425911e-15  8.31255240568e-15  8.91651197936e-15  6.92809528485e-15  9.50265642758e-15  7.40348424485e-15  1.02395787613e-14  8.50228898032e-15  5.1223509042e-15  5.94829269331e-15  8.32779976999e-15  8.63479649376e-15  7.04145752507e-15  6.00678852142e-15  7.71985516257e-15  7.65630163515e-15  5.90758262709e-15  8.55550052663e-15  8.5065262391e-15  8.76532877555e-15  7.21543005569e-15  7.70869276665e-15  9.01804970809e-15  6.8220704025e-15  8.61307551101e-15  9.00112873034e-15  7.41791145791e-15  7.90894160891e-15  1.0710233973e-14  1.08711801568e-14  7.01658365884e-15  9.41111686672e-15  1.13836377597e-14  9.32573625342e-15  9.89054950349e-15  8.30482446307e-15  8.60566821078e-15  1.13938200285e-14  8.80630927447e-15  1.20222137106e-14  1.2669067438e-14  1.12391255759e-14  1.49149241591e-14  1.39529154261e-14  1.76996060283e-14  2.12827429162e-14  2.31587491709e-14  2.72891049675e-14  3.29872580533e-14  4.16808244601e-14  5.41078166637e-14  7.12110958064e-14
 7.24025889432e-14  9.80989970122e-14  1.29061817043e-13  1.84952974744e-13  2.80304903688e-13  4.82121268632e-13  1.09792056858e-12  4.24054483233e-12  1.09843240013e-12  4.79826327669e-13  2.79101507242e-13  1.81568044249e-13  1.26163586463e-13  9.3545711035e-14  7.15347693931e-14  5.44472205278e-14  4.37392881889e-14  3.60639335022e-14  2.74908822328e-14  2.25715272355e-14  2.27540523328e-14  2.12512873549e-14  1.63178791343e-14  1.58446875861e-14  1.29306431234e-14  9.73240965437e-15  1.14425555663e-14  1.00589783933e-14  1.07641763833e-14  1.11033333166e-14  8.91911613318e-15  8.68989015779e-15  9.77920411236e-15  7.42707134141e-15  8.78114685061e-15  8.08329989235e-15  9.53090067438e-15  7.00935928791e-15  9.47496779731e-15  8.55160169965e-15  7.42326464771e-15  7.01922205541e-15  9.45968245209e-15  8.89957902474e-15  8.68753800628e-15  6.03380617866e-15  8.42055140725e-15  7.89109294078e-15  9.0428338155e-15  8.61902972882e-15  1.08253541041e-14  1.23223819635e-14  8.66620287413e-15  8.90415177678e-15  8.43356510044e-15  9.05623639938e-15  7.18269826416e-15  7.08740630896e-15  7.35680556594e-15  7.84368729505e-15  6.46898360382e-15  5.31140176199e-15  6.30591679169e-15  1.03418866928e-14  6.87233784313e-15  7.47450002954e-15  9.97612498917e-15  1.03288194725e-14  6.40911658078e-15  9.00213838137e-15  7.44464079251e-15  7.21377463243e-15  8.36230837209e-15  6.78551514756e-15  1.12840084799e-14  1.05389537587e-14  1.0372429421e-14  8.64889169533e-15  1.00065926277e-14  7.91003788832e-15  7.80962471408e-15  6.86698915299e-15  1.09020951781e-14  8.81830596459e-15  8.91018874818e-15  1.11725019821e-14  1.35164698256e-14  1.35244070968e-14  1.53391563417e-14  2.0174625495e-14  1.79152689156e-14  2.39617025923e-14  2.78464293191e-14  3.45173963951e-14  4.4748087713e-14  5.5631609246e-14
 5.27957596112e-14  7.13462016125e-14  9.34635177374e-14  1.30892246187e-13  1.85146276568e-13  2.80715227299e-13  4.82773274317e-13  1.09843240013e-12  4.24232299202e-12  1.1007774545e-12  4.81330956826e-13  2.78972959261e-13  1.83032280234e-13  1.27702279055e-13  9.33193052581e-14  7.32307950601e-14  5.50755231563e-14  4.40902207241e-14  3.30615620317e-14  2.96611038601e-14  2.47463348687e-14  2.08841568692e-14  1.81911128958e-14  1.38839490853e-14  1.30836331392e-14  1.37934687519e-14  1.13423327779e-14  1.13329217358e-14  1.12107560649e-14  1.1117541938e-14  1.14086632814e-14  1.09073357819e-14  9.34290559783e-15  6.94550237074e-15  1.02569805417e-14  8.81849828774e-15  1.04412242317e-14  9.20460454984e-15  1.0803130562e-14  9.27579655906e-15  8.23915553337e-15  8.94673471571e-15  1.1502512889e-14  9.85241224263e-15  8.14901546966e-15  8.23401374134e-15  6.62579230406e-15  7.00308278859e-15  8.01919965401e-15  8.94605023885e-15  1.04300452716e-14  1.05831478476e-14  6.33118830425e-15  7.01238642512e-15  6.22324212816e-15  9.57393423489e-15  6.43574200978e-15  8.80001788691e-15  7.11016307807e-15  7.23898041181e-15  9.50243542583e-15  7.12487635052e-15  6.27006281444e-15  8.35925004198e-15  8.27415028211e-15  8.18831659935e-15  9.29757452788e-15  6.70061901617e-15  5.83556186525e-15  5.18819404818e-15  6.36322001334e-15  6.6451696882e-15  6.69615521603e-15  8.22637011374e-15  8.52831901924e-15  9.25159447108e-15  9.34000372739e-15  8.31372711272e-15  8.91501216075e-15  8.33680632885e-15  7.586570483e-15  1.10734405302e-14  9.27785103498e-15  1.02076950176e-14  1.2231268081e-14  1.26046519102e-14  1.32309420421e-14  1.19150699551e-14  1.31271196875e-14  1.69324739651e-14  1.67186119772e-14  1.98777571309e-14  2.41453664431e-14  2.7877537841e-14  3.41119231376e-14  4.16655700469e-14
 4.34277916569e-14  5.7544980602e-14  7.1575549276e-14  9.50793101512e-14  1.28358331039e-13  1.82980038489e-13  2.78686581048e-13  4.79826327669e-13  1.1007774545e-12  4.24218702298e-12  1.1026601174e-12  4.823472215e-13  2.8046755477e-13  1.84120422533e-13  1.29397461945e-13  9.31449441254e-14  7.14668354556e-14  5.49906092611e-14  4.2143582686e-14  3.57386244488e-14  3.01659813043e-14  2.25651465123e-14  2.06604835542e-14  1.57336235996e-14  1.43443611044e-14  1.30030964719e-14  1.31328216009e-14  8.89340167696e-15  1.22062344012e-14  1.1251333333e-14  1.05531059788e-14  8.1053021789e-15  1.07017643441e-14  1.02681763332e-14  9.8024202834e-15  7.85116613875e-15  8.55080314873e-15  8.75038904856e-15  1.05112301069e-14  9.52419178006e-15  7.31316669782e-15  6.78991644819e-15  1.07332618065e-14  9.39242122733e-15  6.15639979634e-15  7.04480066258e-15  7.33956357622e-15  7.56588478575e-15  6.17121386521e-15  8.43129440445e-15  9.22802247599e-15  1.04283612138e-14  6.41887266374e-15  6.8932968292e-15  5.37570850956e-15  6.95224986599e-15  6.31639650294e-15  7.20607205318e-15  6.69549651503e-15  7.51930061436e-15  8.50307138527e-15  6.97986210483e-15  9.54534304481e-15  8.70252542938e-15  7.50009159277e-15  6.43600668414e-15  7.9224299387e-15  6.16366336894e-15  4.63289409991e-15  5.71272731897e-15  7.75387535336e-15  6.40529543826e-15  7.0843807885e-15  6.48033124343e-15  9.55376997458e-15  7.20776425944e-15  8.14521268397e-15  8.97111774952e-15  9.50889171663e-15  9.78025656134e-15  8.30553219282e-15  9.22892406607e-15  7.12866544787e-15  8.68734472255e-15  1.02188425562e-14  1.07704502052e-14  1.17055311894e-14  9.95410057274e-15  1.27145276029e-14  1.5524469689e-14  1.18883392473e-14  1.89608637181e-14  2.28667379981e-14  2.19876840373e-14  2.65023475667e-14  3.58442331171e-14
 3.36139660314e-14  4.2452130417e-14  5.50764772178e-14  7.2203704337e-14  9.3613829629e-14  1.28317411961e-13  1.84785414728e-13  2.79101507242e-13  4.81330956826e-13  1.1026601174e-12  4.24299952951e-12  1.10067686069e-12  4.82832191878e-13  2.81174484291e-13  1.8332564711e-13  1.28488850004e-13  9.32519636568e-14  7.19177076378e-14  5.90669538177e-14  4.46693133068e-14  3.51169883064e-14  2.67037736916e-14  2.2900088324e-14  2.08389522599e-14  2.0465261975e-14  1.63230905938e-14  1.40399074936e-14  1.13923727769e-14  1.15809286955e-14  1.07214107802e-14  1.21875194561e-14  8.75335625834e-15  8.75762359264e-15  8.08821187632e-15  7.14565999077e-15  3.75601288715e-15  7.90575806025e-15  7.23151772537e-15  7.70960983716e-15  9.85043476495e-15  7.21499615396e-15  6.82054066184e-15  8.80120180751e-15  7.99216378331e-15  8.26603812617e-15  8.99549372831e-15  6.88165553636e-15  8.16087107244e-15  8.90426388274e-15  1.05478759741e-14  1.06980700989e-14  1.04505274952e-14  7.41180771104e-15  7.53040196568e-15  7.52720982151e-15  8.38803899525e-15  5.36870139369e-15  1.00624325922e-14  1.04597280645e-14  9.62481966218e-15  9.76616864325e-15  1.00081364802e-14  1.00519737099e-14  9.01551142464e-15  7.19439939343e-15  8.02964265055e-15  6.20855121446e-15  5.20722792049e-15  6.60635337916e-15  7.15799002471e-15  8.83732520719e-15  8.70514774968e-15  8.39064240018e-15  8.96479633674e-15  8.82046694726e-15  8.60396539263e-15  9.72562712906e-15  9.81264101572e-15  9.04356245863e-15  9.32506797342e-15  7.53743088492e-15  7.89667361579e-15  9.04207174296e-15  9.69866001792e-15  1.11225411678e-14  6.60526130484e-15  1.02394469721e-14  8.71104654134e-15  9.6236116371e-15  1.12777072755e-14  1.44032481937e-14  1.58582533416e-14  1.68618065224e-14  2.21770251007e-14  2.38606272013e-14  2.83352642731e-14
 2.79926952323e-14  3.24117337003e-14  4.21701400118e-14  5.41225408814e-14  7.09913163959e-14  9.68385666169e-14  1.2806054753e-13  1.81568044249e-13  2.78972959261e-13  4.823472215e-13  1.10067686069e-12  4.23865190527e-12  1.10507529384e-12  4.81947827712e-13  2.81413996675e-13  1.85341678067e-13  1.28065843438e-13  9.4993445825e-14  7.25533683068e-14  5.34448820023e-14  4.5501564986e-14  3.61878387232e-14  2.79394576814e-14  2.59995553616e-14  2.14076343481e-14  1.5860277524e-14  1.61172622599e-14  1.17945672458e-14  1.2372726707e-14  1.12306640062e-14  1.06029737361e-14  1.14018132417e-14  1.03426045707e-14  1.1019016058e-14  1.11401028914e-14  7.90993052628e-15  9.68363640097e-15  9.54496130859e-15  9.77935573486e-15  1.14243630465e-14  8.27634410108e-15  5.71580849633e-15  6.700731477e-15  8.50197960293e-15  6.37326291313e-15  8.64268656407e-15  8.13115238607e-15  6.3273114523e-15  7.37528521277e-15  9.84933927643e-15  1.13048225205e-14  1.08209434594e-14  6.15171837098e-15  4.76319935379e-15  6.97169943322e-15  1.14155049755e-14  7.6873357821e-15  9.61275340914e-15  9.84993000796e-15  1.02797367071e-14  8.51104691648e-15  1.02080145299e-14  8.77363788902e-15  1.02221308592e-14  7.73554930113e-15  9.13814824693e-15  4.59161509974e-15  5.71671640712e-15  7.13491713017e-15  8.60010121438e-15  6.85497988878e-15  7.11132984924e-15  9.57106887883e-15  1.02697238717e-14  8.38983431553e-15  8.0581959796e-15  8.28099632523e-15  1.14602566658e-14  9.23307581222e-15  1.04827838915e-14  8.91618994187e-15  8.47172263408e-15  9.45499897052e-15  9.6325430144e-15  1.14789043383e-14  1.07128103947e-14  8.81024013607e-15  9.67013018911e-15  1.1465780442e-14  1.41090162496e-14  1.21304184817e-14  1.58070948855e-14  1.66561090024e-14  1.70482637048e-14  1.88514345539e-14  2.25550708302e-14
 2.36332668491e-14  2.62715267323e-14  3.20795069866e-14  4.39332689615e-14  5.28266509557e-14  6.86719040202e-14  9.2571948205e-14  1.26163586463e-13  1.83032280234e-13  2.8046755477e-13  4.82832191878e-13  1.10507529384e-12  4.25054737127e-12  1.10351184347e-12  4.83522503897e-13  2.7875516678e-13  1.82204571428e-13  1.30715229185e-13  9.48423416161e-14  7.22664578076e-14  5.64726364468e-14  4.2182876379e-14  3.27485900732e-14  2.83328025873e-14  2.5348801814e-14  2.0107800901e-14  1.68265134352e-14  1.27141936206e-14  1.42038063413e-14  1.26415382805e-14  8.49742635987e-15  9.80135657306e-15  9.30718520785e-15  1.15145934956e-14  9.06026587336e-15  1.02496205311e-14  9.01222017624e-15  8.61563639905e-15  7.25175935423e-15  6.81254197675e-15  8.96272744565e-15  7.54384441888e-15  6.83012556327e-15  7.48894862858e-15  6.711377072e-15  8.38417966172e-15  9.43453065293e-15  7.31053969439e-15  7.6976966931e-15  9.59614512841e-15  8.24106964394e-15  9.35043702272e-15  9.79048004071e-15  6.27013747297e-15  8.7388465577e-15  9.77730811918e-15  9.02911893989e-15  1.06396690176e-14  1.13607142792e-14  9.33391182737e-15  8.80765565795e-15  9.11828970314e-15  9.66683133984e-15  9.51222682965e-15  1.00762849623e-14  6.1321348745e-15  4.19065877444e-15  6.73950335325e-15  7.4964636061e-15  8.78826934831e-15  9.39308136699e-15  8.74946549694e-15  7.83410832034e-15  1.07776829738e-14  9.26214165013e-15  9.98754728242e-15  7.8383389519e-15  1.02300758487e-14  8.06683232013e-15  7.52887218645e-15  1.08590938515e-14  9.32548571859e-15  1.22284863956e-14  9.64861997247e-15  9.63003734038e-15  7.34209717651e-15  6.39783159593e-15  9.53704603479e-15  1.12552670097e-14  1.25053462589e-14  1.15960161945e-14  1.2491446744e-14  1.18736578454e-14  1.66077467516e-14  1.5912009899e-14  2.13248323674e-14
 1.93026168679e-14  2.27352426235e-14  2.88530477315e-14  3.4923586068e-14  4.07790055231e-14  5.32987247183e-14  7.19134315557e-14  9.3545711035e-14  1.27702279055e-13  1.84120422533e-13  2.81174484291e-13  4.81947827712e-13  1.10351184347e-12  4.24691790243e-12  1.10365966719e-12  4.79861975429e-13  2.81371254638e-13  1.84693079704e-13  1.29826547438e-13  9.50563186036e-14  7.09090904842e-14  5.58457819201e-14  4.07583545918e-14  3.55554193189e-14  2.94768907698e-14  2.2480096835e-14  2.04992178981e-14  1.6820846224e-14  1.72920555698e-14  1.5097027483e-14  1.17470041552e-14  1.10042062642e-14  7.98913883299e-15  9.76816962816e-15  9.02725329244e-15  9.75198656467e-15  9.81508076588e-15  9.57429124303e-15  7.98626157146e-15  8.42016702242e-15  7.38136713621e-15  6.22667772598e-15  5.89430858048e-15  7.27957880536e-15  5.35734699126e-15  7.61453539873e-15  1.08613009474e-14  5.88805898784e-15  8.16468077979e-15  9.71896597e-15  8.33641842575e-15  8.19030309643e-15  1.06651879857e-14  1.00306424167e-14  8.74393848729e-15  8.42318077657e-15  7.68761748017e-15  8.43199911936e-15  6.18722525543e-15  8.52444850374e-15  8.3727066453e-15  1.22031525393e-14  6.4319277874e-15  8.34890381557e-15  6.8746571247e-15  7.83275647948e-15  3.41693335849e-15  6.17158547791e-15  5.49908351002e-15  8.61288634894e-15  6.17847755861e-15  7.23829232766e-15  9.47366528984e-15  1.10039017541e-14  8.46066346986e-15  1.09839353214e-14  8.51588803071e-15  9.08818127256e-15  9.82533222697e-15  8.78716602025e-15  8.44050667474e-15  1.25604995715e-14  1.03827275813e-14  9.70319051255e-15  8.76678249192e-15  8.38773282479e-15  7.27831518099e-15  8.78584767487e-15  8.75858670498e-15  1.14998958958e-14  9.67461958225e-15  1.01340433578e-14  1.17778057282e-14  1.20837107044e-14  1.36167148459e-14  1.49789498742e-14
 1.77754980848e-14  1.81116159922e-14  2.36199280286e-14  2.87406311119e-14  3.18887237875e-14  4.37120642692e-14  5.55149004526e-14  7.15347693931e-14  9.33193052581e-14  1.29397461945e-13  1.8332564711e-13  2.81413996675e-13  4.83522503897e-13  1.10365966719e-12  4.24281458383e-12  1.10322094586e-12  4.81871817263e-13  2.80607106762e-13  1.85222869039e-13  1.28309388484e-13  9.37768559935e-14  7.12917159138e-14  5.45338826905e-14  4.50041361757e-14  3.32354942863e-14  3.03671671619e-14  2.42728800578e-14  1.85858817861e-14  1.61915893168e-14  1.5995657473e-14  1.34473935984e-14  1.14691290601e-14  1.10214736172e-14  1.21189029024e-14  1.03338897058e-14  1.12373776131e-14  1.05106210009e-14  1.15401405519e-14  7.94803041417e-15  8.85150347328e-15  7.63964513791e-15  6.73750165917e-15  9.82118106768e-15  7.75391943929e-15  7.3006358631e-15  1.07565203547e-14  9.55572180757e-15  9.17510735737e-15  8.21820172752e-15  9.14214381796e-15  1.00167667653e-14  9.12349892405e-15  1.15676682212e-14  8.82339066396e-15  7.68223848787e-15  7.54196508691e-15  9.147335579e-15  8.31349997952e-15  7.36518421011e-15  7.42650721455e-15  7.23419234115e-15  7.70795880832e-15  5.25345729488e-15  1.00148974691e-14  8.027408649e-15  8.62017213814e-15  4.45008253161e-15  4.96606935865e-15  6.05003263901e-15  8.57758139565e-15  1.03186817038e-14  1.1005109616e-14  9.67583559778e-15  9.4318783135e-15  8.99799034274e-15  8.1356968034e-15  8.07114199256e-15  7.39058570214e-15  1.05562064222e-14  9.22360261095e-15  6.88976219473e-15  7.43385444398e-15  1.08943007024e-14  7.66620842529e-15  8.38355574905e-15  6.44390105748e-15  5.15560277516e-15  8.24014801734e-15  8.53790345793e-15  1.19478319895e-14  1.16400147843e-14  1.21919374528e-14  1.14413800949e-14  1.09947732464e-14  1.5242280835e-14  1.44900455228e-14
 1.60636561879e-14  1.90810370644e-14  2.09466140628e-14  2.44751544131e-14  2.85461488424e-14  3.46803180475e-14  4.35240125552e-14  5.44472205278e-14  7.32307950601e-14  9.31449441254e-14  1.28488850004e-13  1.85341678067e-13  2.7875516678e-13  4.79861975429e-13  1.10322094586e-12  4.24623865063e-12  1.10180672857e-12  4.7924301343e-13  2.78506097955e-13  1.84331166535e-13  1.28577104238e-13  9.44556164984e-14  7.14975403245e-14  5.40711034045e-14  4.15835832919e-14  3.49699968638e-14  2.78720600238e-14  2.25496007491e-14  2.02454812912e-14  1.64645811985e-14  1.65581051374e-14  1.30735532203e-14  1.25583305877e-14  1.23097053185e-14  1.11455621685e-14  1.32976027043e-14  1.18678595913e-14  1.28692467742e-14  1.06016660279e-14  8.51711266886e-15  9.64915651578e-15  8.32822627905e-15  7.9874799167e-15  7.48229074498e-15  7.31199129901e-15  7.2252555859e-15  6.45638077491e-15  7.8769055627e-15  6.52181514233e-15  9.07713293463e-15  1.03824121639e-14  8.17249108626e-15  9.93603535718e-15  1.01324169248e-14  8.45185093581e-15  9.72973531957e-15  9.65832126424e-15  8.88531136455e-15  9.76988263675e-15  7.68925756721e-15  6.20533757179e-15  6.0551547548e-15  5.38377938992e-15  6.12383864839e-15  4.69933245838e-15  7.51209256174e-15  6.60314708112e-15  5.19590165189e-15  7.88691842654e-15  6.83279324502e-15  6.43332697591e-15  7.22251976271e-15  7.80019310893e-15  8.96731982381e-15  6.57624260871e-15  6.83089993752e-15  7.66158983281e-15  7.63012325302e-15  9.88235302464e-15  7.86286674011e-15  7.66069914415e-15  1.12896116381e-14  1.04766325898e-14  8.95226807825e-15  6.94985228215e-15  9.21922988041e-15  6.54844093339e-15  6.78828778503e-15  6.893304809e-15  9.64074270332e-15  1.008180689e-14  1.14617882092e-14  1.33603389745e-14  1.36186786967e-14  1.46272138862e-14  1.46828847502e-14
 1.41608050099e-14  1.58475920914e-14  2.03657706635e-14  2.04450616048e-14  2.30970759551e-14  2.69049347542e-14  3.43785163737e-14  4.37392881889e-14  5.50755231563e-14  7.14668354556e-14  9.32519636568e-14  1.28065843438e-13  1.82204571428e-13  2.81371254638e-13  4.81871817263e-13  1.10180672857e-12  4.23908336795e-12  1.10190254756e-12  4.80446287116e-13  2.78478169867e-13  1.83423693886e-13  1.28177065923e-13  9.51295769764e-14  7.16333072774e-14  5.53264832175e-14  4.46285048051e-14  3.48495884085e-14  2.92739039177e-14  2.25852218588e-14  1.89917436145e-14  1.82788321679e-14  1.54613342756e-14  1.58210024837e-14  1.27119320291e-14  1.165637733e-14  1.35530635194e-14  1.16769928075e-14  1.22603540542e-14  1.07495372112e-14  9.31028848653e-15  8.80915487295e-15  1.03189994499e-14  1.14539693523e-14  8.18783188519e-15  6.38578743078e-15  8.30981054029e-15  7.33975572559e-15  6.71957283915e-15  8.61992014416e-15  1.06628972429e-14  1.18474224282e-14  1.00601223573e-14  1.00921271334e-14  1.07263674455e-14  1.02566323632e-14  9.30029886354e-15  8.61815411155e-15  6.54756169937e-15  6.4759885944e-15  7.77162176749e-15  6.6671961601e-15  7.52775634957e-15  6.53144188265e-15  7.02623902004e-15  6.58854093408e-15  6.71246727922e-15  9.15719839857e-15  6.76730616673e-15  9.99580614043e-15  9.25365218178e-15  7.17961304055e-15  5.74482559522e-15  8.11724121207e-15  9.69862522205e-15  9.87253420842e-15  8.87748034542e-15  9.46030681666e-15  8.8148067476e-15  8.67493241925e-15  5.9573885676e-15  8.06361327257e-15  7.16589232598e-15  8.60979631634e-15  7.87190004603e-15  7.96787151198e-15  6.053927251e-15  7.54927110432e-15  1.00454743308e-14  9.90293169797e-15  9.51828869163e-15  9.7268808947e-15  1.0293485548e-14  1.20563321044e-14  1.32202639447e-14  1.21923222972e-14  1.31650576107e-14
 1.22627510491e-14  1.48866766097e-14  1.54886336258e-14  1.83238415788e-14  1.98999798099e-14  2.33310092645e-14  3.13387520995e-14  3.60639335022e-14  4.40902207241e-14  5.49906092611e-14  7.19177076378e-14  9.4993445825e-14  1.30715229185e-13  1.84693079704e-13  2.80607106762e-13  4.7924301343e-13  1.10190254756e-12  4.24071531351e-12  1.10193461911e-12  4.82948142593e-13  2.79875923258e-13  1.85926866972e-13  1.3053768057e-13  9.58187479009e-14  7.12531472684e-14  5.45073450317e-14  4.26024664628e-14  3.57301566249e-14  2.75738752251e-14  2.46302386383e-14  2.06300809631e-14  1.61630468385e-14  1.62774710714e-14  1.22415964799e-14  1.2724313142e-14  1.16619721838e-14  1.14112212052e-14  1.13320991704e-14  1.09928962531e-14  1.00052134915e-14  1.0282377815e-14  1.02952919102e-14  9.28735959622e-15  7.75704195245e-15  7.51789546747e-15  6.84225936678e-15  5.92920772521e-15  8.00971168813e-15  9.90729587241e-15  9.97589749202e-15  7.1616115085e-15  1.07557572155e-14  7.23400716777e-15  1.0364423138e-14  9.54532150792e-15  7.1795544299e-15  6.80485590888e-15  6.59924141778e-15  9.08671424565e-15  8.22019657167e-15  8.29168305436e-15  7.68229734572e-15  6.90713285563e-15  8.26783526461e-15  8.03864934432e-15  7.11544058413e-15  7.30486659779e-15  5.49218636791e-15  9.10941247903e-15  9.2546912381e-15  7.81035476893e-15  1.00766178846e-14  8.96450373787e-15  9.07743189093e-15  7.54365081365e-15  7.97396820937e-15  5.52235883777e-15  9.41323131012e-15  6.83272616729e-15  8.43745713836e-15  7.69768834314e-15  6.68913073657e-15  8.84733870634e-15  7.5921126648e-15  7.76148592414e-15  6.7525717157e-15  8.861241657e-15  6.5289010581e-15  5.9134168921e-15  8.07231171455e-15  8.52959579825e-15  1.05312236936e-14  1.01721725204e-14  1.0960051893e-14  1.13759100962e-14  1.20471518204e-14
 9.96501899981e-15  1.28257737339e-14  1.47983303437e-14  1.64395451383e-14  1.48740868737e-14  1.94900882751e-14  2.47033367722e-14  2.74908822328e-14  3.30615620317e-14  4.2143582686e-14  5.90669538177e-14  7.25533683068e-14  9.48423416161e-14  1.29826547438e-13  1.85222869039e-13  2.78506097955e-13  4.80446287116e-13  1.10193461911e-12  4.24715207946e-12  1.09928243661e-12  4.79211885769e-13  2.80675086855e-13  1.83886632915e-13  1.27931776952e-13  9.24395716561e-14  6.91411367375e-14  5.49371015627e-14  4.38018717175e-14  3.31451039528e-14  2.98553085933e-14  2.31585222437e-14  2.18345591365e-14  1.83802696079e-14  1.56114981929e-14  1.54966747758e-14  1.17968326411e-14  1.08686675435e-14  1.31898568354e-14  9.38954435965e-15  1.15426150324e-14  9.30399675537e-15  1.08897436163e-14  9.61275359223e-15  7.7586944338e-15  8.06663081758e-15  5.64996579493e-15  7.82985190554e-15  6.05624873243e-15  8.2158234293e-15  1.23047009771e-14  8.55751573532e-15  9.12456050981e-15  6.46148326448e-15  9.19004535431e-15  1.00166300335e-14  9.23185820344e-15  8.59269985673e-15  8.76464357725e-15  1.11161647033e-14  8.2932463446e-15  9.01580926492e-15  7.71454372201e-15  6.3343949522e-15  8.01184128527e-15  7.85108897862e-15  8.33660756383e-15  7.04875815769e-15  7.44200514097e-15  7.95304451361e-15  7.36548192744e-15  7.70263485065e-15  9.4653077593e-15  8.67660407044e-15  1.07132811581e-14  1.06124520953e-14  1.07257058071e-14  1.01871998932e-14  8.90071768646e-15  7.04705156158e-15  6.94339929974e-15  6.02698089099e-15  5.76245337659e-15  8.80440679625e-15  7.59611303152e-15  8.09595093348e-15  7.46827271619e-15  7.31131418118e-15  7.77099757915e-15  7.38846408009e-15  1.00532890157e-14  7.24698118082e-15  9.71740012288e-15  8.30306246935e-15  1.00144824559e-14  9.58541406767e-15  1.19952952291e-14
 1.25063191877e-14  1.29125697465e-14  1.05936005583e-14  1.25619505959e-14  1.40569236221e-14  1.6628341896e-14  2.08902623131e-14  2.25715272355e-14  2.96611038601e-14  3.57386244488e-14  4.46693133068e-14  5.34448820023e-14  7.22664578076e-14  9.50563186036e-14  1.28309388484e-13  1.84331166535e-13  2.78478169867e-13  4.82948142593e-13  1.09928243661e-12  4.23261622591e-12  1.09867131334e-12  4.81646284354e-13  2.76321318777e-13  1.82406149059e-13  1.28462046789e-13  9.3981426196e-14  7.24794014576e-14  5.47729738461e-14  4.40169588599e-14  3.42320954976e-14  2.92369492228e-14  2.2450309654e-14  2.02528869296e-14  1.8204210201e-14  1.58447906521e-14  1.27167505043e-14  1.00812898263e-14  1.19307458577e-14  1.04979147632e-14  1.03570692515e-14  1.18908506993e-14  1.17229318044e-14  1.00634408988e-14  8.74546693918e-15  6.16080555157e-15  5.95220980162e-15  6.31069736441e-15  7.07967343245e-15  7.9528521153e-15  8.9315825093e-15  7.76534393644e-15  8.8400474032e-15  5.80221499161e-15  7.1829119479e-15  8.28882179252e-15  7.24677783262e-15  9.02844330888e-15  1.00499423756e-14  8.95674991007e-15  7.08397221391e-15  6.94535259106e-15  7.11434311012e-15  4.98054083681e-15  7.16702253829e-15  7.89923846373e-15  8.68527739957e-15  6.41258150368e-15  6.63872563748e-15  9.19289779053e-15  7.15876882364e-15  8.34314636538e-15  9.49483081384e-15  6.931128293e-15  7.84717119371e-15  7.73957563858e-15  8.70744913634e-15  9.6726470492e-15  1.18921229173e-14  7.82436528792e-15  8.23500835079e-15  7.33561212778e-15  4.4874980247e-15  6.93588165937e-15  5.81351750417e-15  5.65718093371e-15  7.36854375968e-15  6.80339273582e-15  8.80956300552e-15  8.37620218478e-15  7.88489322283e-15  7.9606829992e-15  8.58788772e-15  1.13028735784e-14  9.24785353747e-15  1.11802451054e-14  1.40566361361e-14
 1.12220771925e-14  1.05812059782e-14  1.21458221769e-14  1.3414195961e-14  1.42855678515e-14  1.34859790311e-14  1.60952777113e-14  2.27540523328e-14  2.47463348687e-14  3.01659813043e-14  3.51169883064e-14  4.5501564986e-14  5.64726364468e-14  7.09090904842e-14  9.37768559935e-14  1.28577104238e-13  1.83423693886e-13  2.79875923258e-13  4.79211885769e-13  1.09867131334e-12  4.24226609147e-12  1.10256430058e-12  4.79134185262e-13  2.77765036617e-13  1.82193916402e-13  1.26987410545e-13  9.31374882181e-14  6.94033571533e-14  5.56100317467e-14  4.53353039025e-14  3.6036821272e-14  2.728369954e-14  2.34961129288e-14  2.0232227712e-14  1.66166522132e-14  1.5376855424e-14  1.16970757852e-14  1.2513816359e-14  9.12753823663e-15  1.05895176782e-14  1.06395134883e-14  9.76889646008e-15  1.11056464245e-14  8.10799374592e-15  8.67300653745e-15  8.00796163914e-15  8.57841439668e-15  7.5931614767e-15  7.34450190209e-15  7.57720907106e-15  6.94913782069e-15  7.73847815572e-15  7.15288655773e-15  9.12460204859e-15  9.94049545404e-15  8.27754428899e-15  1.07691794742e-14  8.21363680968e-15  7.63758782542e-15  9.82181701993e-15  8.75135070458e-15  8.67726031912e-15  7.20075783561e-15  6.83814810693e-15  8.70689804467e-15  8.96565651445e-15  8.17825948464e-15  7.8066858854e-15  9.07748910915e-15  7.65074745151e-15  8.82559113386e-15  7.42913501886e-15  6.54991246002e-15  8.47128060269e-15  9.06503339706e-15  8.98077427559e-15  7.98441380518e-15  1.20635452946e-14  1.04384949889e-14  8.32587951824e-15  7.05562466795e-15  6.38784137632e-15  8.0712920063e-15  8.09619084311e-15  7.01352328253e-15  7.77655498815e-15  7.03609236068e-15  7.31921845154e-15  9.11295623118e-15  7.51238619432e-15  8.67269792155e-15  8.13269795033e-15  9.39186703843e-15  1.00902629106e-14  8.35178012611e-15  9.94616489514e-15
 7.22351889227e-15  1.0040987684e-14  1.03253549412e-14  9.56788401929e-15  1.28971036253e-14  1.50832167597e-14  1.59420381889e-14  2.12512873549e-14  2.08841568692e-14  2.25651465123e-14  2.67037736916e-14  3.61878387232e-14  4.2182876379e-14  5.58457819201e-14  7.12917159138e-14  9.44556164984e-14  1.28177065923e-13  1.85926866972e-13  2.80675086855e-13  4.81646284354e-13  1.10256430058e-12  4.24489593097e-12  1.10305453699e-12  4.82473020692e-13  2.79571918452e-13  1.82463536799e-13  1.2870112976e-13  9.32486348951e-14  7.2241286017e-14  5.41669539606e-14  4.48600888693e-14  3.31913766777e-14  2.5012629972e-14  2.164334157e-14  1.80883488955e-14  1.5581152028e-14  1.41434209259e-14  1.47690812428e-14  1.04540855425e-14  1.28926403052e-14  1.20077292432e-14  1.16677446321e-14  1.23726489511e-14  7.98533429551e-15  1.03741544467e-14  5.8529623172e-15  6.00290696528e-15  5.2307335617e-15  4.88024596969e-15  6.69040539294e-15  7.1990608587e-15  8.65474633112e-15  7.34072198012e-15  7.42731161532e-15  7.59881926374e-15  7.4170559948e-15  9.28209239802e-15  8.82131081132e-15  7.50378614258e-15  8.48528953688e-15  9.20069534593e-15  7.8916207616e-15  8.07701337213e-15  1.03038924404e-14  1.03239233286e-14  8.07880607162e-15  9.05820176778e-15  8.65037015505e-15  7.32568662118e-15  9.91880330686e-15  8.00987442829e-15  7.40306597057e-15  5.23241353347e-15  6.59486217612e-15  1.02678244028e-14  7.81561090377e-15  5.90288928854e-15  5.59653978306e-15  8.63528361558e-15  8.4477258156e-15  7.12562769848e-15  5.33444194899e-15  8.29637422385e-15  8.96335719131e-15  9.27954175261e-15  1.06533277874e-14  9.89289093397e-15  8.07102351569e-15  1.07230624104e-14  8.53204655866e-15  8.16147983488e-15  9.39248098594e-15  1.06489383129e-14  9.99368353712e-15  9.20800749553e-15  8.21923964524e-15
 8.93582730316e-15  8.43799178182e-15  1.08507728951e-14  1.06234607608e-14  1.3174851224e-14  1.19693577973e-14  1.26305632612e-14  1.63178791343e-14  1.81911128958e-14  2.06604835542e-14  2.2900088324e-14  2.79394576814e-14  3.27485900732e-14  4.07583545918e-14  5.45338826905e-14  7.14975403245e-14  9.51295769764e-14  1.3053768057e-13  1.83886632915e-13  2.76321318777e-13  4.79134185262e-13  1.10305453699e-12  4.24509318553e-12  1.10174198588e-12  4.80009590507e-13  2.7801964129e-13  1.81786982067e-13  1.28269207217e-13  9.42926851948e-14  6.98374879453e-14  5.47659949616e-14  4.06646062425e-14  3.43526314353e-14  2.86008731386e-14  2.38619568357e-14  1.93636216304e-14  1.7996004426e-14  1.67203516276e-14  1.54536391828e-14  1.35191904787e-14  1.05675093494e-14  1.11545987632e-14  9.12979718703e-15  1.05165094243e-14  1.08858233406e-14  5.38463173176e-15  7.03673504558e-15  6.29594838705e-15  6.82678349978e-15  9.48327406893e-15  7.31065680278e-15  7.36899523142e-15  6.53938608204e-15  1.08186193966e-14  9.24372386753e-15  7.04434583512e-15  1.01621175609e-14  8.84727582135e-15  8.31504808568e-15  8.44497450386e-15  9.362585045e-15  8.85814372894e-15  9.01061003706e-15  7.06733689369e-15  7.92952475632e-15  6.48545552651e-15  8.15252631459e-15  6.4457049246e-15  9.44272465504e-15  6.64481099233e-15  8.33669035527e-15  8.05273242652e-15  7.50727598106e-15  8.5260786779e-15  1.05767455761e-14  8.72895396849e-15  6.77451158554e-15  8.06934911473e-15  8.12049756622e-15  8.17396562419e-15  7.33422820058e-15  7.31248855262e-15  7.52894998831e-15  9.15819075723e-15  9.47029141768e-15  8.79545916513e-15  9.03140272351e-15  7.16471672781e-15  8.06310094152e-15  9.87258913371e-15  1.09624608621e-14  1.15285670894e-14  1.21862839923e-14  1.02957977634e-14  8.32549579143e-15  1.01453059891e-14
 1.02979822753e-14  9.16401738638e-15  9.1249932302e-15  8.4372593313e-15  8.99777752144e-15  1.21574661215e-14  1.26051551236e-14  1.58446875861e-14  1.38839490853e-14  1.57336235996e-14  2.08389522599e-14  2.59995553616e-14  2.83328025873e-14  3.55554193189e-14  4.50041361757e-14  5.40711034045e-14  7.16333072774e-14  9.58187479009e-14  1.27931776952e-13  1.82406149059e-13  2.77765036617e-13  4.82473020692e-13  1.10174198588e-12  4.24532105618e-12  1.0991123437e-12  4.7748205514e-13  2.77154721532e-13  1.849037041e-13  1.29590687312e-13  9.31913484452e-14  7.01595146364e-14  5.25812926818e-14  4.20924423208e-14  3.35509148328e-14  2.66935717023e-14  2.3538117909e-14  1.85268035639e-14  1.60975970069e-14  1.25826987186e-14  1.29025462563e-14  1.05940440033e-14  1.13966291952e-14  9.21837362588e-15  1.02671720384e-14  1.04861874388e-14  7.2972085237e-15  7.46125396754e-15  8.21432310075e-15  7.46573216443e-15  8.42054349131e-15  7.55521244938e-15  6.09441281511e-15  6.5125560778e-15  6.88524221841e-15  8.7067371608e-15  6.94510252732e-15  1.00608284483e-14  8.59026443013e-15  1.01037968013e-14  7.90344413782e-15  8.69932594498e-15  9.06571805357e-15  6.92922527003e-15  7.6902411653e-15  7.93118626845e-15  8.02984800356e-15  8.42132468363e-15  9.04611746101e-15  1.02163551112e-14  9.24198849529e-15  9.51763063923e-15  8.79964820192e-15  7.4319416677e-15  7.51261754119e-15  1.03440498277e-14  1.1321239102e-14  8.61658697549e-15  9.46568482609e-15  7.1397763384e-15  9.52840447944e-15  6.92389861069e-15  8.88216345711e-15  8.2341270916e-15  9.41115818887e-15  5.84404045396e-15  1.03489754493e-14  6.3737992164e-15  9.13996607185e-15  7.98490199439e-15  8.29286492211e-15  6.00786549114e-15  7.71351727803e-15  9.75901162195e-15  7.88262865991e-15  8.38126597376e-15  7.45415528468e-15
 9.16040871495e-15  9.61653980925e-15  9.38036851235e-15  1.05465945194e-14  1.14196450985e-14  1.24882564591e-14  1.29995181693e-14  1.29306431234e-14  1.30836331392e-14  1.43443611044e-14  2.0465261975e-14  2.14076343481e-14  2.5348801814e-14  2.94768907698e-14  3.32354942863e-14  4.15835832919e-14  5.53264832175e-14  7.12531472684e-14  9.24395716561e-14  1.28462046789e-13  1.82193916402e-13  2.79571918452e-13  4.80009590507e-13  1.0991123437e-12  4.23462988385e-12  1.09984949955e-12  4.78091783891e-13  2.76520727474e-13  1.81463227272e-13  1.27095995809e-13  9.30567769211e-14  6.91056444598e-14  5.55189182135e-14  4.28537753316e-14  3.32357182834e-14  3.0522287588e-14  2.36802499406e-14  2.07430404417e-14  1.40186166057e-14  1.57515978546e-14  1.24600934463e-14  1.21848642742e-14  1.00961715217e-14  9.81211131301e-15  9.66693185564e-15  9.85596226036e-15  1.02151139208e-14  7.6349347695e-15  8.51699503875e-15  1.01677328698e-14  1.05829912809e-14  8.02578488225e-15  8.15270764365e-15  8.7865989782e-15  6.94432104478e-15  8.87738814934e-15  1.00129632469e-14  8.61029524327e-15  7.41202015784e-15  5.13665776126e-15  8.1135624955e-15  5.92175566897e-15  6.33210045626e-15  8.24602258978e-15  7.24234702808e-15  9.56590119662e-15  7.09637291761e-15  7.2543706066e-15  7.53021084043e-15  1.01759576915e-14  6.69334713008e-15  9.5157350331e-15  6.65711060501e-15  6.5180139388e-15  6.98832233465e-15  8.61101649401e-15  8.4557208208e-15  8.05449743559e-15  7.6226555823e-15  7.61157108652e-15  6.75399826944e-15  8.48861030602e-15  8.21439044516e-15  1.01561867264e-14  7.71270375772e-15  9.38287384426e-15  9.37453157189e-15  9.69028398818e-15  1.0276805655e-14  8.06886460935e-15  8.59055145671e-15  8.72095476892e-15  9.41297513256e-15  1.07502752556e-14  8.6716322146e-15  1.04926345553e-14
 8.82116352469e-15  8.27788314968e-15  9.15006672929e-15  8.01478746502e-15  7.57416215045e-15  1.06190686907e-14  1.19002567673e-14  9.73240965437e-15  1.37934687519e-14  1.30030964719e-14  1.63230905938e-14  1.5860277524e-14  2.0107800901e-14  2.2480096835e-14  3.03671671619e-14  3.49699968638e-14  4.46285048051e-14  5.45073450317e-14  6.91411367375e-14  9.3981426196e-14  1.26987410545e-13  1.82463536799e-13  2.7801964129e-13  4.7748205514e-13  1.09984949955e-12  4.23545485473e-12  1.09881109161e-12  4.79989244e-13  2.76300507801e-13  1.81991526044e-13  1.29536860263e-13  9.29354057526e-14  7.18685558351e-14  5.35174997105e-14  4.2830345174e-14  3.404913662e-14  3.11963169849e-14  2.44221666215e-14  1.8937782924e-14  1.59769880072e-14  1.46702360064e-14  1.40706564969e-14  1.20495550327e-14  1.22740395606e-14  1.15834383343e-14  1.27167267939e-14  9.57953573175e-15  6.64050249232e-15  8.96633666136e-15  9.1166894131e-15  7.95882465084e-15  6.72005490377e-15  8.81059136059e-15  8.74998344515e-15  8.62551165287e-15  9.26695999019e-15  6.01064445776e-15  7.8490931087e-15  9.92027709969e-15  8.46754520602e-15  7.20591161063e-15  9.03161718081e-15  8.12778425314e-15  9.41693230427e-15  8.03393103617e-15  6.97020791586e-15  8.01300038996e-15  9.15769730077e-15  8.16487805401e-15  7.48262723841e-15  9.23917398025e-15  8.88374310369e-15  7.88792341018e-15  6.62440742498e-15  9.23132961895e-15  9.67549468839e-15  5.64672683611e-15  8.79462572433e-15  9.99383912506e-15  7.80895900133e-15  1.14775933223e-14  9.90109384422e-15  7.05768389545e-15  8.30336047974e-15  1.0360054749e-14  9.79851254695e-15  9.31523134957e-15  7.96345160995e-15  9.77091426808e-15  9.48003879374e-15  7.28647975255e-15  9.62399733119e-15  9.92693689954e-15  8.77065231067e-15  9.44181008521e-15  9.08419800257e-15
 8.69421376689e-15  9.80681210931e-15  9.29526789553e-15  8.82183824521e-15  8.12187459697e-15  9.70712749978e-15  1.18029811201e-14  1.14425555663e-14  1.13423327779e-14  1.31328216009e-14  1.40399074936e-14  1.61172622599e-14  1.68265134352e-14  2.04992178981e-14  2.42728800578e-14  2.78720600238e-14  3.48495884085e-14  4.26024664628e-14  5.49371015627e-14  7.24794014576e-14  9.31374882181e-14  1.2870112976e-13  1.81786982067e-13  2.77154721532e-13  4.78091783891e-13  1.09881109161e-12  4.244031863e-12  1.09926754008e-12  4.79613603165e-13  2.790962865e-13  1.82890765861e-13  1.28212310676e-13  9.54629216687e-14  7.20836789932e-14  5.37468025643e-14  4.24817235376e-14  3.58318966028e-14  2.79980081849e-14  2.31941527615e-14  1.91969695855e-14  1.72935007584e-14  1.43429534391e-14  1.4634237051e-14  1.27574923289e-14  1.19350959584e-14  1.44073365726e-14  1.14345373068e-14  9.41734613159e-15  1.0170217157e-14  9.29164140032e-15  7.99004325226e-15  7.89727270541e-15  1.07102961559e-14  7.12660292278e-15  7.41735052448e-15  7.99850054681e-15  5.98800612407e-15  6.90898310643e-15  6.98276436303e-15  4.63221752111e-15  7.36276297715e-15  8.31090323592e-15  8.40237914469e-15  1.10785987466e-14  5.58692535581e-15  7.97989549595e-15  7.09236070078e-15  4.72356434045e-15  8.39513337054e-15  1.08152984185e-14  1.25087157718e-14  7.55487880233e-15  6.31195302152e-15  6.39534152673e-15  6.58959660763e-15  1.03684722512e-14  1.00547260839e-14  8.09361099743e-15  8.94982077441e-15  5.95666825633e-15  1.0697504914e-14  9.95228306598e-15  1.08880951761e-14  9.57670910862e-15  9.61523846985e-15  5.82916910542e-15  7.48337201093e-15  6.4518665625e-15  8.38601644903e-15  8.42566921302e-15  8.44982157969e-15  7.46904770478e-15  1.02225376223e-14  8.4380729152e-15  1.00546200201e-14  7.2979662758e-15
 8.37573667784e-15  1.13732724048e-14  1.15342732946e-14  1.16187220862e-14  9.70198097499e-15  9.18311641237e-15  6.56067487735e-15  1.00589783933e-14  1.13329217358e-14  8.89340167696e-15  1.13923727769e-14  1.17945672458e-14  1.27141936206e-14  1.6820846224e-14  1.85858817861e-14  2.25496007491e-14  2.92739039177e-14  3.57301566249e-14  4.38018717175e-14  5.47729738461e-14  6.94033571533e-14  9.32486348951e-14  1.28269207217e-13  1.849037041e-13  2.76520727474e-13  4.79989244e-13  1.09926754008e-12  4.23487142549e-12  1.09800464701e-12  4.77935135468e-13  2.79263298532e-13  1.84937241108e-13  1.30324767848e-13  9.29542044701e-14  7.04193241798e-14  5.23695671567e-14  4.34065592109e-14  3.33013824683e-14  2.85931824498e-14  2.37884061435e-14  2.04564328448e-14  1.63477691927e-14  1.43225846656e-14  1.59105784145e-14  1.34758891889e-14  1.14824463284e-14  1.09888909126e-14  8.37519957606e-15  1.20169153252e-14  1.07880458685e-14  9.82984609097e-15  7.47707477859e-15  9.69786408318e-15  7.74208176995e-15  9.7137028973e-15  8.15806230179e-15  7.44424842562e-15  6.86902815799e-15  7.63257018967e-15  8.25324489785e-15  7.71916126446e-15  7.50810341766e-15  7.80250196209e-15  1.09867866674e-14  6.99960331496e-15  8.99688749605e-15  4.94752097924e-15  5.18770904383e-15  8.35464707408e-15  9.70826596248e-15  9.79766900615e-15  6.91485677494e-15  7.10549192327e-15  9.46428400638e-15  7.62673052735e-15  1.10518085966e-14  9.58732246011e-15  9.50781606551e-15  8.56174386662e-15  5.24494750776e-15  7.71812383809e-15  6.91532047049e-15  8.46870245372e-15  7.37421667472e-15  8.60639649282e-15  6.78345403177e-15  9.30305503465e-15  1.18471593871e-14  1.01550498062e-14  1.10952027169e-14  6.57842492392e-15  8.551016484e-15  8.81748841793e-15  8.72417316293e-15  6.16394861417e-15  6.88689065646e-15
 8.08058989159e-15  1.13269697101e-14  9.77619745098e-15  1.11616011376e-14  1.11924254088e-14  1.05943103791e-14  8.88391996652e-15  1.07641763833e-14  1.12107560649e-14  1.22062344012e-14  1.15809286955e-14  1.2372726707e-14  1.42038063413e-14  1.72920555698e-14  1.61915893168e-14  2.02454812912e-14  2.25852218588e-14  2.75738752251e-14  3.31451039528e-14  4.40169588599e-14  5.56100317467e-14  7.2241286017e-14  9.42926851948e-14  1.29590687312e-13  1.81463227272e-13  2.76300507801e-13  4.79613603165e-13  1.09800464701e-12  4.2350276103e-12  1.09965579093e-12  4.80331085133e-13  2.81961363308e-13  1.83952603999e-13  1.28035009744e-13  9.24401100575e-14  7.29274462856e-14  5.61672329251e-14  4.21686673461e-14  3.52572939832e-14  2.82248645802e-14  2.22875516105e-14  1.96226169397e-14  1.90499219738e-14  1.47711579274e-14  1.55806936106e-14  1.08211479638e-14  1.1788465548e-14  1.21282169176e-14  9.30949108123e-15  1.0639543603e-14  1.03550655558e-14  7.06950038346e-15  9.38613740109e-15  9.11172748865e-15  7.03452434814e-15  9.34705441803e-15  9.14565750051e-15  7.7892278351e-15  8.25545306713e-15  7.35057430026e-15  8.32675880391e-15  6.68132603379e-15  9.00939316981e-15  9.07093025206e-15  7.94832572745e-15  8.49444564321e-15  6.16494677881e-15  8.34448986417e-15  8.77157956617e-15  8.93538458909e-15  7.93428549324e-15  6.95426516739e-15  7.03464346295e-15  7.60344558366e-15  5.29513802967e-15  8.28854406769e-15  7.59797243982e-15  9.63420073429e-15  1.04918457394e-14  6.7299482639e-15  7.88767235212e-15  8.70743884857e-15  9.56894620113e-15  7.18185042404e-15  4.90524188166e-15  7.19873057272e-15  8.42908933371e-15  8.902811341e-15  1.07167100508e-14  9.42514587822e-15  9.90133066195e-15  9.64338065535e-15  7.87527440655e-15  8.99999745317e-15  9.38201092769e-15  9.1098866723e-15
 7.18252092004e-15  9.79867955504e-15  1.01054029993e-14  1.14021079452e-14  1.009590923e-14  1.14296854775e-14  8.5878950735e-15  1.11033333166e-14  1.1117541938e-14  1.1251333333e-14  1.07214107802e-14  1.12306640062e-14  1.26415382805e-14  1.5097027483e-14  1.5995657473e-14  1.64645811985e-14  1.89917436145e-14  2.46302386383e-14  2.98553085933e-14  3.42320954976e-14  4.53353039025e-14  5.41669539606e-14  6.98374879453e-14  9.31913484452e-14  1.27095995809e-13  1.81991526044e-13  2.790962865e-13  4.77935135468e-13  1.09965579093e-12  4.2501287896e-12  1.10108568415e-12  4.82577330655e-13  2.78487419972e-13  1.8323642738e-13  1.2937130692e-13  9.51017134289e-14  7.27965166558e-14  5.55220590853e-14  4.31609234135e-14  3.5428667019e-14  3.00265941408e-14  2.48825726027e-14  2.15933146179e-14  1.69230103913e-14  1.55596498654e-14  1.44961237492e-14  1.50628879982e-14  1.25398005452e-14  1.04072076196e-14  1.11537313921e-14  9.09835238231e-15  9.43177772362e-15  9.74506261688e-15  7.29880868507e-15  9.24335002168e-15  9.48622267696e-15  9.62145844982e-15  9.98144163825e-15  1.01104290787e-14  9.11684814168e-15  9.57871294791e-15  9.39069867949e-15  1.17421979858e-14  6.74551827285e-15  7.06499400008e-15  8.43059136945e-15  7.50562785991e-15  9.37374168405e-15  9.64888379195e-15  8.13605438612e-15  9.73438110243e-15  7.55223860518e-15  8.88094277423e-15  1.04504288693e-14  7.69313764612e-15  9.00362297205e-15  9.8958859694e-15  9.74755326851e-15  8.53629755262e-15  7.72520081593e-15  5.85250041952e-15  6.7650725278e-15  9.02155966341e-15  8.01889160007e-15  6.48220641008e-15  7.03699425309e-15  9.01403717035e-15  9.8956632889e-15  9.46730265054e-15  7.00728567209e-15  1.01587573171e-14  9.28991870483e-15  7.05594670402e-15  6.1538614115e-15  9.0413591732e-15  5.82281890621e-15
 6.94213429818e-15  9.11467665945e-15  7.2201854125e-15  6.26636503219e-15  8.39724728475e-15  8.90533037231e-15  6.81302247855e-15  8.91911613318e-15  1.14086632814e-14  1.05531059788e-14  1.21875194561e-14  1.06029737361e-14  8.49742635987e-15  1.17470041552e-14  1.34473935984e-14  1.65581051374e-14  1.82788321679e-14  2.06300809631e-14  2.31585222437e-14  2.92369492228e-14  3.6036821272e-14  4.48600888693e-14  5.47659949616e-14  7.01595146364e-14  9.30567769211e-14  1.29536860263e-13  1.82890765861e-13  2.79263298532e-13  4.80331085133e-13  1.10108568415e-12  4.23674168832e-12  1.10090578767e-12  4.84162731658e-13  2.80578645545e-13  1.83145593074e-13  1.29087489119e-13  9.31965403896e-14  7.03556885631e-14  5.39172993503e-14  4.41364629036e-14  3.60497919192e-14  2.92707776973e-14  2.53459561971e-14  1.9991946034e-14  1.70760446673e-14  1.52403965675e-14  1.28820171305e-14  1.45226299212e-14  1.09723250026e-14  1.13546468849e-14  9.51180598513e-15  9.57936859207e-15  9.49768713164e-15  8.40137718845e-15  1.08211456154e-14  1.01846000127e-14  1.01389541321e-14  8.76107427782e-15  8.5923788935e-15  8.55920316631e-15  7.63968153942e-15  9.74950261186e-15  1.21518316853e-14  9.28409333349e-15  8.28976437146e-15  7.59758257046e-15  8.051828971e-15  5.60991471037e-15  6.12741843295e-15  6.95756148762e-15  5.70134272339e-15  8.55672008862e-15  7.81540837528e-15  7.44714443748e-15  8.08019088735e-15  8.76694753812e-15  9.71467793695e-15  9.0049708674e-15  9.18989128894e-15  8.03177935385e-15  6.85661635651e-15  7.69851387452e-15  9.12312188787e-15  7.85243805306e-15  7.60339810755e-15  7.81536526581e-15  7.09888903945e-15  9.37332698045e-15  1.02195566772e-14  1.10275516687e-14  1.07287538373e-14  8.87812331315e-15  8.24306006685e-15  9.76778469686e-15  7.36545057413e-15  8.79262668994e-15
 8.61402766437e-15  8.02848669963e-15  8.0533678705e-15  7.07431293619e-15  7.62485722143e-15  9.59957124625e-15  8.87763732256e-15  8.68989015779e-15  1.09073357819e-14  8.1053021789e-15  8.75335625834e-15  1.14018132417e-14  9.80135657306e-15  1.10042062642e-14  1.14691290601e-14  1.30735532203e-14  1.54613342756e-14  1.61630468385e-14  2.18345591365e-14  2.2450309654e-14  2.728369954e-14  3.31913766777e-14  4.06646062425e-14  5.25812926818e-14  6.91056444598e-14  9.29354057526e-14  1.28212310676e-13  1.84937241108e-13  2.81961363308e-13  4.82577330655e-13  1.10090578767e-12  4.24629975623e-12  1.10300257344e-12  4.78816695451e-13  2.78666061031e-13  1.82461541362e-13  1.29049543491e-13  9.42685136567e-14  6.90219449377e-14  5.54145757476e-14  4.23866679228e-14  3.32223501253e-14  2.7288364865e-14  2.31442499626e-14  1.94665901525e-14  1.76784695033e-14  1.61219987295e-14  1.63709538078e-14  1.00631092726e-14  1.0828341482e-14  9.91134846254e-15  7.48122765858e-15  1.02249519082e-14  8.22119255374e-15  1.01112814741e-14  8.59776861319e-15  8.04863544513e-15  8.52640089018e-15  8.23227538774e-15  6.09868068601e-15  6.19333435273e-15  9.76243001656e-15  9.47435773666e-15  8.28933983731e-15  5.42139886052e-15  8.93313410965e-15  8.3009865313e-15  5.93038499461e-15  7.44709895959e-15  6.16217109587e-15  1.03551745572e-14  9.2252737685e-15  7.15564306254e-15  8.99076928653e-15  6.78210620394e-15  8.49811659274e-15  9.28424368394e-15  1.0195581979e-14  7.90157154587e-15  5.86903133541e-15  7.44692614992e-15  7.2806428787e-15  8.9884061541e-15  9.1108604876e-15  1.0121617658e-14  5.16755565921e-15  8.88012344293e-15  9.76347620606e-15  1.02763210112e-14  1.06033911786e-14  1.09065011208e-14  8.56706667274e-15  6.54953254089e-15  8.87973456055e-15  8.99472899615e-15  9.00655796672e-15
 6.93958037226e-15  4.21766010055e-15  4.92273920712e-15  6.95275546559e-15  1.12240112954e-14  8.90981852653e-15  8.10430010291e-15  9.77920411236e-15  9.34290559783e-15  1.07017643441e-14  8.75762359264e-15  1.03426045707e-14  9.30718520785e-15  7.98913883299e-15  1.10214736172e-14  1.25583305877e-14  1.58210024837e-14  1.62774710714e-14  1.83802696079e-14  2.02528869296e-14  2.34961129288e-14  2.5012629972e-14  3.43526314353e-14  4.20924423208e-14  5.55189182135e-14  7.18685558351e-14  9.54629216687e-14  1.30324767848e-13  1.83952603999e-13  2.78487419972e-13  4.84162731658e-13  1.10300257344e-12  4.24471214595e-12  1.09920399477e-12  4.80607300584e-13  2.81247133958e-13  1.84009628527e-13  1.29190053023e-13  9.24868411125e-14  7.02716375259e-14  5.28053969e-14  4.17644118905e-14  3.55607581941e-14  2.9322825098e-14  2.26761071695e-14  1.8658614704e-14  1.84827149712e-14  1.55847279854e-14  1.13501572161e-14  1.2551883993e-14  1.0080864954e-14  1.03567757937e-14  1.06768519459e-14  8.98526551849e-15  1.15752759457e-14  1.1446270997e-14  7.44951304844e-15  6.31387193591e-15  9.26416271112e-15  7.49934702186e-15  7.04630711548e-15  1.02870877974e-14  8.87521167565e-15  1.01957811446e-14  7.30051393237e-15  1.14833891343e-14  7.97126850766e-15  6.94336038997e-15  1.051927455e-14  7.15386822015e-15  7.9488520314e-15  9.14469771475e-15  6.42331400621e-15  7.34195126119e-15  7.41774512025e-15  7.46699213516e-15  8.8448186684e-15  9.25383803948e-15  6.1224190603e-15  4.77371492497e-15  6.65153854583e-15  5.57588449614e-15  1.10629199244e-14  7.25632012016e-15  9.31597352577e-15  5.66410199782e-15  5.90341505146e-15  7.99795847037e-15  7.72627080873e-15  8.32859785364e-15  7.80053027444e-15  7.86283106584e-15  6.89160065528e-15  1.00059168636e-14  7.47604747069e-15  5.7171098472e-15
 8.78134052559e-15  7.38386984878e-15  9.06263696771e-15  6.98004981029e-15  1.01781044198e-14  8.63898037599e-15  9.37812843514e-15  7.42707134141e-15  6.94550237074e-15  1.02681763332e-14  8.08821187632e-15  1.1019016058e-14  1.15145934956e-14  9.76816962816e-15  1.21189029024e-14  1.23097053185e-14  1.27119320291e-14  1.22415964799e-14  1.56114981929e-14  1.8204210201e-14  2.0232227712e-14  2.164334157e-14  2.86008731386e-14  3.35509148328e-14  4.28537753316e-14  5.35174997105e-14  7.20836789932e-14  9.29542044701e-14  1.28035009744e-13  1.8323642738e-13  2.80578645545e-13  4.78816695451e-13  1.09920399477e-12  4.23454066824e-12  1.09669001392e-12  4.8117337103e-13  2.78479505064e-13  1.83300286506e-13  1.2775631714e-13  9.32793944325e-14  7.13776947886e-14  5.39261363455e-14  4.29841099476e-14  3.62791126596e-14  2.90852236187e-14  2.30499009879e-14  1.75044482401e-14  1.85774018732e-14  1.47790561601e-14  1.49686724649e-14  1.18325033184e-14  1.1517911135e-14  1.05191873973e-14  1.13257349176e-14  1.0197612248e-14  1.04988999681e-14  1.02597806966e-14  9.187968142e-15  1.03581868819e-14  7.99846486502e-15  6.71932224705e-15  1.02788567395e-14  8.72476916233e-15  6.93108234631e-15  7.93617407647e-15  9.49445081572e-15  8.11723582137e-15  7.41290084523e-15  7.88485971581e-15  4.2371739758e-15  7.41111014182e-15  7.99842950481e-15  9.48836039474e-15  8.95814312893e-15  7.64596899364e-15  1.02235904237e-14  1.05876774859e-14  8.33619802754e-15  7.39022042631e-15  6.11033993744e-15  7.65839552887e-15  6.6054815301e-15  8.98675637498e-15  1.01038249569e-14  1.00183717061e-14  8.34190223125e-15  8.2925659387e-15  7.77178602321e-15  8.4223807652e-15  8.38194037429e-15  6.89575122189e-15  7.68630740506e-15  7.16744463456e-15  1.07126179512e-14  8.57684156897e-15  7.90918766224e-15
 8.13668720966e-15  8.40147640229e-15  1.04348519795e-14  1.08182364909e-14  8.44134680869e-15  7.2763574553e-15  7.02499516552e-15  8.78114685061e-15  1.02569805417e-14  9.8024202834e-15  7.14565999077e-15  1.11401028914e-14  9.06026587336e-15  9.02725329244e-15  1.03338897058e-14  1.11455621685e-14  1.165637733e-14  1.2724313142e-14  1.54966747758e-14  1.58447906521e-14  1.66166522132e-14  1.80883488955e-14  2.38619568357e-14  2.66935717023e-14  3.32357182834e-14  4.2830345174e-14  5.37468025643e-14  7.04193241798e-14  9.24401100575e-14  1.2937130692e-13  1.83145593074e-13  2.78666061031e-13  4.80607300584e-13  1.09669001392e-12  4.23744134976e-12  1.10047868853e-12  4.83779115638e-13  2.80387769058e-13  1.83283250895e-13  1.2937450183e-13  9.3810414854e-14  7.00888275382e-14  5.42241168616e-14  4.25883367026e-14  3.52859949242e-14  2.64724928e-14  2.5240582155e-14  1.79263602186e-14  1.60654854005e-14  1.52764333948e-14  1.00788179165e-14  1.01296708732e-14  8.74194156527e-15  9.30146014304e-15  1.04591459226e-14  1.18329436017e-14  7.03143297538e-15  8.02637608556e-15  8.37841974675e-15  7.49303117519e-15  8.15410004641e-15  7.81243328609e-15  7.34165126536e-15  6.27269511871e-15  8.40664769091e-15  8.2263433831e-15  7.75001735111e-15  9.59936711015e-15  8.47763722338e-15  6.39488679121e-15  6.43436975105e-15  9.66095509463e-15  7.56328260105e-15  9.0589471033e-15  7.57785708355e-15  9.10057872294e-15  6.42236252396e-15  6.43453387243e-15  7.28979559686e-15  7.34308170069e-15  7.11555447974e-15  1.06199794539e-14  9.31085587411e-15  6.34989085615e-15  4.52123822889e-15  6.42579352883e-15  7.2306632763e-15  6.57370146099e-15  1.01092755175e-14  1.13134873848e-14  8.43488086188e-15  8.08482249061e-15  6.05760263705e-15  9.08133952587e-15  9.46324238165e-15  1.06304715825e-14
 1.0938318165e-14  9.10926911217e-15  9.2623219132e-15  8.52109992874e-15  8.41102066555e-15  9.77833495882e-15  9.35250391271e-15  8.08329989235e-15  8.81849828774e-15  7.85116613875e-15  3.75601288715e-15  7.90993052628e-15  1.02496205311e-14  9.75198656467e-15  1.12373776131e-14  1.32976027043e-14  1.35530635194e-14  1.16619721838e-14  1.17968326411e-14  1.27167505043e-14  1.5376855424e-14  1.5581152028e-14  1.93636216304e-14  2.3538117909e-14  3.0522287588e-14  3.404913662e-14  4.24817235376e-14  5.23695671567e-14  7.29274462856e-14  9.51017134289e-14  1.29087489119e-13  1.82461541362e-13  2.81247133958e-13  4.8117337103e-13  1.10047868853e-12  4.24858396482e-12  1.10511651366e-12  4.8418032528e-13  2.79487199923e-13  1.86778167832e-13  1.29657752557e-13  9.48849326312e-14  6.79148496458e-14  5.46088735095e-14  4.46530476315e-14  3.59481029089e-14  3.08629517104e-14  2.66721659681e-14  1.97758623805e-14  1.90075578098e-14  1.82897314235e-14  1.28294666157e-14  1.06796054016e-14  9.8088373394e-15  8.43614805142e-15  9.31625198144e-15  8.71531187988e-15  6.08192890463e-15  7.99993518327e-15  6.21701678932e-15  7.98866803664e-15  9.59457307642e-15  6.41503488034e-15  5.42550041454e-15  9.85846195259e-15  9.71693255089e-15  7.86819280121e-15  1.15983934725e-14  1.15187673189e-14  9.50683919551e-15  8.3897197353e-15  9.0398519776e-15  1.07251903395e-14  1.00837478389e-14  8.45430289053e-15  8.01209985418e-15  5.02181323021e-15  5.92810174936e-15  5.45091160252e-15  7.70886650142e-15  8.28801351056e-15  8.69730462444e-15  9.81901982226e-15  1.01197498578e-14  7.1745979323e-15  8.11950945407e-15  5.94244161181e-15  8.19508338227e-15  1.01434526825e-14  8.28851913091e-15  1.05249597902e-14  1.01737337552e-14  8.65964332659e-15  8.6534263732e-15  1.21980206579e-14  1.12618878816e-14
 7.29046362652e-15  6.72489849874e-15  4.68572096437e-15  9.11388628442e-15  5.88341774613e-15  7.25699852226e-15  7.82918703161e-15  9.53090067438e-15  1.04412242317e-14  8.55080314873e-15  7.90575806025e-15  9.68363640097e-15  9.01222017624e-15  9.81508076588e-15  1.05106210009e-14  1.18678595913e-14  1.16769928075e-14  1.14112212052e-14  1.08686675435e-14  1.00812898263e-14  1.16970757852e-14  1.41434209259e-14  1.7996004426e-14  1.85268035639e-14  2.36802499406e-14  3.11963169849e-14  3.58318966028e-14  4.34065592109e-14  5.61672329251e-14  7.27965166558e-14  9.31965403896e-14  1.29049543491e-13  1.84009628527e-13  2.78479505064e-13  4.83779115638e-13  1.10511651366e-12  4.25102752617e-12  1.10011556986e-12  4.80697650595e-13  2.78225705305e-13  1.80921149289e-13  1.26765464858e-13  9.43612587245e-14  7.09713659969e-14  5.39696568128e-14  4.29957639388e-14  3.47043802229e-14  2.74080105982e-14  2.58789394841e-14  1.87984567541e-14  1.67563435288e-14  1.41478164397e-14  1.38041416697e-14  1.58077796924e-14  1.08103617673e-14  1.20548767481e-14  9.95283772966e-15  6.66651034561e-15  8.96496039037e-15  8.96325538729e-15  6.27983766501e-15  9.82994036168e-15  7.22830450164e-15  5.94572738743e-15  7.34893415952e-15  8.5001334074e-15  1.1284166239e-14  9.96326261561e-15  9.97447613479e-15  7.75457835381e-15  8.19892280393e-15  9.61933305351e-15  6.58808307495e-15  8.62560998171e-15  7.1402100749e-15  6.338329185e-15  4.34388605782e-15  4.58652973842e-15  6.84016987121e-15  8.32821905312e-15  8.20231671576e-15  7.03781315301e-15  8.72374951878e-15  8.15091896726e-15  1.02501910111e-14  8.28369763099e-15  8.30755373119e-15  7.17482168305e-15  8.99826809255e-15  8.59439666858e-15  7.06025635041e-15  9.0426488693e-15  8.93071729872e-15  8.55716282659e-15  6.31163249498e-15  1.1130913233e-14
 1.0462976334e-14  8.63803010536e-15  7.68846639002e-15  9.27889837449e-15  7.83846979579e-15  8.4197353081e-15  5.51869886893e-15  7.00935928791e-15  9.20460454984e-15  8.75038904856e-15  7.23151772537e-15  9.54496130859e-15  8.61563639905e-15  9.57429124303e-15  1.15401405519e-14  1.28692467742e-14  1.22603540542e-14  1.13320991704e-14  1.31898568354e-14  1.19307458577e-14  1.2513816359e-14  1.47690812428e-14  1.67203516276e-14  1.60975970069e-14  2.07430404417e-14  2.44221666215e-14  2.79980081849e-14  3.33013824683e-14  4.21686673461e-14  5.55220590853e-14  7.03556885631e-14  9.42685136567e-14  1.29190053023e-13  1.83300286506e-13  2.80387769058e-13  4.8418032528e-13  1.10011556986e-12  4.24023922637e-12  1.10032677698e-12  4.80644380089e-13  2.76836375079e-13  1.80012610049e-13  1.26030928149e-13  9.42754654934e-14  7.0042155472e-14  5.44037814353e-14  4.22361732712e-14  3.40920768812e-14  2.96808351929e-14  2.14485067147e-14  1.81528852986e-14  1.65360898628e-14  1.57957492661e-14  1.46514723845e-14  1.28845772654e-14  1.04761759128e-14  9.61915627486e-15  8.84460671414e-15  8.18096279378e-15  8.00603659304e-15  9.19029535055e-15  8.96244813663e-15  7.90208880062e-15  7.73548975566e-15  6.51809806536e-15  6.80650429094e-15  8.58061909113e-15  7.15251538192e-15  9.69921541044e-15  7.66218214873e-15  7.32782391273e-15  7.48799763521e-15  8.51022992855e-15  6.47312641832e-15  7.02159378176e-15  5.86441115783e-15  7.61165117303e-15  6.91397108083e-15  6.19568547423e-15  9.23056550626e-15  7.61635115056e-15  9.80215794441e-15  7.16197449846e-15  7.50238838554e-15  8.48956110971e-15  5.49514768513e-15  8.79476478604e-15  8.07318303346e-15  9.19280244991e-15  9.36806539493e-15  8.94237238862e-15  9.7564391294e-15  8.54574715436e-15  9.23951382765e-15  7.52296227226e-15  6.70482533332e-15
 7.56146776362e-15  7.72114090891e-15  6.86394514855e-15  7.02176896233e-15  7.59829240559e-15  7.91013889809e-15  7.1233444711e-15  9.47496779731e-15  1.0803130562e-14  1.05112301069e-14  7.70960983716e-15  9.77935573486e-15  7.25175935423e-15  7.98626157146e-15  7.94803041417e-15  1.06016660279e-14  1.07495372112e-14  1.09928962531e-14  9.38954435965e-15  1.04979147632e-14  9.12753823663e-15  1.04540855425e-14  1.54536391828e-14  1.25826987186e-14  1.40186166057e-14  1.8937782924e-14  2.31941527615e-14  2.85931824498e-14  3.52572939832e-14  4.31609234135e-14  5.39172993503e-14  6.90219449377e-14  9.24868411125e-14  1.2775631714e-13  1.83283250895e-13  2.79487199923e-13  4.80697650595e-13  1.10032677698e-12  4.24252669589e-12  1.09859971468e-12  4.80020268849e-13  2.77450633217e-13  1.83776263304e-13  1.27505227749e-13  9.30079457999e-14  7.03900110445e-14  5.32819394917e-14  4.1585518777e-14  3.3271727965e-14  2.60186709152e-14  2.51562860448e-14  2.18003204421e-14  1.74564726777e-14  1.63993169579e-14  1.30329123743e-14  1.27505109625e-14  1.12093366888e-14  9.84126172565e-15  7.6557102999e-15  7.44000837054e-15  9.72746596179e-15  7.48983174498e-15  8.87393617728e-15  1.07465926565e-14  1.01144179889e-14  7.41304572612e-15  9.77982221975e-15  1.22599014126e-14  9.2495612428e-15  8.04967363566e-15  8.9541012704e-15  8.6249519057e-15  8.74094973195e-15  4.07980404867e-15  5.98254528743e-15  7.00428493453e-15  8.13362295559e-15  4.67396019933e-15  5.64452486509e-15  6.79417299257e-15  9.50493377323e-15  9.25937559317e-15  8.32138730355e-15  6.59187473471e-15  9.53813485788e-15  7.53424496879e-15  6.40660825846e-15  5.7332857219e-15  6.49570709672e-15  6.14428063818e-15  5.98619414859e-15  6.8929088633e-15  5.43834982784e-15  5.81937319797e-15  8.54596507788e-15  9.68414661383e-15
 7.16212923584e-15  6.02101477474e-15  6.18892649789e-15  8.18899056596e-15  8.69915307457e-15  1.00448191234e-14  8.6251821647e-15  8.55160169965e-15  9.27579655906e-15  9.52419178006e-15  9.85043476495e-15  1.14243630465e-14  6.81254197675e-15  8.42016702242e-15  8.85150347328e-15  8.51711266886e-15  9.31028848653e-15  1.00052134915e-14  1.15426150324e-14  1.03570692515e-14  1.05895176782e-14  1.28926403052e-14  1.35191904787e-14  1.29025462563e-14  1.57515978546e-14  1.59769880072e-14  1.91969695855e-14  2.37884061435e-14  2.82248645802e-14  3.5428667019e-14  4.41364629036e-14  5.54145757476e-14  7.02716375259e-14  9.32793944325e-14  1.2937450183e-13  1.86778167832e-13  2.78225705305e-13  4.80644380089e-13  1.09859971468e-12  4.23890292948e-12  1.09694033236e-12  4.78265974242e-13  2.7953332355e-13  1.81607757295e-13  1.26627854286e-13  9.4267285945e-14  7.00129548746e-14  5.34435190301e-14  4.24769609393e-14  3.27510053395e-14  2.73933470281e-14  2.34818718571e-14  1.86150715461e-14  1.77838101256e-14  1.5168763568e-14  1.32989247671e-14  1.25176830167e-14  1.16021355794e-14  1.00850857829e-14  9.18142530849e-15  9.83842194976e-15  1.09985242126e-14  1.1708966625e-14  8.0473082004e-15  9.22729694522e-15  9.19335409428e-15  1.0695515091e-14  7.48350053455e-15  7.22461301e-15  8.56626858077e-15  8.54820375539e-15  1.00990477868e-14  8.55044685804e-15  8.64637930842e-15  6.78540929198e-15  7.7892838751e-15  8.47879689702e-15  7.81612669305e-15  8.61532749271e-15  7.58164680031e-15  8.53465539016e-15  6.12254653912e-15  7.7166978644e-15  6.80741247314e-15  7.35889610178e-15  7.28172178082e-15  9.23164203483e-15  6.56888913153e-15  6.64548335848e-15  7.8343194795e-15  6.35207482757e-15  8.10721613575e-15  6.73128805664e-15  8.90352574763e-15  8.73905880512e-15  7.0807665906e-15
 6.63819974484e-15  9.14150210882e-15  8.83324783302e-15  8.68057769491e-15  7.30889782465e-15  5.24966243189e-15  7.73826322316e-15  7.42326464771e-15  8.23915553337e-15  7.31316669782e-15  7.21499615396e-15  8.27634410108e-15  8.96272744565e-15  7.38136713621e-15  7.63964513791e-15  9.64915651578e-15  8.80915487295e-15  1.0282377815e-14  9.30399675537e-15  1.18908506993e-14  1.06395134883e-14  1.20077292432e-14  1.05675093494e-14  1.05940440033e-14  1.24600934463e-14  1.46702360064e-14  1.72935007584e-14  2.04564328448e-14  2.22875516105e-14  3.00265941408e-14  3.60497919192e-14  4.23866679228e-14  5.28053969e-14  7.13776947886e-14  9.3810414854e-14  1.29657752557e-13  1.80921149289e-13  2.76836375079e-13  4.80020268849e-13  1.09694033236e-12  4.23292134988e-12  1.09661880312e-12  4.80191145597e-13  2.77628308063e-13  1.82469220448e-13  1.26227171907e-13  9.40721066767e-14  6.90437876969e-14  5.17464281926e-14  4.09818012971e-14  3.31967960981e-14  2.6706255794e-14  2.26593840356e-14  1.80983308818e-14  1.6871540531e-14  1.44426734348e-14  1.17347757233e-14  1.13257407507e-14  9.35174047682e-15  1.06360951035e-14  1.06969691759e-14  1.18234315923e-14  9.35053025806e-15  6.48050573125e-15  9.95454191946e-15  8.38975933825e-15  9.18730701208e-15  4.36650446865e-15  6.96977835979e-15  8.23543018682e-15  6.48070713309e-15  9.72425544444e-15  9.81119344393e-15  8.14885849104e-15  8.59981975994e-15  8.92124088051e-15  9.27946424142e-15  7.91350327776e-15  6.52798289721e-15  9.7762713798e-15  6.94895272478e-15  7.96879644157e-15  9.09770877786e-15  8.69656758378e-15  7.64842021616e-15  8.30700445598e-15  9.24887619862e-15  6.6515322387e-15  9.31861359397e-15  8.86228552748e-15  5.64791483036e-15  8.27719618533e-15  8.14019463484e-15  6.13343002476e-15  9.58574243973e-15  6.66813904133e-15
 6.95354885915e-15  6.33586668679e-15  7.93333135544e-15  6.65736676082e-15  9.3109913584e-15  6.78629938329e-15  7.22392549831e-15  7.01922205541e-15  8.94673471571e-15  6.78991644819e-15  6.82054066184e-15  5.71580849633e-15  7.54384441888e-15  6.22667772598e-15  6.73750165917e-15  8.32822627905e-15  1.03189994499e-14  1.02952919102e-14  1.08897436163e-14  1.17229318044e-14  9.76889646008e-15  1.16677446321e-14  1.11545987632e-14  1.13966291952e-14  1.21848642742e-14  1.40706564969e-14  1.43429534391e-14  1.63477691927e-14  1.96226169397e-14  2.48825726027e-14  2.92707776973e-14  3.32223501253e-14  4.17644118905e-14  5.39261363455e-14  7.00888275382e-14  9.48849326312e-14  1.26765464858e-13  1.80012610049e-13  2.77450633217e-13  4.78265974242e-13  1.09661880312e-12  4.23742375382e-12  1.09971861122e-12  4.79119715651e-13  2.78540583585e-13  1.8311977185e-13  1.28134805633e-13  9.40023308614e-14  6.80263017974e-14  5.45490537881e-14  4.04312749152e-14  3.31711758514e-14  2.4967709708e-14  2.52947274247e-14  1.95757683519e-14  1.85647487879e-14  1.44028351121e-14  1.1194169222e-14  1.25820319586e-14  1.14807532244e-14  1.09189469169e-14  9.8015879067e-15  8.61084653768e-15  7.69421485189e-15  8.81728583458e-15  1.11721211427e-14  1.02801841478e-14  8.61560025547e-15  1.18344937923e-14  1.12435699465e-14  6.04829740564e-15  8.63857427101e-15  7.7843206373e-15  8.32006165894e-15  9.10033262246e-15  1.21674099733e-14  7.61250269319e-15  8.05225820041e-15  6.93174544281e-15  1.00742549225e-14  1.02790947018e-14  9.92936255104e-15  8.43439367915e-15  9.41408511903e-15  9.12003533666e-15  9.19117660071e-15  8.37211869641e-15  8.15020708711e-15  9.94072554896e-15  7.84751405342e-15  6.358605703e-15  1.00817099684e-14  1.01314809966e-14  7.74653961866e-15  9.38841873854e-15  1.19716964394e-14
 6.50341395597e-15  7.53472653459e-15  9.27956976612e-15  7.52652669236e-15  9.53823552078e-15  8.18697784852e-15  9.07015332648e-15  9.45968245209e-15  1.1502512889e-14  1.07332618065e-14  8.80120180751e-15  6.700731477e-15  6.83012556327e-15  5.89430858048e-15  9.82118106768e-15  7.9874799167e-15  1.14539693523e-14  9.28735959622e-15  9.61275359223e-15  1.00634408988e-14  1.11056464245e-14  1.23726489511e-14  9.12979718703e-15  9.21837362588e-15  1.00961715217e-14  1.20495550327e-14  1.4634237051e-14  1.43225846656e-14  1.90499219738e-14  2.15933146179e-14  2.53459561971e-14  2.7288364865e-14  3.55607581941e-14  4.29841099476e-14  5.42241168616e-14  6.79148496458e-14  9.43612587245e-14  1.26030928149e-13  1.83776263304e-13  2.7953332355e-13  4.80191145597e-13  1.09971861122e-12  4.23222194538e-12  1.09696710882e-12  4.79384014857e-13  2.77179747604e-13  1.84831537627e-13  1.3052015554e-13  9.4915699183e-14  7.18549659866e-14  5.46383791371e-14  4.34968910615e-14  3.024852958e-14  2.98478314011e-14  2.42445357637e-14  1.64449418324e-14  1.40644053727e-14  1.25033208134e-14  1.2195698895e-14  1.2549787684e-14  1.13877257189e-14  1.15059943651e-14  9.09465845987e-15  8.75480950219e-15  6.22298705289e-15  7.16939966212e-15  1.02374715806e-14  7.47895264116e-15  7.32678402047e-15  8.47724480658e-15  6.48923960891e-15  1.02716829394e-14  7.47254909826e-15  6.74068845531e-15  9.92966104965e-15  9.28455572163e-15  8.20327359793e-15  7.09151489782e-15  6.87747126409e-15  7.54052866944e-15  9.44039730951e-15  1.04854762066e-14  1.08213780322e-14  9.10963851836e-15  8.54894285687e-15  8.11146525795e-15  7.42676473002e-15  5.35319820046e-15  9.36055525806e-15  1.04107027589e-14  6.6075175117e-15  7.99565313797e-15  8.04498592864e-15  8.01919088566e-15  9.72954159148e-15  7.77925057124e-15
 8.57836168996e-15  7.20255363596e-15  9.30892719831e-15  8.52199054715e-15  9.78646114821e-15  6.23268171104e-15  7.92587040747e-15  8.89957902474e-15  9.85241224263e-15  9.39242122733e-15  7.99216378331e-15  8.50197960293e-15  7.48894862858e-15  7.27957880536e-15  7.75391943929e-15  7.48229074498e-15  8.18783188519e-15  7.75704195245e-15  7.7586944338e-15  8.74546693918e-15  8.10799374592e-15  7.98533429551e-15  1.05165094243e-14  1.02671720384e-14  9.81211131301e-15  1.22740395606e-14  1.27574923289e-14  1.59105784145e-14  1.47711579274e-14  1.69230103913e-14  1.9991946034e-14  2.31442499626e-14  2.9322825098e-14  3.62791126596e-14  4.25883367026e-14  5.46088735095e-14  7.09713659969e-14  9.42754654934e-14  1.27505227749e-13  1.81607757295e-13  2.77628308063e-13  4.79119715651e-13  1.09696710882e-12  4.23620044265e-12  1.09817078504e-12  4.80055748614e-13  2.8043009e-13  1.82081103264e-13  1.27754601811e-13  9.05868970673e-14  6.96312172312e-14  5.23032357133e-14  4.24643845321e-14  3.36890672928e-14  2.64795288497e-14  1.76659659587e-14  1.77423235476e-14  1.71568637885e-14  1.58217647012e-14  1.41465144014e-14  1.0121224546e-14  1.28174879944e-14  9.51421653976e-15  1.08949604008e-14  1.08078917509e-14  7.25625924648e-15  9.8737876174e-15  1.01223564958e-14  8.25039223524e-15  8.55139178669e-15  6.36766721165e-15  1.04061133906e-14  9.5874732153e-15  6.90166622674e-15  8.53019402102e-15  8.08172433119e-15  1.03857646904e-14  7.99143766098e-15  7.71879982471e-15  7.9413109767e-15  7.87694789883e-15  1.00756587481e-14  8.29380678298e-15  9.00296840679e-15  7.39125649634e-15  8.15956361246e-15  7.30264654585e-15  6.53146561457e-15  6.54785055021e-15  7.05025300425e-15  7.5627710285e-15  1.02192908088e-14  8.21676113342e-15  7.49493659495e-15  7.61796284827e-15  6.20466701187e-15
 9.38943022512e-15  8.29794500998e-15  8.83801452091e-15  1.03702761859e-14  8.19723809136e-15  1.01075816259e-14  9.7437425911e-15  8.68753800628e-15  8.14901546966e-15  6.15639979634e-15  8.26603812617e-15  6.37326291313e-15  6.711377072e-15  5.35734699126e-15  7.3006358631e-15  7.31199129901e-15  6.38578743078e-15  7.51789546747e-15  8.06663081758e-15  6.16080555157e-15  8.67300653745e-15  1.03741544467e-14  1.08858233406e-14  1.04861874388e-14  9.66693185564e-15  1.15834383343e-14  1.19350959584e-14  1.34758891889e-14  1.55806936106e-14  1.55596498654e-14  1.70760446673e-14  1.94665901525e-14  2.26761071695e-14  2.90852236187e-14  3.52859949242e-14  4.46530476315e-14  5.39696568128e-14  7.0042155472e-14  9.30079457999e-14  1.26627854286e-13  1.82469220448e-13  2.78540583585e-13  4.79384014857e-13  1.09817078504e-12  4.24362122776e-12  1.09918062222e-12  4.80069568105e-13  2.77423278945e-13  1.81915943917e-13  1.25299317994e-13  9.2967875463e-14  6.89013960169e-14  5.43858206967e-14  4.46254416832e-14  3.4860400684e-14  2.58950163877e-14  2.36963865054e-14  1.86316792352e-14  1.68049979527e-14  1.54464417147e-14  1.18189738634e-14  1.28788520509e-14  8.73470734484e-15  1.00697009493e-14  8.2126712374e-15  8.77531742002e-15  8.16380358214e-15  9.78961090436e-15  7.72659715222e-15  8.7620739361e-15  7.68002644712e-15  1.04562012148e-14  8.52732661087e-15  7.76135998331e-15  8.43216821501e-15  8.14529069917e-15  8.39345402994e-15  7.78678313127e-15  7.26448581725e-15  6.98389625981e-15  6.80571215898e-15  8.40509344211e-15  6.77326614563e-15  8.96083418142e-15  8.98601524457e-15  1.05807106455e-14  9.05690296084e-15  5.40680499343e-15  8.44542109162e-15  5.39115451397e-15  8.20303140711e-15  7.50831512271e-15  8.04687595198e-15  8.2923625253e-15  8.00349263651e-15  8.83212404111e-15
 8.6392708165e-15  1.00523993931e-14  8.67024888264e-15  5.94586083558e-15  8.12113264653e-15  8.98998594939e-15  8.31255240568e-15  6.03380617866e-15  8.23401374134e-15  7.04480066258e-15  8.99549372831e-15  8.64268656407e-15  8.38417966172e-15  7.61453539873e-15  1.07565203547e-14  7.2252555859e-15  8.30981054029e-15  6.84225936678e-15  5.64996579493e-15  5.95220980162e-15  8.00796163914e-15  5.8529623172e-15  5.38463173176e-15  7.2972085237e-15  9.85596226036e-15  1.27167267939e-14  1.44073365726e-14  1.14824463284e-14  1.08211479638e-14  1.44961237492e-14  1.52403965675e-14  1.76784695033e-14  1.8658614704e-14  2.30499009879e-14  2.64724928e-14  3.59481029089e-14  4.29957639388e-14  5.44037814353e-14  7.03900110445e-14  9.4267285945e-14  1.26227171907e-13  1.8311977185e-13  2.77179747604e-13  4.80055748614e-13  1.09918062222e-12  4.24530070584e-12  1.10203612444e-12  4.81367192523e-13  2.79039385078e-13  1.79473876253e-13  1.27422861802e-13  9.36203941364e-14  6.78395021832e-14  5.48557925063e-14  4.07401725288e-14  3.25740653983e-14  2.79654990611e-14  2.20482730039e-14  1.9312921574e-14  1.87715059098e-14  1.73345142446e-14  1.6361516242e-14  1.38861659293e-14  1.1420378187e-14  9.49048610407e-15  1.04137753736e-14  1.10450623203e-14  1.0547140375e-14  9.45727567027e-15  1.12324895998e-14  1.12128474302e-14  9.98066731299e-15  8.33710206269e-15  7.04357806273e-15  1.15376247664e-14  1.00188974821e-14  7.14306059141e-15  6.68272029392e-15  8.45491273496e-15  8.08025335202e-15  5.77279699364e-15  8.54445379988e-15  8.02471388229e-15  6.00420616319e-15  8.94196286333e-15  8.62708177074e-15  8.13878338917e-15  8.86478392897e-15  8.28847487104e-15  6.19174408987e-15  8.00517823287e-15  8.39612757587e-15  8.86302070282e-15  7.38670054043e-15  9.79910472575e-15  8.93960604993e-15
 9.03436967915e-15  9.38734472434e-15  7.85974454864e-15  9.62154652929e-15  1.01820997069e-14  1.005478019e-14  8.91651197936e-15  8.42055140725e-15  6.62579230406e-15  7.33956357622e-15  6.88165553636e-15  8.13115238607e-15  9.43453065293e-15  1.08613009474e-14  9.55572180757e-15  6.45638077491e-15  7.33975572559e-15  5.92920772521e-15  7.82985190554e-15  6.31069736441e-15  8.57841439668e-15  6.00290696528e-15  7.03673504558e-15  7.46125396754e-15  1.02151139208e-14  9.57953573175e-15  1.14345373068e-14  1.09888909126e-14  1.1788465548e-14  1.50628879982e-14  1.28820171305e-14  1.61219987295e-14  1.84827149712e-14  1.75044482401e-14  2.5240582155e-14  3.08629517104e-14  3.47043802229e-14  4.22361732712e-14  5.32819394917e-14  7.00129548746e-14  9.40721066767e-14  1.28134805633e-13  1.84831537627e-13  2.8043009e-13  4.80069568105e-13  1.10203612444e-12  4.24898865968e-12  1.10255015971e-12  4.82975893467e-13  2.78461263998e-13  1.84557066343e-13  1.30288639133e-13  9.20132468166e-14  7.01850062393e-14  5.41748586436e-14  4.08716310949e-14  3.28944998293e-14  2.62630804401e-14  2.23901487344e-14  2.14006556557e-14  1.69665909167e-14  1.66143019406e-14  1.20318263549e-14  1.29086548394e-14  1.24646863522e-14  1.09206383173e-14  1.00984718579e-14  1.17811292536e-14  9.92636833568e-15  1.38682916642e-14  1.0549753923e-14  9.83939856381e-15  1.01315801136e-14  8.00328461616e-15  8.25765711902e-15  8.69902083e-15  7.30897046053e-15  8.63199040469e-15  8.25078223152e-15  8.50979203775e-15  4.93995665572e-15  7.59334611886e-15  8.72991321848e-15  7.62384597014e-15  9.05806916696e-15  9.15335557006e-15  1.12801544862e-14  7.27152778773e-15  7.52594135201e-15  8.62555789527e-15  9.10751218265e-15  1.14088192521e-14  8.45231531645e-15  8.82940572219e-15  9.99508103077e-15  8.03991934638e-15
 9.26223079798e-15  8.90312705745e-15  6.97551835484e-15  1.07013826131e-14  8.95582760317e-15  1.2014827527e-14  6.92809528485e-15  7.89109294078e-15  7.00308278859e-15  7.56588478575e-15  8.16087107244e-15  6.3273114523e-15  7.31053969439e-15  5.88805898784e-15  9.17510735737e-15  7.8769055627e-15  6.71957283915e-15  8.00971168813e-15  6.05624873243e-15  7.07967343245e-15  7.5931614767e-15  5.2307335617e-15  6.29594838705e-15  8.21432310075e-15  7.6349347695e-15  6.64050249232e-15  9.41734613159e-15  8.37519957606e-15  1.21282169176e-14  1.25398005452e-14  1.45226299212e-14  1.63709538078e-14  1.55847279854e-14  1.85774018732e-14  1.79263602186e-14  2.66721659681e-14  2.74080105982e-14  3.40920768812e-14  4.1585518777e-14  5.34435190301e-14  6.90437876969e-14  9.40023308614e-14  1.3052015554e-13  1.82081103264e-13  2.77423278945e-13  4.81367192523e-13  1.10255015971e-12  4.24474289636e-12  1.09938492466e-12  4.78696599887e-13  2.77952710639e-13  1.83855478007e-13  1.2773085145e-13  9.54998771563e-14  7.00411547353e-14  5.41702404812e-14  4.3381116297e-14  3.38162945497e-14  2.71962276546e-14  2.52085578459e-14  2.0216243837e-14  1.78628503184e-14  1.63290313409e-14  1.41906209843e-14  1.196943335e-14  1.11482550897e-14  1.26280814509e-14  1.19478813454e-14  9.5078283076e-15  9.15319854582e-15  1.13597851651e-14  1.25326057789e-14  1.0794497008e-14  6.9020730062e-15  9.92874406856e-15  9.53511577515e-15  7.07997669593e-15  6.3615719272e-15  7.98666993827e-15  7.84657645276e-15  5.50290866096e-15  7.55528005367e-15  8.0814981088e-15  8.37689301502e-15  7.51478140279e-15  6.96853690459e-15  9.01258584368e-15  6.43193129541e-15  8.16769549601e-15  9.79894261277e-15  9.56056678503e-15  1.19327958208e-14  9.37459857881e-15  8.7256275005e-15  9.33171594001e-15  1.1198129848e-14
 8.23682259116e-15  1.10843381081e-14  9.07761257252e-15  7.70969086546e-15  9.9590947068e-15  1.17739494254e-14  9.50265642758e-15  9.0428338155e-15  8.01919965401e-15  6.17121386521e-15  8.90426388274e-15  7.37528521277e-15  7.6976966931e-15  8.16468077979e-15  8.21820172752e-15  6.52181514233e-15  8.61992014416e-15  9.90729587241e-15  8.2158234293e-15  7.9528521153e-15  7.34450190209e-15  4.88024596969e-15  6.82678349978e-15  7.46573216443e-15  8.51699503875e-15  8.96633666136e-15  1.0170217157e-14  1.20169153252e-14  9.30949108123e-15  1.04072076196e-14  1.09723250026e-14  1.00631092726e-14  1.13501572161e-14  1.47790561601e-14  1.60654854005e-14  1.97758623805e-14  2.58789394841e-14  2.96808351929e-14  3.3271727965e-14  4.24769609393e-14  5.17464281926e-14  6.80263017974e-14  9.4915699183e-14  1.27754601811e-13  1.81915943917e-13  2.79039385078e-13  4.82975893467e-13  1.09938492466e-12  4.23679311755e-12  1.09865793239e-12  4.80738252021e-13  2.78643275743e-13  1.82097793206e-13  1.272578393e-13  9.17795145259e-14  6.7673065811e-14  5.44705999576e-14  4.24025257849e-14  3.30782725335e-14  2.73543900313e-14  2.39827124314e-14  2.09754737393e-14  1.75675353214e-14  1.46842712017e-14  1.55438274922e-14  1.1489964527e-14  1.22820962886e-14  1.20567259167e-14  9.59746423233e-15  7.83204721584e-15  1.13221385409e-14  1.00273595033e-14  9.66779234231e-15  9.25614988251e-15  9.72312734712e-15  8.23271233433e-15  8.68624539357e-15  6.88635715504e-15  8.93123907784e-15  7.3919957553e-15  7.18461788109e-15  6.28156102479e-15  8.32240960698e-15  6.87398578594e-15  8.31928598605e-15  7.21478243446e-15  8.02534251722e-15  7.16976016111e-15  7.7897375095e-15  7.72169131868e-15  1.05755094035e-14  1.10991270273e-14  7.48334447892e-15  7.55480794384e-15  6.9406423144e-15  6.62387557669e-15
 8.04698210906e-15  8.78104345418e-15  1.01360140229e-14  6.0870081787e-15  9.06411675808e-15  9.23911095295e-15  7.40348424485e-15  8.61902972882e-15  8.94605023885e-15  8.43129440445e-15  1.05478759741e-14  9.84933927643e-15  9.59614512841e-15  9.71896597e-15  9.14214381796e-15  9.07713293463e-15  1.06628972429e-14  9.97589749202e-15  1.23047009771e-14  8.9315825093e-15  7.57720907106e-15  6.69040539294e-15  9.48327406893e-15  8.42054349131e-15  1.01677328698e-14  9.1166894131e-15  9.29164140032e-15  1.07880458685e-14  1.0639543603e-14  1.11537313921e-14  1.13546468849e-14  1.0828341482e-14  1.2551883993e-14  1.49686724649e-14  1.52764333948e-14  1.90075578098e-14  1.87984567541e-14  2.14485067147e-14  2.60186709152e-14  3.27510053395e-14  4.09818012971e-14  5.45490537881e-14  7.18549659866e-14  9.05868970673e-14  1.25299317994e-13  1.79473876253e-13  2.78461263998e-13  4.78696599887e-13  1.09865793239e-12  4.23669733565e-12  1.10045555475e-12  4.78671812122e-13  2.79779251885e-13  1.83734783568e-13  1.25967754174e-13  9.26050857427e-14  6.92142869225e-14  5.47678382905e-14  4.12591417005e-14  3.53884909317e-14  2.85309846317e-14  2.49335162926e-14  1.79821796002e-14  1.73805756685e-14  1.61665347026e-14  1.23003947675e-14  1.4641622867e-14  1.28129927095e-14  1.15259150697e-14  1.09336218222e-14  9.88183578227e-15  7.77074656779e-15  8.52660953315e-15  5.39722367388e-15  9.62814878965e-15  6.821426403e-15  8.21149652154e-15  6.14138555886e-15  9.75846299235e-15  8.79364806702e-15  6.80811528756e-15  5.82623571334e-15  8.34338395326e-15  8.65757616648e-15  8.78181930981e-15  7.47584065056e-15  9.57298683987e-15  7.8119225236e-15  5.75888118606e-15  6.22948510243e-15  7.41533602839e-15  1.07443465976e-14  7.0685051623e-15  7.68865761502e-15  7.1622246416e-15  5.58744009171e-15
 9.17077920277e-15  9.17361668112e-15  9.43745279278e-15  8.80693653646e-15  9.01677309833e-15  8.5466977272e-15  1.02395787613e-14  1.08253541041e-14  1.04300452716e-14  9.22802247599e-15  1.06980700989e-14  1.13048225205e-14  8.24106964394e-15  8.33641842575e-15  1.00167667653e-14  1.03824121639e-14  1.18474224282e-14  7.1616115085e-15  8.55751573532e-15  7.76534393644e-15  6.94913782069e-15  7.1990608587e-15  7.31065680278e-15  7.55521244938e-15  1.05829912809e-14  7.95882465084e-15  7.99004325226e-15  9.82984609097e-15  1.03550655558e-14  9.09835238231e-15  9.51180598513e-15  9.91134846254e-15  1.0080864954e-14  1.18325033184e-14  1.00788179165e-14  1.82897314235e-14  1.67563435288e-14  1.81528852986e-14  2.51562860448e-14  2.73933470281e-14  3.31967960981e-14  4.04312749152e-14  5.46383791371e-14  6.96312172312e-14  9.2967875463e-14  1.27422861802e-13  1.84557066343e-13  2.77952710639e-13  4.80738252021e-13  1.10045555475e-12  4.24792722306e-12  1.10112013097e-12  4.8031438302e-13  2.79628969288e-13  1.81892392375e-13  1.27541968622e-13  9.3957595974e-14  7.12445781223e-14  5.28039167499e-14  4.30781706253e-14  3.30681202095e-14  2.61991442831e-14  2.09595581068e-14  1.70482512976e-14  1.72709294416e-14  1.69001209438e-14  1.44984375931e-14  1.42403512944e-14  1.44706810384e-14  1.19067690824e-14  1.26551887212e-14  1.11248260714e-14  9.57014644457e-15  7.91305352057e-15  1.01248740788e-14  8.04661871302e-15  7.45527836178e-15  7.43676902996e-15  1.04066789206e-14  9.14569838719e-15  8.29980011264e-15  8.78341537443e-15  8.09861635293e-15  6.73645861935e-15  8.53862038542e-15  7.52489862109e-15  1.0609481385e-14  8.35908272462e-15  9.19568983607e-15  7.51216518472e-15  8.60560700259e-15  8.725871834e-15  9.52599450487e-15  9.44010005017e-15  7.59368020577e-15  7.89556377986e-15
 8.64989147031e-15  9.13501235254e-15  1.04044484841e-14  9.01598350711e-15  7.79101501712e-15  7.48815318852e-15  8.50228898032e-15  1.23223819635e-14  1.05831478476e-14  1.04283612138e-14  1.04505274952e-14  1.08209434594e-14  9.35043702272e-15  8.19030309643e-15  9.12349892405e-15  8.17249108626e-15  1.00601223573e-14  1.07557572155e-14  9.12456050981e-15  8.8400474032e-15  7.73847815572e-15  8.65474633112e-15  7.36899523142e-15  6.09441281511e-15  8.02578488225e-15  6.72005490377e-15  7.89727270541e-15  7.47707477859e-15  7.06950038346e-15  9.43177772362e-15  9.57936859207e-15  7.48122765858e-15  1.03567757937e-14  1.1517911135e-14  1.01296708732e-14  1.28294666157e-14  1.41478164397e-14  1.65360898628e-14  2.18003204421e-14  2.34818718571e-14  2.6706255794e-14  3.31711758514e-14  4.34968910615e-14  5.23032357133e-14  6.89013960169e-14  9.36203941364e-14  1.30288639133e-13  1.83855478007e-13  2.78643275743e-13  4.78671812122e-13  1.10112013097e-12  4.2413856733e-12  1.10114807767e-12  4.81807619197e-13  2.77133187123e-13  1.81974970815e-13  1.28465828374e-13  9.33393049495e-14  6.98070507854e-14  5.51001214609e-14  4.00178137838e-14  3.18001645404e-14  2.7588608255e-14  2.28379608047e-14  2.05790291592e-14  1.81040927174e-14  1.54541448207e-14  1.33383291956e-14  1.19468788722e-14  1.10317836525e-14  1.31834654842e-14  9.8699414446e-15  9.85369858893e-15  8.63550607387e-15  9.68774949304e-15  8.8550746314e-15  8.06866730653e-15  7.58345283259e-15  1.05909270065e-14  9.23097229315e-15  9.15910862346e-15  9.2986341849e-15  6.62787620119e-15  8.95401338475e-15  8.12954990257e-15  9.94279822144e-15  6.17134907098e-15  8.18003676614e-15  9.94452326268e-15  9.13447400843e-15  9.861457612e-15  9.29742376698e-15  9.64773107792e-15  9.04319594982e-15  7.16574044392e-15  7.72409389743e-15
 6.11010479517e-15  7.82575695805e-15  8.72953939483e-15  1.03992156991e-14  4.8696650309e-15  4.73719782871e-15  5.1223509042e-15  8.66620287413e-15  6.33118830425e-15  6.41887266374e-15  7.41180771104e-15  6.15171837098e-15  9.79048004071e-15  1.06651879857e-14  1.15676682212e-14  9.93603535718e-15  1.00921271334e-14  7.23400716777e-15  6.46148326448e-15  5.80221499161e-15  7.15288655773e-15  7.34072198012e-15  6.53938608204e-15  6.5125560778e-15  8.15270764365e-15  8.81059136059e-15  1.07102961559e-14  9.69786408318e-15  9.38613740109e-15  9.74506261688e-15  9.49768713164e-15  1.02249519082e-14  1.06768519459e-14  1.05191873973e-14  8.74194156527e-15  1.06796054016e-14  1.38041416697e-14  1.57957492661e-14  1.74564726777e-14  1.86150715461e-14  2.26593840356e-14  2.4967709708e-14  3.024852958e-14  4.24643845321e-14  5.43858206967e-14  6.78395021832e-14  9.20132468166e-14  1.2773085145e-13  1.82097793206e-13  2.79779251885e-13  4.8031438302e-13  1.10114807767e-12  4.23700685109e-12  1.10037745213e-12  4.79832788359e-13  2.7930297317e-13  1.83804767678e-13  1.27237285274e-13  9.22560786984e-14  6.99629165087e-14  5.53632685017e-14  4.28937115927e-14  3.1738304598e-14  2.76857130271e-14  2.30446640184e-14  2.17587401861e-14  2.00887733596e-14  1.51611054508e-14  1.44852147873e-14  1.30374430752e-14  1.20120134453e-14  1.07072037621e-14  1.0294033882e-14  7.09820056956e-15  8.88774087066e-15  1.04316816172e-14  9.76874712603e-15  9.17632573956e-15  7.33379949919e-15  6.69060403564e-15  8.9883486493e-15  1.04399086129e-14  7.30194355076e-15  1.12322372993e-14  7.58313639472e-15  9.34330380689e-15  1.02783220879e-14  9.08143747177e-15  8.1636080588e-15  9.41735920644e-15  8.15292017458e-15  8.15008353873e-15  8.90673282459e-15  7.03816199864e-15  5.12620293218e-15  6.37824815752e-15
 5.49114190506e-15  5.29148558156e-15  1.09342918469e-14  8.82537465054e-15  8.23685327938e-15  9.05093542072e-15  5.94829269331e-15  8.90415177678e-15  7.01238642512e-15  6.8932968292e-15  7.53040196568e-15  4.76319935379e-15  6.27013747297e-15  1.00306424167e-14  8.82339066396e-15  1.01324169248e-14  1.07263674455e-14  1.0364423138e-14  9.19004535431e-15  7.1829119479e-15  9.12460204859e-15  7.42731161532e-15  1.08186193966e-14  6.88524221841e-15  8.7865989782e-15  8.74998344515e-15  7.12660292278e-15  7.74208176995e-15  9.11172748865e-15  7.29880868507e-15  8.40137718845e-15  8.22119255374e-15  8.98526551849e-15  1.13257349176e-14  9.30146014304e-15  9.8088373394e-15  1.58077796924e-14  1.46514723845e-14  1.63993169579e-14  1.77838101256e-14  1.80983308818e-14  2.52947274247e-14  2.98478314011e-14  3.36890672928e-14  4.46254416832e-14  5.48557925063e-14  7.01850062393e-14  9.54998771563e-14  1.272578393e-13  1.83734783568e-13  2.79628969288e-13  4.81807619197e-13  1.10037745213e-12  4.24530838792e-12  1.09883427624e-12  4.80167078551e-13  2.77871102377e-13  1.82532941522e-13  1.27641731651e-13  9.31116593876e-14  6.75321289578e-14  5.38494873826e-14  4.20531064508e-14  3.4673031276e-14  3.06125374947e-14  2.65583312801e-14  2.16082396125e-14  1.67233121806e-14  1.58705610634e-14  1.42093628318e-14  1.34399788039e-14  1.13369402961e-14  9.06689513547e-15  1.00610961496e-14  1.10561624595e-14  1.10494201335e-14  9.64002494475e-15  6.17444830455e-15  7.37124074911e-15  5.63310203127e-15  8.59545955112e-15  9.31183301025e-15  6.2893008906e-15  9.9416002153e-15  5.32042967819e-15  6.7479174511e-15  6.9610765759e-15  6.6778710075e-15  8.724161528e-15  6.7047389645e-15  9.41274089808e-15  1.05396649227e-14  1.14964625132e-14  7.80105697717e-15  6.69961761507e-15  6.23905665435e-15
 7.93755019853e-15  5.80370750294e-15  6.82610813089e-15  6.27675227593e-15  7.65476184451e-15  8.47798506576e-15  8.32779976999e-15  8.43356510044e-15  6.22324212816e-15  5.37570850956e-15  7.52720982151e-15  6.97169943322e-15  8.7388465577e-15  8.74393848729e-15  7.68223848787e-15  8.45185093581e-15  1.02566323632e-14  9.54532150792e-15  1.00166300335e-14  8.28882179252e-15  9.94049545404e-15  7.59881926374e-15  9.24372386753e-15  8.7067371608e-15  6.94432104478e-15  8.62551165287e-15  7.41735052448e-15  9.7137028973e-15  7.03452434814e-15  9.24335002168e-15  1.08211456154e-14  1.01112814741e-14  1.15752759457e-14  1.0197612248e-14  1.04591459226e-14  8.43614805142e-15  1.08103617673e-14  1.28845772654e-14  1.30329123743e-14  1.5168763568e-14  1.6871540531e-14  1.95757683519e-14  2.42445357637e-14  2.64795288497e-14  3.4860400684e-14  4.07401725288e-14  5.41748586436e-14  7.00411547353e-14  9.17795145259e-14  1.25967754174e-13  1.81892392375e-13  2.77133187123e-13  4.79832788359e-13  1.09883427624e-12  4.23894519228e-12  1.09887839622e-12  4.80703653841e-13  2.77903558593e-13  1.83930186013e-13  1.29802963119e-13  9.25684518822e-14  7.04889720013e-14  5.58645821716e-14  4.1990173478e-14  3.74774886985e-14  2.7113778615e-14  2.47968953522e-14  2.01075778942e-14  1.95477396987e-14  1.75658685116e-14  1.4170971887e-14  1.23985491664e-14  1.1027491539e-14  8.02281803189e-15  7.71442014107e-15  9.6131593982e-15  1.16862793309e-14  9.3572655207e-15  9.53338228606e-15  7.94956876966e-15  9.12401267745e-15  6.93376654433e-15  4.39380384942e-15  8.29331067243e-15  6.7950857738e-15  8.449507789e-15  9.4909925758e-15  9.26664537237e-15  8.45073779679e-15  9.21043952676e-15  8.93197887739e-15  7.76068991888e-15  8.66348193894e-15  7.14826537473e-15  3.5229591073e-15  7.7982953912e-15
 8.01397643722e-15  6.89147859941e-15  9.77862515223e-15  9.30213084663e-15  5.98744779658e-15  9.97976855245e-15  8.63479649376e-15  9.05623639938e-15  9.57393423489e-15  6.95224986599e-15  8.38803899525e-15  1.14155049755e-14  9.77730811918e-15  8.42318077657e-15  7.54196508691e-15  9.72973531957e-15  9.30029886354e-15  7.1795544299e-15  9.23185820344e-15  7.24677783262e-15  8.27754428899e-15  7.4170559948e-15  7.04434583512e-15  6.94510252732e-15  8.87738814934e-15  9.26695999019e-15  7.99850054681e-15  8.15806230179e-15  9.34705441803e-15  9.48622267696e-15  1.01846000127e-14  8.59776861319e-15  1.1446270997e-14  1.04988999681e-14  1.18329436017e-14  9.31625198144e-15  1.20548767481e-14  1.04761759128e-14  1.27505109625e-14  1.32989247671e-14  1.44426734348e-14  1.85647487879e-14  1.64449418324e-14  1.76659659587e-14  2.58950163877e-14  3.25740653983e-14  4.08716310949e-14  5.41702404812e-14  6.7673065811e-14  9.26050857427e-14  1.27541968622e-13  1.81974970815e-13  2.7930297317e-13  4.80167078551e-13  1.09887839622e-12  4.23890298715e-12  1.09810322009e-12  4.79027925509e-13  2.79375744433e-13  1.82278855019e-13  1.27405851361e-13  9.26497289394e-14  7.0696439035e-14  5.3615734276e-14  4.31077296064e-14  3.46154069803e-14  2.98845376838e-14  2.59943720618e-14  2.08397045828e-14  2.01112907733e-14  1.63139994557e-14  1.33572597073e-14  1.29681439702e-14  1.01887135473e-14  1.28054784599e-14  9.23511977735e-15  9.43357272899e-15  8.27520509874e-15  1.07181585317e-14  8.18829502533e-15  8.84368142239e-15  7.89710116622e-15  7.31453653633e-15  8.83974229789e-15  6.490491058e-15  5.3909913524e-15  9.12323354422e-15  8.40029286873e-15  7.09214885875e-15  9.92664276639e-15  6.79124453216e-15  8.25236605813e-15  6.40194162723e-15  5.76828722724e-15  7.05103120013e-15  5.48710669501e-15
 7.57396513375e-15  7.54181395307e-15  9.55476736512e-15  1.00191130084e-14  8.30037141444e-15  6.8022329076e-15  7.04145752507e-15  7.18269826416e-15  6.43574200978e-15  6.31639650294e-15  5.36870139369e-15  7.6873357821e-15  9.02911893989e-15  7.68761748017e-15  9.147335579e-15  9.65832126424e-15  8.61815411155e-15  6.80485590888e-15  8.59269985673e-15  9.02844330888e-15  1.07691794742e-14  9.28209239802e-15  1.01621175609e-14  1.00608284483e-14  1.00129632469e-14  6.01064445776e-15  5.98800612407e-15  7.44424842562e-15  9.14565750051e-15  9.62145844982e-15  1.01389541321e-14  8.04863544513e-15  7.44951304844e-15  1.02597806966e-14  7.03143297538e-15  8.71531187988e-15  9.95283772966e-15  9.61915627486e-15  1.12093366888e-14  1.25176830167e-14  1.17347757233e-14  1.44028351121e-14  1.40644053727e-14  1.77423235476e-14  2.36963865054e-14  2.79654990611e-14  3.28944998293e-14  4.3381116297e-14  5.44705999576e-14  6.92142869225e-14  9.3957595974e-14  1.28465828374e-13  1.83804767678e-13  2.77871102377e-13  4.80703653841e-13  1.09810322009e-12  4.23627943968e-12  1.09987315407e-12  4.80706331187e-13  2.79664579305e-13  1.83800436015e-13  1.28620431602e-13  9.41008296989e-14  7.1153403967e-14  5.49166434572e-14  4.32967757802e-14  3.61400172319e-14  3.1203401106e-14  2.38251880608e-14  2.21501979544e-14  1.84911836591e-14  1.83144905594e-14  1.29953842113e-14  1.0648934172e-14  1.32557333669e-14  1.00093480171e-14  1.08097278456e-14  1.02455677499e-14  1.01530151263e-14  1.11571344975e-14  9.35904175401e-15  7.61085286512e-15  8.2585618304e-15  8.88972901172e-15  7.361031221e-15  6.73882925883e-15  8.88256922383e-15  8.06111202703e-15  7.3212435192e-15  7.95090466081e-15  8.28709379841e-15  9.48143105726e-15  8.96947358397e-15  6.4228110135e-15  6.77629641749e-15  7.75361590127e-15
 7.92182018644e-15  9.38185752275e-15  1.01036364258e-14  7.09630751519e-15  7.99557292927e-15  7.19386110008e-15  6.00678852142e-15  7.08740630896e-15  8.80001788691e-15  7.20607205318e-15  1.00624325922e-14  9.61275340914e-15  1.06396690176e-14  8.43199911936e-15  8.31349997952e-15  8.88531136455e-15  6.54756169937e-15  6.59924141778e-15  8.76464357725e-15  1.00499423756e-14  8.21363680968e-15  8.82131081132e-15  8.84727582135e-15  8.59026443013e-15  8.61029524327e-15  7.8490931087e-15  6.90898310643e-15  6.86902815799e-15  7.7892278351e-15  9.98144163825e-15  8.76107427782e-15  8.52640089018e-15  6.31387193591e-15  9.187968142e-15  8.02637608556e-15  6.08192890463e-15  6.66651034561e-15  8.84460671414e-15  9.84126172565e-15  1.16021355794e-14  1.13257407507e-14  1.1194169222e-14  1.25033208134e-14  1.71568637885e-14  1.86316792352e-14  2.20482730039e-14  2.62630804401e-14  3.38162945497e-14  4.24025257849e-14  5.47678382905e-14  7.12445781223e-14  9.33393049495e-14  1.27237285274e-13  1.82532941522e-13  2.77903558593e-13  4.79027925509e-13  1.09987315407e-12  4.24061245062e-12  1.09639950009e-12  4.80157865156e-13  2.79910092472e-13  1.82761557131e-13  1.30212810868e-13  9.20563870927e-14  7.25171655056e-14  5.49245663808e-14  3.97872250407e-14  3.36681254154e-14  2.72123228752e-14  2.64598745759e-14  1.97653104274e-14  1.86936298946e-14  1.62727948512e-14  1.42313319569e-14  1.45680676597e-14  1.22346153233e-14  1.31030238161e-14  1.03787239895e-14  1.22173644257e-14  7.34897939403e-15  9.45741661492e-15  6.89701075703e-15  8.87457922079e-15  6.65138075488e-15  9.53033432864e-15  8.05140929418e-15  7.39947021782e-15  9.05164425102e-15  9.27233214463e-15  7.65499052867e-15  8.12127514881e-15  8.98456807358e-15  6.60713829329e-15  9.24477888323e-15  8.4048832223e-15  1.00347462861e-14
 8.36378015646e-15  9.42653216942e-15  9.68564075877e-15  7.33663765486e-15  7.19431384915e-15  6.42619804055e-15  7.71985516257e-15  7.35680556594e-15  7.11016307807e-15  6.69549651503e-15  1.04597280645e-14  9.84993000796e-15  1.13607142792e-14  6.18722525543e-15  7.36518421011e-15  9.76988263675e-15  6.4759885944e-15  9.08671424565e-15  1.11161647033e-14  8.95674991007e-15  7.63758782542e-15  7.50378614258e-15  8.31504808568e-15  1.01037968013e-14  7.41202015784e-15  9.92027709969e-15  6.98276436303e-15  7.63257018967e-15  8.25545306713e-15  1.01104290787e-14  8.5923788935e-15  8.23227538774e-15  9.26416271112e-15  1.03581868819e-14  8.37841974675e-15  7.99993518327e-15  8.96496039037e-15  8.18096279378e-15  7.6557102999e-15  1.00850857829e-14  9.35174047682e-15  1.25820319586e-14  1.2195698895e-14  1.58217647012e-14  1.68049979527e-14  1.9312921574e-14  2.23901487344e-14  2.71962276546e-14  3.30782725335e-14  4.12591417005e-14  5.28039167499e-14  6.98070507854e-14  9.22560786984e-14  1.27641731651e-13  1.83930186013e-13  2.79375744433e-13  4.80706331187e-13  1.09639950009e-12  4.23606187568e-12  1.10184687945e-12  4.80720668097e-13  2.79641518509e-13  1.83302318572e-13  1.25886393897e-13  9.47520601158e-14  6.97848818707e-14  5.15367579513e-14  4.28314525833e-14  3.13047668859e-14  2.91589040799e-14  2.40502934842e-14  1.90769060098e-14  1.9357960706e-14  1.47405480153e-14  1.67223006522e-14  1.27420412883e-14  1.23449135599e-14  9.64628322842e-15  1.10704184341e-14  5.84969088648e-15  7.67479348028e-15  6.60561108168e-15  7.82076173262e-15  8.49759678909e-15  7.93768076859e-15  5.25390571163e-15  1.07232046135e-14  1.04302515389e-14  8.44041222846e-15  7.83828052737e-15  8.78681861666e-15  1.09289080657e-14  7.99051974493e-15  7.42330469643e-15  7.87951587214e-15  8.46505258935e-15
 7.16070383612e-15  8.07040964551e-15  6.01663416453e-15  6.55751637154e-15  7.03021729356e-15  7.50785729255e-15  7.65630163515e-15  7.84368729505e-15  7.23898041181e-15  7.51930061436e-15  9.62481966218e-15  1.02797367071e-14  9.33391182737e-15  8.52444850374e-15  7.42650721455e-15  7.68925756721e-15  7.77162176749e-15  8.22019657167e-15  8.2932463446e-15  7.08397221391e-15  9.82181701993e-15  8.48528953688e-15  8.44497450386e-15  7.90344413782e-15  5.13665776126e-15  8.46754520602e-15  4.63221752111e-15  8.25324489785e-15  7.35057430026e-15  9.11684814168e-15  8.55920316631e-15  6.09868068601e-15  7.49934702186e-15  7.99846486502e-15  7.49303117519e-15  6.21701678932e-15  8.96325538729e-15  8.00603659304e-15  7.44000837054e-15  9.18142530849e-15  1.06360951035e-14  1.14807532244e-14  1.2549787684e-14  1.41465144014e-14  1.54464417147e-14  1.87715059098e-14  2.14006556557e-14  2.52085578459e-14  2.73543900313e-14  3.53884909317e-14  4.30781706253e-14  5.51001214609e-14  6.99629165087e-14  9.31116593876e-14  1.29802963119e-13  1.82278855019e-13  2.79664579305e-13  4.80157865156e-13  1.10184687945e-12  4.24418231713e-12  1.10285558592e-12  4.80385394385e-13  2.77645028099e-13  1.83460858207e-13  1.29518457398e-13  9.26421434294e-14  6.90730441037e-14  5.4166672031e-14  3.98984275148e-14  3.52686939044e-14  2.84025113755e-14  2.53443993058e-14  2.34269924692e-14  1.59523603015e-14  1.65715413999e-14  1.43290566245e-14  1.10575738198e-14  1.14964955442e-14  1.04946430933e-14  1.06102006455e-14  1.0746516693e-14  1.13179161249e-14  1.01812710798e-14  9.02148699913e-15  7.78340593343e-15  9.44603873754e-15  1.03071695149e-14  9.1158959775e-15  7.78980820573e-15  1.0239515625e-14  9.55460668461e-15  8.70820824506e-15  8.33467515928e-15  8.47802124775e-15  9.30297411368e-15  7.71167354041e-15
 8.79749757626e-15  9.89519123888e-15  6.15236769087e-15  8.64194010393e-15  6.52091047193e-15  6.12973457182e-15  5.90758262709e-15  6.46898360382e-15  9.50243542583e-15  8.50307138527e-15  9.76616864325e-15  8.51104691648e-15  8.80765565795e-15  8.3727066453e-15  7.23419234115e-15  6.20533757179e-15  6.6671961601e-15  8.29168305436e-15  9.01580926492e-15  6.94535259106e-15  8.75135070458e-15  9.20069534593e-15  9.362585045e-15  8.69932594498e-15  8.1135624955e-15  7.20591161063e-15  7.36276297715e-15  7.71916126446e-15  8.32675880391e-15  9.57871294791e-15  7.63968153942e-15  6.19333435273e-15  7.04630711548e-15  6.71932224705e-15  8.15410004641e-15  7.98866803664e-15  6.27983766501e-15  9.19029535055e-15  9.72746596179e-15  9.83842194976e-15  1.06969691759e-14  1.09189469169e-14  1.13877257189e-14  1.0121224546e-14  1.18189738634e-14  1.73345142446e-14  1.69665909167e-14  2.0216243837e-14  2.39827124314e-14  2.85309846317e-14  3.30681202095e-14  4.00178137838e-14  5.53632685017e-14  6.75321289578e-14  9.25684518822e-14  1.27405851361e-13  1.83800436015e-13  2.79910092472e-13  4.80720668097e-13  1.10285558592e-12  4.24931332613e-12  1.09950443611e-12  4.82872454163e-13  2.79627236567e-13  1.8232103102e-13  1.27673574309e-13  9.43947785935e-14  6.97721735134e-14  5.36103718175e-14  4.33054288319e-14  3.23998011271e-14  2.74183799832e-14  2.50103504179e-14  1.92225288081e-14  1.64006126176e-14  1.22887247006e-14  1.16074777528e-14  1.18258276811e-14  1.01339768145e-14  1.10588538249e-14  8.09979745986e-15  7.42274968989e-15  9.79080507077e-15  1.12242212185e-14  8.37525768015e-15  9.81770772916e-15  1.099594538e-14  1.04880342854e-14  9.93869815112e-15  9.91521221155e-15  6.08912765998e-15  7.89880544152e-15  8.55792286275e-15  9.04672963914e-15  7.90056353913e-15  5.81965882354e-15
 7.54325600006e-15  6.97858755468e-15  6.63177023168e-15  9.83066050658e-15  7.47899419864e-15  8.29902610846e-15  8.55550052663e-15  5.31140176199e-15  7.12487635052e-15  6.97986210483e-15  1.00081364802e-14  1.02080145299e-14  9.11828970314e-15  1.22031525393e-14  7.70795880832e-15  6.0551547548e-15  7.52775634957e-15  7.68229734572e-15  7.71454372201e-15  7.11434311012e-15  8.67726031912e-15  7.8916207616e-15  8.85814372894e-15  9.06571805357e-15  5.92175566897e-15  9.03161718081e-15  8.31090323592e-15  7.50810341766e-15  6.68132603379e-15  9.39069867949e-15  9.74950261186e-15  9.76243001656e-15  1.02870877974e-14  1.02788567395e-14  7.81243328609e-15  9.59457307642e-15  9.82994036168e-15  8.96244813663e-15  7.48983174498e-15  1.09985242126e-14  1.18234315923e-14  9.8015879067e-15  1.15059943651e-14  1.28174879944e-14  1.28788520509e-14  1.6361516242e-14  1.66143019406e-14  1.78628503184e-14  2.09754737393e-14  2.49335162926e-14  2.61991442831e-14  3.18001645404e-14  4.28937115927e-14  5.38494873826e-14  7.04889720013e-14  9.26497289394e-14  1.28620431602e-13  1.82761557131e-13  2.79641518509e-13  4.80385394385e-13  1.09950443611e-12  4.23575462716e-12  1.10074541014e-12  4.82623460139e-13  2.80005924725e-13  1.84083839847e-13  1.27558475544e-13  9.1808481599e-14  6.7493037745e-14  5.6384406306e-14  4.13323578893e-14  3.25386687963e-14  2.60205177638e-14  2.22460361534e-14  1.87316351369e-14  1.53477913651e-14  1.4582760795e-14  1.20145754153e-14  1.31816023083e-14  1.21515586985e-14  1.29573558009e-14  1.04084052624e-14  9.61998071973e-15  1.09754366384e-14  8.43131772479e-15  5.57988891127e-15  6.61353969015e-15  9.66482765649e-15  9.29194370581e-15  6.9046903619e-15  6.83515428697e-15  8.39998516735e-15  9.83183881759e-15  9.99380787716e-15  9.13430448636e-15  5.67417229641e-15
 8.37197019696e-15  8.88949332058e-15  7.08377855105e-15  8.32337120184e-15  8.16878108622e-15  9.27724624093e-15  8.5065262391e-15  6.30591679169e-15  6.27006281444e-15  9.54534304481e-15  1.00519737099e-14  8.77363788902e-15  9.66683133984e-15  6.4319277874e-15  5.25345729488e-15  5.38377938992e-15  6.53144188265e-15  6.90713285563e-15  6.3343949522e-15  4.98054083681e-15  7.20075783561e-15  8.07701337213e-15  9.01061003706e-15  6.92922527003e-15  6.33210045626e-15  8.12778425314e-15  8.40237914469e-15  7.80250196209e-15  9.00939316981e-15  1.17421979858e-14  1.21518316853e-14  9.47435773666e-15  8.87521167565e-15  8.72476916233e-15  7.34165126536e-15  6.41503488034e-15  7.22830450164e-15  7.90208880062e-15  8.87393617728e-15  1.1708966625e-14  9.35053025806e-15  8.61084653768e-15  9.09465845987e-15  9.51421653976e-15  8.73470734484e-15  1.38861659293e-14  1.20318263549e-14  1.63290313409e-14  1.75675353214e-14  1.79821796002e-14  2.09595581068e-14  2.7588608255e-14  3.1738304598e-14  4.20531064508e-14  5.58645821716e-14  7.0696439035e-14  9.41008296989e-14  1.30212810868e-13  1.83302318572e-13  2.77645028099e-13  4.82872454163e-13  1.10074541014e-12  4.23626450908e-12  1.09919307432e-12  4.82050732792e-13  2.79952061e-13  1.84402217746e-13  1.27174827325e-13  9.21887164585e-14  6.84095700583e-14  5.47802792997e-14  4.16815287888e-14  3.45704898543e-14  2.72592535538e-14  2.32225439801e-14  1.94055319523e-14  1.5900596342e-14  1.54557164628e-14  1.22377196973e-14  1.04725280123e-14  1.13152839583e-14  8.23076341294e-15  7.49055192917e-15  8.54034756191e-15  7.98292627006e-15  8.55608630958e-15  7.51494521681e-15  1.13101368294e-14  1.34375512703e-14  9.20672967539e-15  7.94103010823e-15  8.68588113815e-15  1.0521450237e-14  8.06872410338e-15  7.77954054283e-15  5.35648499486e-15
 7.86873688593e-15  6.51326839674e-15  8.01050049558e-15  7.08917978856e-15  9.2358421663e-15  1.02571822144e-14  8.76532877555e-15  1.03418866928e-14  8.35925004198e-15  8.70252542938e-15  9.01551142464e-15  1.02221308592e-14  9.51222682965e-15  8.34890381557e-15  1.00148974691e-14  6.12383864839e-15  7.02623902004e-15  8.26783526461e-15  8.01184128527e-15  7.16702253829e-15  6.83814810693e-15  1.03038924404e-14  7.06733689369e-15  7.6902411653e-15  8.24602258978e-15  9.41693230427e-15  1.10785987466e-14  1.09867866674e-14  9.07093025206e-15  6.74551827285e-15  9.28409333349e-15  8.28933983731e-15  1.01957811446e-14  6.93108234631e-15  6.27269511871e-15  5.42550041454e-15  5.94572738743e-15  7.73548975566e-15  1.07465926565e-14  8.0473082004e-15  6.48050573125e-15  7.69421485189e-15  8.75480950219e-15  1.08949604008e-14  1.00697009493e-14  1.1420378187e-14  1.29086548394e-14  1.41906209843e-14  1.46842712017e-14  1.73805756685e-14  1.70482512976e-14  2.28379608047e-14  2.76857130271e-14  3.4673031276e-14  4.1990173478e-14  5.3615734276e-14  7.1153403967e-14  9.20563870927e-14  1.25886393897e-13  1.83460858207e-13  2.79627236567e-13  4.82623460139e-13  1.09919307432e-12  4.24473761549e-12  1.10066124694e-12  4.7975626166e-13  2.77064681454e-13  1.81255758531e-13  1.27761795765e-13  9.25370460428e-14  6.89839054365e-14  5.52789953901e-14  4.50236707058e-14  3.17411652058e-14  2.64339097921e-14  2.14435537282e-14  1.86585625013e-14  1.72180625297e-14  1.38805588354e-14  1.27035525613e-14  1.24730910409e-14  9.85195626794e-15  8.89159110294e-15  1.05783895504e-14  1.00379358819e-14  9.08727132068e-15  1.02654181992e-14  8.20836018061e-15  9.00055865832e-15  7.6738627569e-15  8.94718709953e-15  9.62796028239e-15  6.38582805337e-15  8.31646474962e-15  7.28117437974e-15  8.02428012403e-15
 4.67386197289e-15  5.7204326333e-15  7.6939584637e-15  6.85509342715e-15  8.16470413664e-15  8.66746915723e-15  7.21543005569e-15  6.87233784313e-15  8.27415028211e-15  7.50009159277e-15  7.19439939343e-15  7.73554930113e-15  1.00762849623e-14  6.8746571247e-15  8.027408649e-15  4.69933245838e-15  6.58854093408e-15  8.03864934432e-15  7.85108897862e-15  7.89923846373e-15  8.70689804467e-15  1.03239233286e-14  7.92952475632e-15  7.93118626845e-15  7.24234702808e-15  8.03393103617e-15  5.58692535581e-15  6.99960331496e-15  7.94832572745e-15  7.06499400008e-15  8.28976437146e-15  5.42139886052e-15  7.30051393237e-15  7.93617407647e-15  8.40664769091e-15  9.85846195259e-15  7.34893415952e-15  6.51809806536e-15  1.01144179889e-14  9.22729694522e-15  9.95454191946e-15  8.81728583458e-15  6.22298705289e-15  1.08078917509e-14  8.2126712374e-15  9.49048610407e-15  1.24646863522e-14  1.196943335e-14  1.55438274922e-14  1.61665347026e-14  1.72709294416e-14  2.05790291592e-14  2.30446640184e-14  3.06125374947e-14  3.74774886985e-14  4.31077296064e-14  5.49166434572e-14  7.25171655056e-14  9.47520601158e-14  1.29518457398e-13  1.8232103102e-13  2.80005924725e-13  4.82050732792e-13  1.10066124694e-12  4.23623010709e-12  1.09662159043e-12  4.79980783132e-13  2.77794373273e-13  1.83663688743e-13  1.30130734688e-13  9.14509200746e-14  6.84019332234e-14  5.42518750566e-14  4.18581245499e-14  3.60486001032e-14  2.9895016972e-14  2.53700695168e-14  2.05461922969e-14  1.7207359861e-14  1.30186913354e-14  1.41175486671e-14  1.19484328077e-14  1.29565955634e-14  9.4437312928e-15  8.09001608104e-15  1.02826893515e-14  1.31190573751e-14  1.00022951886e-14  9.15715572702e-15  8.49159818425e-15  8.03652989901e-15  5.49557465903e-15  6.67663888883e-15  5.84575988392e-15  5.95027030337e-15  6.04997376403e-15
 6.89380208815e-15  6.33584599932e-15  6.33745389213e-15  7.97916922152e-15  7.92687370073e-15  5.37139070811e-15  7.70869276665e-15  7.47450002954e-15  8.18831659935e-15  6.43600668414e-15  8.02964265055e-15  9.13814824693e-15  6.1321348745e-15  7.83275647948e-15  8.62017213814e-15  7.51209256174e-15  6.71246727922e-15  7.11544058413e-15  8.33660756383e-15  8.68527739957e-15  8.96565651445e-15  8.07880607162e-15  6.48545552651e-15  8.02984800356e-15  9.56590119662e-15  6.97020791586e-15  7.97989549595e-15  8.99688749605e-15  8.49444564321e-15  8.43059136945e-15  7.59758257046e-15  8.93313410965e-15  1.14833891343e-14  9.49445081572e-15  8.2263433831e-15  9.71693255089e-15  8.5001334074e-15  6.80650429094e-15  7.41304572612e-15  9.19335409428e-15  8.38975933825e-15  1.11721211427e-14  7.16939966212e-15  7.25625924648e-15  8.77531742002e-15  1.04137753736e-14  1.09206383173e-14  1.11482550897e-14  1.1489964527e-14  1.23003947675e-14  1.69001209438e-14  1.81040927174e-14  2.17587401861e-14  2.65583312801e-14  2.7113778615e-14  3.46154069803e-14  4.32967757802e-14  5.49245663808e-14  6.97848818707e-14  9.26421434294e-14  1.27673574309e-13  1.84083839847e-13  2.79952061e-13  4.7975626166e-13  1.09662159043e-12  4.23188420853e-12  1.09885739447e-12  4.81658249252e-13  2.78443904608e-13  1.82328081128e-13  1.2950328901e-13  9.47018926847e-14  6.86093397218e-14  5.14837671258e-14  4.11652246295e-14  3.24227371095e-14  2.48424723098e-14  2.42201495964e-14  2.10924693215e-14  1.87724831026e-14  1.45984556027e-14  1.29585097718e-14  1.441771264e-14  1.03446072981e-14  8.80167871479e-15  1.0853543878e-14  1.1490438868e-14  9.92939626754e-15  7.37913319926e-15  8.59530456372e-15  1.02340288059e-14  7.04609533218e-15  7.23138312827e-15  7.58234767391e-15  8.64214417718e-15  6.21839958489e-15
 6.46373300962e-15  9.20069965483e-15  9.95147636421e-15  8.28408380637e-15  1.01456961926e-14  9.8040896816e-15  9.01804970809e-15  9.97612498917e-15  9.29757452788e-15  7.9224299387e-15  6.20855121446e-15  4.59161509974e-15  4.19065877444e-15  3.41693335849e-15  4.45008253161e-15  6.60314708112e-15  9.15719839857e-15  7.30486659779e-15  7.04875815769e-15  6.41258150368e-15  8.17825948464e-15  9.05820176778e-15  8.15252631459e-15  8.42132468363e-15  7.09637291761e-15  8.01300038996e-15  7.09236070078e-15  4.94752097924e-15  6.16494677881e-15  7.50562785991e-15  8.051828971e-15  8.3009865313e-15  7.97126850766e-15  8.11723582137e-15  7.75001735111e-15  7.86819280121e-15  1.1284166239e-14  8.58061909113e-15  9.77982221975e-15  1.0695515091e-14  9.18730701208e-15  1.02801841478e-14  1.02374715806e-14  9.8737876174e-15  8.16380358214e-15  1.10450623203e-14  1.00984718579e-14  1.26280814509e-14  1.22820962886e-14  1.4641622867e-14  1.44984375931e-14  1.54541448207e-14  2.00887733596e-14  2.16082396125e-14  2.47968953522e-14  2.98845376838e-14  3.61400172319e-14  3.97872250407e-14  5.15367579513e-14  6.90730441037e-14  9.43947785935e-14  1.27558475544e-13  1.84402217746e-13  2.77064681454e-13  4.79980783132e-13  1.09885739447e-12  4.23822491739e-12  1.10017095752e-12  4.81107070136e-13  2.76597742103e-13  1.82946604921e-13  1.2725828841e-13  9.29658715886e-14  6.92334140581e-14  5.29563333695e-14  4.06954185809e-14  3.19229106008e-14  2.88263536596e-14  2.3712283052e-14  1.96545754445e-14  1.86511277757e-14  1.61413237834e-14  1.63096364462e-14  1.12710571436e-14  9.17764323852e-15  1.13404859809e-14  1.06609298528e-14  9.22410507854e-15  8.17613675734e-15  9.79645557345e-15  9.53349121212e-15  7.30462215615e-15  8.00463071976e-15  9.583177939e-15  8.58804658337e-15  5.66278032174e-15
 8.22983151186e-15  8.98409330759e-15  8.18611597764e-15  8.35944198865e-15  7.64193462532e-15  8.26804497088e-15  6.8220704025e-15  1.03288194725e-14  6.70061901617e-15  6.16366336894e-15  5.20722792049e-15  5.71671640712e-15  6.73950335325e-15  6.17158547791e-15  4.96606935865e-15  5.19590165189e-15  6.76730616673e-15  5.49218636791e-15  7.44200514097e-15  6.63872563748e-15  7.8066858854e-15  8.65037015505e-15  6.4457049246e-15  9.04611746101e-15  7.2543706066e-15  9.15769730077e-15  4.72356434045e-15  5.18770904383e-15  8.34448986417e-15  9.37374168405e-15  5.60991471037e-15  5.93038499461e-15  6.94336038997e-15  7.41290084523e-15  9.59936711015e-15  1.15983934725e-14  9.96326261561e-15  7.15251538192e-15  1.22599014126e-14  7.48350053455e-15  4.36650446865e-15  8.61560025547e-15  7.47895264116e-15  1.01223564958e-14  9.78961090436e-15  1.0547140375e-14  1.17811292536e-14  1.19478813454e-14  1.20567259167e-14  1.28129927095e-14  1.42403512944e-14  1.33383291956e-14  1.51611054508e-14  1.67233121806e-14  2.01075778942e-14  2.59943720618e-14  3.1203401106e-14  3.36681254154e-14  4.28314525833e-14  5.4166672031e-14  6.97721735134e-14  9.1808481599e-14  1.27174827325e-13  1.81255758531e-13  2.77794373273e-13  4.81658249252e-13  1.10017095752e-12  4.25277024118e-12  1.10447871114e-12  4.82529273846e-13  2.7990162038e-13  1.82937477488e-13  1.25364606265e-13  9.27017882116e-14  7.07435759988e-14  5.32819707867e-14  4.07979981097e-14  3.23410287335e-14  2.90435749113e-14  2.41202793258e-14  1.83375176175e-14  1.49542694027e-14  1.46656046112e-14  1.30476146545e-14  1.18060045797e-14  1.02879220869e-14  8.01791087904e-15  8.68435617936e-15  1.13799154332e-14  7.42263096061e-15  9.927010458e-15  9.31997619423e-15  8.05434320114e-15  9.91499804502e-15  1.19345293914e-14  6.50161653666e-15
 8.19019632348e-15  9.03767439239e-15  9.79731379367e-15  8.28334583175e-15  6.18567372588e-15  7.23073010005e-15  8.61307551101e-15  6.40911658078e-15  5.83556186525e-15  4.63289409991e-15  6.60635337916e-15  7.13491713017e-15  7.4964636061e-15  5.49908351002e-15  6.05003263901e-15  7.88691842654e-15  9.99580614043e-15  9.10941247903e-15  7.95304451361e-15  9.19289779053e-15  9.07748910915e-15  7.32568662118e-15  9.44272465504e-15  1.02163551112e-14  7.53021084043e-15  8.16487805401e-15  8.39513337054e-15  8.35464707408e-15  8.77157956617e-15  9.64888379195e-15  6.12741843295e-15  7.44709895959e-15  1.051927455e-14  7.88485971581e-15  8.47763722338e-15  1.15187673189e-14  9.97447613479e-15  9.69921541044e-15  9.2495612428e-15  7.22461301e-15  6.96977835979e-15  1.18344937923e-14  7.32678402047e-15  8.25039223524e-15  7.72659715222e-15  9.45727567027e-15  9.92636833568e-15  9.5078283076e-15  9.59746423233e-15  1.15259150697e-14  1.44706810384e-14  1.19468788722e-14  1.44852147873e-14  1.58705610634e-14  1.95477396987e-14  2.08397045828e-14  2.38251880608e-14  2.72123228752e-14  3.13047668859e-14  3.98984275148e-14  5.36103718175e-14  6.7493037745e-14  9.21887164585e-14  1.27761795765e-13  1.83663688743e-13  2.78443904608e-13  4.81107070136e-13  1.10447871114e-12  4.25489529191e-12  1.1057033443e-12  4.84242358771e-13  2.81620137402e-13  1.84364239207e-13  1.30405692844e-13  9.58986357038e-14  7.04247561382e-14  5.26155818153e-14  4.25726560666e-14  3.44699966056e-14  2.9133960195e-14  2.25551377976e-14  2.10805947699e-14  1.73734179834e-14  1.40137752045e-14  1.15928378058e-14  1.28772711197e-14  1.3593660185e-14  1.14365284811e-14  1.1720826165e-14  9.14872709502e-15  9.15886493007e-15  9.00273087285e-15  7.55326117862e-15  8.51136306913e-15  7.24222368039e-15  6.83170271631e-15
 8.62364381438e-15  8.93863092478e-15  7.24735230579e-15  6.98613905073e-15  6.13209590374e-15  9.21001654862e-15  9.00112873034e-15  9.00213838137e-15  5.18819404818e-15  5.71272731897e-15  7.15799002471e-15  8.60010121438e-15  8.78826934831e-15  8.61288634894e-15  8.57758139565e-15  6.83279324502e-15  9.25365218178e-15  9.2546912381e-15  7.36548192744e-15  7.15876882364e-15  7.65074745151e-15  9.91880330686e-15  6.64481099233e-15  9.24198849529e-15  1.01759576915e-14  7.48262723841e-15  1.08152984185e-14  9.70826596248e-15  8.93538458909e-15  8.13605438612e-15  6.95756148762e-15  6.16217109587e-15  7.15386822015e-15  4.2371739758e-15  6.39488679121e-15  9.50683919551e-15  7.75457835381e-15  7.66218214873e-15  8.04967363566e-15  8.56626858077e-15  8.23543018682e-15  1.12435699465e-14  8.47724480658e-15  8.55139178669e-15  8.7620739361e-15  1.12324895998e-14  1.38682916642e-14  9.15319854582e-15  7.83204721584e-15  1.09336218222e-14  1.19067690824e-14  1.10317836525e-14  1.30374430752e-14  1.42093628318e-14  1.75658685116e-14  2.01112907733e-14  2.21501979544e-14  2.64598745759e-14  2.91589040799e-14  3.52686939044e-14  4.33054288319e-14  5.6384406306e-14  6.84095700583e-14  9.25370460428e-14  1.30130734688e-13  1.82328081128e-13  2.76597742103e-13  4.82529273846e-13  1.1057033443e-12  4.24344712537e-12  1.0985856164e-12  4.7900744227e-13  2.77738644689e-13  1.84499720406e-13  1.29609816498e-13  9.39431508642e-14  6.97898450223e-14  5.48670407244e-14  4.3488801373e-14  3.29640552727e-14  2.67195429506e-14  2.57443019386e-14  1.93072298696e-14  1.89057962106e-14  1.56539161589e-14  1.40702228106e-14  1.14510553202e-14  1.07595656707e-14  8.48914075017e-15  9.67255976484e-15  1.22064225926e-14  9.98796522897e-15  7.84878711157e-15  9.86285153396e-15  1.09772690692e-14  9.00673278526e-15
 9.65492625881e-15  7.8174722187e-15  7.46807624142e-15  6.0685142652e-15  5.09659593343e-15  5.54941043215e-15  7.41791145791e-15  7.44464079251e-15  6.36322001334e-15  7.75387535336e-15  8.83732520719e-15  6.85497988878e-15  9.39308136699e-15  6.17847755861e-15  1.03186817038e-14  6.43332697591e-15  7.17961304055e-15  7.81035476893e-15  7.70263485065e-15  8.34314636538e-15  8.82559113386e-15  8.00987442829e-15  8.33669035527e-15  9.51763063923e-15  6.69334713008e-15  9.23917398025e-15  1.25087157718e-14  9.79766900615e-15  7.93428549324e-15  9.73438110243e-15  5.70134272339e-15  1.03551745572e-14  7.9488520314e-15  7.41111014182e-15  6.43436975105e-15  8.3897197353e-15  8.19892280393e-15  7.32782391273e-15  8.9541012704e-15  8.54820375539e-15  6.48070713309e-15  6.04829740564e-15  6.48923960891e-15  6.36766721165e-15  7.68002644712e-15  1.12128474302e-14  1.0549753923e-14  1.13597851651e-14  1.13221385409e-14  9.88183578227e-15  1.26551887212e-14  1.31834654842e-14  1.20120134453e-14  1.34399788039e-14  1.4170971887e-14  1.63139994557e-14  1.84911836591e-14  1.97653104274e-14  2.40502934842e-14  2.84025113755e-14  3.23998011271e-14  4.13323578893e-14  5.47802792997e-14  6.89839054365e-14  9.14509200746e-14  1.2950328901e-13  1.82946604921e-13  2.7990162038e-13  4.84242358771e-13  1.0985856164e-12  4.24344013358e-12  1.09824221238e-12  4.80462343233e-13  2.76605235303e-13  1.80650263388e-13  1.28009484426e-13  9.4242550713e-14  6.99014648408e-14  5.35337191195e-14  4.18765004267e-14  3.49164231227e-14  2.68288869948e-14  2.32431287882e-14  1.91328106297e-14  1.69113002368e-14  1.80664512721e-14  1.37518216386e-14  1.1725839195e-14  8.65675392014e-15  9.39056572674e-15  1.1426014447e-14  8.25712770323e-15  8.72092563759e-15  7.69453326989e-15  9.22315238855e-15  9.95161733119e-15
 1.14296241984e-14  4.68880394966e-15  9.33759786141e-15  9.51933401331e-15  9.33415405593e-15  8.30562787904e-15  7.90894160891e-15  7.21377463243e-15  6.6451696882e-15  6.40529543826e-15  8.70514774968e-15  7.11132984924e-15  8.74946549694e-15  7.23829232766e-15  1.1005109616e-14  7.22251976271e-15  5.74482559522e-15  1.00766178846e-14  9.4653077593e-15  9.49483081384e-15  7.42913501886e-15  7.40306597057e-15  8.05273242652e-15  8.79964820192e-15  9.5157350331e-15  8.88374310369e-15  7.55487880233e-15  6.91485677494e-15  6.95426516739e-15  7.55223860518e-15  8.55672008862e-15  9.2252737685e-15  9.14469771475e-15  7.99842950481e-15  9.66095509463e-15  9.0398519776e-15  9.61933305351e-15  7.48799763521e-15  8.6249519057e-15  1.00990477868e-14  9.72425544444e-15  8.63857427101e-15  1.02716829394e-14  1.04061133906e-14  1.04562012148e-14  9.98066731299e-15  9.83939856381e-15  1.25326057789e-14  1.00273595033e-14  7.77074656779e-15  1.11248260714e-14  9.8699414446e-15  1.07072037621e-14  1.13369402961e-14  1.23985491664e-14  1.33572597073e-14  1.83144905594e-14  1.86936298946e-14  1.90769060098e-14  2.53443993058e-14  2.74183799832e-14  3.25386687963e-14  4.16815287888e-14  5.52789953901e-14  6.84019332234e-14  9.47018926847e-14  1.2725828841e-13  1.82937477488e-13  2.81620137402e-13  4.7900744227e-13  1.09824221238e-12  4.24162363915e-12  1.09847063834e-12  4.78440306692e-13  2.79692436952e-13  1.82614098013e-13  1.28334163206e-13  9.42242806834e-14  6.8731468079e-14  5.12445245646e-14  4.3353298269e-14  3.26821098862e-14  2.74728970166e-14  2.28588725173e-14  2.15558835816e-14  2.00511785083e-14  1.47390288183e-14  1.57333981483e-14  1.27279338105e-14  1.13341011929e-14  9.23573635828e-15  7.39366630931e-15  1.11683627736e-14  7.2445511167e-15  7.84323325641e-15  9.1918941527e-15
 8.843825696e-15  7.54204456874e-15  8.40323401237e-15  7.26713977365e-15  7.07319272045e-15  7.96964888104e-15  1.0710233973e-14  8.36230837209e-15  6.69615521603e-15  7.0843807885e-15  8.39064240018e-15  9.57106887883e-15  7.83410832034e-15  9.47366528984e-15  9.67583559778e-15  7.80019310893e-15  8.11724121207e-15  8.96450373787e-15  8.67660407044e-15  6.931128293e-15  6.54991246002e-15  5.23241353347e-15  7.50727598106e-15  7.4319416677e-15  6.65711060501e-15  7.88792341018e-15  6.31195302152e-15  7.10549192327e-15  7.03464346295e-15  8.88094277423e-15  7.81540837528e-15  7.15564306254e-15  6.42331400621e-15  9.48836039474e-15  7.56328260105e-15  1.07251903395e-14  6.58808307495e-15  8.51022992855e-15  8.74094973195e-15  8.55044685804e-15  9.81119344393e-15  7.7843206373e-15  7.47254909826e-15  9.5874732153e-15  8.52732661087e-15  8.33710206269e-15  1.01315801136e-14  1.0794497008e-14  9.66779234231e-15  8.52660953315e-15  9.57014644457e-15  9.85369858893e-15  1.0294033882e-14  9.06689513547e-15  1.1027491539e-14  1.29681439702e-14  1.29953842113e-14  1.62727948512e-14  1.9357960706e-14  2.34269924692e-14  2.50103504179e-14  2.60205177638e-14  3.45704898543e-14  4.50236707058e-14  5.42518750566e-14  6.86093397218e-14  9.29658715886e-14  1.25364606265e-13  1.84364239207e-13  2.77738644689e-13  4.80462343233e-13  1.09847063834e-12  4.24040659486e-12  1.09997951627e-12  4.78904604918e-13  2.78052577221e-13  1.83569685299e-13  1.27227496545e-13  9.19502656597e-14  7.06326356605e-14  5.58125714159e-14  4.14130467981e-14  3.42619597784e-14  2.84874206045e-14  2.38678375571e-14  1.8249314383e-14  1.65923205968e-14  1.46931084301e-14  1.27141667953e-14  1.06173807519e-14  1.19684707433e-14  1.01944817947e-14  9.78629386833e-15  8.86906007506e-15  8.18637173499e-15  8.21088570772e-15
 9.69004005053e-15  9.96182270987e-15  9.00610543371e-15  7.96197464707e-15  8.16781299185e-15  9.70441736219e-15  1.08711801568e-14  6.78551514756e-15  8.22637011374e-15  6.48033124343e-15  8.96479633674e-15  1.02697238717e-14  1.07776829738e-14  1.10039017541e-14  9.4318783135e-15  8.96731982381e-15  9.69862522205e-15  9.07743189093e-15  1.07132811581e-14  7.84717119371e-15  8.47128060269e-15  6.59486217612e-15  8.5260786779e-15  7.51261754119e-15  6.5180139388e-15  6.62440742498e-15  6.39534152673e-15  9.46428400638e-15  7.60344558366e-15  1.04504288693e-14  7.44714443748e-15  8.99076928653e-15  7.34195126119e-15  8.95814312893e-15  9.0589471033e-15  1.00837478389e-14  8.62560998171e-15  6.47312641832e-15  4.07980404867e-15  8.64637930842e-15  8.14885849104e-15  8.32006165894e-15  6.74068845531e-15  6.90166622674e-15  7.76135998331e-15  7.04357806273e-15  8.00328461616e-15  6.9020730062e-15  9.25614988251e-15  5.39722367388e-15  7.91305352057e-15  8.63550607387e-15  7.09820056956e-15  1.00610961496e-14  8.02281803189e-15  1.01887135473e-14  1.0648934172e-14  1.42313319569e-14  1.47405480153e-14  1.59523603015e-14  1.92225288081e-14  2.22460361534e-14  2.72592535538e-14  3.17411652058e-14  4.18581245499e-14  5.14837671258e-14  6.92334140581e-14  9.27017882116e-14  1.30405692844e-13  1.84499720406e-13  2.76605235303e-13  4.78440306692e-13  1.09997951627e-12  4.24185209993e-12  1.0982035108e-12  4.79928937084e-13  2.79030098245e-13  1.81001472161e-13  1.29111097453e-13  9.51821914184e-14  7.10948266319e-14  5.16097496197e-14  4.2881680503e-14  3.62320907939e-14  2.90535320893e-14  2.26033087061e-14  1.96425956287e-14  1.90974373985e-14  1.69455477347e-14  1.22030209864e-14  1.30590328733e-14  1.13255887504e-14  1.19814203892e-14  1.1111889969e-14  1.10021839371e-14  6.36554272365e-15
 9.29152235234e-15  8.57696852366e-15  9.2450206114e-15  8.39043386842e-15  9.05249720926e-15  6.12187285672e-15  7.01658365884e-15  1.12840084799e-14  8.52831901924e-15  9.55376997458e-15  8.82046694726e-15  8.38983431553e-15  9.26214165013e-15  8.46066346986e-15  8.99799034274e-15  6.57624260871e-15  9.87253420842e-15  7.54365081365e-15  1.06124520953e-14  7.73957563858e-15  9.06503339706e-15  1.02678244028e-14  1.05767455761e-14  1.03440498277e-14  6.98832233465e-15  9.23132961895e-15  6.58959660763e-15  7.62673052735e-15  5.29513802967e-15  7.69313764612e-15  8.08019088735e-15  6.78210620394e-15  7.41774512025e-15  7.64596899364e-15  7.57785708355e-15  8.45430289053e-15  7.1402100749e-15  7.02159378176e-15  5.98254528743e-15  6.78540929198e-15  8.59981975994e-15  9.10033262246e-15  9.92966104965e-15  8.53019402102e-15  8.43216821501e-15  1.15376247664e-14  8.25765711902e-15  9.92874406856e-15  9.72312734712e-15  9.62814878965e-15  1.01248740788e-14  9.68774949304e-15  8.88774087066e-15  1.10561624595e-14  7.71442014107e-15  1.28054784599e-14  1.32557333669e-14  1.45680676597e-14  1.67223006522e-14  1.65715413999e-14  1.64006126176e-14  1.87316351369e-14  2.32225439801e-14  2.64339097921e-14  3.60486001032e-14  4.11652246295e-14  5.29563333695e-14  7.07435759988e-14  9.58986357038e-14  1.29609816498e-13  1.80650263388e-13  2.79692436952e-13  4.78904604918e-13  1.0982035108e-12  4.23852919398e-12  1.09720317133e-12  4.81237603254e-13  2.7667345767e-13  1.85722919598e-13  1.2928906343e-13  9.48893988177e-14  6.69157788462e-14  5.28723116146e-14  4.29306294613e-14  3.52569160121e-14  2.96128251171e-14  2.35798421786e-14  2.05809007725e-14  1.67251107749e-14  1.68320415483e-14  1.43616883717e-14  1.43480427525e-14  1.10029780127e-14  1.08832502378e-14  9.10390943375e-15  9.7801930286e-15
 1.173525581e-14  8.07098416786e-15  8.30514323696e-15  1.01431907579e-14  1.13660375799e-14  9.49006276261e-15  9.41111686672e-15  1.05389537587e-14  9.25159447108e-15  7.20776425944e-15  8.60396539263e-15  8.0581959796e-15  9.98754728242e-15  1.09839353214e-14  8.1356968034e-15  6.83089993752e-15  8.87748034542e-15  7.97396820937e-15  1.07257058071e-14  8.70744913634e-15  8.98077427559e-15  7.81561090377e-15  8.72895396849e-15  1.1321239102e-14  8.61101649401e-15  9.67549468839e-15  1.03684722512e-14  1.10518085966e-14  8.28854406769e-15  9.00362297205e-15  8.76694753812e-15  8.49811659274e-15  7.46699213516e-15  1.02235904237e-14  9.10057872294e-15  8.01209985418e-15  6.338329185e-15  5.86441115783e-15  7.00428493453e-15  7.7892838751e-15  8.92124088051e-15  1.21674099733e-14  9.28455572163e-15  8.08172433119e-15  8.14529069917e-15  1.00188974821e-14  8.69902083e-15  9.53511577515e-15  8.23271233433e-15  6.821426403e-15  8.04661871302e-15  8.8550746314e-15  1.04316816172e-14  1.10494201335e-14  9.6131593982e-15  9.23511977735e-15  1.00093480171e-14  1.22346153233e-14  1.27420412883e-14  1.43290566245e-14  1.22887247006e-14  1.53477913651e-14  1.94055319523e-14  2.14435537282e-14  2.9895016972e-14  3.24227371095e-14  4.06954185809e-14  5.32819707867e-14  7.04247561382e-14  9.39431508642e-14  1.28009484426e-13  1.82614098013e-13  2.78052577221e-13  4.79928937084e-13  1.09720317133e-12  4.24034744055e-12  1.10266978782e-12  4.79546267292e-13  2.77899769191e-13  1.83213339651e-13  1.29837812679e-13  9.28087665631e-14  6.90596021229e-14  5.20993349681e-14  4.1854712955e-14  3.50858445008e-14  2.7595151017e-14  2.61333583892e-14  2.16914930326e-14  1.81616383753e-14  1.53231514762e-14  1.52014415599e-14  1.13867597953e-14  1.12895076071e-14  1.04679404893e-14  8.7912930425e-15
 1.11781542774e-14  8.37231364202e-15  7.02050836724e-15  7.37941947007e-15  9.38177924772e-15  1.04020818466e-14  1.13836377597e-14  1.0372429421e-14  9.34000372739e-15  8.14521268397e-15  9.72562712906e-15  8.28099632523e-15  7.8383389519e-15  8.51588803071e-15  8.07114199256e-15  7.66158983281e-15  9.46030681666e-15  5.52235883777e-15  1.01871998932e-14  9.6726470492e-15  7.98441380518e-15  5.90288928854e-15  6.77451158554e-15  8.61658697549e-15  8.4557208208e-15  5.64672683611e-15  1.00547260839e-14  9.58732246011e-15  7.59797243982e-15  9.8958859694e-15  9.71467793695e-15  9.28424368394e-15  8.8448186684e-15  1.05876774859e-14  6.42236252396e-15  5.02181323021e-15  4.34388605782e-15  7.61165117303e-15  8.13362295559e-15  8.47879689702e-15  9.27946424142e-15  7.61250269319e-15  8.20327359793e-15  1.03857646904e-14  8.39345402994e-15  7.14306059141e-15  7.30897046053e-15  7.07997669593e-15  8.68624539357e-15  8.21149652154e-15  7.45527836178e-15  8.06866730653e-15  9.76874712603e-15  9.64002494475e-15  1.16862793309e-14  9.43357272899e-15  1.08097278456e-14  1.31030238161e-14  1.23449135599e-14  1.10575738198e-14  1.16074777528e-14  1.4582760795e-14  1.5900596342e-14  1.86585625013e-14  2.53700695168e-14  2.48424723098e-14  3.19229106008e-14  4.07979981097e-14  5.26155818153e-14  6.97898450223e-14  9.4242550713e-14  1.28334163206e-13  1.83569685299e-13  2.79030098245e-13  4.81237603254e-13  1.10266978782e-12  4.25567776063e-12  1.10030200871e-12  4.81201782838e-13  2.80235828736e-13  1.83134383875e-13  1.25604364425e-13  8.99728985253e-14  6.93550162297e-14  5.34797709e-14  4.40564957877e-14  3.38893493818e-14  3.13187060401e-14  2.33210466478e-14  2.06933050991e-14  1.67422836037e-14  1.80704445074e-14  1.34476084848e-14  1.01685430229e-14  1.16073631898e-14  9.70089053882e-15
 8.98538950273e-15  1.00981715714e-14  8.86459003706e-15  1.02418799687e-14  9.30475504084e-15  8.73208509768e-15  9.32573625342e-15  8.64889169533e-15  8.31372711272e-15  8.97111774952e-15  9.81264101572e-15  1.14602566658e-14  1.02300758487e-14  9.08818127256e-15  7.39058570214e-15  7.63012325302e-15  8.8148067476e-15  9.41323131012e-15  8.90071768646e-15  1.18921229173e-14  1.20635452946e-14  5.59653978306e-15  8.06934911473e-15  9.46568482609e-15  8.05449743559e-15  8.79462572433e-15  8.09361099743e-15  9.50781606551e-15  9.63420073429e-15  9.74755326851e-15  9.0049708674e-15  1.0195581979e-14  9.25383803948e-15  8.33619802754e-15  6.43453387243e-15  5.92810174936e-15  4.58652973842e-15  6.91397108083e-15  4.67396019933e-15  7.81612669305e-15  7.91350327776e-15  8.05225820041e-15  7.09151489782e-15  7.99143766098e-15  7.78678313127e-15  6.68272029392e-15  8.63199040469e-15  6.3615719272e-15  6.88635715504e-15  6.14138555886e-15  7.43676902996e-15  7.58345283259e-15  9.17632573956e-15  6.17444830455e-15  9.3572655207e-15  8.27520509874e-15  1.02455677499e-14  1.03787239895e-14  9.64628322842e-15  1.14964955442e-14  1.18258276811e-14  1.20145754153e-14  1.54557164628e-14  1.72180625297e-14  2.05461922969e-14  2.42201495964e-14  2.88263536596e-14  3.23410287335e-14  4.25726560666e-14  5.48670407244e-14  6.99014648408e-14  9.42242806834e-14  1.27227496545e-13  1.81001472161e-13  2.7667345767e-13  4.79546267292e-13  1.10030200871e-12  4.24246911173e-12  1.10131907056e-12  4.79860884404e-13  2.78908669115e-13  1.82479050711e-13  1.2715715483e-13  9.31607925961e-14  7.02952637808e-14  5.39253320966e-14  4.21548417649e-14  3.38988885916e-14  2.61017118606e-14  2.27788320987e-14  1.86864150184e-14  1.7595790841e-14  1.68039233645e-14  1.16835574044e-14  1.19310340292e-14  1.13291849857e-14
 1.31902994815e-14  1.00057415542e-14  9.27283672603e-15  8.83842968139e-15  9.93030628977e-15  1.14811638941e-14  9.89054950349e-15  1.00065926277e-14  8.91501216075e-15  9.50889171663e-15  9.04356245863e-15  9.23307581222e-15  8.06683232013e-15  9.82533222697e-15  1.05562064222e-14  9.88235302464e-15  8.67493241925e-15  6.83272616729e-15  7.04705156158e-15  7.82436528792e-15  1.04384949889e-14  8.63528361558e-15  8.12049756622e-15  7.1397763384e-15  7.6226555823e-15  9.99383912506e-15  8.94982077441e-15  8.56174386662e-15  1.04918457394e-14  8.53629755262e-15  9.18989128894e-15  7.90157154587e-15  6.1224190603e-15  7.39022042631e-15  7.28979559686e-15  5.45091160252e-15  6.84016987121e-15  6.19568547423e-15  5.64452486509e-15  8.61532749271e-15  6.52798289721e-15  6.93174544281e-15  6.87747126409e-15  7.71879982471e-15  7.26448581725e-15  8.45491273496e-15  8.25078223152e-15  7.98666993827e-15  8.93123907784e-15  9.75846299235e-15  1.04066789206e-14  1.05909270065e-14  7.33379949919e-15  7.37124074911e-15  9.53338228606e-15  1.07181585317e-14  1.01530151263e-14  1.22173644257e-14  1.10704184341e-14  1.04946430933e-14  1.01339768145e-14  1.31816023083e-14  1.22377196973e-14  1.38805588354e-14  1.7207359861e-14  2.10924693215e-14  2.3712283052e-14  2.90435749113e-14  3.44699966056e-14  4.3488801373e-14  5.35337191195e-14  6.8731468079e-14  9.19502656597e-14  1.29111097453e-13  1.85722919598e-13  2.77899769191e-13  4.81201782838e-13  1.10131907056e-12  4.23556840118e-12  1.0987590783e-12  4.81528584791e-13  2.79621489356e-13  1.83479608661e-13  1.28956803712e-13  9.36825948296e-14  7.04255284764e-14  5.51087661374e-14  4.47673182338e-14  3.79727848263e-14  2.99942449386e-14  2.33270017719e-14  1.94003946194e-14  1.8028238991e-14  1.39552932051e-14  1.45913002901e-14  1.35650586949e-14
 8.27543647127e-15  1.22488934149e-14  8.37764873396e-15  9.32115093506e-15  9.74261603844e-15  1.06197891812e-14  8.30482446307e-15  7.91003788832e-15  8.33680632885e-15  9.78025656134e-15  9.32506797342e-15  1.04827838915e-14  7.52887218645e-15  8.78716602025e-15  9.22360261095e-15  7.86286674011e-15  5.9573885676e-15  8.43745713836e-15  6.94339929974e-15  8.23500835079e-15  8.32587951824e-15  8.4477258156e-15  8.17396562419e-15  9.52840447944e-15  7.61157108652e-15  7.80895900133e-15  5.95666825633e-15  5.24494750776e-15  6.7299482639e-15  7.72520081593e-15  8.03177935385e-15  5.86903133541e-15  4.77371492497e-15  6.11033993744e-15  7.34308170069e-15  7.70886650142e-15  8.32821905312e-15  9.23056550626e-15  6.79417299257e-15  7.58164680031e-15  9.7762713798e-15  1.00742549225e-14  7.54052866944e-15  7.9413109767e-15  6.98389625981e-15  8.08025335202e-15  8.50979203775e-15  7.84657645276e-15  7.3919957553e-15  8.79364806702e-15  9.14569838719e-15  9.23097229315e-15  6.69060403564e-15  5.63310203127e-15  7.94956876966e-15  8.18829502533e-15  1.11571344975e-14  7.34897939403e-15  5.84969088648e-15  1.06102006455e-14  1.10588538249e-14  1.21515586985e-14  1.04725280123e-14  1.27035525613e-14  1.30186913354e-14  1.87724831026e-14  1.96545754445e-14  2.41202793258e-14  2.9133960195e-14  3.29640552727e-14  4.18765004267e-14  5.12445245646e-14  7.06326356605e-14  9.51821914184e-14  1.2928906343e-13  1.83213339651e-13  2.80235828736e-13  4.79860884404e-13  1.0987590783e-12  4.23989763196e-12  1.10210663617e-12  4.79050616504e-13  2.76781978154e-13  1.82868819058e-13  1.24975329678e-13  8.96209670638e-14  7.03683700675e-14  5.26411270134e-14  4.07509149374e-14  3.36853298201e-14  2.70625908412e-14  2.04733865584e-14  1.6458121837e-14  1.47875683737e-14  1.47000755959e-14  1.30068696193e-14
 1.06341888534e-14  1.12749257788e-14  8.58823703027e-15  1.06531892583e-14  1.03175417686e-14  9.66825976416e-15  8.60566821078e-15  7.80962471408e-15  7.586570483e-15  8.30553219282e-15  7.53743088492e-15  8.91618994187e-15  1.08590938515e-14  8.44050667474e-15  6.88976219473e-15  7.66069914415e-15  8.06361327257e-15  7.69768834314e-15  6.02698089099e-15  7.33561212778e-15  7.05562466795e-15  7.12562769848e-15  7.33422820058e-15  6.92389861069e-15  6.75399826944e-15  1.14775933223e-14  1.0697504914e-14  7.71812383809e-15  7.88767235212e-15  5.85250041952e-15  6.85661635651e-15  7.44692614992e-15  6.65153854583e-15  7.65839552887e-15  7.11555447974e-15  8.28801351056e-15  8.20231671576e-15  7.61635115056e-15  9.50493377323e-15  8.53465539016e-15  6.94895272478e-15  1.02790947018e-14  9.44039730951e-15  7.87694789883e-15  6.80571215898e-15  5.77279699364e-15  4.93995665572e-15  5.50290866096e-15  7.18461788109e-15  6.80811528756e-15  8.29980011264e-15  9.15910862346e-15  8.9883486493e-15  8.59545955112e-15  9.12401267745e-15  8.84368142239e-15  9.35904175401e-15  9.45741661492e-15  7.67479348028e-15  1.0746516693e-14  8.09979745986e-15  1.29573558009e-14  1.13152839583e-14  1.24730910409e-14  1.41175486671e-14  1.45984556027e-14  1.86511277757e-14  1.83375176175e-14  2.25551377976e-14  2.67195429506e-14  3.49164231227e-14  4.3353298269e-14  5.58125714159e-14  7.10948266319e-14  9.48893988177e-14  1.29837812679e-13  1.83134383875e-13  2.78908669115e-13  4.81528584791e-13  1.10210663617e-12  4.24533470682e-12  1.10162129622e-12  4.81222933573e-13  2.80569606335e-13  1.81824575107e-13  1.27487399136e-13  9.37821694098e-14  7.06291644825e-14  5.39404864572e-14  4.11206053345e-14  3.49158237864e-14  2.80027776674e-14  2.24643978271e-14  1.77830086781e-14  1.69848013811e-14  1.54954098299e-14
 1.35826382707e-14  1.23255266983e-14  1.16135526874e-14  1.25475489588e-14  1.04889140457e-14  1.00841529736e-14  1.13938200285e-14  6.86698915299e-15  1.10734405302e-14  9.22892406607e-15  7.89667361579e-15  8.47172263408e-15  9.32548571859e-15  1.25604995715e-14  7.43385444398e-15  1.12896116381e-14  7.16589232598e-15  6.68913073657e-15  5.76245337659e-15  4.4874980247e-15  6.38784137632e-15  5.33444194899e-15  7.31248855262e-15  8.88216345711e-15  8.48861030602e-15  9.90109384422e-15  9.95228306598e-15  6.91532047049e-15  8.70743884857e-15  6.7650725278e-15  7.69851387452e-15  7.2806428787e-15  5.57588449614e-15  6.6054815301e-15  1.06199794539e-14  8.69730462444e-15  7.03781315301e-15  9.80215794441e-15  9.25937559317e-15  6.12254653912e-15  7.96879644157e-15  9.92936255104e-15  1.04854762066e-14  1.00756587481e-14  8.40509344211e-15  8.54445379988e-15  7.59334611886e-15  7.55528005367e-15  6.28156102479e-15  5.82623571334e-15  8.78341537443e-15  9.2986341849e-15  1.04399086129e-14  9.31183301025e-15  6.93376654433e-15  7.89710116622e-15  7.61085286512e-15  6.89701075703e-15  6.60561108168e-15  1.13179161249e-14  7.42274968989e-15  1.04084052624e-14  8.23076341294e-15  9.85195626794e-15  1.19484328077e-14  1.29585097718e-14  1.61413237834e-14  1.49542694027e-14  2.10805947699e-14  2.57443019386e-14  2.68288869948e-14  3.26821098862e-14  4.14130467981e-14  5.16097496197e-14  6.69157788462e-14  9.28087665631e-14  1.25604364425e-13  1.82479050711e-13  2.79621489356e-13  4.79050616504e-13  1.10162129622e-12  4.24237715501e-12  1.10068092481e-12  4.80337934192e-13  2.76842877993e-13  1.83535078642e-13  1.26543051546e-13  9.37919780597e-14  6.99145114485e-14  5.48838092676e-14  4.08119349756e-14  3.14623390123e-14  2.63582729742e-14  2.18765433718e-14  1.89245445837e-14  1.48137430308e-14
 1.47750688049e-14  1.47594792472e-14  1.31221787495e-14  1.12408115603e-14  1.1475252621e-14  1.18240307328e-14  8.80630927447e-15  1.09020951781e-14  9.27785103498e-15  7.12866544787e-15  9.04207174296e-15  9.45499897052e-15  1.22284863956e-14  1.03827275813e-14  1.08943007024e-14  1.04766325898e-14  8.60979631634e-15  8.84733870634e-15  8.80440679625e-15  6.93588165937e-15  8.0712920063e-15  8.29637422385e-15  7.52894998831e-15  8.2341270916e-15  8.21439044516e-15  7.05768389545e-15  1.08880951761e-14  8.46870245372e-15  9.56894620113e-15  9.02155966341e-15  9.12312188787e-15  8.9884061541e-15  1.10629199244e-14  8.98675637498e-15  9.31085587411e-15  9.81901982226e-15  8.72374951878e-15  7.16197449846e-15  8.32138730355e-15  7.7166978644e-15  9.09770877786e-15  8.43439367915e-15  1.08213780322e-14  8.29380678298e-15  6.77326614563e-15  8.02471388229e-15  8.72991321848e-15  8.0814981088e-15  8.32240960698e-15  8.34338395326e-15  8.09861635293e-15  6.62787620119e-15  7.30194355076e-15  6.2893008906e-15  4.39380384942e-15  7.31453653633e-15  8.2585618304e-15  8.87457922079e-15  7.82076173262e-15  1.01812710798e-14  9.79080507077e-15  9.61998071973e-15  7.49055192917e-15  8.89159110294e-15  1.29565955634e-14  1.441771264e-14  1.63096364462e-14  1.46656046112e-14  1.73734179834e-14  1.93072298696e-14  2.32431287882e-14  2.74728970166e-14  3.42619597784e-14  4.2881680503e-14  5.28723116146e-14  6.90596021229e-14  8.99728985253e-14  1.2715715483e-13  1.83479608661e-13  2.76781978154e-13  4.81222933573e-13  1.10068092481e-12  4.24512262858e-12  1.0985179489e-12  4.7956992076e-13  2.78956905015e-13  1.81387143846e-13  1.28215923161e-13  9.48514517499e-14  7.25299540679e-14  5.41699122168e-14  3.98113575437e-14  3.16850923683e-14  2.7170487068e-14  2.15853937778e-14  1.76893671471e-14
 1.96327339387e-14  1.95229004618e-14  1.72678766081e-14  1.25588601838e-14  1.21496699763e-14  1.39014169398e-14  1.20222137106e-14  8.81830596459e-15  1.02076950176e-14  8.68734472255e-15  9.69866001792e-15  9.6325430144e-15  9.64861997247e-15  9.70319051255e-15  7.66620842529e-15  8.95226807825e-15  7.87190004603e-15  7.5921126648e-15  7.59611303152e-15  5.81351750417e-15  8.09619084311e-15  8.96335719131e-15  9.15819075723e-15  9.41115818887e-15  1.01561867264e-14  8.30336047974e-15  9.57670910862e-15  7.37421667472e-15  7.18185042404e-15  8.01889160007e-15  7.85243805306e-15  9.1108604876e-15  7.25632012016e-15  1.01038249569e-14  6.34989085615e-15  1.01197498578e-14  8.15091896726e-15  7.50238838554e-15  6.59187473471e-15  6.80741247314e-15  8.69656758378e-15  9.41408511903e-15  9.10963851836e-15  9.00296840679e-15  8.96083418142e-15  6.00420616319e-15  7.62384597014e-15  8.37689301502e-15  6.87398578594e-15  8.65757616648e-15  6.73645861935e-15  8.95401338475e-15  1.12322372993e-14  9.9416002153e-15  8.29331067243e-15  8.83974229789e-15  8.88972901172e-15  6.65138075488e-15  8.49759678909e-15  9.02148699913e-15  1.12242212185e-14  1.09754366384e-14  8.54034756191e-15  1.05783895504e-14  9.4437312928e-15  1.03446072981e-14  1.12710571436e-14  1.30476146545e-14  1.40137752045e-14  1.89057962106e-14  1.91328106297e-14  2.28588725173e-14  2.84874206045e-14  3.62320907939e-14  4.29306294613e-14  5.20993349681e-14  6.93550162297e-14  9.31607925961e-14  1.28956803712e-13  1.82868819058e-13  2.80569606335e-13  4.80337934192e-13  1.0985179489e-12  4.24099975929e-12  1.09873422607e-12  4.80585233085e-13  2.76630727351e-13  1.81705257817e-13  1.28280924284e-13  9.16021612896e-14  7.06807180195e-14  5.41289326669e-14  4.11253729138e-14  3.49504291144e-14  3.01318180448e-14  2.26012524673e-14
 2.27653254725e-14  2.16968208078e-14  1.85071805982e-14  1.38194321973e-14  1.37007644927e-14  1.46259597084e-14  1.2669067438e-14  8.91018874818e-15  1.2231268081e-14  1.02188425562e-14  1.11225411678e-14  1.14789043383e-14  9.63003734038e-15  8.76678249192e-15  8.38355574905e-15  6.94985228215e-15  7.96787151198e-15  7.76148592414e-15  8.09595093348e-15  5.65718093371e-15  7.01352328253e-15  9.27954175261e-15  9.47029141768e-15  5.84404045396e-15  7.71270375772e-15  1.0360054749e-14  9.61523846985e-15  8.60639649282e-15  4.90524188166e-15  6.48220641008e-15  7.60339810755e-15  1.0121617658e-14  9.31597352577e-15  1.00183717061e-14  4.52123822889e-15  7.1745979323e-15  1.02501910111e-14  8.48956110971e-15  9.53813485788e-15  7.35889610178e-15  7.64842021616e-15  9.12003533666e-15  8.54894285687e-15  7.39125649634e-15  8.98601524457e-15  8.94196286333e-15  9.05806916696e-15  7.51478140279e-15  8.31928598605e-15  8.78181930981e-15  8.53862038542e-15  8.12954990257e-15  7.58313639472e-15  5.32042967819e-15  6.7950857738e-15  6.490491058e-15  7.361031221e-15  9.53033432864e-15  7.93768076859e-15  7.78340593343e-15  8.37525768015e-15  8.43131772479e-15  7.98292627006e-15  1.00379358819e-14  8.09001608104e-15  8.80167871479e-15  9.17764323852e-15  1.18060045797e-14  1.15928378058e-14  1.56539161589e-14  1.69113002368e-14  2.15558835816e-14  2.38678375571e-14  2.90535320893e-14  3.52569160121e-14  4.1854712955e-14  5.34797709e-14  7.02952637808e-14  9.36825948296e-14  1.24975329678e-13  1.81824575107e-13  2.76842877993e-13  4.7956992076e-13  1.09873422607e-12  4.23287582779e-12  1.10000373768e-12  4.78711064193e-13  2.80288238938e-13  1.83158906265e-13  1.30961998311e-13  9.40975920475e-14  7.04691745834e-14  5.5114129678e-14  4.28990379918e-14  3.44835954549e-14  2.75302019701e-14
 2.69090403762e-14  2.4451354956e-14  2.04809220113e-14  1.62232382729e-14  1.32022568958e-14  1.50475771536e-14  1.12391255759e-14  1.11725019821e-14  1.26046519102e-14  1.07704502052e-14  6.60526130484e-15  1.07128103947e-14  7.34209717651e-15  8.38773282479e-15  6.44390105748e-15  9.21922988041e-15  6.053927251e-15  6.7525717157e-15  7.46827271619e-15  7.36854375968e-15  7.77655498815e-15  1.06533277874e-14  8.79545916513e-15  1.03489754493e-14  9.38287384426e-15  9.79851254695e-15  5.82916910542e-15  6.78345403177e-15  7.19873057272e-15  7.03699425309e-15  7.81536526581e-15  5.16755565921e-15  5.66410199782e-15  8.34190223125e-15  6.42579352883e-15  8.11950945407e-15  8.28369763099e-15  5.49514768513e-15  7.53424496879e-15  7.28172178082e-15  8.30700445598e-15  9.19117660071e-15  8.11146525795e-15  8.15956361246e-15  1.05807106455e-14  8.62708177074e-15  9.15335557006e-15  6.96853690459e-15  7.21478243446e-15  7.47584065056e-15  7.52489862109e-15  9.94279822144e-15  9.34330380689e-15  6.7479174511e-15  8.449507789e-15  5.3909913524e-15  6.73882925883e-15  8.05140929418e-15  5.25390571163e-15  9.44603873754e-15  9.81770772916e-15  5.57988891127e-15  8.55608630958e-15  9.08727132068e-15  1.02826893515e-14  1.0853543878e-14  1.13404859809e-14  1.02879220869e-14  1.28772711197e-14  1.40702228106e-14  1.80664512721e-14  2.00511785083e-14  1.8249314383e-14  2.26033087061e-14  2.96128251171e-14  3.50858445008e-14  4.40564957877e-14  5.39253320966e-14  7.04255284764e-14  8.96209670638e-14  1.27487399136e-13  1.83535078642e-13  2.78956905015e-13  4.80585233085e-13  1.10000373768e-12  4.24274501059e-12  1.09812626295e-12  4.80332908081e-13  2.79742038729e-13  1.85156763266e-13  1.28236692318e-13  9.46492747126e-14  7.14800652867e-14  5.33898847399e-14  4.23583185253e-14  3.31219242297e-14
 3.32739943631e-14  2.91569098321e-14  2.4200310446e-14  2.02256189749e-14  1.72147582275e-14  1.78141819879e-14  1.49149241591e-14  1.35164698256e-14  1.32309420421e-14  1.17055311894e-14  1.02394469721e-14  8.81024013607e-15  6.39783159593e-15  7.27831518099e-15  5.15560277516e-15  6.54844093339e-15  7.54927110432e-15  8.861241657e-15  7.31131418118e-15  6.80339273582e-15  7.03609236068e-15  9.89289093397e-15  9.03140272351e-15  6.3737992164e-15  9.37453157189e-15  9.31523134957e-15  7.48337201093e-15  9.30305503465e-15  8.42908933371e-15  9.01403717035e-15  7.09888903945e-15  8.88012344293e-15  5.90341505146e-15  8.2925659387e-15  7.2306632763e-15  5.94244161181e-15  8.30755373119e-15  8.79476478604e-15  6.40660825846e-15  9.23164203483e-15  9.24887619862e-15  8.37211869641e-15  7.42676473002e-15  7.30264654585e-15  9.05690296084e-15  8.13878338917e-15  1.12801544862e-14  9.01258584368e-15  8.02534251722e-15  9.57298683987e-15  1.0609481385e-14  6.17134907098e-15  1.02783220879e-14  6.9610765759e-15  9.4909925758e-15  9.12323354422e-15  8.88256922383e-15  7.39947021782e-15  1.07232046135e-14  1.03071695149e-14  1.099594538e-14  6.61353969015e-15  7.51494521681e-15  1.02654181992e-14  1.31190573751e-14  1.1490438868e-14  1.06609298528e-14  8.01791087904e-15  1.3593660185e-14  1.14510553202e-14  1.37518216386e-14  1.47390288183e-14  1.65923205968e-14  1.96425956287e-14  2.35798421786e-14  2.7595151017e-14  3.38893493818e-14  4.21548417649e-14  5.51087661374e-14  7.03683700675e-14  9.37821694098e-14  1.26543051546e-13  1.81387143846e-13  2.76630727351e-13  4.78711064193e-13  1.09812626295e-12  4.23560158592e-12  1.10142363143e-12  4.80010788076e-13  2.803168411e-13  1.81764185292e-13  1.27646504468e-13  9.42777552988e-14  6.79309864797e-14  5.45582840066e-14  4.08236654633e-14
 4.25670447092e-14  3.56745565877e-14  2.73827685818e-14  2.37857498827e-14  2.01188871486e-14  1.75772598523e-14  1.39529154261e-14  1.35244070968e-14  1.19150699551e-14  9.95410057274e-15  8.71104654134e-15  9.67013018911e-15  9.53704603479e-15  8.78584767487e-15  8.24014801734e-15  6.78828778503e-15  1.00454743308e-14  6.5289010581e-15  7.77099757915e-15  8.80956300552e-15  7.31921845154e-15  8.07102351569e-15  7.16471672781e-15  9.13996607185e-15  9.69028398818e-15  7.96345160995e-15  6.4518665625e-15  1.18471593871e-14  8.902811341e-15  9.8956632889e-15  9.37332698045e-15  9.76347620606e-15  7.99795847037e-15  7.77178602321e-15  6.57370146099e-15  8.19508338227e-15  7.17482168305e-15  8.07318303346e-15  5.7332857219e-15  6.56888913153e-15  6.6515322387e-15  8.15020708711e-15  5.35319820046e-15  6.53146561457e-15  5.40680499343e-15  8.86478392897e-15  7.27152778773e-15  6.43193129541e-15  7.16976016111e-15  7.8119225236e-15  8.35908272462e-15  8.18003676614e-15  9.08143747177e-15  6.6778710075e-15  9.26664537237e-15  8.40029286873e-15  8.06111202703e-15  9.05164425102e-15  1.04302515389e-14  9.1158959775e-15  1.04880342854e-14  9.66482765649e-15  1.13101368294e-14  8.20836018061e-15  1.00022951886e-14  9.92939626754e-15  9.22410507854e-15  8.68435617936e-15  1.14365284811e-14  1.07595656707e-14  1.1725839195e-14  1.57333981483e-14  1.46931084301e-14  1.90974373985e-14  2.05809007725e-14  2.61333583892e-14  3.13187060401e-14  3.38988885916e-14  4.47673182338e-14  5.26411270134e-14  7.06291644825e-14  9.37919780597e-14  1.28215923161e-13  1.81705257817e-13  2.80288238938e-13  4.80332908081e-13  1.10142363143e-12  4.24155914491e-12  1.10089516959e-12  4.83826865881e-13  2.79686317167e-13  1.83734505278e-13  1.26702691766e-13  9.17765634641e-14  6.97277548584e-14  5.35933552452e-14
 5.51567586475e-14  4.30013985388e-14  3.46061170878e-14  2.67302780162e-14  2.22903813974e-14  2.18343601465e-14  1.76996060283e-14  1.53391563417e-14  1.31271196875e-14  1.27145276029e-14  9.6236116371e-15  1.1465780442e-14  1.12552670097e-14  8.75858670498e-15  8.53790345793e-15  6.893304809e-15  9.90293169797e-15  5.9134168921e-15  7.38846408009e-15  8.37620218478e-15  9.11295623118e-15  1.07230624104e-14  8.06310094152e-15  7.98490199439e-15  1.0276805655e-14  9.77091426808e-15  8.38601644903e-15  1.01550498062e-14  1.07167100508e-14  9.46730265054e-15  1.02195566772e-14  1.02763210112e-14  7.72627080873e-15  8.4223807652e-15  1.01092755175e-14  1.01434526825e-14  8.99826809255e-15  9.19280244991e-15  6.49570709672e-15  6.64548335848e-15  9.31861359397e-15  9.94072554896e-15  9.36055525806e-15  6.54785055021e-15  8.44542109162e-15  8.28847487104e-15  7.52594135201e-15  8.16769549601e-15  7.7897375095e-15  5.75888118606e-15  9.19568983607e-15  9.94452326268e-15  8.1636080588e-15  8.724161528e-15  8.45073779679e-15  7.09214885875e-15  7.3212435192e-15  9.27233214463e-15  8.44041222846e-15  7.78980820573e-15  9.93869815112e-15  9.29194370581e-15  1.34375512703e-14  9.00055865832e-15  9.15715572702e-15  7.37913319926e-15  8.17613675734e-15  1.13799154332e-14  1.1720826165e-14  8.48914075017e-15  8.65675392014e-15  1.27279338105e-14  1.27141667953e-14  1.69455477347e-14  1.67251107749e-14  2.16914930326e-14  2.33210466478e-14  2.61017118606e-14  3.79727848263e-14  4.07509149374e-14  5.39404864572e-14  6.99145114485e-14  9.48514517499e-14  1.28280924284e-13  1.83158906265e-13  2.79742038729e-13  4.80010788076e-13  1.10089516959e-12  4.2487774848e-12  1.10299247461e-12  4.81788661998e-13  2.79090501279e-13  1.84408122595e-13  1.29796392818e-13  9.30990054246e-14  7.13573562878e-14
 7.13605123492e-14  5.37451657957e-14  4.36620847365e-14  3.52117672153e-14  2.60318464411e-14  2.28280345961e-14  2.12827429162e-14  2.0174625495e-14  1.69324739651e-14  1.5524469689e-14  1.12777072755e-14  1.41090162496e-14  1.25053462589e-14  1.14998958958e-14  1.19478319895e-14  9.64074270332e-15  9.51828869163e-15  8.07231171455e-15  1.00532890157e-14  7.88489322283e-15  7.51238619432e-15  8.53204655866e-15  9.87258913371e-15  8.29286492211e-15  8.06886460935e-15  9.48003879374e-15  8.42566921302e-15  1.10952027169e-14  9.42514587822e-15  7.00728567209e-15  1.10275516687e-14  1.06033911786e-14  8.32859785364e-15  8.38194037429e-15  1.13134873848e-14  8.28851913091e-15  8.59439666858e-15  9.36806539493e-15  6.14428063818e-15  7.8343194795e-15  8.86228552748e-15  7.84751405342e-15  1.04107027589e-14  7.05025300425e-15  5.39115451397e-15  6.19174408987e-15  8.62555789527e-15  9.79894261277e-15  7.72169131868e-15  6.22948510243e-15  7.51216518472e-15  9.13447400843e-15  9.41735920644e-15  6.7047389645e-15  9.21043952676e-15  9.92664276639e-15  7.95090466081e-15  7.65499052867e-15  7.83828052737e-15  1.0239515625e-14  9.91521221155e-15  6.9046903619e-15  9.20672967539e-15  7.6738627569e-15  8.49159818425e-15  8.59530456372e-15  9.79645557345e-15  7.42263096061e-15  9.14872709502e-15  9.67255976484e-15  9.39056572674e-15  1.13341011929e-14  1.06173807519e-14  1.22030209864e-14  1.68320415483e-14  1.81616383753e-14  2.06933050991e-14  2.27788320987e-14  2.99942449386e-14  3.36853298201e-14  4.11206053345e-14  5.48838092676e-14  7.25299540679e-14  9.16021612896e-14  1.30961998311e-13  1.85156763266e-13  2.803168411e-13  4.83826865881e-13  1.10299247461e-12  4.25669024515e-12  1.10441888199e-12  4.81352987603e-13  2.78428605364e-13  1.82623566612e-13  1.29576399136e-13  9.5202488275e-14
 9.54696920767e-14  6.95009542774e-14  5.29024242282e-14  4.28767478733e-14  3.36811480091e-14  2.65404565568e-14  2.31587491709e-14  1.79152689156e-14  1.67186119772e-14  1.18883392473e-14  1.44032481937e-14  1.21304184817e-14  1.15960161945e-14  9.67461958225e-15  1.16400147843e-14  1.008180689e-14  9.7268808947e-15  8.52959579825e-15  7.24698118082e-15  7.9606829992e-15  8.67269792155e-15  8.16147983488e-15  1.09624608621e-14  6.00786549114e-15  8.59055145671e-15  7.28647975255e-15  8.44982157969e-15  6.57842492392e-15  9.90133066195e-15  1.01587573171e-14  1.07287538373e-14  1.09065011208e-14  7.80053027444e-15  6.89575122189e-15  8.43488086188e-15  1.05249597902e-14  7.06025635041e-15  8.94237238862e-15  5.98619414859e-15  6.35207482757e-15  5.64791483036e-15  6.358605703e-15  6.6075175117e-15  7.5627710285e-15  8.20303140711e-15  8.00517823287e-15  9.10751218265e-15  9.56056678503e-15  1.05755094035e-14  7.41533602839e-15  8.60560700259e-15  9.861457612e-15  8.15292017458e-15  9.41274089808e-15  8.93197887739e-15  6.79124453216e-15  8.28709379841e-15  8.12127514881e-15  8.78681861666e-15  9.55460668461e-15  6.08912765998e-15  6.83515428697e-15  7.94103010823e-15  8.94718709953e-15  8.03652989901e-15  1.02340288059e-14  9.53349121212e-15  9.927010458e-15  9.15886493007e-15  1.22064225926e-14  1.1426014447e-14  9.23573635828e-15  1.19684707433e-14  1.30590328733e-14  1.43616883717e-14  1.53231514762e-14  1.67422836037e-14  1.86864150184e-14  2.33270017719e-14  2.70625908412e-14  3.49158237864e-14  4.08119349756e-14  5.41699122168e-14  7.06807180195e-14  9.40975920475e-14  1.28236692318e-13  1.81764185292e-13  2.79686317167e-13  4.81788661998e-13  1.10441888199e-12  4.25466320948e-12  1.10319015004e-12  4.81699133373e-13  2.81147846083e-13  1.84363386496e-13  1.28910453787e-13
 1.31851155398e-13  9.39493651884e-14  7.12388130657e-14  5.67526922995e-14  4.39852548328e-14  3.30463854368e-14  2.72891049675e-14  2.39617025923e-14  1.98777571309e-14  1.89608637181e-14  1.58582533416e-14  1.58070948855e-14  1.2491446744e-14  1.01340433578e-14  1.21919374528e-14  1.14617882092e-14  1.0293485548e-14  1.05312236936e-14  9.71740012288e-15  8.58788772e-15  8.13269795033e-15  9.39248098594e-15  1.15285670894e-14  7.71351727803e-15  8.72095476892e-15  9.62399733119e-15  7.46904770478e-15  8.551016484e-15  9.64338065535e-15  9.28991870483e-15  8.87812331315e-15  8.56706667274e-15  7.86283106584e-15  7.68630740506e-15  8.08482249061e-15  1.01737337552e-14  9.0426488693e-15  9.7564391294e-15  6.8929088633e-15  8.10721613575e-15  8.27719618533e-15  1.00817099684e-14  7.99565313797e-15  1.02192908088e-14  7.50831512271e-15  8.39612757587e-15  1.14088192521e-14  1.19327958208e-14  1.10991270273e-14  1.07443465976e-14  8.725871834e-15  9.29742376698e-15  8.15008353873e-15  1.05396649227e-14  7.76068991888e-15  8.25236605813e-15  9.48143105726e-15  8.98456807358e-15  1.09289080657e-14  8.70820824506e-15  7.89880544152e-15  8.39998516735e-15  8.68588113815e-15  9.62796028239e-15  5.49557465903e-15  7.04609533218e-15  7.30462215615e-15  9.31997619423e-15  9.00273087285e-15  9.98796522897e-15  8.25712770323e-15  7.39366630931e-15  1.01944817947e-14  1.13255887504e-14  1.43480427525e-14  1.52014415599e-14  1.80704445074e-14  1.7595790841e-14  1.94003946194e-14  2.04733865584e-14  2.80027776674e-14  3.14623390123e-14  3.98113575437e-14  5.41289326669e-14  7.04691745834e-14  9.46492747126e-14  1.27646504468e-13  1.83734505278e-13  2.79090501279e-13  4.81352987603e-13  1.10319015004e-12  4.24164619747e-12  1.10209096998e-12  4.80522966236e-13  2.78890073738e-13  1.83029648615e-13
 1.83390456124e-13  1.26322491639e-13  9.56604616791e-14  7.08337108649e-14  5.52009254934e-14  4.30542250142e-14  3.29872580533e-14  2.78464293191e-14  2.41453664431e-14  2.28667379981e-14  1.68618065224e-14  1.66561090024e-14  1.18736578454e-14  1.17778057282e-14  1.14413800949e-14  1.33603389745e-14  1.20563321044e-14  1.01721725204e-14  8.30306246935e-15  1.13028735784e-14  9.39186703843e-15  1.06489383129e-14  1.21862839923e-14  9.75901162195e-15  9.41297513256e-15  9.92693689954e-15  1.02225376223e-14  8.81748841793e-15  7.87527440655e-15  7.05594670402e-15  8.24306006685e-15  6.54953254089e-15  6.89160065528e-15  7.16744463456e-15  6.05760263705e-15  8.65964332659e-15  8.93071729872e-15  8.54574715436e-15  5.43834982784e-15  6.73128805664e-15  8.14019463484e-15  1.01314809966e-14  8.04498592864e-15  8.21676113342e-15  8.04687595198e-15  8.86302070282e-15  8.45231531645e-15  9.37459857881e-15  7.48334447892e-15  7.0685051623e-15  9.52599450487e-15  9.64773107792e-15  8.90673282459e-15  1.14964625132e-14  8.66348193894e-15  6.40194162723e-15  8.96947358397e-15  6.60713829329e-15  7.99051974493e-15  8.33467515928e-15  8.55792286275e-15  9.83183881759e-15  1.0521450237e-14  6.38582805337e-15  6.67663888883e-15  7.23138312827e-15  8.00463071976e-15  8.05434320114e-15  7.55326117862e-15  7.84878711157e-15  8.72092563759e-15  1.11683627736e-14  9.78629386833e-15  1.19814203892e-14  1.10029780127e-14  1.13867597953e-14  1.34476084848e-14  1.68039233645e-14  1.8028238991e-14  1.6458121837e-14  2.24643978271e-14  2.63582729742e-14  3.16850923683e-14  4.11253729138e-14  5.5114129678e-14  7.14800652867e-14  9.42777552988e-14  1.26702691766e-13  1.84408122595e-13  2.78428605364e-13  4.81699133373e-13  1.10209096998e-12  4.24395068642e-12  1.10427119613e-12  4.81751922279e-13  2.80382779246e-13
 2.79843475603e-13  1.82832094539e-13  1.27153623211e-13  9.51035896557e-14  7.27308935659e-14  5.27281525235e-14  4.16808244601e-14  3.45173963951e-14  2.7877537841e-14  2.19876840373e-14  2.21770251007e-14  1.70482637048e-14  1.66077467516e-14  1.20837107044e-14  1.09947732464e-14  1.36186786967e-14  1.32202639447e-14  1.0960051893e-14  1.00144824559e-14  9.24785353747e-15  1.00902629106e-14  9.99368353712e-15  1.02957977634e-14  7.88262865991e-15  1.07502752556e-14  8.77065231067e-15  8.4380729152e-15  8.72417316293e-15  8.99999745317e-15  6.1538614115e-15  9.76778469686e-15  8.87973456055e-15  1.00059168636e-14  1.07126179512e-14  9.08133952587e-15  8.6534263732e-15  8.55716282659e-15  9.23951382765e-15  5.81937319797e-15  8.90352574763e-15  6.13343002476e-15  7.74653961866e-15  8.01919088566e-15  7.49493659495e-15  8.2923625253e-15  7.38670054043e-15  8.82940572219e-15  8.7256275005e-15  7.55480794384e-15  7.68865761502e-15  9.44010005017e-15  9.04319594982e-15  7.03816199864e-15  7.80105697717e-15  7.14826537473e-15  5.76828722724e-15  6.4228110135e-15  9.24477888323e-15  7.42330469643e-15  8.47802124775e-15  9.04672963914e-15  9.99380787716e-15  8.06872410338e-15  8.31646474962e-15  5.84575988392e-15  7.58234767391e-15  9.583177939e-15  9.91499804502e-15  8.51136306913e-15  9.86285153396e-15  7.69453326989e-15  7.2445511167e-15  8.86906007506e-15  1.1111889969e-14  1.08832502378e-14  1.12895076071e-14  1.01685430229e-14  1.16835574044e-14  1.39552932051e-14  1.47875683737e-14  1.77830086781e-14  2.18765433718e-14  2.7170487068e-14  3.49504291144e-14  4.28990379918e-14  5.33898847399e-14  6.79309864797e-14  9.17765634641e-14  1.29796392818e-13  1.82623566612e-13  2.81147846083e-13  4.80522966236e-13  1.10427119613e-12  4.25781196799e-12  1.10496335179e-12  4.80926837964e-13
 4.80453539381e-13  2.78125728277e-13  1.84172756732e-13  1.29656455206e-13  9.58820333213e-14  7.03746005122e-14  5.41078166637e-14  4.4748087713e-14  3.41119231376e-14  2.65023475667e-14  2.38606272013e-14  1.88514345539e-14  1.5912009899e-14  1.36167148459e-14  1.5242280835e-14  1.46272138862e-14  1.21923222972e-14  1.13759100962e-14  9.58541406767e-15  1.11802451054e-14  8.35178012611e-15  9.20800749553e-15  8.32549579143e-15  8.38126597376e-15  8.6716322146e-15  9.44181008521e-15  1.00546200201e-14  6.16394861417e-15  9.38201092769e-15  9.0413591732e-15  7.36545057413e-15  8.99472899615e-15  7.47604747069e-15  8.57684156897e-15  9.46324238165e-15  1.21980206579e-14  6.31163249498e-15  7.52296227226e-15  8.54596507788e-15  8.73905880512e-15  9.58574243973e-15  9.38841873854e-15  9.72954159148e-15  7.61796284827e-15  8.00349263651e-15  9.79910472575e-15  9.99508103077e-15  9.33171594001e-15  6.9406423144e-15  7.1622246416e-15  7.59368020577e-15  7.16574044392e-15  5.12620293218e-15  6.69961761507e-15  3.5229591073e-15  7.05103120013e-15  6.77629641749e-15  8.4048832223e-15  7.87951587214e-15  9.30297411368e-15  7.90056353913e-15  9.13430448636e-15  7.77954054283e-15  7.28117437974e-15  5.95027030337e-15  8.64214417718e-15  8.58804658337e-15  1.19345293914e-14  7.24222368039e-15  1.09772690692e-14  9.22315238855e-15  7.84323325641e-15  8.18637173499e-15  1.10021839371e-14  9.10390943375e-15  1.04679404893e-14  1.16073631898e-14  1.19310340292e-14  1.45913002901e-14  1.47000755959e-14  1.69848013811e-14  1.89245445837e-14  2.15853937778e-14  3.01318180448e-14  3.44835954549e-14  4.23583185253e-14  5.45582840066e-14  6.97277548584e-14  9.30990054246e-14  1.29576399136e-13  1.84363386496e-13  2.78890073738e-13  4.81751922279e-13  1.10496335179e-12  4.25674055838e-12  1.10088348981e-12
 1.10051161963e-12  4.80136455662e-13  2.77414244485e-13  1.86021649044e-13  1.30662653406e-13  9.18963609579e-14  7.12110958064e-14  5.5631609246e-14  4.16655700469e-14  3.58442331171e-14  2.83352642731e-14  2.25550708302e-14  2.13248323674e-14  1.49789498742e-14  1.44900455228e-14  1.46828847502e-14  1.31650576107e-14  1.20471518204e-14  1.19952952291e-14  1.40566361361e-14  9.94616489514e-15  8.21923964524e-15  1.01453059891e-14  7.45415528468e-15  1.04926345553e-14  9.08419800257e-15  7.2979662758e-15  6.88689065646e-15  9.1098866723e-15  5.82281890621e-15  8.79262668994e-15  9.00655796672e-15  5.7171098472e-15  7.90918766224e-15  1.06304715825e-14  1.12618878816e-14  1.1130913233e-14  6.70482533332e-15  9.68414661383e-15  7.0807665906e-15  6.66813904133e-15  1.19716964394e-14  7.77925057124e-15  6.20466701187e-15  8.83212404111e-15  8.93960604993e-15  8.03991934638e-15  1.1198129848e-14  6.62387557669e-15  5.58744009171e-15  7.89556377986e-15  7.72409389743e-15  6.37824815752e-15  6.23905665435e-15  7.7982953912e-15  5.48710669501e-15  7.75361590127e-15  1.00347462861e-14  8.46505258935e-15  7.71167354041e-15  5.81965882354e-15  5.67417229641e-15  5.35648499486e-15  8.02428012403e-15  6.04997376403e-15  6.21839958489e-15  5.66278032174e-15  6.50161653666e-15  6.83170271631e-15  9.00673278526e-15  9.95161733119e-15  9.1918941527e-15  8.21088570772e-15  6.36554272365e-15  9.7801930286e-15  8.7912930425e-15  9.70089053882e-15  1.13291849857e-14  1.35650586949e-14  1.30068696193e-14  1.54954098299e-14  1.48137430308e-14  1.76893671471e-14  2.26012524673e-14  2.75302019701e-14  3.31219242297e-14  4.08236654633e-14  5.35933552452e-14  7.13573562878e-14  9.5202488275e-14  1.28910453787e-13  1.83029648615e-13  2.80382779246e-13  4.80926837964e-13  1.10088348981e-12  4.23952248981e-12


==> anc/correlator_b13_Nt36_dist11.txt <==
96
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 0.000130460989038  0.000122639476063  0.000100080856968  7.50088623288e-05  5.18558632788e-05  3.55812109671e-05  2.43330755914e-05  1.61946913755e-05  1.04499567767e-05  6.69782099316e-06  4.17994640212e-06  2.27577616896e-06  1.82097191193e-06 -1.23187587409e-06  3.65694339921e-07  1.10903959893e-06  2.38759704241e-06  1.05983539556e-06  2.63453852778e-06  3.88636781501e-06  2.7099171358e-06  5.62816477412e-06  7.99340481428e-06  1.12271478848e-05  1.70627573896e-05  2.35819521877e-05  3.72533499721e-05  5.4428871766e-05  7.61821968545e-05  0.000101952863885  0.000121473021172
 0.691841921626  0.500099980004  0.500099980004  0.718765800535  1.04191746266  0.556897854805  0.548564613017  0.639464429289  0.500399920016  0.763032949015  0.554704589783  0.500199960008  0.500199960008  0.500299940012  0.500399920016  0.576397764782  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500299940012  0.615443667215  0.500399920016  0.500299940012  0.517802414066  0.500399920016  0.585875393822  0.636493870501  0.745788185311  0.758884666627  0.685121694462
 4.80866515756e-12  3.83815028543e-12  3.66236131275e-12  3.64008190698e-12  4.25086574842e-12  2.49225194901e-12  2.16352953831e-12  2.14647867139e-12  1.86390080705e-12  2.41627621841e-12  1.94256986762e-12  2.03956345962e-12  1.72633680091e-12  1.73264408925e-12  1.4696288588e-12  1.71038002311e-12  1.68323704151e-12  1.74358421678e-12  1.82324155486e-12  1.78390499277e-12  1.76698143667e-12  2.33821473619e-12  2.11906380853e-12  2.08553747205e-12  1.93922593032e-12  1.71519339402e-12  2.24613262654e-12  2.88967667058e-12  3.40474078255e-12  3.97130624719e-12  4.08140521716e-12
 3.83815028543e-12  3.85153168778e-12  3.47103212731e-12  3.52010331418e-12  3.89782060436e-12  2.4211084985e-12  1.92687571354e-12  2.08857047523e-12  1.68642472879e-12  2.09966518658e-12  1.7116121704e-12  1.77019697325e-12  1.45150208931e-12  1.50775979719e-12  1.32051595467e-12  1.52563384299e-12  1.49239857897e-12  1.58204999374e-12  1.5541504855e-12  1.58244688547e-12  1.56228369338e-12  2.0930279272e-12  1.91997159595e-12  1.77879402006e-12  1.5871649983e-12  1.37559620794e-12  1.73017996405e-12  2.33477074683e-12  2.72038989355e-12  3.19018244664e-12  3.31807639208e-12
 3.66236131275e-12  3.47103212731e-12  3.94888248496e-12  3.94129972153e-12  4.40583783461e-12  2.77280964404e-12  2.37144735328e-12  2.45238245232e-12  1.92493960159e-12  2.25068207217e-12  1.91881861502e-12  1.94514860369e-12  1.62699936433e-12  1.57408101856e-12  1.45793199501e-12  1.64599042836e-12  1.80340275103e-12  1.94370076951e-12  1.91560203791e-12  1.99021851425e-12  2.01703996925e-12  2.36285498226e-12  2.03616960175e-12  1.99334847864e-12  1.72268444737e-12  1.40740190359e-12  1.78458472079e-12  2.25832586065e-12  2.71574552981e-12  3.17116386991e-12  3.10786152103e-12
 3.64008190698e-12  3.52010331418e-12  3.94129972153e-12  5.09548653055e-12  5.46796482815e-12  3.51421461287e-12  2.9122331247e-12  3.01944085539e-12  2.510483516e-12  2.99099336049e-12  2.54290209193e-12  2.37811381665e-12  1.93876510355e-12  1.83068829031e-12  1.71429887923e-12  1.96776002831e-12  2.01928524359e-12  2.1095639189e-12  1.96671586562e-12  2.21852743251e-12  2.27982586602e-12  2.72272439683e-12  2.39239579367e-12  2.24012190447e-12  2.12129303484e-12  1.64967763562e-12  2.09592317005e-12  2.59517535101e-12  2.98332880844e-12  3.29469116589e-12  3.15936500891e-12
 4.25086574842e-12  3.89782060436e-12  4.40583783461e-12  5.46796482815e-12  7.78417983441e-12  4.86604856942e-12  3.96601985184e-12  3.75502896357e-12  3.0689634782e-12  3.6125507421e-12  3.07725309457e-12  3.01010427398e-12  2.47233809624e-12  2.45869022238e-12  2.30427448008e-12  2.83252077473e-12  2.84916587237e-12  3.17129918457e-12  3.00241698991e-12  3.15513222176e-12  3.0961474082e-12  3.71553706234e-12  3.18766117449e-12  3.0253930639e-12  2.88944663507e-12  2.38070007493e-12  2.97049026657e-12  3.68166431346e-12  4.06420927608e-12  4.152353818e-12  4.01603724287e-12
 2.49225194901e-12  2.4211084985e-12  2.77280964404e-12  3.51421461287e-12  4.86604856942e-12  3.91412004297e-12  3.13296307606e-12  3.10251291179e-12  2.35220156176e-12  2.75393777446e-12  2.37717900338e-12  2.30627001379e-12  1.75522519561e-12  1.78192996846e-12  1.56923560852e-12  2.07640547198e-12  1.81375141089e-12  2.05009417683e-12  1.91572472827e-12  2.08107758164e-12  2.23612636472e-12  2.62484458722e-12  2.22156463021e-12  2.11512527899e-12  2.02418793573e-12  1.60270316221e-12  1.94101065762e-12  2.40774859989e-12  2.56003302443e-12  2.53399210851e-12  2.36257095326e-12
 2.16352953831e-12  1.92687571354e-12  2.37144735328e-12  2.9122331247e-12  3.96601985184e-12  3.13296307606e-12  3.32580355015e-12  3.16230425254e-12  2.38505161781e-12  2.83065599062e-12  2.37563952155e-12  2.14292468497e-12  1.61272848999e-12  1.6356232216e-12  1.47069426353e-12  1.84688088587e-12  1.67101751899e-12  1.88554258086e-12  1.66682376862e-12  1.89600788166e-12  1.92530812676e-12  2.09997825604e-12  1.81654807073e-12  1.86895018488e-12  1.78666719512e-12  1.40364051057e-12  1.64165318632e-12  2.22979056028e-12  2.23550623509e-12  2.16607939189e-12  2.00172222336e-12
 2.14647867139e-12  2.08857047523e-12  2.45238245232e-12  3.01944085539e-12  3.75502896357e-12  3.10251291179e-12  3.16230425254e-12  4.32976995952e-12  3.13351587807e-12  3.44604212451e-12  2.73126728905e-12  2.39808673018e-12  1.77619420587e-12  1.80235327749e-12  1.72818930623e-12  2.01669399366e-12  1.4470776166e-12  1.69691674658e-12  1.71708570362e-12  2.06454507295e-12  2.12612663984e-12  2.28424782598e-12  2.02795572374e-12  2.03084962036e-12  2.14335490907e-12  1.72294538328e-12  1.96189323854e-12  2.47195649228e-12  2.47262370799e-12  2.34828265551e-12  2.19946913203e-12
 1.86390080705e-12  1.68642472879e-12  1.92493960159e-12  2.510483516e-12  3.0689634782e-12  2.35220156176e-12  2.38505161781e-12  3.13351587807e-12  3.04483973682e-12  3.40267994042e-12  2.67717524034e-12  2.22826367279e-12  1.74175858304e-12  1.63534101851e-12  1.47963727095e-12  1.7043695906e-12  1.27549500675e-12  1.25387591335e-12  1.32007820578e-12  1.50505892289e-12  1.65297458421e-12  1.80012415876e-12  1.80724972474e-12  1.8307223986e-12  1.87267422987e-12  1.48520938034e-12  1.69932060242e-12  2.1080786822e-12  2.15023691033e-12  2.00089316055e-12  1.86161688143e-12
 2.41627621841e-12  2.09966518658e-12  2.25068207217e-12  2.99099336049e-12  3.6125507421e-12  2.75393777446e-12  2.83065599062e-12  3.44604212451e-12  3.40267994042e-12  5.14020647682e-12  3.84792697543e-12  3.18956637704e-12  2.37039028308e-12  2.08439909803e-12  1.90433074721e-12  2.05209105447e-12  1.88656024585e-12  1.76350860072e-12  1.80372390606e-12  1.93935720261e-12  2.14470996262e-12  2.5088035734e-12  2.35211176476e-12  2.35276520358e-12  2.42692096721e-12  1.98878897561e-12  2.17814039804e-12  2.75144512444e-12  2.76823276846e-12  2.627737588e-12  2.5178459709e-12
 1.94256986762e-12  1.7116121704e-12  1.91881861502e-12  2.54290209193e-12  3.07725309457e-12  2.37717900338e-12  2.37563952155e-12  2.73126728905e-12  2.67717524034e-12  3.84792697543e-12  3.63523026799e-12  2.99339949037e-12  2.20983713088e-12  1.85453611139e-12  1.65237410614e-12  1.91101334526e-12  1.78022290228e-12  1.59783724216e-12  1.52838668173e-12  1.61991130103e-12  1.73505867379e-12  2.0237227716e-12  1.89749781478e-12  1.93447153504e-12  2.0056676735e-12  1.56409707992e-12  1.7985522395e-12  2.20273139369e-12  2.32262873039e-12  2.30300732654e-12  2.06789886385e-12
 2.03956345962e-12  1.77019697325e-12  1.94514860369e-12  2.37811381665e-12  3.01010427398e-12  2.30627001379e-12  2.14292468497e-12  2.39808673018e-12  2.22826367279e-12  3.18956637704e-12  2.99339949037e-12  3.31708131136e-12  2.47626439947e-12  2.24064989111e-12  1.9090740875e-12  2.1038467163e-12  1.74490878388e-12  1.75427737685e-12  1.69373648582e-12  1.78832177373e-12  1.90160353116e-12  2.21098099386e-12  2.03872644305e-12  1.98571966949e-12  2.01508039173e-12  1.69497047059e-12  1.846134624e-12  2.23463147922e-12  2.3744206589e-12  2.45952054027e-12  2.2486265841e-12
 1.72633680091e-12  1.45150208931e-12  1.62699936433e-12  1.93876510355e-12  2.47233809624e-12  1.75522519561e-12  1.61272848999e-12  1.77619420587e-12  1.74175858304e-12  2.37039028308e-12  2.20983713088e-12  2.47626439947e-12  2.79222520417e-12  2.45794045087e-12  2.12490687609e-12  2.09192674509e-12  1.51915920075e-12  1.59528545562e-12  1.70438922047e-12  1.48782514803e-12  1.44486953459e-12  1.6455948515e-12  1.58872838122e-12  1.62312224628e-12  1.58099760415e-12  1.35342577256e-12  1.58711262134e-12  1.88521166181e-12  1.99199590993e-12  2.06888694015e-12  1.93699278537e-12
 1.73264408925e-12  1.50775979719e-12  1.57408101856e-12  1.83068829031e-12  2.45869022238e-12  1.78192996846e-12  1.6356232216e-12  1.80235327749e-12  1.63534101851e-12  2.08439909803e-12  1.85453611139e-12  2.24064989111e-12  2.45794045087e-12  2.79575153885e-12  2.31732867075e-12  2.21441033507e-12  1.34606275937e-12  1.57689116997e-12  1.60220857917e-12  1.4474271358e-12  1.47819887448e-12  1.65664470403e-12  1.61683017133e-12  1.66396429084e-12  1.54561757786e-12  1.31489704471e-12  1.57477174696e-12  1.9380500005e-12  2.00988711327e-12  2.04692994893e-12  1.81329651585e-12
 1.4696288588e-12  1.32051595467e-12  1.45793199501e-12  1.71429887923e-12  2.30427448008e-12  1.56923560852e-12  1.47069426353e-12  1.72818930623e-12  1.47963727095e-12  1.90433074721e-12  1.65237410614e-12  1.9090740875e-12  2.12490687609e-12  2.31732867075e-12  2.76438001111e-12  2.39967214483e-12  1.21028782992e-12  1.44541437806e-12  1.41095132507e-12  1.24442978342e-12  1.32031373668e-12  1.56741092558e-12  1.32143062633e-12  1.51629473295e-12  1.44485997694e-12  1.2656736102e-12  1.57470781823e-12  1.77638811512e-12  1.77977575731e-12  1.94102934352e-12  1.63963496539e-12
 1.71038002311e-12  1.52563384299e-12  1.64599042836e-12  1.96776002831e-12  2.83252077473e-12  2.07640547198e-12  1.84688088587e-12  2.01669399366e-12  1.7043695906e-12  2.05209105447e-12  1.91101334526e-12  2.1038467163e-12  2.09192674509e-12  2.21441033507e-12  2.39967214483e-12  3.1635740266e-12  1.53112183501e-12  1.83406411304e-12  1.93672485312e-12  1.86514097347e-12  1.91851977495e-12  2.22177726512e-12  1.9198265822e-12  1.92639099691e-12  1.8238461095e-12  1.67761427521e-12  2.05927695703e-12  2.10092207493e-12  2.17697850903e-12  1.99932884119e-12  1.87462933005e-12
 1.68323704151e-12  1.49239857897e-12  1.80340275103e-12  2.01928524359e-12  2.84916587237e-12  1.81375141089e-12  1.67101751899e-12  1.4470776166e-12  1.27549500675e-12  1.88656024585e-12  1.78022290228e-12  1.74490878388e-12  1.51915920075e-12  1.34606275937e-12  1.21028782992e-12  1.53112183501e-12  3.27082226376e-12  2.88522547402e-12  2.773682607e-12  2.61006773319e-12  2.2994019394e-12  2.48160311929e-12  2.00156566695e-12  1.77686190305e-12  1.60858638012e-12  1.46578600217e-12  1.6744603983e-12  1.9987862507e-12  2.1939177315e-12  2.12308371752e-12  1.75523150672e-12
 1.74358421678e-12  1.58204999374e-12  1.94370076951e-12  2.1095639189e-12  3.17129918457e-12  2.05009417683e-12  1.88554258086e-12  1.69691674658e-12  1.25387591335e-12  1.76350860072e-12  1.59783724216e-12  1.75427737685e-12  1.59528545562e-12  1.57689116997e-12  1.44541437806e-12  1.83406411304e-12  2.88522547402e-12  3.31060522599e-12  3.10895651366e-12  2.90407219509e-12  2.62709472019e-12  2.77424554674e-12  2.22300642387e-12  2.02134223214e-12  1.84748556409e-12  1.65186958263e-12  1.86870779796e-12  2.15069139814e-12  2.31203667484e-12  2.10474557219e-12  1.73705507432e-12
 1.82324155486e-12  1.5541504855e-12  1.91560203791e-12  1.96671586562e-12  3.00241698991e-12  1.91572472827e-12  1.66682376862e-12  1.71708570362e-12  1.32007820578e-12  1.80372390606e-12  1.52838668173e-12  1.69373648582e-12  1.70438922047e-12  1.60220857917e-12  1.41095132507e-12  1.93672485312e-12  2.773682607e-12  3.10895651366e-12  3.70097270658e-12  3.47432686417e-12  3.1756115147e-12  3.22004505205e-12  2.46369633332e-12  2.26030813498e-12  2.0865919094e-12  1.81525566978e-12  2.05358747509e-12  2.20722577971e-12  2.21701311574e-12  2.05770436998e-12  1.72817957972e-12
 1.78390499277e-12  1.58244688547e-12  1.99021851425e-12  2.21852743251e-12  3.15513222176e-12  2.08107758164e-12  1.89600788166e-12  2.06454507295e-12  1.50505892289e-12  1.93935720261e-12  1.61991130103e-12  1.78832177373e-12  1.48782514803e-12  1.4474271358e-12  1.24442978342e-12  1.86514097347e-12  2.61006773319e-12  2.90407219509e-12  3.47432686417e-12  4.06187232638e-12  3.62438969083e-12  3.61110605891e-12  2.73801413116e-12  2.32377487773e-12  2.22396453357e-12  1.99153812578e-12  2.29236740606e-12  2.34450927717e-12  2.26586637669e-12  2.05685858896e-12  1.61233739279e-12
 1.76698143667e-12  1.56228369338e-12  2.01703996925e-12  2.27982586602e-12  3.0961474082e-12  2.23612636472e-12  1.92530812676e-12  2.12612663984e-12  1.65297458421e-12  2.14470996262e-12  1.73505867379e-12  1.90160353116e-12  1.44486953459e-12  1.47819887448e-12  1.32031373668e-12  1.91851977495e-12  2.2994019394e-12  2.62709472019e-12  3.1756115147e-12  3.62438969083e-12  4.21649598022e-12  4.06580736054e-12  3.16590676191e-12  2.62520554221e-12  2.36886560706e-12  1.88509488927e-12  2.23066705937e-12  2.3477710425e-12  2.36043486074e-12  2.18659822473e-12  1.58222837733e-12
 2.33821473619e-12  2.0930279272e-12  2.36285498226e-12  2.72272439683e-12  3.71553706234e-12  2.62484458722e-12  2.09997825604e-12  2.28424782598e-12  1.80012415876e-12  2.5088035734e-12  2.0237227716e-12  2.21098099386e-12  1.6455948515e-12  1.65664470403e-12  1.56741092558e-12  2.22177726512e-12  2.48160311929e-12  2.77424554674e-12  3.22004505205e-12  3.61110605891e-12  4.06580736054e-12  4.81696307444e-12  3.72981325677e-12  3.19768185862e-12  2.8007506426e-12  2.38017132454e-12  2.72509858336e-12  2.69813359981e-12  2.8487142191e-12  2.76122767648e-12  2.05544528432e-12
 2.11906380853e-12  1.91997159595e-12  2.03616960175e-12  2.39239579367e-12  3.18766117449e-12  2.22156463021e-12  1.81654807073e-12  2.02795572374e-12  1.80724972474e-12  2.35211176476e-12  1.89749781478e-12  2.03872644305e-12  1.58872838122e-12  1.61683017133e-12  1.32143062633e-12  1.9198265822e-12  2.00156566695e-12  2.22300642387e-12  2.46369633332e-12  2.73801413116e-12  3.16590676191e-12  3.72981325677e-12  3.78220867955e-12  3.19746328553e-12  2.74976566834e-12  2.25324021324e-12  2.53903544699e-12  2.52696931093e-12  2.68611504693e-12  2.62826090016e-12  1.97338739773e-12
 2.08553747205e-12  1.77879402006e-12  1.99334847864e-12  2.24012190447e-12  3.0253930639e-12  2.11512527899e-12  1.86895018488e-12  2.03084962036e-12  1.8307223986e-12  2.35276520358e-12  1.93447153504e-12  1.98571966949e-12  1.62312224628e-12  1.66396429084e-12  1.51629473295e-12  1.92639099691e-12  1.77686190305e-12  2.02134223214e-12  2.26030813498e-12  2.32377487773e-12  2.62520554221e-12  3.19768185862e-12  3.19746328553e-12  3.30910682472e-12  2.80826706366e-12  2.33345406389e-12  2.50996427933e-12  2.62507863122e-12  2.65721904696e-12  2.67451424113e-12  1.98508183677e-12
 1.93922593032e-12  1.5871649983e-12  1.72268444737e-12  2.12129303484e-12  2.88944663507e-12  2.02418793573e-12  1.78666719512e-12  2.14335490907e-12  1.87267422987e-12  2.42692096721e-12  2.0056676735e-12  2.01508039173e-12  1.58099760415e-12  1.54561757786e-12  1.44485997694e-12  1.8238461095e-12  1.60858638012e-12  1.84748556409e-12  2.0865919094e-12  2.22396453357e-12  2.36886560706e-12  2.8007506426e-12  2.74976566834e-12  2.80826706366e-12  3.06453635266e-12  2.47053970653e-12  2.69639416618e-12  2.66010958462e-12  2.54658272752e-12  2.27905529505e-12  1.86936207118e-12
 1.71519339402e-12  1.37559620794e-12  1.40740190359e-12  1.64967763562e-12  2.38070007493e-12  1.60270316221e-12  1.40364051057e-12  1.72294538328e-12  1.48520938034e-12  1.98878897561e-12  1.56409707992e-12  1.69497047059e-12  1.35342577256e-12  1.31489704471e-12  1.2656736102e-12  1.67761427521e-12  1.46578600217e-12  1.65186958263e-12  1.81525566978e-12  1.99153812578e-12  1.88509488927e-12  2.38017132454e-12  2.25324021324e-12  2.33345406389e-12  2.47053970653e-12  2.81432590481e-12  2.83012821127e-12  2.68436834489e-12  2.41869092264e-12  2.15574545726e-12  1.75866909816e-12
 2.24613262654e-12  1.73017996405e-12  1.78458472079e-12  2.09592317005e-12  2.97049026657e-12  1.94101065762e-12  1.64165318632e-12  1.96189323854e-12  1.69932060242e-12  2.17814039804e-12  1.7985522395e-12  1.846134624e-12  1.58711262134e-12  1.57477174696e-12  1.57470781823e-12  2.05927695703e-12  1.6744603983e-12  1.86870779796e-12  2.05358747509e-12  2.29236740606e-12  2.23066705937e-12  2.72509858336e-12  2.53903544699e-12  2.50996427933e-12  2.69639416618e-12  2.83012821127e-12  3.69268941595e-12  3.49330864413e-12  3.29850373555e-12  2.90366782362e-12  2.44783970918e-12
 2.88967667058e-12  2.33477074683e-12  2.25832586065e-12  2.59517535101e-12  3.68166431346e-12  2.40774859989e-12  2.22979056028e-12  2.47195649228e-12  2.1080786822e-12  2.75144512444e-12  2.20273139369e-12  2.23463147922e-12  1.88521166181e-12  1.9380500005e-12  1.77638811512e-12  2.10092207493e-12  1.9987862507e-12  2.15069139814e-12  2.20722577971e-12  2.34450927717e-12  2.3477710425e-12  2.69813359981e-12  2.52696931093e-12  2.62507863122e-12  2.66010958462e-12  2.68436834489e-12  3.49330864413e-12  4.42214142111e-12  4.06461904304e-12  3.62017606872e-12  3.10382500257e-12
 3.40474078255e-12  2.72038989355e-12  2.71574552981e-12  2.98332880844e-12  4.06420927608e-12  2.56003302443e-12  2.23550623509e-12  2.47262370799e-12  2.15023691033e-12  2.76823276846e-12  2.32262873039e-12  2.3744206589e-12  1.99199590993e-12  2.00988711327e-12  1.77977575731e-12  2.17697850903e-12  2.1939177315e-12  2.31203667484e-12  2.21701311574e-12  2.26586637669e-12  2.36043486074e-12  2.8487142191e-12  2.68611504693e-12  2.65721904696e-12  2.54658272752e-12  2.41869092264e-12  3.29850373555e-12  4.06461904304e-12  4.94513152128e-12  4.41072016378e-12  3.71946576893e-12
 3.97130624719e-12  3.19018244664e-12  3.17116386991e-12  3.29469116589e-12  4.152353818e-12  2.53399210851e-12  2.16607939189e-12  2.34828265551e-12  2.00089316055e-12  2.627737588e-12  2.30300732654e-12  2.45952054027e-12  2.06888694015e-12  2.04692994893e-12  1.94102934352e-12  1.99932884119e-12  2.12308371752e-12  2.10474557219e-12  2.05770436998e-12  2.05685858896e-12  2.18659822473e-12  2.76122767648e-12  2.62826090016e-12  2.67451424113e-12  2.27905529505e-12  2.15574545726e-12  2.90366782362e-12  3.62017606872e-12  4.41072016378e-12  5.31336804526e-12  4.27090975875e-12
 4.08140521716e-12  3.31807639208e-12  3.10786152103e-12  3.15936500891e-12  4.01603724287e-12  2.36257095326e-12  2.00172222336e-12  2.19946913203e-12  1.86161688143e-12  2.5178459709e-12  2.06789886385e-12  2.2486265841e-12  1.93699278537e-12  1.81329651585e-12  1.63963496539e-12  1.87462933005e-12  1.75523150672e-12  1.73705507432e-12  1.72817957972e-12  1.61233739279e-12  1.58222837733e-12  2.05544528432e-12  1.97338739773e-12  1.98508183677e-12  1.86936207118e-12  1.75866909816e-12  2.44783970918e-12  3.10382500257e-12  3.71946576893e-12  4.27090975875e-12  4.61347054045e-12


==> anc/correlator_b13_Nt36_dist13.txt <==
96
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 0.000112898483209  0.000108762615264  9.32998119313e-05  7.43171833248e-05  5.59604598409e-05  3.9875965912e-05  2.62332635734e-05  1.85617546802e-05  1.24044692558e-05  8.14139227989e-06  4.85066093492e-06  1.72717433189e-06  2.34517332998e-07 -7.41923036007e-07 -7.74091601596e-07 -9.44163248917e-07 -1.28130927213e-06 -5.78110768923e-07 -4.90297646705e-07  4.6036578405e-07  1.67328670397e-06 -5.12145127196e-07 -8.57222018813e-07 -1.40471874865e-06 -1.91706169939e-06  2.02934562932e-07  4.46664745413e-07  1.63357275174e-06  1.81407835698e-06  2.41587922933e-06  3.25335699858e-06  4.4115490313e-06  6.19246963229e-06  8.90508389628e-06  1.51729717103e-05  2.42757745402e-05  3.70791491967e-05  5.40522712295e-05  7.35429377909e-05  9.23576480765e-05  0.000106445411485
 0.500299940012  0.639097133136  0.588787883482  0.602855626636  0.67509252801  0.610167294223  0.549705592996  0.500299940012  0.500199960008  0.544687432997  0.500399920016  0.500199960008  0.500299940012  0.50614903139  0.746146612107  0.502421568087  0.50024255255  0.693847332883  0.720014638261  0.782589302417  1.05959617713  0.500099980004  0.500399920016  0.500299940012  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500199960008  0.500299940012  0.500399920016  0.500399920016  0.500399920016  0.500399920016  0.512956861439  0.500399920016  0.500399920016  0.516445887683  0.500299940012  0.500299940012
 2.49460943622e-12  2.39154579905e-12  2.12356771363e-12  1.8725773192e-12  1.82834522303e-12  1.68075608129e-12  1.57522716231e-12  1.34341479954e-12  1.32443625483e-12  1.27177670929e-12  1.2170886741e-12  1.12181109399e-12  1.14661503844e-12  1.06354701662e-12  1.27850069398e-12  1.01543179282e-12  1.02922487954e-12  1.20244532758e-12  1.22766203968e-12  1.05409585307e-12  1.32788648975e-12  1.07101451562e-12  1.04208177996e-12  1.23982258341e-12  1.3070519253e-12  1.39809650262e-12  1.47329215281e-12  1.52891955214e-12  1.15207912324e-12  1.06266550111e-12  1.09323105117e-12  1.35606988606e-12  1.31157718301e-12  1.42735751617e-12  1.40799042253e-12  1.47560698588e-12  1.5044642223e-12  1.67644559977e-12  1.80060553487e-12  1.95840526858e-12  2.18414053743e-12
 2.39154579905e-12  3.21786789051e-12  2.7761463444e-12  2.36300604726e-12  2.22109157403e-12  1.97824427439e-12  1.70649391861e-12  1.46450227548e-12  1.51612436884e-12  1.53021184624e-12  1.42849689916e-12  1.3090223651e-12  1.30812562106e-12  1.35931364422e-12  1.59900763576e-12  1.22883920334e-12  1.18627467635e-12  1.30084288022e-12  1.18052743593e-12  1.04801659716e-12  1.34131097875e-12  1.20425123337e-12  1.2361525429e-12  1.31959127405e-12  1.39328157583e-12  1.44701914795e-12  1.41292910324e-12  1.54253868997e-12  1.22003223172e-12  1.26555165522e-12  1.20923838328e-12  1.40950368729e-12  1.34171522262e-12  1.53066796715e-12  1.55665428038e-12  1.67073659866e-12  1.5760048742e-12  1.67381075815e-12  1.7450619455e-12  1.82243834464e-12  2.1399645809e-12
 2.12356771363e-12  2.7761463444e-12  3.17271630801e-12  2.69602023964e-12  2.66688040403e-12  2.33958952418e-12  1.95001164113e-12  1.61909289108e-12  1.57393714242e-12  1.69590456334e-12  1.54878935396e-12  1.32015925628e-12  1.37113457561e-12  1.46893953448e-12  1.72279150134e-12  1.56204927466e-12  1.4359706004e-12  1.56450627949e-12  1.49091341092e-12  1.38373040772e-12  1.63415106823e-12  1.2797088691e-12  1.27433965896e-12  1.33355774003e-12  1.32726959051e-12  1.5137256759e-12  1.44076372268e-12  1.64188666009e-12  1.36157882837e-12  1.59588967524e-12  1.53722742186e-12  1.65888438163e-12  1.67305222302e-12  1.79648691593e-12  1.73556881411e-12  1.78640268735e-12  1.68967933501e-12  1.61457913754e-12  1.66263936241e-12  1.76462540833e-12  1.91174747394e-12
 1.8725773192e-12  2.36300604726e-12  2.69602023964e-12  3.15353383201e-12  3.05975300212e-12  2.78394992363e-12  2.28775967073e-12  1.89413993278e-12  1.83383853756e-12  1.83189645692e-12  1.75660537182e-12  1.57827082285e-12  1.80761461016e-12  1.78463392629e-12  2.17344400257e-12  1.84828815141e-12  1.6298391035e-12  1.6901760033e-12  1.70281657622e-12  1.67587274042e-12  2.06955975733e-12  1.55008545523e-12  1.50310019519e-12  1.64012225684e-12  1.49429144865e-12  1.67888725267e-12  1.63760379792e-12  1.84111284761e-12  1.61839177849e-12  1.90036740666e-12  1.72116463897e-12  1.83161320378e-12  1.81283846994e-12  1.87128035121e-12  1.82634732682e-12  1.86685127563e-12  1.79643013126e-12  1.68472751949e-12  1.66176945434e-12  1.67511346169e-12  1.64526734431e-12
 1.82834522303e-12  2.22109157403e-12  2.66688040403e-12  3.05975300212e-12  3.69956656201e-12  3.21407958105e-12  2.58161274002e-12  2.03896565953e-12  1.93167698666e-12  1.95703898879e-12  1.85288219e-12  1.70110643296e-12  1.9979701458e-12  1.94263670124e-12  2.39050466416e-12  2.08201330763e-12  1.7601039644e-12  1.92668011148e-12  2.0672052769e-12  2.0186998407e-12  2.5528853291e-12  1.61626723825e-12  1.59435411433e-12  1.66954839407e-12  1.47539835531e-12  1.65085854376e-12  1.65434971128e-12  1.95786965022e-12  1.72205934639e-12  2.00655036774e-12  1.78634287487e-12  1.90607633562e-12  1.97095230061e-12  2.01596872797e-12  1.88323738061e-12  1.97835216988e-12  1.9611960237e-12  1.81665708158e-12  1.72378693596e-12  1.73327756173e-12  1.60883225985e-12
 1.68075608129e-12  1.97824427439e-12  2.33958952418e-12  2.78394992363e-12  3.21407958105e-12  3.57078880488e-12  2.77524805262e-12  2.14790684667e-12  1.92773181347e-12  1.90173383251e-12  1.82161083769e-12  1.79030021582e-12  1.93457593491e-12  1.69613362599e-12  2.27783958054e-12  1.91213843753e-12  1.6100134842e-12  1.79926029717e-12  1.9600096087e-12  1.94545982763e-12  2.32945533171e-12  1.42811467474e-12  1.4622303316e-12  1.49025467234e-12  1.26580674407e-12  1.47518686488e-12  1.51076175773e-12  1.82202461135e-12  1.72102241515e-12  1.95511847366e-12  1.77145680139e-12  1.86007105199e-12  1.77063285925e-12  1.81150822361e-12  1.76877697987e-12  1.76299068238e-12  1.9246039119e-12  1.69499514201e-12  1.71746574227e-12  1.6709247607e-12  1.5023009173e-12
 1.57522716231e-12  1.70649391861e-12  1.95001164113e-12  2.28775967073e-12  2.58161274002e-12  2.77524805262e-12  2.82065563624e-12  2.12881597258e-12  1.97991590309e-12  1.94465606231e-12  1.76701151045e-12  1.76147937226e-12  1.84626825772e-12  1.69515554432e-12  2.08124178634e-12  1.75965394875e-12  1.55109866037e-12  1.71210525709e-12  1.71476119944e-12  1.70760383992e-12  2.12834312082e-12  1.21904329685e-12  1.26777983371e-12  1.43206732006e-12  1.2911147515e-12  1.3899678279e-12  1.44948299207e-12  1.65140122684e-12  1.54599432044e-12  1.6584340846e-12  1.55261387922e-12  1.63520078578e-12  1.63967394642e-12  1.77737488342e-12  1.70441660372e-12  1.70384099458e-12  1.73392718304e-12  1.52997893476e-12  1.55363200135e-12  1.53347936263e-12  1.40495776059e-12
 1.34341479954e-12  1.46450227548e-12  1.61909289108e-12  1.89413993278e-12  2.03896565953e-12  2.14790684667e-12  2.12881597258e-12  2.1150376446e-12  1.89924841327e-12  1.91268646932e-12  1.80989080989e-12  1.71121280882e-12  1.68805492304e-12  1.49632807024e-12  1.82327175141e-12  1.51668440585e-12  1.41834036619e-12  1.45486238186e-12  1.48815401045e-12  1.58129929584e-12  1.83434545307e-12  1.04693505854e-12  1.06945009079e-12  1.30590223939e-12  1.21131149863e-12  1.33292887319e-12  1.28401175425e-12  1.4858838417e-12  1.2829299509e-12  1.41032086257e-12  1.34597515035e-12  1.39983228388e-12  1.4112702538e-12  1.5501970262e-12  1.38252465337e-12  1.41292367043e-12  1.46575054827e-12  1.30188240815e-12  1.31519942502e-12  1.27438199687e-12  1.20000663037e-12
 1.32443625483e-12  1.51612436884e-12  1.57393714242e-12  1.83383853756e-12  1.93167698666e-12  1.92773181347e-12  1.97991590309e-12  1.89924841327e-12  2.14295910583e-12  2.05061631147e-12  1.9892891567e-12  1.87611883505e-12  1.85331319062e-12  1.77543301943e-12  2.14507630638e-12  1.68659156722e-12  1.53467551383e-12  1.63637332469e-12  1.645068774e-12  1.77977665568e-12  1.90390330849e-12  1.18597163841e-12  1.17369616493e-12  1.39101549978e-12  1.29617196184e-12  1.37505177265e-12  1.30033226088e-12  1.50556907726e-12  1.35863093607e-12  1.48027990075e-12  1.35564277004e-12  1.39208752445e-12  1.33001457093e-12  1.51689372569e-12  1.37642601475e-12  1.47562640842e-12  1.43147686747e-12  1.31005371524e-12  1.33272031357e-12  1.30377069511e-12  1.21204547247e-12
 1.27177670929e-12  1.53021184624e-12  1.69590456334e-12  1.83189645692e-12  1.95703898879e-12  1.90173383251e-12  1.94465606231e-12  1.91268646932e-12  2.05061631147e-12  2.624222382e-12  2.37953701877e-12  2.20297060742e-12  1.95892849445e-12  1.8814862336e-12  2.14922274407e-12  1.71392057836e-12  1.52759326368e-12  1.63079372304e-12  1.61464905919e-12  1.78798424002e-12  1.92949982435e-12  1.13383560444e-12  1.13894781251e-12  1.22425179387e-12  1.19267944451e-12  1.36355159907e-12  1.30130191878e-12  1.45159643706e-12  1.33761824386e-12  1.49374101489e-12  1.39196336683e-12  1.39299458438e-12  1.4307102099e-12  1.50538111559e-12  1.40227460855e-12  1.40506915394e-12  1.43680860428e-12  1.2958106245e-12  1.32390568641e-12  1.28180196593e-12  1.16389211388e-12
 1.2170886741e-12  1.42849689916e-12  1.54878935396e-12  1.75660537182e-12  1.85288219e-12  1.82161083769e-12  1.76701151045e-12  1.80989080989e-12  1.9892891567e-12  2.37953701877e-12  2.72155295533e-12  2.55190759108e-12  2.28656637864e-12  2.19917311233e-12  2.54212620598e-12  1.89228871503e-12  1.69671100882e-12  1.78474558824e-12  1.69949300732e-12  1.79908035026e-12  1.90793765036e-12  1.02881436901e-12  1.0706082706e-12  1.20567505669e-12  1.15872966292e-12  1.33330879063e-12  1.31642470112e-12  1.4572857119e-12  1.38076264293e-12  1.48868337514e-12  1.36698896685e-12  1.30261253827e-12  1.34044824463e-12  1.42740770475e-12  1.42191150827e-12  1.43918253295e-12  1.46969246439e-12  1.34199890576e-12  1.33537620691e-12  1.24584237073e-12  1.11679473666e-12
 1.12181109399e-12  1.3090223651e-12  1.32015925628e-12  1.57827082285e-12  1.70110643296e-12  1.79030021582e-12  1.76147937226e-12  1.71121280882e-12  1.87611883505e-12  2.20297060742e-12  2.55190759108e-12  2.97902029691e-12  2.62097830494e-12  2.4596446484e-12  2.72231061759e-12  2.03174349347e-12  1.75597837298e-12  1.85301215403e-12  1.67855286202e-12  1.69675816315e-12  1.6653522315e-12  9.5054220046e-13  1.03281182607e-12  1.14051933024e-12  1.02395923885e-12  1.14091536688e-12  1.12546633612e-12  1.26464099261e-12  1.28483505739e-12  1.48661478514e-12  1.29846078415e-12  1.16326573958e-12  1.12524607588e-12  1.30699745778e-12  1.33682799579e-12  1.39402251032e-12  1.46800738419e-12  1.32999223653e-12  1.29907702564e-12  1.14041436663e-12  1.03919600735e-12
 1.14661503844e-12  1.30812562106e-12  1.37113457561e-12  1.80761461016e-12  1.9979701458e-12  1.93457593491e-12  1.84626825772e-12  1.68805492304e-12  1.85331319062e-12  1.95892849445e-12  2.28656637864e-12  2.62097830494e-12  2.89662690267e-12  2.65945506713e-12  3.00214374872e-12  2.2551066606e-12  1.93567801954e-12  1.9966180631e-12  1.85544723111e-12  1.80368232248e-12  2.01158664322e-12  1.12550594846e-12  1.17599557812e-12  1.29365051396e-12  1.05797936342e-12  1.14866044321e-12  1.25048312016e-12  1.42472314894e-12  1.4677038534e-12  1.63100669196e-12  1.49398980732e-12  1.45009807058e-12  1.34005198282e-12  1.50300217874e-12  1.4700731078e-12  1.57549061798e-12  1.57591408479e-12  1.40413401765e-12  1.31650679585e-12  1.17912690297e-12  1.03197522023e-12
 1.06354701662e-12  1.35931364422e-12  1.46893953448e-12  1.78463392629e-12  1.94263670124e-12  1.69613362599e-12  1.69515554432e-12  1.49632807024e-12  1.77543301943e-12  1.8814862336e-12  2.19917311233e-12  2.4596446484e-12  2.65945506713e-12  3.00649636482e-12  3.34723231064e-12  2.55985934944e-12  2.10226834284e-12  2.1168573307e-12  1.94869876092e-12  1.9477117359e-12  2.06488461629e-12  1.20638406346e-12  1.27434374741e-12  1.4062329343e-12  1.19725557866e-12  1.31663188268e-12  1.34644993858e-12  1.44934930207e-12  1.56603284213e-12  1.70230000477e-12  1.57086866741e-12  1.38989512053e-12  1.41246013462e-12  1.53392976494e-12  1.4855595159e-12  1.57152128839e-12  1.48515096673e-12  1.39344596006e-12  1.24580699502e-12  1.26016422955e-12  1.0350553379e-12
 1.27850069398e-12  1.59900763576e-12  1.72279150134e-12  2.17344400257e-12  2.39050466416e-12  2.27783958054e-12  2.08124178634e-12  1.82327175141e-12  2.14507630638e-12  2.14922274407e-12  2.54212620598e-12  2.72231061759e-12  3.00214374872e-12  3.34723231064e-12  4.38432124587e-12  3.24429583402e-12  2.68681453223e-12  2.77007940376e-12  2.57638875629e-12  2.62225860425e-12  2.72653488402e-12  1.59002663097e-12  1.67684950237e-12  1.79468828934e-12  1.55417549368e-12  1.71004341531e-12  1.59717155219e-12  1.78361567945e-12  2.0704654862e-12  2.2971468139e-12  2.03758137044e-12  1.84362376297e-12  1.83193971828e-12  1.93144733376e-12  1.89392434771e-12  2.06105498859e-12  1.88850604053e-12  1.71356615153e-12  1.46725851719e-12  1.53037949618e-12  1.25525268078e-12
 1.01543179282e-12  1.22883920334e-12  1.56204927466e-12  1.84828815141e-12  2.08201330763e-12  1.91213843753e-12  1.75965394875e-12  1.51668440585e-12  1.68659156722e-12  1.71392057836e-12  1.89228871503e-12  2.03174349347e-12  2.2551066606e-12  2.55985934944e-12  3.24429583402e-12  3.13747823362e-12  2.60070019342e-12  2.74705313825e-12  2.51914443677e-12  2.40159685433e-12  2.43880592474e-12  1.33380990049e-12  1.48393580281e-12  1.52361271689e-12  1.44044846257e-12  1.60398433349e-12  1.4974001354e-12  1.70733582548e-12  1.90807228906e-12  2.11771649318e-12  1.83265124993e-12  1.72582341983e-12  1.79045762623e-12  1.72961556031e-12  1.66427544186e-12  1.71060787249e-12  1.65921969292e-12  1.41388375793e-12  1.21331009249e-12  1.31100461607e-12  1.03561608868e-12
 1.02922487954e-12  1.18627467635e-12  1.4359706004e-12  1.6298391035e-12  1.7601039644e-12  1.6100134842e-12  1.55109866037e-12  1.41834036619e-12  1.53467551383e-12  1.52759326368e-12  1.69671100882e-12  1.75597837298e-12  1.93567801954e-12  2.10226834284e-12  2.68681453223e-12  2.60070019342e-12  2.69040468418e-12  2.89544888112e-12  2.54841673913e-12  2.35202278458e-12  2.36561117436e-12  1.24299601051e-12  1.36516561186e-12  1.38730095783e-12  1.3704341006e-12  1.48800022261e-12  1.36234731552e-12  1.45814658186e-12  1.61481249202e-12  1.82033012784e-12  1.64471522945e-12  1.57391031862e-12  1.56551261542e-12  1.5411762299e-12  1.4471148267e-12  1.54406804874e-12  1.37780019041e-12  1.17637999437e-12  1.05130196424e-12  1.11705768241e-12  9.80497202574e-13
 1.20244532758e-12  1.30084288022e-12  1.56450627949e-12  1.6901760033e-12  1.92668011148e-12  1.79926029717e-12  1.71210525709e-12  1.45486238186e-12  1.63637332469e-12  1.63079372304e-12  1.78474558824e-12  1.85301215403e-12  1.9966180631e-12  2.1168573307e-12  2.77007940376e-12  2.74705313825e-12  2.89544888112e-12  3.73386910099e-12  3.2778795454e-12  2.99493828371e-12  2.96884570189e-12  1.5073034535e-12  1.62643390383e-12  1.6311597416e-12  1.55092732673e-12  1.6764864834e-12  1.49191383165e-12  1.60408998791e-12  1.7959243421e-12  1.95193718784e-12  1.73367201836e-12  1.76016950368e-12  1.69933058852e-12  1.75377280759e-12  1.70316079852e-12  1.8346213954e-12  1.58161352831e-12  1.27515626832e-12  1.22877052925e-12  1.25234628422e-12  1.14049567136e-12
 1.22766203968e-12  1.18052743593e-12  1.49091341092e-12  1.70281657622e-12  2.0672052769e-12  1.9600096087e-12  1.71476119944e-12  1.48815401045e-12  1.645068774e-12  1.61464905919e-12  1.69949300732e-12  1.67855286202e-12  1.85544723111e-12  1.94869876092e-12  2.57638875629e-12  2.51914443677e-12  2.54841673913e-12  3.2778795454e-12  3.58222358776e-12  3.32353407561e-12  3.43121786383e-12  1.58709444166e-12  1.65558335236e-12  1.72525783774e-12  1.68715415451e-12  1.86125279429e-12  1.80162518347e-12  1.83614111736e-12  1.95742902712e-12  2.02310213588e-12  1.85340434116e-12  1.90347483836e-12  1.86017681259e-12  1.93969669981e-12  1.82633515756e-12  1.85271260379e-12  1.67477855725e-12  1.36814618902e-12  1.31843511003e-12  1.22946066624e-12  1.05241090283e-12
 1.05409585307e-12  1.04801659716e-12  1.38373040772e-12  1.67587274042e-12  2.0186998407e-12  1.94545982763e-12  1.70760383992e-12  1.58129929584e-12  1.77977665568e-12  1.78798424002e-12  1.79908035026e-12  1.69675816315e-12  1.80368232248e-12  1.9477117359e-12  2.62225860425e-12  2.40159685433e-12  2.35202278458e-12  2.99493828371e-12  3.32353407561e-12  3.92835233688e-12  3.82259751394e-12  1.76263817852e-12  1.78132821013e-12  1.81754824166e-12  1.69043449245e-12  1.86970298897e-12  1.72957519497e-12  1.8337947114e-12  2.09676652402e-12  2.17135936163e-12  1.90926973784e-12  1.86490360818e-12  1.6979841107e-12  1.7771117752e-12  1.70977781487e-12  1.83192904907e-12  1.56086764665e-12  1.35704389655e-12  1.26250704405e-12  1.16979012236e-12  8.95940785544e-13
 1.32788648975e-12  1.34131097875e-12  1.63415106823e-12  2.06955975733e-12  2.5528853291e-12  2.32945533171e-12  2.12834312082e-12  1.83434545307e-12  1.90390330849e-12  1.92949982435e-12  1.90793765036e-12  1.6653522315e-12  2.01158664322e-12  2.06488461629e-12  2.72653488402e-12  2.43880592474e-12  2.36561117436e-12  2.96884570189e-12  3.43121786383e-12  3.82259751394e-12  5.0547582389e-12  1.79354703422e-12  1.83696690107e-12  1.89933593717e-12  1.86372239282e-12  2.15423519733e-12  2.09065504888e-12  2.05038122451e-12  2.16680710955e-12  2.17555163286e-12  2.13921617954e-12  2.19370339432e-12  2.13298082981e-12  2.16037046839e-12  2.00278028285e-12  2.02299817338e-12  1.69288594794e-12  1.44592319012e-12  1.44101406394e-12  1.23332349392e-12  9.68424142832e-13
 1.07101451562e-12  1.20425123337e-12  1.2797088691e-12  1.55008545523e-12  1.61626723825e-12  1.42811467474e-12  1.21904329685e-12  1.04693505854e-12  1.18597163841e-12  1.13383560444e-12  1.02881436901e-12  9.5054220046e-13  1.12550594846e-12  1.20638406346e-12  1.59002663097e-12  1.33380990049e-12  1.24299601051e-12  1.5073034535e-12  1.58709444166e-12  1.76263817852e-12  1.79354703422e-12  1.97831963789e-12  1.7544268392e-12  1.72094943529e-12  1.54046009482e-12  1.50908033676e-12  1.36861071328e-12  1.45772195236e-12  1.30039436782e-12  1.3778966551e-12  1.17692747673e-12  1.37026057776e-12  1.27957961907e-12  1.3574830156e-12  1.35625246922e-12  1.55968088281e-12  1.43073824708e-12  1.25836011208e-12  1.16550949237e-12  1.23168175224e-12  1.0201648981e-12
 1.04208177996e-12  1.2361525429e-12  1.27433965896e-12  1.50310019519e-12  1.59435411433e-12  1.4622303316e-12  1.26777983371e-12  1.06945009079e-12  1.17369616493e-12  1.13894781251e-12  1.0706082706e-12  1.03281182607e-12  1.17599557812e-12  1.27434374741e-12  1.67684950237e-12  1.48393580281e-12  1.36516561186e-12  1.62643390383e-12  1.65558335236e-12  1.78132821013e-12  1.83696690107e-12  1.7544268392e-12  2.05913050235e-12  1.89878229976e-12  1.75186049368e-12  1.65210716725e-12  1.59340821961e-12  1.59551675049e-12  1.47530467347e-12  1.56746310813e-12  1.25295474493e-12  1.41673041756e-12  1.28790072512e-12  1.2699091926e-12  1.32959345814e-12  1.55377588781e-12  1.37116676797e-12  1.20455016014e-12  1.03749659353e-12  1.11351683878e-12  9.44571843508e-13
 1.23982258341e-12  1.31959127405e-12  1.33355774003e-12  1.64012225684e-12  1.66954839407e-12  1.49025467234e-12  1.43206732006e-12  1.30590223939e-12  1.39101549978e-12  1.22425179387e-12  1.20567505669e-12  1.14051933024e-12  1.29365051396e-12  1.4062329343e-12  1.79468828934e-12  1.52361271689e-12  1.38730095783e-12  1.6311597416e-12  1.72525783774e-12  1.81754824166e-12  1.89933593717e-12  1.72094943529e-12  1.89878229976e-12  2.36878218662e-12  2.123489102e-12  2.01929096068e-12  1.83834743985e-12  1.89697002297e-12  1.65252012974e-12  1.78302980001e-12  1.53986041806e-12  1.54361520723e-12  1.50695094064e-12  1.54747745269e-12  1.56565859949e-12  1.73620104791e-12  1.60919343927e-12  1.47729883775e-12  1.26159078923e-12  1.36757367877e-12  1.12684884977e-12
 1.3070519253e-12  1.39328157583e-12  1.32726959051e-12  1.49429144865e-12  1.47539835531e-12  1.26580674407e-12  1.2911147515e-12  1.21131149863e-12  1.29617196184e-12  1.19267944451e-12  1.15872966292e-12  1.02395923885e-12  1.05797936342e-12  1.19725557866e-12  1.55417549368e-12  1.44044846257e-12  1.3704341006e-12  1.55092732673e-12  1.68715415451e-12  1.69043449245e-12  1.86372239282e-12  1.54046009482e-12  1.75186049368e-12  2.123489102e-12  2.45919426234e-12  2.4183992895e-12  2.14194684152e-12  2.06126814388e-12  1.73644240691e-12  1.72674616442e-12  1.47257656815e-12  1.46155287807e-12  1.53486475806e-12  1.49793641816e-12  1.45691377196e-12  1.57462908499e-12  1.4422166304e-12  1.47115027604e-12  1.30738358872e-12  1.40983314594e-12  1.16321748977e-12
 1.39809650262e-12  1.44701914795e-12  1.5137256759e-12  1.67888725267e-12  1.65085854376e-12  1.47518686488e-12  1.3899678279e-12  1.33292887319e-12  1.37505177265e-12  1.36355159907e-12  1.33330879063e-12  1.14091536688e-12  1.14866044321e-12  1.31663188268e-12  1.71004341531e-12  1.60398433349e-12  1.48800022261e-12  1.6764864834e-12  1.86125279429e-12  1.86970298897e-12  2.15423519733e-12  1.50908033676e-12  1.65210716725e-12  2.01929096068e-12  2.4183992895e-12  2.9406361319e-12  2.56141125668e-12  2.45944602501e-12  2.10483903191e-12  1.99024672832e-12  1.76164661111e-12  1.65718494189e-12  1.74931069719e-12  1.68459890339e-12  1.61519448351e-12  1.63783655468e-12  1.51045905142e-12  1.55022236408e-12  1.40229127178e-12  1.47071999103e-12  1.21079267051e-12
 1.47329215281e-12  1.41292910324e-12  1.44076372268e-12  1.63760379792e-12  1.65434971128e-12  1.51076175773e-12  1.44948299207e-12  1.28401175425e-12  1.30033226088e-12  1.30130191878e-12  1.31642470112e-12  1.12546633612e-12  1.25048312016e-12  1.34644993858e-12  1.59717155219e-12  1.4974001354e-12  1.36234731552e-12  1.49191383165e-12  1.80162518347e-12  1.72957519497e-12  2.09065504888e-12  1.36861071328e-12  1.59340821961e-12  1.83834743985e-12  2.14194684152e-12  2.56141125668e-12  2.88767393938e-12  2.65832320062e-12  2.29672502983e-12  2.07296065186e-12  1.7533187457e-12  1.75590315451e-12  1.89588620699e-12  1.69984525906e-12  1.65725180028e-12  1.52351077375e-12  1.46369220545e-12  1.5243699441e-12  1.39301614291e-12  1.47673173351e-12  1.27510874884e-12
 1.52891955214e-12  1.54253868997e-12  1.64188666009e-12  1.84111284761e-12  1.95786965022e-12  1.82202461135e-12  1.65140122684e-12  1.4858838417e-12  1.50556907726e-12  1.45159643706e-12  1.4572857119e-12  1.26464099261e-12  1.42472314894e-12  1.44934930207e-12  1.78361567945e-12  1.70733582548e-12  1.45814658186e-12  1.60408998791e-12  1.83614111736e-12  1.8337947114e-12  2.05038122451e-12  1.45772195236e-12  1.59551675049e-12  1.89697002297e-12  2.06126814388e-12  2.45944602501e-12  2.65832320062e-12  3.00502104423e-12  2.51291564385e-12  2.33941796756e-12  2.00996075652e-12  2.01339352112e-12  2.11222585337e-12  1.91826937886e-12  1.81583982202e-12  1.6648210845e-12  1.65454164329e-12  1.64991723708e-12  1.51546534449e-12  1.56668492568e-12  1.39851785392e-12
 1.15207912324e-12  1.22003223172e-12  1.36157882837e-12  1.61839177849e-12  1.72205934639e-12  1.72102241515e-12  1.54599432044e-12  1.2829299509e-12  1.35863093607e-12  1.33761824386e-12  1.38076264293e-12  1.28483505739e-12  1.4677038534e-12  1.56603284213e-12  2.0704654862e-12  1.90807228906e-12  1.61481249202e-12  1.7959243421e-12  1.95742902712e-12  2.09676652402e-12  2.16680710955e-12  1.30039436782e-12  1.47530467347e-12  1.65252012974e-12  1.73644240691e-12  2.10483903191e-12  2.29672502983e-12  2.51291564385e-12  2.70395752635e-12  2.51923852302e-12  2.11952105873e-12  1.94270426252e-12  1.99561862217e-12  1.72810714029e-12  1.67308658142e-12  1.53286753995e-12  1.46545891766e-12  1.44287672984e-12  1.28697990714e-12  1.33026800464e-12  1.14871801667e-12
 1.06266550111e-12  1.26555165522e-12  1.59588967524e-12  1.90036740666e-12  2.00655036774e-12  1.95511847366e-12  1.6584340846e-12  1.41032086257e-12  1.48027990075e-12  1.49374101489e-12  1.48868337514e-12  1.48661478514e-12  1.63100669196e-12  1.70230000477e-12  2.2971468139e-12  2.11771649318e-12  1.82033012784e-12  1.95193718784e-12  2.02310213588e-12  2.17135936163e-12  2.17555163286e-12  1.3778966551e-12  1.56746310813e-12  1.78302980001e-12  1.72674616442e-12  1.99024672832e-12  2.07296065186e-12  2.33941796756e-12  2.51923852302e-12  3.05899273348e-12  2.42574916615e-12  2.20621524606e-12  2.15686807945e-12  1.90452453986e-12  1.81706801146e-12  1.69222047844e-12  1.61439975388e-12  1.50740370629e-12  1.29527339365e-12  1.3072566253e-12  1.01742703518e-12
 1.09323105117e-12  1.20923838328e-12  1.53722742186e-12  1.72116463897e-12  1.78634287487e-12  1.77145680139e-12  1.55261387922e-12  1.34597515035e-12  1.35564277004e-12  1.39196336683e-12  1.36698896685e-12  1.29846078415e-12  1.49398980732e-12  1.57086866741e-12  2.03758137044e-12  1.83265124993e-12  1.64471522945e-12  1.73367201836e-12  1.85340434116e-12  1.90926973784e-12  2.13921617954e-12  1.17692747673e-12  1.25295474493e-12  1.53986041806e-12  1.47257656815e-12  1.76164661111e-12  1.7533187457e-12  2.00996075652e-12  2.11952105873e-12  2.42574916615e-12  2.56644423051e-12  2.29265308293e-12  2.08850984919e-12  1.81568509639e-12  1.70743992175e-12  1.54109913659e-12  1.5682569961e-12  1.45390209282e-12  1.34695199907e-12  1.30754811755e-12  1.00225521379e-12
 1.35606988606e-12  1.40950368729e-12  1.65888438163e-12  1.83161320378e-12  1.90607633562e-12  1.86007105199e-12  1.63520078578e-12  1.39983228388e-12  1.39208752445e-12  1.39299458438e-12  1.30261253827e-12  1.16326573958e-12  1.45009807058e-12  1.38989512053e-12  1.84362376297e-12  1.72582341983e-12  1.57391031862e-12  1.76016950368e-12  1.90347483836e-12  1.86490360818e-12  2.19370339432e-12  1.37026057776e-12  1.41673041756e-12  1.54361520723e-12  1.46155287807e-12  1.65718494189e-12  1.75590315451e-12  2.01339352112e-12  1.94270426252e-12  2.20621524606e-12  2.29265308293e-12  2.68381799502e-12  2.42290520301e-12  2.14827673908e-12  1.96781723536e-12  1.794055373e-12  1.78122480474e-12  1.58868038123e-12  1.46996156793e-12  1.38232371975e-12  1.17387880365e-12
 1.31157718301e-12  1.34171522262e-12  1.67305222302e-12  1.81283846994e-12  1.97095230061e-12  1.77063285925e-12  1.63967394642e-12  1.4112702538e-12  1.33001457093e-12  1.4307102099e-12  1.34044824463e-12  1.12524607588e-12  1.34005198282e-12  1.41246013462e-12  1.83193971828e-12  1.79045762623e-12  1.56551261542e-12  1.69933058852e-12  1.86017681259e-12  1.6979841107e-12  2.13298082981e-12  1.27957961907e-12  1.28790072512e-12  1.50695094064e-12  1.53486475806e-12  1.74931069719e-12  1.89588620699e-12  2.11222585337e-12  1.99561862217e-12  2.15686807945e-12  2.08850984919e-12  2.42290520301e-12  2.83254608459e-12  2.46005437565e-12  2.20170532736e-12  1.87925228334e-12  1.82535130354e-12  1.59358417807e-12  1.44740585602e-12  1.37683423782e-12  1.16179980547e-12
 1.42735751617e-12  1.53066796715e-12  1.79648691593e-12  1.87128035121e-12  2.01596872797e-12  1.81150822361e-12  1.77737488342e-12  1.5501970262e-12  1.51689372569e-12  1.50538111559e-12  1.42740770475e-12  1.30699745778e-12  1.50300217874e-12  1.53392976494e-12  1.93144733376e-12  1.72961556031e-12  1.5411762299e-12  1.75377280759e-12  1.93969669981e-12  1.7771117752e-12  2.16037046839e-12  1.3574830156e-12  1.2699091926e-12  1.54747745269e-12  1.49793641816e-12  1.68459890339e-12  1.69984525906e-12  1.91826937886e-12  1.72810714029e-12  1.90452453986e-12  1.81568509639e-12  2.14827673908e-12  2.46005437565e-12  2.64944133605e-12  2.31236032571e-12  2.19909982192e-12  1.96842092958e-12  1.75351001823e-12  1.61187576062e-12  1.48906762636e-12  1.27909580066e-12
 1.40799042253e-12  1.55665428038e-12  1.73556881411e-12  1.82634732682e-12  1.88323738061e-12  1.76877697987e-12  1.70441660372e-12  1.38252465337e-12  1.37642601475e-12  1.40227460855e-12  1.42191150827e-12  1.33682799579e-12  1.4700731078e-12  1.4855595159e-12  1.89392434771e-12  1.66427544186e-12  1.4471148267e-12  1.70316079852e-12  1.82633515756e-12  1.70977781487e-12  2.00278028285e-12  1.35625246922e-12  1.32959345814e-12  1.56565859949e-12  1.45691377196e-12  1.61519448351e-12  1.65725180028e-12  1.81583982202e-12  1.67308658142e-12  1.81706801146e-12  1.70743992175e-12  1.96781723536e-12  2.20170532736e-12  2.31236032571e-12  2.57911156334e-12  2.39432530938e-12  2.13328316582e-12  1.92868146901e-12  1.78490953555e-12  1.61611294132e-12  1.37928611057e-12
 1.47560698588e-12  1.67073659866e-12  1.78640268735e-12  1.86685127563e-12  1.97835216988e-12  1.76299068238e-12  1.70384099458e-12  1.41292367043e-12  1.47562640842e-12  1.40506915394e-12  1.43918253295e-12  1.39402251032e-12  1.57549061798e-12  1.57152128839e-12  2.06105498859e-12  1.71060787249e-12  1.54406804874e-12  1.8346213954e-12  1.85271260379e-12  1.83192904907e-12  2.02299817338e-12  1.55968088281e-12  1.55377588781e-12  1.73620104791e-12  1.57462908499e-12  1.63783655468e-12  1.52351077375e-12  1.6648210845e-12  1.53286753995e-12  1.69222047844e-12  1.54109913659e-12  1.794055373e-12  1.87925228334e-12  2.19909982192e-12  2.39432530938e-12  2.86886561106e-12  2.38189170359e-12  2.20643400377e-12  1.93740186568e-12  1.71829791534e-12  1.43242955292e-12
 1.5044642223e-12  1.5760048742e-12  1.68967933501e-12  1.79643013126e-12  1.9611960237e-12  1.9246039119e-12  1.73392718304e-12  1.46575054827e-12  1.43147686747e-12  1.43680860428e-12  1.46969246439e-12  1.46800738419e-12  1.57591408479e-12  1.48515096673e-12  1.88850604053e-12  1.65921969292e-12  1.37780019041e-12  1.58161352831e-12  1.67477855725e-12  1.56086764665e-12  1.69288594794e-12  1.43073824708e-12  1.37116676797e-12  1.60919343927e-12  1.4422166304e-12  1.51045905142e-12  1.46369220545e-12  1.65454164329e-12  1.46545891766e-12  1.61439975388e-12  1.5682569961e-12  1.78122480474e-12  1.82535130354e-12  1.96842092958e-12  2.13328316582e-12  2.38189170359e-12  2.53307453221e-12  2.31077592479e-12  2.13762209515e-12  1.91560831674e-12  1.49768744471e-12
 1.67644559977e-12  1.67381075815e-12  1.61457913754e-12  1.68472751949e-12  1.81665708158e-12  1.69499514201e-12  1.52997893476e-12  1.30188240815e-12  1.31005371524e-12  1.2958106245e-12  1.34199890576e-12  1.32999223653e-12  1.40413401765e-12  1.39344596006e-12  1.71356615153e-12  1.41388375793e-12  1.17637999437e-12  1.27515626832e-12  1.36814618902e-12  1.35704389655e-12  1.44592319012e-12  1.25836011208e-12  1.20455016014e-12  1.47729883775e-12  1.47115027604e-12  1.55022236408e-12  1.5243699441e-12  1.64991723708e-12  1.44287672984e-12  1.50740370629e-12  1.45390209282e-12  1.58868038123e-12  1.59358417807e-12  1.75351001823e-12  1.92868146901e-12  2.20643400377e-12  2.31077592479e-12  2.69133737938e-12  2.41877397257e-12  2.20127137672e-12  1.69117991027e-12
 1.80060553487e-12  1.7450619455e-12  1.66263936241e-12  1.66176945434e-12  1.72378693596e-12  1.71746574227e-12  1.55363200135e-12  1.31519942502e-12  1.33272031357e-12  1.32390568641e-12  1.33537620691e-12  1.29907702564e-12  1.31650679585e-12  1.24580699502e-12  1.46725851719e-12  1.21331009249e-12  1.05130196424e-12  1.22877052925e-12  1.31843511003e-12  1.26250704405e-12  1.44101406394e-12  1.16550949237e-12  1.03749659353e-12  1.26159078923e-12  1.30738358872e-12  1.40229127178e-12  1.39301614291e-12  1.51546534449e-12  1.28697990714e-12  1.29527339365e-12  1.34695199907e-12  1.46996156793e-12  1.44740585602e-12  1.61187576062e-12  1.78490953555e-12  1.93740186568e-12  2.13762209515e-12  2.41877397257e-12  2.64674789564e-12  2.38564202536e-12  1.85593296391e-12
 1.95840526858e-12  1.82243834464e-12  1.76462540833e-12  1.67511346169e-12  1.73327756173e-12  1.6709247607e-12  1.53347936263e-12  1.27438199687e-12  1.30377069511e-12  1.28180196593e-12  1.24584237073e-12  1.14041436663e-12  1.17912690297e-12  1.26016422955e-12  1.53037949618e-12  1.31100461607e-12  1.11705768241e-12  1.25234628422e-12  1.22946066624e-12  1.16979012236e-12  1.23332349392e-12  1.23168175224e-12  1.11351683878e-12  1.36757367877e-12  1.40983314594e-12  1.47071999103e-12  1.47673173351e-12  1.56668492568e-12  1.33026800464e-12  1.3072566253e-12  1.30754811755e-12  1.38232371975e-12  1.37683423782e-12  1.48906762636e-12  1.61611294132e-12  1.71829791534e-12  1.91560831674e-12  2.20127137672e-12  2.38564202536e-12  2.61654448478e-12  2.11235800839e-12
 2.18414053743e-12  2.1399645809e-12  1.91174747394e-12  1.64526734431e-12  1.60883225985e-12  1.5023009173e-12  1.40495776059e-12  1.20000663037e-12  1.21204547247e-12  1.16389211388e-12  1.11679473666e-12  1.03919600735e-12  1.03197522023e-12  1.0350553379e-12  1.25525268078e-12  1.03561608868e-12  9.80497202574e-13  1.14049567136e-12  1.05241090283e-12  8.95940785544e-13  9.68424142832e-13  1.0201648981e-12  9.44571843508e-13  1.12684884977e-12  1.16321748977e-12  1.21079267051e-12  1.27510874884e-12  1.39851785392e-12  1.14871801667e-12  1.01742703518e-12  1.00225521379e-12  1.17387880365e-12  1.16179980547e-12  1.27909580066e-12  1.37928611057e-12  1.43242955292e-12  1.49768744471e-12  1.69117991027e-12  1.85593296391e-12  2.11235800839e-12  2.38750035982e-12


==> anc/correlator_b13_Nt36_dist15.txt <==
96
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 0.000103082498732  9.99457961225e-05  8.84104101068e-05  7.31803356023e-05  5.68724557499e-05  4.16135076418e-05  2.92288610741e-05  2.04417536561e-05  1.30667784707e-05  8.44445388515e-06  3.83760729317e-06  2.29258392326e-06  1.69309879117e-06  9.03943004782e-07 -3.42252913565e-07 -1.68545481039e-06 -2.10399938316e-06 -2.47641656737e-06 -6.63041108351e-07 -1.57619901353e-07  1.84745828746e-07  1.94017456545e-06  6.74459812e-07  1.39562654233e-06  6.82932184581e-07  1.67031240994e-06  2.30417540525e-06  3.09343226401e-06  2.59779593526e-06  2.6067481308e-06  2.48739502207e-06  4.24073913941e-06  6.93552375408e-06  1.26722428937e-05  2.00599552077e-05  2.76960767697e-05  4.03511126383e-05  5.45517277679e-05  7.15609076062e-05  8.6986034773e-05  9.84967301351e-05
 0.500099980004  0.500099980004  0.500099980004  0.500199960008  0.500099980004  0.500199960008  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500099980004  0.500299940012  0.602864792695  0.503843237934  0.500199960008  0.500199960008  0.500199960008  0.500199960008  0.500199960008  0.500199960008  0.500199960008  0.500199960008  0.500299940012  0.500299940012  0.500099980004  0.500099980004  0.500299940012  0.500299940012  0.500199960008  0.500299940012  0.500199960008  0.621814454779  0.505544140254  0.500199960008  0.500299940012  0.500099980004  0.500099980004  0.500199960008  0.500199960008  0.55874242524
 3.09307551411e-12  2.48505793915e-12  2.33673815124e-12  2.08548106573e-12  2.09029816738e-12  1.93728187502e-12  1.8326938559e-12  1.79334993977e-12  1.64307526682e-12  1.52240130669e-12  1.82728743267e-12  1.60281499442e-12  1.54635499953e-12  1.7412160957e-12  1.56602932173e-12  1.44619224317e-12  1.6062172647e-12  1.82537367477e-12  1.72895174266e-12  1.49429409861e-12  1.43123231033e-12  1.54241071754e-12  1.50455137307e-12  1.43934572908e-12  1.4406611469e-12  1.58006328063e-12  1.57090371512e-12  1.43660012981e-12  1.63758494902e-12  1.41100753873e-12  1.49631494427e-12  1.57199320811e-12  1.92672025766e-12  1.76635817252e-12  1.72451051364e-12  1.91664064466e-12  1.81358626001e-12  1.78082994511e-12  1.90527312e-12  2.27745714653e-12  2.560889499e-12
 2.48505793915e-12  2.46902008712e-12  2.29575353894e-12  2.05126047512e-12  1.96867433262e-12  1.76592740849e-12  1.73578443793e-12  1.67952049361e-12  1.60925262248e-12  1.47427059857e-12  1.73319915119e-12  1.56959902961e-12  1.56891014515e-12  1.64814029793e-12  1.45949868051e-12  1.38820879815e-12  1.4887827495e-12  1.67689553323e-12  1.54604865977e-12  1.41946054242e-12  1.33101221982e-12  1.4556024036e-12  1.37697311724e-12  1.39465822491e-12  1.42842056692e-12  1.42839732539e-12  1.46584477763e-12  1.35548511791e-12  1.47070852913e-12  1.35556293797e-12  1.38243400673e-12  1.51158430399e-12  1.72512401809e-12  1.59618567104e-12  1.51920179075e-12  1.69796500684e-12  1.62451097343e-12  1.51711568558e-12  1.53445154862e-12  1.83319898856e-12  2.04321553644e-12
 2.33673815124e-12  2.29575353894e-12  2.72931216737e-12  2.35576278395e-12  2.29455735046e-12  2.01341416589e-12  1.93801686993e-12  1.95303330788e-12  1.79656171855e-12  1.60461277162e-12  1.87547288505e-12  1.57280655242e-12  1.49767651831e-12  1.66185013351e-12  1.39532216364e-12  1.3997923871e-12  1.55419672941e-12  1.72607608056e-12  1.58770337126e-12  1.47695444512e-12  1.4095160349e-12  1.44226106304e-12  1.26551155517e-12  1.26055662741e-12  1.29466222515e-12  1.2768459253e-12  1.43042262825e-12  1.32438463413e-12  1.36314392667e-12  1.28831972401e-12  1.40330303176e-12  1.55821613341e-12  1.77685884639e-12  1.64568829492e-12  1.54055835746e-12  1.6730712137e-12  1.57026164629e-12  1.40201942662e-12  1.34717965073e-12  1.64219228364e-12  1.79776259193e-12
 2.08548106573e-12  2.05126047512e-12  2.35576278395e-12  2.60431998162e-12  2.52856771337e-12  2.22414883406e-12  1.97949294352e-12  1.85015240085e-12  1.7200569259e-12  1.43931522963e-12  1.60052106825e-12  1.36107194671e-12  1.31022786827e-12  1.47464397204e-12  1.35284563501e-12  1.33989512077e-12  1.50606968331e-12  1.74284253847e-12  1.51485085098e-12  1.39285979764e-12  1.21873717651e-12  1.38756082215e-12  1.24516371711e-12  1.22729815483e-12  1.18903359627e-12  1.24307901301e-12  1.28421678213e-12  1.20715792931e-12  1.20031846841e-12  1.13133309722e-12  1.21357572261e-12  1.45069218708e-12  1.63687971405e-12  1.50235314126e-12  1.41212552364e-12  1.52437204135e-12  1.47508004651e-12  1.31947359098e-12  1.22812201219e-12  1.42023953488e-12  1.6422456538e-12
 2.09029816738e-12  1.96867433262e-12  2.29455735046e-12  2.52856771337e-12  3.15571793769e-12  2.62365363101e-12  2.44870058318e-12  2.2653397963e-12  2.07395138483e-12  1.74527341363e-12  1.86907913771e-12  1.66033648427e-12  1.57053270027e-12  1.70005491213e-12  1.56897271261e-12  1.62511162377e-12  1.78843097364e-12  2.00183115711e-12  1.82534840897e-12  1.65898940096e-12  1.49038472642e-12  1.48482332137e-12  1.35733733762e-12  1.36004901881e-12  1.30483343573e-12  1.33450024738e-12  1.35470323931e-12  1.36189259593e-12  1.37560472214e-12  1.26479974875e-12  1.38596313781e-12  1.52361315475e-12  1.80870390141e-12  1.61594795327e-12  1.49095496202e-12  1.53417162978e-12  1.54930049517e-12  1.48176766694e-12  1.39337643776e-12  1.49505501854e-12  1.75875990562e-12
 1.93728187502e-12  1.76592740849e-12  2.01341416589e-12  2.22414883406e-12  2.62365363101e-12  2.65895494754e-12  2.37827590956e-12  2.20701045416e-12  2.03382996858e-12  1.69934191024e-12  1.77614737182e-12  1.53380991697e-12  1.43382799303e-12  1.58692665402e-12  1.4532593535e-12  1.48689903448e-12  1.56869651833e-12  1.79569830117e-12  1.64838812678e-12  1.57565347557e-12  1.44542178259e-12  1.54805081059e-12  1.35628766195e-12  1.37037675412e-12  1.2506311493e-12  1.36689279222e-12  1.34967467674e-12  1.35316814387e-12  1.327290787e-12  1.15811493738e-12  1.20953142702e-12  1.43097973661e-12  1.56887457092e-12  1.44807457175e-12  1.31414913304e-12  1.35276701458e-12  1.37396427649e-12  1.34988002073e-12  1.26058205779e-12  1.37359718533e-12  1.59734949145e-12
 1.8326938559e-12  1.73578443793e-12  1.93801686993e-12  1.97949294352e-12  2.44870058318e-12  2.37827590956e-12  2.64785246833e-12  2.49148964415e-12  2.3195922465e-12  1.99727949089e-12  1.96969615656e-12  1.72371860865e-12  1.60189670543e-12  1.67154644443e-12  1.50345646644e-12  1.53900636596e-12  1.49380545412e-12  1.6619206411e-12  1.59135318652e-12  1.59824858671e-12  1.55658545763e-12  1.68535496549e-12  1.49179059855e-12  1.44212814009e-12  1.3468402833e-12  1.42835063923e-12  1.42176162372e-12  1.44624597643e-12  1.44573048756e-12  1.28597282782e-12  1.33011189304e-12  1.44542697007e-12  1.71641119748e-12  1.43478822161e-12  1.27332799625e-12  1.31295531286e-12  1.30818776051e-12  1.29087728272e-12  1.2276714113e-12  1.33717241022e-12  1.57519769766e-12
 1.79334993977e-12  1.67952049361e-12  1.95303330788e-12  1.85015240085e-12  2.2653397963e-12  2.20701045416e-12  2.49148964415e-12  2.94989366572e-12  2.65159373004e-12  2.38545796587e-12  2.25360972912e-12  2.09690762746e-12  1.90708832255e-12  1.96156330553e-12  1.62486841979e-12  1.67782267146e-12  1.62792970642e-12  1.77124654502e-12  1.68669882611e-12  1.69824227787e-12  1.67654901995e-12  1.79061876526e-12  1.56882911157e-12  1.53464492701e-12  1.60647397923e-12  1.70744217283e-12  1.67518743687e-12  1.69726174796e-12  1.6963866909e-12  1.37834010103e-12  1.54119810681e-12  1.50129474768e-12  1.78757466825e-12  1.47688896322e-12  1.30441059133e-12  1.38493778735e-12  1.32886746399e-12  1.33703345518e-12  1.42103607176e-12  1.547913685e-12  1.78285294317e-12
 1.64307526682e-12  1.60925262248e-12  1.79656171855e-12  1.7200569259e-12  2.07395138483e-12  2.03382996858e-12  2.3195922465e-12  2.65159373004e-12  2.89697073792e-12  2.54971640956e-12  2.4159153377e-12  2.18060031443e-12  1.90763170196e-12  1.92806870652e-12  1.62261705006e-12  1.67017379615e-12  1.52195512313e-12  1.70543609783e-12  1.65029102585e-12  1.63356207333e-12  1.63358550468e-12  1.7471810629e-12  1.55698234364e-12  1.45350511295e-12  1.53048757714e-12  1.60921416992e-12  1.61358043904e-12  1.60662286913e-12  1.65517306981e-12  1.37790717184e-12  1.47586323372e-12  1.37349242169e-12  1.55845024257e-12  1.40024006854e-12  1.18898701812e-12  1.2616973957e-12  1.23230790222e-12  1.26845989257e-12  1.31363170583e-12  1.39346661878e-12  1.62000770552e-12
 1.52240130669e-12  1.47427059857e-12  1.60461277162e-12  1.43931522963e-12  1.74527341363e-12  1.69934191024e-12  1.99727949089e-12  2.38545796587e-12  2.54971640956e-12  2.73826249832e-12  2.4344655199e-12  2.25830741173e-12  1.9876448879e-12  2.03356596305e-12  1.74770841257e-12  1.74542038211e-12  1.61000689821e-12  1.72262454127e-12  1.63224279718e-12  1.61732316975e-12  1.6239199807e-12  1.55328718737e-12  1.42400008871e-12  1.39172651012e-12  1.54780572212e-12  1.65377741187e-12  1.59947599236e-12  1.61809903664e-12  1.60055418878e-12  1.19546377699e-12  1.297597852e-12  1.18017161297e-12  1.3469715146e-12  1.19645204251e-12  9.55227397202e-13  1.09883037276e-12  1.05586488601e-12  1.1324119082e-12  1.23185791055e-12  1.3562538749e-12  1.61821980156e-12
 1.82728743267e-12  1.73319915119e-12  1.87547288505e-12  1.60052106825e-12  1.86907913771e-12  1.77614737182e-12  1.96969615656e-12  2.25360972912e-12  2.4159153377e-12  2.4344655199e-12  2.80323899311e-12  2.48853684094e-12  2.21496025104e-12  2.17508292637e-12  1.89457047916e-12  1.8554050642e-12  1.73867470869e-12  1.88603907678e-12  1.84470152e-12  1.80115794919e-12  1.87418103744e-12  1.76946963754e-12  1.61558794257e-12  1.5641700562e-12  1.70314675727e-12  1.73642178449e-12  1.76172909407e-12  1.75469864626e-12  1.7704530024e-12  1.33974800015e-12  1.47665715094e-12  1.3050127656e-12  1.49246543936e-12  1.45439112924e-12  1.29660588116e-12  1.35295735412e-12  1.35817939236e-12  1.37670027927e-12  1.41589211156e-12  1.5663965577e-12  1.79139014742e-12
 1.60281499442e-12  1.56959902961e-12  1.57280655242e-12  1.36107194671e-12  1.66033648427e-12  1.53380991697e-12  1.72371860865e-12  2.09690762746e-12  2.18060031443e-12  2.25830741173e-12  2.48853684094e-12  2.92355692354e-12  2.65658746465e-12  2.56827604178e-12  2.15065053377e-12  2.16341800199e-12  2.1177243069e-12  2.12199517329e-12  2.00403658253e-12  1.93112883898e-12  1.93371418498e-12  1.59484496495e-12  1.62206028197e-12  1.61837139235e-12  1.80015842315e-12  1.77832756637e-12  1.75225367698e-12  1.6996571893e-12  1.7259365795e-12  1.35042847896e-12  1.46192343888e-12  1.23729088403e-12  1.4697000609e-12  1.45835773812e-12  1.29264469377e-12  1.35292048231e-12  1.33242821851e-12  1.38327263893e-12  1.45998793521e-12  1.5481159752e-12  1.77376662361e-12
 1.54635499953e-12  1.56891014515e-12  1.49767651831e-12  1.31022786827e-12  1.57053270027e-12  1.43382799303e-12  1.60189670543e-12  1.90708832255e-12  1.90763170196e-12  1.9876448879e-12  2.21496025104e-12  2.65658746465e-12  3.00945489121e-12  2.86552918342e-12  2.30996207582e-12  2.38898114512e-12  2.36719569602e-12  2.3944760148e-12  2.23846219056e-12  2.12622230509e-12  2.10078014274e-12  1.54933856802e-12  1.58195980949e-12  1.54350459802e-12  1.7948077803e-12  1.75816124208e-12  1.72934310426e-12  1.75851320401e-12  1.75998725387e-12  1.38705855075e-12  1.46769497743e-12  1.25013427484e-12  1.46211678968e-12  1.45597547841e-12  1.2904806984e-12  1.32262062981e-12  1.37945158295e-12  1.46671804303e-12  1.61221867655e-12  1.62821266428e-12  1.67448318298e-12
 1.7412160957e-12  1.64814029793e-12  1.66185013351e-12  1.47464397204e-12  1.70005491213e-12  1.58692665402e-12  1.67154644443e-12  1.96156330553e-12  1.92806870652e-12  2.03356596305e-12  2.17508292637e-12  2.56827604178e-12  2.86552918342e-12  3.27985617488e-12  2.60052654535e-12  2.5837442116e-12  2.55218579244e-12  2.54333745523e-12  2.46053581582e-12  2.32037897998e-12  2.26593743488e-12  1.65680453914e-12  1.67481722854e-12  1.68487313153e-12  1.93040400731e-12  1.96784719386e-12  1.92602141639e-12  1.90564845662e-12  1.83120600403e-12  1.49166750095e-12  1.64242059501e-12  1.44056853389e-12  1.79494546335e-12  1.73390627435e-12  1.51366251713e-12  1.57135014811e-12  1.57183050259e-12  1.59591731673e-12  1.69000883016e-12  1.75207109859e-12  1.87849267564e-12
 1.56602932173e-12  1.45949868051e-12  1.39532216364e-12  1.35284563501e-12  1.56897271261e-12  1.4532593535e-12  1.50345646644e-12  1.62486841979e-12  1.62261705006e-12  1.74770841257e-12  1.89457047916e-12  2.15065053377e-12  2.30996207582e-12  2.60052654535e-12  2.57710790066e-12  2.45021953249e-12  2.32387733286e-12  2.34560781866e-12  2.24979320589e-12  2.15400317867e-12  2.1138165813e-12  1.6144948316e-12  1.59477849884e-12  1.5905301977e-12  1.70681856261e-12  1.73180623918e-12  1.60971760139e-12  1.66364999864e-12  1.60228353166e-12  1.25625948531e-12  1.33635736301e-12  1.33664874551e-12  1.64734430908e-12  1.59421814744e-12  1.32970915163e-12  1.40104188689e-12  1.47785424809e-12  1.44443982122e-12  1.49491909413e-12  1.54458807694e-12  1.64275628652e-12
 1.44619224317e-12  1.38820879815e-12  1.3997923871e-12  1.33989512077e-12  1.62511162377e-12  1.48689903448e-12  1.53900636596e-12  1.67782267146e-12  1.67017379615e-12  1.74542038211e-12  1.8554050642e-12  2.16341800199e-12  2.38898114512e-12  2.5837442116e-12  2.45021953249e-12  2.82818785327e-12  2.72482901091e-12  2.63296253493e-12  2.45755221199e-12  2.28655597081e-12  2.21569868382e-12  1.79543128917e-12  1.75469995922e-12  1.6515831413e-12  1.76112025261e-12  1.79012291024e-12  1.65186741917e-12  1.75539752227e-12  1.64013863159e-12  1.32306624027e-12  1.44166346264e-12  1.45612858006e-12  1.77085219523e-12  1.66771194893e-12  1.43002567449e-12  1.37765119544e-12  1.34755881354e-12  1.30738132989e-12  1.43212256865e-12  1.42051777074e-12  1.50918845829e-12
 1.6062172647e-12  1.4887827495e-12  1.55419672941e-12  1.50606968331e-12  1.78843097364e-12  1.56869651833e-12  1.49380545412e-12  1.62792970642e-12  1.52195512313e-12  1.61000689821e-12  1.73867470869e-12  2.1177243069e-12  2.36719569602e-12  2.55218579244e-12  2.32387733286e-12  2.72482901091e-12  3.15205367438e-12  2.95784473306e-12  2.70558462451e-12  2.42052608165e-12  2.25918634188e-12  1.63041454693e-12  1.66923778696e-12  1.50176908893e-12  1.69641337631e-12  1.74007965973e-12  1.62125979241e-12  1.78645384703e-12  1.68139686113e-12  1.32595760753e-12  1.37041911886e-12  1.4184369888e-12  1.69643104145e-12  1.57430392159e-12  1.34579324028e-12  1.32981745239e-12  1.39305598334e-12  1.32250591697e-12  1.49798947079e-12  1.52674287523e-12  1.62688226789e-12
 1.82537367477e-12  1.67689553323e-12  1.72607608056e-12  1.74284253847e-12  2.00183115711e-12  1.79569830117e-12  1.6619206411e-12  1.77124654502e-12  1.70543609783e-12  1.72262454127e-12  1.88603907678e-12  2.12199517329e-12  2.3944760148e-12  2.54333745523e-12  2.34560781866e-12  2.63296253493e-12  2.95784473306e-12  3.28530978824e-12  2.97305465392e-12  2.71300183587e-12  2.59092052469e-12  1.66637457576e-12  1.7032840069e-12  1.49388793623e-12  1.62796956872e-12  1.7639470898e-12  1.61987550214e-12  1.75015820935e-12  1.84810395867e-12  1.47809149633e-12  1.5030015543e-12  1.54630952674e-12  1.81090305084e-12  1.74270428831e-12  1.55492122338e-12  1.53929100464e-12  1.59696111981e-12  1.54263890341e-12  1.59725199928e-12  1.61412673848e-12  1.7347876859e-12
 1.72895174266e-12  1.54604865977e-12  1.58770337126e-12  1.51485085098e-12  1.82534840897e-12  1.64838812678e-12  1.59135318652e-12  1.68669882611e-12  1.65029102585e-12  1.63224279718e-12  1.84470152e-12  2.00403658253e-12  2.23846219056e-12  2.46053581582e-12  2.24979320589e-12  2.45755221199e-12  2.70558462451e-12  2.97305465392e-12  3.12797505917e-12  2.84007841205e-12  2.79906865782e-12  1.55348379196e-12  1.60359009573e-12  1.44256264602e-12  1.55884938318e-12  1.59520723102e-12  1.55863099253e-12  1.73778751962e-12  1.79353225463e-12  1.47222407516e-12  1.50771296391e-12  1.40701644713e-12  1.69659309709e-12  1.6913789175e-12  1.55825584534e-12  1.54367452916e-12  1.66455552011e-12  1.61520633759e-12  1.63567630303e-12  1.70920880005e-12  1.68933587934e-12
 1.49429409861e-12  1.41946054242e-12  1.47695444512e-12  1.39285979764e-12  1.65898940096e-12  1.57565347557e-12  1.59824858671e-12  1.69824227787e-12  1.63356207333e-12  1.61732316975e-12  1.80115794919e-12  1.93112883898e-12  2.12622230509e-12  2.32037897998e-12  2.15400317867e-12  2.28655597081e-12  2.42052608165e-12  2.71300183587e-12  2.84007841205e-12  3.0825306701e-12  3.00979392292e-12  1.52691087317e-12  1.52838271205e-12  1.46835217502e-12  1.56219526082e-12  1.60691594319e-12  1.52389824878e-12  1.63964534788e-12  1.62421726357e-12  1.33270114161e-12  1.36119341724e-12  1.2989953706e-12  1.64636329688e-12  1.56266976822e-12  1.38362359894e-12  1.4204022783e-12  1.51136454708e-12  1.37336650923e-12  1.32631341821e-12  1.42042465062e-12  1.42569863597e-12
 1.43123231033e-12  1.33101221982e-12  1.4095160349e-12  1.21873717651e-12  1.49038472642e-12  1.44542178259e-12  1.55658545763e-12  1.67654901995e-12  1.63358550468e-12  1.6239199807e-12  1.87418103744e-12  1.93371418498e-12  2.10078014274e-12  2.26593743488e-12  2.1138165813e-12  2.21569868382e-12  2.25918634188e-12  2.59092052469e-12  2.79906865782e-12  3.00979392292e-12  3.40187702734e-12  1.71744961741e-12  1.61472290878e-12  1.53278624328e-12  1.62042122191e-12  1.73849926532e-12  1.70751361418e-12  1.74742763305e-12  1.72225917534e-12  1.4272356958e-12  1.41320340687e-12  1.27735659804e-12  1.58368284067e-12  1.5541389025e-12  1.45624108885e-12  1.45627134236e-12  1.59921863746e-12  1.37055425902e-12  1.35647208894e-12  1.41004434533e-12  1.32587168522e-12
 1.54241071754e-12  1.4556024036e-12  1.44226106304e-12  1.38756082215e-12  1.48482332137e-12  1.54805081059e-12  1.68535496549e-12  1.79061876526e-12  1.7471810629e-12  1.55328718737e-12  1.76946963754e-12  1.59484496495e-12  1.54933856802e-12  1.65680453914e-12  1.6144948316e-12  1.79543128917e-12  1.63041454693e-12  1.66637457576e-12  1.55348379196e-12  1.52691087317e-12  1.71744961741e-12  3.20223360427e-12  2.77328145743e-12  2.33889851887e-12  2.12248187487e-12  2.01499328587e-12  1.90804638111e-12  1.86553127512e-12  1.82307490452e-12  1.53376436707e-12  1.54808263933e-12  1.66979059057e-12  1.67497236015e-12  1.61177146022e-12  1.53469416338e-12  1.42128783962e-12  1.26143898839e-12  1.14496339988e-12  1.1937144088e-12  1.2921515012e-12  1.39646923583e-12
 1.50455137307e-12  1.37697311724e-12  1.26551155517e-12  1.24516371711e-12  1.35733733762e-12  1.35628766195e-12  1.49179059855e-12  1.56882911157e-12  1.55698234364e-12  1.42400008871e-12  1.61558794257e-12  1.62206028197e-12  1.58195980949e-12  1.67481722854e-12  1.59477849884e-12  1.75469995922e-12  1.66923778696e-12  1.7032840069e-12  1.60359009573e-12  1.52838271205e-12  1.61472290878e-12  2.77328145743e-12  2.84582726733e-12  2.29700625245e-12  2.08128594801e-12  1.8967564985e-12  1.79488687449e-12  1.79370610984e-12  1.71918384186e-12  1.49549466183e-12  1.45127674495e-12  1.53663217412e-12  1.64553374445e-12  1.60233539654e-12  1.47372903975e-12  1.43488843802e-12  1.32778692705e-12  1.1463622477e-12  1.21154712381e-12  1.29576732182e-12  1.41268894687e-12
 1.43934572908e-12  1.39465822491e-12  1.26055662741e-12  1.22729815483e-12  1.36004901881e-12  1.37037675412e-12  1.44212814009e-12  1.53464492701e-12  1.45350511295e-12  1.39172651012e-12  1.5641700562e-12  1.61837139235e-12  1.54350459802e-12  1.68487313153e-12  1.5905301977e-12  1.6515831413e-12  1.50176908893e-12  1.49388793623e-12  1.44256264602e-12  1.46835217502e-12  1.53278624328e-12  2.33889851887e-12  2.29700625245e-12  2.40130394675e-12  2.18891821612e-12  1.96222381414e-12  1.83320728371e-12  1.74488482106e-12  1.55294167428e-12  1.34808864543e-12  1.37078142131e-12  1.38537723388e-12  1.51058508137e-12  1.50142884023e-12  1.42634382187e-12  1.41289770339e-12  1.24417504816e-12  1.17747017984e-12  1.28228434809e-12  1.34073762904e-12  1.38370913026e-12
 1.4406611469e-12  1.42842056692e-12  1.29466222515e-12  1.18903359627e-12  1.30483343573e-12  1.2506311493e-12  1.3468402833e-12  1.60647397923e-12  1.53048757714e-12  1.54780572212e-12  1.70314675727e-12  1.80015842315e-12  1.7948077803e-12  1.93040400731e-12  1.70681856261e-12  1.76112025261e-12  1.69641337631e-12  1.62796956872e-12  1.55884938318e-12  1.56219526082e-12  1.62042122191e-12  2.12248187487e-12  2.08128594801e-12  2.18891821612e-12  2.51509816247e-12  2.26088984147e-12  2.08321512823e-12  1.92425896291e-12  1.70584674589e-12  1.42048383332e-12  1.49352116156e-12  1.41832901979e-12  1.7194348463e-12  1.58717438982e-12  1.54227336116e-12  1.44930680781e-12  1.30448829421e-12  1.26665959384e-12  1.48111594877e-12  1.44122278815e-12  1.50769606623e-12
 1.58006328063e-12  1.42839732539e-12  1.2768459253e-12  1.24307901301e-12  1.33450024738e-12  1.36689279222e-12  1.42835063923e-12  1.70744217283e-12  1.60921416992e-12  1.65377741187e-12  1.73642178449e-12  1.77832756637e-12  1.75816124208e-12  1.96784719386e-12  1.73180623918e-12  1.79012291024e-12  1.74007965973e-12  1.7639470898e-12  1.59520723102e-12  1.60691594319e-12  1.73849926532e-12  2.01499328587e-12  1.8967564985e-12  1.96222381414e-12  2.26088984147e-12  2.58821983282e-12  2.3397600754e-12  2.10174575491e-12  1.88228369811e-12  1.50792516129e-12  1.61226087317e-12  1.51562176587e-12  1.88165481321e-12  1.58207044308e-12  1.46817502137e-12  1.46472315999e-12  1.3377304645e-12  1.32464555704e-12  1.54487540391e-12  1.48178143799e-12  1.65235744669e-12
 1.57090371512e-12  1.46584477763e-12  1.43042262825e-12  1.28421678213e-12  1.35470323931e-12  1.34967467674e-12  1.42176162372e-12  1.67518743687e-12  1.61358043904e-12  1.59947599236e-12  1.76172909407e-12  1.75225367698e-12  1.72934310426e-12  1.92602141639e-12  1.60971760139e-12  1.65186741917e-12  1.62125979241e-12  1.61987550214e-12  1.55863099253e-12  1.52389824878e-12  1.70751361418e-12  1.90804638111e-12  1.79488687449e-12  1.83320728371e-12  2.08321512823e-12  2.3397600754e-12  2.72144402916e-12  2.35943168605e-12  2.03907500204e-12  1.70966854369e-12  1.80753070468e-12  1.51887775213e-12  1.78502020363e-12  1.5950437645e-12  1.42544358195e-12  1.4802932271e-12  1.36111305429e-12  1.25696124837e-12  1.46340554025e-12  1.44050477618e-12  1.58232129131e-12
 1.43660012981e-12  1.35548511791e-12  1.32438463413e-12  1.20715792931e-12  1.36189259593e-12  1.35316814387e-12  1.44624597643e-12  1.69726174796e-12  1.60662286913e-12  1.61809903664e-12  1.75469864626e-12  1.6996571893e-12  1.75851320401e-12  1.90564845662e-12  1.66364999864e-12  1.75539752227e-12  1.78645384703e-12  1.75015820935e-12  1.73778751962e-12  1.63964534788e-12  1.74742763305e-12  1.86553127512e-12  1.79370610984e-12  1.74488482106e-12  1.92425896291e-12  2.10174575491e-12  2.35943168605e-12  2.5464791281e-12  2.21171169431e-12  1.81901091865e-12  1.81853370246e-12  1.6167221435e-12  1.77538592214e-12  1.53553998607e-12  1.36557343459e-12  1.44020697716e-12  1.43839563469e-12  1.33303285373e-12  1.49772507738e-12  1.41164829393e-12  1.45719009582e-12
 1.63758494902e-12  1.47070852913e-12  1.36314392667e-12  1.20031846841e-12  1.37560472214e-12  1.327290787e-12  1.44573048756e-12  1.6963866909e-12  1.65517306981e-12  1.60055418878e-12  1.7704530024e-12  1.7259365795e-12  1.75998725387e-12  1.83120600403e-12  1.60228353166e-12  1.64013863159e-12  1.68139686113e-12  1.84810395867e-12  1.79353225463e-12  1.62421726357e-12  1.72225917534e-12  1.82307490452e-12  1.71918384186e-12  1.55294167428e-12  1.70584674589e-12  1.88228369811e-12  2.03907500204e-12  2.21171169431e-12  2.48751346249e-12  1.98855659858e-12  1.91808387634e-12  1.69755455974e-12  1.82328707825e-12  1.57876222319e-12  1.43815665293e-12  1.49451678403e-12  1.51698609264e-12  1.44920812346e-12  1.52167289796e-12  1.46313648436e-12  1.50622708588e-12
 1.41100753873e-12  1.35556293797e-12  1.28831972401e-12  1.13133309722e-12  1.26479974875e-12  1.15811493738e-12  1.28597282782e-12  1.37834010103e-12  1.37790717184e-12  1.19546377699e-12  1.33974800015e-12  1.35042847896e-12  1.38705855075e-12  1.49166750095e-12  1.25625948531e-12  1.32306624027e-12  1.32595760753e-12  1.47809149633e-12  1.47222407516e-12  1.33270114161e-12  1.4272356958e-12  1.53376436707e-12  1.49549466183e-12  1.34808864543e-12  1.42048383332e-12  1.50792516129e-12  1.70966854369e-12  1.81901091865e-12  1.98855659858e-12  2.16115909069e-12  2.02869801583e-12  1.73250986522e-12  1.80814373974e-12  1.64599899911e-12  1.42521178346e-12  1.47724713904e-12  1.31738221511e-12  1.24555753843e-12  1.12995014796e-12  1.10897315029e-12  1.15993558499e-12
 1.49631494427e-12  1.38243400673e-12  1.40330303176e-12  1.21357572261e-12  1.38596313781e-12  1.20953142702e-12  1.33011189304e-12  1.54119810681e-12  1.47586323372e-12  1.297597852e-12  1.47665715094e-12  1.46192343888e-12  1.46769497743e-12  1.64242059501e-12  1.33635736301e-12  1.44166346264e-12  1.37041911886e-12  1.5030015543e-12  1.50771296391e-12  1.36119341724e-12  1.41320340687e-12  1.54808263933e-12  1.45127674495e-12  1.37078142131e-12  1.49352116156e-12  1.61226087317e-12  1.80753070468e-12  1.81853370246e-12  1.91808387634e-12  2.02869801583e-12  2.35169244548e-12  1.92601524989e-12  2.06039938149e-12  1.83893850917e-12  1.57455814813e-12  1.61825932238e-12  1.40936138695e-12  1.37136561184e-12  1.29514033008e-12  1.29985650455e-12  1.36641266319e-12
 1.57199320811e-12  1.51158430399e-12  1.55821613341e-12  1.45069218708e-12  1.52361315475e-12  1.43097973661e-12  1.44542697007e-12  1.50129474768e-12  1.37349242169e-12  1.18017161297e-12  1.3050127656e-12  1.23729088403e-12  1.25013427484e-12  1.44056853389e-12  1.33664874551e-12  1.45612858006e-12  1.4184369888e-12  1.54630952674e-12  1.40701644713e-12  1.2989953706e-12  1.27735659804e-12  1.66979059057e-12  1.53663217412e-12  1.38537723388e-12  1.41832901979e-12  1.51562176587e-12  1.51887775213e-12  1.6167221435e-12  1.69755455974e-12  1.73250986522e-12  1.92601524989e-12  2.17550154791e-12  2.25406411061e-12  1.95948076631e-12  1.690896205e-12  1.66252155546e-12  1.49601925129e-12  1.38078708353e-12  1.30279042812e-12  1.29420698848e-12  1.38776122302e-12
 1.92672025766e-12  1.72512401809e-12  1.77685884639e-12  1.63687971405e-12  1.80870390141e-12  1.56887457092e-12  1.71641119748e-12  1.78757466825e-12  1.55845024257e-12  1.3469715146e-12  1.49246543936e-12  1.4697000609e-12  1.46211678968e-12  1.79494546335e-12  1.64734430908e-12  1.77085219523e-12  1.69643104145e-12  1.81090305084e-12  1.69659309709e-12  1.64636329688e-12  1.58368284067e-12  1.67497236015e-12  1.64553374445e-12  1.51058508137e-12  1.7194348463e-12  1.88165481321e-12  1.78502020363e-12  1.77538592214e-12  1.82328707825e-12  1.80814373974e-12  2.06039938149e-12  2.25406411061e-12  3.24557744338e-12  2.63747375685e-12  2.21355876015e-12  2.17997577501e-12  1.86756995872e-12  1.59863822702e-12  1.56414691915e-12  1.47824922822e-12  1.657966643e-12
 1.76635817252e-12  1.59618567104e-12  1.64568829492e-12  1.50235314126e-12  1.61594795327e-12  1.44807457175e-12  1.43478822161e-12  1.47688896322e-12  1.40024006854e-12  1.19645204251e-12  1.45439112924e-12  1.45835773812e-12  1.45597547841e-12  1.73390627435e-12  1.59421814744e-12  1.66771194893e-12  1.57430392159e-12  1.74270428831e-12  1.6913789175e-12  1.56266976822e-12  1.5541389025e-12  1.61177146022e-12  1.60233539654e-12  1.50142884023e-12  1.58717438982e-12  1.58207044308e-12  1.5950437645e-12  1.53553998607e-12  1.57876222319e-12  1.64599899911e-12  1.83893850917e-12  1.95948076631e-12  2.63747375685e-12  2.71025020187e-12  2.22759422566e-12  2.17397164516e-12  1.90609503638e-12  1.63175324143e-12  1.53743234858e-12  1.44632623742e-12  1.54151445695e-12
 1.72451051364e-12  1.51920179075e-12  1.54055835746e-12  1.41212552364e-12  1.49095496202e-12  1.31414913304e-12  1.27332799625e-12  1.30441059133e-12  1.18898701812e-12  9.55227397202e-13  1.29660588116e-12  1.29264469377e-12  1.2904806984e-12  1.51366251713e-12  1.32970915163e-12  1.43002567449e-12  1.34579324028e-12  1.55492122338e-12  1.55825584534e-12  1.38362359894e-12  1.45624108885e-12  1.53469416338e-12  1.47372903975e-12  1.42634382187e-12  1.54227336116e-12  1.46817502137e-12  1.42544358195e-12  1.36557343459e-12  1.43815665293e-12  1.42521178346e-12  1.57455814813e-12  1.690896205e-12  2.21355876015e-12  2.22759422566e-12  2.473391398e-12  2.16563522845e-12  1.89545987009e-12  1.64431980991e-12  1.65277869773e-12  1.4810250871e-12  1.58791687542e-12
 1.91664064466e-12  1.69796500684e-12  1.6730712137e-12  1.52437204135e-12  1.53417162978e-12  1.35276701458e-12  1.31295531286e-12  1.38493778735e-12  1.2616973957e-12  1.09883037276e-12  1.35295735412e-12  1.35292048231e-12  1.32262062981e-12  1.57135014811e-12  1.40104188689e-12  1.37765119544e-12  1.32981745239e-12  1.53929100464e-12  1.54367452916e-12  1.4204022783e-12  1.45627134236e-12  1.42128783962e-12  1.43488843802e-12  1.41289770339e-12  1.44930680781e-12  1.46472315999e-12  1.4802932271e-12  1.44020697716e-12  1.49451678403e-12  1.47724713904e-12  1.61825932238e-12  1.66252155546e-12  2.17997577501e-12  2.17397164516e-12  2.16563522845e-12  2.39951466508e-12  2.07415077002e-12  1.78269515505e-12  1.67820912978e-12  1.66884105969e-12  1.71744320535e-12
 1.81358626001e-12  1.62451097343e-12  1.57026164629e-12  1.47508004651e-12  1.54930049517e-12  1.37396427649e-12  1.30818776051e-12  1.32886746399e-12  1.23230790222e-12  1.05586488601e-12  1.35817939236e-12  1.33242821851e-12  1.37945158295e-12  1.57183050259e-12  1.47785424809e-12  1.34755881354e-12  1.39305598334e-12  1.59696111981e-12  1.66455552011e-12  1.51136454708e-12  1.59921863746e-12  1.26143898839e-12  1.32778692705e-12  1.24417504816e-12  1.30448829421e-12  1.3377304645e-12  1.36111305429e-12  1.43839563469e-12  1.51698609264e-12  1.31738221511e-12  1.40936138695e-12  1.49601925129e-12  1.86756995872e-12  1.90609503638e-12  1.89545987009e-12  2.07415077002e-12  2.35470013951e-12  1.94484347301e-12  1.83458457608e-12  1.71904887694e-12  1.73200965309e-12
 1.78082994511e-12  1.51711568558e-12  1.40201942662e-12  1.31947359098e-12  1.48176766694e-12  1.34988002073e-12  1.29087728272e-12  1.33703345518e-12  1.26845989257e-12  1.1324119082e-12  1.37670027927e-12  1.38327263893e-12  1.46671804303e-12  1.59591731673e-12  1.44443982122e-12  1.30738132989e-12  1.32250591697e-12  1.54263890341e-12  1.61520633759e-12  1.37336650923e-12  1.37055425902e-12  1.14496339988e-12  1.1463622477e-12  1.17747017984e-12  1.26665959384e-12  1.32464555704e-12  1.25696124837e-12  1.33303285373e-12  1.44920812346e-12  1.24555753843e-12  1.37136561184e-12  1.38078708353e-12  1.59863822702e-12  1.63175324143e-12  1.64431980991e-12  1.78269515505e-12  1.94484347301e-12  2.14991176344e-12  2.03757808161e-12  1.88473293338e-12  1.81959154176e-12
 1.90527312e-12  1.53445154862e-12  1.34717965073e-12  1.22812201219e-12  1.39337643776e-12  1.26058205779e-12  1.2276714113e-12  1.42103607176e-12  1.31363170583e-12  1.23185791055e-12  1.41589211156e-12  1.45998793521e-12  1.61221867655e-12  1.69000883016e-12  1.49491909413e-12  1.43212256865e-12  1.49798947079e-12  1.59725199928e-12  1.63567630303e-12  1.32631341821e-12  1.35647208894e-12  1.1937144088e-12  1.21154712381e-12  1.28228434809e-12  1.48111594877e-12  1.54487540391e-12  1.46340554025e-12  1.49772507738e-12  1.52167289796e-12  1.12995014796e-12  1.29514033008e-12  1.30279042812e-12  1.56414691915e-12  1.53743234858e-12  1.65277869773e-12  1.67820912978e-12  1.83458457608e-12  2.03757808161e-12  2.4728574399e-12  2.2347879957e-12  2.18015272928e-12
 2.27745714653e-12  1.83319898856e-12  1.64219228364e-12  1.42023953488e-12  1.49505501854e-12  1.37359718533e-12  1.33717241022e-12  1.547913685e-12  1.39346661878e-12  1.3562538749e-12  1.5663965577e-12  1.5481159752e-12  1.62821266428e-12  1.75207109859e-12  1.54458807694e-12  1.42051777074e-12  1.52674287523e-12  1.61412673848e-12  1.70920880005e-12  1.42042465062e-12  1.41004434533e-12  1.2921515012e-12  1.29576732182e-12  1.34073762904e-12  1.44122278815e-12  1.48178143799e-12  1.44050477618e-12  1.41164829393e-12  1.46313648436e-12  1.10897315029e-12  1.29985650455e-12  1.29420698848e-12  1.47824922822e-12  1.44632623742e-12  1.4810250871e-12  1.66884105969e-12  1.71904887694e-12  1.88473293338e-12  2.2347879957e-12  2.66765274878e-12  2.53959236728e-12
 2.560889499e-12  2.04321553644e-12  1.79776259193e-12  1.6422456538e-12  1.75875990562e-12  1.59734949145e-12  1.57519769766e-12  1.78285294317e-12  1.62000770552e-12  1.61821980156e-12  1.79139014742e-12  1.77376662361e-12  1.67448318298e-12  1.87849267564e-12  1.64275628652e-12  1.50918845829e-12  1.62688226789e-12  1.7347876859e-12  1.68933587934e-12  1.42569863597e-12  1.32587168522e-12  1.39646923583e-12  1.41268894687e-12  1.38370913026e-12  1.50769606623e-12  1.65235744669e-12  1.58232129131e-12  1.45719009582e-12  1.50622708588e-12  1.15993558499e-12  1.36641266319e-12  1.38776122302e-12  1.657966643e-12  1.54151445695e-12  1.58791687542e-12  1.71744320535e-12  1.73200965309e-12  1.81959154176e-12  2.18015272928e-12  2.53959236728e-12  3.00356686694e-12


==> anc/correlator_b13_Nt36_dist17.txt <==
96
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95
 9.76788797346e-05  9.34930123169e-05  8.40462285324e-05  7.14133804711e-05  5.85511868458e-05  4.4967701656e-05  3.36993102581e-05  2.4244652589e-05  1.72121285733e-05  1.16631018782e-05  7.7097977681e-06  5.49253578586e-06  2.66573499541e-06  2.08500362497e-06  1.11256752466e-06  1.43382414897e-06  1.98096297177e-06  3.51801753173e-07 -3.88377350391e-07 -1.41848087309e-06 -8.63339575941e-07 -8.60592985763e-09  1.12338003067e-06  2.69946185294e-07 -3.09307904289e-07 -1.44491076992e-07  8.13378540299e-07  3.1742913561e-06  4.71164312266e-06  6.09313700639e-06  6.05843497214e-06  7.10713417895e-06  1.20008780515e-05  1.68065015164e-05  2.46188743658e-05  3.31423883719e-05  4.31582655904e-05  5.74927166858e-05  7.16141663227e-05  8.51282066276e-05  9.49065460458e-05
 0.500299940012  0.500299940012  0.500099980004  0.500299940012  0.500299940012  0.500099980004  0.500299940012  0.500099980004  0.500099980004  0.500299940012  0.584771256729  0.513252535184  0.603975524659  0.500099980004  0.50327684365  0.50049990002  0.539764707088  0.52298252072  0.589251179885  0.500099980004  0.500099980004  0.500099980004  0.500299940012  0.500299940012  0.533366225601  0.500099980004  0.566439974549  0.500099980004  0.566255979645  0.500299940012  0.586985342188  0.500199960008  0.500099980004  0.500099980004  0.500099980004  0.512397584585  0.575842396273  0.500199960008  0.500199960008  0.500099980004  0.500399920016
 2.83877117654e-12  2.41246504874e-12  2.25414407888e-12  2.00185622322e-12  1.99011642534e-12  1.84101567347e-12  1.76102527677e-12  1.50671970941e-12  1.55545734906e-12  1.3887238091e-12  1.30168877704e-12  1.1736645797e-12  1.34375478712e-12  1.19508747259e-12  1.35675107905e-12  1.35098426947e-12  1.60243370242e-12  1.66807434144e-12  1.7377508937e-12  1.67785486851e-12  1.4797414279e-12  1.07618576518e-12  1.25547032206e-12  1.33307263319e-12  1.28819122642e-12  1.20410567665e-12  1.37880448546e-12  1.48294264205e-12  1.56552845822e-12  1.49593526058e-12  1.51092336948e-12  1.31050477845e-12  1.19710024607e-12  1.28951294178e-12  1.53883595023e-12  1.43626012569e-12  1.34570936312e-12  1.74734591782e-12  2.04919723765e-12  2.23563198422e-12  2.42180679554e-12
 2.41246504874e-12  2.78761018518e-12  2.4820697599e-12  2.30149711755e-12  2.12859698328e-12  1.8744517752e-12  1.70978130672e-12  1.52222634964e-12  1.59105129406e-12  1.38752991789e-12  1.31990136786e-12  1.13023686318e-12  1.41595739698e-12  1.27418577306e-12  1.52209657171e-12  1.40579241132e-12  1.51972698701e-12  1.48785300965e-12  1.53417606028e-12  1.52734035933e-12  1.40789610953e-12  1.1188244746e-12  1.19747406142e-12  1.24943513425e-12  1.16601801195e-12  1.18180732573e-12  1.30848356235e-12  1.41671767211e-12  1.5063917319e-12  1.54489943073e-12  1.56884389776e-12  1.4584324023e-12  1.20341779098e-12  1.29687771431e-12  1.53680353717e-12  1.45435900686e-12  1.31296739926e-12  1.69835644524e-12  1.90751011365e-12  2.13771083202e-12  2.22014714628e-12
 2.25414407888e-12  2.4820697599e-12  2.73731561569e-12  2.44182574987e-12  2.2692300666e-12  1.95800981835e-12  1.7579309173e-12  1.6071000752e-12  1.62863063697e-12  1.38756627979e-12  1.31074535325e-12  1.01895135646e-12  1.33618874216e-12  1.24466887684e-12  1.47026283387e-12  1.34121577661e-12  1.46993404257e-12  1.31515723494e-12  1.38768848641e-12  1.31491417928e-12  1.26480037918e-12  1.17756146722e-12  1.24424901502e-12  1.26378651379e-12  1.29124612997e-12  1.15262263384e-12  1.27107536641e-12  1.38686742847e-12  1.46865741653e-12  1.41224620197e-12  1.43893911014e-12  1.2512708035e-12  1.10897797376e-12  1.21151367779e-12  1.42484809437e-12  1.38292252457e-12  1.18054958765e-12  1.60227866836e-12  1.8222322282e-12  1.97587056802e-12  2.03615250618e-12
 2.00185622322e-12  2.30149711755e-12  2.44182574987e-12  2.771066596e-12  2.55947276494e-12  2.13703155359e-12  1.89188814461e-12  1.67861098247e-12  1.6317909591e-12  1.45615544445e-12  1.39634847099e-12  1.11900330659e-12  1.5144050812e-12  1.29911414528e-12  1.49316980659e-12  1.32360490758e-12  1.44397866005e-12  1.2704378247e-12  1.30482999912e-12  1.31193845119e-12  1.31393961039e-12  1.19775629082e-12  1.28455442173e-12  1.24146386587e-12  1.20304493423e-12  1.10425854918e-12  1.24945973873e-12  1.44549963456e-12  1.4969204506e-12  1.49910903042e-12  1.53397261628e-12  1.31963064259e-12  1.12988992976e-12  1.28006943869e-12  1.55263777487e-12  1.36663542978e-12  1.25304189397e-12  1.59327927525e-12  1.68096807501e-12  1.7432513455e-12  1.77911484023e-12
 1.99011642534e-12  2.12859698328e-12  2.2692300666e-12  2.55947276494e-12  3.11049040715e-12  2.73193771136e-12  2.49900692269e-12  2.15151783695e-12  2.02202492811e-12  1.79510868898e-12  1.70051234883e-12  1.31535980043e-12  1.64875602624e-12  1.45168654972e-12  1.57708836247e-12  1.39736489573e-12  1.52201397445e-12  1.36534950946e-12  1.37591310037e-12  1.29383534549e-12  1.35905648232e-12  1.11948646974e-12  1.30877252385e-12  1.24590579682e-12  1.1860976225e-12  9.37662946808e-13  1.11817422475e-12  1.42581252057e-12  1.53072456217e-12  1.52795188875e-12  1.60827105567e-12  1.34353475935e-12  1.26660558781e-12  1.40319084378e-12  1.66730842914e-12  1.49192819444e-12  1.39196376763e-12  1.6144190828e-12  1.76509042291e-12  1.81144184258e-12  1.67047004263e-12
 1.84101567347e-12  1.8744517752e-12  1.95800981835e-12  2.13703155359e-12  2.73193771136e-12  2.84077683832e-12  2.54507508447e-12  2.21629922757e-12  2.08907012936e-12  1.84618134079e-12  1.73775227525e-12  1.38455912504e-12  1.5914188916e-12  1.40760217564e-12  1.4772728968e-12  1.40166276509e-12  1.53143303579e-12  1.48598659553e-12  1.50409571952e-12  1.42138346646e-12  1.40473700988e-12  1.1999800164e-12  1.38867848783e-12  1.22198227394e-12  1.16326068737e-12  9.10842976904e-13  1.0507506954e-12  1.33427462811e-12  1.49043707346e-12  1.44357006753e-12  1.61886160123e-12  1.31697819534e-12  1.28273442403e-12  1.40697855862e-12  1.62604028364e-12  1.44087708737e-12  1.34543884616e-12  1.51668931297e-12  1.67199988006e-12  1.7449373749e-12  1.54517696266e-12
 1.76102527677e-12  1.70978130672e-12  1.7579309173e-12  1.89188814461e-12  2.49900692269e-12  2.54507508447e-12  2.84190817828e-12  2.46151003138e-12  2.28805757422e-12  2.0586446571e-12  1.90142894598e-12  1.47616231449e-12  1.65254955161e-12  1.43916158898e-12  1.53838964671e-12  1.43301804578e-12  1.65757453714e-12  1.57167853569e-12  1.62743568601e-12  1.56933842437e-12  1.47121361535e-12  1.24391314328e-12  1.28035273128e-12  1.15698981925e-12  1.07656454682e-12  8.8527487703e-13  9.66373998548e-13  1.18794534868e-12  1.35428669982e-12  1.3667179584e-12  1.60213517604e-12  1.3567605341e-12  1.28321781798e-12  1.40578179979e-12  1.63298569522e-12  1.49400150702e-12  1.39687205753e-12  1.55424710233e-12  1.65319484067e-12  1.70512884526e-12  1.59546890305e-12
 1.50671970941e-12  1.52222634964e-12  1.6071000752e-12  1.67861098247e-12  2.15151783695e-12  2.21629922757e-12  2.46151003138e-12  2.66441490519e-12  2.36885322554e-12  2.2620896301e-12  2.06356633019e-12  1.61980646152e-12  1.78727306125e-12  1.57281137221e-12  1.68012098888e-12  1.60951985275e-12  1.75449098983e-12  1.6283994502e-12  1.70878034646e-12  1.70599369647e-12  1.58741010752e-12  1.26041842938e-12  1.23704106787e-12  1.0621856748e-12  1.06439600489e-12  8.55762592991e-13  9.87862573785e-13  1.25701252725e-12  1.41509827634e-12  1.43678353078e-12  1.72438042561e-12  1.38188243932e-12  1.298618152e-12  1.41838610932e-12  1.52215930615e-12  1.38415913925e-12  1.37284160216e-12  1.47844793652e-12  1.49038780606e-12  1.47779952231e-12  1.40557842969e-12
 1.55545734906e-12  1.59105129406e-12  1.62863063697e-12  1.6317909591e-12  2.02202492811e-12  2.08907012936e-12  2.28805757422e-12  2.36885322554e-12  2.68066884829e-12  2.40949813726e-12  2.2372811248e-12  1.78008095902e-12  1.89948261579e-12  1.66935385565e-12  1.75888091281e-12  1.67739952142e-12  1.7648858008e-12  1.67135878007e-12  1.70276732999e-12  1.73625859931e-12  1.6079957799e-12  1.47558336529e-12  1.46051057382e-12  1.33126253728e-12  1.23785688726e-12  1.08160760167e-12  1.11750895789e-12  1.36781364664e-12  1.52187445295e-12  1.50025192704e-12  1.88486637045e-12  1.66328964348e-12  1.52457953777e-12  1.52501281595e-12  1.67649603601e-12  1.41885814438e-12  1.28754992483e-12  1.45325397288e-12  1.43750337537e-12  1.49618065993e-12  1.45277560525e-12
 1.3887238091e-12  1.38752991789e-12  1.38756627979e-12  1.45615544445e-12  1.79510868898e-12  1.84618134079e-12  2.0586446571e-12  2.2620896301e-12  2.40949813726e-12  2.71234777451e-12  2.47539687711e-12  2.0384658108e-12  2.16493766815e-12  1.87553129207e-12  1.97969832103e-12  1.77279973866e-12  1.87613001687e-12  1.79863829815e-12  1.74447516992e-12  1.75837471871e-12  1.62437578452e-12  1.61356983486e-12  1.48422640895e-12  1.23548156126e-12  1.26797676085e-12  1.03421376841e-12  1.14383566532e-12  1.42807843402e-12  1.58014178252e-12  1.3974227563e-12  1.82283885382e-12  1.56171280977e-12  1.40429517885e-12  1.60051926866e-12  1.62062856794e-12  1.37654940993e-12  1.34310075315e-12  1.3613064074e-12  1.32862008198e-12  1.403177987e-12  1.39330034862e-12
 1.30168877704e-12  1.31990136786e-12  1.31074535325e-12  1.39634847099e-12  1.70051234883e-12  1.73775227525e-12  1.90142894598e-12  2.06356633019e-12  2.2372811248e-12  2.47539687711e-12  2.93182822839e-12  2.37225738706e-12  2.54630722565e-12  2.16241465662e-12  2.19204995027e-12  1.92557847577e-12  2.03410127591e-12  2.01576447078e-12  1.95742297192e-12  1.7754995908e-12  1.58204549636e-12  1.4956284208e-12  1.38260425874e-12  1.2380940749e-12  1.30229607781e-12  1.24728507389e-12  1.17028104182e-12  1.48092477161e-12  1.59679232709e-12  1.55624409431e-12  1.84857155837e-12  1.66891074619e-12  1.4980627538e-12  1.62121024257e-12  1.59669472366e-12  1.40488599043e-12  1.44858329564e-12  1.40621355458e-12  1.41082261083e-12  1.49890919691e-12  1.33776242719e-12
 1.1736645797e-12  1.13023686318e-12  1.01895135646e-12  1.11900330659e-12  1.31535980043e-12  1.38455912504e-12  1.47616231449e-12  1.61980646152e-12  1.78008095902e-12  2.0384658108e-12  2.37225738706e-12  2.6875150349e-12  2.69117924127e-12  2.19035071571e-12  2.22951704266e-12  2.0051141015e-12  2.08571993115e-12  2.07816769931e-12  2.08121462968e-12  1.80430964891e-12  1.55916675555e-12  1.35560119923e-12  1.27767893383e-12  1.19232928651e-12  1.15287836798e-12  1.17402927251e-12  1.15036032869e-12  1.36737338565e-12  1.47423687457e-12  1.36830383141e-12  1.5310965178e-12  1.31765058777e-12  1.16589287079e-12  1.23151540923e-12  1.28112018237e-12  1.06137227881e-12  1.25800018705e-12  1.26236774228e-12  1.33745407799e-12  1.37965622666e-12  1.15341702637e-12
 1.34375478712e-12  1.41595739698e-12  1.33618874216e-12  1.5144050812e-12  1.64875602624e-12  1.5914188916e-12  1.65254955161e-12  1.78727306125e-12  1.89948261579e-12  2.16493766815e-12  2.54630722565e-12  2.69117924127e-12  3.45751115885e-12  2.72507267669e-12  2.73337247307e-12  2.31159546491e-12  2.38993816029e-12  2.33917455841e-12  2.22775580157e-12  2.05292736935e-12  1.76923149446e-12  1.31331370532e-12  1.29152191289e-12  1.2662061581e-12  1.28759433581e-12  1.41450871825e-12  1.41700947927e-12  1.70080662567e-12  1.93305835425e-12  1.79018172821e-12  1.98421956308e-12  1.6579200668e-12  1.40855914127e-12  1.62542107584e-12  1.55601469029e-12  1.39676659059e-12  1.49107291957e-12  1.49421295202e-12  1.55154665685e-12  1.63965854907e-12  1.39895914311e-12
 1.19508747259e-12  1.27418577306e-12  1.24466887684e-12  1.29911414528e-12  1.45168654972e-12  1.40760217564e-12  1.43916158898e-12  1.57281137221e-12  1.66935385565e-12  1.87553129207e-12  2.16241465662e-12  2.19035071571e-12  2.72507267669e-12  2.85076641878e-12  2.64591506335e-12  2.30709923197e-12  2.39217299091e-12  2.27394386744e-12  2.31058497153e-12  1.93389842329e-12  1.67270415038e-12  1.16696135376e-12  1.13860308939e-12  1.09389585916e-12  1.19023324449e-12  1.2287986141e-12  1.2416735316e-12  1.42217664852e-12  1.59464039397e-12  1.60408298297e-12  1.86921922008e-12  1.5597526849e-12  1.40085764459e-12  1.45005590419e-12  1.44950914854e-12  1.36610627678e-12  1.38371825859e-12  1.29837933098e-12  1.31911274596e-12  1.46870143461e-12  1.21178895624e-12
 1.35675107905e-12  1.52209657171e-12  1.47026283387e-12  1.49316980659e-12  1.57708836247e-12  1.4772728968e-12  1.53838964671e-12  1.68012098888e-12  1.75888091281e-12  1.97969832103e-12  2.19204995027e-12  2.22951704266e-12  2.73337247307e-12  2.64591506335e-12  3.09120486585e-12  2.7032519992e-12  2.79609463401e-12  2.57607695543e-12  2.52719241409e-12  2.24075308719e-12  1.84084863414e-12  1.35665169062e-12  1.28845254867e-12  1.21470056137e-12  1.24890706424e-12  1.26763799551e-12  1.26619788266e-12  1.53634367879e-12  1.69487010471e-12  1.66327564071e-12  1.85871794e-12  1.61407977697e-12  1.47193473519e-12  1.57192530679e-12  1.56078316911e-12  1.43930637179e-12  1.46444324082e-12  1.46834522383e-12  1.47966815275e-12  1.57814829171e-12  1.36823877965e-12
 1.35098426947e-12  1.40579241132e-12  1.34121577661e-12  1.32360490758e-12  1.39736489573e-12  1.40166276509e-12  1.43301804578e-12  1.60951985275e-12  1.67739952142e-12  1.77279973866e-12  1.92557847577e-12  2.0051141015e-12  2.31159546491e-12  2.30709923197e-12  2.7032519992e-12  3.0850954296e-12  3.00467369632e-12  2.73836930716e-12  2.78238826099e-12  2.37270245871e-12  1.99826264378e-12  1.21458232772e-12  1.21223043689e-12  1.1866293578e-12  1.17334839691e-12  1.21326207354e-12  1.24776803799e-12  1.45664053703e-12  1.54943932911e-12  1.55442718169e-12  1.71160035434e-12  1.48481753179e-12  1.34598939975e-12  1.41538082793e-12  1.51690086177e-12  1.30734335293e-12  1.32415737452e-12  1.43722128146e-12  1.58524272529e-12  1.60186713144e-12  1.49210677922e-12
 1.60243370242e-12  1.51972698701e-12  1.46993404257e-12  1.44397866005e-12  1.52201397445e-12  1.53143303579e-12  1.65757453714e-12  1.75449098983e-12  1.7648858008e-12  1.87613001687e-12  2.03410127591e-12  2.08571993115e-12  2.38993816029e-12  2.39217299091e-12  2.79609463401e-12  3.00467369632e-12  3.51005875456e-12  3.16992358863e-12  3.13193081419e-12  2.65187498626e-12  2.21507576478e-12  1.36826100683e-12  1.35147595232e-12  1.3267977983e-12  1.24620176973e-12  1.21445447048e-12  1.37805857978e-12  1.57272556979e-12  1.66877901068e-12  1.64710428431e-12  1.88101570482e-12  1.61327992293e-12  1.53509190032e-12  1.68638782181e-12  1.81612413162e-12  1.58284918292e-12  1.6280290144e-12  1.65540817794e-12  1.77357073972e-12  1.73503607228e-12  1.73085506903e-12
 1.66807434144e-12  1.48785300965e-12  1.31515723494e-12  1.2704378247e-12  1.36534950946e-12  1.48598659553e-12  1.57167853569e-12  1.6283994502e-12  1.67135878007e-12  1.79863829815e-12  2.01576447078e-12  2.07816769931e-12  2.33917455841e-12  2.27394386744e-12  2.57607695543e-12  2.73836930716e-12  3.16992358863e-12  3.35138298182e-12  3.24350979935e-12  2.78747190169e-12  2.31151555957e-12  1.33377030045e-12  1.29447113968e-12  1.29019530708e-12  1.17552662146e-12  1.17632692151e-12  1.3363127406e-12  1.57108282497e-12  1.68566859209e-12  1.59802527593e-12  1.7889106295e-12  1.60684403876e-12  1.50650981189e-12  1.71076001059e-12  1.76619400754e-12  1.54114142212e-12  1.60547154682e-12  1.60982921596e-12  1.72799966969e-12  1.78449643912e-12  1.80865476985e-12
 1.7377508937e-12  1.53417606028e-12  1.38768848641e-12  1.30482999912e-12  1.37591310037e-12  1.50409571952e-12  1.62743568601e-12  1.70878034646e-12  1.70276732999e-12  1.74447516992e-12  1.95742297192e-12  2.08121462968e-12  2.22775580157e-12  2.31058497153e-12  2.52719241409e-12  2.78238826099e-12  3.13193081419e-12  3.24350979935e-12  3.7489619415e-12  2.97223572213e-12  2.49534879434e-12  1.41927626973e-12  1.426614056e-12  1.43731094265e-12  1.44275462078e-12  1.45557623535e-12  1.56473972145e-12  1.69769735041e-12  1.74560581168e-12  1.73411183285e-12  1.89986154541e-12  1.76699500429e-12  1.65962601294e-12  1.75758242354e-12  1.86558179946e-12  1.64850068454e-12  1.64000723621e-12  1.68005378292e-12  1.79486357152e-12  1.77498879814e-12  1.76817614901e-12
 1.67785486851e-12  1.52734035933e-12  1.31491417928e-12  1.31193845119e-12  1.29383534549e-12  1.42138346646e-12  1.56933842437e-12  1.70599369647e-12  1.73625859931e-12  1.75837471871e-12  1.7754995908e-12  1.80430964891e-12  2.05292736935e-12  1.93389842329e-12  2.24075308719e-12  2.37270245871e-12  2.65187498626e-12  2.78747190169e-12  2.97223572213e-12  3.06750274664e-12  2.55830780051e-12  1.36986491904e-12  1.45401909464e-12  1.33055354173e-12  1.21828957144e-12  1.18592824241e-12  1.35108255038e-12  1.48579000754e-12  1.65012975005e-12  1.5683775018e-12  1.79125251195e-12  1.68611165312e-12  1.52868016095e-12  1.66519352463e-12  1.71984373235e-12  1.56328866466e-12  1.54857217134e-12  1.68387113913e-12  1.67628600069e-12  1.74157895343e-12  1.67739682389e-12
 1.4797414279e-12  1.40789610953e-12  1.26480037918e-12  1.31393961039e-12  1.35905648232e-12  1.40473700988e-12  1.47121361535e-12  1.58741010752e-12  1.6079957799e-12  1.62437578452e-12  1.58204549636e-12  1.55916675555e-12  1.76923149446e-12  1.67270415038e-12  1.84084863414e-12  1.99826264378e-12  2.21507576478e-12  2.31151555957e-12  2.49534879434e-12  2.55830780051e-12  2.7278099426e-12  1.31228230207e-12  1.42396129271e-12  1.32329550877e-12  1.21483133097e-12  1.10516412737e-12  1.23680705028e-12  1.34969797266e-12  1.50368296456e-12  1.46377786223e-12  1.7220584443e-12  1.65638246583e-12  1.47052659753e-12  1.53259897796e-12  1.55151808007e-12  1.45169425683e-12  1.47885772649e-12  1.55704322556e-12  1.59350975049e-12  1.64922055186e-12  1.55432012822e-12
 1.07618576518e-12  1.1188244746e-12  1.17756146722e-12  1.19775629082e-12  1.11948646974e-12  1.1999800164e-12  1.24391314328e-12  1.26041842938e-12  1.47558336529e-12  1.61356983486e-12  1.4956284208e-12  1.35560119923e-12  1.31331370532e-12  1.16696135376e-12  1.35665169062e-12  1.21458232772e-12  1.36826100683e-12  1.33377030045e-12  1.41927626973e-12  1.36986491904e-12  1.31228230207e-12  2.89221420806e-12  2.39874302389e-12  2.03444062592e-12  1.89455465558e-12  1.5014820713e-12  1.29966351924e-12  1.31968977017e-12  1.42310458921e-12  1.26351283568e-12  1.53708695256e-12  1.35321629108e-12  1.31391704326e-12  1.46575115334e-12  1.31951118806e-12  1.00231253282e-12  1.09038500476e-12  1.28892115572e-12  1.21075743167e-12  1.17771078856e-12  1.05691498789e-12
 1.25547032206e-12  1.19747406142e-12  1.24424901502e-12  1.28455442173e-12  1.30877252385e-12  1.38867848783e-12  1.28035273128e-12  1.23704106787e-12  1.46051057382e-12  1.48422640895e-12  1.38260425874e-12  1.27767893383e-12  1.29152191289e-12  1.13860308939e-12  1.28845254867e-12  1.21223043689e-12  1.35147595232e-12  1.29447113968e-12  1.426614056e-12  1.45401909464e-12  1.42396129271e-12  2.39874302389e-12  2.579488433e-12  2.15282077783e-12  2.06775941943e-12  1.59007632596e-12  1.415511889e-12  1.38121674547e-12  1.59587332735e-12  1.35279215804e-12  1.57117079142e-12  1.42582277681e-12  1.46379930552e-12  1.48108247537e-12  1.42835241725e-12  1.13986675201e-12  1.15021206815e-12  1.39777902818e-12  1.30927909233e-12  1.25955108559e-12  1.04334874879e-12
 1.33307263319e-12  1.24943513425e-12  1.26378651379e-12  1.24146386587e-12  1.24590579682e-12  1.22198227394e-12  1.15698981925e-12  1.0621856748e-12  1.33126253728e-12  1.23548156126e-12  1.2380940749e-12  1.19232928651e-12  1.2662061581e-12  1.09389585916e-12  1.21470056137e-12  1.1866293578e-12  1.3267977983e-12  1.29019530708e-12  1.43731094265e-12  1.33055354173e-12  1.32329550877e-12  2.03444062592e-12  2.15282077783e-12  2.31837906957e-12  2.13930361293e-12  1.79947797698e-12  1.55363546076e-12  1.5198086792e-12  1.65566728587e-12  1.46356834008e-12  1.57766706887e-12  1.41420510361e-12  1.40211484503e-12  1.37204389731e-12  1.41423775006e-12  1.16581408344e-12  1.10532688416e-12  1.36043934822e-12  1.33540519458e-12  1.28711019905e-12  1.05941302196e-12
 1.28819122642e-12  1.16601801195e-12  1.29124612997e-12  1.20304493423e-12  1.1860976225e-12  1.16326068737e-12  1.07656454682e-12  1.06439600489e-12  1.23785688726e-12  1.26797676085e-12  1.30229607781e-12  1.15287836798e-12  1.28759433581e-12  1.19023324449e-12  1.24890706424e-12  1.17334839691e-12  1.24620176973e-12  1.17552662146e-12  1.44275462078e-12  1.21828957144e-12  1.21483133097e-12  1.89455465558e-12  2.06775941943e-12  2.13930361293e-12  2.5873329204e-12  2.10637010139e-12  1.89400120646e-12  1.70305559287e-12  1.75342825901e-12  1.47740654727e-12  1.62373402403e-12  1.43794195432e-12  1.46377692144e-12  1.47997651225e-12  1.3836503748e-12  1.2040697379e-12  1.06864853533e-12  1.30049006724e-12  1.30241643447e-12  1.21054324884e-12  1.05273799731e-12
 1.20410567665e-12  1.18180732573e-12  1.15262263384e-12  1.10425854918e-12  9.37662946808e-13  9.10842976904e-13  8.8527487703e-13  8.55762592991e-13  1.08160760167e-12  1.03421376841e-12  1.24728507389e-12  1.17402927251e-12  1.41450871825e-12  1.2287986141e-12  1.26763799551e-12  1.21326207354e-12  1.21445447048e-12  1.17632692151e-12  1.45557623535e-12  1.18592824241e-12  1.10516412737e-12  1.5014820713e-12  1.59007632596e-12  1.79947797698e-12  2.10637010139e-12  2.44144416107e-12  2.18869074811e-12  1.98923998902e-12  1.95890875817e-12  1.72419834903e-12  1.73811607234e-12  1.52722746243e-12  1.37522167489e-12  1.35557699191e-12  1.24174846505e-12  1.18132232478e-12  1.00672326839e-12  1.16450811036e-12  1.25551176065e-12  1.21684575365e-12  1.09773628501e-12
 1.37880448546e-12  1.30848356235e-12  1.27107536641e-12  1.24945973873e-12  1.11817422475e-12  1.0507506954e-12  9.66373998548e-13  9.87862573785e-13  1.11750895789e-12  1.14383566532e-12  1.17028104182e-12  1.15036032869e-12  1.41700947927e-12  1.2416735316e-12  1.26619788266e-12  1.24776803799e-12  1.37805857978e-12  1.3363127406e-12  1.56473972145e-12  1.35108255038e-12  1.23680705028e-12  1.29966351924e-12  1.415511889e-12  1.55363546076e-12  1.89400120646e-12  2.18869074811e-12  2.62707926037e-12  2.21125107607e-12  2.24604797355e-12  1.75739802105e-12  1.81058940236e-12  1.39382325374e-12  1.34460141012e-12  1.56016198541e-12  1.44338176335e-12  1.32043940996e-12  1.03567187674e-12  1.19862849541e-12  1.27676040472e-12  1.3459539607e-12  1.32214324047e-12
 1.48294264205e-12  1.41671767211e-12  1.38686742847e-12  1.44549963456e-12  1.42581252057e-12  1.33427462811e-12  1.18794534868e-12  1.25701252725e-12  1.36781364664e-12  1.42807843402e-12  1.48092477161e-12  1.36737338565e-12  1.70080662567e-12  1.42217664852e-12  1.53634367879e-12  1.45664053703e-12  1.57272556979e-12  1.57108282497e-12  1.69769735041e-12  1.48579000754e-12  1.34969797266e-12  1.31968977017e-12  1.38121674547e-12  1.5198086792e-12  1.70305559287e-12  1.98923998902e-12  2.21125107607e-12  2.50525894929e-12  2.52096174947e-12  2.07055069699e-12  2.08732366247e-12  1.58141206721e-12  1.42347093055e-12  1.58652484479e-12  1.46273103523e-12  1.39020786738e-12  1.18473283241e-12  1.39668108609e-12  1.45447758474e-12  1.57978898632e-12  1.40127976725e-12
 1.56552845822e-12  1.5063917319e-12  1.46865741653e-12  1.4969204506e-12  1.53072456217e-12  1.49043707346e-12  1.35428669982e-12  1.41509827634e-12  1.52187445295e-12  1.58014178252e-12  1.59679232709e-12  1.47423687457e-12  1.93305835425e-12  1.59464039397e-12  1.69487010471e-12  1.54943932911e-12  1.66877901068e-12  1.68566859209e-12  1.74560581168e-12  1.65012975005e-12  1.50368296456e-12  1.42310458921e-12  1.59587332735e-12  1.65566728587e-12  1.75342825901e-12  1.95890875817e-12  2.24604797355e-12  2.52096174947e-12  3.10341693294e-12  2.46271227177e-12  2.53350729108e-12  1.88644416726e-12  1.73431401693e-12  1.91250549374e-12  1.67086275621e-12  1.64174912944e-12  1.33409502541e-12  1.51524474077e-12  1.63608672628e-12  1.70957287635e-12  1.53277012279e-12
 1.49593526058e-12  1.54489943073e-12  1.41224620197e-12  1.49910903042e-12  1.52795188875e-12  1.44357006753e-12  1.3667179584e-12  1.43678353078e-12  1.50025192704e-12  1.3974227563e-12  1.55624409431e-12  1.36830383141e-12  1.79018172821e-12  1.60408298297e-12  1.66327564071e-12  1.55442718169e-12  1.64710428431e-12  1.59802527593e-12  1.73411183285e-12  1.5683775018e-12  1.46377786223e-12  1.26351283568e-12  1.35279215804e-12  1.46356834008e-12  1.47740654727e-12  1.72419834903e-12  1.75739802105e-12  2.07055069699e-12  2.46271227177e-12  2.50209579689e-12  2.57301171005e-12  2.03600992275e-12  1.81105240951e-12  1.68049067768e-12  1.61911623667e-12  1.5640327647e-12  1.29628938944e-12  1.40784315247e-12  1.63478811977e-12  1.66312640422e-12  1.48520114624e-12
 1.51092336948e-12  1.56884389776e-12  1.43893911014e-12  1.53397261628e-12  1.60827105567e-12  1.61886160123e-12  1.60213517604e-12  1.72438042561e-12  1.88486637045e-12  1.82283885382e-12  1.84857155837e-12  1.5310965178e-12  1.98421956308e-12  1.86921922008e-12  1.85871794e-12  1.71160035434e-12  1.88101570482e-12  1.7889106295e-12  1.89986154541e-12  1.79125251195e-12  1.7220584443e-12  1.53708695256e-12  1.57117079142e-12  1.57766706887e-12  1.62373402403e-12  1.73811607234e-12  1.81058940236e-12  2.08732366247e-12  2.53350729108e-12  2.57301171005e-12  3.31435554361e-12  2.61852940545e-12  2.3553661362e-12  2.07681513503e-12  1.95178428566e-12  1.78113620902e-12  1.39617754811e-12  1.49769285894e-12  1.62049518068e-12  1.70200413804e-12  1.62476864574e-12
 1.31050477845e-12  1.4584324023e-12  1.2512708035e-12  1.31963064259e-12  1.34353475935e-12  1.31697819534e-12  1.3567605341e-12  1.38188243932e-12  1.66328964348e-12  1.56171280977e-12  1.66891074619e-12  1.31765058777e-12  1.6579200668e-12  1.5597526849e-12  1.61407977697e-12  1.48481753179e-12  1.61327992293e-12  1.60684403876e-12  1.76699500429e-12  1.68611165312e-12  1.65638246583e-12  1.35321629108e-12  1.42582277681e-12  1.41420510361e-12  1.43794195432e-12  1.52722746243e-12  1.39382325374e-12  1.58141206721e-12  1.88644416726e-12  2.03600992275e-12  2.61852940545e-12  2.71007134345e-12  2.41755814684e-12  2.05360678286e-12  1.88173299373e-12  1.65962382272e-12  1.35474510599e-12  1.36549666266e-12  1.32104396009e-12  1.46600946143e-12  1.40388042624e-12
 1.19710024607e-12  1.20341779098e-12  1.10897797376e-12  1.12988992976e-12  1.26660558781e-12  1.28273442403e-12  1.28321781798e-12  1.298618152e-12  1.52457953777e-12  1.40429517885e-12  1.4980627538e-12  1.16589287079e-12  1.40855914127e-12  1.40085764459e-12  1.47193473519e-12  1.34598939975e-12  1.53509190032e-12  1.50650981189e-12  1.65962601294e-12  1.52868016095e-12  1.47052659753e-12  1.31391704326e-12  1.46379930552e-12  1.40211484503e-12  1.46377692144e-12  1.37522167489e-12  1.34460141012e-12  1.42347093055e-12  1.73431401693e-12  1.81105240951e-12  2.3553661362e-12  2.41755814684e-12  2.70682951945e-12  2.25900375464e-12  1.97804177604e-12  1.6537928295e-12  1.412917034e-12  1.37723616024e-12  1.31578634547e-12  1.466574585e-12  1.24220656226e-12
 1.28951294178e-12  1.29687771431e-12  1.21151367779e-12  1.28006943869e-12  1.40319084378e-12  1.40697855862e-12  1.40578179979e-12  1.41838610932e-12  1.52501281595e-12  1.60051926866e-12  1.62121024257e-12  1.23151540923e-12  1.62542107584e-12  1.45005590419e-12  1.57192530679e-12  1.41538082793e-12  1.68638782181e-12  1.71076001059e-12  1.75758242354e-12  1.66519352463e-12  1.53259897796e-12  1.46575115334e-12  1.48108247537e-12  1.37204389731e-12  1.47997651225e-12  1.35557699191e-12  1.56016198541e-12  1.58652484479e-12  1.91250549374e-12  1.68049067768e-12  2.07681513503e-12  2.05360678286e-12  2.25900375464e-12  2.54228280691e-12  2.2033469865e-12  1.8571763415e-12  1.63801319366e-12  1.55100767621e-12  1.3678405585e-12  1.46191006453e-12  1.42875390517e-12
 1.53883595023e-12  1.53680353717e-12  1.42484809437e-12  1.55263777487e-12  1.66730842914e-12  1.62604028364e-12  1.63298569522e-12  1.52215930615e-12  1.67649603601e-12  1.62062856794e-12  1.59669472366e-12  1.28112018237e-12  1.55601469029e-12  1.44950914854e-12  1.56078316911e-12  1.51690086177e-12  1.81612413162e-12  1.76619400754e-12  1.86558179946e-12  1.71984373235e-12  1.55151808007e-12  1.31951118806e-12  1.42835241725e-12  1.41423775006e-12  1.3836503748e-12  1.24174846505e-12  1.44338176335e-12  1.46273103523e-12  1.67086275621e-12  1.61911623667e-12  1.95178428566e-12  1.88173299373e-12  1.97804177604e-12  2.2033469865e-12  2.48557487942e-12  2.01939411183e-12  1.75837188415e-12  1.70813927973e-12  1.55096668825e-12  1.53164226267e-12  1.50860653633e-12
 1.43626012569e-12  1.45435900686e-12  1.38292252457e-12  1.36663542978e-12  1.49192819444e-12  1.44087708737e-12  1.49400150702e-12  1.38415913925e-12  1.41885814438e-12  1.37654940993e-12  1.40488599043e-12  1.06137227881e-12  1.39676659059e-12  1.36610627678e-12  1.43930637179e-12  1.30734335293e-12  1.58284918292e-12  1.54114142212e-12  1.64850068454e-12  1.56328866466e-12  1.45169425683e-12  1.00231253282e-12  1.13986675201e-12  1.16581408344e-12  1.2040697379e-12  1.18132232478e-12  1.32043940996e-12  1.39020786738e-12  1.64174912944e-12  1.5640327647e-12  1.78113620902e-12  1.65962382272e-12  1.6537928295e-12  1.8571763415e-12  2.01939411183e-12  2.18124106739e-12  1.78804618511e-12  1.74333821699e-12  1.61162693178e-12  1.589150216e-12  1.54680074938e-12
 1.34570936312e-12  1.31296739926e-12  1.18054958765e-12  1.25304189397e-12  1.39196376763e-12  1.34543884616e-12  1.39687205753e-12  1.37284160216e-12  1.28754992483e-12  1.34310075315e-12  1.44858329564e-12  1.25800018705e-12  1.49107291957e-12  1.38371825859e-12  1.46444324082e-12  1.32415737452e-12  1.6280290144e-12  1.60547154682e-12  1.64000723621e-12  1.54857217134e-12  1.47885772649e-12  1.09038500476e-12  1.15021206815e-12  1.10532688416e-12  1.06864853533e-12  1.00672326839e-12  1.03567187674e-12  1.18473283241e-12  1.33409502541e-12  1.29628938944e-12  1.39617754811e-12  1.35474510599e-12  1.412917034e-12  1.63801319366e-12  1.75837188415e-12  1.78804618511e-12  2.09527673919e-12  1.88791615718e-12  1.7002730435e-12  1.58713889798e-12  1.43565825781e-12
 1.74734591782e-12  1.69835644524e-12  1.60227866836e-12  1.59327927525e-12  1.6144190828e-12  1.51668931297e-12  1.55424710233e-12  1.47844793652e-12  1.45325397288e-12  1.3613064074e-12  1.40621355458e-12  1.26236774228e-12  1.49421295202e-12  1.29837933098e-12  1.46834522383e-12  1.43722128146e-12  1.65540817794e-12  1.60982921596e-12  1.68005378292e-12  1.68387113913e-12  1.55704322556e-12  1.28892115572e-12  1.39777902818e-12  1.36043934822e-12  1.30049006724e-12  1.16450811036e-12  1.19862849541e-12  1.39668108609e-12  1.51524474077e-12  1.40784315247e-12  1.49769285894e-12  1.36549666266e-12  1.37723616024e-12  1.55100767621e-12  1.70813927973e-12  1.74333821699e-12  1.88791615718e-12  2.31018862328e-12  2.09680016834e-12  2.02181132789e-12  1.79873024243e-12
 2.04919723765e-12  1.90751011365e-12  1.8222322282e-12  1.68096807501e-12  1.76509042291e-12  1.67199988006e-12  1.65319484067e-12  1.49038780606e-12  1.43750337537e-12  1.32862008198e-12  1.41082261083e-12  1.33745407799e-12  1.55154665685e-12  1.31911274596e-12  1.47966815275e-12  1.58524272529e-12  1.77357073972e-12  1.72799966969e-12  1.79486357152e-12  1.67628600069e-12  1.59350975049e-12  1.21075743167e-12  1.30927909233e-12  1.33540519458e-12  1.30241643447e-12  1.25551176065e-12  1.27676040472e-12  1.45447758474e-12  1.63608672628e-12  1.63478811977e-12  1.62049518068e-12  1.32104396009e-12  1.31578634547e-12  1.3678405585e-12  1.55096668825e-12  1.61162693178e-12  1.7002730435e-12  2.09680016834e-12  2.5048031671e-12  2.33869142611e-12  2.11969331208e-12
 2.23563198422e-12  2.13771083202e-12  1.97587056802e-12  1.7432513455e-12  1.81144184258e-12  1.7449373749e-12  1.70512884526e-12  1.47779952231e-12  1.49618065993e-12  1.403177987e-12  1.49890919691e-12  1.37965622666e-12  1.63965854907e-12  1.46870143461e-12  1.57814829171e-12  1.60186713144e-12  1.73503607228e-12  1.78449643912e-12  1.77498879814e-12  1.74157895343e-12  1.64922055186e-12  1.17771078856e-12  1.25955108559e-12  1.28711019905e-12  1.21054324884e-12  1.21684575365e-12  1.3459539607e-12  1.57978898632e-12  1.70957287635e-12  1.66312640422e-12  1.70200413804e-12  1.46600946143e-12  1.466574585e-12  1.46191006453e-12  1.53164226267e-12  1.589150216e-12  1.58713889798e-12  2.02181132789e-12  2.33869142611e-12  2.8138126727e-12  2.30961728559e-12
 2.42180679554e-12  2.22014714628e-12  2.03615250618e-12  1.77911484023e-12  1.67047004263e-12  1.54517696266e-12  1.59546890305e-12  1.40557842969e-12  1.45277560525e-12  1.39330034862e-12  1.33776242719e-12  1.15341702637e-12  1.39895914311e-12  1.21178895624e-12  1.36823877965e-12  1.49210677922e-12  1.73085506903e-12  1.80865476985e-12  1.76817614901e-12  1.67739682389e-12  1.55432012822e-12  1.05691498789e-12  1.04334874879e-12  1.05941302196e-12  1.05273799731e-12  1.09773628501e-12  1.32214324047e-12  1.40127976725e-12  1.53277012279e-12  1.48520114624e-12  1.62476864574e-12  1.40388042624e-12  1.24220656226e-12  1.42875390517e-12  1.50860653633e-12  1.54680074938e-12  1.43565825781e-12  1.79873024243e-12  2.11969331208e-12  2.30961728559e-12  2.68639278028e-12


==> anc/correlator_b14_Nt13_dist09.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95  96  97  98  99  100  101  102  103  104  105  106  107  108  109  110  111  112  113  114  115  116  117  118  119
 0.000107775066546  9.89846249297e-05  7.65479864739e-05  5.60593951597e-05  3.81370526831e-05  2.38933209472e-05  1.82473397863e-05  1.21575113047e-05  8.69372633506e-06  7.38788563837e-06  5.4498957863e-06  4.25146145992e-06  2.19419615275e-06  7.8791289151e-07  1.62528963803e-08  5.98067564937e-07  2.08208824098e-07  5.86523810859e-07  8.19225620454e-07 -1.03333712738e-06 -1.65488613055e-06 -1.01968448112e-06 -7.07043303714e-07 -1.27041919143e-06 -4.03093762747e-07  2.21512358167e-07  6.76759253418e-07  1.11480924147e-06  2.09474720854e-06  1.12130582881e-07 -4.91476498118e-07  1.481356707e-06 -3.80941946487e-08 -6.06891024485e-07  1.21861747459e-06  4.67977381244e-08  9.83619419346e-07  1.35893960543e-06  1.06490899685e-06  1.35305782666e-06 -1.7824975493e-07 -2.9851972927e-07  1.6501167106e-06  2.45017966634e-06 -4.53037355229e-07  1.00643790437e-06 -7.3481631043e-07  2.79682578986e-07  4.36421423277e-07  1.56144984717e-07  2.90560105527e-06  1.48597465753e-06  1.29335648285e-07  8.39055496541e-07  6.30700104695e-07  1.33239017903e-06  1.07115833979e-07  1.35952878889e-06 -6.05483657757e-07 -8.32424532724e-08  5.67443615438e-07 -8.99369577891e-07 -9.65868118931e-07  8.97708983834e-07 -5.4413191363e-07 -8.60244828728e-07  4.54711823584e-07  8.75851339704e-07  6.9237870131e-07  1.82133791798e-06  1.93839011985e-06 -1.7974010621e-07  6.73685334624e-08  1.45254274747e-07 -8.94855376936e-08 -1.55457555636e-07  3.13315912461e-07  9.14249306516e-07  5.5865180467e-07 -4.90241493328e-07  4.0935443726e-07 -2.33795227991e-07  6.94311861215e-07  5.12018405079e-07  6.24010785618e-07 -9.67547099948e-09  4.46544206999e-07 -9.64473120428e-07 -5.13405905658e-07 -3.57008853279e-07  1.75819656679e-06  1.43844976702e-06  1.60390730485e-06  1.76494199382e-06  2.21974886528e-06  8.91207853749e-07  7.62899036177e-07  5.8287897542e-07  1.56123871499e-06  9.70619500865e-07 -2.12247131678e-08  7.01757943512e-07  1.02536068149e-06  1.78724455199e-06  1.44662336612e-06  8.56035873343e-07  5.51609528997e-07  2.67209032278e-06  3.78589712027e-06  4.36971191828e-06  4.51412576512e-06  6.09561067353e-06  8.98266577233e-06  1.00946326017e-05  1.74057321092e-05  2.46637772065e-05  3.98501538055e-05  5.68623176966e-05  7.8647720639e-05  9.85512763934e-05
 0.506375747295  0.506217630547  0.505959504057  0.505237774073  0.50954907268  0.507040763643  0.507219298438  0.506169505017  0.507761113112  0.508044132436  0.507084124363  0.506925175004  0.506259243624  0.507821936616  0.505300170781  0.506261348404  0.50684926852  0.508106018179  0.507726709593  0.5073850667  0.506552365295  0.505715937157  0.505344364547  0.50722579884  0.506890595972  0.507005789449  0.505289278777  0.508015602424  0.5056178224  0.506935951769  0.507442420723  0.505672072343  0.506776000407  0.506578460859  0.507793168487  0.506349765532  0.505554112801  0.506498734479  0.504956160475  0.507319040781  0.506076130378  0.506469878859  0.505564930861  0.5068723963  0.508262215413  0.505805279679  0.506546915191  0.507515297587  0.50731785367  0.506125087511  0.507334294561  0.507623430223  0.507565418982  0.506799239083  0.506136329965  0.50679892613  0.506159252314  0.50629073311  0.505724858422  0.50604247328  0.505722663049  0.506547288081  0.506465024799  0.507936514579  0.506012988435  0.506629127833  0.50917521076  0.507701662506  0.507451623157  0.507100810359  0.505694011839  0.507425692509  0.505945105105  0.505161120648  0.506699967273  0.506737434054  0.506751272312  0.505774112478  0.507229561034  0.508816837916  0.506429650142  0.506280739444  0.508356757759  0.507269487395  0.506729692065  0.506231175005  0.507603780799  0.506113308625  0.506911084033  0.506150901769  0.506715936869  0.505170720825  0.507029766749  0.505058791319  0.506423723419  0.507347381997  0.507774071035  0.505803154239  0.505411775575  0.507493316769  0.504743092003  0.507283399943  0.508252192601  0.50808682138  0.506928837114  0.506058078033  0.505436144447  0.506397164714  0.507212003226  0.505777083591  0.505864459032  0.505315478395  0.505855415757  0.507544496312  0.50685413695  0.506953164391  0.50608638787  0.505933858495  0.507010210332  0.507221730079
 1.00344532432e-12  2.6042460097e-13  1.1481329189e-13  6.59613252761e-14  4.39796315902e-14  3.03437862189e-14  2.31749733332e-14  1.73710112212e-14  1.31901637881e-14  1.10856294574e-14  9.66838207295e-15  7.90307883083e-15  6.37348167467e-15  6.87804086562e-15  5.90495124741e-15  5.50591577768e-15  4.75595204282e-15  4.81522517345e-15  5.12033919239e-15  3.675344043e-15  4.03012012659e-15  4.74570523924e-15  3.5476407875e-15  3.47150326138e-15  4.49631357315e-15  4.41553679238e-15  4.77039218503e-15  3.79693058586e-15  4.31375233642e-15  4.54125635176e-15  3.90095403965e-15  3.59281515763e-15  2.67725069245e-15  4.96682139922e-15  5.22624920084e-15  5.22960771487e-15  6.01717628097e-15  4.78542941796e-15  3.60960785459e-15  3.94886782476e-15  4.67385344264e-15  4.10621893755e-15  4.54681096644e-15  4.61456348484e-15  5.06714144042e-15  4.29803192327e-15  4.9668285348e-15  4.27197406714e-15  4.80735160155e-15  3.24942150972e-15  3.45103586306e-15  4.74120407616e-15  5.33088761621e-15  4.70664841009e-15  4.16347527847e-15  3.6717181814e-15  3.14285742355e-15  4.15546361146e-15  4.34838282444e-15  2.71157643458e-15  3.85190898204e-15  3.6601922833e-15  3.40194782847e-15  2.98194870011e-15  4.13312307243e-15  3.70263083074e-15  4.08103611713e-15  3.93644784516e-15  4.24354262856e-15  2.76051933394e-15  3.57023747509e-15  3.99745117898e-15  3.84923825964e-15  4.94145481362e-15  4.08025998285e-15  3.28809280469e-15  3.71404926816e-15  4.77643948994e-15  4.84446067152e-15  4.65926894109e-15  3.77349677519e-15  3.62248097839e-15  4.99026194791e-15  4.70329958324e-15  3.99669995877e-15  4.31735284608e-15  4.7731043277e-15  4.68989474097e-15  5.55283175963e-15  3.65045834098e-15  3.60509583301e-15  4.27724052671e-15  3.67617566475e-15  4.1099970588e-15  4.08209871695e-15  3.61618155689e-15  4.69632876435e-15  4.90249251939e-15  4.89375833882e-15  5.3614748494e-15  4.65793268807e-15  4.90379593774e-15  4.17579223403e-15  5.36198997608e-15  5.09259245476e-15  4.60679379841e-15  5.47705849626e-15  6.23444250493e-15  7.72864632626e-15  8.7662091082e-15  9.32463539534e-15  1.13042500202e-14  1.4615979684e-14  1.7363007085e-14  2.24780631892e-14  3.17296579808e-14  4.53443244781e-14  6.63199600401e-14  1.1335174502e-13  2.59679764537e-13
 2.6042460097e-13  1.00248610597e-12  2.5938204275e-13  1.12761437248e-13  6.66421336204e-14  4.35776627802e-14  3.23055627294e-14  2.25951328356e-14  1.75588961991e-14  1.35180938357e-14  1.15164500742e-14  9.835170477e-15  9.10096483391e-15  7.8661639216e-15  7.23623676378e-15  6.41970026854e-15  5.58435819226e-15  5.85863231199e-15  5.98283183035e-15  4.6450589775e-15  4.20956510914e-15  4.05543642049e-15  3.81479614057e-15  4.45366294086e-15  7.22452586157e-15  4.5114225031e-15  4.62807412559e-15  4.38242940297e-15  4.39666617332e-15  3.3441039823e-15  3.72454373657e-15  3.58521604147e-15  3.45089112766e-15  4.04935032122e-15  3.48127342157e-15  4.3036538819e-15  4.68854555548e-15  4.85125433153e-15  4.28490106085e-15  4.174982235e-15  3.96591694637e-15  3.88412007856e-15  4.24648222712e-15  3.14703459169e-15  4.50460727291e-15  3.80264758792e-15  4.58684452444e-15  6.80969973204e-15  5.39176417625e-15  4.59985440889e-15  3.85778232291e-15  4.92630431165e-15  5.40316664923e-15  5.35740038059e-15  4.61344708718e-15  3.88222122511e-15  4.06425925254e-15  4.5766624787e-15  3.47296397757e-15  3.41427625773e-15  2.5458693635e-15  2.89193324986e-15  4.03595022613e-15  3.89171965212e-15  3.96102824395e-15  3.45730189276e-15  3.55921615475e-15  3.79472391377e-15  4.01258794355e-15  4.31561165193e-15  3.75251538183e-15  4.17294367168e-15  5.03346714948e-15  5.48037771456e-15  4.30460274962e-15  3.31346917456e-15  3.56767198554e-15  4.743324172e-15  4.07491319294e-15  3.02587197033e-15  3.26964077295e-15  4.01266202843e-15  4.53236041255e-15  4.60245364178e-15  4.75077537999e-15  4.82095676104e-15  5.01762234268e-15  3.47070600774e-15  4.2452623575e-15  3.62296811973e-15  3.16598306618e-15  4.17524294607e-15  5.34682771565e-15  4.52172222063e-15  4.5065950671e-15  3.94159335479e-15  3.26052558636e-15  4.37934463029e-15  3.65150486748e-15  4.96582891523e-15  4.77493801302e-15  5.22942362471e-15  3.83772844287e-15  4.79010874075e-15  5.14792116605e-15  4.11227204139e-15  5.6096631846e-15  5.62890374813e-15  7.20852883457e-15  6.96786300286e-15  7.97446599882e-15  9.86255003128e-15  1.1382105832e-14  1.32819891196e-14  1.7296852779e-14  2.29515958555e-14  3.21558686478e-14  4.47717432758e-14  6.57972118117e-14  1.14284283993e-13
 1.1481329189e-13  2.5938204275e-13  1.00184479561e-12  2.59400068248e-13  1.14253974313e-13  6.53312837451e-14  4.45897921574e-14  3.17855381888e-14  2.33996741628e-14  1.63893369646e-14  1.4001976548e-14  1.21232546836e-14  9.56427551755e-15  9.33060650151e-15  6.64555081234e-15  7.84508807052e-15  6.19412507302e-15  6.02495608728e-15  5.9890343936e-15  3.95466109227e-15  4.90091469009e-15  3.53967364102e-15  3.42631889798e-15  5.57527177365e-15  4.46772508297e-15  4.13827966203e-15  4.22823378572e-15  3.68077583706e-15  3.88781892449e-15  3.69008194251e-15  3.9225567007e-15  3.07096028706e-15  5.0528522448e-15  3.43755055012e-15  3.83570724328e-15  4.35299996703e-15  3.3707297743e-15  4.4998260712e-15  4.15818647701e-15  4.3162097058e-15  4.20775219068e-15  5.25199279457e-15  4.0065195306e-15  4.42343995911e-15  4.95166500932e-15  5.15790268505e-15  4.22314924941e-15  4.76569661261e-15  3.1678420289e-15  4.31163306904e-15  3.19835266696e-15  3.17668088387e-15  5.32023816923e-15  4.15980050731e-15  4.9445481293e-15  3.76592323674e-15  4.04088922308e-15  2.93974864352e-15  3.48555467723e-15  4.05568637537e-15  4.10110175919e-15  3.83534413373e-15  3.32416307935e-15  2.9907497492e-15  4.26262122499e-15  4.28617828114e-15  4.20800840261e-15  4.61599889387e-15  4.46268340801e-15  3.87214903775e-15  4.78153397073e-15  3.15124545436e-15  4.36834084354e-15  3.55919303395e-15  4.44285946373e-15  4.84796579298e-15  4.48169824934e-15  4.11639402817e-15  4.34888711637e-15  2.77270762609e-15  3.99269743334e-15  4.11833154503e-15  4.62533214331e-15  4.55591155701e-15  4.72238242492e-15  3.81139859956e-15  3.49815983681e-15  1.98304207354e-15  4.51903973661e-15  4.417809297e-15  4.20024748541e-15  3.69044063748e-15  4.64221430207e-15  4.75550368757e-15  3.18561090256e-15  3.76855527479e-15  3.54397877721e-15  3.93163535693e-15  4.06462136253e-15  5.21705349264e-15  5.1805571775e-15  4.81710675942e-15  4.73895291506e-15  4.55727671172e-15  5.36872951887e-15  5.37466155751e-15  5.60873109536e-15  6.00429609018e-15  5.56904017297e-15  5.85505940046e-15  7.64701770378e-15  7.65448548508e-15  9.74199975154e-15  1.11972887866e-14  1.40245287744e-14  1.75247031324e-14  2.29539850537e-14  3.11034633961e-14  4.35766891337e-14  6.71899487796e-14
 6.59613252761e-14  1.12761437248e-13  2.59400068248e-13  1.00088472512e-12  2.59160210264e-13  1.12705433201e-13  6.5833142905e-14  4.37465455994e-14  3.15843994024e-14  2.34154452619e-14  1.82213276775e-14  1.50618038969e-14  1.1232566845e-14  9.93546534355e-15  7.92397986156e-15  7.88430226294e-15  7.78773368788e-15  6.37047486439e-15  5.80872894075e-15  4.00447767861e-15  5.89431832263e-15  4.61689326998e-15  4.27218071428e-15  4.94907475088e-15  5.54392292597e-15  4.7355397776e-15  5.33430562631e-15  4.45846404943e-15  4.34983171949e-15  3.38387820072e-15  2.82830973468e-15  2.9059923987e-15  4.27086029611e-15  4.1551789214e-15  4.21719707115e-15  4.53478011405e-15  3.88236812818e-15  3.94335007483e-15  4.28924359015e-15  3.61717046196e-15  3.08854245902e-15  4.18223692566e-15  4.23368161912e-15  4.34988191381e-15  4.61291681173e-15  3.24923608396e-15  4.28025541446e-15  3.47406378973e-15  3.33656155731e-15  3.37992915737e-15  2.41826179948e-15  4.90283483241e-15  5.17137506254e-15  5.41787775831e-15  4.73339669722e-15  4.30260284104e-15  4.44879875125e-15  4.95387948873e-15  4.31412927382e-15  3.22055855185e-15  3.08870494921e-15  3.39282201672e-15  4.30722055879e-15  4.20602532149e-15  4.52224398821e-15  4.47955395607e-15  4.39959847195e-15  4.29432795263e-15  3.76473859136e-15  4.19455103517e-15  3.68283182217e-15  3.79013408469e-15  3.66493916255e-15  4.61943724901e-15  4.30760294014e-15  4.20507683354e-15  3.57509645513e-15  4.85940946109e-15  3.76565444216e-15  4.23774706773e-15  3.79705124035e-15  4.8327818826e-15  4.67543042074e-15  3.96036327358e-15  4.25168715847e-15  4.25720027542e-15  3.49641164193e-15  4.17595077276e-15  4.61031135309e-15  4.75625235209e-15  3.6545664671e-15  4.18769216134e-15  4.59338334845e-15  4.02735000126e-15  3.72440159666e-15  4.23346678183e-15  4.29407164136e-15  4.56241871162e-15  3.74405124556e-15  3.96381686638e-15  4.28408002625e-15  3.55261191241e-15  3.7809906985e-15  4.79330919347e-15  6.48047288524e-15  5.73794152967e-15  4.67733647528e-15  5.18914722533e-15  4.77558227896e-15  5.3098391309e-15  6.13735056524e-15  6.04362836197e-15  8.96007499935e-15  8.88469900129e-15  1.05220122372e-14  1.42851607911e-14  1.82653980277e-14  2.25989372001e-14  3.09027572434e-14  4.43738605869e-14
 4.39796315902e-14  6.66421336204e-14  1.14253974313e-13  2.59160210264e-13  1.01074845546e-12  2.58794147111e-13  1.14273705969e-13  6.67332115579e-14  4.36804907013e-14  3.00387090497e-14  2.33819650555e-14  1.87551567293e-14  1.58401165615e-14  1.29916343227e-14  1.04165820385e-14  8.7111461149e-15  7.72791214432e-15  6.27414351545e-15  6.32685819927e-15  5.76329221363e-15  6.67622268613e-15  5.0626354677e-15  4.15069775992e-15  4.48984953536e-15  3.52182281052e-15  4.04263804071e-15  4.90750001172e-15  4.45745880053e-15  4.48853411974e-15  3.05989574498e-15  4.52579664628e-15  3.87005313734e-15  4.45083423158e-15  4.9703045897e-15  3.63279638009e-15  5.1963120902e-15  3.64980040854e-15  3.47149861256e-15  3.70747594829e-15  3.88140422993e-15  4.47839663405e-15  5.08011765038e-15  3.45651048024e-15  4.48460100767e-15  4.40305132731e-15  4.42692380241e-15  3.94269142118e-15  3.19411946909e-15  2.89877608627e-15  4.11043655106e-15  3.17052385418e-15  4.39244239131e-15  4.44380422227e-15  4.80173016086e-15  4.33780513186e-15  3.16051278357e-15  4.41178132278e-15  4.05471881455e-15  4.84111429207e-15  3.07268983762e-15  2.77152516758e-15  4.20581026148e-15  4.94667758458e-15  4.74283304988e-15  4.16574490748e-15  3.21905722246e-15  4.41462568185e-15  4.53927433592e-15  2.85793952956e-15  3.52032366267e-15  3.35274790089e-15  4.25384165159e-15  3.53565771895e-15  4.90950135604e-15  3.23940043344e-15  4.04051034989e-15  3.85386177754e-15  5.44791905462e-15  4.27953890759e-15  4.45443580492e-15  3.84717917038e-15  3.39727867283e-15  3.73927891897e-15  4.82531396035e-15  5.47020708811e-15  5.39399755918e-15  4.24962301585e-15  4.63794081719e-15  4.95716050641e-15  4.29535422662e-15  4.44250972541e-15  3.86428019563e-15  4.22736409351e-15  4.19499242156e-15  3.9715523569e-15  2.63257039794e-15  2.81716640773e-15  4.20379222933e-15  3.43532333581e-15  3.38930437331e-15  3.47432567289e-15  4.6075531685e-15  4.52889486288e-15  4.52818881186e-15  4.79199063702e-15  4.49076447879e-15  5.12379654848e-15  5.69610275768e-15  4.86696385907e-15  5.64857468614e-15  6.65573491479e-15  7.51658075989e-15  7.42038740582e-15  7.44211372467e-15  9.00468316264e-15  1.10437673191e-14  1.32901391255e-14  1.7200572557e-14  2.33585914817e-14  3.20456130824e-14
 3.03437862189e-14  4.35776627802e-14  6.53312837451e-14  1.12705433201e-13  2.58794147111e-13  1.00186003237e-12  2.58528852563e-13  1.12069235068e-13  6.62476867703e-14  4.38196571851e-14  3.08838137432e-14  2.23643806591e-14  1.7795564875e-14  1.41286933424e-14  1.07219743674e-14  9.42382753901e-15  8.19471259091e-15  5.65015850326e-15  5.56995197457e-15  5.29642708964e-15  5.68308119308e-15  4.12709195568e-15  4.89561592838e-15  4.74562923691e-15  4.55593249202e-15  4.63861566867e-15  6.34147633299e-15  5.089645729e-15  4.9621998549e-15  4.55392220514e-15  5.34527374466e-15  4.04455784661e-15  3.82244692332e-15  4.34825527732e-15  4.37078541604e-15  4.26949393183e-15  3.66082419825e-15  3.35952750631e-15  3.15783987113e-15  4.68137655212e-15  4.46438235399e-15  4.38234089734e-15  4.61708421104e-15  5.16948281799e-15  4.27058625128e-15  4.26213908449e-15  3.55540714531e-15  4.29569535177e-15  4.00544519316e-15  4.89653742916e-15  3.514139304e-15  4.73807981204e-15  5.01362350156e-15  4.64394093619e-15  5.33145792636e-15  4.97987798273e-15  4.03085548639e-15  3.38268422861e-15  4.50122014007e-15  2.91198070855e-15  3.3661027236e-15  4.51674894741e-15  3.97562290808e-15  3.76719282824e-15  4.48014235138e-15  4.37124175882e-15  4.87100657851e-15  4.37241549079e-15  2.99677894578e-15  2.80261739638e-15  3.05004605408e-15  3.31653598991e-15  2.95347776372e-15  5.0586456519e-15  3.49610191499e-15  4.19035809815e-15  3.50765309004e-15  4.71803960855e-15  3.59665097057e-15  4.20864499272e-15  3.92124027909e-15  4.33947500792e-15  4.12921720855e-15  4.80905744031e-15  3.03665428924e-15  4.47922820171e-15  4.5574994017e-15  3.25183036253e-15  4.02466459429e-15  4.07822052642e-15  3.13865590602e-15  3.38564762611e-15  3.44491835754e-15  3.4022623729e-15  4.46685601096e-15  3.90122213436e-15  4.46298101923e-15  4.71365463316e-15  3.1569068532e-15  4.78084750484e-15  4.12023682981e-15  3.9497905194e-15  5.39896260842e-15  5.55489655528e-15  4.19377193844e-15  5.25594765319e-15  4.32640496927e-15  4.93304010997e-15  5.94359450289e-15  5.41927554447e-15  5.54034959798e-15  5.62577395426e-15  7.11591673237e-15  7.04848139218e-15  8.13156351081e-15  8.86891810909e-15  1.09278449423e-14  1.43914325536e-14  1.76165065958e-14  2.21330437167e-14
 2.31749733332e-14  3.23055627294e-14  4.45897921574e-14  6.5833142905e-14  1.14273705969e-13  2.58528852563e-13  1.00499542968e-12  2.58807363814e-13  1.13258471023e-13  6.73388673355e-14  4.40970108518e-14  3.06850296857e-14  2.22110887989e-14  1.75109536394e-14  1.4099636391e-14  1.07077466385e-14  9.22853743978e-15  7.87792945519e-15  6.85981620336e-15  5.9585523156e-15  6.17783097531e-15  5.49654007149e-15  4.96259562953e-15  4.20192229386e-15  4.24442283663e-15  3.99968796299e-15  4.34850972042e-15  4.47567215154e-15  5.2138544751e-15  4.09651974702e-15  4.11423350763e-15  4.13250101788e-15  4.45654034887e-15  4.22330218488e-15  4.23860552331e-15  4.92435181518e-15  3.47456752378e-15  3.68549038926e-15  3.44997264291e-15  4.87300132202e-15  3.8961049184e-15  4.21532240732e-15  4.06984319414e-15  4.47052740523e-15  4.45423036376e-15  3.72045856968e-15  5.06887518099e-15  4.77777443873e-15  4.54326355461e-15  4.42084267592e-15  3.63787005012e-15  4.40052327756e-15  3.45138038896e-15  4.8639133696e-15  4.04413566646e-15  4.17340897609e-15  4.63532670128e-15  4.16684274804e-15  3.28881560637e-15  3.30236983381e-15  4.04508076153e-15  4.7133771407e-15  5.0829786362e-15  3.6869133801e-15  3.4737067867e-15  3.74745620521e-15  4.032114427e-15  3.50205013577e-15  4.2101985766e-15  4.03142025329e-15  4.95630148444e-15  3.90669424329e-15  3.92916960008e-15  4.1127548371e-15  4.47110658902e-15  3.86869995939e-15  2.47005160967e-15  4.0297635391e-15  4.97505911656e-15  4.64171772232e-15  4.72994686415e-15  3.41648933474e-15  3.97501300377e-15  4.77557741583e-15  2.72792052431e-15  3.59097141046e-15  3.7775818019e-15  2.88436939174e-15  3.98714376046e-15  3.60336819739e-15  2.81712660096e-15  3.52897022156e-15  3.56990581047e-15  3.51834470569e-15  5.64353766803e-15  5.39050598596e-15  4.64874390911e-15  3.94286889667e-15  4.70818696602e-15  4.02588965977e-15  5.0390242131e-15  4.07343565762e-15  3.69311599461e-15  4.51706431609e-15  3.89676571274e-15  3.83444648161e-15  3.81524213716e-15  3.72590168959e-15  4.84672931747e-15  4.00554428124e-15  5.95204565716e-15  7.09844283963e-15  7.09175931362e-15  6.9794457827e-15  7.14519075775e-15  8.18537776973e-15  9.99775827975e-15  1.21871245214e-14  1.44953274732e-14  1.76657480657e-14
 1.73710112212e-14  2.25951328356e-14  3.17855381888e-14  4.37465455994e-14  6.67332115579e-14  1.12069235068e-13  2.58807363814e-13  1.00305697575e-12  2.58264987855e-13  1.12206973068e-13  6.58863057159e-14  4.36333745517e-14  3.02859655429e-14  2.30629955149e-14  1.76879898648e-14  1.35432981642e-14  1.07772774502e-14  1.02629108067e-14  8.45116617263e-15  7.29988504869e-15  6.48295749224e-15  5.33462968215e-15  5.21025934744e-15  3.92904218047e-15  4.65224222531e-15  4.17505509785e-15  5.26254446536e-15  4.50305459405e-15  4.74348993452e-15  3.19926946314e-15  2.56677721687e-15  3.77968851661e-15  3.17751814828e-15  3.29684710937e-15  3.76572332081e-15  4.17057963533e-15  4.8165905172e-15  4.56745332134e-15  3.3218238661e-15  3.87526873692e-15  3.63850298172e-15  4.16028961314e-15  3.70210095532e-15  3.69770750264e-15  3.44459731944e-15  3.5016518472e-15  4.72231637512e-15  4.38450600748e-15  4.85059199205e-15  3.90349822751e-15  3.48028747142e-15  3.62687641291e-15  3.08590912813e-15  5.42912340321e-15  4.99510835014e-15  4.62810212417e-15  4.50832896924e-15  3.71633823037e-15  3.89015504805e-15  3.49771033291e-15  4.18051930006e-15  4.04068063037e-15  4.53028500089e-15  4.82378490499e-15  4.29598808615e-15  5.6667728803e-15  5.23672020757e-15  4.07907011045e-15  4.43979702164e-15  4.28927963175e-15  4.97857375902e-15  3.85474933156e-15  3.56999018128e-15  3.05111338796e-15  3.1241649554e-15  3.31535073454e-15  2.74815467612e-15  4.96007941689e-15  4.47552467329e-15  4.56904384815e-15  4.53449795771e-15  3.88018524189e-15  4.67255489319e-15  4.19594616157e-15  3.09205947194e-15  3.47653561386e-15  4.13556225646e-15  4.73364258522e-15  3.72884771288e-15  4.18559339318e-15  3.17572370678e-15  3.10854763334e-15  4.13137182608e-15  4.23210755262e-15  5.46864719918e-15  3.78263177868e-15  4.68662479019e-15  3.05713034086e-15  3.13345912795e-15  4.32259775813e-15  3.59883085654e-15  3.52634133382e-15  3.85849967605e-15  4.56826707102e-15  3.71605917972e-15  3.80268241772e-15  4.75519421146e-15  4.62459024257e-15  4.74834105907e-15  5.05505913173e-15  6.40443577731e-15  4.80043686182e-15  5.47403050659e-15  4.71709463864e-15  6.84383254698e-15  6.47941292999e-15  8.38362914212e-15  9.01485312398e-15  1.11753761825e-14  1.34203527301e-14
 1.31901637881e-14  1.75588961991e-14  2.33996741628e-14  3.15843994024e-14  4.36804907013e-14  6.62476867703e-14  1.13258471023e-13  2.58264987855e-13  1.00325274471e-12  2.59451000128e-13  1.1467486064e-13  6.75009533527e-14  4.4106903421e-14  3.14499163119e-14  2.37831983959e-14  1.76092019819e-14  1.30274550821e-14  1.1597836133e-14  1.03650103234e-14  8.31096466651e-15  7.08389007754e-15  6.0294214605e-15  5.64184695553e-15  4.21387589413e-15  4.6317914429e-15  4.21123602355e-15  6.15529238339e-15  3.63149562265e-15  3.98862665471e-15  4.54763443667e-15  4.48489322652e-15  3.83893206917e-15  4.12802020126e-15  3.02135998073e-15  3.70380489416e-15  4.31693364175e-15  3.24144440922e-15  4.06353153793e-15  4.01340569863e-15  3.96509974205e-15  3.40513113249e-15  3.85653603559e-15  3.92716176666e-15  3.60308339227e-15  4.25954188883e-15  3.47713408185e-15  4.58774951492e-15  3.74838501762e-15  3.67224747051e-15  5.47225408772e-15  4.70773042306e-15  4.06905539319e-15  2.7373003241e-15  5.31523392298e-15  6.05564398855e-15  5.5411226614e-15  4.81894687509e-15  5.09080750928e-15  3.84529978126e-15  3.5666668044e-15  3.66268321896e-15  4.23224006942e-15  3.70613182709e-15  3.87909962945e-15  4.48015470413e-15  3.94769072171e-15  4.01426596937e-15  3.84301411566e-15  3.41905357514e-15  4.45304406241e-15  3.8557784117e-15  3.78969716432e-15  4.10947243896e-15  4.27809347273e-15  3.0862017505e-15  3.87630082508e-15  3.9034483183e-15  3.82391567542e-15  3.61338145409e-15  4.8091153618e-15  4.26212808465e-15  4.4349589823e-15  4.17152171323e-15  3.89323627705e-15  5.02807966608e-15  5.02942147964e-15  3.97212077774e-15  4.18057014691e-15  4.16020157981e-15  3.88458294087e-15  4.35158505658e-15  4.70251263601e-15  4.92129233842e-15  4.83550902997e-15  4.04772724533e-15  3.52584246266e-15  4.37519515981e-15  4.56197771722e-15  2.71556128996e-15  3.38946486668e-15  5.04973466415e-15  3.9485185949e-15  3.28359691318e-15  3.86648176391e-15  3.9230087911e-15  3.85495796979e-15  4.18941059138e-15  3.94832880091e-15  4.970230019e-15  3.57009293874e-15  5.23775958371e-15  3.68726493252e-15  4.75779344167e-15  5.52492208811e-15  6.16529218749e-15  5.92950577023e-15  5.33725561268e-15  7.56542706527e-15  9.77203670064e-15  1.01084044087e-14
 1.10856294574e-14  1.35180938357e-14  1.63893369646e-14  2.34154452619e-14  3.00387090497e-14  4.38196571851e-14  6.73388673355e-14  1.12206973068e-13  2.59451000128e-13  1.00546413532e-12  2.59278588117e-13  1.14246431392e-13  6.80144644005e-14  4.47124151244e-14  3.14279869791e-14  2.3763158736e-14  1.75772528246e-14  1.56516588997e-14  1.20406803268e-14  1.00800511225e-14  8.77423103692e-15  7.61750537332e-15  7.06126697878e-15  3.74129533884e-15  4.81470371803e-15  5.85879455754e-15  4.55613015062e-15  4.43041235489e-15  5.34945203856e-15  5.06324688524e-15  4.49478332787e-15  4.35569737069e-15  3.76659871867e-15  3.59344692962e-15  4.19825682413e-15  4.28137065521e-15  2.62192423903e-15  5.00550395789e-15  4.07801778621e-15  3.78237373263e-15  4.12285401958e-15  4.46722602217e-15  4.48331613809e-15  4.08889049701e-15  4.36424267178e-15  3.2977056173e-15  3.75521414133e-15  4.33158978444e-15  4.34626471419e-15  3.3719872233e-15  4.32530325565e-15  3.48238329189e-15  5.08643879944e-15  5.21291768923e-15  4.87141387158e-15  5.09500478537e-15  4.46205148633e-15  3.98407361144e-15  3.62903118238e-15  3.6430884853e-15  4.01282173644e-15  4.51646578165e-15  2.85474316142e-15  3.19963768829e-15  3.34696778964e-15  4.34383595913e-15  4.68646911259e-15  4.43704968492e-15  3.99731974148e-15  3.8043948486e-15  3.46309957638e-15  3.30991416023e-15  4.87566454872e-15  3.83141742251e-15  4.16017793811e-15  4.05635554839e-15  3.00929512134e-15  5.10506616667e-15  4.83181641216e-15  5.04048962886e-15  3.57301414609e-15  4.0759602177e-15  4.50871959227e-15  3.92313198682e-15  5.11164543265e-15  4.49281975292e-15  2.8624632741e-15  4.17680515888e-15  3.11225938951e-15  5.17577510639e-15  4.19288975356e-15  3.90204460623e-15  3.45969648413e-15  3.32051447849e-15  4.07138812525e-15  3.68540022333e-15  4.69629364869e-15  4.7901667573e-15  3.62678679931e-15  3.32365448631e-15  4.16165238551e-15  4.30170796273e-15  4.41660051794e-15  4.51453283659e-15  4.40003162925e-15  4.26931689702e-15  4.40791293611e-15  5.52139514836e-15  4.93359756792e-15  5.63662032455e-15  5.95104737952e-15  5.2394999816e-15  4.78314003356e-15  4.70281241642e-15  5.27640405101e-15  5.13541283723e-15  4.50841153415e-15  7.00433017961e-15  8.80501963006e-15  9.68145622895e-15
 9.66838207295e-15  1.15164500742e-14  1.4001976548e-14  1.82213276775e-14  2.33819650555e-14  3.08838137432e-14  4.40970108518e-14  6.58863057159e-14  1.1467486064e-13  2.59278588117e-13  1.00460559068e-12  2.60860133947e-13  1.13096645015e-13  6.71229708205e-14  4.4997263047e-14  3.14753513222e-14  2.39225582998e-14  1.69909185487e-14  1.46895709176e-14  1.18837262645e-14  1.00072250232e-14  8.66277441693e-15  7.34412521307e-15  4.84693594186e-15  5.23406478755e-15  5.17239100904e-15  4.96448256714e-15  4.072620978e-15  3.93116705227e-15  3.65653142585e-15  3.43514785664e-15  4.34239762941e-15  3.81001963699e-15  4.93794282555e-15  4.42221630916e-15  5.11293499386e-15  2.94662552815e-15  5.12846603892e-15  3.45211294518e-15  4.75723608648e-15  4.42637502817e-15  4.246566741e-15  4.58267271827e-15  4.110490975e-15  5.0835267981e-15  3.71967396336e-15  4.67158673241e-15  3.70876746056e-15  3.43914987769e-15  3.17193485805e-15  3.63251878512e-15  4.18370486208e-15  4.36686888703e-15  5.50289716061e-15  5.29123856551e-15  5.2294514542e-15  4.46884086963e-15  4.97097198043e-15  4.7218772917e-15  4.17919427487e-15  3.59347160641e-15  3.73072195884e-15  2.89451779848e-15  3.21266495249e-15  4.16099880585e-15  4.71092054689e-15  4.97039001851e-15  5.22910774297e-15  4.77500300981e-15  4.69679337919e-15  5.00637426056e-15  4.00537311061e-15  3.6341375835e-15  2.93783688668e-15  4.99580032734e-15  4.22853210653e-15  4.14574963252e-15  4.22116285747e-15  4.21032571168e-15  4.14365404241e-15  4.13793844233e-15  3.76299523432e-15  3.56236272228e-15  3.7659818859e-15  5.55560021279e-15  4.72307681981e-15  3.77850879979e-15  4.01299015312e-15  4.7705426337e-15  5.19588207267e-15  4.32757999071e-15  4.76472010192e-15  3.51120316684e-15  3.85557332066e-15  4.6254760404e-15  3.31833150239e-15  5.09386184457e-15  4.24139344754e-15  3.60912959428e-15  3.88350850007e-15  4.97077257454e-15  4.6379098281e-15  4.76460701523e-15  4.96179758439e-15  4.86757965645e-15  3.92178207709e-15  3.45473520922e-15  3.90855273583e-15  4.02652821715e-15  4.83984652671e-15  3.92252641307e-15  4.76307734763e-15  5.30276582265e-15  5.66086962934e-15  5.02193710918e-15  4.14741556073e-15  4.87474577037e-15  6.96364317394e-15  7.20324646705e-15  8.26372127921e-15
 7.90307883083e-15  9.835170477e-15  1.21232546836e-14  1.50618038969e-14  1.87551567293e-14  2.23643806591e-14  3.06850296857e-14  4.36333745517e-14  6.75009533527e-14  1.14246431392e-13  2.60860133947e-13  1.00478948943e-12  2.59468989646e-13  1.13271830642e-13  6.61234629268e-14  4.46735464262e-14  3.18997137077e-14  2.35276782746e-14  1.73995913418e-14  1.42491577499e-14  1.18759981329e-14  1.0141281209e-14  8.91142359781e-15  6.98633498679e-15  6.85890860127e-15  5.87882206609e-15  5.48900878007e-15  5.13243385456e-15  5.13222737569e-15  4.88205601209e-15  4.48552963422e-15  4.56729984754e-15  3.9817578302e-15  4.90017654239e-15  4.06998035857e-15  3.91413684e-15  3.57586658096e-15  4.31745620696e-15  2.88375492612e-15  5.40226561189e-15  3.84494797894e-15  4.93636018143e-15  4.65166057766e-15  3.64000968708e-15  2.59962148396e-15  3.68878980469e-15  4.96852858689e-15  3.68977093549e-15  4.02222635915e-15  4.5699415465e-15  4.46924925017e-15  4.15427477415e-15  4.65209925858e-15  4.06739195036e-15  3.91336252087e-15  3.55980762739e-15  3.30074627138e-15  3.54895230442e-15  3.94765440233e-15  3.29811274293e-15  3.54644608203e-15  3.12997052281e-15  3.50568552049e-15  3.69317202646e-15  3.45921640716e-15  3.43700145891e-15  4.4230920108e-15  3.72180558609e-15  3.18472384234e-15  3.60198253257e-15  3.58197094306e-15  3.48893111831e-15  4.07623727663e-15  4.09061071365e-15  3.82976433207e-15  4.20825794877e-15  3.14676569383e-15  4.33778186814e-15  4.14108091294e-15  4.4185841903e-15  4.75944681462e-15  3.50532227361e-15  3.54130621365e-15  4.00912298119e-15  5.24182573233e-15  4.33205034547e-15  4.83117061803e-15  4.11576359715e-15  4.05035120327e-15  5.3228206677e-15  4.92908929462e-15  4.49235639995e-15  4.77597749912e-15  4.56793934628e-15  4.46922125253e-15  3.44795372476e-15  4.02958140117e-15  4.21807779024e-15  3.64237824005e-15  3.66797192016e-15  5.31690466716e-15  4.41794460566e-15  5.34610515366e-15  4.94531947617e-15  3.98467979813e-15  3.76591881508e-15  3.01136388983e-15  3.3077801442e-15  4.76792146701e-15  4.38047461458e-15  3.8765607524e-15  5.27497357969e-15  5.64097949071e-15  5.27874968652e-15  4.80558528726e-15  4.64879913065e-15  5.3289295598e-15  5.87981650953e-15  6.17938881877e-15  5.73322841651e-15
 6.37348167467e-15  9.10096483391e-15  9.56427551755e-15  1.1232566845e-14  1.58401165615e-14  1.7795564875e-14  2.22110887989e-14  3.02859655429e-14  4.4106903421e-14  6.80144644005e-14  1.13096645015e-13  2.59468989646e-13  1.0018387133e-12  2.59050370303e-13  1.1364133624e-13  6.6784811091e-14  4.34540286269e-14  3.21229266437e-14  2.32802685989e-14  1.85087635152e-14  1.38858544801e-14  1.18939495063e-14  1.06193844712e-14  9.1546159595e-15  6.73618082536e-15  5.11373402706e-15  5.11280194175e-15  4.91287311278e-15  4.77446478196e-15  4.52689850876e-15  4.84326653449e-15  4.50975467936e-15  4.5495011563e-15  3.65927427728e-15  5.24980009308e-15  4.51077463924e-15  4.55422612746e-15  4.55341547171e-15  1.98878389411e-15  4.53055270853e-15  4.40738132149e-15  3.68389200297e-15  3.95826480281e-15  5.10946207653e-15  2.69257009917e-15  5.38585350293e-15  4.16039457552e-15  3.31942004446e-15  4.02307010837e-15  4.19193371266e-15  3.6199459262e-15  3.70936246853e-15  4.26403671047e-15  4.01507201632e-15  4.40889985117e-15  3.79921425279e-15  5.07153602755e-15  3.47540046484e-15  4.67226367264e-15  4.18835857262e-15  5.71227709187e-15  4.48406161838e-15  4.5277947524e-15  3.0115193127e-15  3.5379110165e-15  4.7215201973e-15  4.61719057876e-15  4.17885195403e-15  3.47554978336e-15  4.57545254931e-15  4.56872619174e-15  4.45244381828e-15  4.42127916148e-15  4.24211633115e-15  3.65272676113e-15  4.43437969085e-15  4.04871349904e-15  4.64114154155e-15  3.84132575219e-15  3.72907274736e-15  5.09863458487e-15  3.77782659052e-15  3.99815483537e-15  3.27066001646e-15  3.62768742597e-15  4.8892240236e-15  4.74454756201e-15  4.60110132947e-15  3.83590375886e-15  4.23955089188e-15  5.06737673365e-15  3.91903374459e-15  3.20572877653e-15  4.57464446926e-15  4.50204301186e-15  4.57208242191e-15  4.69153186649e-15  5.24755326167e-15  4.57865594609e-15  4.14834524048e-15  5.00576639441e-15  5.58921470055e-15  5.6788427961e-15  4.53123517115e-15  4.123642143e-15  5.12845980819e-15  3.72484175258e-15  6.56541358813e-15  4.53815923204e-15  5.1278833448e-15  4.86157663773e-15  5.30104657879e-15  5.58885608416e-15  5.32317709925e-15  4.22393532798e-15  3.45695915222e-15  4.38940903582e-15  6.68031444904e-15  5.31841746035e-15  6.04124024688e-15
 6.87804086562e-15  7.8661639216e-15  9.33060650151e-15  9.93546534355e-15  1.29916343227e-14  1.41286933424e-14  1.75109536394e-14  2.30629955149e-14  3.14499163119e-14  4.47124151244e-14  6.71229708205e-14  1.13271830642e-13  2.59050370303e-13  1.0058079194e-12  2.59938848658e-13  1.14430687473e-13  6.52756844082e-14  4.41751639964e-14  3.20341018192e-14  2.43277821654e-14  1.91657184598e-14  1.5000393047e-14  1.19141805275e-14  8.66012790368e-15  7.91390908739e-15  6.19856641503e-15  6.20089940657e-15  6.68410061957e-15  6.00358992298e-15  4.69478005207e-15  4.49450651219e-15  4.28816266937e-15  4.44232550117e-15  3.72365506525e-15  5.16622608715e-15  3.9474790089e-15  3.93289829664e-15  4.5915846875e-15  4.16227613698e-15  5.19066953878e-15  4.54748743481e-15  3.9938477779e-15  5.42738410857e-15  4.48685839784e-15  4.4006132339e-15  6.12848373245e-15  4.97345217652e-15  2.89421418249e-15  3.78910210182e-15  5.17448777103e-15  3.91263971322e-15  3.90843184092e-15  3.9525939465e-15  4.74226391257e-15  3.38077467405e-15  3.09480238839e-15  3.89848303358e-15  2.92987525456e-15  3.58207554957e-15  3.24738109527e-15  4.83554790934e-15  4.36843718162e-15  4.38529736089e-15  4.40761899747e-15  4.21240774602e-15  4.38847674202e-15  5.75021548389e-15  5.45320705055e-15  4.38903186957e-15  4.62288181622e-15  4.39669085224e-15  3.05078774084e-15  3.81560726165e-15  3.59026171022e-15  4.2676031432e-15  4.10870964608e-15  4.91595237812e-15  4.5472938127e-15  3.88831669081e-15  3.72597819482e-15  3.93031232811e-15  3.16855477801e-15  4.69668242107e-15  3.92450001099e-15  4.7380745891e-15  4.48733955892e-15  4.84244467597e-15  4.49103731915e-15  3.90048272711e-15  4.48949022619e-15  4.06084159469e-15  4.74843612611e-15  3.76059837696e-15  4.57047509061e-15  3.18356139985e-15  3.28233511551e-15  4.20034534561e-15  3.67957630177e-15  4.41357648417e-15  4.27812135449e-15  4.46044838645e-15  4.77802150866e-15  4.04881780856e-15  5.46802103839e-15  4.53895038952e-15  5.06562281236e-15  3.89652480873e-15  4.77536907081e-15  4.99376645245e-15  6.114609814e-15  5.32824715799e-15  3.86313616981e-15  3.68417076513e-15  4.24323748523e-15  4.50190003175e-15  5.48110067569e-15  3.79955047486e-15  5.97021646839e-15  6.1832792184e-15  6.24202232578e-15
 5.90495124741e-15  7.23623676378e-15  6.64555081234e-15  7.92397986156e-15  1.04165820385e-14  1.07219743674e-14  1.4099636391e-14  1.76879898648e-14  2.37831983959e-14  3.14279869791e-14  4.4997263047e-14  6.61234629268e-14  1.1364133624e-13  2.59938848658e-13  1.00014639569e-12  2.60174259425e-13  1.13984123833e-13  6.64215366846e-14  4.45642817932e-14  3.22847243302e-14  2.35222484263e-14  1.86585268546e-14  1.36714663566e-14  1.08435280133e-14  9.51752615304e-15  7.0827803544e-15  7.83471748519e-15  7.89893491218e-15  6.55441724168e-15  5.67435876556e-15  6.74194400789e-15  5.03426452956e-15  5.1486295859e-15  4.25585762538e-15  4.21859270525e-15  3.7691333369e-15  3.39576563593e-15  4.15362837691e-15  3.98546364908e-15  3.42217610351e-15  3.62497668999e-15  4.75385123026e-15  3.71517876824e-15  4.35078115555e-15  4.8812406679e-15  4.14854486773e-15  3.26167044186e-15  3.62102640843e-15  4.11902034549e-15  3.50646602812e-15  3.51048661839e-15  4.20708970781e-15  3.24757659296e-15  4.72315749078e-15  3.63809943401e-15  3.83750505227e-15  3.2665760362e-15  3.44676341227e-15  4.64560932604e-15  3.82384048594e-15  4.29530415399e-15  5.35497351809e-15  3.60766105535e-15  3.91410741403e-15  5.05918535976e-15  4.50052437788e-15  5.72788277672e-15  5.44201617177e-15  4.28019192557e-15  3.81230382159e-15  4.77430888819e-15  4.02435000716e-15  4.01914551941e-15  4.2559322843e-15  3.28953363177e-15  2.73860082734e-15  3.11169700829e-15  4.10225486327e-15  4.08485660295e-15  4.10542539638e-15  4.33306161713e-15  4.51297799359e-15  4.12372789899e-15  4.06430477557e-15  4.54550251849e-15  4.96568099263e-15  5.04645614047e-15  3.52564593526e-15  5.0203005903e-15  5.21557273093e-15  4.11607899195e-15  4.01294369571e-15  2.67903999782e-15  2.83883059521e-15  4.32888152083e-15  3.59943812053e-15  4.46188855729e-15  5.29861841322e-15  3.94132283611e-15  4.9347064242e-15  4.09578194959e-15  4.47175247331e-15  4.03101606558e-15  3.9738785282e-15  3.9252200013e-15  3.72144151242e-15  4.27603543682e-15  4.88466566881e-15  3.36882143335e-15  3.97151580015e-15  3.55589837301e-15  4.9621130955e-15  4.82506424095e-15  4.19237416936e-15  3.77730452284e-15  4.33101212248e-15  3.39036853108e-15  5.33718204828e-15  5.66310548542e-15  5.24630537842e-15
 5.50591577768e-15  6.41970026854e-15  7.84508807052e-15  7.88430226294e-15  8.7111461149e-15  9.42382753901e-15  1.07077466385e-14  1.35432981642e-14  1.76092019819e-14  2.3763158736e-14  3.14753513222e-14  4.46735464262e-14  6.6784811091e-14  1.14430687473e-13  2.60174259425e-13  1.00138145441e-12  2.57969509101e-13  1.13836911037e-13  6.70785137367e-14  4.5514047237e-14  3.08956438362e-14  2.3072645702e-14  1.67714903304e-14  1.32742601732e-14  1.01434842387e-14  9.31576016682e-15  8.30661395815e-15  7.4948081296e-15  7.41280466976e-15  6.35659741404e-15  4.75778708645e-15  4.46252733368e-15  5.45193579168e-15  5.20630557807e-15  4.72134298378e-15  4.55118482753e-15  4.59077751076e-15  3.72980370562e-15  3.61315205418e-15  3.15396498338e-15  3.58020587446e-15  3.4094977103e-15  3.53334208999e-15  3.40617873346e-15  3.13112566191e-15  4.2100733479e-15  3.83355219031e-15  4.76386588233e-15  4.9508630752e-15  3.66629305776e-15  3.44655231947e-15  3.48864156439e-15  3.685678633e-15  3.47036525248e-15  3.63935098632e-15  4.73632831623e-15  3.4380057682e-15  3.9161550029e-15  3.27755995671e-15  3.03018840051e-15  4.09992122258e-15  4.18497331669e-15  4.94806852424e-15  3.36695469507e-15  3.56411258508e-15  3.71066396813e-15  4.16381221645e-15  4.6606667417e-15  4.19255104853e-15  4.66478321334e-15  5.49756301455e-15  4.82830566885e-15  4.3875913707e-15  3.96272274829e-15  4.8279700944e-15  4.25409618434e-15  3.42552495032e-15  4.39748447258e-15  3.24948942161e-15  4.07123753012e-15  4.50517382531e-15  4.67366171943e-15  4.22221203045e-15  3.76441601295e-15  3.69815761329e-15  4.61807325227e-15  4.1597960232e-15  3.1027276178e-15  3.82777188036e-15  4.47612563929e-15  3.88475987265e-15  3.54076525855e-15  3.39678577633e-15  4.47307087993e-15  3.17441504359e-15  2.79108633832e-15  3.69108021698e-15  3.27792475272e-15  4.54341084605e-15  3.96601295038e-15  3.76893834676e-15  3.70130791411e-15  4.27312590677e-15  5.19846119237e-15  5.77527717186e-15  3.48484716034e-15  5.02528759163e-15  4.18817680409e-15  4.63851189702e-15  4.49392120176e-15  4.6537083455e-15  4.23838615899e-15  4.90674421088e-15  3.046535538e-15  4.23779539253e-15  4.15899359235e-15  3.87752146979e-15  5.55687941398e-15  5.95485204821e-15  5.49549933651e-15
 4.75595204282e-15  5.58435819226e-15  6.19412507302e-15  7.78773368788e-15  7.72791214432e-15  8.19471259091e-15  9.22853743978e-15  1.07772774502e-14  1.30274550821e-14  1.75772528246e-14  2.39225582998e-14  3.18997137077e-14  4.34540286269e-14  6.52756844082e-14  1.13984123833e-13  2.57969509101e-13  1.00259382359e-12  2.59324554361e-13  1.13900110976e-13  6.62375078192e-14  4.48930664767e-14  3.14912989944e-14  2.20157110883e-14  1.66451230202e-14  1.32185091756e-14  1.335708108e-14  9.84108962918e-15  8.91066541496e-15  7.34697873639e-15  7.89971106744e-15  4.50210498753e-15  4.2505516958e-15  5.28071335446e-15  4.34789785928e-15  4.41734705202e-15  4.50031185644e-15  3.92767355858e-15  3.90194952633e-15  4.52142507469e-15  5.25089230223e-15  4.58585695371e-15  3.37144774378e-15  2.78049029845e-15  2.5992102847e-15  3.3916363651e-15  3.37706903944e-15  3.39444056497e-15  4.3675629508e-15  4.26616088487e-15  3.6429453492e-15  4.61646022426e-15  3.84695457744e-15  4.01972712705e-15  3.32158117369e-15  4.32586952841e-15  4.5119337581e-15  4.48700620321e-15  4.36338971861e-15  4.15033312932e-15  4.25563316434e-15  3.81538844856e-15  5.64104348967e-15  4.4248528744e-15  3.39772561694e-15  3.12779248116e-15  4.11107384718e-15  4.41518464434e-15  4.16943074643e-15  3.56727138772e-15  3.98109297577e-15  3.70403444931e-15  4.43666852266e-15  4.64273093861e-15  4.56162068307e-15  4.96358401778e-15  4.51824818254e-15  3.91757956718e-15  5.08455702279e-15  3.18545133187e-15  3.39110701576e-15  3.8052284183e-15  4.51419409984e-15  3.71108271986e-15  3.1623530362e-15  2.5557963152e-15  5.53228361403e-15  4.68210512661e-15  4.14308694214e-15  4.2733210285e-15  4.78518872027e-15  5.43263899088e-15  2.74460687303e-15  4.95005376588e-15  4.30105618213e-15  3.77819494192e-15  3.96748210837e-15  3.74783720357e-15  2.18967640236e-15  4.29461957015e-15  3.31433726192e-15  4.29887808047e-15  3.26481204332e-15  4.42878497977e-15  4.34263743948e-15  5.0669693652e-15  3.51885441682e-15  4.1807981044e-15  3.52773494012e-15  3.62527142353e-15  4.26833028033e-15  4.55382861062e-15  4.75864767848e-15  4.39815632067e-15  3.93963668505e-15  5.47014750469e-15  4.12084020445e-15  4.11500064922e-15  4.3974506946e-15  3.94349685507e-15  4.05457360101e-15
 4.81522517345e-15  5.85863231199e-15  6.02495608728e-15  6.37047486439e-15  6.27414351545e-15  5.65015850326e-15  7.87792945519e-15  1.02629108067e-14  1.1597836133e-14  1.56516588997e-14  1.69909185487e-14  2.35276782746e-14  3.21229266437e-14  4.41751639964e-14  6.64215366846e-14  1.13836911037e-13  2.59324554361e-13  1.00775143078e-12  2.61139781274e-13  1.13738475456e-13  6.7052517906e-14  4.42642139525e-14  3.1679422876e-14  2.32569969221e-14  1.72159394586e-14  1.45148884716e-14  1.31327977233e-14  1.06137167206e-14  8.72544488002e-15  7.20464353009e-15  5.91598272163e-15  7.13140429346e-15  6.94005021986e-15  4.64172648248e-15  5.18632523548e-15  3.66377903669e-15  4.07496169537e-15  2.80332576166e-15  5.01397381594e-15  5.88741082036e-15  4.70515519741e-15  4.19683540315e-15  4.13763028616e-15  3.13814049913e-15  4.32980393746e-15  5.09588551843e-15  5.33626213894e-15  5.21527079839e-15  4.64421916189e-15  4.09494411174e-15  4.58922664755e-15  5.14741118132e-15  3.50945587717e-15  4.13677827324e-15  4.53696591767e-15  4.3064109854e-15  4.56634484886e-15  4.85303597158e-15  4.81875898037e-15  4.70746761781e-15  3.98649317414e-15  4.48104676289e-15  4.90048260473e-15  3.95374978139e-15  4.31044370831e-15  4.75988340786e-15  4.96674875442e-15  4.03634952001e-15  4.4041934869e-15  3.92405389807e-15  3.97061841495e-15  4.75436134361e-15  4.55558922662e-15  5.15607552318e-15  4.32910686851e-15  3.72084069534e-15  4.23452900292e-15  4.6980883814e-15  3.91148678672e-15  4.54713286333e-15  4.61129599462e-15  4.59441989639e-15  4.37025013017e-15  4.24084245835e-15  3.22186537037e-15  4.42275394979e-15  4.65279445608e-15  3.89222787012e-15  4.31750700776e-15  4.78301243613e-15  4.78717764104e-15  3.1740724487e-15  4.88839530463e-15  3.8352442245e-15  3.61908166789e-15  4.36022173151e-15  3.34648496192e-15  3.22429700286e-15  4.37261711164e-15  3.26119086346e-15  3.83140961693e-15  2.2912501239e-15  3.95644011603e-15  4.68685245422e-15  5.10969088558e-15  4.26964271815e-15  4.72682599693e-15  4.45411218936e-15  4.2055292661e-15  3.66456475252e-15  4.13634153966e-15  5.71784048866e-15  5.71847343571e-15  4.41697032053e-15  4.29254374218e-15  5.50247064069e-15  4.23204264852e-15  4.75233451428e-15  5.40393707457e-15  5.17771191518e-15
 5.12033919239e-15  5.98283183035e-15  5.9890343936e-15  5.80872894075e-15  6.32685819927e-15  5.56995197457e-15  6.85981620336e-15  8.45116617263e-15  1.03650103234e-14  1.20406803268e-14  1.46895709176e-14  1.73995913418e-14  2.32802685989e-14  3.20341018192e-14  4.45642817932e-14  6.70785137367e-14  1.13900110976e-13  2.61139781274e-13  1.00333927476e-12  2.59055560533e-13  1.13986036102e-13  6.62346148967e-14  4.26633444483e-14  3.08499340562e-14  2.32277687248e-14  1.68686524287e-14  1.46763297311e-14  1.12143766533e-14  9.27325607506e-15  9.44097882153e-15  6.00630495756e-15  6.88717678051e-15  7.22649810695e-15  4.99255453215e-15  6.23587363156e-15  4.21824955683e-15  4.54746293455e-15  4.04341476058e-15  4.54822768709e-15  4.93782541302e-15  5.25098037929e-15  5.94922486755e-15  5.18808722424e-15  4.89280104067e-15  4.56153457274e-15  4.37142429922e-15  5.25182099186e-15  3.95373497929e-15  3.73713141677e-15  4.10000327818e-15  4.12537411509e-15  4.31798050008e-15  5.23158985048e-15  3.3288091894e-15  4.68103080017e-15  3.3300907883e-15  3.88481910959e-15  4.29722786915e-15  3.8501474797e-15  4.886268679e-15  4.7552740951e-15  2.96976802483e-15  3.13282117298e-15  3.40497440945e-15  3.54296347031e-15  3.96419280266e-15  4.67622687072e-15  4.29599738804e-15  3.5400122198e-15  4.61677764234e-15  3.37940336785e-15  4.46763004312e-15  5.07852955466e-15  4.54977141953e-15  4.66523497066e-15  4.06753046248e-15  3.64240769732e-15  3.67412971628e-15  3.81512715197e-15  4.48089052843e-15  2.58733724499e-15  3.21027095812e-15  4.06715237944e-15  3.16051360772e-15  4.62230230925e-15  4.79450613502e-15  4.63876494939e-15  4.05071323899e-15  3.56893312507e-15  4.39106791232e-15  4.84519761327e-15  3.44813680945e-15  3.38157420957e-15  4.3931994095e-15  4.44795612417e-15  3.18985716865e-15  4.71632365148e-15  4.46890832809e-15  4.36222320577e-15  4.15677754136e-15  4.00033675396e-15  3.79521237527e-15  5.5698937163e-15  6.10341039492e-15  5.80257595043e-15  4.07063637828e-15  3.58074961309e-15  3.59549457638e-15  4.25279185571e-15  3.24604560065e-15  4.13631601066e-15  4.76069967842e-15  4.0939261728e-15  4.29906392819e-15  4.10641582453e-15  3.39211917549e-15  4.45640297632e-15  4.87513665962e-15  3.82265201904e-15  4.46071190112e-15
 3.675344043e-15  4.6450589775e-15  3.95466109227e-15  4.00447767861e-15  5.76329221363e-15  5.29642708964e-15  5.9585523156e-15  7.29988504869e-15  8.31096466651e-15  1.00800511225e-14  1.18837262645e-14  1.42491577499e-14  1.85087635152e-14  2.43277821654e-14  3.22847243302e-14  4.5514047237e-14  6.62375078192e-14  1.13738475456e-13  2.59055560533e-13  1.00435538406e-12  2.59418952745e-13  1.13584826647e-13  6.58750084509e-14  4.31870549124e-14  3.04060319523e-14  2.30021599627e-14  1.67852810092e-14  1.40306150462e-14  1.17932187048e-14  1.0187899286e-14  7.91529193014e-15  7.80070016257e-15  7.01136602768e-15  6.04685269127e-15  6.06610584133e-15  5.33789517601e-15  6.08396969992e-15  5.15666873502e-15  4.17389701855e-15  5.21768322959e-15  5.16187793015e-15  5.20257180926e-15  3.29181011844e-15  3.58800613934e-15  3.73881449721e-15  3.4986491799e-15  3.36358886252e-15  3.58842876053e-15  3.91374399707e-15  4.25579310747e-15  4.84014869652e-15  4.84524296615e-15  4.75764766563e-15  4.63176105756e-15  5.06622686895e-15  4.18086235149e-15  4.55765295362e-15  3.99214478694e-15  3.73787111361e-15  3.14899298448e-15  4.0733975258e-15  3.6832462463e-15  2.66550400782e-15  3.54645966219e-15  4.12517537476e-15  3.91332746242e-15  3.45895137863e-15  3.19068812704e-15  3.56382259932e-15  2.8716086117e-15  3.94337131707e-15  3.31559591602e-15  3.94045493096e-15  3.9585610181e-15  3.34024410946e-15  3.53630789649e-15  3.16910928176e-15  3.24344477056e-15  4.19237338592e-15  3.51762217014e-15  3.0592165234e-15  3.87804962073e-15  4.79280131706e-15  5.59478144349e-15  4.62926305618e-15  3.79296405199e-15  4.31800214145e-15  4.59191992499e-15  3.94944765483e-15  3.67599952511e-15  4.52827255135e-15  4.88162798372e-15  4.06435016924e-15  5.88106263903e-15  4.80975932454e-15  4.83795897522e-15  5.21016968726e-15  4.54260020673e-15  3.36572450179e-15  4.11231069651e-15  4.38436812576e-15  3.83844682026e-15  5.07957023546e-15  4.13956825833e-15  3.98916492779e-15  3.24810781957e-15  4.75354800735e-15  4.02126048435e-15  4.83629527329e-15  3.8008329304e-15  4.42132829231e-15  4.36901651589e-15  4.71286325881e-15  3.25302178991e-15  4.2549463668e-15  3.77093537514e-15  5.40674557362e-15  4.23936825866e-15  3.60150434548e-15  5.20100342636e-15
 4.03012012659e-15  4.20956510914e-15  4.90091469009e-15  5.89431832263e-15  6.67622268613e-15  5.68308119308e-15  6.17783097531e-15  6.48295749224e-15  7.08389007754e-15  8.77423103692e-15  1.00072250232e-14  1.18759981329e-14  1.38858544801e-14  1.91657184598e-14  2.35222484263e-14  3.08956438362e-14  4.48930664767e-14  6.7052517906e-14  1.13986036102e-13  2.59418952745e-13  1.00123645954e-12  2.5829617752e-13  1.12952292875e-13  6.68916612901e-14  4.47356563561e-14  3.05096997617e-14  2.25327011121e-14  1.73673052897e-14  1.32125980955e-14  1.16293608006e-14  9.14650362548e-15  8.56245797203e-15  7.18618232843e-15  6.06381106174e-15  5.69690508815e-15  4.38133825038e-15  5.23266875825e-15  4.65174795198e-15  4.64350559219e-15  4.55384699493e-15  5.15108854447e-15  4.73070341465e-15  4.39345763529e-15  4.57272464858e-15  4.16367502352e-15  4.09103654041e-15  4.36978542561e-15  3.85724204983e-15  3.71324385329e-15  4.29809166837e-15  5.51072494205e-15  4.77559619412e-15  4.42491567681e-15  4.46748081153e-15  4.49385269705e-15  4.5738335576e-15  4.77712262416e-15  3.51754550051e-15  3.87842542454e-15  3.84473592176e-15  3.96552032984e-15  3.96059530682e-15  1.53213416336e-15  3.28559848681e-15  4.54116556258e-15  4.75640164184e-15  4.29160015627e-15  4.14345394669e-15  4.18084921917e-15  4.50421398677e-15  3.46986087871e-15  3.52518679616e-15  3.52585115426e-15  4.90052129317e-15  3.57152548991e-15  3.15282974005e-15  5.34059346464e-15  3.6761226487e-15  4.80774015096e-15  4.17835499928e-15  3.95522180016e-15  4.01874292164e-15  3.93696055466e-15  4.64879650597e-15  3.61470441554e-15  3.10827760943e-15  4.01099420027e-15  3.73505219395e-15  3.11767393516e-15  4.37064405524e-15  3.10653918881e-15  4.93467833488e-15  4.49516844076e-15  5.14285614672e-15  4.81686919773e-15  3.8476401532e-15  4.84277245406e-15  4.25787262892e-15  4.53222235471e-15  5.63104835224e-15  4.76519450577e-15  3.06957689489e-15  4.29758650361e-15  4.58724920078e-15  4.04174317e-15  2.94341207569e-15  3.75493439533e-15  3.93476094757e-15  2.97066057662e-15  3.80012754125e-15  4.05380755035e-15  4.54614832289e-15  5.03672263081e-15  5.5342144576e-15  4.28891269685e-15  4.73032077953e-15  3.9430795325e-15  4.02529211834e-15  4.4459753085e-15  4.47308788575e-15
 4.74570523924e-15  4.05543642049e-15  3.53967364102e-15  4.61689326998e-15  5.0626354677e-15  4.12709195568e-15  5.49654007149e-15  5.33462968215e-15  6.0294214605e-15  7.61750537332e-15  8.66277441693e-15  1.0141281209e-14  1.18939495063e-14  1.5000393047e-14  1.86585268546e-14  2.3072645702e-14  3.14912989944e-14  4.42642139525e-14  6.62346148967e-14  1.13584826647e-13  2.5829617752e-13  1.00028998138e-12  2.57686506915e-13  1.13256463968e-13  6.6025317947e-14  4.31011330487e-14  3.18060166933e-14  2.3038007829e-14  1.74784997715e-14  1.42456888986e-14  1.21572949415e-14  1.00211370997e-14  9.32602532788e-15  6.67620715578e-15  6.27578720201e-15  5.15675394073e-15  4.22695790608e-15  5.07164815377e-15  4.20752728558e-15  4.31620974089e-15  5.89038708557e-15  5.2083829809e-15  4.98152753446e-15  4.19932130567e-15  4.30064252094e-15  4.86664227263e-15  3.80162480109e-15  3.52454750655e-15  2.91649278391e-15  3.96345204671e-15  4.76776324265e-15  4.36920064291e-15  4.11712812044e-15  4.11568861287e-15  4.86964352823e-15  4.48395489076e-15  4.18109969102e-15  3.74256409203e-15  4.63542938395e-15  4.20047402034e-15  4.7936383097e-15  4.421765854e-15  2.68983234976e-15  2.92780419064e-15  3.24705589029e-15  4.54953227317e-15  4.04049430375e-15  4.97123564694e-15  4.69131481855e-15  4.39332575036e-15  4.19695780744e-15  4.15455454483e-15  3.44879017466e-15  4.46723370794e-15  3.65622195456e-15  3.60622377053e-15  3.46866300028e-15  4.46686155638e-15  3.52977200064e-15  4.91157134783e-15  3.65732081727e-15  3.4090464259e-15  3.9306792604e-15  4.30525627252e-15  4.16919591867e-15  3.96613157739e-15  4.30518125757e-15  3.39196104319e-15  3.61591227286e-15  3.85747923075e-15  3.2085287833e-15  5.18459508906e-15  4.24959158532e-15  4.90287096024e-15  4.55420477375e-15  3.14934411094e-15  4.12037455495e-15  4.80019984432e-15  5.09176559514e-15  4.23804094014e-15  3.46263623216e-15  5.11997128692e-15  5.01074326755e-15  4.07415340421e-15  4.90000707099e-15  2.66272995822e-15  3.7572065114e-15  3.95438327047e-15  3.70241635156e-15  3.70395321213e-15  2.8971821881e-15  4.93833944068e-15  4.40868011709e-15  3.47345851449e-15  3.65994338293e-15  3.14836111722e-15  4.18349184609e-15  3.23924145129e-15  3.91016491006e-15  5.09051551011e-15
 3.5476407875e-15  3.81479614057e-15  3.42631889798e-15  4.27218071428e-15  4.15069775992e-15  4.89561592838e-15  4.96259562953e-15  5.21025934744e-15  5.64184695553e-15  7.06126697878e-15  7.34412521307e-15  8.91142359781e-15  1.06193844712e-14  1.19141805275e-14  1.36714663566e-14  1.67714903304e-14  2.20157110883e-14  3.1679422876e-14  4.26633444483e-14  6.58750084509e-14  1.12952292875e-13  2.57686506915e-13  1.00011112871e-12  2.60510243965e-13  1.13908294015e-13  6.63517498409e-14  4.3715778667e-14  3.1258173633e-14  2.29290241228e-14  1.77173020325e-14  1.55883029106e-14  1.17790342442e-14  9.56619931136e-15  7.56011527043e-15  6.82575907364e-15  5.61742872395e-15  5.74055127732e-15  5.47996290829e-15  5.27162500617e-15  4.92004757689e-15  4.44723890894e-15  4.96753839579e-15  5.34150657587e-15  3.80855543127e-15  3.44226584895e-15  4.34242612539e-15  4.08571930641e-15  3.28529388319e-15  4.04701760856e-15  3.59709084979e-15  3.29797091884e-15  4.61019351315e-15  4.55109581233e-15  4.0447087966e-15  5.00552545126e-15  4.87537694451e-15  3.25504743853e-15  3.96018771628e-15  3.56699818471e-15  4.60065968176e-15  4.24923143652e-15  3.85839888372e-15  2.9138801994e-15  3.8684423491e-15  4.02701397528e-15  5.0381902825e-15  3.49384301706e-15  3.75878429265e-15  4.7002663981e-15  3.31402787152e-15  5.02364076872e-15  3.82152486331e-15  4.06389588563e-15  4.15933094337e-15  4.12136549974e-15  3.19236070392e-15  2.99363256103e-15  2.72588172022e-15  3.16579428359e-15  2.89505084279e-15  3.13043517529e-15  4.56368357931e-15  4.27333531228e-15  3.99007404793e-15  4.63707667933e-15  3.89527127985e-15  4.45942659639e-15  4.51699668804e-15  3.18611445553e-15  4.51178000601e-15  4.07879300542e-15  4.5718265435e-15  3.52017475505e-15  3.93275155518e-15  4.64437992987e-15  4.58827179251e-15  3.83722263743e-15  5.51321287023e-15  4.21620251819e-15  5.27841818366e-15  4.47344439652e-15  3.9941954149e-15  3.49291280687e-15  3.58058708079e-15  4.22676236859e-15  2.45378595903e-15  4.73167271438e-15  3.20488090894e-15  3.35156965058e-15  3.26487405538e-15  3.07865009165e-15  5.04650230194e-15  5.81430408827e-15  4.95158002423e-15  3.78657153195e-15  3.23856235003e-15  4.02040909139e-15  4.71595022477e-15  3.34927878973e-15  4.66907160877e-15
 3.47150326138e-15  4.45366294086e-15  5.57527177365e-15  4.94907475088e-15  4.48984953536e-15  4.74562923691e-15  4.20192229386e-15  3.92904218047e-15  4.21387589413e-15  3.74129533884e-15  4.84693594186e-15  6.98633498679e-15  9.1546159595e-15  8.66012790368e-15  1.08435280133e-14  1.32742601732e-14  1.66451230202e-14  2.32569969221e-14  3.08499340562e-14  4.31870549124e-14  6.68916612901e-14  1.13256463968e-13  2.60510243965e-13  1.00356039846e-12  2.58522069537e-13  1.13785353594e-13  6.60392819015e-14  4.37915272131e-14  3.16232655774e-14  2.30874459038e-14  1.84886797412e-14  1.54922878355e-14  1.12322322779e-14  9.9154701767e-15  7.73130748528e-15  5.97222105733e-15  5.91098980305e-15  4.43193596623e-15  5.09545496901e-15  5.47724570663e-15  5.02979960844e-15  5.12006519556e-15  4.54980655108e-15  4.0827906559e-15  4.24598027906e-15  4.0982174977e-15  4.70897489248e-15  4.44074115601e-15  2.89610198141e-15  3.5312102535e-15  3.03813357756e-15  3.72312294229e-15  4.35649168435e-15  2.79282909856e-15  3.90681056199e-15  4.76508102444e-15  3.64588654158e-15  3.66825797941e-15  3.84712189363e-15  5.5911578325e-15  4.33088598324e-15  3.84299100894e-15  3.7830667791e-15  3.87712454799e-15  3.18227807627e-15  4.52097300158e-15  3.46600420719e-15  4.71307671285e-15  4.25513703523e-15  3.7829469467e-15  4.59731970346e-15  4.08663083451e-15  4.7039448939e-15  4.34811779596e-15  4.73526474519e-15  4.40947338097e-15  5.26835025256e-15  4.30141372462e-15  4.0566838752e-15  4.37419837451e-15  4.03881956519e-15  4.19117422227e-15  4.69766802783e-15  3.44592451018e-15  4.78173406862e-15  5.50500305672e-15  5.05006438124e-15  4.17495800501e-15  3.43903136453e-15  3.82757523207e-15  3.50905406589e-15  3.6448807554e-15  4.51029942101e-15  4.4152498999e-15  4.22557354558e-15  4.91222675856e-15  5.02746985199e-15  4.11539900796e-15  4.4074061412e-15  4.93973577278e-15  4.6117223616e-15  4.4641341849e-15  4.28337604017e-15  4.95380635076e-15  3.94728358056e-15  1.94692328861e-15  3.52243321252e-15  4.71915611957e-15  2.84159116078e-15  4.09927164579e-15  4.02647325025e-15  5.28395127093e-15  5.83737609753e-15  5.30112949516e-15  2.77406462474e-15  3.47691835535e-15  3.77893198137e-15  3.97069498065e-15  3.46214321384e-15  4.0493726178e-15
 4.49631357315e-15  7.22452586157e-15  4.46772508297e-15  5.54392292597e-15  3.52182281052e-15  4.55593249202e-15  4.24442283663e-15  4.65224222531e-15  4.6317914429e-15  4.81470371803e-15  5.23406478755e-15  6.85890860127e-15  6.73618082536e-15  7.91390908739e-15  9.51752615304e-15  1.01434842387e-14  1.32185091756e-14  1.72159394586e-14  2.32277687248e-14  3.04060319523e-14  4.47356563561e-14  6.6025317947e-14  1.13908294015e-13  2.58522069537e-13  1.00320412413e-12  2.60007127085e-13  1.13886002642e-13  6.61122154324e-14  4.41593545975e-14  2.94712921464e-14  2.21929890943e-14  1.85730718066e-14  1.43008985494e-14  1.15622774674e-14  9.71117308913e-15  7.98227845301e-15  7.63578591917e-15  5.23973930136e-15  4.96507987129e-15  6.18325560069e-15  6.14545574605e-15  5.83256975058e-15  5.47416459414e-15  5.72338766434e-15  5.84222430981e-15  4.15290038925e-15  4.5569784799e-15  4.47472944563e-15  3.35300336418e-15  4.01140495064e-15  3.83613111665e-15  3.45188883561e-15  4.70270396847e-15  3.31717517578e-15  4.590247359e-15  4.70904657422e-15  5.42920901607e-15  3.31436060778e-15  4.0541837811e-15  4.86057770963e-15  4.53542607411e-15  3.73224572984e-15  3.72527257904e-15  3.80431950245e-15  4.73851670291e-15  3.976063757e-15  4.25533987254e-15  4.54904219395e-15  5.52982766984e-15  3.67251882062e-15  5.16520957272e-15  4.08836722288e-15  4.91334453163e-15  2.73522045555e-15  4.50489053995e-15  4.07189589273e-15  3.94876964128e-15  4.06798154932e-15  3.71964984856e-15  4.52084986005e-15  4.267460721e-15  3.659006544e-15  4.27769394137e-15  3.45085282035e-15  5.16310052547e-15  3.91553784203e-15  4.54004981383e-15  5.52667227662e-15  4.25155248169e-15  3.70886319153e-15  4.34210882514e-15  4.38516277131e-15  4.8966619723e-15  3.10256231671e-15  4.11379619381e-15  4.56265985142e-15  4.94948518236e-15  3.52833196769e-15  4.39554150308e-15  4.36938212347e-15  3.85481782634e-15  4.46036797141e-15  4.25299254896e-15  5.25498801843e-15  4.79552536221e-15  3.53837403432e-15  4.21775916559e-15  4.75399764291e-15  3.95651791629e-15  4.45764288393e-15  4.8373112199e-15  4.85552289078e-15  4.7124027383e-15  4.74740851603e-15  5.07790105237e-15  4.18441953395e-15  3.59422186045e-15  4.46943114863e-15  3.21548050292e-15  3.81693637929e-15
 4.41553679238e-15  4.5114225031e-15  4.13827966203e-15  4.7355397776e-15  4.04263804071e-15  4.63861566867e-15  3.99968796299e-15  4.17505509785e-15  4.21123602355e-15  5.85879455754e-15  5.17239100904e-15  5.87882206609e-15  5.11373402706e-15  6.19856641503e-15  7.0827803544e-15  9.31576016682e-15  1.335708108e-14  1.45148884716e-14  1.68686524287e-14  2.30021599627e-14  3.05096997617e-14  4.31011330487e-14  6.63517498409e-14  1.13785353594e-13  2.60007127085e-13  1.00472209455e-12  2.58990512252e-13  1.13627545124e-13  6.67200383966e-14  4.41142985343e-14  3.1116795465e-14  2.27779396698e-14  1.6680406852e-14  1.3803165027e-14  1.17207695088e-14  9.15279197115e-15  7.36988980621e-15  7.23609482269e-15  7.26729719484e-15  5.51568221003e-15  6.55156092801e-15  4.90716389599e-15  6.55295392263e-15  5.38417581288e-15  4.96362103916e-15  5.44872409227e-15  5.14953897667e-15  3.85363112234e-15  4.19722603592e-15  4.4370266075e-15  4.14577223185e-15  4.08889278998e-15  4.314761025e-15  4.14061206781e-15  3.65859467546e-15  3.40640504554e-15  4.13639095437e-15  3.87015942298e-15  3.77082484162e-15  4.10147800498e-15  3.9418156982e-15  4.85059338907e-15  3.52501736164e-15  4.08758245823e-15  4.77673288529e-15  4.85556669648e-15  4.56125268651e-15  4.55389700165e-15  5.16939887066e-15  3.83429368975e-15  4.10482633398e-15  3.75754055574e-15  3.88320209791e-15  4.42428863244e-15  4.54948142745e-15  3.39754134856e-15  4.38990444017e-15  3.50765497364e-15  4.70526684829e-15  4.93952788844e-15  4.88419727728e-15  4.61928910137e-15  4.23712765114e-15  4.8048995618e-15  4.86644783179e-15  4.67965580873e-15  4.65876256385e-15  4.69259938776e-15  3.73517638477e-15  4.58756731736e-15  4.39187307764e-15  4.34777113242e-15  4.26813184689e-15  4.95563433796e-15  4.48484116767e-15  4.91328230261e-15  4.6425025781e-15  3.96946420702e-15  3.85018933548e-15  4.77825339684e-15  4.22294045481e-15  3.64643779773e-15  4.75071697033e-15  3.74444672699e-15  5.35762181431e-15  3.76511377243e-15  4.82650665031e-15  4.57144070599e-15  4.33830554879e-15  4.88883828947e-15  3.82871024492e-15  4.5209924974e-15  3.80027232407e-15  3.51240328876e-15  3.47417115501e-15  3.16627549294e-15  3.85014368688e-15  5.17090920334e-15  4.5456648613e-15  4.85490833801e-15
 4.77039218503e-15  4.62807412559e-15  4.22823378572e-15  5.33430562631e-15  4.90750001172e-15  6.34147633299e-15  4.34850972042e-15  5.26254446536e-15  6.15529238339e-15  4.55613015062e-15  4.96448256714e-15  5.48900878007e-15  5.11280194175e-15  6.20089940657e-15  7.83471748519e-15  8.30661395815e-15  9.84108962918e-15  1.31327977233e-14  1.46763297311e-14  1.67852810092e-14  2.25327011121e-14  3.18060166933e-14  4.3715778667e-14  6.60392819015e-14  1.13886002642e-13  2.58990512252e-13  9.99258867093e-13  2.58802120847e-13  1.13716482581e-13  6.67468939723e-14  4.38207222537e-14  3.09116575108e-14  2.41815061523e-14  1.69161296286e-14  1.31194617595e-14  1.18172697075e-14  8.4196381619e-15  7.16142518851e-15  7.43723291103e-15  6.43444094331e-15  5.31368426919e-15  5.66596748723e-15  4.87242899206e-15  4.06440434849e-15  4.59752722347e-15  4.64677544581e-15  3.77777735513e-15  4.08259107872e-15  4.1679425206e-15  3.63308172242e-15  4.2792490135e-15  3.37952836816e-15  4.86624362115e-15  4.34375973393e-15  4.16825597666e-15  3.94784175044e-15  3.94321916545e-15  3.96678249408e-15  4.26173899838e-15  3.39102166394e-15  3.95071405166e-15  4.17977733323e-15  3.95182897662e-15  4.5781714291e-15  4.26945021597e-15  4.43589039496e-15  4.95917787415e-15  3.97584675145e-15  5.36503335588e-15  4.11046852046e-15  5.10078667755e-15  4.33601192026e-15  4.46461659031e-15  3.92198752658e-15  4.94383878421e-15  4.23648117065e-15  5.04495225146e-15  3.7984781169e-15  4.46426136062e-15  5.2453469342e-15  5.01099518989e-15  4.89022867633e-15  3.33936439425e-15  4.25387345663e-15  4.01370218336e-15  4.932193313e-15  4.46785978773e-15  5.13708477245e-15  5.44765078951e-15  5.94096382097e-15  4.66886079994e-15  3.79396640135e-15  3.05267352416e-15  4.00549931659e-15  4.05295751243e-15  3.98598366106e-15  4.04831882965e-15  3.36777747689e-15  3.44777332687e-15  3.78628572332e-15  3.96071966853e-15  4.19013676205e-15  5.23021256996e-15  4.36889785104e-15  3.38527062513e-15  3.42486118357e-15  3.35111304578e-15  4.09934689007e-15  3.50857604906e-15  4.13067142334e-15  4.83467567634e-15  5.11705093118e-15  5.20311447589e-15  4.56000120457e-15  4.38467167707e-15  4.43578017252e-15  4.74068058975e-15  3.78672821572e-15  4.29783582651e-15  5.71925331365e-15
 3.79693058586e-15  4.38242940297e-15  3.68077583706e-15  4.45846404943e-15  4.45745880053e-15  5.089645729e-15  4.47567215154e-15  4.50305459405e-15  3.63149562265e-15  4.43041235489e-15  4.072620978e-15  5.13243385456e-15  4.91287311278e-15  6.68410061957e-15  7.89893491218e-15  7.4948081296e-15  8.91066541496e-15  1.06137167206e-14  1.12143766533e-14  1.40306150462e-14  1.73673052897e-14  2.3038007829e-14  3.1258173633e-14  4.37915272131e-14  6.61122154324e-14  1.13627545124e-13  2.58802120847e-13  1.00559583029e-12  2.60306369772e-13  1.14398389564e-13  6.59679499858e-14  4.36679454851e-14  3.17851473901e-14  2.29550438793e-14  1.67459795441e-14  1.5136918716e-14  1.14260854713e-14  1.04605859425e-14  8.99399103953e-15  8.2915248688e-15  7.14579721913e-15  7.28901028937e-15  5.56338796173e-15  5.28148875994e-15  5.72945767563e-15  4.93092784611e-15  5.07224142467e-15  4.86934839801e-15  3.80926298566e-15  3.88092787568e-15  5.17481869662e-15  4.52712087202e-15  5.34322991843e-15  2.84169973539e-15  5.3294723164e-15  4.46931669294e-15  3.71157515458e-15  3.45646326417e-15  3.62893196526e-15  4.87672534095e-15  3.91355417704e-15  4.71796219736e-15  3.30125588978e-15  4.05367723762e-15  4.01625501093e-15  3.56065374406e-15  4.0413721393e-15  3.98250838022e-15  3.92254802889e-15  3.88325101994e-15  4.1846908899e-15  3.13517979985e-15  3.53437649239e-15  3.83640315561e-15  4.08821280656e-15  3.79190300586e-15  4.06130193645e-15  1.61959853641e-15  4.32272426025e-15  2.71160008794e-15  3.56012822224e-15  2.48857835709e-15  2.64199056637e-15  3.53066032542e-15  4.54403614875e-15  4.73326531585e-15  3.34826830245e-15  3.87657468711e-15  4.23335555499e-15  5.26917347033e-15  4.50934418818e-15  3.02639429511e-15  4.04996998361e-15  4.64307053072e-15  3.54797077369e-15  3.81266754889e-15  4.58451688711e-15  3.49996469409e-15  4.81335666035e-15  5.00318553715e-15  5.72504830092e-15  4.98601663658e-15  4.88104515162e-15  4.75601052195e-15  4.20704463705e-15  3.7384003973e-15  4.25636143387e-15  4.24041046328e-15  4.35506621616e-15  3.84475159309e-15  4.48087857861e-15  3.92884943821e-15  4.39634577478e-15  4.59273607963e-15  4.32266942558e-15  3.96124727839e-15  3.9355791794e-15  4.19676754255e-15  4.1586273522e-15  3.60804179404e-15
 4.31375233642e-15  4.39666617332e-15  3.88781892449e-15  4.34983171949e-15  4.48853411974e-15  4.9621998549e-15  5.2138544751e-15  4.74348993452e-15  3.98862665471e-15  5.34945203856e-15  3.93116705227e-15  5.13222737569e-15  4.77446478196e-15  6.00358992298e-15  6.55441724168e-15  7.41280466976e-15  7.34697873639e-15  8.72544488002e-15  9.27325607506e-15  1.17932187048e-14  1.32125980955e-14  1.74784997715e-14  2.29290241228e-14  3.16232655774e-14  4.41593545975e-14  6.67200383966e-14  1.13716482581e-13  2.60306369772e-13  1.00233933834e-12  2.59199734076e-13  1.13360852073e-13  6.61281296334e-14  4.37723666053e-14  3.18415780145e-14  2.26167747533e-14  1.80738095765e-14  1.40737578353e-14  1.25150444414e-14  1.01276570331e-14  8.8907804887e-15  8.03350227729e-15  7.65684488197e-15  6.28282401738e-15  6.46651365992e-15  6.05102517208e-15  6.27102724016e-15  5.38457293585e-15  5.56685008045e-15  4.78945115471e-15  6.65742152747e-15  7.64464333942e-15  5.68025242838e-15  6.02562006885e-15  4.81935276587e-15  5.20073144842e-15  4.08549848322e-15  5.18744802938e-15  3.80084533256e-15  4.25307967357e-15  3.54899454409e-15  3.32608280418e-15  4.14795106586e-15  4.05504276057e-15  4.0052669482e-15  3.76985087371e-15  5.43174455662e-15  4.94159264372e-15  4.25972782802e-15  3.389939965e-15  4.44663471229e-15  3.88630085102e-15  4.27081719393e-15  2.82082771913e-15  3.81431392555e-15  4.57350481869e-15  3.77560068949e-15  4.63678211352e-15  2.98644466355e-15  3.41959338865e-15  5.40868428587e-15  4.61445201072e-15  4.02895226516e-15  4.39818040641e-15  3.90857179019e-15  2.94102252971e-15  3.86456975937e-15  4.05440497065e-15  4.24639271415e-15  3.63644029183e-15  4.79817589426e-15  4.22974827256e-15  3.85289401682e-15  2.79847672496e-15  3.53076080385e-15  3.19983763271e-15  3.13666214893e-15  3.64562797391e-15  3.39255972074e-15  4.17256940896e-15  3.92626819864e-15  4.41638478954e-15  4.71774548465e-15  3.59373393199e-15  4.32047881285e-15  2.78815192264e-15  2.78803023624e-15  4.66635249123e-15  4.02712531729e-15  4.16897943676e-15  4.64460295286e-15  3.13228432785e-15  3.35242055837e-15  3.34035230466e-15  3.60377119372e-15  4.64473296822e-15  5.13265350986e-15  4.69987563337e-15  3.39785813925e-15  4.70352119514e-15  3.50560773126e-15
 4.54125635176e-15  3.3441039823e-15  3.69008194251e-15  3.38387820072e-15  3.05989574498e-15  4.55392220514e-15  4.09651974702e-15  3.19926946314e-15  4.54763443667e-15  5.06324688524e-15  3.65653142585e-15  4.88205601209e-15  4.52689850876e-15  4.69478005207e-15  5.67435876556e-15  6.35659741404e-15  7.89971106744e-15  7.20464353009e-15  9.44097882153e-15  1.0187899286e-14  1.16293608006e-14  1.42456888986e-14  1.77173020325e-14  2.30874459038e-14  2.94712921464e-14  4.41142985343e-14  6.67468939723e-14  1.14398389564e-13  2.59199734076e-13  1.00362597545e-12  2.60455838554e-13  1.1401419829e-13  6.74168005635e-14  4.42478885398e-14  3.16066600293e-14  2.24409725869e-14  1.80353163197e-14  1.49826025282e-14  1.0912492645e-14  8.58329229504e-15  9.00345693491e-15  7.18185635352e-15  6.69409120751e-15  5.62981167845e-15  5.95049880072e-15  6.39413575948e-15  4.18633815753e-15  4.36964604864e-15  4.64583505523e-15  3.72602650516e-15  5.53105188204e-15  3.65973085982e-15  4.26186666136e-15  3.92720003655e-15  3.56944046999e-15  3.95039943191e-15  3.53503889755e-15  3.85348892715e-15  4.64536804996e-15  4.02787506642e-15  4.03917652926e-15  4.77094739922e-15  4.40425008982e-15  4.64218352393e-15  4.399759364e-15  4.98642338539e-15  5.17851607087e-15  4.40188234729e-15  4.24654332003e-15  4.35879967903e-15  4.1221687036e-15  2.99049529986e-15  2.36995931303e-15  3.69188337203e-15  4.54381322739e-15  4.89790453151e-15  4.09133443394e-15  3.49975156534e-15  4.3692543008e-15  3.71389782103e-15  2.76554331734e-15  3.56427626731e-15  4.36797778619e-15  3.19041814588e-15  3.58894620907e-15  3.95032213623e-15  3.57039417559e-15  3.94169288813e-15  4.07795356667e-15  5.41552356282e-15  4.18920521941e-15  4.84938871249e-15  2.9786505257e-15  3.55563318668e-15  4.62297511241e-15  2.40858282168e-15  4.29734989231e-15  4.71012210943e-15  5.03874462446e-15  4.44829953787e-15  4.17233243104e-15  3.56451979359e-15  3.01615389848e-15  3.15651132152e-15  3.18568142271e-15  3.51922355887e-15  4.12739975681e-15  4.12125001495e-15  3.79126160197e-15  4.64144315876e-15  3.52624577237e-15  3.35373314233e-15  4.62885424884e-15  4.51506048339e-15  5.26739381736e-15  5.46428668816e-15  3.61707396313e-15  4.43314519072e-15  4.38762332887e-15  4.17691442777e-15
 3.90095403965e-15  3.72454373657e-15  3.9225567007e-15  2.82830973468e-15  4.52579664628e-15  5.34527374466e-15  4.11423350763e-15  2.56677721687e-15  4.48489322652e-15  4.49478332787e-15  3.43514785664e-15  4.48552963422e-15  4.84326653449e-15  4.49450651219e-15  6.74194400789e-15  4.75778708645e-15  4.50210498753e-15  5.91598272163e-15  6.00630495756e-15  7.91529193014e-15  9.14650362548e-15  1.21572949415e-14  1.55883029106e-14  1.84886797412e-14  2.21929890943e-14  3.1116795465e-14  4.38207222537e-14  6.59679499858e-14  1.13360852073e-13  2.60455838554e-13  1.00488651463e-12  2.58607666227e-13  1.13912142247e-13  6.6898920819e-14  4.4619234435e-14  3.13266555816e-14  2.34707148265e-14  1.7800405577e-14  1.32035620733e-14  1.06373478347e-14  8.56005521284e-15  7.66012790038e-15  6.37003669129e-15  6.82961146229e-15  6.09202059657e-15  5.4754710343e-15  4.06906762455e-15  3.82996282639e-15  5.14431970764e-15  3.44913515688e-15  4.78543747919e-15  3.51599159902e-15  4.29357145442e-15  4.76195342623e-15  4.16418108044e-15  3.34678115758e-15  3.84144895533e-15  4.03048199908e-15  5.0368090078e-15  4.13760898574e-15  4.76653579281e-15  5.04515503563e-15  3.06418832097e-15  4.31614147153e-15  5.0094411679e-15  3.1594811394e-15  4.45720730309e-15  3.60103471388e-15  3.46306836011e-15  3.42672341556e-15  4.79728145578e-15  5.12197365237e-15  2.92710793594e-15  3.88946185455e-15  3.99723774673e-15  3.980210457e-15  4.19613015982e-15  3.35688296775e-15  4.65253309566e-15  4.4867920398e-15  4.38909646595e-15  3.42377161856e-15  2.74360749495e-15  2.91052536093e-15  3.60769373874e-15  3.58805292008e-15  2.85899405988e-15  5.7412501747e-15  3.78790881077e-15  4.34480817832e-15  4.14171431502e-15  3.37576251685e-15  2.37319551991e-15  3.34282020689e-15  3.07272416258e-15  3.02883548027e-15  4.12505031606e-15  4.33223942281e-15  3.50365718923e-15  3.64689381827e-15  4.76021164787e-15  3.63362946683e-15  2.94201748322e-15  3.87467117842e-15  3.6523212774e-15  3.3974928604e-15  4.23891751149e-15  3.6522612885e-15  3.30252845939e-15  3.49822552746e-15  3.18695112317e-15  4.09537837032e-15  3.12285079179e-15  3.73251085841e-15  3.01187275722e-15  4.0633143848e-15  4.02335692063e-15  4.17967390338e-15  2.9891045447e-15  3.87508329792e-15
 3.59281515763e-15  3.58521604147e-15  3.07096028706e-15  2.9059923987e-15  3.87005313734e-15  4.04455784661e-15  4.13250101788e-15  3.77968851661e-15  3.83893206917e-15  4.35569737069e-15  4.34239762941e-15  4.56729984754e-15  4.50975467936e-15  4.28816266937e-15  5.03426452956e-15  4.46252733368e-15  4.2505516958e-15  7.13140429346e-15  6.88717678051e-15  7.80070016257e-15  8.56245797203e-15  1.00211370997e-14  1.17790342442e-14  1.54922878355e-14  1.85730718066e-14  2.27779396698e-14  3.09116575108e-14  4.36679454851e-14  6.61281296334e-14  1.1401419829e-13  2.58607666227e-13  1.00199781452e-12  2.59059466396e-13  1.13648515662e-13  6.65825978854e-14  4.40187144244e-14  2.97871289824e-14  2.34370731513e-14  1.79349183255e-14  1.43861787074e-14  1.20507226897e-14  9.94914135526e-15  8.34809323312e-15  6.66709500017e-15  5.71427781048e-15  6.63679197462e-15  5.14662559347e-15  4.48910875448e-15  4.74270341531e-15  4.72075237717e-15  4.70232321819e-15  4.65529473267e-15  4.08116295789e-15  3.44871636167e-15  4.61471084963e-15  2.75373184734e-15  2.27209149172e-15  3.23711598837e-15  3.22404768708e-15  4.48660613752e-15  3.52613716979e-15  4.75284140085e-15  3.31089400934e-15  3.17813689804e-15  3.64319164906e-15  3.44485964711e-15  3.95162178777e-15  3.69245968371e-15  4.18313782198e-15  4.18168535649e-15  4.76016583192e-15  3.72902059311e-15  3.5093042737e-15  4.45585148187e-15  4.22099263599e-15  2.8403461274e-15  5.29180095712e-15  4.54600700164e-15  6.05672637378e-15  4.16651410272e-15  4.89833916924e-15  4.17522590994e-15  3.84830018124e-15  3.86482811861e-15  3.58326283867e-15  4.87678524955e-15  2.86483174315e-15  4.78010582897e-15  3.75119624769e-15  4.05847430882e-15  4.2907717826e-15  3.7343328061e-15  2.56169775005e-15  4.1610372195e-15  3.57324851402e-15  3.69372922944e-15  4.11756501641e-15  4.22441056234e-15  3.93271565661e-15  5.0132701967e-15  3.69625222362e-15  3.1077971565e-15  3.58531120992e-15  4.12547576593e-15  5.44616743314e-15  4.80887694562e-15  4.53885357313e-15  3.01391750454e-15  4.15585608907e-15  4.05721667788e-15  3.24605067794e-15  4.92444857892e-15  4.38295836503e-15  4.52219060613e-15  3.7835843293e-15  3.61736174692e-15  3.01905947473e-15  4.47944801412e-15  3.20909820548e-15  3.04333415659e-15
 2.67725069245e-15  3.45089112766e-15  5.0528522448e-15  4.27086029611e-15  4.45083423158e-15  3.82244692332e-15  4.45654034887e-15  3.17751814828e-15  4.12802020126e-15  3.76659871867e-15  3.81001963699e-15  3.9817578302e-15  4.5495011563e-15  4.44232550117e-15  5.1486295859e-15  5.45193579168e-15  5.28071335446e-15  6.94005021986e-15  7.22649810695e-15  7.01136602768e-15  7.18618232843e-15  9.32602532788e-15  9.56619931136e-15  1.12322322779e-14  1.43008985494e-14  1.6680406852e-14  2.41815061523e-14  3.17851473901e-14  4.37723666053e-14  6.74168005635e-14  1.13912142247e-13  2.59059466396e-13  1.00482962868e-12  2.59410682976e-13  1.1378291993e-13  6.73572061859e-14  4.3812452179e-14  3.12072526096e-14  2.36046377447e-14  1.79235477818e-14  1.53096474335e-14  1.23207582639e-14  9.42715937477e-15  7.49586106902e-15  7.66642427617e-15  6.31761278437e-15  5.2295291074e-15  3.51883129818e-15  3.85502976483e-15  5.01802065065e-15  4.69777607684e-15  4.25974750821e-15  5.07434699873e-15  4.08103169796e-15  6.16313408232e-15  5.05148540403e-15  4.6034893213e-15  4.03471744081e-15  2.83393529496e-15  4.3746989457e-15  4.51188464481e-15  3.95631471452e-15  2.70974475083e-15  3.5834811251e-15  3.03761716743e-15  3.18673482206e-15  3.4487269745e-15  3.57099555448e-15  4.51918940418e-15  3.52898611388e-15  3.59096591856e-15  3.2345244253e-15  3.38208335382e-15  5.36788063618e-15  4.33863702603e-15  3.34579785632e-15  3.94663003826e-15  3.55957478579e-15  5.61132626875e-15  5.1289828364e-15  4.39240724524e-15  3.2119438941e-15  4.51663425592e-15  4.14350856631e-15  4.15664976472e-15  4.59184270894e-15  3.40694243309e-15  5.05648984955e-15  3.13144068286e-15  4.87089003877e-15  4.71470042806e-15  4.15132463983e-15  4.28217276421e-15  3.79473357933e-15  3.82117752815e-15  3.77623337851e-15  4.45212093634e-15  3.99821886617e-15  4.42138751871e-15  4.66198551117e-15  4.54624676742e-15  4.02136009328e-15  4.24750100582e-15  3.54061349459e-15  2.92981135437e-15  3.11142011941e-15  2.72758684202e-15  2.92518205534e-15  3.46995638236e-15  3.20472702261e-15  3.85274421864e-15  4.8856824543e-15  4.81179381307e-15  4.97235599267e-15  2.78207776051e-15  3.55849054531e-15  3.45646770879e-15  3.38749232331e-15  3.21993811603e-15  3.18898599491e-15
 4.96682139922e-15  4.04935032122e-15  3.43755055012e-15  4.1551789214e-15  4.9703045897e-15  4.34825527732e-15  4.22330218488e-15  3.29684710937e-15  3.02135998073e-15  3.59344692962e-15  4.93794282555e-15  4.90017654239e-15  3.65927427728e-15  3.72365506525e-15  4.25585762538e-15  5.20630557807e-15  4.34789785928e-15  4.64172648248e-15  4.99255453215e-15  6.04685269127e-15  6.06381106174e-15  6.67620715578e-15  7.56011527043e-15  9.9154701767e-15  1.15622774674e-14  1.3803165027e-14  1.69161296286e-14  2.29550438793e-14  3.18415780145e-14  4.42478885398e-14  6.6898920819e-14  1.13648515662e-13  2.59410682976e-13  1.00370561354e-12  2.59532329416e-13  1.13746485618e-13  6.76962624237e-14  4.32246834083e-14  3.07765627443e-14  2.15597988596e-14  1.65603484059e-14  1.35874343847e-14  1.14601128385e-14  9.17239913145e-15  8.84629131709e-15  7.85463837231e-15  6.4351725154e-15  4.75196161288e-15  4.56057586183e-15  3.23486943677e-15  4.08201453188e-15  4.983967934e-15  4.06651115748e-15  3.57185109353e-15  4.9501978892e-15  4.3163682352e-15  4.04754364779e-15  5.22249451347e-15  3.37509704044e-15  5.51510117718e-15  5.12459814643e-15  5.71202503812e-15  3.71198892061e-15  3.73717510755e-15  4.60211992684e-15  3.55442935617e-15  3.90662701541e-15  3.49048292802e-15  4.22351263001e-15  2.96389825937e-15  3.867392009e-15  3.32241661413e-15  3.83311504883e-15  3.65283563938e-15  3.94555891489e-15  3.58176097602e-15  3.92346519436e-15  3.06095432077e-15  3.62478918498e-15  3.78160387116e-15  4.82712675627e-15  3.46381123915e-15  3.95488481329e-15  3.91580541154e-15  4.7754247275e-15  5.20729873293e-15  3.38136443545e-15  3.84508169779e-15  3.95718555471e-15  3.17719185441e-15  2.98376273883e-15  3.06844166775e-15  3.6447507717e-15  3.80121667717e-15  4.29940150694e-15  3.37402203728e-15  3.60832611865e-15  3.48394304266e-15  3.5557989113e-15  4.43782413605e-15  4.07600140336e-15  3.51772193878e-15  2.51597645557e-15  2.67443249782e-15  3.45946082015e-15  2.9048014926e-15  2.83169913091e-15  5.39055340974e-15  3.76605272741e-15  3.42127419126e-15  3.76004396269e-15  4.81247027728e-15  4.99229818133e-15  5.75105889176e-15  3.49262332963e-15  4.66453341265e-15  4.73683991541e-15  4.20669884013e-15  3.8849610143e-15  5.35045325329e-15
 5.22624920084e-15  3.48127342157e-15  3.83570724328e-15  4.21719707115e-15  3.63279638009e-15  4.37078541604e-15  4.23860552331e-15  3.76572332081e-15  3.70380489416e-15  4.19825682413e-15  4.42221630916e-15  4.06998035857e-15  5.24980009308e-15  5.16622608715e-15  4.21859270525e-15  4.72134298378e-15  4.41734705202e-15  5.18632523548e-15  6.23587363156e-15  6.06610584133e-15  5.69690508815e-15  6.27578720201e-15  6.82575907364e-15  7.73130748528e-15  9.71117308913e-15  1.17207695088e-14  1.31194617595e-14  1.67459795441e-14  2.26167747533e-14  3.16066600293e-14  4.4619234435e-14  6.65825978854e-14  1.1378291993e-13  2.59532329416e-13  1.00555167299e-12  2.59651141733e-13  1.13439020651e-13  6.48570710334e-14  4.40072224944e-14  3.08693500124e-14  2.22165572016e-14  1.83072298336e-14  1.50689363866e-14  1.10073929054e-14  1.07523152529e-14  9.54090317561e-15  7.14805582446e-15  5.31314524803e-15  4.49185888682e-15  4.26066381873e-15  5.24376965873e-15  4.70614889318e-15  6.08145204345e-15  4.82691872414e-15  4.43999540116e-15  3.89934698194e-15  4.72820779576e-15  4.50179798551e-15  3.60716862444e-15  4.80035877991e-15  5.28833743128e-15  4.70453485934e-15  5.19978451166e-15  4.46896173789e-15  4.47363760868e-15  3.67802258191e-15  3.78775146657e-15  4.0588431283e-15  4.217269322e-15  3.9774119963e-15  4.46201825654e-15  3.37150113431e-15  3.53554883312e-15  3.6763723713e-15  3.6827177637e-15  3.04850259489e-15  3.56206732056e-15  4.3420661029e-15  3.91727396447e-15  4.28313204239e-15  4.55735989801e-15  4.83138336734e-15  4.76851176193e-15  5.06621298794e-15  5.89042487113e-15  4.69812014475e-15  3.74762140461e-15  3.96640750534e-15  3.64550729045e-15  3.44012981596e-15  3.4133590293e-15  3.35348689505e-15  3.74248208842e-15  4.46658034859e-15  4.30875844659e-15  4.2491534435e-15  4.50438254659e-15  4.0180337032e-15  5.8339488804e-15  5.38788173444e-15  6.10391396991e-15  4.74300096892e-15  3.83080004924e-15  3.9625965343e-15  4.38107182454e-15  3.61714658946e-15  4.52106929339e-15  4.5223759576e-15  3.86153255073e-15  4.80465285514e-15  4.52003911616e-15  5.01430950599e-15  5.01469512992e-15  5.44815057511e-15  4.39944768432e-15  4.11518779568e-15  3.54750516727e-15  2.91129846015e-15  2.544108659e-15  4.86076990596e-15
 5.22960771487e-15  4.3036538819e-15  4.35299996703e-15  4.53478011405e-15  5.1963120902e-15  4.26949393183e-15  4.92435181518e-15  4.17057963533e-15  4.31693364175e-15  4.28137065521e-15  5.11293499386e-15  3.91413684e-15  4.51077463924e-15  3.9474790089e-15  3.7691333369e-15  4.55118482753e-15  4.50031185644e-15  3.66377903669e-15  4.21824955683e-15  5.33789517601e-15  4.38133825038e-15  5.15675394073e-15  5.61742872395e-15  5.97222105733e-15  7.98227845301e-15  9.15279197115e-15  1.18172697075e-14  1.5136918716e-14  1.80738095765e-14  2.24409725869e-14  3.13266555816e-14  4.40187144244e-14  6.73572061859e-14  1.13746485618e-13  2.59651141733e-13  1.00318294161e-12  2.59528006311e-13  1.13932780352e-13  6.61224603939e-14  4.40983891773e-14  3.10709914998e-14  2.24963773022e-14  1.72099141347e-14  1.44570788658e-14  1.26549984684e-14  1.07207594465e-14  7.24881343022e-15  7.28151897821e-15  5.8689901312e-15  4.57637338766e-15  4.26416250629e-15  5.22494795773e-15  5.13238408577e-15  4.37961400918e-15  4.28295310029e-15  3.88581439237e-15  4.05158687112e-15  3.63469736369e-15  4.21931517981e-15  5.24832711884e-15  4.90654929789e-15  4.92729227625e-15  4.02189275257e-15  3.09955072239e-15  2.46096454359e-15  3.34089432904e-15  3.74098987685e-15  3.11026072604e-15  4.28623295301e-15  3.74091686269e-15  3.44288540488e-15  3.62974128076e-15  4.17602691454e-15  3.6714032584e-15  3.74855035703e-15  3.48132310512e-15  3.91077899409e-15  3.47266716747e-15  3.51321615352e-15  4.26558233598e-15  3.63728702644e-15  3.95309565676e-15  4.05060670079e-15  3.9254177799e-15  4.49340891293e-15  3.30422415326e-15  3.17379098283e-15  4.31061586625e-15  5.32045103424e-15  3.10700511655e-15  3.73424954148e-15  4.84631371112e-15  4.44269465278e-15  5.17467690745e-15  4.81503522524e-15  5.08380913479e-15  3.64086003011e-15  2.18510869058e-15  4.07691696284e-15  4.41547029539e-15  3.78594845158e-15  2.55033559538e-15  3.66304119439e-15  4.64283022781e-15  4.00262160059e-15  4.00498123364e-15  3.9693095915e-15  3.25974634209e-15  2.33072127926e-15  3.78382034741e-15  3.74801996188e-15  3.66922759498e-15  3.23524327751e-15  3.24849046043e-15  4.07300612191e-15  4.18266029831e-15  3.28261337939e-15  3.37393646356e-15  2.61128836914e-15  4.36517476773e-15
 6.01717628097e-15  4.68854555548e-15  3.3707297743e-15  3.88236812818e-15  3.64980040854e-15  3.66082419825e-15  3.47456752378e-15  4.8165905172e-15  3.24144440922e-15  2.62192423903e-15  2.94662552815e-15  3.57586658096e-15  4.55422612746e-15  3.93289829664e-15  3.39576563593e-15  4.59077751076e-15  3.92767355858e-15  4.07496169537e-15  4.54746293455e-15  6.08396969992e-15  5.23266875825e-15  4.22695790608e-15  5.74055127732e-15  5.91098980305e-15  7.63578591917e-15  7.36988980621e-15  8.4196381619e-15  1.14260854713e-14  1.40737578353e-14  1.80353163197e-14  2.34707148265e-14  2.97871289824e-14  4.3812452179e-14  6.76962624237e-14  1.13439020651e-13  2.59528006311e-13  1.00199204066e-12  2.59030693594e-13  1.12947435937e-13  6.66673988486e-14  4.33836734844e-14  3.28840320251e-14  2.41656694332e-14  1.84701859136e-14  1.38882476205e-14  1.03815429918e-14  1.03659007711e-14  9.15092607241e-15  7.5902129347e-15  5.8057056365e-15  5.86257066465e-15  4.95909121731e-15  4.68258186781e-15  3.60523033593e-15  4.09799677605e-15  3.8314736014e-15  3.79591354027e-15  3.12803164998e-15  4.01924756502e-15  3.59699650032e-15  3.85757907666e-15  4.31476147209e-15  3.19075592006e-15  4.02389234703e-15  3.57964410711e-15  3.52656315443e-15  3.878437581e-15  4.64009911636e-15  3.50696295387e-15  4.08045853115e-15  4.03475176549e-15  4.45181051783e-15  5.43769453344e-15  5.44247756247e-15  5.20510174701e-15  4.7278717084e-15  4.47961279277e-15  4.94803006119e-15  4.24594766465e-15  3.42749391957e-15  4.02447227783e-15  4.9172557502e-15  4.03486032428e-15  4.38846848653e-15  4.52475322424e-15  4.38867995084e-15  4.32431475676e-15  4.08839964863e-15  4.94126546239e-15  4.53642887674e-15  4.36477529145e-15  4.74384504968e-15  5.57136386172e-15  4.78147303154e-15  4.3146989711e-15  3.8352543734e-15  3.48050077479e-15  2.76204300038e-15  4.08806876818e-15  4.16263416177e-15  3.78129550314e-15  4.51557044496e-15  3.38917838356e-15  4.61214392613e-15  4.73262697756e-15  3.88813158926e-15  4.73607217917e-15  4.11659307561e-15  2.94279192641e-15  3.29748260146e-15  4.20045928222e-15  5.22657553805e-15  4.22524289264e-15  4.21380393576e-15  2.17054451821e-15  3.18059250278e-15  4.11498573553e-15  4.31765328588e-15  4.40506563589e-15  4.3882547355e-15
 4.78542941796e-15  4.85125433153e-15  4.4998260712e-15  3.94335007483e-15  3.47149861256e-15  3.35952750631e-15  3.68549038926e-15  4.56745332134e-15  4.06353153793e-15  5.00550395789e-15  5.12846603892e-15  4.31745620696e-15  4.55341547171e-15  4.5915846875e-15  4.15362837691e-15  3.72980370562e-15  3.90194952633e-15  2.80332576166e-15  4.04341476058e-15  5.15666873502e-15  4.65174795198e-15  5.07164815377e-15  5.47996290829e-15  4.43193596623e-15  5.23973930136e-15  7.23609482269e-15  7.16142518851e-15  1.04605859425e-14  1.25150444414e-14  1.49826025282e-14  1.7800405577e-14  2.34370731513e-14  3.12072526096e-14  4.32246834083e-14  6.48570710334e-14  1.13932780352e-13  2.59030693594e-13  1.00357566232e-12  2.58523984078e-13  1.13412268659e-13  6.64143936024e-14  4.37976629202e-14  3.13153929607e-14  2.31495529403e-14  1.87183496506e-14  1.39365598879e-14  1.13672895833e-14  9.64637209129e-15  9.45455587022e-15  6.7506857596e-15  7.2476299867e-15  6.03460344367e-15  5.57419197101e-15  5.39732777374e-15  6.22952946342e-15  4.97014913579e-15  4.37294042403e-15  3.91883682889e-15  5.1678340444e-15  4.35406175599e-15  3.73915444263e-15  4.29913908145e-15  4.18648100442e-15  3.28660355877e-15  4.82558978382e-15  4.42415042725e-15  5.1029616376e-15  3.63888359786e-15  5.04535705455e-15  5.03331336769e-15  4.58054956812e-15  3.69012654273e-15  3.82069340255e-15  4.30038313992e-15  4.50535788451e-15  4.33239762088e-15  4.02267172626e-15  4.48097940887e-15  4.78841232786e-15  3.66086925461e-15  3.57155723329e-15  4.3222323641e-15  3.4148670855e-15  4.45818170035e-15  4.24596988338e-15  4.05052622197e-15  4.05721776483e-15  4.17181334987e-15  3.95072702225e-15  4.1282571289e-15  5.07566589188e-15  4.56767012789e-15  3.45893066133e-15  2.32809000577e-15  3.59596790439e-15  4.31719764656e-15  4.22898596998e-15  4.40107115679e-15  3.74935175128e-15  4.84218340662e-15  4.49595267464e-15  4.12473331358e-15  3.00522769009e-15  3.86622998733e-15  3.3277037089e-15  3.09856201447e-15  3.98059088254e-15  3.89752110222e-15  3.75751800526e-15  2.94602013494e-15  3.01510153895e-15  4.32456389095e-15  4.71894586995e-15  2.0661596765e-15  3.65749712935e-15  3.89848526712e-15  3.52046624843e-15  4.84331673447e-15  5.20816723581e-15  3.22163453781e-15
 3.60960785459e-15  4.28490106085e-15  4.15818647701e-15  4.28924359015e-15  3.70747594829e-15  3.15783987113e-15  3.44997264291e-15  3.3218238661e-15  4.01340569863e-15  4.07801778621e-15  3.45211294518e-15  2.88375492612e-15  1.98878389411e-15  4.16227613698e-15  3.98546364908e-15  3.61315205418e-15  4.52142507469e-15  5.01397381594e-15  4.54822768709e-15  4.17389701855e-15  4.64350559219e-15  4.20752728558e-15  5.27162500617e-15  5.09545496901e-15  4.96507987129e-15  7.26729719484e-15  7.43723291103e-15  8.99399103953e-15  1.01276570331e-14  1.0912492645e-14  1.32035620733e-14  1.79349183255e-14  2.36046377447e-14  3.07765627443e-14  4.40072224944e-14  6.61224603939e-14  1.12947435937e-13  2.58523984078e-13  9.99299345086e-13  2.58917459371e-13  1.12970252164e-13  6.68322325398e-14  4.58005972767e-14  3.11100493379e-14  2.29680258663e-14  1.77841618621e-14  1.36797697147e-14  1.11334428712e-14  1.0419902406e-14  7.50047718991e-15  6.4756353545e-15  5.83843817905e-15  5.81141104789e-15  4.83039463902e-15  5.21731228321e-15  5.96277025428e-15  4.90634597952e-15  4.17279577873e-15  4.30120806009e-15  5.00968790027e-15  4.46860446857e-15  3.46175360215e-15  4.57120970383e-15  3.90887566906e-15  4.88782926228e-15  4.27040101686e-15  3.75929630107e-15  4.03434914997e-15  3.43333686489e-15  3.79376915112e-15  3.68325536274e-15  3.90823708028e-15  2.73878587131e-15  3.25870449314e-15  4.01002802873e-15  3.36133878204e-15  4.99413045431e-15  3.93781511387e-15  4.1726327113e-15  3.65738502148e-15  3.7136168422e-15  3.97660620438e-15  3.55303320876e-15  4.88113648636e-15  3.24628413355e-15  4.19108775773e-15  3.26712113732e-15  4.19771825619e-15  4.86220984658e-15  4.75682674571e-15  4.89058597048e-15  3.50962732037e-15  4.08934741106e-15  3.5443118877e-15  4.60482773919e-15  4.04770110737e-15  4.30292419199e-15  3.79220483881e-15  3.23894319354e-15  4.26355159716e-15  5.22742103161e-15  3.35396948728e-15  4.00360378123e-15  4.31101702483e-15  3.72575416286e-15  3.95151210173e-15  4.4347145361e-15  4.00485984264e-15  4.82723111511e-15  4.4372816312e-15  3.83063396205e-15  3.43835402942e-15  3.61761650786e-15  2.75508557573e-15  4.01699205041e-15  4.67414856379e-15  4.25608000392e-15  3.93966916017e-15  3.90317428735e-15  3.25224881532e-15
 3.94886782476e-15  4.174982235e-15  4.3162097058e-15  3.61717046196e-15  3.88140422993e-15  4.68137655212e-15  4.87300132202e-15  3.87526873692e-15  3.96509974205e-15  3.78237373263e-15  4.75723608648e-15  5.40226561189e-15  4.53055270853e-15  5.19066953878e-15  3.42217610351e-15  3.15396498338e-15  5.25089230223e-15  5.88741082036e-15  4.93782541302e-15  5.21768322959e-15  4.55384699493e-15  4.31620974089e-15  4.92004757689e-15  5.47724570663e-15  6.18325560069e-15  5.51568221003e-15  6.43444094331e-15  8.2915248688e-15  8.8907804887e-15  8.58329229504e-15  1.06373478347e-14  1.43861787074e-14  1.79235477818e-14  2.15597988596e-14  3.08693500124e-14  4.40983891773e-14  6.66673988486e-14  1.13412268659e-13  2.58917459371e-13  1.00567779011e-12  2.59621511336e-13  1.13970115652e-13  6.57474898275e-14  4.39016991039e-14  3.12943727913e-14  2.28534178489e-14  1.77991308409e-14  1.39908142709e-14  1.1914794988e-14  1.05792651333e-14  8.83194671616e-15  7.02193899013e-15  6.43539474012e-15  6.14922523464e-15  5.63327789449e-15  4.58819095727e-15  4.15396436954e-15  3.98583035624e-15  3.24165366294e-15  4.82220167464e-15  4.72627758507e-15  4.52656217097e-15  3.99672200556e-15  3.8486054165e-15  2.44743745697e-15  3.17819877878e-15  4.74140405541e-15  3.33263169396e-15  3.68268888428e-15  3.91025195398e-15  3.28202726199e-15  5.22083308355e-15  3.30310686635e-15  4.15534237709e-15  4.72716126899e-15  4.61393389816e-15  4.03503485808e-15  5.03550387936e-15  4.70995916179e-15  3.10864700387e-15  3.75289824552e-15  3.0363004937e-15  2.72739496389e-15  4.21768593916e-15  4.58507636573e-15  4.22039523448e-15  4.02827233245e-15  3.27424587586e-15  4.81113954174e-15  4.85815427707e-15  4.05721139047e-15  4.68912530389e-15  2.84044321724e-15  3.89479157601e-15  3.75168537187e-15  4.10543917753e-15  3.39225113573e-15  3.89737715808e-15  2.91126404737e-15  3.56092359064e-15  4.68886431093e-15  3.3499421424e-15  3.52336342216e-15  4.55067343811e-15  4.91343145916e-15  4.17339682764e-15  5.01544670326e-15  3.32482166585e-15  3.60670318025e-15  5.38078704176e-15  3.78752208758e-15  4.38042583008e-15  3.97193447494e-15  3.2712757036e-15  3.52219236136e-15  5.3595339536e-15  4.72001909207e-15  3.71655916328e-15  3.68988087771e-15  4.01210662957e-15
 4.67385344264e-15  3.96591694637e-15  4.20775219068e-15  3.08854245902e-15  4.47839663405e-15  4.46438235399e-15  3.8961049184e-15  3.63850298172e-15  3.40513113249e-15  4.12285401958e-15  4.42637502817e-15  3.84494797894e-15  4.40738132149e-15  4.54748743481e-15  3.62497668999e-15  3.58020587446e-15  4.58585695371e-15  4.70515519741e-15  5.25098037929e-15  5.16187793015e-15  5.15108854447e-15  5.89038708557e-15  4.44723890894e-15  5.02979960844e-15  6.14545574605e-15  6.55156092801e-15  5.31368426919e-15  7.14579721913e-15  8.03350227729e-15  9.00345693491e-15  8.56005521284e-15  1.20507226897e-14  1.53096474335e-14  1.65603484059e-14  2.22165572016e-14  3.10709914998e-14  4.33836734844e-14  6.64143936024e-14  1.12970252164e-13  2.59621511336e-13  1.00007464433e-12  2.58323215542e-13  1.13063316294e-13  6.69020499385e-14  4.4513703745e-14  3.25026037119e-14  2.46650638001e-14  1.83677164374e-14  1.41801784922e-14  1.16626064632e-14  9.85603220786e-15  9.52607572053e-15  6.81588830654e-15  6.36277784934e-15  6.34540616866e-15  5.37162191957e-15  5.07514538887e-15  3.43176411498e-15  3.11980109134e-15  4.75437938097e-15  4.40187894771e-15  3.18552982709e-15  3.55767747803e-15  4.54045189867e-15  4.05742035531e-15  5.0943131677e-15  3.3752601829e-15  4.08538377596e-15  3.17935402941e-15  3.14075730441e-15  3.11215860847e-15  3.11978551445e-15  4.25581251211e-15  3.37954602952e-15  4.03493090014e-15  3.87316205488e-15  2.89868450749e-15  3.34261991814e-15  3.44464928202e-15  4.2307698606e-15  4.06527970494e-15  4.02662076711e-15  2.62498910685e-15  4.71227313396e-15  4.68244727767e-15  4.30191002581e-15  5.0844428828e-15  3.5345497064e-15  4.3969026832e-15  3.51706756296e-15  4.07371050902e-15  4.3650901877e-15  3.85231152301e-15  3.70492753068e-15  3.9338981175e-15  4.14022537502e-15  3.9599378941e-15  4.89174871709e-15  3.61656159345e-15  3.76304047701e-15  4.25607485467e-15  3.00983970005e-15  3.96210983712e-15  3.16937926804e-15  4.24953240505e-15  3.46506230446e-15  3.60667910628e-15  2.78689890603e-15  3.79236100538e-15  4.55212571487e-15  3.89851461374e-15  3.91429468197e-15  4.00816816203e-15  3.33292536773e-15  3.25456864104e-15  3.45416912312e-15  2.91023746663e-15  2.75235839803e-15  3.87915044265e-15  4.18378704913e-15
 4.10621893755e-15  3.88412007856e-15  5.25199279457e-15  4.18223692566e-15  5.08011765038e-15  4.38234089734e-15  4.21532240732e-15  4.16028961314e-15  3.85653603559e-15  4.46722602217e-15  4.246566741e-15  4.93636018143e-15  3.68389200297e-15  3.9938477779e-15  4.75385123026e-15  3.4094977103e-15  3.37144774378e-15  4.19683540315e-15  5.94922486755e-15  5.20257180926e-15  4.73070341465e-15  5.2083829809e-15  4.96753839579e-15  5.12006519556e-15  5.83256975058e-15  4.90716389599e-15  5.66596748723e-15  7.28901028937e-15  7.65684488197e-15  7.18185635352e-15  7.66012790038e-15  9.94914135526e-15  1.23207582639e-14  1.35874343847e-14  1.83072298336e-14  2.24963773022e-14  3.28840320251e-14  4.37976629202e-14  6.68322325398e-14  1.13970115652e-13  2.58323215542e-13  1.00310401054e-12  2.59050083331e-13  1.14015937763e-13  6.53876026163e-14  4.39303860752e-14  3.12627424781e-14  2.38736457803e-14  1.85597995428e-14  1.51029143157e-14  1.10735670004e-14  9.7887579727e-15  8.18161706007e-15  7.22487613661e-15  6.86150166602e-15  4.61811736012e-15  5.77412559092e-15  4.91557240157e-15  4.13205967253e-15  5.07876307736e-15  4.69235838783e-15  3.91313132705e-15  4.69977067777e-15  4.84437098847e-15  3.13910718318e-15  3.9784574426e-15  3.69918992024e-15  4.57287352144e-15  4.3600163426e-15  3.55505444678e-15  3.70247912343e-15  3.23683870828e-15  3.3368334047e-15  4.37015721712e-15  5.08564399489e-15  4.58356762633e-15  3.30135646888e-15  3.76398430162e-15  3.75174832021e-15  4.69657044949e-15  4.94341531109e-15  4.21672252581e-15  4.00997021066e-15  4.30443631974e-15  5.11406087199e-15  4.20142247013e-15  3.87500194501e-15  4.64248725969e-15  3.47636106131e-15  3.07434884888e-15  2.40134821826e-15  4.41796123103e-15  3.48606388226e-15  3.32416031172e-15  3.80826122883e-15  4.31031765143e-15  3.75413507747e-15  3.67436073906e-15  2.85069273886e-15  3.96361368119e-15  4.54053766556e-15  2.33638158911e-15  3.10064139363e-15  3.20624222051e-15  3.49061467573e-15  3.05610301955e-15  4.91562010533e-15  3.74712528367e-15  4.37717265723e-15  5.17446524108e-15  4.54027002768e-15  4.22414804332e-15  3.90184011271e-15  4.21551994419e-15  4.76980009224e-15  3.64086940607e-15  3.97321743161e-15  4.07276017176e-15  4.56733020386e-15  3.65538693165e-15
 4.54681096644e-15  4.24648222712e-15  4.0065195306e-15  4.23368161912e-15  3.45651048024e-15  4.61708421104e-15  4.06984319414e-15  3.70210095532e-15  3.92716176666e-15  4.48331613809e-15  4.58267271827e-15  4.65166057766e-15  3.95826480281e-15  5.42738410857e-15  3.71517876824e-15  3.53334208999e-15  2.78049029845e-15  4.13763028616e-15  5.18808722424e-15  3.29181011844e-15  4.39345763529e-15  4.98152753446e-15  5.34150657587e-15  4.54980655108e-15  5.47416459414e-15  6.55295392263e-15  4.87242899206e-15  5.56338796173e-15  6.28282401738e-15  6.69409120751e-15  6.37003669129e-15  8.34809323312e-15  9.42715937477e-15  1.14601128385e-14  1.50689363866e-14  1.72099141347e-14  2.41656694332e-14  3.13153929607e-14  4.58005972767e-14  6.57474898275e-14  1.13063316294e-13  2.59050083331e-13  1.0015824636e-12  2.59858731423e-13  1.14088721732e-13  6.67919534759e-14  4.42685929072e-14  3.12646236725e-14  2.28737120988e-14  1.80311206829e-14  1.43418184123e-14  1.15702960244e-14  9.80998526635e-15  9.19516018355e-15  7.58837010528e-15  5.41990910549e-15  5.32003701303e-15  5.58794748094e-15  4.64850341676e-15  4.5072374605e-15  3.67094078105e-15  4.54630411849e-15  4.00156753225e-15  4.28746630037e-15  4.43184417815e-15  4.44472756456e-15  3.74147933982e-15  4.33914326206e-15  4.54970276817e-15  4.07333982516e-15  4.34625622185e-15  4.95254654647e-15  3.17229818912e-15  3.42112773682e-15  3.95621449998e-15  3.98606565173e-15  3.79397194251e-15  4.86642065904e-15  3.80973228147e-15  3.28274968531e-15  3.71651493528e-15  4.37041863527e-15  3.8753712135e-15  5.07556129806e-15  5.48543330101e-15  4.73013187181e-15  4.01991300661e-15  4.88897417603e-15  3.3568316337e-15  2.69098404623e-15  4.18430239416e-15  5.06876099384e-15  4.35221254517e-15  4.4367558687e-15  3.24225057687e-15  3.59066621742e-15  3.54526837961e-15  5.03386141843e-15  4.01244823212e-15  4.53477586307e-15  3.96946303578e-15  3.71763089421e-15  3.09646530887e-15  3.58283420924e-15  3.53962403495e-15  3.98329532001e-15  3.77145219837e-15  3.68198952056e-15  4.0517874046e-15  4.26791326862e-15  4.13450935873e-15  4.28789263699e-15  3.6617990165e-15  4.26353454144e-15  3.16310030764e-15  4.74012581398e-15  3.80588401916e-15  4.39465417395e-15  5.20940742055e-15  3.69407997663e-15
 4.61456348484e-15  3.14703459169e-15  4.42343995911e-15  4.34988191381e-15  4.48460100767e-15  5.16948281799e-15  4.47052740523e-15  3.69770750264e-15  3.60308339227e-15  4.08889049701e-15  4.110490975e-15  3.64000968708e-15  5.10946207653e-15  4.48685839784e-15  4.35078115555e-15  3.40617873346e-15  2.5992102847e-15  3.13814049913e-15  4.89280104067e-15  3.58800613934e-15  4.57272464858e-15  4.19932130567e-15  3.80855543127e-15  4.0827906559e-15  5.72338766434e-15  5.38417581288e-15  4.06440434849e-15  5.28148875994e-15  6.46651365992e-15  5.62981167845e-15  6.82961146229e-15  6.66709500017e-15  7.49586106902e-15  9.17239913145e-15  1.10073929054e-14  1.44570788658e-14  1.84701859136e-14  2.31495529403e-14  3.11100493379e-14  4.39016991039e-14  6.69020499385e-14  1.14015937763e-13  2.59858731423e-13  1.00457622691e-12  2.59258472587e-13  1.13575479394e-13  6.53572008963e-14  4.49784241793e-14  3.31415251683e-14  2.39313481722e-14  1.78619938561e-14  1.55781942341e-14  1.14571539582e-14  9.37314770974e-15  7.41882564412e-15  6.65607051258e-15  5.65613775531e-15  5.42173589775e-15  5.0306461843e-15  4.15935540349e-15  3.26607621272e-15  3.6196133302e-15  3.77495377746e-15  4.1649099649e-15  4.56475599127e-15  3.48329953368e-15  3.14188745402e-15  4.25900734995e-15  3.63694933736e-15  4.97944832782e-15  4.12632280888e-15  4.75069971494e-15  3.37851949435e-15  3.29524408763e-15  3.72742135949e-15  4.00219367338e-15  3.43731053591e-15  4.87271162551e-15  4.18542499009e-15  3.45519038184e-15  4.24085363524e-15  5.00167933991e-15  5.03428234915e-15  4.63248363945e-15  3.44730799463e-15  4.47224544259e-15  4.09109738629e-15  3.49353485859e-15  3.4128741308e-15  2.76109308382e-15  4.47799084352e-15  3.7157808821e-15  4.14602841448e-15  3.44437695423e-15  3.96873017629e-15  3.61937096572e-15  4.93955532881e-15  3.77548181905e-15  3.07468292601e-15  3.73718716283e-15  3.69442273663e-15  2.29601699537e-15  5.13563439254e-15  4.76691038522e-15  3.75245152388e-15  3.2855631316e-15  2.90049010873e-15  3.74483604172e-15  3.14960563372e-15  4.13141258071e-15  3.41722349902e-15  3.81916869968e-15  4.27951968254e-15  4.86905866647e-15  4.05016952807e-15  3.81882469255e-15  3.84984559254e-15  4.23041519487e-15  4.19595796137e-15  3.69273507093e-15
 5.06714144042e-15  4.50460727291e-15  4.95166500932e-15  4.61291681173e-15  4.40305132731e-15  4.27058625128e-15  4.45423036376e-15  3.44459731944e-15  4.25954188883e-15  4.36424267178e-15  5.0835267981e-15  2.59962148396e-15  2.69257009917e-15  4.4006132339e-15  4.8812406679e-15  3.13112566191e-15  3.3916363651e-15  4.32980393746e-15  4.56153457274e-15  3.73881449721e-15  4.16367502352e-15  4.30064252094e-15  3.44226584895e-15  4.24598027906e-15  5.84222430981e-15  4.96362103916e-15  4.59752722347e-15  5.72945767563e-15  6.05102517208e-15  5.95049880072e-15  6.09202059657e-15  5.71427781048e-15  7.66642427617e-15  8.84629131709e-15  1.07523152529e-14  1.26549984684e-14  1.38882476205e-14  1.87183496506e-14  2.29680258663e-14  3.12943727913e-14  4.4513703745e-14  6.53876026163e-14  1.14088721732e-13  2.59258472587e-13  1.00771305472e-12  2.59867152563e-13  1.13234664912e-13  6.75491149852e-14  4.56211852736e-14  3.10615492905e-14  2.33221502491e-14  1.68897932759e-14  1.4320117511e-14  1.09829615206e-14  9.44981503206e-15  9.46833806847e-15  6.63715623854e-15  6.70890004482e-15  6.15999934548e-15  4.89032458551e-15  4.23927114522e-15  4.11682322439e-15  3.73870471563e-15  4.82795487787e-15  4.21727507487e-15  3.24149215208e-15  4.36982460202e-15  5.05438012149e-15  3.00265715334e-15  4.4922149855e-15  3.88571239927e-15  4.27647976836e-15  3.46772471727e-15  4.08872048338e-15  3.85967566614e-15  3.91539722352e-15  4.141324897e-15  2.93052140591e-15  3.07546411953e-15  3.84211954226e-15  3.731247239e-15  4.12009142593e-15  3.87524307308e-15  3.74564046823e-15  4.33382001864e-15  3.68921468254e-15  3.43272661973e-15  3.51583055677e-15  3.13736912801e-15  4.0798570065e-15  3.83713408836e-15  3.34773909049e-15  3.46872548125e-15  4.20768978243e-15  3.94780114387e-15  3.22319012302e-15  4.04093289632e-15  3.32794686742e-15  3.38627796833e-15  3.36004082967e-15  3.27251276538e-15  3.03835628022e-15  5.19440959894e-15  4.48279408896e-15  3.88615441536e-15  3.04228423643e-15  3.75232682961e-15  4.02716918911e-15  3.93916709163e-15  4.24518415729e-15  3.74612735668e-15  3.80503741309e-15  3.38478173591e-15  4.95463618061e-15  4.47432454469e-15  4.84162627068e-15  4.1527161945e-15  4.10212375779e-15  4.74742577026e-15  3.28177948232e-15
 4.29803192327e-15  3.80264758792e-15  5.15790268505e-15  3.24923608396e-15  4.42692380241e-15  4.26213908449e-15  3.72045856968e-15  3.5016518472e-15  3.47713408185e-15  3.2977056173e-15  3.71967396336e-15  3.68878980469e-15  5.38585350293e-15  6.12848373245e-15  4.14854486773e-15  4.2100733479e-15  3.37706903944e-15  5.09588551843e-15  4.37142429922e-15  3.4986491799e-15  4.09103654041e-15  4.86664227263e-15  4.34242612539e-15  4.0982174977e-15  4.15290038925e-15  5.44872409227e-15  4.64677544581e-15  4.93092784611e-15  6.27102724016e-15  6.39413575948e-15  5.4754710343e-15  6.63679197462e-15  6.31761278437e-15  7.85463837231e-15  9.54090317561e-15  1.07207594465e-14  1.03815429918e-14  1.39365598879e-14  1.77841618621e-14  2.28534178489e-14  3.25026037119e-14  4.39303860752e-14  6.67919534759e-14  1.13575479394e-13  2.59867152563e-13  1.00217339353e-12  2.58849933192e-13  1.14336271999e-13  6.7438226915e-14  4.43427908322e-14  3.13583645239e-14  2.29983436375e-14  1.73644643574e-14  1.49200273137e-14  1.11318180394e-14  1.04939273747e-14  7.94812550431e-15  6.65988358236e-15  5.6447033234e-15  4.36535362445e-15  4.95082224405e-15  3.6273534273e-15  3.83271472111e-15  4.48404745181e-15  5.01007811792e-15  4.3188408143e-15  4.36683795394e-15  4.07308462076e-15  4.38100989934e-15  4.28654324062e-15  4.08948765051e-15  4.0221173232e-15  3.75818153346e-15  4.20964672339e-15  3.6980318608e-15  4.51305237911e-15  4.55149466708e-15  4.90850691857e-15  3.2794657276e-15  3.38443700383e-15  3.96476558724e-15  5.05746853133e-15  5.67301821186e-15  4.54273564354e-15  4.95802653842e-15  3.28856534103e-15  3.33220728486e-15  3.75005191586e-15  4.36018321772e-15  3.81783341909e-15  4.52238333195e-15  2.61633478743e-15  3.68250290849e-15  4.23405771919e-15  4.39259651163e-15  3.44122344159e-15  3.07105104226e-15  2.59021393693e-15  3.05180259748e-15  3.08943413535e-15  3.67374083529e-15  2.78842039068e-15  4.35481864715e-15  4.75037921771e-15  3.63668030242e-15  3.64933989718e-15  2.94193623322e-15  3.70667162327e-15  4.26872758904e-15  3.68906327934e-15  3.19104466772e-15  4.51965798237e-15  3.43368862306e-15  4.53369583938e-15  3.94538555134e-15  4.53192919669e-15  3.95002754959e-15  3.67077426296e-15  3.18167574977e-15  4.35035162143e-15
 4.9668285348e-15  4.58684452444e-15  4.22314924941e-15  4.28025541446e-15  3.94269142118e-15  3.55540714531e-15  5.06887518099e-15  4.72231637512e-15  4.58774951492e-15  3.75521414133e-15  4.67158673241e-15  4.96852858689e-15  4.16039457552e-15  4.97345217652e-15  3.26167044186e-15  3.83355219031e-15  3.39444056497e-15  5.33626213894e-15  5.25182099186e-15  3.36358886252e-15  4.36978542561e-15  3.80162480109e-15  4.08571930641e-15  4.70897489248e-15  4.5569784799e-15  5.14953897667e-15  3.77777735513e-15  5.07224142467e-15  5.38457293585e-15  4.18633815753e-15  4.06906762455e-15  5.14662559347e-15  5.2295291074e-15  6.4351725154e-15  7.14805582446e-15  7.24881343022e-15  1.03659007711e-14  1.13672895833e-14  1.36797697147e-14  1.77991308409e-14  2.46650638001e-14  3.12627424781e-14  4.42685929072e-14  6.53572008963e-14  1.13234664912e-13  2.58849933192e-13  1.00347238561e-12  2.59813650192e-13  1.13025454803e-13  6.63547882692e-14  4.42055696762e-14  3.21018879409e-14  2.27509338775e-14  1.81401271716e-14  1.47982871701e-14  1.13763396225e-14  9.59016236769e-15  7.62736839041e-15  7.95223615153e-15  6.04432841068e-15  5.73892338729e-15  5.17467346189e-15  5.28469440952e-15  4.44415026843e-15  4.159053079e-15  5.64065680931e-15  4.71069405897e-15  5.91723262779e-15  5.43103606169e-15  5.32135288586e-15  4.79423028818e-15  4.88429654232e-15  3.99256125996e-15  4.04663350303e-15  3.5831322816e-15  5.15699877734e-15  4.80364270739e-15  3.91268782345e-15  3.94532723172e-15  3.55233981134e-15  2.98771112703e-15  4.93335712147e-15  3.61010030078e-15  3.70304903047e-15  3.36936039941e-15  3.90774243502e-15  4.55151102215e-15  3.6295060061e-15  3.12026388168e-15  4.11323332147e-15  4.0332940957e-15  3.99809619497e-15  4.52669582309e-15  4.22223953737e-15  4.28049248741e-15  4.24074784639e-15  4.06958498596e-15  4.71988577518e-15  3.80955508677e-15  3.87295273528e-15  3.62274765428e-15  3.41267609108e-15  4.9512855032e-15  4.21355610834e-15  3.41464881219e-15  2.86466515417e-15  4.5030988632e-15  4.39406156501e-15  4.14818918634e-15  5.02944937807e-15  4.68074148538e-15  3.72710471274e-15  3.23163007427e-15  5.50075577754e-15  5.16162803899e-15  3.13726808068e-15  4.64817451409e-15  2.564112585e-15  3.89695032779e-15  4.95661631848e-15
 4.27197406714e-15  6.80969973204e-15  4.76569661261e-15  3.47406378973e-15  3.19411946909e-15  4.29569535177e-15  4.77777443873e-15  4.38450600748e-15  3.74838501762e-15  4.33158978444e-15  3.70876746056e-15  3.68977093549e-15  3.31942004446e-15  2.89421418249e-15  3.62102640843e-15  4.76386588233e-15  4.3675629508e-15  5.21527079839e-15  3.95373497929e-15  3.58842876053e-15  3.85724204983e-15  3.52454750655e-15  3.28529388319e-15  4.44074115601e-15  4.47472944563e-15  3.85363112234e-15  4.08259107872e-15  4.86934839801e-15  5.56685008045e-15  4.36964604864e-15  3.82996282639e-15  4.48910875448e-15  3.51883129818e-15  4.75196161288e-15  5.31314524803e-15  7.28151897821e-15  9.15092607241e-15  9.64637209129e-15  1.11334428712e-14  1.39908142709e-14  1.83677164374e-14  2.38736457803e-14  3.12646236725e-14  4.49784241793e-14  6.75491149852e-14  1.14336271999e-13  2.59813650192e-13  1.00603967761e-12  2.60505041231e-13  1.14009125684e-13  6.64532045189e-14  4.56485128052e-14  3.11337543531e-14  2.40985227391e-14  1.82670449974e-14  1.33997943242e-14  1.08463060802e-14  9.43314677186e-15  8.61561884408e-15  7.56005530386e-15  6.79858991226e-15  6.13427566315e-15  4.62959198195e-15  5.39387203464e-15  5.40238713492e-15  4.83581887793e-15  4.56855530963e-15  5.39771405104e-15  4.4473153837e-15  4.5039855431e-15  3.47324784464e-15  4.18338762679e-15  4.34440504753e-15  4.66838667351e-15  3.87056084803e-15  3.60833862737e-15  3.81211506977e-15  3.61463943455e-15  3.93695557219e-15  3.77273253732e-15  3.5778747208e-15  5.23108361854e-15  3.76418172636e-15  4.22563951629e-15  4.34357277305e-15  3.60593021226e-15  4.75157546706e-15  3.28814449865e-15  3.67389483121e-15  4.23507554615e-15  4.68567915629e-15  4.02433853276e-15  3.7761976053e-15  3.12220087095e-15  4.12201464391e-15  4.79836619769e-15  4.58028480104e-15  3.60272299573e-15  3.40108047753e-15  4.49918871707e-15  4.28285920457e-15  4.35096125758e-15  4.53822961502e-15  4.15923845916e-15  3.80329313604e-15  2.9824219635e-15  4.37129931715e-15  3.83545872677e-15  4.14756732318e-15  3.44085756889e-15  4.52874388371e-15  5.11563873825e-15  4.45757851553e-15  3.56120300517e-15  4.48094582397e-15  4.07273931404e-15  5.15643380458e-15  4.62959553149e-15  4.49410280928e-15  3.94407296257e-15
 4.80735160155e-15  5.39176417625e-15  3.1678420289e-15  3.33656155731e-15  2.89877608627e-15  4.00544519316e-15  4.54326355461e-15  4.85059199205e-15  3.67224747051e-15  4.34626471419e-15  3.43914987769e-15  4.02222635915e-15  4.02307010837e-15  3.78910210182e-15  4.11902034549e-15  4.9508630752e-15  4.26616088487e-15  4.64421916189e-15  3.73713141677e-15  3.91374399707e-15  3.71324385329e-15  2.91649278391e-15  4.04701760856e-15  2.89610198141e-15  3.35300336418e-15  4.19722603592e-15  4.1679425206e-15  3.80926298566e-15  4.78945115471e-15  4.64583505523e-15  5.14431970764e-15  4.74270341531e-15  3.85502976483e-15  4.56057586183e-15  4.49185888682e-15  5.8689901312e-15  7.5902129347e-15  9.45455587022e-15  1.0419902406e-14  1.1914794988e-14  1.41801784922e-14  1.85597995428e-14  2.28737120988e-14  3.31415251683e-14  4.56211852736e-14  6.7438226915e-14  1.13025454803e-13  2.60505041231e-13  1.00636384108e-12  2.60350547178e-13  1.13204345037e-13  6.59638502313e-14  4.38195815848e-14  3.22020949844e-14  2.24792062669e-14  1.73589997638e-14  1.30296263523e-14  1.2391451321e-14  9.72600234876e-15  8.06287903961e-15  7.96878452724e-15  7.40670387348e-15  7.12027611659e-15  4.69864609705e-15  5.04821482885e-15  6.16718329768e-15  4.39985972629e-15  4.87091084296e-15  5.01967806609e-15  3.83674273979e-15  3.20560292742e-15  4.26513081045e-15  4.1630550778e-15  3.93914679921e-15  4.08156953354e-15  4.00666764123e-15  4.03963215735e-15  4.13320125865e-15  4.57295730938e-15  5.06748598359e-15  3.5323643707e-15  4.9129853973e-15  4.13609611668e-15  3.54473583943e-15  3.72535234677e-15  4.66155373178e-15  4.73349517467e-15  3.06042560019e-15  3.65451038528e-15  4.05207338962e-15  4.71190197801e-15  4.16072250601e-15  4.46345082816e-15  3.75462529523e-15  5.24717343539e-15  4.94394321748e-15  4.63442624869e-15  4.54422137054e-15  3.50894803027e-15  4.78413244951e-15  3.7265077279e-15  4.70578405233e-15  3.93463975495e-15  3.92865326489e-15  3.40798199254e-15  3.98454093647e-15  5.06096167695e-15  3.71773618947e-15  3.60732235414e-15  4.58543646885e-15  3.3695951946e-15  2.63841518486e-15  3.13843991097e-15  3.07645646247e-15  4.61744726201e-15  2.77348684347e-15  3.71983526013e-15  4.05712844245e-15  4.66998473513e-15  4.64909705771e-15
 3.24942150972e-15  4.59985440889e-15  4.31163306904e-15  3.37992915737e-15  4.11043655106e-15  4.89653742916e-15  4.42084267592e-15  3.90349822751e-15  5.47225408772e-15  3.3719872233e-15  3.17193485805e-15  4.5699415465e-15  4.19193371266e-15  5.17448777103e-15  3.50646602812e-15  3.66629305776e-15  3.6429453492e-15  4.09494411174e-15  4.10000327818e-15  4.25579310747e-15  4.29809166837e-15  3.96345204671e-15  3.59709084979e-15  3.5312102535e-15  4.01140495064e-15  4.4370266075e-15  3.63308172242e-15  3.88092787568e-15  6.65742152747e-15  3.72602650516e-15  3.44913515688e-15  4.72075237717e-15  5.01802065065e-15  3.23486943677e-15  4.26066381873e-15  4.57637338766e-15  5.8057056365e-15  6.7506857596e-15  7.50047718991e-15  1.05792651333e-14  1.16626064632e-14  1.51029143157e-14  1.80311206829e-14  2.39313481722e-14  3.10615492905e-14  4.43427908322e-14  6.63547882692e-14  1.14009125684e-13  2.60350547178e-13  1.00383410813e-12  2.58962608171e-13  1.13013282301e-13  6.61601777965e-14  4.40757655102e-14  3.06091012069e-14  2.36660142486e-14  1.72110915666e-14  1.47035033405e-14  1.15284775428e-14  9.4515567113e-15  7.87468564483e-15  6.9617248527e-15  7.28162010302e-15  6.60457938108e-15  4.63021940283e-15  5.59035132535e-15  4.65364167037e-15  3.60399966099e-15  5.05628983161e-15  5.01127414667e-15  4.29031404104e-15  4.41828696045e-15  6.06688870419e-15  4.43977204026e-15  4.07461124671e-15  2.82907734161e-15  4.96661562137e-15  3.18961129061e-15  4.1788860567e-15  3.82549525739e-15  4.1303863743e-15  4.73149393996e-15  3.64478649152e-15  4.442241185e-15  4.76063338853e-15  3.96391080651e-15  4.06048804345e-15  3.92392963005e-15  4.10697405569e-15  3.65241763612e-15  5.14088188161e-15  4.0943648059e-15  4.14351952721e-15  3.91463813784e-15  4.67384961156e-15  3.69382124366e-15  3.61244735882e-15  3.44395095536e-15  4.61746046032e-15  4.34244003577e-15  3.75155129402e-15  4.40491896923e-15  3.28428033693e-15  4.47951182263e-15  4.00076146075e-15  3.33399227334e-15  4.84415263062e-15  4.1677918226e-15  3.78209416597e-15  3.92990634773e-15  3.63676616022e-15  4.11022640343e-15  3.20093598914e-15  3.35079971088e-15  4.53092396214e-15  3.57541012729e-15  4.60673331843e-15  4.18211353844e-15  4.62746734568e-15  3.75264739946e-15
 3.45103586306e-15  3.85778232291e-15  3.19835266696e-15  2.41826179948e-15  3.17052385418e-15  3.514139304e-15  3.63787005012e-15  3.48028747142e-15  4.70773042306e-15  4.32530325565e-15  3.63251878512e-15  4.46924925017e-15  3.6199459262e-15  3.91263971322e-15  3.51048661839e-15  3.44655231947e-15  4.61646022426e-15  4.58922664755e-15  4.12537411509e-15  4.84014869652e-15  5.51072494205e-15  4.76776324265e-15  3.29797091884e-15  3.03813357756e-15  3.83613111665e-15  4.14577223185e-15  4.2792490135e-15  5.17481869662e-15  7.64464333942e-15  5.53105188204e-15  4.78543747919e-15  4.70232321819e-15  4.69777607684e-15  4.08201453188e-15  5.24376965873e-15  4.26416250629e-15  5.86257066465e-15  7.2476299867e-15  6.4756353545e-15  8.83194671616e-15  9.85603220786e-15  1.10735670004e-14  1.43418184123e-14  1.78619938561e-14  2.33221502491e-14  3.13583645239e-14  4.42055696762e-14  6.64532045189e-14  1.13204345037e-13  2.58962608171e-13  1.00488543115e-12  2.60050533282e-13  1.13188315325e-13  6.56386026433e-14  4.36938039884e-14  3.13444261749e-14  2.34621556947e-14  1.85107572028e-14  1.31227468883e-14  9.28247273984e-15  8.57525703042e-15  7.28781288366e-15  6.72860834039e-15  6.44316633826e-15  5.34950733854e-15  5.66243210818e-15  4.14536535571e-15  4.70289888484e-15  5.34914525219e-15  5.59571758205e-15  4.29398834032e-15  2.77766524039e-15  4.53185875953e-15  4.50115706167e-15  3.78994852141e-15  3.04337331377e-15  3.20351740943e-15  3.32793840872e-15  3.93195948262e-15  4.04627296502e-15  4.05470006655e-15  3.25195113064e-15  3.51636366082e-15  3.86907578752e-15  3.63194303946e-15  4.22461316256e-15  4.77939058526e-15  4.28797663363e-15  4.66245598909e-15  4.24971079308e-15  4.39856913012e-15  4.2845940264e-15  4.50595456054e-15  4.41754453949e-15  4.22388440462e-15  4.1767576965e-15  4.10211871457e-15  3.33237586053e-15  3.4156871747e-15  3.91966582948e-15  3.85153262905e-15  3.17351360859e-15  4.57503994849e-15  4.19739631424e-15  4.89052005491e-15  3.1040314595e-15  4.50449304654e-15  2.76916598747e-15  4.46790048617e-15  3.64625888768e-15  3.52446687468e-15  4.17841521712e-15  4.01639136273e-15  2.91224673171e-15  3.51045244393e-15  3.91313290641e-15  4.60364267101e-15  3.87038470131e-15  4.07094037096e-15  4.01457923145e-15
 4.74120407616e-15  4.92630431165e-15  3.17668088387e-15  4.90283483241e-15  4.39244239131e-15  4.73807981204e-15  4.40052327756e-15  3.62687641291e-15  4.06905539319e-15  3.48238329189e-15  4.18370486208e-15  4.15427477415e-15  3.70936246853e-15  3.90843184092e-15  4.20708970781e-15  3.48864156439e-15  3.84695457744e-15  5.14741118132e-15  4.31798050008e-15  4.84524296615e-15  4.77559619412e-15  4.36920064291e-15  4.61019351315e-15  3.72312294229e-15  3.45188883561e-15  4.08889278998e-15  3.37952836816e-15  4.52712087202e-15  5.68025242838e-15  3.65973085982e-15  3.51599159902e-15  4.65529473267e-15  4.25974750821e-15  4.983967934e-15  4.70614889318e-15  5.22494795773e-15  4.95909121731e-15  6.03460344367e-15  5.83843817905e-15  7.02193899013e-15  9.52607572053e-15  9.7887579727e-15  1.15702960244e-14  1.55781942341e-14  1.68897932759e-14  2.29983436375e-14  3.21018879409e-14  4.56485128052e-14  6.59638502313e-14  1.13013282301e-13  2.60050533282e-13  1.00629763311e-12  2.59256153051e-13  1.13524021841e-13  6.70643486458e-14  4.47489405072e-14  3.12338668108e-14  2.24379659281e-14  1.83551757418e-14  1.34807334969e-14  1.1590437382e-14  8.48682248051e-15  8.02273966493e-15  6.35932918912e-15  5.11477687992e-15  4.37918842604e-15  4.41374490241e-15  4.85272269108e-15  3.91651548067e-15  4.93911623737e-15  3.42498467975e-15  4.63184764784e-15  4.94728970491e-15  3.79777510315e-15  4.11348247333e-15  2.99765911173e-15  3.78565767282e-15  4.86178458287e-15  4.41625743394e-15  3.41291563079e-15  3.9774318018e-15  2.52883726182e-15  3.33012934745e-15  4.49119745339e-15  4.40929676152e-15  4.39550843688e-15  4.2256947781e-15  3.09074691031e-15  3.68680888462e-15  3.40799464872e-15  4.27557189941e-15  4.18973744685e-15  4.00949623403e-15  3.68231310479e-15  3.69958722276e-15  4.46853616624e-15  4.29346689099e-15  3.66697986655e-15  3.23141182444e-15  4.46459296669e-15  4.94619967932e-15  5.36554641e-15  4.78539953692e-15  2.53396322487e-15  3.39342319288e-15  3.54218271e-15  3.82733561154e-15  2.56032758703e-15  2.8141895101e-15  3.18415687615e-15  4.29575633482e-15  4.02727166082e-15  4.3057564551e-15  4.32426993606e-15  2.72502307789e-15  3.86992091542e-15  3.8898715265e-15  4.12393480237e-15  3.34928547621e-15  5.20268513299e-15
 5.33088761621e-15  5.40316664923e-15  5.32023816923e-15  5.17137506254e-15  4.44380422227e-15  5.01362350156e-15  3.45138038896e-15  3.08590912813e-15  2.7373003241e-15  5.08643879944e-15  4.36686888703e-15  4.65209925858e-15  4.26403671047e-15  3.9525939465e-15  3.24757659296e-15  3.685678633e-15  4.01972712705e-15  3.50945587717e-15  5.23158985048e-15  4.75764766563e-15  4.42491567681e-15  4.11712812044e-15  4.55109581233e-15  4.35649168435e-15  4.70270396847e-15  4.314761025e-15  4.86624362115e-15  5.34322991843e-15  6.02562006885e-15  4.26186666136e-15  4.29357145442e-15  4.08116295789e-15  5.07434699873e-15  4.06651115748e-15  6.08145204345e-15  5.13238408577e-15  4.68258186781e-15  5.57419197101e-15  5.81141104789e-15  6.43539474012e-15  6.81588830654e-15  8.18161706007e-15  9.80998526635e-15  1.14571539582e-14  1.4320117511e-14  1.73644643574e-14  2.27509338775e-14  3.11337543531e-14  4.38195815848e-14  6.61601777965e-14  1.13188315325e-13  2.59256153051e-13  1.00443984805e-12  2.59437706895e-13  1.13430334244e-13  6.60443212256e-14  4.41614658513e-14  3.11455627597e-14  2.22688428506e-14  1.68849812935e-14  1.25255589265e-14  1.2248403435e-14  9.12471761678e-15  8.704577774e-15  7.34097225855e-15  6.14673358064e-15  5.18303153236e-15  5.21621195623e-15  5.73549563764e-15  5.3012008434e-15  4.83427950773e-15  4.59428891877e-15  4.65367889986e-15  4.2523633789e-15  4.50799984353e-15  4.57370551077e-15  4.60803190108e-15  5.05481876736e-15  4.6263602003e-15  3.23837619579e-15  3.36948100269e-15  3.94826043604e-15  3.74828017103e-15  2.88690859471e-15  3.73879498475e-15  3.52636917114e-15  3.30861125663e-15  3.36724409297e-15  3.04565714005e-15  2.92998221915e-15  4.24709347844e-15  4.33451910138e-15  4.89528368977e-15  5.10651769111e-15  4.78859521119e-15  3.81490174139e-15  4.56269927169e-15  5.24711154502e-15  4.16740538776e-15  3.51728770391e-15  4.20495120745e-15  3.47129162782e-15  4.42724118595e-15  3.83806933667e-15  3.73791596043e-15  3.73386389042e-15  3.85342239624e-15  2.47539618021e-15  2.69405670507e-15  3.05685266556e-15  3.63414194559e-15  3.91451904193e-15  4.25022603506e-15  4.7478038624e-15  3.8486156083e-15  3.80903017123e-15  3.12162973801e-15  4.51153691923e-15  3.1314535576e-15  4.72785211877e-15
 4.70664841009e-15  5.35740038059e-15  4.15980050731e-15  5.41787775831e-15  4.80173016086e-15  4.64394093619e-15  4.8639133696e-15  5.42912340321e-15  5.31523392298e-15  5.21291768923e-15  5.50289716061e-15  4.06739195036e-15  4.01507201632e-15  4.74226391257e-15  4.72315749078e-15  3.47036525248e-15  3.32158117369e-15  4.13677827324e-15  3.3288091894e-15  4.63176105756e-15  4.46748081153e-15  4.11568861287e-15  4.0447087966e-15  2.79282909856e-15  3.31717517578e-15  4.14061206781e-15  4.34375973393e-15  2.84169973539e-15  4.81935276587e-15  3.92720003655e-15  4.76195342623e-15  3.44871636167e-15  4.08103169796e-15  3.57185109353e-15  4.82691872414e-15  4.37961400918e-15  3.60523033593e-15  5.39732777374e-15  4.83039463902e-15  6.14922523464e-15  6.36277784934e-15  7.22487613661e-15  9.19516018355e-15  9.37314770974e-15  1.09829615206e-14  1.49200273137e-14  1.81401271716e-14  2.40985227391e-14  3.22020949844e-14  4.40757655102e-14  6.56386026433e-14  1.13524021841e-13  2.59437706895e-13  1.00385566829e-12  2.59287665475e-13  1.1382217034e-13  6.59929227028e-14  4.38465526725e-14  3.09027125937e-14  2.26425294505e-14  1.71386596461e-14  1.40138391373e-14  1.04660784742e-14  9.0664686367e-15  7.59037150729e-15  6.87967965908e-15  5.78629583421e-15  5.85836414541e-15  6.30650029188e-15  5.38882775952e-15  4.78002162018e-15  4.20536923754e-15  4.86310145819e-15  4.6923141191e-15  3.06638250442e-15  4.3049805633e-15  3.7410738126e-15  3.98419606631e-15  3.57996482448e-15  3.17970672968e-15  3.06628847658e-15  4.22351368846e-15  3.52846453909e-15  3.09051272662e-15  3.32713970985e-15  4.04064385172e-15  3.22861477681e-15  3.0314339682e-15  4.32023432923e-15  3.17414346471e-15  3.5143377075e-15  3.83393823518e-15  4.17242922318e-15  3.63444150605e-15  3.32042360563e-15  3.88796685671e-15  4.38974836446e-15  4.98279333496e-15  3.88438940443e-15  4.94897222569e-15  3.82535498202e-15  4.10936212652e-15  3.2014894965e-15  4.55207822286e-15  4.61400777501e-15  3.6754176424e-15  4.05858842573e-15  2.95891287812e-15  2.50784442384e-15  3.85314291822e-15  4.67429991134e-15  4.66903653593e-15  3.4574725812e-15  5.07210018522e-15  4.34641191812e-15  3.79438913338e-15  4.27053316319e-15  5.12990794166e-15  4.64056860354e-15  3.98238959635e-15
 4.16347527847e-15  4.61344708718e-15  4.9445481293e-15  4.73339669722e-15  4.33780513186e-15  5.33145792636e-15  4.04413566646e-15  4.99510835014e-15  6.05564398855e-15  4.87141387158e-15  5.29123856551e-15  3.91336252087e-15  4.40889985117e-15  3.38077467405e-15  3.63809943401e-15  3.63935098632e-15  4.32586952841e-15  4.53696591767e-15  4.68103080017e-15  5.06622686895e-15  4.49385269705e-15  4.86964352823e-15  5.00552545126e-15  3.90681056199e-15  4.590247359e-15  3.65859467546e-15  4.16825597666e-15  5.3294723164e-15  5.20073144842e-15  3.56944046999e-15  4.16418108044e-15  4.61471084963e-15  6.16313408232e-15  4.9501978892e-15  4.43999540116e-15  4.28295310029e-15  4.09799677605e-15  6.22952946342e-15  5.21731228321e-15  5.63327789449e-15  6.34540616866e-15  6.86150166602e-15  7.58837010528e-15  7.41882564412e-15  9.44981503206e-15  1.11318180394e-14  1.47982871701e-14  1.82670449974e-14  2.24792062669e-14  3.06091012069e-14  4.36938039884e-14  6.70643486458e-14  1.13430334244e-13  2.59287665475e-13  1.00263098256e-12  2.59808744708e-13  1.14521003433e-13  6.64875902524e-14  4.38889521523e-14  3.1338691524e-14  2.47405771444e-14  1.80473964846e-14  1.51592744024e-14  1.18326482867e-14  9.17040367437e-15  8.68580395598e-15  5.13868485277e-15  6.28929890832e-15  5.87873473204e-15  6.12109975145e-15  5.64352004475e-15  5.57841721711e-15  5.35548206279e-15  5.34148893584e-15  4.78019816445e-15  3.70974901968e-15  3.53855964674e-15  3.59636682949e-15  4.72313011809e-15  4.77251553674e-15  3.60834513618e-15  4.19155124609e-15  3.4474932517e-15  4.16722986262e-15  3.8861939037e-15  5.03393939533e-15  3.27607215449e-15  2.76197741145e-15  3.71854840838e-15  3.20988469943e-15  3.38421165006e-15  4.50981049725e-15  4.45213511878e-15  4.42452547817e-15  6.17100037707e-15  4.72857362544e-15  4.04945465033e-15  4.65996758081e-15  3.61504644442e-15  4.07934991185e-15  4.36136092861e-15  4.80927168251e-15  4.02390468487e-15  5.51205998209e-15  3.77871692423e-15  2.40240696261e-15  3.20879902846e-15  4.63541963519e-15  3.85018093272e-15  3.05567179646e-15  4.08843547723e-15  4.21408821468e-15  4.01564100356e-15  3.78435954979e-15  3.36070066398e-15  2.91713244902e-15  3.11207876113e-15  5.54372571088e-15  3.97060185769e-15  5.05696373421e-15
 3.6717181814e-15  3.88222122511e-15  3.76592323674e-15  4.30260284104e-15  3.16051278357e-15  4.97987798273e-15  4.17340897609e-15  4.62810212417e-15  5.5411226614e-15  5.09500478537e-15  5.2294514542e-15  3.55980762739e-15  3.79921425279e-15  3.09480238839e-15  3.83750505227e-15  4.73632831623e-15  4.5119337581e-15  4.3064109854e-15  3.3300907883e-15  4.18086235149e-15  4.5738335576e-15  4.48395489076e-15  4.87537694451e-15  4.76508102444e-15  4.70904657422e-15  3.40640504554e-15  3.94784175044e-15  4.46931669294e-15  4.08549848322e-15  3.95039943191e-15  3.34678115758e-15  2.75373184734e-15  5.05148540403e-15  4.3163682352e-15  3.89934698194e-15  3.88581439237e-15  3.8314736014e-15  4.97014913579e-15  5.96277025428e-15  4.58819095727e-15  5.37162191957e-15  4.61811736012e-15  5.41990910549e-15  6.65607051258e-15  9.46833806847e-15  1.04939273747e-14  1.13763396225e-14  1.33997943242e-14  1.73589997638e-14  2.36660142486e-14  3.13444261749e-14  4.47489405072e-14  6.60443212256e-14  1.1382217034e-13  2.59808744708e-13  1.00348070014e-12  2.5969414505e-13  1.13504177636e-13  6.53333847463e-14  4.2885582586e-14  3.16858532206e-14  2.23075903467e-14  1.83620695723e-14  1.32308794405e-14  1.20602781268e-14  1.04605088989e-14  7.7205794504e-15  7.95044220941e-15  7.11726664259e-15  6.93828313891e-15  6.77739700882e-15  5.72419614142e-15  6.15592908413e-15  6.17102357829e-15  5.51895513474e-15  4.26262901579e-15  4.28217960045e-15  5.07096197166e-15  3.91066180639e-15  3.82866537237e-15  4.09372890468e-15  3.23363907835e-15  3.84705942948e-15  4.35061777755e-15  3.91805359782e-15  5.13687862214e-15  2.64434229327e-15  3.05780362095e-15  2.17433618492e-15  2.33807373832e-15  4.62576381741e-15  3.91955201785e-15  3.97011117732e-15  4.7885926681e-15  5.4981635186e-15  5.37702580313e-15  4.70653815062e-15  4.2389854418e-15  2.746508308e-15  3.95010104301e-15  4.28921836879e-15  4.01476183104e-15  3.82450438641e-15  5.23640028595e-15  3.9976774771e-15  3.39683658804e-15  4.24941715297e-15  4.14400406962e-15  3.6685034026e-15  4.58213219916e-15  5.05120026403e-15  4.59275620881e-15  3.99538981381e-15  3.06765672994e-15  3.66665168318e-15  3.36338706199e-15  4.59890258081e-15  5.11541806114e-15  4.22095506351e-15  4.96051040673e-15
 3.14285742355e-15  4.06425925254e-15  4.04088922308e-15  4.44879875125e-15  4.41178132278e-15  4.03085548639e-15  4.63532670128e-15  4.50832896924e-15  4.81894687509e-15  4.46205148633e-15  4.46884086963e-15  3.30074627138e-15  5.07153602755e-15  3.89848303358e-15  3.2665760362e-15  3.4380057682e-15  4.48700620321e-15  4.56634484886e-15  3.88481910959e-15  4.55765295362e-15  4.77712262416e-15  4.18109969102e-15  3.25504743853e-15  3.64588654158e-15  5.42920901607e-15  4.13639095437e-15  3.94321916545e-15  3.71157515458e-15  5.18744802938e-15  3.53503889755e-15  3.84144895533e-15  2.27209149172e-15  4.6034893213e-15  4.04754364779e-15  4.72820779576e-15  4.05158687112e-15  3.79591354027e-15  4.37294042403e-15  4.90634597952e-15  4.15396436954e-15  5.07514538887e-15  5.77412559092e-15  5.32003701303e-15  5.65613775531e-15  6.63715623854e-15  7.94812550431e-15  9.59016236769e-15  1.08463060802e-14  1.30296263523e-14  1.72110915666e-14  2.34621556947e-14  3.12338668108e-14  4.41614658513e-14  6.59929227028e-14  1.14521003433e-13  2.5969414505e-13  1.00325990251e-12  2.59637058515e-13  1.12220482727e-13  6.47989276949e-14  4.23641616808e-14  3.07918741714e-14  2.24037198542e-14  1.81127653455e-14  1.39241126874e-14  1.15300441053e-14  8.0578438188e-15  7.95367644843e-15  8.29451156063e-15  6.52470633293e-15  5.26322587167e-15  4.68265331872e-15  5.82592627989e-15  5.77813935706e-15  5.78152877732e-15  4.68156600268e-15  4.18831947591e-15  3.72003620862e-15  3.59461230705e-15  3.47924134253e-15  4.40285504192e-15  3.49395912901e-15  3.30034743244e-15  3.52652148379e-15  3.2839920615e-15  3.47712572549e-15  3.34732124318e-15  5.26072603581e-15  4.11840411722e-15  4.23776150556e-15  4.41323817336e-15  4.80891209626e-15  5.2807755116e-15  4.45971710898e-15  3.55106227465e-15  4.3334830426e-15  4.55818346311e-15  4.28601010149e-15  4.3289704111e-15  2.9441888277e-15  3.28743348306e-15  4.23721775275e-15  3.86518854209e-15  4.91170796464e-15  4.766959533e-15  3.85292627232e-15  4.03504116331e-15  4.60398509734e-15  4.25836834773e-15  4.44810592165e-15  4.21878061576e-15  4.35529411945e-15  3.27496264375e-15  2.61501005675e-15  2.89778511909e-15  2.14193087152e-15  2.54042492564e-15  4.03980342718e-15  2.70672252774e-15  4.02033019999e-15
 4.15546361146e-15  4.5766624787e-15  2.93974864352e-15  4.95387948873e-15  4.05471881455e-15  3.38268422861e-15  4.16684274804e-15  3.71633823037e-15  5.09080750928e-15  3.98407361144e-15  4.97097198043e-15  3.54895230442e-15  3.47540046484e-15  2.92987525456e-15  3.44676341227e-15  3.9161550029e-15  4.36338971861e-15  4.85303597158e-15  4.29722786915e-15  3.99214478694e-15  3.51754550051e-15  3.74256409203e-15  3.96018771628e-15  3.66825797941e-15  3.31436060778e-15  3.87015942298e-15  3.96678249408e-15  3.45646326417e-15  3.80084533256e-15  3.85348892715e-15  4.03048199908e-15  3.23711598837e-15  4.03471744081e-15  5.22249451347e-15  4.50179798551e-15  3.63469736369e-15  3.12803164998e-15  3.91883682889e-15  4.17279577873e-15  3.98583035624e-15  3.43176411498e-15  4.91557240157e-15  5.58794748094e-15  5.42173589775e-15  6.70890004482e-15  6.65988358236e-15  7.62736839041e-15  9.43314677186e-15  1.2391451321e-14  1.47035033405e-14  1.85107572028e-14  2.24379659281e-14  3.11455627597e-14  4.38465526725e-14  6.64875902524e-14  1.13504177636e-13  2.59637058515e-13  1.00213484668e-12  2.57906286882e-13  1.12436709381e-13  6.49594748872e-14  4.24095935006e-14  2.92632094392e-14  2.24463618658e-14  1.75142318128e-14  1.35397354724e-14  1.04831390751e-14  8.63920188445e-15  8.77633309247e-15  7.37691029276e-15  6.80635379381e-15  6.27803981225e-15  4.80667874056e-15  5.68505662013e-15  4.87958977971e-15  4.15515019342e-15  3.99178866319e-15  3.72021106233e-15  4.40471812359e-15  4.88211912677e-15  4.83232754201e-15  4.39289928228e-15  4.18021717216e-15  4.46125124371e-15  3.65057947746e-15  4.15371315097e-15  4.73996714933e-15  3.569911092e-15  3.3191609109e-15  4.2181148106e-15  4.04217040689e-15  3.12289678844e-15  4.68646367175e-15  5.59538732149e-15  3.45644836771e-15  3.99959379348e-15  3.64171601365e-15  3.2981188022e-15  3.69893674985e-15  4.74077197285e-15  3.28129713256e-15  3.9169928057e-15  4.35469738722e-15  4.00813634416e-15  4.35307156481e-15  3.98383619516e-15  3.85812785544e-15  3.67370252726e-15  4.77249840875e-15  5.43078938793e-15  5.28926101812e-15  4.98099300236e-15  3.77227135952e-15  3.53222645702e-15  3.4986598607e-15  3.69372816434e-15  4.56418683372e-15  5.21912524687e-15  4.72802752207e-15  4.95122549582e-15
 4.34838282444e-15  3.47296397757e-15  3.48555467723e-15  4.31412927382e-15  4.84111429207e-15  4.50122014007e-15  3.28881560637e-15  3.89015504805e-15  3.84529978126e-15  3.62903118238e-15  4.7218772917e-15  3.94765440233e-15  4.67226367264e-15  3.58207554957e-15  4.64560932604e-15  3.27755995671e-15  4.15033312932e-15  4.81875898037e-15  3.8501474797e-15  3.73787111361e-15  3.87842542454e-15  4.63542938395e-15  3.56699818471e-15  3.84712189363e-15  4.0541837811e-15  3.77082484162e-15  4.26173899838e-15  3.62893196526e-15  4.25307967357e-15  4.64536804996e-15  5.0368090078e-15  3.22404768708e-15  2.83393529496e-15  3.37509704044e-15  3.60716862444e-15  4.21931517981e-15  4.01924756502e-15  5.1678340444e-15  4.30120806009e-15  3.24165366294e-15  3.11980109134e-15  4.13205967253e-15  4.64850341676e-15  5.0306461843e-15  6.15999934548e-15  5.6447033234e-15  7.95223615153e-15  8.61561884408e-15  9.72600234876e-15  1.15284775428e-14  1.31227468883e-14  1.83551757418e-14  2.22688428506e-14  3.09027125937e-14  4.38889521523e-14  6.53333847463e-14  1.12220482727e-13  2.57906286882e-13  1.00052993709e-12  2.58038193815e-13  1.13829444935e-13  6.55335052766e-14  4.34518577144e-14  3.08953882143e-14  2.32446644595e-14  1.75549619662e-14  1.33190208467e-14  1.10543892021e-14  9.59674790979e-15  8.21741308035e-15  7.75795476822e-15  5.31765187792e-15  5.24206635895e-15  5.01421117316e-15  4.45718803603e-15  4.17742386216e-15  3.66945758492e-15  4.1446391872e-15  3.62693619743e-15  5.06165534269e-15  3.91920360695e-15  4.15854988207e-15  2.82833063832e-15  5.15113082687e-15  3.82613849783e-15  4.74117650492e-15  3.96275653548e-15  3.51524746158e-15  5.20793728782e-15  4.76064020831e-15  3.91970616776e-15  4.0250256221e-15  4.78549662744e-15  4.51847875106e-15  3.17812643339e-15  3.74902904603e-15  2.90446770707e-15  3.79590940849e-15  4.1217529872e-15  4.76523035821e-15  3.13801631073e-15  4.0083998744e-15  4.29282366603e-15  3.97967646294e-15  3.87443207528e-15  4.09473572015e-15  4.26700604661e-15  4.15847876069e-15  4.18038935306e-15  4.58596464235e-15  4.41252829863e-15  5.01565321797e-15  4.13027346201e-15  4.52544929805e-15  4.75506828937e-15  4.1234521668e-15  5.39202204215e-15  5.44557423942e-15  4.65392881045e-15  5.93463814934e-15
 2.71157643458e-15  3.41427625773e-15  4.05568637537e-15  3.22055855185e-15  3.07268983762e-15  2.91198070855e-15  3.30236983381e-15  3.49771033291e-15  3.5666668044e-15  3.6430884853e-15  4.17919427487e-15  3.29811274293e-15  4.18835857262e-15  3.24738109527e-15  3.82384048594e-15  3.03018840051e-15  4.25563316434e-15  4.70746761781e-15  4.886268679e-15  3.14899298448e-15  3.84473592176e-15  4.20047402034e-15  4.60065968176e-15  5.5911578325e-15  4.86057770963e-15  4.10147800498e-15  3.39102166394e-15  4.87672534095e-15  3.54899454409e-15  4.02787506642e-15  4.13760898574e-15  4.48660613752e-15  4.3746989457e-15  5.51510117718e-15  4.80035877991e-15  5.24832711884e-15  3.59699650032e-15  4.35406175599e-15  5.00968790027e-15  4.82220167464e-15  4.75437938097e-15  5.07876307736e-15  4.5072374605e-15  4.15935540349e-15  4.89032458551e-15  4.36535362445e-15  6.04432841068e-15  7.56005530386e-15  8.06287903961e-15  9.4515567113e-15  9.28247273984e-15  1.34807334969e-14  1.68849812935e-14  2.26425294505e-14  3.1338691524e-14  4.2885582586e-14  6.47989276949e-14  1.12436709381e-13  2.58038193815e-13  9.99696663792e-13  2.57867460405e-13  1.11716844825e-13  6.52999038555e-14  4.42710826308e-14  3.05542045205e-14  2.27077989743e-14  1.73989174248e-14  1.30192083447e-14  1.19060986232e-14  9.60805539271e-15  7.28312950748e-15  7.01911865628e-15  6.25207133532e-15  6.9199221928e-15  6.63483454696e-15  5.70917211359e-15  4.28250712679e-15  5.33511788972e-15  3.88498650174e-15  4.61232288059e-15  3.01318834547e-15  3.88387145883e-15  4.5926519924e-15  4.58135128764e-15  4.23111134703e-15  4.3955277742e-15  4.38712255897e-15  3.12985514492e-15  3.04830959884e-15  3.90262528229e-15  4.02481048524e-15  4.43045206218e-15  3.83280367221e-15  3.19639557218e-15  4.21200716096e-15  3.49243633602e-15  3.2216247686e-15  3.27081419462e-15  3.70382901605e-15  3.87082054068e-15  3.36786298882e-15  3.18548034499e-15  3.41811489971e-15  3.22298874697e-15  4.34216445777e-15  3.40647314684e-15  3.67191485082e-15  5.18826236738e-15  4.81578463781e-15  4.57059276442e-15  3.98503443328e-15  3.95616155612e-15  3.92203974909e-15  3.58632170682e-15  3.15210661754e-15  4.33541638347e-15  4.41483958595e-15  5.2252060064e-15  3.42986554026e-15  3.72105090461e-15
 3.85190898204e-15  2.5458693635e-15  4.10110175919e-15  3.08870494921e-15  2.77152516758e-15  3.3661027236e-15  4.04508076153e-15  4.18051930006e-15  3.66268321896e-15  4.01282173644e-15  3.59347160641e-15  3.54644608203e-15  5.71227709187e-15  4.83554790934e-15  4.29530415399e-15  4.09992122258e-15  3.81538844856e-15  3.98649317414e-15  4.7552740951e-15  4.0733975258e-15  3.96552032984e-15  4.7936383097e-15  4.24923143652e-15  4.33088598324e-15  4.53542607411e-15  3.9418156982e-15  3.95071405166e-15  3.91355417704e-15  3.32608280418e-15  4.03917652926e-15  4.76653579281e-15  3.52613716979e-15  4.51188464481e-15  5.12459814643e-15  5.28833743128e-15  4.90654929789e-15  3.85757907666e-15  3.73915444263e-15  4.46860446857e-15  4.72627758507e-15  4.40187894771e-15  4.69235838783e-15  3.67094078105e-15  3.26607621272e-15  4.23927114522e-15  4.95082224405e-15  5.73892338729e-15  6.79858991226e-15  7.96878452724e-15  7.87468564483e-15  8.57525703042e-15  1.1590437382e-14  1.25255589265e-14  1.71386596461e-14  2.47405771444e-14  3.16858532206e-14  4.23641616808e-14  6.49594748872e-14  1.13829444935e-13  2.57867460405e-13  1.00072816176e-12  2.58365545423e-13  1.13046290594e-13  6.633662923e-14  4.35048181087e-14  3.12848261355e-14  2.34633084219e-14  1.68154466353e-14  1.42612091248e-14  1.16154023393e-14  9.15727606038e-15  7.59302784862e-15  7.55571520376e-15  6.94746280784e-15  6.73012151393e-15  6.04940033431e-15  4.36897582547e-15  4.55302183984e-15  4.0361429612e-15  2.76487079334e-15  4.53388316519e-15  4.37576408557e-15  4.84266671668e-15  3.88346198788e-15  4.12881460297e-15  3.55430863306e-15  4.79329810854e-15  4.36699556677e-15  3.48542364596e-15  3.53707184204e-15  3.61040362376e-15  2.39881877931e-15  4.00223831098e-15  3.05277349651e-15  4.33576056089e-15  4.50745816507e-15  3.13568053474e-15  2.45983375481e-15  2.52793491903e-15  4.2137379303e-15  4.03433017182e-15  3.48413726105e-15  3.96668445752e-15  4.54336090504e-15  4.836761896e-15  4.55087857603e-15  4.10253137094e-15  5.03195617311e-15  3.70191672988e-15  4.06920653506e-15  3.69284644945e-15  4.83008038297e-15  3.58620286222e-15  4.3184555985e-15  3.67482332137e-15  5.2531005738e-15  4.14636971251e-15  4.1624150135e-15  4.37149794573e-15  4.23715019011e-15
 3.6601922833e-15  2.89193324986e-15  3.83534413373e-15  3.39282201672e-15  4.20581026148e-15  4.51674894741e-15  4.7133771407e-15  4.04068063037e-15  4.23224006942e-15  4.51646578165e-15  3.73072195884e-15  3.12997052281e-15  4.48406161838e-15  4.36843718162e-15  5.35497351809e-15  4.18497331669e-15  5.64104348967e-15  4.48104676289e-15  2.96976802483e-15  3.6832462463e-15  3.96059530682e-15  4.421765854e-15  3.85839888372e-15  3.84299100894e-15  3.73224572984e-15  4.85059338907e-15  4.17977733323e-15  4.71796219736e-15  4.14795106586e-15  4.77094739922e-15  5.04515503563e-15  4.75284140085e-15  3.95631471452e-15  5.71202503812e-15  4.70453485934e-15  4.92729227625e-15  4.31476147209e-15  4.29913908145e-15  3.46175360215e-15  4.52656217097e-15  3.18552982709e-15  3.91313132705e-15  4.54630411849e-15  3.6196133302e-15  4.11682322439e-15  3.6273534273e-15  5.17467346189e-15  6.13427566315e-15  7.40670387348e-15  6.9617248527e-15  7.28781288366e-15  8.48682248051e-15  1.2248403435e-14  1.40138391373e-14  1.80473964846e-14  2.23075903467e-14  3.07918741714e-14  4.24095935006e-14  6.55335052766e-14  1.11716844825e-13  2.58365545423e-13  1.00197024786e-12  2.59054233897e-13  1.14675459838e-13  6.74094264521e-14  4.39721902521e-14  3.06263036974e-14  2.26029173718e-14  1.83801783055e-14  1.37219767546e-14  1.24481441863e-14  9.99002524764e-15  8.80261691984e-15  7.79057176584e-15  6.8954772473e-15  6.53529088926e-15  4.71592895482e-15  4.53025527548e-15  4.62311893588e-15  4.91143273307e-15  4.65698901578e-15  4.37697214952e-15  5.80317024862e-15  3.72240325657e-15  3.87827801288e-15  3.92935589728e-15  3.93883160207e-15  4.84549199218e-15  4.67820645522e-15  4.87403016287e-15  3.97732278579e-15  3.86439850593e-15  3.74995312851e-15  4.15635510817e-15  4.67547424478e-15  4.08820534057e-15  3.143653345e-15  3.66217883645e-15  3.19445221636e-15  3.89742856115e-15  4.02957894074e-15  3.36457903727e-15  2.87704469838e-15  4.52067707012e-15  4.07891954458e-15  3.95887651023e-15  4.35953861374e-15  4.42300401588e-15  3.35140900052e-15  3.20394126289e-15  3.56071875051e-15  4.61666495374e-15  3.8018493411e-15  5.22357986565e-15  4.3219379237e-15  4.47081365032e-15  3.62179410647e-15  4.65675436738e-15  4.0515090805e-15  4.9623973587e-15
 3.40194782847e-15  4.03595022613e-15  3.32416307935e-15  4.30722055879e-15  4.94667758458e-15  3.97562290808e-15  5.0829786362e-15  4.53028500089e-15  3.70613182709e-15  2.85474316142e-15  2.89451779848e-15  3.50568552049e-15  4.5277947524e-15  4.38529736089e-15  3.60766105535e-15  4.94806852424e-15  4.4248528744e-15  4.90048260473e-15  3.13282117298e-15  2.66550400782e-15  1.53213416336e-15  2.68983234976e-15  2.9138801994e-15  3.7830667791e-15  3.72527257904e-15  3.52501736164e-15  3.95182897662e-15  3.30125588978e-15  4.05504276057e-15  4.40425008982e-15  3.06418832097e-15  3.31089400934e-15  2.70974475083e-15  3.71198892061e-15  5.19978451166e-15  4.02189275257e-15  3.19075592006e-15  4.18648100442e-15  4.57120970383e-15  3.99672200556e-15  3.55767747803e-15  4.69977067777e-15  4.00156753225e-15  3.77495377746e-15  3.73870471563e-15  3.83271472111e-15  5.28469440952e-15  4.62959198195e-15  7.12027611659e-15  7.28162010302e-15  6.72860834039e-15  8.02273966493e-15  9.12471761678e-15  1.04660784742e-14  1.51592744024e-14  1.83620695723e-14  2.24037198542e-14  2.92632094392e-14  4.34518577144e-14  6.52999038555e-14  1.13046290594e-13  2.59054233897e-13  1.00277874599e-12  2.58957842879e-13  1.13127959773e-13  6.55835297754e-14  4.35821320931e-14  3.10339807565e-14  2.43351624309e-14  1.85125737887e-14  1.3952602915e-14  1.20021324108e-14  1.10052219855e-14  8.12773921133e-15  6.50926187919e-15  6.63387963569e-15  5.33216415882e-15  4.68706506325e-15  5.00892658598e-15  5.19271763301e-15  5.1116020976e-15  3.88346594177e-15  4.54442584453e-15  4.14594968632e-15  3.7230634868e-15  5.32919241108e-15  4.10011661657e-15  4.35911306688e-15  3.43531793518e-15  3.54768171555e-15  4.0787242911e-15  3.15090052043e-15  3.70583071109e-15  3.77610448263e-15  4.71887638204e-15  4.21864181126e-15  3.27932562685e-15  4.633812565e-15  4.90167016209e-15  5.42618827155e-15  4.06144017024e-15  3.73981797339e-15  4.07606552869e-15  5.3346386856e-15  3.60744732025e-15  4.46087752072e-15  5.08759237135e-15  5.18354718454e-15  3.45169898279e-15  3.91314524224e-15  4.13724873583e-15  3.27505028115e-15  4.08424014879e-15  4.98361480617e-15  4.08480535546e-15  4.92319762222e-15  3.37577893795e-15  4.07507944426e-15  3.37591103882e-15  5.28450738993e-15
 2.98194870011e-15  3.89171965212e-15  2.9907497492e-15  4.20602532149e-15  4.74283304988e-15  3.76719282824e-15  3.6869133801e-15  4.82378490499e-15  3.87909962945e-15  3.19963768829e-15  3.21266495249e-15  3.69317202646e-15  3.0115193127e-15  4.40761899747e-15  3.91410741403e-15  3.36695469507e-15  3.39772561694e-15  3.95374978139e-15  3.40497440945e-15  3.54645966219e-15  3.28559848681e-15  2.92780419064e-15  3.8684423491e-15  3.87712454799e-15  3.80431950245e-15  4.08758245823e-15  4.5781714291e-15  4.05367723762e-15  4.0052669482e-15  4.64218352393e-15  4.31614147153e-15  3.17813689804e-15  3.5834811251e-15  3.73717510755e-15  4.46896173789e-15  3.09955072239e-15  4.02389234703e-15  3.28660355877e-15  3.90887566906e-15  3.8486054165e-15  4.54045189867e-15  4.84437098847e-15  4.28746630037e-15  4.1649099649e-15  4.82795487787e-15  4.48404745181e-15  4.44415026843e-15  5.39387203464e-15  4.69864609705e-15  6.60457938108e-15  6.44316633826e-15  6.35932918912e-15  8.704577774e-15  9.0664686367e-15  1.18326482867e-14  1.32308794405e-14  1.81127653455e-14  2.24463618658e-14  3.08953882143e-14  4.42710826308e-14  6.633662923e-14  1.14675459838e-13  2.58957842879e-13  1.00473902033e-12  2.59136762265e-13  1.13258935545e-13  6.62172468286e-14  4.44816521133e-14  3.22242607607e-14  2.31460965832e-14  1.73779160266e-14  1.42171640866e-14  1.14895557295e-14  9.35867269877e-15  7.30807137114e-15  6.88382853106e-15  6.0317000536e-15  5.32169787177e-15  5.20098258562e-15  4.45074692685e-15  5.11255996976e-15  3.66301581191e-15  3.8271777513e-15  4.07436265309e-15  3.18166637395e-15  4.54878222719e-15  4.20290340281e-15  3.59325338395e-15  4.45863109125e-15  3.91893308188e-15  3.92926535229e-15  3.93755220381e-15  3.26332433862e-15  3.99271109509e-15  3.82969286572e-15  3.33444978665e-15  3.82170194517e-15  3.850982727e-15  5.20470401963e-15  3.92426060348e-15  3.52366302144e-15  4.18465182566e-15  4.0488493416e-15  4.44027962305e-15  3.81066679613e-15  4.14697076101e-15  4.25388088592e-15  3.91531426148e-15  4.221795646e-15  3.90708049312e-15  4.5210014802e-15  4.42428325102e-15  4.59305985176e-15  4.79100967709e-15  4.89008434786e-15  4.83932013889e-15  4.3326740982e-15  5.40451639032e-15  3.34260852374e-15  4.04328207428e-15
 4.13312307243e-15  3.96102824395e-15  4.26262122499e-15  4.52224398821e-15  4.16574490748e-15  4.48014235138e-15  3.4737067867e-15  4.29598808615e-15  4.48015470413e-15  3.34696778964e-15  4.16099880585e-15  3.45921640716e-15  3.5379110165e-15  4.21240774602e-15  5.05918535976e-15  3.56411258508e-15  3.12779248116e-15  4.31044370831e-15  3.54296347031e-15  4.12517537476e-15  4.54116556258e-15  3.24705589029e-15  4.02701397528e-15  3.18227807627e-15  4.73851670291e-15  4.77673288529e-15  4.26945021597e-15  4.01625501093e-15  3.76985087371e-15  4.399759364e-15  5.0094411679e-15  3.64319164906e-15  3.03761716743e-15  4.60211992684e-15  4.47363760868e-15  2.46096454359e-15  3.57964410711e-15  4.82558978382e-15  4.88782926228e-15  2.44743745697e-15  4.05742035531e-15  3.13910718318e-15  4.43184417815e-15  4.56475599127e-15  4.21727507487e-15  5.01007811792e-15  4.159053079e-15  5.40238713492e-15  5.04821482885e-15  4.63021940283e-15  5.34950733854e-15  5.11477687992e-15  7.34097225855e-15  7.59037150729e-15  9.17040367437e-15  1.20602781268e-14  1.39241126874e-14  1.75142318128e-14  2.32446644595e-14  3.05542045205e-14  4.35048181087e-14  6.74094264521e-14  1.13127959773e-13  2.59136762265e-13  1.0023200944e-12  2.59274102708e-13  1.1334289195e-13  6.78579709281e-14  4.36179601989e-14  3.07254052496e-14  2.32012036953e-14  1.72989963333e-14  1.44103041852e-14  1.09655652584e-14  9.77755404048e-15  8.47683989391e-15  6.62819430215e-15  5.95996527205e-15  5.82921879179e-15  6.05579997023e-15  4.45749567972e-15  4.32298072613e-15  3.97774073165e-15  4.84247818585e-15  4.61162752212e-15  4.56674226263e-15  4.28077773333e-15  4.31257662719e-15  4.59615150898e-15  3.991347616e-15  3.45297172327e-15  4.43648957966e-15  4.78321538477e-15  3.97361407867e-15  3.3011989572e-15  3.53715183086e-15  2.90761433771e-15  5.08672416932e-15  4.21297968791e-15  4.9141936499e-15  4.89834730996e-15  4.58310463243e-15  4.00823630854e-15  4.08672197122e-15  3.30215207521e-15  3.2932321801e-15  4.32049851914e-15  4.11338562782e-15  5.084875613e-15  4.32251033967e-15  3.37726395906e-15  2.27776643799e-15  3.81316726101e-15  3.6204958436e-15  2.98681445925e-15  3.06321573988e-15  3.17668604744e-15  3.4007345031e-15  2.83130934895e-15  4.94791408717e-15
 3.70263083074e-15  3.45730189276e-15  4.28617828114e-15  4.47955395607e-15  3.21905722246e-15  4.37124175882e-15  3.74745620521e-15  5.6667728803e-15  3.94769072171e-15  4.34383595913e-15  4.71092054689e-15  3.43700145891e-15  4.7215201973e-15  4.38847674202e-15  4.50052437788e-15  3.71066396813e-15  4.11107384718e-15  4.75988340786e-15  3.96419280266e-15  3.91332746242e-15  4.75640164184e-15  4.54953227317e-15  5.0381902825e-15  4.52097300158e-15  3.976063757e-15  4.85556669648e-15  4.43589039496e-15  3.56065374406e-15  5.43174455662e-15  4.98642338539e-15  3.1594811394e-15  3.44485964711e-15  3.18673482206e-15  3.55442935617e-15  3.67802258191e-15  3.34089432904e-15  3.52656315443e-15  4.42415042725e-15  4.27040101686e-15  3.17819877878e-15  5.0943131677e-15  3.9784574426e-15  4.44472756456e-15  3.48329953368e-15  3.24149215208e-15  4.3188408143e-15  5.64065680931e-15  4.83581887793e-15  6.16718329768e-15  5.59035132535e-15  5.66243210818e-15  4.37918842604e-15  6.14673358064e-15  6.87967965908e-15  8.68580395598e-15  1.04605088989e-14  1.15300441053e-14  1.35397354724e-14  1.75549619662e-14  2.27077989743e-14  3.12848261355e-14  4.39721902521e-14  6.55835297754e-14  1.13258935545e-13  2.59274102708e-13  1.00133436791e-12  2.60044853242e-13  1.14350570946e-13  6.653406095e-14  4.30242148213e-14  2.97285671708e-14  2.20604946588e-14  1.68475921014e-14  1.43967847703e-14  1.10403185139e-14  9.73901451131e-15  7.20796179211e-15  7.105404853e-15  7.04418778167e-15  6.25271019881e-15  4.83820147211e-15  4.43113548136e-15  3.99531445538e-15  4.10966054203e-15  4.20208460712e-15  4.56730513252e-15  4.30452446356e-15  4.13450539405e-15  4.26947000015e-15  4.39924797025e-15  4.04100535531e-15  4.84423533519e-15  4.62281455136e-15  4.99923892209e-15  4.58969805693e-15  4.0854445873e-15  3.62289210535e-15  4.1071764273e-15  4.50653638593e-15  4.50146623305e-15  3.71659053136e-15  3.98440317112e-15  4.98361979989e-15  5.22145161428e-15  3.62510152293e-15  3.74708151758e-15  4.57090623384e-15  4.34922865238e-15  3.96152402492e-15  3.47814249477e-15  3.49721229792e-15  2.47075373978e-15  4.47872070325e-15  3.27628547695e-15  2.8600135863e-15  4.44303040212e-15  2.78738919571e-15  3.15928458672e-15  3.27835722524e-15  3.57228224624e-15
 4.08103611713e-15  3.55921615475e-15  4.20800840261e-15  4.39959847195e-15  4.41462568185e-15  4.87100657851e-15  4.032114427e-15  5.23672020757e-15  4.01426596937e-15  4.68646911259e-15  4.97039001851e-15  4.4230920108e-15  4.61719057876e-15  5.75021548389e-15  5.72788277672e-15  4.16381221645e-15  4.41518464434e-15  4.96674875442e-15  4.67622687072e-15  3.45895137863e-15  4.29160015627e-15  4.04049430375e-15  3.49384301706e-15  3.46600420719e-15  4.25533987254e-15  4.56125268651e-15  4.95917787415e-15  4.0413721393e-15  4.94159264372e-15  5.17851607087e-15  4.45720730309e-15  3.95162178777e-15  3.4487269745e-15  3.90662701541e-15  3.78775146657e-15  3.74098987685e-15  3.878437581e-15  5.1029616376e-15  3.75929630107e-15  4.74140405541e-15  3.3752601829e-15  3.69918992024e-15  3.74147933982e-15  3.14188745402e-15  4.36982460202e-15  4.36683795394e-15  4.71069405897e-15  4.56855530963e-15  4.39985972629e-15  4.65364167037e-15  4.14536535571e-15  4.41374490241e-15  5.18303153236e-15  5.78629583421e-15  5.13868485277e-15  7.7205794504e-15  8.0578438188e-15  1.04831390751e-14  1.33190208467e-14  1.73989174248e-14  2.34633084219e-14  3.06263036974e-14  4.35821320931e-14  6.62172468286e-14  1.1334289195e-13  2.60044853242e-13  1.00882038329e-12  2.60957558394e-13  1.13574700947e-13  6.59653151211e-14  4.30630531122e-14  3.15378730588e-14  2.46500797643e-14  1.80318217927e-14  1.34687793195e-14  1.12472405308e-14  9.91594947021e-15  8.74498471668e-15  6.64011502223e-15  6.82249253463e-15  5.83176651237e-15  5.38108458207e-15  4.12844228673e-15  5.22901779264e-15  3.64068998714e-15  4.89087087271e-15  4.3109716712e-15  4.0408291484e-15  3.96949965564e-15  4.05112473133e-15  3.60508979918e-15  3.64438436825e-15  3.70550582676e-15  3.62403770966e-15  3.17028702709e-15  5.11663063041e-15  3.9300532602e-15  4.42898536152e-15  4.1968194723e-15  4.58357903006e-15  3.87459074648e-15  3.59720754549e-15  3.8513116943e-15  3.97423682816e-15  3.9782200859e-15  3.91202388748e-15  3.38082284415e-15  6.00269042578e-15  4.42667742318e-15  4.51752365612e-15  4.66920090587e-15  3.81985850837e-15  4.34810002911e-15  4.66358064005e-15  3.98060737588e-15  4.02948904244e-15  3.8331809396e-15  4.24429097908e-15  3.75956649359e-15  3.24666163838e-15
 3.93644784516e-15  3.79472391377e-15  4.61599889387e-15  4.29432795263e-15  4.53927433592e-15  4.37241549079e-15  3.50205013577e-15  4.07907011045e-15  3.84301411566e-15  4.43704968492e-15  5.22910774297e-15  3.72180558609e-15  4.17885195403e-15  5.45320705055e-15  5.44201617177e-15  4.6606667417e-15  4.16943074643e-15  4.03634952001e-15  4.29599738804e-15  3.19068812704e-15  4.14345394669e-15  4.97123564694e-15  3.75878429265e-15  4.71307671285e-15  4.54904219395e-15  4.55389700165e-15  3.97584675145e-15  3.98250838022e-15  4.25972782802e-15  4.40188234729e-15  3.60103471388e-15  3.69245968371e-15  3.57099555448e-15  3.49048292802e-15  4.0588431283e-15  3.11026072604e-15  4.64009911636e-15  3.63888359786e-15  4.03434914997e-15  3.33263169396e-15  4.08538377596e-15  4.57287352144e-15  4.33914326206e-15  4.25900734995e-15  5.05438012149e-15  4.07308462076e-15  5.91723262779e-15  5.39771405104e-15  4.87091084296e-15  3.60399966099e-15  4.70289888484e-15  4.85272269108e-15  5.21621195623e-15  5.85836414541e-15  6.28929890832e-15  7.95044220941e-15  7.95367644843e-15  8.63920188445e-15  1.10543892021e-14  1.30192083447e-14  1.68154466353e-14  2.26029173718e-14  3.10339807565e-14  4.44816521133e-14  6.78579709281e-14  1.14350570946e-13  2.60957558394e-13  1.00727853332e-12  2.61058296651e-13  1.14526911877e-13  6.58490323132e-14  4.3583705215e-14  3.18166907924e-14  2.34482112407e-14  1.96793974711e-14  1.486609847e-14  1.19204430044e-14  8.44703254433e-15  6.15477737223e-15  7.14977916162e-15  6.2359396028e-15  6.05142697089e-15  4.77431052622e-15  5.48462696798e-15  5.7646275292e-15  4.86483817746e-15  4.74078026072e-15  5.38231127543e-15  4.22838468487e-15  3.81673988815e-15  4.12691777285e-15  4.75253329682e-15  4.48791782314e-15  5.58764017464e-15  4.29748119085e-15  4.84933642714e-15  3.68562399104e-15  4.27820822065e-15  3.48889653757e-15  3.73453181211e-15  3.36093522191e-15  4.32884350648e-15  5.14936441617e-15  4.31644385231e-15  4.03734740188e-15  3.62211093959e-15  4.84551433324e-15  5.26595098573e-15  4.51475306807e-15  3.75417062729e-15  4.41099931489e-15  5.04636101509e-15  4.52761161211e-15  5.00959611878e-15  4.43207393715e-15  4.05205357052e-15  5.20053828524e-15  4.70150033244e-15  3.7260807997e-15  5.40770539847e-15
 4.24354262856e-15  4.01258794355e-15  4.46268340801e-15  3.76473859136e-15  2.85793952956e-15  2.99677894578e-15  4.2101985766e-15  4.43979702164e-15  3.41905357514e-15  3.99731974148e-15  4.77500300981e-15  3.18472384234e-15  3.47554978336e-15  4.38903186957e-15  4.28019192557e-15  4.19255104853e-15  3.56727138772e-15  4.4041934869e-15  3.5400122198e-15  3.56382259932e-15  4.18084921917e-15  4.69131481855e-15  4.7002663981e-15  4.25513703523e-15  5.52982766984e-15  5.16939887066e-15  5.36503335588e-15  3.92254802889e-15  3.389939965e-15  4.24654332003e-15  3.46306836011e-15  4.18313782198e-15  4.51918940418e-15  4.22351263001e-15  4.217269322e-15  4.28623295301e-15  3.50696295387e-15  5.04535705455e-15  3.43333686489e-15  3.68268888428e-15  3.17935402941e-15  4.3600163426e-15  4.54970276817e-15  3.63694933736e-15  3.00265715334e-15  4.38100989934e-15  5.43103606169e-15  4.4473153837e-15  5.01967806609e-15  5.05628983161e-15  5.34914525219e-15  3.91651548067e-15  5.73549563764e-15  6.30650029188e-15  5.87873473204e-15  7.11726664259e-15  8.29451156063e-15  8.77633309247e-15  9.59674790979e-15  1.19060986232e-14  1.42612091248e-14  1.83801783055e-14  2.43351624309e-14  3.22242607607e-14  4.36179601989e-14  6.653406095e-14  1.13574700947e-13  2.61058296651e-13  1.00543148781e-12  2.59170191867e-13  1.12703693564e-13  6.71103214001e-14  4.55724249446e-14  3.06641454409e-14  2.3594881378e-14  1.83532732601e-14  1.3689079847e-14  9.79056230077e-15  8.77358216415e-15  8.86556904799e-15  8.31283049163e-15  8.13648632657e-15  5.2496169278e-15  5.62483456931e-15  6.54813765824e-15  5.39368221074e-15  4.92513777467e-15  6.26947162072e-15  4.27336729123e-15  3.56235025507e-15  3.86822096281e-15  4.15701039935e-15  4.31618462193e-15  4.54639840761e-15  3.61801576951e-15  4.26931947967e-15  5.42872330381e-15  3.78830005844e-15  4.18735706378e-15  4.75281530541e-15  3.78277360143e-15  3.14856313551e-15  4.79907894235e-15  5.54521577637e-15  4.69329799304e-15  4.90120478639e-15  3.88958954121e-15  3.78073508681e-15  4.62350393488e-15  3.92794350757e-15  3.89930477852e-15  4.23261956103e-15  4.95557234604e-15  5.19228985603e-15  4.34708924426e-15  4.88326495913e-15  3.27381089397e-15  5.48789086805e-15  3.9328269442e-15  4.23454366699e-15
 2.76051933394e-15  4.31561165193e-15  3.87214903775e-15  4.19455103517e-15  3.52032366267e-15  2.80261739638e-15  4.03142025329e-15  4.28927963175e-15  4.45304406241e-15  3.8043948486e-15  4.69679337919e-15  3.60198253257e-15  4.57545254931e-15  4.62288181622e-15  3.81230382159e-15  4.66478321334e-15  3.98109297577e-15  3.92405389807e-15  4.61677764234e-15  2.8716086117e-15  4.50421398677e-15  4.39332575036e-15  3.31402787152e-15  3.7829469467e-15  3.67251882062e-15  3.83429368975e-15  4.11046852046e-15  3.88325101994e-15  4.44663471229e-15  4.35879967903e-15  3.42672341556e-15  4.18168535649e-15  3.52898611388e-15  2.96389825937e-15  3.9774119963e-15  3.74091686269e-15  4.08045853115e-15  5.03331336769e-15  3.79376915112e-15  3.91025195398e-15  3.14075730441e-15  3.55505444678e-15  4.07333982516e-15  4.97944832782e-15  4.4922149855e-15  4.28654324062e-15  5.32135288586e-15  4.5039855431e-15  3.83674273979e-15  5.01127414667e-15  5.59571758205e-15  4.93911623737e-15  5.3012008434e-15  5.38882775952e-15  6.12109975145e-15  6.93828313891e-15  6.52470633293e-15  7.37691029276e-15  8.21741308035e-15  9.60805539271e-15  1.16154023393e-14  1.37219767546e-14  1.85125737887e-14  2.31460965832e-14  3.07254052496e-14  4.30242148213e-14  6.59653151211e-14  1.14526911877e-13  2.59170191867e-13  1.00429290007e-12  2.59000699262e-13  1.13214516371e-13  6.62080472817e-14  4.40984476389e-14  3.1312913394e-14  2.30318136212e-14  1.79749990735e-14  1.43044763496e-14  1.21606527315e-14  1.01838537624e-14  9.25693073175e-15  8.1701964552e-15  6.78549083651e-15  5.26479059765e-15  5.60475411995e-15  6.14582170636e-15  5.05064903131e-15  5.69524640429e-15  3.54626127277e-15  3.16421574564e-15  3.65704347106e-15  4.09742414634e-15  4.32341847425e-15  4.21965625751e-15  4.18459231409e-15  4.19381430884e-15  5.1962076548e-15  3.97199784804e-15  3.92585712748e-15  3.8099335641e-15  3.59486525147e-15  2.80155428773e-15  2.73251064068e-15  4.37606743673e-15  3.74998508877e-15  4.45179088716e-15  3.4751669788e-15  3.9162041096e-15  2.98668573438e-15  3.04486574618e-15  4.01487064441e-15  4.46597631772e-15  4.30076564601e-15  3.59200281176e-15  3.55533384781e-15  3.61523704029e-15  4.15935311583e-15  3.45416140113e-15  2.93256321526e-15  4.02916118446e-15
 3.57023747509e-15  3.75251538183e-15  4.78153397073e-15  3.68283182217e-15  3.35274790089e-15  3.05004605408e-15  4.95630148444e-15  4.97857375902e-15  3.8557784117e-15  3.46309957638e-15  5.00637426056e-15  3.58197094306e-15  4.56872619174e-15  4.39669085224e-15  4.77430888819e-15  5.49756301455e-15  3.70403444931e-15  3.97061841495e-15  3.37940336785e-15  3.94337131707e-15  3.46986087871e-15  4.19695780744e-15  5.02364076872e-15  4.59731970346e-15  5.16520957272e-15  4.10482633398e-15  5.10078667755e-15  4.1846908899e-15  3.88630085102e-15  4.1221687036e-15  4.79728145578e-15  4.76016583192e-15  3.59096591856e-15  3.867392009e-15  4.46201825654e-15  3.44288540488e-15  4.03475176549e-15  4.58054956812e-15  3.68325536274e-15  3.28202726199e-15  3.11215860847e-15  3.70247912343e-15  4.34625622185e-15  4.12632280888e-15  3.88571239927e-15  4.08948765051e-15  4.79423028818e-15  3.47324784464e-15  3.20560292742e-15  4.29031404104e-15  4.29398834032e-15  3.42498467975e-15  4.83427950773e-15  4.78002162018e-15  5.64352004475e-15  6.77739700882e-15  5.26322587167e-15  6.80635379381e-15  7.75795476822e-15  7.28312950748e-15  9.15727606038e-15  1.24481441863e-14  1.3952602915e-14  1.73779160266e-14  2.32012036953e-14  2.97285671708e-14  4.30630531122e-14  6.58490323132e-14  1.12703693564e-13  2.59000699262e-13  1.00069166252e-12  2.59030474079e-13  1.13020713992e-13  6.55782182623e-14  4.35933274656e-14  3.17465688735e-14  2.3257943252e-14  1.84839750374e-14  1.35866161508e-14  1.2459862701e-14  9.90602906215e-15  8.38784162823e-15  7.643864387e-15  7.11213809567e-15  6.52044102867e-15  5.67675805674e-15  5.40544480131e-15  4.60224463307e-15  4.99463333792e-15  4.65070577459e-15  4.07702256325e-15  4.03914665398e-15  3.4952132358e-15  4.6059166363e-15  4.38107397142e-15  3.4211817055e-15  5.13421827405e-15  4.76095129486e-15  3.87112296177e-15  3.37086721908e-15  3.64520074658e-15  3.93054027211e-15  1.83491852753e-15  4.16025267096e-15  4.6144091527e-15  5.06397756988e-15  5.02727712017e-15  4.22880816726e-15  3.61227115758e-15  2.84132153978e-15  3.71509117204e-15  4.91244720605e-15  3.05610792312e-15  3.69887277796e-15  4.32956463976e-15  2.3874655631e-15  2.39795123294e-15  3.32416609818e-15  2.1680488154e-15  3.06002484834e-15
 3.99745117898e-15  4.17294367168e-15  3.15124545436e-15  3.79013408469e-15  4.25384165159e-15  3.31653598991e-15  3.90669424329e-15  3.85474933156e-15  3.78969716432e-15  3.30991416023e-15  4.00537311061e-15  3.48893111831e-15  4.45244381828e-15  3.05078774084e-15  4.02435000716e-15  4.82830566885e-15  4.43666852266e-15  4.75436134361e-15  4.46763004312e-15  3.31559591602e-15  3.52518679616e-15  4.15455454483e-15  3.82152486331e-15  4.08663083451e-15  4.08836722288e-15  3.75754055574e-15  4.33601192026e-15  3.13517979985e-15  4.27081719393e-15  2.99049529986e-15  5.12197365237e-15  3.72902059311e-15  3.2345244253e-15  3.32241661413e-15  3.37150113431e-15  3.62974128076e-15  4.45181051783e-15  3.69012654273e-15  3.90823708028e-15  5.22083308355e-15  3.11978551445e-15  3.23683870828e-15  4.95254654647e-15  4.75069971494e-15  4.27647976836e-15  4.0221173232e-15  4.88429654232e-15  4.18338762679e-15  4.26513081045e-15  4.41828696045e-15  2.77766524039e-15  4.63184764784e-15  4.59428891877e-15  4.20536923754e-15  5.57841721711e-15  5.72419614142e-15  4.68265331872e-15  6.27803981225e-15  5.31765187792e-15  7.01911865628e-15  7.59302784862e-15  9.99002524764e-15  1.20021324108e-14  1.42171640866e-14  1.72989963333e-14  2.20604946588e-14  3.15378730588e-14  4.3583705215e-14  6.71103214001e-14  1.13214516371e-13  2.59030474079e-13  1.00370360542e-12  2.58951219031e-13  1.14031520203e-13  6.50720360033e-14  4.36600029384e-14  3.09487509308e-14  2.29885000865e-14  1.88162443975e-14  1.4760657524e-14  1.21768638522e-14  9.39904415913e-15  8.53441403478e-15  6.006939577e-15  6.41341841016e-15  5.25262939231e-15  6.33696546014e-15  5.83825404961e-15  5.07930995368e-15  4.22175596559e-15  3.65843030553e-15  4.47880695061e-15  3.45572729945e-15  4.22179021905e-15  3.62507169347e-15  4.52717005372e-15  4.65545177695e-15  4.86009527e-15  3.6827643796e-15  3.67729310621e-15  3.77408278257e-15  3.99514289257e-15  3.91114744334e-15  4.16719506113e-15  5.00232351755e-15  4.360541564e-15  4.63383809208e-15  5.16441283951e-15  3.68557859805e-15  3.46809799619e-15  3.58930036024e-15  5.25973974297e-15  3.19945055331e-15  3.96246757922e-15  4.0677871021e-15  4.09427543486e-15  3.02409101746e-15  3.31376335427e-15  3.6711486778e-15  3.32132208766e-15
 3.84923825964e-15  5.03346714948e-15  4.36834084354e-15  3.66493916255e-15  3.53565771895e-15  2.95347776372e-15  3.92916960008e-15  3.56999018128e-15  4.10947243896e-15  4.87566454872e-15  3.6341375835e-15  4.07623727663e-15  4.42127916148e-15  3.81560726165e-15  4.01914551941e-15  4.3875913707e-15  4.64273093861e-15  4.55558922662e-15  5.07852955466e-15  3.94045493096e-15  3.52585115426e-15  3.44879017466e-15  4.06389588563e-15  4.7039448939e-15  4.91334453163e-15  3.88320209791e-15  4.46461659031e-15  3.53437649239e-15  2.82082771913e-15  2.36995931303e-15  2.92710793594e-15  3.5093042737e-15  3.38208335382e-15  3.83311504883e-15  3.53554883312e-15  4.17602691454e-15  5.43769453344e-15  3.82069340255e-15  2.73878587131e-15  3.30310686635e-15  4.25581251211e-15  3.3368334047e-15  3.17229818912e-15  3.37851949435e-15  3.46772471727e-15  3.75818153346e-15  3.99256125996e-15  4.34440504753e-15  4.1630550778e-15  6.06688870419e-15  4.53185875953e-15  4.94728970491e-15  4.65367889986e-15  4.86310145819e-15  5.35548206279e-15  6.15592908413e-15  5.82592627989e-15  4.80667874056e-15  5.24206635895e-15  6.25207133532e-15  7.55571520376e-15  8.80261691984e-15  1.10052219855e-14  1.14895557295e-14  1.44103041852e-14  1.68475921014e-14  2.46500797643e-14  3.18166907924e-14  4.55724249446e-14  6.62080472817e-14  1.13020713992e-13  2.58951219031e-13  1.00109300476e-12  2.58636751839e-13  1.1293308903e-13  6.64668846045e-14  4.42665444692e-14  3.21074917343e-14  2.30218121052e-14  1.70824321964e-14  1.3115493933e-14  1.20493992921e-14  9.42580064094e-15  6.51400654132e-15  7.39630685066e-15  5.43109818545e-15  6.11969447717e-15  5.31487251793e-15  5.18861528124e-15  4.42743779432e-15  5.35581995194e-15  4.94490545969e-15  3.64940345815e-15  5.2859925759e-15  4.32598338321e-15  4.32257116759e-15  3.31966970595e-15  4.01442242907e-15  3.17331534242e-15  2.42500920598e-15  3.94269858049e-15  3.39271687481e-15  3.61381083762e-15  3.33370015433e-15  3.2697586957e-15  3.59873083707e-15  3.98428154558e-15  4.46944474129e-15  3.74154772321e-15  3.84132943493e-15  3.20564475439e-15  5.37264883608e-15  4.37658479647e-15  3.78841442707e-15  3.7678942168e-15  4.19033149107e-15  4.5524530777e-15  3.80392018883e-15  3.02091257901e-15  3.54439998963e-15
 4.94145481362e-15  5.48037771456e-15  3.55919303395e-15  4.61943724901e-15  4.90950135604e-15  5.0586456519e-15  4.1127548371e-15  3.05111338796e-15  4.27809347273e-15  3.83141742251e-15  2.93783688668e-15  4.09061071365e-15  4.24211633115e-15  3.59026171022e-15  4.2559322843e-15  3.96272274829e-15  4.56162068307e-15  5.15607552318e-15  4.54977141953e-15  3.9585610181e-15  4.90052129317e-15  4.46723370794e-15  4.15933094337e-15  4.34811779596e-15  2.73522045555e-15  4.42428863244e-15  3.92198752658e-15  3.83640315561e-15  3.81431392555e-15  3.69188337203e-15  3.88946185455e-15  4.45585148187e-15  5.36788063618e-15  3.65283563938e-15  3.6763723713e-15  3.6714032584e-15  5.44247756247e-15  4.30038313992e-15  3.25870449314e-15  4.15534237709e-15  3.37954602952e-15  4.37015721712e-15  3.42112773682e-15  3.29524408763e-15  4.08872048338e-15  4.20964672339e-15  4.04663350303e-15  4.66838667351e-15  3.93914679921e-15  4.43977204026e-15  4.50115706167e-15  3.79777510315e-15  4.2523633789e-15  4.6923141191e-15  5.34148893584e-15  6.17102357829e-15  5.77813935706e-15  5.68505662013e-15  5.01421117316e-15  6.9199221928e-15  6.94746280784e-15  7.79057176584e-15  8.12773921133e-15  9.35867269877e-15  1.09655652584e-14  1.43967847703e-14  1.80318217927e-14  2.34482112407e-14  3.06641454409e-14  4.40984476389e-14  6.55782182623e-14  1.14031520203e-13  2.58636751839e-13  1.00037536394e-12  2.59338702857e-13  1.13741571696e-13  6.66802580534e-14  4.36683745098e-14  2.97921958239e-14  2.27073918188e-14  1.77579194514e-14  1.5396635843e-14  1.18475658767e-14  9.90913389559e-15  7.28373746494e-15  6.35276292702e-15  7.35724698497e-15  5.17119207678e-15  5.19504842111e-15  5.46233052884e-15  5.43232706549e-15  4.28350521173e-15  4.57319963901e-15  4.71293729545e-15  3.96505103518e-15  4.24608981862e-15  4.68102512986e-15  4.46068815183e-15  5.31767340176e-15  4.24719627527e-15  4.07749931802e-15  4.5072097623e-15  5.11607848926e-15  4.45024709315e-15  3.91184379354e-15  4.36863993737e-15  2.87044667987e-15  3.68562699545e-15  4.73843806565e-15  4.32379578174e-15  3.27657983466e-15  4.88974731887e-15  3.62701591039e-15  3.41649017833e-15  4.26696895363e-15  4.16028040986e-15  3.25870603265e-15  3.8176296409e-15  3.52566952353e-15  4.9013916444e-15
 4.08025998285e-15  4.30460274962e-15  4.44285946373e-15  4.30760294014e-15  3.23940043344e-15  3.49610191499e-15  4.47110658902e-15  3.1241649554e-15  3.0862017505e-15  4.16017793811e-15  4.99580032734e-15  3.82976433207e-15  3.65272676113e-15  4.2676031432e-15  3.28953363177e-15  4.8279700944e-15  4.96358401778e-15  4.32910686851e-15  4.66523497066e-15  3.34024410946e-15  3.57152548991e-15  3.65622195456e-15  4.12136549974e-15  4.73526474519e-15  4.50489053995e-15  4.54948142745e-15  4.94383878421e-15  4.08821280656e-15  4.57350481869e-15  4.54381322739e-15  3.99723774673e-15  4.22099263599e-15  4.33863702603e-15  3.94555891489e-15  3.6827177637e-15  3.74855035703e-15  5.20510174701e-15  4.50535788451e-15  4.01002802873e-15  4.72716126899e-15  4.03493090014e-15  5.08564399489e-15  3.95621449998e-15  3.72742135949e-15  3.85967566614e-15  3.6980318608e-15  3.5831322816e-15  3.87056084803e-15  4.08156953354e-15  4.07461124671e-15  3.78994852141e-15  4.11348247333e-15  4.50799984353e-15  3.06638250442e-15  4.78019816445e-15  5.51895513474e-15  5.78152877732e-15  4.87958977971e-15  4.45718803603e-15  6.63483454696e-15  6.73012151393e-15  6.8954772473e-15  6.50926187919e-15  7.30807137114e-15  9.77755404048e-15  1.10403185139e-14  1.34687793195e-14  1.96793974711e-14  2.3594881378e-14  3.1312913394e-14  4.35933274656e-14  6.50720360033e-14  1.1293308903e-13  2.59338702857e-13  1.00406538415e-12  2.60015765206e-13  1.13331272496e-13  6.63793341787e-14  4.3779850413e-14  3.1207500879e-14  2.37387413086e-14  1.86733383125e-14  1.43686838558e-14  1.1865694419e-14  9.17521313549e-15  7.54899075174e-15  6.1903060443e-15  7.00155875501e-15  4.77595218562e-15  4.29137128083e-15  4.23155383622e-15  4.48120513255e-15  5.86950546056e-15  4.14734754131e-15  3.61804988213e-15  3.96998538139e-15  4.01437451625e-15  3.85860897821e-15  4.73835864308e-15  3.13845656684e-15  3.40581136864e-15  4.1357714465e-15  3.71434834525e-15  4.11064935293e-15  5.09410088974e-15  3.7561884926e-15  3.24528556521e-15  3.30404449267e-15  3.37554644121e-15  4.01079417525e-15  3.24365184135e-15  4.65057353447e-15  3.44100272995e-15  3.93646111591e-15  3.8632366639e-15  3.74323023417e-15  3.13653283419e-15  3.9031270235e-15  4.38033237804e-15  4.7048216088e-15
 3.28809280469e-15  3.31346917456e-15  4.84796579298e-15  4.20507683354e-15  4.04051034989e-15  4.19035809815e-15  3.86869995939e-15  3.31535073454e-15  3.87630082508e-15  4.05635554839e-15  4.22853210653e-15  4.20825794877e-15  4.43437969085e-15  4.10870964608e-15  2.73860082734e-15  4.25409618434e-15  4.51824818254e-15  3.72084069534e-15  4.06753046248e-15  3.53630789649e-15  3.15282974005e-15  3.60622377053e-15  3.19236070392e-15  4.40947338097e-15  4.07189589273e-15  3.39754134856e-15  4.23648117065e-15  3.79190300586e-15  3.77560068949e-15  4.89790453151e-15  3.980210457e-15  2.8403461274e-15  3.34579785632e-15  3.58176097602e-15  3.04850259489e-15  3.48132310512e-15  4.7278717084e-15  4.33239762088e-15  3.36133878204e-15  4.61393389816e-15  3.87316205488e-15  4.58356762633e-15  3.98606565173e-15  4.00219367338e-15  3.91539722352e-15  4.51305237911e-15  5.15699877734e-15  3.60833862737e-15  4.00666764123e-15  2.82907734161e-15  3.04337331377e-15  2.99765911173e-15  4.57370551077e-15  4.3049805633e-15  3.70974901968e-15  4.26262901579e-15  4.68156600268e-15  4.15515019342e-15  4.17742386216e-15  5.70917211359e-15  6.04940033431e-15  6.53529088926e-15  6.63387963569e-15  6.88382853106e-15  8.47683989391e-15  9.73901451131e-15  1.12472405308e-14  1.486609847e-14  1.83532732601e-14  2.30318136212e-14  3.17465688735e-14  4.36600029384e-14  6.64668846045e-14  1.13741571696e-13  2.60015765206e-13  1.00364430639e-12  2.60773838112e-13  1.13646107099e-13  6.58202381288e-14  4.35026836027e-14  3.23104974806e-14  2.38137058322e-14  1.71005656526e-14  1.41487307432e-14  1.09373093113e-14  8.45156720371e-15  7.43340722408e-15  6.31187824731e-15  5.86018529134e-15  6.05692878283e-15  4.00354313754e-15  4.46645342423e-15  4.93543832992e-15  3.37866913497e-15  4.29549264369e-15  3.59030064124e-15  3.91646320936e-15  3.7758751539e-15  3.21133027273e-15  3.84422315178e-15  3.93751588587e-15  3.71185163487e-15  3.83439257755e-15  3.50332185734e-15  3.92615628466e-15  4.2098682597e-15  3.37869336715e-15  4.08602925684e-15  3.37762823285e-15  3.07643259271e-15  5.05827621284e-15  4.81487048909e-15  4.18138365696e-15  3.79596091358e-15  5.00544146404e-15  4.028520475e-15  3.5611933769e-15  2.8697091276e-15  3.48715893654e-15  3.69911083245e-15
 3.71404926816e-15  3.56767198554e-15  4.48169824934e-15  3.57509645513e-15  3.85386177754e-15  3.50765309004e-15  2.47005160967e-15  2.74815467612e-15  3.9034483183e-15  3.00929512134e-15  4.14574963252e-15  3.14676569383e-15  4.04871349904e-15  4.91595237812e-15  3.11169700829e-15  3.42552495032e-15  3.91757956718e-15  4.23452900292e-15  3.64240769732e-15  3.16910928176e-15  5.34059346464e-15  3.46866300028e-15  2.99363256103e-15  5.26835025256e-15  3.94876964128e-15  4.38990444017e-15  5.04495225146e-15  4.06130193645e-15  4.63678211352e-15  4.09133443394e-15  4.19613015982e-15  5.29180095712e-15  3.94663003826e-15  3.92346519436e-15  3.56206732056e-15  3.91077899409e-15  4.47961279277e-15  4.02267172626e-15  4.99413045431e-15  4.03503485808e-15  2.89868450749e-15  3.30135646888e-15  3.79397194251e-15  3.43731053591e-15  4.141324897e-15  4.55149466708e-15  4.80364270739e-15  3.81211506977e-15  4.03963215735e-15  4.96661562137e-15  3.20351740943e-15  3.78565767282e-15  4.60803190108e-15  3.7410738126e-15  3.53855964674e-15  4.28217960045e-15  4.18831947591e-15  3.99178866319e-15  3.66945758492e-15  4.28250712679e-15  4.36897582547e-15  4.71592895482e-15  5.33216415882e-15  6.0317000536e-15  6.62819430215e-15  7.20796179211e-15  9.91594947021e-15  1.19204430044e-14  1.3689079847e-14  1.79749990735e-14  2.3257943252e-14  3.09487509308e-14  4.42665444692e-14  6.66802580534e-14  1.13331272496e-13  2.60773838112e-13  1.00613046153e-12  2.60632087578e-13  1.13375621081e-13  6.57818917369e-14  4.45973433098e-14  3.09873427088e-14  2.27308537979e-14  1.87574002235e-14  1.46054450407e-14  1.27812165624e-14  8.67542829581e-15  7.12275848368e-15  8.09618861551e-15  6.47046723777e-15  4.52325655527e-15  5.76630679478e-15  4.59189549711e-15  4.81054800907e-15  4.5066012646e-15  4.81233219729e-15  4.87054339867e-15  4.7096348015e-15  3.77595579643e-15  3.79123272705e-15  3.1413023807e-15  3.00339338952e-15  3.70130148789e-15  4.32781745965e-15  3.72594340804e-15  3.94344466852e-15  2.97299196058e-15  4.41046640456e-15  4.31171275093e-15  3.67800984241e-15  4.04980431388e-15  4.62070733183e-15  4.46691396958e-15  3.68912005417e-15  3.37769250593e-15  4.26999611808e-15  4.28243542389e-15  3.7791536638e-15  4.44080647705e-15  2.90118433923e-15
 4.77643948994e-15  4.743324172e-15  4.11639402817e-15  4.85940946109e-15  5.44791905462e-15  4.71803960855e-15  4.0297635391e-15  4.96007941689e-15  3.82391567542e-15  5.10506616667e-15  4.22116285747e-15  4.33778186814e-15  4.64114154155e-15  4.5472938127e-15  4.10225486327e-15  4.39748447258e-15  5.08455702279e-15  4.6980883814e-15  3.67412971628e-15  3.24344477056e-15  3.6761226487e-15  4.46686155638e-15  2.72588172022e-15  4.30141372462e-15  4.06798154932e-15  3.50765497364e-15  3.7984781169e-15  1.61959853641e-15  2.98644466355e-15  3.49975156534e-15  3.35688296775e-15  4.54600700164e-15  3.55957478579e-15  3.06095432077e-15  4.3420661029e-15  3.47266716747e-15  4.94803006119e-15  4.48097940887e-15  3.93781511387e-15  5.03550387936e-15  3.34261991814e-15  3.76398430162e-15  4.86642065904e-15  4.87271162551e-15  2.93052140591e-15  4.90850691857e-15  3.91268782345e-15  3.61463943455e-15  4.13320125865e-15  3.18961129061e-15  3.32793840872e-15  4.86178458287e-15  5.05481876736e-15  3.98419606631e-15  3.59636682949e-15  5.07096197166e-15  3.72003620862e-15  3.72021106233e-15  4.1446391872e-15  5.33511788972e-15  4.55302183984e-15  4.53025527548e-15  4.68706506325e-15  5.32169787177e-15  5.95996527205e-15  7.105404853e-15  8.74498471668e-15  8.44703254433e-15  9.79056230077e-15  1.43044763496e-14  1.84839750374e-14  2.29885000865e-14  3.21074917343e-14  4.36683745098e-14  6.63793341787e-14  1.13646107099e-13  2.60632087578e-13  1.00319886154e-12  2.59266302789e-13  1.13884385895e-13  6.62740183265e-14  4.50204946515e-14  3.08476318814e-14  2.36773732833e-14  1.66629644792e-14  1.40691124425e-14  1.18234434139e-14  8.42970883691e-15  7.38146003217e-15  7.16479536132e-15  6.0855075377e-15  6.29142341663e-15  5.80059683023e-15  3.8056496684e-15  4.63820285662e-15  5.00397478184e-15  4.14625572507e-15  4.61679909191e-15  5.05214965488e-15  4.53984442102e-15  3.79559414456e-15  2.39832024588e-15  3.61944619374e-15  3.73545892606e-15  3.65559553247e-15  2.84187817325e-15  2.71302403825e-15  4.00924561762e-15  2.4498065722e-15  3.21195264847e-15  3.36359204122e-15  4.44489731841e-15  3.69330143565e-15  4.34375168699e-15  3.66267915797e-15  4.12752175993e-15  4.05250421548e-15  4.22766523161e-15  4.96720940279e-15  4.3523962774e-15
 4.84446067152e-15  4.07491319294e-15  4.34888711637e-15  3.76565444216e-15  4.27953890759e-15  3.59665097057e-15  4.97505911656e-15  4.47552467329e-15  3.61338145409e-15  4.83181641216e-15  4.21032571168e-15  4.14108091294e-15  3.84132575219e-15  3.88831669081e-15  4.08485660295e-15  3.24948942161e-15  3.18545133187e-15  3.91148678672e-15  3.81512715197e-15  4.19237338592e-15  4.80774015096e-15  3.52977200064e-15  3.16579428359e-15  4.0566838752e-15  3.71964984856e-15  4.70526684829e-15  4.46426136062e-15  4.32272426025e-15  3.41959338865e-15  4.3692543008e-15  4.65253309566e-15  6.05672637378e-15  5.61132626875e-15  3.62478918498e-15  3.91727396447e-15  3.51321615352e-15  4.24594766465e-15  4.78841232786e-15  4.1726327113e-15  4.70995916179e-15  3.44464928202e-15  3.75174832021e-15  3.80973228147e-15  4.18542499009e-15  3.07546411953e-15  3.2794657276e-15  3.94532723172e-15  3.93695557219e-15  4.57295730938e-15  4.1788860567e-15  3.93195948262e-15  4.41625743394e-15  4.6263602003e-15  3.57996482448e-15  4.72313011809e-15  3.91066180639e-15  3.59461230705e-15  4.40471812359e-15  3.62693619743e-15  3.88498650174e-15  4.0361429612e-15  4.62311893588e-15  5.00892658598e-15  5.20098258562e-15  5.82921879179e-15  7.04418778167e-15  6.64011502223e-15  6.15477737223e-15  8.77358216415e-15  1.21606527315e-14  1.35866161508e-14  1.88162443975e-14  2.30218121052e-14  2.97921958239e-14  4.3779850413e-14  6.58202381288e-14  1.13375621081e-13  2.59266302789e-13  1.00415447926e-12  2.60696763101e-13  1.13550431327e-13  6.57533211199e-14  4.40511583336e-14  3.2704528644e-14  2.33743760542e-14  1.80547549386e-14  1.37618141293e-14  1.14592078956e-14  8.63175455704e-15  7.28224431427e-15  6.65108180921e-15  6.78114262705e-15  6.85618319175e-15  5.05259015238e-15  5.77089481698e-15  5.10133312794e-15  4.5216213628e-15  4.31730137828e-15  4.62552871595e-15  3.80240068367e-15  4.95027854525e-15  3.79788423954e-15  2.92017849127e-15  3.69023685967e-15  2.89636950023e-15  2.99984830029e-15  3.56092431841e-15  3.35981587025e-15  1.94516605841e-15  2.46106307284e-15  2.78638795246e-15  3.95983934839e-15  4.13924671624e-15  4.11732950595e-15  2.6180010549e-15  4.23303881657e-15  2.97889764626e-15  3.28407813588e-15  3.7159301094e-15  4.33290987368e-15
 4.65926894109e-15  3.02587197033e-15  2.77270762609e-15  4.23774706773e-15  4.45443580492e-15  4.20864499272e-15  4.64171772232e-15  4.56904384815e-15  4.8091153618e-15  5.04048962886e-15  4.14365404241e-15  4.4185841903e-15  3.72907274736e-15  3.72597819482e-15  4.10542539638e-15  4.07123753012e-15  3.39110701576e-15  4.54713286333e-15  4.48089052843e-15  3.51762217014e-15  4.17835499928e-15  4.91157134783e-15  2.89505084279e-15  4.37419837451e-15  4.52084986005e-15  4.93952788844e-15  5.2453469342e-15  2.71160008794e-15  5.40868428587e-15  3.71389782103e-15  4.4867920398e-15  4.16651410272e-15  5.1289828364e-15  3.78160387116e-15  4.28313204239e-15  4.26558233598e-15  3.42749391957e-15  3.66086925461e-15  3.65738502148e-15  3.10864700387e-15  4.2307698606e-15  4.69657044949e-15  3.28274968531e-15  3.45519038184e-15  3.84211954226e-15  3.38443700383e-15  3.55233981134e-15  3.77273253732e-15  5.06748598359e-15  3.82549525739e-15  4.04627296502e-15  3.41291563079e-15  3.23837619579e-15  3.17970672968e-15  4.77251553674e-15  3.82866537237e-15  3.47924134253e-15  4.88211912677e-15  5.06165534269e-15  4.61232288059e-15  2.76487079334e-15  4.91143273307e-15  5.19271763301e-15  4.45074692685e-15  6.05579997023e-15  6.25271019881e-15  6.82249253463e-15  7.14977916162e-15  8.86556904799e-15  1.01838537624e-14  1.2459862701e-14  1.4760657524e-14  1.70824321964e-14  2.27073918188e-14  3.1207500879e-14  4.35026836027e-14  6.57818917369e-14  1.13884385895e-13  2.60696763101e-13  1.008747856e-12  2.60917933108e-13  1.14755065414e-13  6.61475467371e-14  4.55053809904e-14  3.13902099327e-14  2.37559352798e-14  1.81482283186e-14  1.49405711281e-14  1.09812654502e-14  8.74706523687e-15  8.84207628889e-15  8.28938380154e-15  6.78064304076e-15  5.85186293653e-15  6.10055178906e-15  6.62252077237e-15  5.55343250955e-15  4.05692342605e-15  4.65075828713e-15  4.02103302542e-15  4.25974308944e-15  3.24955871936e-15  4.11356565371e-15  3.74242430463e-15  4.29796466291e-15  3.24672396679e-15  2.815376369e-15  3.45083177343e-15  3.83626990011e-15  4.31495999586e-15  3.22197653546e-15  3.43699688476e-15  3.07906808862e-15  3.79881468609e-15  3.95426331876e-15  4.34618777574e-15  3.3664057746e-15  4.14521043529e-15  4.17731166858e-15  3.22567846912e-15
 3.77349677519e-15  3.26964077295e-15  3.99269743334e-15  3.79705124035e-15  3.84717917038e-15  3.92124027909e-15  4.72994686415e-15  4.53449795771e-15  4.26212808465e-15  3.57301414609e-15  4.13793844233e-15  4.75944681462e-15  5.09863458487e-15  3.93031232811e-15  4.33306161713e-15  4.50517382531e-15  3.8052284183e-15  4.61129599462e-15  2.58733724499e-15  3.0592165234e-15  3.95522180016e-15  3.65732081727e-15  3.13043517529e-15  4.03881956519e-15  4.267460721e-15  4.88419727728e-15  5.01099518989e-15  3.56012822224e-15  4.61445201072e-15  2.76554331734e-15  4.38909646595e-15  4.89833916924e-15  4.39240724524e-15  4.82712675627e-15  4.55735989801e-15  3.63728702644e-15  4.02447227783e-15  3.57155723329e-15  3.7136168422e-15  3.75289824552e-15  4.06527970494e-15  4.94341531109e-15  3.71651493528e-15  4.24085363524e-15  3.731247239e-15  3.96476558724e-15  2.98771112703e-15  3.5778747208e-15  3.5323643707e-15  4.1303863743e-15  4.05470006655e-15  3.9774318018e-15  3.36948100269e-15  3.06628847658e-15  3.60834513618e-15  4.09372890468e-15  4.40285504192e-15  4.83232754201e-15  3.91920360695e-15  3.01318834547e-15  4.53388316519e-15  4.65698901578e-15  5.1116020976e-15  5.11255996976e-15  4.45749567972e-15  4.83820147211e-15  5.83176651237e-15  6.2359396028e-15  8.31283049163e-15  9.25693073175e-15  9.90602906215e-15  1.21768638522e-14  1.3115493933e-14  1.77579194514e-14  2.37387413086e-14  3.23104974806e-14  4.45973433098e-14  6.62740183265e-14  1.13550431327e-13  2.60917933108e-13  1.00179358562e-12  2.59370668859e-13  1.14983758351e-13  6.75069648247e-14  4.42402751126e-14  3.22069473522e-14  2.2624060266e-14  1.80236933277e-14  1.42549707203e-14  1.23271628467e-14  1.00530571105e-14  8.09761035733e-15  8.09659036791e-15  5.46574807292e-15  5.34151473532e-15  4.85510693969e-15  5.70393580845e-15  4.56675516831e-15  4.23410514231e-15  3.7532026727e-15  5.79568179171e-15  4.71872050805e-15  4.32115345724e-15  5.46467720765e-15  4.111139353e-15  3.44645925965e-15  3.45222141152e-15  4.1578469116e-15  4.53961634275e-15  3.65746187444e-15  3.94302863605e-15  4.80366026723e-15  5.00192595784e-15  5.03268247174e-15  4.42438228794e-15  4.10276492605e-15  4.8185145831e-15  4.5973082297e-15  3.9441760154e-15  3.90375219665e-15
 3.62248097839e-15  4.01266202843e-15  4.11833154503e-15  4.8327818826e-15  3.39727867283e-15  4.33947500792e-15  3.41648933474e-15  3.88018524189e-15  4.4349589823e-15  4.0759602177e-15  3.76299523432e-15  3.50532227361e-15  3.77782659052e-15  3.16855477801e-15  4.51297799359e-15  4.67366171943e-15  4.51419409984e-15  4.59441989639e-15  3.21027095812e-15  3.87804962073e-15  4.01874292164e-15  3.4090464259e-15  4.56368357931e-15  4.19117422227e-15  3.659006544e-15  4.61928910137e-15  4.89022867633e-15  2.48857835709e-15  4.02895226516e-15  3.56427626731e-15  3.42377161856e-15  4.17522590994e-15  3.2119438941e-15  3.46381123915e-15  4.83138336734e-15  3.95309565676e-15  4.9172557502e-15  4.3222323641e-15  3.97660620438e-15  3.0363004937e-15  4.02662076711e-15  4.21672252581e-15  4.37041863527e-15  5.00167933991e-15  4.12009142593e-15  5.05746853133e-15  4.93335712147e-15  5.23108361854e-15  4.9129853973e-15  4.73149393996e-15  3.25195113064e-15  2.52883726182e-15  3.94826043604e-15  4.22351368846e-15  4.19155124609e-15  3.23363907835e-15  3.49395912901e-15  4.39289928228e-15  4.15854988207e-15  3.88387145883e-15  4.37576408557e-15  4.37697214952e-15  3.88346594177e-15  3.66301581191e-15  4.32298072613e-15  4.43113548136e-15  5.38108458207e-15  6.05142697089e-15  8.13648632657e-15  8.1701964552e-15  8.38784162823e-15  9.39904415913e-15  1.20493992921e-14  1.5396635843e-14  1.86733383125e-14  2.38137058322e-14  3.09873427088e-14  4.50204946515e-14  6.57533211199e-14  1.14755065414e-13  2.59370668859e-13  1.00113289209e-12  2.58490727718e-13  1.12970476063e-13  6.49889312346e-14  4.30239814899e-14  3.12594472117e-14  2.27649617509e-14  1.81062451927e-14  1.40261475319e-14  1.14098836513e-14  9.63389079289e-15  8.54511918049e-15  5.99632626599e-15  6.21176065867e-15  5.73498814788e-15  6.61693122318e-15  5.09849866085e-15  4.99579615002e-15  4.59980168862e-15  5.34898201476e-15  4.96855119383e-15  4.5817449509e-15  3.97649450816e-15  4.12060824497e-15  3.29400586845e-15  3.95329498266e-15  4.55898900983e-15  4.99630307358e-15  3.9402585327e-15  3.71329092104e-15  4.05599907735e-15  4.7068198252e-15  3.78138020574e-15  4.2928213883e-15  4.38106983261e-15  3.65084635704e-15  3.48560511865e-15  4.14576134924e-15  3.95513005889e-15
 4.99026194791e-15  4.53236041255e-15  4.62533214331e-15  4.67543042074e-15  3.73927891897e-15  4.12921720855e-15  3.97501300377e-15  4.67255489319e-15  4.17152171323e-15  4.50871959227e-15  3.56236272228e-15  3.54130621365e-15  3.99815483537e-15  4.69668242107e-15  4.12372789899e-15  4.22221203045e-15  3.71108271986e-15  4.37025013017e-15  4.06715237944e-15  4.79280131706e-15  3.93696055466e-15  3.9306792604e-15  4.27333531228e-15  4.69766802783e-15  4.27769394137e-15  4.23712765114e-15  3.33936439425e-15  2.64199056637e-15  4.39818040641e-15  4.36797778619e-15  2.74360749495e-15  3.84830018124e-15  4.51663425592e-15  3.95488481329e-15  4.76851176193e-15  4.05060670079e-15  4.03486032428e-15  3.4148670855e-15  3.55303320876e-15  2.72739496389e-15  2.62498910685e-15  4.00997021066e-15  3.8753712135e-15  5.03428234915e-15  3.87524307308e-15  5.67301821186e-15  3.61010030078e-15  3.76418172636e-15  4.13609611668e-15  3.64478649152e-15  3.51636366082e-15  3.33012934745e-15  3.74828017103e-15  3.52846453909e-15  3.4474932517e-15  3.84705942948e-15  3.30034743244e-15  4.18021717216e-15  2.82833063832e-15  4.5926519924e-15  4.84266671668e-15  5.80317024862e-15  4.54442584453e-15  3.8271777513e-15  3.97774073165e-15  3.99531445538e-15  4.12844228673e-15  4.77431052622e-15  5.2496169278e-15  6.78549083651e-15  7.643864387e-15  8.53441403478e-15  9.42580064094e-15  1.18475658767e-14  1.43686838558e-14  1.71005656526e-14  2.27308537979e-14  3.08476318814e-14  4.40511583336e-14  6.61475467371e-14  1.14983758351e-13  2.58490727718e-13  1.00800246196e-12  2.60474753244e-13  1.12295447852e-13  6.69885775366e-14  4.40779044613e-14  3.04116829654e-14  2.20669656579e-14  1.68268781474e-14  1.24654884069e-14  1.0248586519e-14  8.74839502441e-15  7.6750177003e-15  6.04413880574e-15  6.68345636725e-15  6.40294176094e-15  4.36341125411e-15  4.05255360952e-15  4.81289333664e-15  5.21411468719e-15  4.67437291682e-15  5.04857381677e-15  4.58041869104e-15  4.7086588107e-15  3.98132182187e-15  4.0343162358e-15  3.96679984392e-15  4.1093942296e-15  4.06728474606e-15  3.97584037472e-15  4.43237391683e-15  4.1944606353e-15  3.63590347573e-15  4.43932443174e-15  3.6805539265e-15  4.05617262639e-15  4.62879070602e-15  4.10250130535e-15  2.69646157233e-15
 4.70329958324e-15  4.60245364178e-15  4.55591155701e-15  3.96036327358e-15  4.82531396035e-15  4.80905744031e-15  4.77557741583e-15  4.19594616157e-15  3.89323627705e-15  3.92313198682e-15  3.7659818859e-15  4.00912298119e-15  3.27066001646e-15  3.92450001099e-15  4.06430477557e-15  3.76441601295e-15  3.1623530362e-15  4.24084245835e-15  3.16051360772e-15  5.59478144349e-15  4.64879650597e-15  4.30525627252e-15  3.99007404793e-15  3.44592451018e-15  3.45085282035e-15  4.8048995618e-15  4.25387345663e-15  3.53066032542e-15  3.90857179019e-15  3.19041814588e-15  2.91052536093e-15  3.86482811861e-15  4.14350856631e-15  3.91580541154e-15  5.06621298794e-15  3.9254177799e-15  4.38846848653e-15  4.45818170035e-15  4.88113648636e-15  4.21768593916e-15  4.71227313396e-15  4.30443631974e-15  5.07556129806e-15  4.63248363945e-15  3.74564046823e-15  4.54273564354e-15  3.70304903047e-15  4.22563951629e-15  3.54473583943e-15  4.442241185e-15  3.86907578752e-15  4.49119745339e-15  2.88690859471e-15  3.09051272662e-15  4.16722986262e-15  4.35061777755e-15  3.52652148379e-15  4.46125124371e-15  5.15113082687e-15  4.58135128764e-15  3.88346198788e-15  3.72240325657e-15  4.14594968632e-15  4.07436265309e-15  4.84247818585e-15  4.10966054203e-15  5.22901779264e-15  5.48462696798e-15  5.62483456931e-15  5.26479059765e-15  7.11213809567e-15  6.006939577e-15  6.51400654132e-15  9.90913389559e-15  1.1865694419e-14  1.41487307432e-14  1.87574002235e-14  2.36773732833e-14  3.2704528644e-14  4.55053809904e-14  6.75069648247e-14  1.12970476063e-13  2.60474753244e-13  1.00461509022e-12  2.59057724886e-13  1.13500664788e-13  6.55012613597e-14  4.36735730958e-14  3.00694871834e-14  2.27948508981e-14  1.74295572183e-14  1.41281090094e-14  1.03650090452e-14  1.01061016477e-14  8.21586359065e-15  7.93714848672e-15  6.60829623934e-15  6.06742274845e-15  3.81255366768e-15  4.74643483828e-15  5.8192939098e-15  5.92704296652e-15  5.53985467517e-15  3.2790421469e-15  2.61875983299e-15  2.86167934451e-15  3.43196233412e-15  3.73464061528e-15  2.86089376195e-15  3.41290512481e-15  3.03376078875e-15  4.71011619099e-15  4.59599623571e-15  4.67097794661e-15  4.26681527624e-15  3.67524598222e-15  4.24200917407e-15  5.00454394967e-15  3.66039233117e-15  3.53519234062e-15
 3.99669995877e-15  4.75077537999e-15  4.72238242492e-15  4.25168715847e-15  5.47020708811e-15  3.03665428924e-15  2.72792052431e-15  3.09205947194e-15  5.02807966608e-15  5.11164543265e-15  5.55560021279e-15  5.24182573233e-15  3.62768742597e-15  4.7380745891e-15  4.54550251849e-15  3.69815761329e-15  2.5557963152e-15  3.22186537037e-15  4.62230230925e-15  4.62926305618e-15  3.61470441554e-15  4.16919591867e-15  4.63707667933e-15  4.78173406862e-15  5.16310052547e-15  4.86644783179e-15  4.01370218336e-15  4.54403614875e-15  2.94102252971e-15  3.58894620907e-15  3.60769373874e-15  3.58326283867e-15  4.15664976472e-15  4.7754247275e-15  5.89042487113e-15  4.49340891293e-15  4.52475322424e-15  4.24596988338e-15  3.24628413355e-15  4.58507636573e-15  4.68244727767e-15  5.11406087199e-15  5.48543330101e-15  3.44730799463e-15  4.33382001864e-15  4.95802653842e-15  3.36936039941e-15  4.34357277305e-15  3.72535234677e-15  4.76063338853e-15  3.63194303946e-15  4.40929676152e-15  3.73879498475e-15  3.32713970985e-15  3.8861939037e-15  3.91805359782e-15  3.2839920615e-15  3.65057947746e-15  3.82613849783e-15  4.23111134703e-15  4.12881460297e-15  3.87827801288e-15  3.7230634868e-15  3.18166637395e-15  4.61162752212e-15  4.20208460712e-15  3.64068998714e-15  5.7646275292e-15  6.54813765824e-15  5.60475411995e-15  6.52044102867e-15  6.41341841016e-15  7.39630685066e-15  7.28373746494e-15  9.17521313549e-15  1.09373093113e-14  1.46054450407e-14  1.66629644792e-14  2.33743760542e-14  3.13902099327e-14  4.42402751126e-14  6.49889312346e-14  1.12295447852e-13  2.59057724886e-13  1.0032215533e-12  2.60461400328e-13  1.14024935739e-13  6.58481519904e-14  4.29344500379e-14  3.07508782308e-14  2.32003106205e-14  1.8324089271e-14  1.49991043023e-14  1.18992883957e-14  9.68094448094e-15  8.38227213415e-15  8.14140394338e-15  6.24953250715e-15  4.84410287953e-15  5.11684275016e-15  5.60505019247e-15  6.23104011704e-15  4.45884352517e-15  4.11409322874e-15  4.62509461541e-15  3.87673714148e-15  4.53366814944e-15  3.88182564243e-15  3.55447351438e-15  4.40860388189e-15  2.88483560194e-15  3.54848203311e-15  4.3503673098e-15  4.55546338634e-15  4.57685916574e-15  2.96384019563e-15  3.31729614147e-15  4.43223751314e-15  5.65580988654e-15  3.5561310954e-15
 4.31735284608e-15  4.82095676104e-15  3.81139859956e-15  4.25720027542e-15  5.39399755918e-15  4.47922820171e-15  3.59097141046e-15  3.47653561386e-15  5.02942147964e-15  4.49281975292e-15  4.72307681981e-15  4.33205034547e-15  4.8892240236e-15  4.48733955892e-15  4.96568099263e-15  4.61807325227e-15  5.53228361403e-15  4.42275394979e-15  4.79450613502e-15  3.79296405199e-15  3.10827760943e-15  3.96613157739e-15  3.89527127985e-15  5.50500305672e-15  3.91553784203e-15  4.67965580873e-15  4.932193313e-15  4.73326531585e-15  3.86456975937e-15  3.95032213623e-15  3.58805292008e-15  4.87678524955e-15  4.59184270894e-15  5.20729873293e-15  4.69812014475e-15  3.30422415326e-15  4.38867995084e-15  4.05052622197e-15  4.19108775773e-15  4.22039523448e-15  4.30191002581e-15  4.20142247013e-15  4.73013187181e-15  4.47224544259e-15  3.68921468254e-15  3.28856534103e-15  3.90774243502e-15  3.60593021226e-15  4.66155373178e-15  3.96391080651e-15  4.22461316256e-15  4.39550843688e-15  3.52636917114e-15  4.04064385172e-15  5.03393939533e-15  5.13687862214e-15  3.47712572549e-15  4.15371315097e-15  4.74117650492e-15  4.3955277742e-15  3.55430863306e-15  3.92935589728e-15  5.32919241108e-15  4.54878222719e-15  4.56674226263e-15  4.56730513252e-15  4.89087087271e-15  4.86483817746e-15  5.39368221074e-15  6.14582170636e-15  5.67675805674e-15  5.25262939231e-15  5.43109818545e-15  6.35276292702e-15  7.54899075174e-15  8.45156720371e-15  1.27812165624e-14  1.40691124425e-14  1.80547549386e-14  2.37559352798e-14  3.22069473522e-14  4.30239814899e-14  6.69885775366e-14  1.13500664788e-13  2.60461400328e-13  1.00295645536e-12  2.59815250146e-13  1.13976077543e-13  6.64229933652e-14  4.43984046895e-14  3.14804728139e-14  2.34496588796e-14  1.87664167293e-14  1.41983704832e-14  1.14246493837e-14  9.93167913209e-15  8.38557622416e-15  6.50847131231e-15  6.11277529305e-15  6.1404168983e-15  5.86790138522e-15  6.40841641399e-15  4.05215405585e-15  5.24166154518e-15  4.60966274884e-15  4.60345915497e-15  4.90294982775e-15  4.50386069594e-15  3.89531103389e-15  3.15714412569e-15  3.49463398851e-15  3.4356798121e-15  4.28464559317e-15  4.27688096908e-15  4.52927995559e-15  3.42132815155e-15  4.30126372291e-15  5.32066092754e-15  5.41969162008e-15  4.52449739416e-15
 4.7731043277e-15  5.01762234268e-15  3.49815983681e-15  3.49641164193e-15  4.24962301585e-15  4.5574994017e-15  3.7775818019e-15  4.13556225646e-15  3.97212077774e-15  2.8624632741e-15  3.77850879979e-15  4.83117061803e-15  4.74454756201e-15  4.84244467597e-15  5.04645614047e-15  4.1597960232e-15  4.68210512661e-15  4.65279445608e-15  4.63876494939e-15  4.31800214145e-15  4.01099420027e-15  4.30518125757e-15  4.45942659639e-15  5.05006438124e-15  4.54004981383e-15  4.65876256385e-15  4.46785978773e-15  3.34826830245e-15  4.05440497065e-15  3.57039417559e-15  2.85899405988e-15  2.86483174315e-15  3.40694243309e-15  3.38136443545e-15  3.74762140461e-15  3.17379098283e-15  4.32431475676e-15  4.05721776483e-15  3.26712113732e-15  4.02827233245e-15  5.0844428828e-15  3.87500194501e-15  4.01991300661e-15  4.09109738629e-15  3.43272661973e-15  3.33220728486e-15  4.55151102215e-15  4.75157546706e-15  4.73349517467e-15  4.06048804345e-15  4.77939058526e-15  4.2256947781e-15  3.30861125663e-15  3.22861477681e-15  3.27607215449e-15  2.64434229327e-15  3.34732124318e-15  4.73996714933e-15  3.96275653548e-15  4.38712255897e-15  4.79329810854e-15  3.93883160207e-15  4.10011661657e-15  4.20290340281e-15  4.28077773333e-15  4.30452446356e-15  4.3109716712e-15  4.74078026072e-15  4.92513777467e-15  5.05064903131e-15  5.40544480131e-15  6.33696546014e-15  6.11969447717e-15  7.35724698497e-15  6.1903060443e-15  7.43340722408e-15  8.67542829581e-15  1.18234434139e-14  1.37618141293e-14  1.81482283186e-14  2.2624060266e-14  3.12594472117e-14  4.40779044613e-14  6.55012613597e-14  1.14024935739e-13  2.59815250146e-13  1.00547329392e-12  2.60214074741e-13  1.13465809197e-13  6.50360686258e-14  4.30863683258e-14  3.19689643402e-14  2.30762094489e-14  1.69766419375e-14  1.39049651381e-14  1.1274475984e-14  8.7372118973e-15  7.21322234052e-15  5.63763040643e-15  5.96915655081e-15  6.40941811005e-15  5.79714924393e-15  5.08129134243e-15  4.98593703637e-15  3.92185970201e-15  3.76419001975e-15  4.52586179748e-15  4.85446484253e-15  4.59517757144e-15  3.48650111143e-15  3.18709823244e-15  3.92335931221e-15  4.68639637471e-15  4.56922671626e-15  4.92060832862e-15  5.02204570963e-15  4.77827425892e-15  4.93169193987e-15  4.91868499891e-15  4.66333707412e-15
 4.68989474097e-15  3.47070600774e-15  1.98304207354e-15  4.17595077276e-15  4.63794081719e-15  3.25183036253e-15  2.88436939174e-15  4.73364258522e-15  4.18057014691e-15  4.17680515888e-15  4.01299015312e-15  4.11576359715e-15  4.60110132947e-15  4.49103731915e-15  3.52564593526e-15  3.1027276178e-15  4.14308694214e-15  3.89222787012e-15  4.05071323899e-15  4.59191992499e-15  3.73505219395e-15  3.39196104319e-15  4.51699668804e-15  4.17495800501e-15  5.52667227662e-15  4.69259938776e-15  5.13708477245e-15  3.87657468711e-15  4.24639271415e-15  3.94169288813e-15  5.7412501747e-15  4.78010582897e-15  5.05648984955e-15  3.84508169779e-15  3.96640750534e-15  4.31061586625e-15  4.08839964863e-15  4.17181334987e-15  4.19771825619e-15  3.27424587586e-15  3.5345497064e-15  4.64248725969e-15  4.88897417603e-15  3.49353485859e-15  3.51583055677e-15  3.75005191586e-15  3.6295060061e-15  3.28814449865e-15  3.06042560019e-15  3.92392963005e-15  4.28797663363e-15  3.09074691031e-15  3.36724409297e-15  3.0314339682e-15  2.76197741145e-15  3.05780362095e-15  5.26072603581e-15  3.569911092e-15  3.51524746158e-15  3.12985514492e-15  4.36699556677e-15  4.84549199218e-15  4.35911306688e-15  3.59325338395e-15  4.31257662719e-15  4.13450539405e-15  4.0408291484e-15  5.38231127543e-15  6.26947162072e-15  5.69524640429e-15  4.60224463307e-15  5.83825404961e-15  5.31487251793e-15  5.17119207678e-15  7.00155875501e-15  6.31187824731e-15  7.12275848368e-15  8.42970883691e-15  1.14592078956e-14  1.49405711281e-14  1.80236933277e-14  2.27649617509e-14  3.04116829654e-14  4.36735730958e-14  6.58481519904e-14  1.13976077543e-13  2.60214074741e-13  1.00287370769e-12  2.58851704252e-13  1.12335575915e-13  6.53628658012e-14  4.31800877862e-14  3.03728029113e-14  2.27885122387e-14  1.87888228101e-14  1.4128029543e-14  1.13430022633e-14  8.63690423599e-15  7.53997635394e-15  6.59500661056e-15  6.0896140093e-15  5.3446978175e-15  4.87558572171e-15  4.97502120131e-15  5.89445939439e-15  5.4072335019e-15  4.06498058686e-15  4.24462262551e-15  4.7231937728e-15  4.15423628308e-15  4.15162081354e-15  3.00510750191e-15  3.8259446647e-15  3.84594478952e-15  4.99086120627e-15  3.40861098427e-15  3.23370069611e-15  4.48236025276e-15  4.93913418845e-15  5.52763558685e-15
 5.55283175963e-15  4.2452623575e-15  4.51903973661e-15  4.61031135309e-15  4.95716050641e-15  4.02466459429e-15  3.98714376046e-15  3.72884771288e-15  4.16020157981e-15  3.11225938951e-15  4.7705426337e-15  4.05035120327e-15  3.83590375886e-15  3.90048272711e-15  5.0203005903e-15  3.82777188036e-15  4.2733210285e-15  4.31750700776e-15  3.56893312507e-15  3.94944765483e-15  3.11767393516e-15  3.61591227286e-15  3.18611445553e-15  3.43903136453e-15  4.25155248169e-15  3.73517638477e-15  5.44765078951e-15  4.23335555499e-15  3.63644029183e-15  4.07795356667e-15  3.78790881077e-15  3.75119624769e-15  3.13144068286e-15  3.95718555471e-15  3.64550729045e-15  5.32045103424e-15  4.94126546239e-15  3.95072702225e-15  4.86220984658e-15  4.81113954174e-15  4.3969026832e-15  3.47636106131e-15  3.3568316337e-15  3.4128741308e-15  3.13736912801e-15  4.36018321772e-15  3.12026388168e-15  3.67389483121e-15  3.65451038528e-15  4.10697405569e-15  4.66245598909e-15  3.68680888462e-15  3.04565714005e-15  4.32023432923e-15  3.71854840838e-15  2.17433618492e-15  4.11840411722e-15  3.3191609109e-15  5.20793728782e-15  3.04830959884e-15  3.48542364596e-15  4.67820645522e-15  3.43531793518e-15  4.45863109125e-15  4.59615150898e-15  4.26947000015e-15  3.96949965564e-15  4.22838468487e-15  4.27336729123e-15  3.54626127277e-15  4.99463333792e-15  5.07930995368e-15  5.18861528124e-15  5.19504842111e-15  4.77595218562e-15  5.86018529134e-15  8.09618861551e-15  7.38146003217e-15  8.63175455704e-15  1.09812654502e-14  1.42549707203e-14  1.81062451927e-14  2.20669656579e-14  3.00694871834e-14  4.29344500379e-14  6.64229933652e-14  1.13465809197e-13  2.58851704252e-13  1.00489695621e-12  2.59721114921e-13  1.14081437888e-13  6.55935529905e-14  4.39239063896e-14  3.17240778644e-14  2.48577595666e-14  1.91943777061e-14  1.3999473393e-14  1.18370203835e-14  9.50707773908e-15  1.01579887108e-14  8.2666904933e-15  7.06365541998e-15  6.68517274106e-15  5.89575209505e-15  5.94909326517e-15  4.42550292156e-15  5.1484597059e-15  4.05238351408e-15  4.37859400669e-15  4.35067552453e-15  4.6203482311e-15  3.46341511689e-15  4.01498661941e-15  2.93463233334e-15  3.12921600791e-15  3.10023739214e-15  3.36968226764e-15  3.35251331112e-15  4.48178922245e-15  5.48241875213e-15
 3.65045834098e-15  3.62296811973e-15  4.417809297e-15  4.75625235209e-15  4.29535422662e-15  4.07822052642e-15  3.60336819739e-15  4.18559339318e-15  3.88458294087e-15  5.17577510639e-15  5.19588207267e-15  5.3228206677e-15  4.23955089188e-15  4.48949022619e-15  5.21557273093e-15  4.47612563929e-15  4.78518872027e-15  4.78301243613e-15  4.39106791232e-15  3.67599952511e-15  4.37064405524e-15  3.85747923075e-15  4.51178000601e-15  3.82757523207e-15  3.70886319153e-15  4.58756731736e-15  5.94096382097e-15  5.26917347033e-15  4.79817589426e-15  5.41552356282e-15  4.34480817832e-15  4.05847430882e-15  4.87089003877e-15  3.17719185441e-15  3.44012981596e-15  3.10700511655e-15  4.53642887674e-15  4.1282571289e-15  4.75682674571e-15  4.85815427707e-15  3.51706756296e-15  3.07434884888e-15  2.69098404623e-15  2.76109308382e-15  4.0798570065e-15  3.81783341909e-15  4.11323332147e-15  4.23507554615e-15  4.05207338962e-15  3.65241763612e-15  4.24971079308e-15  3.40799464872e-15  2.92998221915e-15  3.17414346471e-15  3.20988469943e-15  2.33807373832e-15  4.23776150556e-15  4.2181148106e-15  4.76064020831e-15  3.90262528229e-15  3.53707184204e-15  4.87403016287e-15  3.54768171555e-15  3.91893308188e-15  3.991347616e-15  4.39924797025e-15  4.05112473133e-15  3.81673988815e-15  3.56235025507e-15  3.16421574564e-15  4.65070577459e-15  4.22175596559e-15  4.42743779432e-15  5.46233052884e-15  4.29137128083e-15  6.05692878283e-15  6.47046723777e-15  7.16479536132e-15  7.28224431427e-15  8.74706523687e-15  1.23271628467e-14  1.40261475319e-14  1.68268781474e-14  2.27948508981e-14  3.07508782308e-14  4.43984046895e-14  6.50360686258e-14  1.12335575915e-13  2.59721114921e-13  1.00197393088e-12  2.60654720316e-13  1.13840022718e-13  6.72431460004e-14  4.45567955012e-14  3.18430855549e-14  2.3655462711e-14  1.75145083554e-14  1.21639842094e-14  1.08356760362e-14  1.02688384569e-14  8.00640585393e-15  6.86932064375e-15  6.35419419588e-15  6.23487302475e-15  5.80736703553e-15  4.53624354216e-15  4.82139344771e-15  3.96522375509e-15  3.89450485671e-15  3.79594413419e-15  3.558620354e-15  5.08244807068e-15  4.49854006158e-15  4.46962500573e-15  4.49039624212e-15  2.8818663789e-15  4.0669659771e-15  4.32233637635e-15  3.88519798817e-15  3.04417767957e-15
 3.60509583301e-15  3.16598306618e-15  4.20024748541e-15  3.6545664671e-15  4.44250972541e-15  3.13865590602e-15  2.81712660096e-15  3.17572370678e-15  4.35158505658e-15  4.19288975356e-15  4.32757999071e-15  4.92908929462e-15  5.06737673365e-15  4.06084159469e-15  4.11607899195e-15  3.88475987265e-15  5.43263899088e-15  4.78717764104e-15  4.84519761327e-15  4.52827255135e-15  3.10653918881e-15  3.2085287833e-15  4.07879300542e-15  3.50905406589e-15  4.34210882514e-15  4.39187307764e-15  4.66886079994e-15  4.50934418818e-15  4.22974827256e-15  4.18920521941e-15  4.14171431502e-15  4.2907717826e-15  4.71470042806e-15  2.98376273883e-15  3.4133590293e-15  3.73424954148e-15  4.36477529145e-15  5.07566589188e-15  4.89058597048e-15  4.05721139047e-15  4.07371050902e-15  2.40134821826e-15  4.18430239416e-15  4.47799084352e-15  3.83713408836e-15  4.52238333195e-15  4.0332940957e-15  4.68567915629e-15  4.71190197801e-15  5.14088188161e-15  4.39856913012e-15  4.27557189941e-15  4.24709347844e-15  3.5143377075e-15  3.38421165006e-15  4.62576381741e-15  4.41323817336e-15  4.04217040689e-15  3.91970616776e-15  4.02481048524e-15  3.61040362376e-15  3.97732278579e-15  4.0787242911e-15  3.92926535229e-15  3.45297172327e-15  4.04100535531e-15  3.60508979918e-15  4.12691777285e-15  3.86822096281e-15  3.65704347106e-15  4.07702256325e-15  3.65843030553e-15  5.35581995194e-15  5.43232706549e-15  4.23155383622e-15  4.00354313754e-15  4.52325655527e-15  6.0855075377e-15  6.65108180921e-15  8.84207628889e-15  1.00530571105e-14  1.14098836513e-14  1.24654884069e-14  1.74295572183e-14  2.32003106205e-14  3.14804728139e-14  4.30863683258e-14  6.53628658012e-14  1.14081437888e-13  2.60654720316e-13  1.00489642572e-12  2.58976124994e-13  1.13942493976e-13  6.67910954766e-14  4.4599225529e-14  3.07203486076e-14  2.2484013053e-14  1.80390289139e-14  1.36714043437e-14  1.17348512983e-14  9.11052359171e-15  7.469722278e-15  7.58863186537e-15  6.15035635112e-15  6.21213166671e-15  5.16791586265e-15  3.51194542776e-15  4.09982805907e-15  3.60138424199e-15  5.49748626439e-15  5.23866634411e-15  3.8580773366e-15  3.86323324112e-15  4.26798338186e-15  5.52130780808e-15  3.83666231574e-15  4.36260235298e-15  5.14538692077e-15  3.57733523423e-15  4.01233483069e-15
 4.27724052671e-15  4.17524294607e-15  3.69044063748e-15  4.18769216134e-15  3.86428019563e-15  3.38564762611e-15  3.52897022156e-15  3.10854763334e-15  4.70251263601e-15  3.90204460623e-15  4.76472010192e-15  4.49235639995e-15  3.91903374459e-15  4.74843612611e-15  4.01294369571e-15  3.54076525855e-15  2.74460687303e-15  3.1740724487e-15  3.44813680945e-15  4.88162798372e-15  4.93467833488e-15  5.18459508906e-15  4.5718265435e-15  3.6448807554e-15  4.38516277131e-15  4.34777113242e-15  3.79396640135e-15  3.02639429511e-15  3.85289401682e-15  4.84938871249e-15  3.37576251685e-15  3.7343328061e-15  4.15132463983e-15  3.06844166775e-15  3.35348689505e-15  4.84631371112e-15  4.74384504968e-15  4.56767012789e-15  3.50962732037e-15  4.68912530389e-15  4.3650901877e-15  4.41796123103e-15  5.06876099384e-15  3.7157808821e-15  3.34773909049e-15  2.61633478743e-15  3.99809619497e-15  4.02433853276e-15  4.16072250601e-15  4.0943648059e-15  4.2845940264e-15  4.18973744685e-15  4.33451910138e-15  3.83393823518e-15  4.50981049725e-15  3.91955201785e-15  4.80891209626e-15  3.12289678844e-15  4.0250256221e-15  4.43045206218e-15  2.39881877931e-15  3.86439850593e-15  3.15090052043e-15  3.93755220381e-15  4.43648957966e-15  4.84423533519e-15  3.64438436825e-15  4.75253329682e-15  4.15701039935e-15  4.09742414634e-15  4.03914665398e-15  4.47880695061e-15  4.94490545969e-15  4.28350521173e-15  4.48120513255e-15  4.46645342423e-15  5.76630679478e-15  6.29142341663e-15  6.78114262705e-15  8.28938380154e-15  8.09761035733e-15  9.63389079289e-15  1.0248586519e-14  1.41281090094e-14  1.8324089271e-14  2.34496588796e-14  3.19689643402e-14  4.31800877862e-14  6.55935529905e-14  1.13840022718e-13  2.58976124994e-13  1.0010045151e-12  2.58876850598e-13  1.1345571104e-13  6.6490483051e-14  4.52497351717e-14  3.06929363571e-14  2.33692467617e-14  1.80147902662e-14  1.47240849341e-14  1.15173483499e-14  1.00124261326e-14  8.03246081085e-15  8.60844874863e-15  7.39754040043e-15  6.26072775916e-15  6.05906455468e-15  4.36387967718e-15  4.68003044387e-15  4.73526376354e-15  5.64040205241e-15  4.90019569913e-15  4.76288084992e-15  3.25026615394e-15  4.28475153601e-15  3.88636907048e-15  4.27065451742e-15  4.62452624778e-15  4.19055354264e-15  4.48551408001e-15
 3.67617566475e-15  5.34682771565e-15  4.64221430207e-15  4.59338334845e-15  4.22736409351e-15  3.44491835754e-15  3.56990581047e-15  4.13137182608e-15  4.92129233842e-15  3.45969648413e-15  3.51120316684e-15  4.77597749912e-15  3.20572877653e-15  3.76059837696e-15  2.67903999782e-15  3.39678577633e-15  4.95005376588e-15  4.88839530463e-15  3.38157420957e-15  4.06435016924e-15  4.49516844076e-15  4.24959158532e-15  3.52017475505e-15  4.51029942101e-15  4.8966619723e-15  4.26813184689e-15  3.05267352416e-15  4.04996998361e-15  2.79847672496e-15  2.9786505257e-15  2.37319551991e-15  2.56169775005e-15  4.28217276421e-15  3.6447507717e-15  3.74248208842e-15  4.44269465278e-15  5.57136386172e-15  3.45893066133e-15  4.08934741106e-15  2.84044321724e-15  3.85231152301e-15  3.48606388226e-15  4.35221254517e-15  4.14602841448e-15  3.46872548125e-15  3.68250290849e-15  4.52669582309e-15  3.7761976053e-15  4.46345082816e-15  4.14351952721e-15  4.50595456054e-15  4.00949623403e-15  4.89528368977e-15  4.17242922318e-15  4.45213511878e-15  3.97011117732e-15  5.2807755116e-15  4.68646367175e-15  4.78549662744e-15  3.83280367221e-15  4.00223831098e-15  3.74995312851e-15  3.70583071109e-15  3.26332433862e-15  4.78321538477e-15  4.62281455136e-15  3.70550582676e-15  4.48791782314e-15  4.31618462193e-15  4.32341847425e-15  3.4952132358e-15  3.45572729945e-15  3.64940345815e-15  4.57319963901e-15  5.86950546056e-15  4.93543832992e-15  4.59189549711e-15  5.80059683023e-15  6.85618319175e-15  6.78064304076e-15  8.09659036791e-15  8.54511918049e-15  8.74839502441e-15  1.03650090452e-14  1.49991043023e-14  1.87664167293e-14  2.30762094489e-14  3.03728029113e-14  4.39239063896e-14  6.72431460004e-14  1.13942493976e-13  2.58876850598e-13  1.00505277468e-12  2.60281241638e-13  1.14141294674e-13  6.65029803695e-14  4.43631901945e-14  3.00532888253e-14  2.3902019546e-14  1.87870988605e-14  1.45484973888e-14  1.14158356249e-14  1.03444647249e-14  8.65990092505e-15  7.70040784424e-15  7.78053722224e-15  7.23970565182e-15  4.86076475765e-15  4.55045137759e-15  4.78590053623e-15  6.03371712308e-15  4.39448008105e-15  3.7757694096e-15  4.03683223368e-15  4.83844715288e-15  4.21770700785e-15  3.90689952234e-15  3.17269988744e-15  3.19348827419e-15  3.90457715437e-15
 4.1099970588e-15  4.52172222063e-15  4.75550368757e-15  4.02735000126e-15  4.19499242156e-15  3.4022623729e-15  3.51834470569e-15  4.23210755262e-15  4.83550902997e-15  3.32051447849e-15  3.85557332066e-15  4.56793934628e-15  4.57464446926e-15  4.57047509061e-15  2.83883059521e-15  4.47307087993e-15  4.30105618213e-15  3.8352442245e-15  4.3931994095e-15  5.88106263903e-15  5.14285614672e-15  4.90287096024e-15  3.93275155518e-15  4.4152498999e-15  3.10256231671e-15  4.95563433796e-15  4.00549931659e-15  4.64307053072e-15  3.53076080385e-15  3.55563318668e-15  3.34282020689e-15  4.1610372195e-15  3.79473357933e-15  3.80121667717e-15  4.46658034859e-15  5.17467690745e-15  4.78147303154e-15  2.32809000577e-15  3.5443118877e-15  3.89479157601e-15  3.70492753068e-15  3.32416031172e-15  4.4367558687e-15  3.44437695423e-15  4.20768978243e-15  4.23405771919e-15  4.22223953737e-15  3.12220087095e-15  3.75462529523e-15  3.91463813784e-15  4.41754453949e-15  3.68231310479e-15  5.10651769111e-15  3.63444150605e-15  4.42452547817e-15  4.7885926681e-15  4.45971710898e-15  5.59538732149e-15  4.51847875106e-15  3.19639557218e-15  3.05277349651e-15  4.15635510817e-15  3.77610448263e-15  3.99271109509e-15  3.97361407867e-15  4.99923892209e-15  3.62403770966e-15  5.58764017464e-15  4.54639840761e-15  4.21965625751e-15  4.6059166363e-15  4.22179021905e-15  5.2859925759e-15  4.71293729545e-15  4.14734754131e-15  3.37866913497e-15  4.81054800907e-15  3.8056496684e-15  5.05259015238e-15  5.85186293653e-15  5.46574807292e-15  5.99632626599e-15  7.6750177003e-15  1.01061016477e-14  1.18992883957e-14  1.41983704832e-14  1.69766419375e-14  2.27885122387e-14  3.17240778644e-14  4.45567955012e-14  6.67910954766e-14  1.1345571104e-13  2.60281241638e-13  1.00036771958e-12  2.58331695073e-13  1.1325629881e-13  6.66192324849e-14  4.41092953547e-14  3.17258408821e-14  2.38323435824e-14  1.72065528243e-14  1.38446790524e-14  1.14825501223e-14  9.73667935145e-15  8.57801171921e-15  8.2983242671e-15  6.23441407531e-15  6.17625336111e-15  5.00016669074e-15  6.10411755127e-15  6.74765566399e-15  4.94118147829e-15  4.88444874035e-15  3.9592815421e-15  4.16687689062e-15  4.04117741899e-15  4.80285554968e-15  5.03592363346e-15  4.11002460382e-15  4.87788079883e-15
 4.08209871695e-15  4.5065950671e-15  3.18561090256e-15  3.72440159666e-15  3.9715523569e-15  4.46685601096e-15  5.64353766803e-15  5.46864719918e-15  4.04772724533e-15  4.07138812525e-15  4.6254760404e-15  4.46922125253e-15  4.50204301186e-15  3.18356139985e-15  4.32888152083e-15  3.17441504359e-15  3.77819494192e-15  3.61908166789e-15  4.44795612417e-15  4.80975932454e-15  4.81686919773e-15  4.55420477375e-15  4.64437992987e-15  4.22557354558e-15  4.11379619381e-15  4.48484116767e-15  4.05295751243e-15  3.54797077369e-15  3.19983763271e-15  4.62297511241e-15  3.07272416258e-15  3.57324851402e-15  3.82117752815e-15  4.29940150694e-15  4.30875844659e-15  4.81503522524e-15  4.3146989711e-15  3.59596790439e-15  4.60482773919e-15  3.75168537187e-15  3.9338981175e-15  3.80826122883e-15  3.24225057687e-15  3.96873017629e-15  3.94780114387e-15  4.39259651163e-15  4.28049248741e-15  4.12201464391e-15  5.24717343539e-15  4.67384961156e-15  4.22388440462e-15  3.69958722276e-15  4.78859521119e-15  3.32042360563e-15  6.17100037707e-15  5.4981635186e-15  3.55106227465e-15  3.45644836771e-15  3.17812643339e-15  4.21200716096e-15  4.33576056089e-15  4.67547424478e-15  4.71887638204e-15  3.82969286572e-15  3.3011989572e-15  4.58969805693e-15  3.17028702709e-15  4.29748119085e-15  3.61801576951e-15  4.18459231409e-15  4.38107397142e-15  3.62507169347e-15  4.32598338321e-15  3.96505103518e-15  3.61804988213e-15  4.29549264369e-15  4.5066012646e-15  4.63820285662e-15  5.77089481698e-15  6.10055178906e-15  5.34151473532e-15  6.21176065867e-15  6.04413880574e-15  8.21586359065e-15  9.68094448094e-15  1.14246493837e-14  1.39049651381e-14  1.87888228101e-14  2.48577595666e-14  3.18430855549e-14  4.4599225529e-14  6.6490483051e-14  1.14141294674e-13  2.58331695073e-13  1.00268725527e-12  2.59675255111e-13  1.1237076828e-13  6.666219389e-14  4.45936221094e-14  3.20486828573e-14  2.26206501692e-14  1.72874014341e-14  1.38351494812e-14  1.09919934121e-14  9.92543241574e-15  7.04952360084e-15  6.66169991241e-15  6.23730755834e-15  4.84652860398e-15  6.69328416297e-15  4.8550184112e-15  4.73434619522e-15  4.3017247411e-15  4.29493772665e-15  4.59737859559e-15  4.6644725653e-15  4.5300982577e-15  3.87496377192e-15  3.10451410225e-15  4.71892653266e-15
 3.61618155689e-15  3.94159335479e-15  3.76855527479e-15  4.23346678183e-15  2.63257039794e-15  3.90122213436e-15  5.39050598596e-15  3.78263177868e-15  3.52584246266e-15  3.68540022333e-15  3.31833150239e-15  3.44795372476e-15  4.57208242191e-15  3.28233511551e-15  3.59943812053e-15  2.79108633832e-15  3.96748210837e-15  4.36022173151e-15  3.18985716865e-15  4.83795897522e-15  3.8476401532e-15  3.14934411094e-15  4.58827179251e-15  4.91222675856e-15  4.56265985142e-15  4.91328230261e-15  3.98598366106e-15  3.81266754889e-15  3.13666214893e-15  2.40858282168e-15  3.02883548027e-15  3.69372922944e-15  3.77623337851e-15  3.37402203728e-15  4.2491534435e-15  5.08380913479e-15  3.8352543734e-15  4.31719764656e-15  4.04770110737e-15  4.10543917753e-15  4.14022537502e-15  4.31031765143e-15  3.59066621742e-15  3.61937096572e-15  3.22319012302e-15  3.44122344159e-15  4.24074784639e-15  4.79836619769e-15  4.94394321748e-15  3.69382124366e-15  4.1767576965e-15  4.46853616624e-15  3.81490174139e-15  3.88796685671e-15  4.72857362544e-15  5.37702580313e-15  4.3334830426e-15  3.99959379348e-15  3.74902904603e-15  3.49243633602e-15  4.50745816507e-15  4.08820534057e-15  4.21864181126e-15  3.33444978665e-15  3.53715183086e-15  4.0854445873e-15  5.11663063041e-15  4.84933642714e-15  4.26931947967e-15  4.19381430884e-15  3.4211817055e-15  4.52717005372e-15  4.32257116759e-15  4.24608981862e-15  3.96998538139e-15  3.59030064124e-15  4.81233219729e-15  5.00397478184e-15  5.10133312794e-15  6.62252077237e-15  4.85510693969e-15  5.73498814788e-15  6.68345636725e-15  7.93714848672e-15  8.38227213415e-15  9.93167913209e-15  1.1274475984e-14  1.4128029543e-14  1.91943777061e-14  2.3655462711e-14  3.07203486076e-14  4.52497351717e-14  6.65029803695e-14  1.1325629881e-13  2.59675255111e-13  1.00578785412e-12  2.60544414269e-13  1.15620867043e-13  6.66756110199e-14  4.35380258693e-14  3.07925888521e-14  2.24327106826e-14  1.84473881107e-14  1.43880205222e-14  1.21081023007e-14  9.25047505593e-15  9.41773121472e-15  8.11567753596e-15  7.31833253732e-15  6.87647772647e-15  6.82025533981e-15  5.62040632789e-15  5.34406054089e-15  3.11311371854e-15  3.96203819133e-15  4.07410965508e-15  4.30055144001e-15  5.02491568707e-15  4.65178743284e-15  4.63307882387e-15
 4.69632876435e-15  3.26052558636e-15  3.54397877721e-15  4.29407164136e-15  2.81716640773e-15  4.46298101923e-15  4.64874390911e-15  4.68662479019e-15  4.37519515981e-15  4.69629364869e-15  5.09386184457e-15  4.02958140117e-15  4.69153186649e-15  4.20034534561e-15  4.46188855729e-15  3.69108021698e-15  3.74783720357e-15  3.34648496192e-15  4.71632365148e-15  5.21016968726e-15  4.84277245406e-15  4.12037455495e-15  3.83722263743e-15  5.02746985199e-15  4.94948518236e-15  4.6425025781e-15  4.04831882965e-15  4.58451688711e-15  3.64562797391e-15  4.29734989231e-15  4.12505031606e-15  4.11756501641e-15  4.45212093634e-15  3.60832611865e-15  4.50438254659e-15  3.64086003011e-15  3.48050077479e-15  4.22898596998e-15  4.30292419199e-15  3.39225113573e-15  3.9599378941e-15  3.75413507747e-15  3.54526837961e-15  4.93955532881e-15  4.04093289632e-15  3.07105104226e-15  4.06958498596e-15  4.58028480104e-15  4.63442624869e-15  3.61244735882e-15  4.10211871457e-15  4.29346689099e-15  4.56269927169e-15  4.38974836446e-15  4.04945465033e-15  4.70653815062e-15  4.55818346311e-15  3.64171601365e-15  2.90446770707e-15  3.2216247686e-15  3.13568053474e-15  3.143653345e-15  3.27932562685e-15  3.82170194517e-15  2.90761433771e-15  3.62289210535e-15  3.9300532602e-15  3.68562399104e-15  5.42872330381e-15  5.1962076548e-15  5.13421827405e-15  4.65545177695e-15  3.31966970595e-15  4.68102512986e-15  4.01437451625e-15  3.91646320936e-15  4.87054339867e-15  4.14625572507e-15  4.5216213628e-15  5.55343250955e-15  5.70393580845e-15  6.61693122318e-15  6.40294176094e-15  6.60829623934e-15  8.14140394338e-15  8.38557622416e-15  8.7372118973e-15  1.13430022633e-14  1.3999473393e-14  1.75145083554e-14  2.2484013053e-14  3.06929363571e-14  4.43631901945e-14  6.66192324849e-14  1.1237076828e-13  2.60544414269e-13  1.00539062418e-12  2.59780520408e-13  1.13634892655e-13  6.63181787379e-14  4.28427590825e-14  3.15424138958e-14  2.42061183039e-14  1.88102949944e-14  1.57466581273e-14  1.12765805718e-14  9.76330817731e-15  8.1841512507e-15  7.93306912765e-15  6.35910573271e-15  6.23515049246e-15  5.7122489733e-15  4.94852954114e-15  4.57098298356e-15  4.90284809481e-15  4.09356654566e-15  4.72391883936e-15  5.57613775132e-15  4.58931816632e-15  5.14287818652e-15
 4.90249251939e-15  4.37934463029e-15  3.93163535693e-15  4.56241871162e-15  4.20379222933e-15  4.71365463316e-15  3.94286889667e-15  3.05713034086e-15  4.56197771722e-15  4.7901667573e-15  4.24139344754e-15  4.21807779024e-15  5.24755326167e-15  3.67957630177e-15  5.29861841322e-15  3.27792475272e-15  2.18967640236e-15  3.22429700286e-15  4.46890832809e-15  4.54260020673e-15  4.25787262892e-15  4.80019984432e-15  5.51321287023e-15  4.11539900796e-15  3.52833196769e-15  3.96946420702e-15  3.36777747689e-15  3.49996469409e-15  3.39255972074e-15  4.71012210943e-15  4.33223942281e-15  4.22441056234e-15  3.99821886617e-15  3.48394304266e-15  4.0180337032e-15  2.18510869058e-15  2.76204300038e-15  4.40107115679e-15  3.79220483881e-15  3.89737715808e-15  4.89174871709e-15  3.67436073906e-15  5.03386141843e-15  3.77548181905e-15  3.32794686742e-15  2.59021393693e-15  4.71988577518e-15  3.60272299573e-15  4.54422137054e-15  3.44395095536e-15  3.33237586053e-15  3.66697986655e-15  5.24711154502e-15  4.98279333496e-15  4.65996758081e-15  4.2389854418e-15  4.28601010149e-15  3.2981188022e-15  3.79590940849e-15  3.27081419462e-15  2.45983375481e-15  3.66217883645e-15  4.633812565e-15  3.850982727e-15  5.08672416932e-15  4.1071764273e-15  4.42898536152e-15  4.27820822065e-15  3.78830005844e-15  3.97199784804e-15  4.76095129486e-15  4.86009527e-15  4.01442242907e-15  4.46068815183e-15  3.85860897821e-15  3.7758751539e-15  4.7096348015e-15  4.61679909191e-15  4.31730137828e-15  4.05692342605e-15  4.56675516831e-15  5.09849866085e-15  4.36341125411e-15  6.06742274845e-15  6.24953250715e-15  6.50847131231e-15  7.21322234052e-15  8.63690423599e-15  1.18370203835e-14  1.21639842094e-14  1.80390289139e-14  2.33692467617e-14  3.00532888253e-14  4.41092953547e-14  6.666219389e-14  1.15620867043e-13  2.59780520408e-13  1.00146511896e-12  2.59531153456e-13  1.13762718444e-13  6.64950542113e-14  4.36939298374e-14  3.21068882992e-14  2.43374852912e-14  1.92122216383e-14  1.50897925219e-14  1.14183744752e-14  1.06626861278e-14  7.92622702366e-15  7.19977632833e-15  5.73567783917e-15  6.71466284334e-15  5.7794966461e-15  5.06491327155e-15  5.54430802246e-15  4.41529672242e-15  4.22724928781e-15  5.57206468701e-15  4.5905094467e-15  5.79152545053e-15
 4.89375833882e-15  3.65150486748e-15  4.06462136253e-15  3.74405124556e-15  3.43532333581e-15  3.1569068532e-15  4.70818696602e-15  3.13345912795e-15  2.71556128996e-15  3.62678679931e-15  3.60912959428e-15  3.64237824005e-15  4.57865594609e-15  4.41357648417e-15  3.94132283611e-15  4.54341084605e-15  4.29461957015e-15  4.37261711164e-15  4.36222320577e-15  3.36572450179e-15  4.53222235471e-15  5.09176559514e-15  4.21620251819e-15  4.4074061412e-15  4.39554150308e-15  3.85018933548e-15  3.44777332687e-15  4.81335666035e-15  4.17256940896e-15  5.03874462446e-15  3.50365718923e-15  3.93271565661e-15  4.42138751871e-15  3.5557989113e-15  5.8339488804e-15  4.07691696284e-15  4.08806876818e-15  3.74935175128e-15  3.23894319354e-15  2.91126404737e-15  3.61656159345e-15  2.85069273886e-15  4.01244823212e-15  3.07468292601e-15  3.38627796833e-15  3.05180259748e-15  3.80955508677e-15  3.40108047753e-15  3.50894803027e-15  4.61746046032e-15  3.4156871747e-15  3.23141182444e-15  4.16740538776e-15  3.88438940443e-15  3.61504644442e-15  2.746508308e-15  4.3289704111e-15  3.69893674985e-15  4.1217529872e-15  3.70382901605e-15  2.52793491903e-15  3.19445221636e-15  4.90167016209e-15  5.20470401963e-15  4.21297968791e-15  4.50653638593e-15  4.1968194723e-15  3.48889653757e-15  4.18735706378e-15  3.92585712748e-15  3.87112296177e-15  3.6827643796e-15  3.17331534242e-15  5.31767340176e-15  4.73835864308e-15  3.21133027273e-15  3.77595579643e-15  5.05214965488e-15  4.62552871595e-15  4.65075828713e-15  4.23410514231e-15  4.99579615002e-15  4.05255360952e-15  3.81255366768e-15  4.84410287953e-15  6.11277529305e-15  5.63763040643e-15  7.53997635394e-15  9.50707773908e-15  1.08356760362e-14  1.36714043437e-14  1.80147902662e-14  2.3902019546e-14  3.17258408821e-14  4.45936221094e-14  6.66756110199e-14  1.13634892655e-13  2.59531153456e-13  1.00228293271e-12  2.60734674304e-13  1.13524767409e-13  6.66163149229e-14  4.55342250131e-14  3.10384735427e-14  2.34304861566e-14  1.81644326401e-14  1.48254723039e-14  1.21563042512e-14  1.06003068806e-14  9.29213537648e-15  6.51988772175e-15  7.08298961746e-15  5.38799820738e-15  5.59504957806e-15  5.53279999545e-15  4.94575403466e-15  4.34309330381e-15  4.55643472043e-15  4.52480401676e-15  4.99016906357e-15
 5.3614748494e-15  4.96582891523e-15  5.21705349264e-15  3.96381686638e-15  3.38930437331e-15  4.78084750484e-15  4.02588965977e-15  4.32259775813e-15  3.38946486668e-15  3.32365448631e-15  3.88350850007e-15  3.66797192016e-15  4.14834524048e-15  4.27812135449e-15  4.9347064242e-15  3.96601295038e-15  3.31433726192e-15  3.26119086346e-15  4.15677754136e-15  4.11231069651e-15  5.63104835224e-15  4.23804094014e-15  5.27841818366e-15  4.93973577278e-15  4.36938212347e-15  4.77825339684e-15  3.78628572332e-15  5.00318553715e-15  3.92626819864e-15  4.44829953787e-15  3.64689381827e-15  5.0132701967e-15  4.66198551117e-15  4.43782413605e-15  5.38788173444e-15  4.41547029539e-15  4.16263416177e-15  4.84218340662e-15  4.26355159716e-15  3.56092359064e-15  3.76304047701e-15  3.96361368119e-15  4.53477586307e-15  3.73718716283e-15  3.36004082967e-15  3.08943413535e-15  3.87295273528e-15  4.49918871707e-15  4.78413244951e-15  4.34244003577e-15  3.91966582948e-15  4.46459296669e-15  3.51728770391e-15  4.94897222569e-15  4.07934991185e-15  3.95010104301e-15  2.9441888277e-15  4.74077197285e-15  4.76523035821e-15  3.87082054068e-15  4.2137379303e-15  3.89742856115e-15  5.42618827155e-15  3.92426060348e-15  4.9141936499e-15  4.50146623305e-15  4.58357903006e-15  3.73453181211e-15  4.75281530541e-15  3.8099335641e-15  3.37086721908e-15  3.67729310621e-15  2.42500920598e-15  4.24719627527e-15  3.13845656684e-15  3.84422315178e-15  3.79123272705e-15  4.53984442102e-15  3.80240068367e-15  4.02103302542e-15  3.7532026727e-15  4.59980168862e-15  4.81289333664e-15  4.74643483828e-15  5.11684275016e-15  6.1404168983e-15  5.96915655081e-15  6.59500661056e-15  1.01579887108e-14  1.02688384569e-14  1.17348512983e-14  1.47240849341e-14  1.87870988605e-14  2.38323435824e-14  3.20486828573e-14  4.35380258693e-14  6.63181787379e-14  1.13762718444e-13  2.60734674304e-13  1.00433190649e-12  2.58058938377e-13  1.14097389853e-13  6.64283128649e-14  4.41392150402e-14  3.21753664695e-14  2.21342267201e-14  1.8026790069e-14  1.46622840722e-14  1.24122598845e-14  1.00060089988e-14  7.15406911326e-15  7.92726914979e-15  6.98913956982e-15  6.12826749652e-15  5.25677767045e-15  4.27134638976e-15  5.15765698688e-15  3.86926980348e-15  3.59626497113e-15  3.80071473412e-15
 4.65793268807e-15  4.77493801302e-15  5.1805571775e-15  4.28408002625e-15  3.47432567289e-15  4.12023682981e-15  5.0390242131e-15  3.59883085654e-15  5.04973466415e-15  4.16165238551e-15  4.97077257454e-15  5.31690466716e-15  5.00576639441e-15  4.46044838645e-15  4.09578194959e-15  3.76893834676e-15  4.29887808047e-15  3.83140961693e-15  4.00033675396e-15  4.38436812576e-15  4.76519450577e-15  3.46263623216e-15  4.47344439652e-15  4.6117223616e-15  3.85481782634e-15  4.22294045481e-15  3.96071966853e-15  5.72504830092e-15  4.41638478954e-15  4.17233243104e-15  4.76021164787e-15  3.69625222362e-15  4.54624676742e-15  4.07600140336e-15  6.10391396991e-15  3.78594845158e-15  3.78129550314e-15  4.49595267464e-15  5.22742103161e-15  4.68886431093e-15  4.25607485467e-15  4.54053766556e-15  3.96946303578e-15  3.69442273663e-15  3.27251276538e-15  3.67374083529e-15  3.62274765428e-15  4.28285920457e-15  3.7265077279e-15  3.75155129402e-15  3.85153262905e-15  4.94619967932e-15  4.20495120745e-15  3.82535498202e-15  4.36136092861e-15  4.28921836879e-15  3.28743348306e-15  3.28129713256e-15  3.13801631073e-15  3.36786298882e-15  4.03433017182e-15  4.02957894074e-15  4.06144017024e-15  3.52366302144e-15  4.89834730996e-15  3.71659053136e-15  3.87459074648e-15  3.36093522191e-15  3.78277360143e-15  3.59486525147e-15  3.64520074658e-15  3.77408278257e-15  3.94269858049e-15  4.07749931802e-15  3.40581136864e-15  3.93751588587e-15  3.1413023807e-15  3.79559414456e-15  4.95027854525e-15  4.25974308944e-15  5.79568179171e-15  5.34898201476e-15  5.21411468719e-15  5.8192939098e-15  5.60505019247e-15  5.86790138522e-15  6.40941811005e-15  6.0896140093e-15  8.2666904933e-15  8.00640585393e-15  9.11052359171e-15  1.15173483499e-14  1.45484973888e-14  1.72065528243e-14  2.26206501692e-14  3.07925888521e-14  4.28427590825e-14  6.64950542113e-14  1.13524767409e-13  2.58058938377e-13  1.00107177069e-12  2.59957120365e-13  1.14701677318e-13  6.64128287929e-14  4.44744128332e-14  3.12119803093e-14  2.32316785964e-14  1.77388182862e-14  1.46720035549e-14  1.34306211296e-14  1.13186352545e-14  8.51575519821e-15  7.84392176172e-15  7.13856193881e-15  5.99646393102e-15  5.30066926791e-15  5.76874196621e-15  4.59088948717e-15  4.64204269123e-15  4.85984804776e-15
 4.90379593774e-15  5.22942362471e-15  4.81710675942e-15  3.55261191241e-15  4.6075531685e-15  3.9497905194e-15  4.07343565762e-15  3.52634133382e-15  3.9485185949e-15  4.30170796273e-15  4.6379098281e-15  4.41794460566e-15  5.58921470055e-15  4.77802150866e-15  4.47175247331e-15  3.70130791411e-15  3.26481204332e-15  2.2912501239e-15  3.79521237527e-15  3.83844682026e-15  3.06957689489e-15  5.11997128692e-15  3.9941954149e-15  4.4641341849e-15  4.46036797141e-15  3.64643779773e-15  4.19013676205e-15  4.98601663658e-15  4.71774548465e-15  3.56451979359e-15  3.63362946683e-15  3.1077971565e-15  4.02136009328e-15  3.51772193878e-15  4.74300096892e-15  2.55033559538e-15  4.51557044496e-15  4.12473331358e-15  3.35396948728e-15  3.3499421424e-15  3.00983970005e-15  2.33638158911e-15  3.71763089421e-15  2.29601699537e-15  3.03835628022e-15  2.78842039068e-15  3.41267609108e-15  4.35096125758e-15  4.70578405233e-15  4.40491896923e-15  3.17351360859e-15  5.36554641e-15  3.47129162782e-15  4.10936212652e-15  4.80927168251e-15  4.01476183104e-15  4.23721775275e-15  3.9169928057e-15  4.0083998744e-15  3.18548034499e-15  3.48413726105e-15  3.36457903727e-15  3.73981797339e-15  4.18465182566e-15  4.58310463243e-15  3.98440317112e-15  3.59720754549e-15  4.32884350648e-15  3.14856313551e-15  2.80155428773e-15  3.93054027211e-15  3.99514289257e-15  3.39271687481e-15  4.5072097623e-15  4.1357714465e-15  3.71185163487e-15  3.00339338952e-15  2.39832024588e-15  3.79788423954e-15  3.24955871936e-15  4.71872050805e-15  4.96855119383e-15  4.67437291682e-15  5.92704296652e-15  6.23104011704e-15  6.40841641399e-15  5.79714924393e-15  5.3446978175e-15  7.06365541998e-15  6.86932064375e-15  7.469722278e-15  1.00124261326e-14  1.14158356249e-14  1.38446790524e-14  1.72874014341e-14  2.24327106826e-14  3.15424138958e-14  4.36939298374e-14  6.66163149229e-14  1.14097389853e-13  2.59957120365e-13  1.00450406805e-12  2.61199806206e-13  1.15191087355e-13  6.72080957308e-14  4.4306220924e-14  3.17544873325e-14  2.33390299672e-14  1.87137225693e-14  1.55417863093e-14  1.20483339909e-14  9.51883547623e-15  8.08900804321e-15  7.66850460121e-15  6.5707532743e-15  6.08151614811e-15  6.1577179348e-15  4.18115972134e-15  4.54786030359e-15  4.06245933033e-15
 4.17579223403e-15  3.83772844287e-15  4.73895291506e-15  3.7809906985e-15  4.52889486288e-15  5.39896260842e-15  3.69311599461e-15  3.85849967605e-15  3.28359691318e-15  4.41660051794e-15  4.76460701523e-15  5.34610515366e-15  5.6788427961e-15  4.04881780856e-15  4.03101606558e-15  4.27312590677e-15  4.42878497977e-15  3.95644011603e-15  5.5698937163e-15  5.07957023546e-15  4.29758650361e-15  5.01074326755e-15  3.49291280687e-15  4.28337604017e-15  4.25299254896e-15  4.75071697033e-15  5.23021256996e-15  4.88104515162e-15  3.59373393199e-15  3.01615389848e-15  2.94201748322e-15  3.58531120992e-15  4.24750100582e-15  2.51597645557e-15  3.83080004924e-15  3.66304119439e-15  3.38917838356e-15  3.00522769009e-15  4.00360378123e-15  3.52336342216e-15  3.96210983712e-15  3.10064139363e-15  3.09646530887e-15  5.13563439254e-15  5.19440959894e-15  4.35481864715e-15  4.9512855032e-15  4.53822961502e-15  3.93463975495e-15  3.28428033693e-15  4.57503994849e-15  4.78539953692e-15  4.42724118595e-15  3.2014894965e-15  4.02390468487e-15  3.82450438641e-15  3.86518854209e-15  4.35469738722e-15  4.29282366603e-15  3.41811489971e-15  3.96668445752e-15  2.87704469838e-15  4.07606552869e-15  4.0488493416e-15  4.00823630854e-15  4.98361979989e-15  3.8513116943e-15  5.14936441617e-15  4.79907894235e-15  2.73251064068e-15  1.83491852753e-15  3.91114744334e-15  3.61381083762e-15  5.11607848926e-15  3.71434834525e-15  3.83439257755e-15  3.70130148789e-15  3.61944619374e-15  2.92017849127e-15  4.11356565371e-15  4.32115345724e-15  4.5817449509e-15  5.04857381677e-15  5.53985467517e-15  4.45884352517e-15  4.05215405585e-15  5.08129134243e-15  4.87558572171e-15  6.68517274106e-15  6.35419419588e-15  7.58863186537e-15  8.03246081085e-15  1.03444647249e-14  1.14825501223e-14  1.38351494812e-14  1.84473881107e-14  2.42061183039e-14  3.21068882992e-14  4.55342250131e-14  6.64283128649e-14  1.14701677318e-13  2.61199806206e-13  1.00775913539e-12  2.61101716382e-13  1.14098445781e-13  6.61845480797e-14  4.42101816974e-14  3.1357861109e-14  2.35579995339e-14  1.80871419384e-14  1.42744339492e-14  1.00473621844e-14  8.72064491647e-15  9.59804855824e-15  7.05063492772e-15  6.20211872906e-15  6.31761916913e-15  5.73125771397e-15  4.35896953065e-15  5.14195936664e-15
 5.36198997608e-15  4.79010874075e-15  4.55727671172e-15  4.79330919347e-15  4.52818881186e-15  5.55489655528e-15  4.51706431609e-15  4.56826707102e-15  3.86648176391e-15  4.51453283659e-15  4.96179758439e-15  4.94531947617e-15  4.53123517115e-15  5.46802103839e-15  3.9738785282e-15  5.19846119237e-15  4.34263743948e-15  4.68685245422e-15  6.10341039492e-15  4.13956825833e-15  4.58724920078e-15  4.07415340421e-15  3.58058708079e-15  4.95380635076e-15  5.25498801843e-15  3.74444672699e-15  4.36889785104e-15  4.75601052195e-15  4.32047881285e-15  3.15651132152e-15  3.87467117842e-15  4.12547576593e-15  3.54061349459e-15  2.67443249782e-15  3.9625965343e-15  4.64283022781e-15  4.61214392613e-15  3.86622998733e-15  4.31101702483e-15  4.55067343811e-15  3.16937926804e-15  3.20624222051e-15  3.58283420924e-15  4.76691038522e-15  4.48279408896e-15  4.75037921771e-15  4.21355610834e-15  4.15923845916e-15  3.92865326489e-15  4.47951182263e-15  4.19739631424e-15  2.53396322487e-15  3.83806933667e-15  4.55207822286e-15  5.51205998209e-15  5.23640028595e-15  4.91170796464e-15  4.00813634416e-15  3.97967646294e-15  3.22298874697e-15  4.54336090504e-15  4.52067707012e-15  5.3346386856e-15  4.44027962305e-15  4.08672197122e-15  5.22145161428e-15  3.97423682816e-15  4.31644385231e-15  5.54521577637e-15  4.37606743673e-15  4.16025267096e-15  4.16719506113e-15  3.33370015433e-15  4.45024709315e-15  4.11064935293e-15  3.50332185734e-15  4.32781745965e-15  3.73545892606e-15  3.69023685967e-15  3.74242430463e-15  5.46467720765e-15  3.97649450816e-15  4.58041869104e-15  3.2790421469e-15  4.11409322874e-15  5.24166154518e-15  4.98593703637e-15  4.97502120131e-15  5.89575209505e-15  6.23487302475e-15  6.15035635112e-15  8.60844874863e-15  8.65990092505e-15  9.73667935145e-15  1.09919934121e-14  1.43880205222e-14  1.88102949944e-14  2.43374852912e-14  3.10384735427e-14  4.41392150402e-14  6.64128287929e-14  1.15191087355e-13  2.61101716382e-13  1.00912949452e-12  2.60824526219e-13  1.13078160082e-13  6.60176451282e-14  4.49247002761e-14  3.25836095827e-14  2.35411265336e-14  1.73562165541e-14  1.39525735589e-14  1.19082941079e-14  9.91132260114e-15  8.39375142378e-15  8.20032864926e-15  5.95782205321e-15  5.52749394404e-15  5.33515568168e-15  6.17987151469e-15
 5.09259245476e-15  5.14792116605e-15  5.36872951887e-15  6.48047288524e-15  4.79199063702e-15  4.19377193844e-15  3.89676571274e-15  3.71605917972e-15  3.9230087911e-15  4.40003162925e-15  4.86757965645e-15  3.98467979813e-15  4.123642143e-15  4.53895038952e-15  3.9252200013e-15  5.77527717186e-15  5.0669693652e-15  5.10969088558e-15  5.80257595043e-15  3.98916492779e-15  4.04174317e-15  4.90000707099e-15  4.22676236859e-15  3.94728358056e-15  4.79552536221e-15  5.35762181431e-15  3.38527062513e-15  4.20704463705e-15  2.78815192264e-15  3.18568142271e-15  3.6523212774e-15  5.44616743314e-15  2.92981135437e-15  3.45946082015e-15  4.38107182454e-15  4.00262160059e-15  4.73262697756e-15  3.3277037089e-15  3.72575416286e-15  4.91343145916e-15  4.24953240505e-15  3.49061467573e-15  3.53962403495e-15  3.75245152388e-15  3.88615441536e-15  3.63668030242e-15  3.41464881219e-15  3.80329313604e-15  3.40798199254e-15  4.00076146075e-15  4.89052005491e-15  3.39342319288e-15  3.73791596043e-15  4.61400777501e-15  3.77871692423e-15  3.9976774771e-15  4.766959533e-15  4.35307156481e-15  3.87443207528e-15  4.34216445777e-15  4.836761896e-15  4.07891954458e-15  3.60744732025e-15  3.81066679613e-15  3.30215207521e-15  3.62510152293e-15  3.9782200859e-15  4.03734740188e-15  4.69329799304e-15  3.74998508877e-15  4.6144091527e-15  5.00232351755e-15  3.2697586957e-15  3.91184379354e-15  5.09410088974e-15  3.92615628466e-15  3.72594340804e-15  3.65559553247e-15  2.89636950023e-15  4.29796466291e-15  4.111139353e-15  4.12060824497e-15  4.7086588107e-15  2.61875983299e-15  4.62509461541e-15  4.60966274884e-15  3.92185970201e-15  5.89445939439e-15  5.94909326517e-15  5.80736703553e-15  6.21213166671e-15  7.39754040043e-15  7.70040784424e-15  8.57801171921e-15  9.92543241574e-15  1.21081023007e-14  1.57466581273e-14  1.92122216383e-14  2.34304861566e-14  3.21753664695e-14  4.44744128332e-14  6.72080957308e-14  1.14098445781e-13  2.60824526219e-13  1.00469568551e-12  2.57960316854e-13  1.14496767267e-13  6.68798463041e-14  4.49084340534e-14  3.02939846712e-14  2.23086659562e-14  1.72428730626e-14  1.35396883594e-14  1.16449831124e-14  8.86892729908e-15  7.64855470982e-15  5.57447973203e-15  5.55206052543e-15  5.4812013151e-15  6.70110979984e-15
 4.60679379841e-15  4.11227204139e-15  5.37466155751e-15  5.73794152967e-15  4.49076447879e-15  5.25594765319e-15  3.83444648161e-15  3.80268241772e-15  3.85495796979e-15  4.26931689702e-15  3.92178207709e-15  3.76591881508e-15  5.12845980819e-15  5.06562281236e-15  3.72144151242e-15  3.48484716034e-15  3.51885441682e-15  4.26964271815e-15  4.07063637828e-15  3.24810781957e-15  2.94341207569e-15  2.66272995822e-15  2.45378595903e-15  1.94692328861e-15  3.53837403432e-15  3.76511377243e-15  3.42486118357e-15  3.7384003973e-15  2.78803023624e-15  3.51922355887e-15  3.3974928604e-15  4.80887694562e-15  3.11142011941e-15  2.9048014926e-15  3.61714658946e-15  4.00498123364e-15  3.88813158926e-15  3.09856201447e-15  3.95151210173e-15  4.17339682764e-15  3.46506230446e-15  3.05610301955e-15  3.98329532001e-15  3.2855631316e-15  3.04228423643e-15  3.64933989718e-15  2.86466515417e-15  2.9824219635e-15  3.98454093647e-15  3.33399227334e-15  3.1040314595e-15  3.54218271e-15  3.73386389042e-15  3.6754176424e-15  2.40240696261e-15  3.39683658804e-15  3.85292627232e-15  3.98383619516e-15  4.09473572015e-15  3.40647314684e-15  4.55087857603e-15  3.95887651023e-15  4.46087752072e-15  4.14697076101e-15  3.2932321801e-15  3.74708151758e-15  3.91202388748e-15  3.62211093959e-15  4.90120478639e-15  4.45179088716e-15  5.06397756988e-15  4.360541564e-15  3.59873083707e-15  4.36863993737e-15  3.7561884926e-15  4.2098682597e-15  3.94344466852e-15  2.84187817325e-15  2.99984830029e-15  3.24672396679e-15  3.44645925965e-15  3.29400586845e-15  3.98132182187e-15  2.86167934451e-15  3.87673714148e-15  4.60345915497e-15  3.76419001975e-15  5.4072335019e-15  4.42550292156e-15  4.53624354216e-15  5.16791586265e-15  6.26072775916e-15  7.78053722224e-15  8.2983242671e-15  7.04952360084e-15  9.25047505593e-15  1.12765805718e-14  1.50897925219e-14  1.81644326401e-14  2.21342267201e-14  3.12119803093e-14  4.4306220924e-14  6.61845480797e-14  1.13078160082e-13  2.57960316854e-13  1.00176507368e-12  2.59534193928e-13  1.13494122728e-13  6.66510878076e-14  4.27290790672e-14  3.0575304149e-14  2.26521603402e-14  1.72097863027e-14  1.52823033362e-14  1.06291900215e-14  9.86243877139e-15  8.23411593184e-15  7.30458396549e-15  5.98125875127e-15  6.67914598492e-15
 5.47705849626e-15  5.6096631846e-15  5.60873109536e-15  4.67733647528e-15  5.12379654848e-15  4.32640496927e-15  3.81524213716e-15  4.75519421146e-15  4.18941059138e-15  4.40791293611e-15  3.45473520922e-15  3.01136388983e-15  3.72484175258e-15  3.89652480873e-15  4.27603543682e-15  5.02528759163e-15  4.1807981044e-15  4.72682599693e-15  3.58074961309e-15  4.75354800735e-15  3.75493439533e-15  3.7572065114e-15  4.73167271438e-15  3.52243321252e-15  4.21775916559e-15  4.82650665031e-15  3.35111304578e-15  4.25636143387e-15  4.66635249123e-15  4.12739975681e-15  4.23891751149e-15  4.53885357313e-15  2.72758684202e-15  2.83169913091e-15  4.52106929339e-15  3.9693095915e-15  4.73607217917e-15  3.98059088254e-15  4.4347145361e-15  5.01544670326e-15  3.60667910628e-15  4.91562010533e-15  3.77145219837e-15  2.90049010873e-15  3.75232682961e-15  2.94193623322e-15  4.5030988632e-15  4.37129931715e-15  5.06096167695e-15  4.84415263062e-15  4.50449304654e-15  3.82733561154e-15  3.85342239624e-15  4.05858842573e-15  3.20879902846e-15  4.24941715297e-15  4.03504116331e-15  3.85812785544e-15  4.26700604661e-15  3.67191485082e-15  4.10253137094e-15  4.35953861374e-15  5.08759237135e-15  4.25388088592e-15  4.32049851914e-15  4.57090623384e-15  3.38082284415e-15  4.84551433324e-15  3.88958954121e-15  3.4751669788e-15  5.02727712017e-15  4.63383809208e-15  3.98428154558e-15  2.87044667987e-15  3.24528556521e-15  3.37869336715e-15  2.97299196058e-15  2.71302403825e-15  3.56092431841e-15  2.815376369e-15  3.45222141152e-15  3.95329498266e-15  4.0343162358e-15  3.43196233412e-15  4.53366814944e-15  4.90294982775e-15  4.52586179748e-15  4.06498058686e-15  5.1484597059e-15  4.82139344771e-15  3.51194542776e-15  6.05906455468e-15  7.23970565182e-15  6.23441407531e-15  6.66169991241e-15  9.41773121472e-15  9.76330817731e-15  1.14183744752e-14  1.48254723039e-14  1.8026790069e-14  2.32316785964e-14  3.17544873325e-14  4.42101816974e-14  6.60176451282e-14  1.14496767267e-13  2.59534193928e-13  1.0014613797e-12  2.59095899746e-13  1.14097460752e-13  6.56213114725e-14  4.26570104121e-14  3.01533161262e-14  2.26442396454e-14  1.79309149699e-14  1.48112898652e-14  1.3051773191e-14  1.08038677888e-14  9.24236751208e-15  7.4654053493e-15  7.6700252137e-15
 6.23444250493e-15  5.62890374813e-15  6.00429609018e-15  5.18914722533e-15  5.69610275768e-15  4.93304010997e-15  3.72590168959e-15  4.62459024257e-15  3.94832880091e-15  5.52139514836e-15  3.90855273583e-15  3.3077801442e-15  6.56541358813e-15  4.77536907081e-15  4.88466566881e-15  4.18817680409e-15  3.52773494012e-15  4.45411218936e-15  3.59549457638e-15  4.02126048435e-15  3.93476094757e-15  3.95438327047e-15  3.20488090894e-15  4.71915611957e-15  4.75399764291e-15  4.57144070599e-15  4.09934689007e-15  4.24041046328e-15  4.02712531729e-15  4.12125001495e-15  3.6522612885e-15  3.01391750454e-15  2.92518205534e-15  5.39055340974e-15  4.5223759576e-15  3.25974634209e-15  4.11659307561e-15  3.89752110222e-15  4.00485984264e-15  3.32482166585e-15  2.78689890603e-15  3.74712528367e-15  3.68198952056e-15  3.74483604172e-15  4.02716918911e-15  3.70667162327e-15  4.39406156501e-15  3.83545872677e-15  3.71773618947e-15  4.1677918226e-15  2.76916598747e-15  2.56032758703e-15  2.47539618021e-15  2.95891287812e-15  4.63541963519e-15  4.14400406962e-15  4.60398509734e-15  3.67370252726e-15  4.15847876069e-15  5.18826236738e-15  5.03195617311e-15  4.42300401588e-15  5.18354718454e-15  3.91531426148e-15  4.11338562782e-15  4.34922865238e-15  6.00269042578e-15  5.26595098573e-15  3.78073508681e-15  3.9162041096e-15  4.22880816726e-15  5.16441283951e-15  4.46944474129e-15  3.68562699545e-15  3.30404449267e-15  4.08602925684e-15  4.41046640456e-15  4.00924561762e-15  3.35981587025e-15  3.45083177343e-15  4.1578469116e-15  4.55898900983e-15  3.96679984392e-15  3.73464061528e-15  3.88182564243e-15  4.50386069594e-15  4.85446484253e-15  4.24462262551e-15  4.05238351408e-15  3.96522375509e-15  4.09982805907e-15  4.36387967718e-15  4.86076475765e-15  6.17625336111e-15  6.23730755834e-15  8.11567753596e-15  8.1841512507e-15  1.06626861278e-14  1.21563042512e-14  1.46622840722e-14  1.77388182862e-14  2.33390299672e-14  3.1357861109e-14  4.49247002761e-14  6.68798463041e-14  1.13494122728e-13  2.59095899746e-13  1.00364279308e-12  2.59908638466e-13  1.13074578279e-13  6.56522927103e-14  4.39126243745e-14  3.0588363337e-14  2.37344712153e-14  1.80299913001e-14  1.38234261437e-14  1.11520699504e-14  9.78024464184e-15  8.34847245541e-15  8.40228404396e-15
 7.72864632626e-15  7.20852883457e-15  5.56904017297e-15  4.77558227896e-15  4.86696385907e-15  5.94359450289e-15  4.84672931747e-15  4.74834105907e-15  4.970230019e-15  4.93359756792e-15  4.02652821715e-15  4.76792146701e-15  4.53815923204e-15  4.99376645245e-15  3.36882143335e-15  4.63851189702e-15  3.62527142353e-15  4.2055292661e-15  4.25279185571e-15  4.83629527329e-15  2.97066057662e-15  3.70241635156e-15  3.35156965058e-15  2.84159116078e-15  3.95651791629e-15  4.33830554879e-15  3.50857604906e-15  4.35506621616e-15  4.16897943676e-15  3.79126160197e-15  3.30252845939e-15  4.15585608907e-15  3.46995638236e-15  3.76605272741e-15  3.86153255073e-15  2.33072127926e-15  2.94279192641e-15  3.75751800526e-15  4.82723111511e-15  3.60670318025e-15  3.79236100538e-15  4.37717265723e-15  4.0517874046e-15  3.14960563372e-15  3.93916709163e-15  4.26872758904e-15  4.14818918634e-15  4.14756732318e-15  3.60732235414e-15  3.78209416597e-15  4.46790048617e-15  2.8141895101e-15  2.69405670507e-15  2.50784442384e-15  3.85018093272e-15  3.6685034026e-15  4.25836834773e-15  4.77249840875e-15  4.18038935306e-15  4.81578463781e-15  3.70191672988e-15  3.35140900052e-15  3.45169898279e-15  4.221795646e-15  5.084875613e-15  3.96152402492e-15  4.42667742318e-15  4.51475306807e-15  4.62350393488e-15  2.98668573438e-15  3.61227115758e-15  3.68557859805e-15  3.74154772321e-15  4.73843806565e-15  3.37554644121e-15  3.37762823285e-15  4.31171275093e-15  2.4498065722e-15  1.94516605841e-15  3.83626990011e-15  4.53961634275e-15  4.99630307358e-15  4.1093942296e-15  2.86089376195e-15  3.55447351438e-15  3.89531103389e-15  4.59517757144e-15  4.7231937728e-15  4.37859400669e-15  3.89450485671e-15  3.60138424199e-15  4.68003044387e-15  4.55045137759e-15  5.00016669074e-15  4.84652860398e-15  7.31833253732e-15  7.93306912765e-15  7.92622702366e-15  1.06003068806e-14  1.24122598845e-14  1.46720035549e-14  1.87137225693e-14  2.35579995339e-14  3.25836095827e-14  4.49084340534e-14  6.66510878076e-14  1.14097460752e-13  2.59908638466e-13  1.00492501707e-12  2.59651377998e-13  1.14158625963e-13  6.50904715629e-14  4.35558696112e-14  3.12090040427e-14  2.36666105448e-14  1.78999742436e-14  1.50496726462e-14  1.17444643636e-14  8.38446793311e-15  7.43919971866e-15
 8.7662091082e-15  6.96786300286e-15  5.85505940046e-15  5.3098391309e-15  5.64857468614e-15  5.41927554447e-15  4.00554428124e-15  5.05505913173e-15  3.57009293874e-15  5.63662032455e-15  4.83984652671e-15  4.38047461458e-15  5.1278833448e-15  6.114609814e-15  3.97151580015e-15  4.49392120176e-15  4.26833028033e-15  3.66456475252e-15  3.24604560065e-15  3.8008329304e-15  3.80012754125e-15  3.70395321213e-15  3.26487405538e-15  4.09927164579e-15  4.45764288393e-15  4.88883828947e-15  4.13067142334e-15  3.84475159309e-15  4.64460295286e-15  4.64144315876e-15  3.49822552746e-15  4.05721667788e-15  3.20472702261e-15  3.42127419126e-15  4.80465285514e-15  3.78382034741e-15  3.29748260146e-15  2.94602013494e-15  4.4372816312e-15  5.38078704176e-15  4.55212571487e-15  5.17446524108e-15  4.26791326862e-15  4.13141258071e-15  4.24518415729e-15  3.68906327934e-15  5.02944937807e-15  3.44085756889e-15  4.58543646885e-15  3.92990634773e-15  3.64625888768e-15  3.18415687615e-15  3.05685266556e-15  3.85314291822e-15  3.05567179646e-15  4.58213219916e-15  4.44810592165e-15  5.43078938793e-15  4.58596464235e-15  4.57059276442e-15  4.06920653506e-15  3.20394126289e-15  3.91314524224e-15  3.90708049312e-15  4.32251033967e-15  3.47814249477e-15  4.51752365612e-15  3.75417062729e-15  3.92794350757e-15  3.04486574618e-15  2.84132153978e-15  3.46809799619e-15  3.84132943493e-15  4.32379578174e-15  4.01079417525e-15  3.07643259271e-15  3.67800984241e-15  3.21195264847e-15  2.46106307284e-15  4.31495999586e-15  3.65746187444e-15  3.9402585327e-15  4.06728474606e-15  3.41290512481e-15  4.40860388189e-15  3.15714412569e-15  3.48650111143e-15  4.15423628308e-15  4.35067552453e-15  3.79594413419e-15  5.49748626439e-15  4.73526376354e-15  4.78590053623e-15  6.10411755127e-15  6.69328416297e-15  6.87647772647e-15  6.35910573271e-15  7.19977632833e-15  9.29213537648e-15  1.00060089988e-14  1.34306211296e-14  1.55417863093e-14  1.80871419384e-14  2.35411265336e-14  3.02939846712e-14  4.27290790672e-14  6.56213114725e-14  1.13074578279e-13  2.59651377998e-13  1.0012443097e-12  2.58815500113e-13  1.1336949424e-13  6.57278460583e-14  4.39440364879e-14  3.13865273296e-14  2.38176615835e-14  1.91812753726e-14  1.54514975041e-14  1.09173995315e-14  9.39454746726e-15
 9.32463539534e-15  7.97446599882e-15  7.64701770378e-15  6.13735056524e-15  6.65573491479e-15  5.54034959798e-15  5.95204565716e-15  6.40443577731e-15  5.23775958371e-15  5.95104737952e-15  3.92252641307e-15  3.8765607524e-15  4.86157663773e-15  5.32824715799e-15  3.55589837301e-15  4.6537083455e-15  4.55382861062e-15  4.13634153966e-15  4.13631601066e-15  4.42132829231e-15  4.05380755035e-15  2.8971821881e-15  3.07865009165e-15  4.02647325025e-15  4.8373112199e-15  3.82871024492e-15  4.83467567634e-15  4.48087857861e-15  3.13228432785e-15  3.52624577237e-15  3.18695112317e-15  3.24605067794e-15  3.85274421864e-15  3.76004396269e-15  4.52003911616e-15  3.74801996188e-15  4.20045928222e-15  3.01510153895e-15  3.83063396205e-15  3.78752208758e-15  3.89851461374e-15  4.54027002768e-15  4.13450935873e-15  3.41722349902e-15  3.74612735668e-15  3.19104466772e-15  4.68074148538e-15  4.52874388371e-15  3.3695951946e-15  3.63676616022e-15  3.52446687468e-15  4.29575633482e-15  3.63414194559e-15  4.67429991134e-15  4.08843547723e-15  5.05120026403e-15  4.21878061576e-15  5.28926101812e-15  4.41252829863e-15  3.98503443328e-15  3.69284644945e-15  3.56071875051e-15  4.13724873583e-15  4.5210014802e-15  3.37726395906e-15  3.49721229792e-15  4.66920090587e-15  4.41099931489e-15  3.89930477852e-15  4.01487064441e-15  3.71509117204e-15  3.58930036024e-15  3.20564475439e-15  3.27657983466e-15  3.24365184135e-15  5.05827621284e-15  4.04980431388e-15  3.36359204122e-15  2.78638795246e-15  3.22197653546e-15  3.94302863605e-15  3.71329092104e-15  3.97584037472e-15  3.03376078875e-15  2.88483560194e-15  3.49463398851e-15  3.18709823244e-15  4.15162081354e-15  4.6203482311e-15  3.558620354e-15  5.23866634411e-15  5.64040205241e-15  6.03371712308e-15  6.74765566399e-15  4.8550184112e-15  6.82025533981e-15  6.23515049246e-15  5.73567783917e-15  6.51988772175e-15  7.15406911326e-15  1.13186352545e-14  1.20483339909e-14  1.42744339492e-14  1.73562165541e-14  2.23086659562e-14  3.0575304149e-14  4.26570104121e-14  6.56522927103e-14  1.14158625963e-13  2.58815500113e-13  1.00051130159e-12  2.59188167312e-13  1.13331985571e-13  6.609871205e-14  4.45204615032e-14  3.09624773225e-14  2.30125575665e-14  1.82956008281e-14  1.37029927796e-14  1.19683667628e-14
 1.13042500202e-14  9.86255003128e-15  7.65448548508e-15  6.04362836197e-15  7.51658075989e-15  5.62577395426e-15  7.09844283963e-15  4.80043686182e-15  3.68726493252e-15  5.2394999816e-15  4.76307734763e-15  5.27497357969e-15  5.30104657879e-15  3.86313616981e-15  4.9621130955e-15  4.23838615899e-15  4.75864767848e-15  5.71784048866e-15  4.76069967842e-15  4.36901651589e-15  4.54614832289e-15  4.93833944068e-15  5.04650230194e-15  5.28395127093e-15  4.85552289078e-15  4.5209924974e-15  5.11705093118e-15  3.92884943821e-15  3.35242055837e-15  3.35373314233e-15  4.09537837032e-15  4.92444857892e-15  4.8856824543e-15  4.81247027728e-15  5.01430950599e-15  3.66922759498e-15  5.22657553805e-15  4.32456389095e-15  3.43835402942e-15  4.38042583008e-15  3.91429468197e-15  4.22414804332e-15  4.28789263699e-15  3.81916869968e-15  3.80503741309e-15  4.51965798237e-15  3.72710471274e-15  5.11563873825e-15  2.63841518486e-15  4.11022640343e-15  4.17841521712e-15  4.02727166082e-15  3.91451904193e-15  4.66903653593e-15  4.21408821468e-15  4.59275620881e-15  4.35529411945e-15  4.98099300236e-15  5.01565321797e-15  3.95616155612e-15  4.83008038297e-15  4.61666495374e-15  3.27505028115e-15  4.42428325102e-15  2.27776643799e-15  2.47075373978e-15  3.81985850837e-15  5.04636101509e-15  4.23261956103e-15  4.46597631772e-15  4.91244720605e-15  5.25973974297e-15  5.37264883608e-15  4.88974731887e-15  4.65057353447e-15  4.81487048909e-15  4.62070733183e-15  4.44489731841e-15  3.95983934839e-15  3.43699688476e-15  4.80366026723e-15  4.05599907735e-15  4.43237391683e-15  4.71011619099e-15  3.54848203311e-15  3.4356798121e-15  3.92335931221e-15  3.00510750191e-15  3.46341511689e-15  5.08244807068e-15  3.8580773366e-15  4.90019569913e-15  4.39448008105e-15  4.94118147829e-15  4.73434619522e-15  5.62040632789e-15  5.7122489733e-15  6.71466284334e-15  7.08298961746e-15  7.92726914979e-15  8.51575519821e-15  9.51883547623e-15  1.00473621844e-14  1.39525735589e-14  1.72428730626e-14  2.26521603402e-14  3.01533161262e-14  4.39126243745e-14  6.50904715629e-14  1.1336949424e-13  2.59188167312e-13  1.00215109693e-12  2.5976913019e-13  1.14875375335e-13  6.65456818162e-14  4.40726482738e-14  3.14435834475e-14  2.33115666479e-14  1.69231786394e-14  1.37154269863e-14
 1.4615979684e-14  1.1382105832e-14  9.74199975154e-15  8.96007499935e-15  7.42038740582e-15  7.11591673237e-15  7.09175931362e-15  5.47403050659e-15  4.75779344167e-15  4.78314003356e-15  5.30276582265e-15  5.64097949071e-15  5.58885608416e-15  3.68417076513e-15  4.82506424095e-15  4.90674421088e-15  4.39815632067e-15  5.71847343571e-15  4.0939261728e-15  4.71286325881e-15  5.03672263081e-15  4.40868011709e-15  5.81430408827e-15  5.83737609753e-15  4.7124027383e-15  3.80027232407e-15  5.20311447589e-15  4.39634577478e-15  3.34035230466e-15  4.62885424884e-15  3.12285079179e-15  4.38295836503e-15  4.81179381307e-15  4.99229818133e-15  5.01469512992e-15  3.23524327751e-15  4.22524289264e-15  4.71894586995e-15  3.61761650786e-15  3.97193447494e-15  4.00816816203e-15  3.90184011271e-15  3.6617990165e-15  4.27951968254e-15  3.38478173591e-15  3.43368862306e-15  3.23163007427e-15  4.45757851553e-15  3.13843991097e-15  3.20093598914e-15  4.01639136273e-15  4.3057564551e-15  4.25022603506e-15  3.4574725812e-15  4.01564100356e-15  3.99538981381e-15  3.27496264375e-15  3.77227135952e-15  4.13027346201e-15  3.92203974909e-15  3.58620286222e-15  3.8018493411e-15  4.08424014879e-15  4.59305985176e-15  3.81316726101e-15  4.47872070325e-15  4.34810002911e-15  4.52761161211e-15  4.95557234604e-15  4.30076564601e-15  3.05610792312e-15  3.19945055331e-15  4.37658479647e-15  3.62701591039e-15  3.44100272995e-15  4.18138365696e-15  4.46691396958e-15  3.69330143565e-15  4.13924671624e-15  3.07906808862e-15  5.00192595784e-15  4.7068198252e-15  4.1944606353e-15  4.59599623571e-15  4.3503673098e-15  4.28464559317e-15  4.68639637471e-15  3.8259446647e-15  4.01498661941e-15  4.49854006158e-15  3.86323324112e-15  4.76288084992e-15  3.7757694096e-15  4.88444874035e-15  4.3017247411e-15  5.34406054089e-15  4.94852954114e-15  5.7794966461e-15  5.38799820738e-15  6.98913956982e-15  7.84392176172e-15  8.08900804321e-15  8.72064491647e-15  1.19082941079e-14  1.35396883594e-14  1.72097863027e-14  2.26442396454e-14  3.0588363337e-14  4.35558696112e-14  6.57278460583e-14  1.13331985571e-13  2.5976913019e-13  1.00192027632e-12  2.60275656111e-13  1.13540354764e-13  6.58224505223e-14  4.41285651321e-14  3.16165075339e-14  2.26899849785e-14  1.73940839027e-14
 1.7363007085e-14  1.32819891196e-14  1.11972887866e-14  8.88469900129e-15  7.44211372467e-15  7.04848139218e-15  6.9794457827e-15  4.71709463864e-15  5.52492208811e-15  4.70281241642e-15  5.66086962934e-15  5.27874968652e-15  5.32317709925e-15  4.24323748523e-15  4.19237416936e-15  3.046535538e-15  3.93963668505e-15  4.41697032053e-15  4.29906392819e-15  3.25302178991e-15  5.5342144576e-15  3.47345851449e-15  4.95158002423e-15  5.30112949516e-15  4.74740851603e-15  3.51240328876e-15  4.56000120457e-15  4.59273607963e-15  3.60377119372e-15  4.51506048339e-15  3.73251085841e-15  4.52219060613e-15  4.97235599267e-15  5.75105889176e-15  5.44815057511e-15  3.24849046043e-15  4.21380393576e-15  2.0661596765e-15  2.75508557573e-15  3.2712757036e-15  3.33292536773e-15  4.21551994419e-15  4.26353454144e-15  4.86905866647e-15  4.95463618061e-15  4.53369583938e-15  5.50075577754e-15  3.56120300517e-15  3.07645646247e-15  3.35079971088e-15  2.91224673171e-15  4.32426993606e-15  4.7478038624e-15  5.07210018522e-15  3.78435954979e-15  3.06765672994e-15  2.61501005675e-15  3.53222645702e-15  4.52544929805e-15  3.58632170682e-15  4.3184555985e-15  5.22357986565e-15  4.98361480617e-15  4.79100967709e-15  3.6204958436e-15  3.27628547695e-15  4.66358064005e-15  5.00959611878e-15  5.19228985603e-15  3.59200281176e-15  3.69887277796e-15  3.96246757922e-15  3.78841442707e-15  3.41649017833e-15  3.93646111591e-15  3.79596091358e-15  3.68912005417e-15  4.34375168699e-15  4.11732950595e-15  3.79881468609e-15  5.03268247174e-15  3.78138020574e-15  3.63590347573e-15  4.67097794661e-15  4.55546338634e-15  4.27688096908e-15  4.56922671626e-15  3.84594478952e-15  2.93463233334e-15  4.46962500573e-15  4.26798338186e-15  3.25026615394e-15  4.03683223368e-15  3.9592815421e-15  4.29493772665e-15  3.11311371854e-15  4.57098298356e-15  5.06491327155e-15  5.59504957806e-15  6.12826749652e-15  7.13856193881e-15  7.66850460121e-15  9.59804855824e-15  9.91132260114e-15  1.16449831124e-14  1.52823033362e-14  1.79309149699e-14  2.37344712153e-14  3.12090040427e-14  4.39440364879e-14  6.609871205e-14  1.14875375335e-13  2.60275656111e-13  1.00569385403e-12  2.59854477672e-13  1.14162953364e-13  6.69699331158e-14  4.31382951413e-14  3.11313001996e-14  2.28303500763e-14
 2.24780631892e-14  1.7296852779e-14  1.40245287744e-14  1.05220122372e-14  9.00468316264e-15  8.13156351081e-15  7.14519075775e-15  6.84383254698e-15  6.16529218749e-15  5.27640405101e-15  5.02193710918e-15  4.80558528726e-15  4.22393532798e-15  4.50190003175e-15  3.77730452284e-15  4.23779539253e-15  5.47014750469e-15  4.29254374218e-15  4.10641582453e-15  4.2549463668e-15  4.28891269685e-15  3.65994338293e-15  3.78657153195e-15  2.77406462474e-15  5.07790105237e-15  3.47417115501e-15  4.38467167707e-15  4.32266942558e-15  4.64473296822e-15  5.26739381736e-15  3.01187275722e-15  3.7835843293e-15  2.78207776051e-15  3.49262332963e-15  4.39944768432e-15  4.07300612191e-15  2.17054451821e-15  3.65749712935e-15  4.01699205041e-15  3.52219236136e-15  3.25456864104e-15  4.76980009224e-15  3.16310030764e-15  4.05016952807e-15  4.47432454469e-15  3.94538555134e-15  5.16162803899e-15  4.48094582397e-15  4.61744726201e-15  4.53092396214e-15  3.51045244393e-15  2.72502307789e-15  3.8486156083e-15  4.34641191812e-15  3.36070066398e-15  3.66665168318e-15  2.89778511909e-15  3.4986598607e-15  4.75506828937e-15  3.15210661754e-15  3.67482332137e-15  4.3219379237e-15  4.08480535546e-15  4.89008434786e-15  2.98681445925e-15  2.8600135863e-15  3.98060737588e-15  4.43207393715e-15  4.34708924426e-15  3.55533384781e-15  4.32956463976e-15  4.0677871021e-15  3.7678942168e-15  4.26696895363e-15  3.8632366639e-15  5.00544146404e-15  3.37769250593e-15  3.66267915797e-15  2.6180010549e-15  3.95426331876e-15  4.42438228794e-15  4.2928213883e-15  4.43932443174e-15  4.26681527624e-15  4.57685916574e-15  4.52927995559e-15  4.92060832862e-15  4.99086120627e-15  3.12921600791e-15  4.49039624212e-15  5.52130780808e-15  4.28475153601e-15  4.83844715288e-15  4.16687689062e-15  4.59737859559e-15  3.96203819133e-15  4.90284809481e-15  5.54430802246e-15  5.53279999545e-15  5.25677767045e-15  5.99646393102e-15  6.5707532743e-15  7.05063492772e-15  8.39375142378e-15  8.86892729908e-15  1.06291900215e-14  1.48112898652e-14  1.80299913001e-14  2.36666105448e-14  3.13865273296e-14  4.45204615032e-14  6.65456818162e-14  1.13540354764e-13  2.59854477672e-13  1.00252060984e-12  2.59028177976e-13  1.14932907069e-13  6.61696768577e-14  4.35833827535e-14  3.09584577287e-14
 3.17296579808e-14  2.29515958555e-14  1.75247031324e-14  1.42851607911e-14  1.10437673191e-14  8.86891810909e-15  8.18537776973e-15  6.47941292999e-15  5.92950577023e-15  5.13541283723e-15  4.14741556073e-15  4.64879913065e-15  3.45695915222e-15  5.48110067569e-15  4.33101212248e-15  4.15899359235e-15  4.12084020445e-15  5.50247064069e-15  3.39211917549e-15  3.77093537514e-15  4.73032077953e-15  3.14836111722e-15  3.23856235003e-15  3.47691835535e-15  4.18441953395e-15  3.16627549294e-15  4.43578017252e-15  3.96124727839e-15  5.13265350986e-15  5.46428668816e-15  4.0633143848e-15  3.61736174692e-15  3.55849054531e-15  4.66453341265e-15  4.11518779568e-15  4.18266029831e-15  3.18059250278e-15  3.89848526712e-15  4.67414856379e-15  5.3595339536e-15  3.45416912312e-15  3.64086940607e-15  4.74012581398e-15  3.81882469255e-15  4.84162627068e-15  4.53192919669e-15  3.13726808068e-15  4.07273931404e-15  2.77348684347e-15  3.57541012729e-15  3.91313290641e-15  3.86992091542e-15  3.80903017123e-15  3.79438913338e-15  2.91713244902e-15  3.36338706199e-15  2.14193087152e-15  3.69372816434e-15  4.1234521668e-15  4.33541638347e-15  5.2531005738e-15  4.47081365032e-15  4.92319762222e-15  4.83932013889e-15  3.06321573988e-15  4.44303040212e-15  4.02948904244e-15  4.05205357052e-15  4.88326495913e-15  3.61523704029e-15  2.3874655631e-15  4.09427543486e-15  4.19033149107e-15  4.16028040986e-15  3.74323023417e-15  4.028520475e-15  4.26999611808e-15  4.12752175993e-15  4.23303881657e-15  4.34618777574e-15  4.10276492605e-15  4.38106983261e-15  3.6805539265e-15  3.67524598222e-15  2.96384019563e-15  3.42132815155e-15  5.02204570963e-15  3.40861098427e-15  3.10023739214e-15  2.8818663789e-15  3.83666231574e-15  3.88636907048e-15  4.21770700785e-15  4.04117741899e-15  4.6644725653e-15  4.07410965508e-15  4.09356654566e-15  4.41529672242e-15  4.94575403466e-15  4.27134638976e-15  5.30066926791e-15  6.08151614811e-15  6.20211872906e-15  8.20032864926e-15  7.64855470982e-15  9.86243877139e-15  1.3051773191e-14  1.38234261437e-14  1.78999742436e-14  2.38176615835e-14  3.09624773225e-14  4.40726482738e-14  6.58224505223e-14  1.14162953364e-13  2.59028177976e-13  1.00410299676e-12  2.59054998035e-13  1.14383340093e-13  6.63680193469e-14  4.45474456624e-14
 4.53443244781e-14  3.21558686478e-14  2.29539850537e-14  1.82653980277e-14  1.32901391255e-14  1.09278449423e-14  9.99775827975e-15  8.38362914212e-15  5.33725561268e-15  4.50841153415e-15  4.87474577037e-15  5.3289295598e-15  4.38940903582e-15  3.79955047486e-15  3.39036853108e-15  3.87752146979e-15  4.11500064922e-15  4.23204264852e-15  4.45640297632e-15  5.40674557362e-15  3.9430795325e-15  4.18349184609e-15  4.02040909139e-15  3.77893198137e-15  3.59422186045e-15  3.85014368688e-15  4.74068058975e-15  3.9355791794e-15  4.69987563337e-15  3.61707396313e-15  4.02335692063e-15  3.01905947473e-15  3.45646770879e-15  4.73683991541e-15  3.54750516727e-15  3.28261337939e-15  4.11498573553e-15  3.52046624843e-15  4.25608000392e-15  4.72001909207e-15  2.91023746663e-15  3.97321743161e-15  3.80588401916e-15  3.84984559254e-15  4.1527161945e-15  3.95002754959e-15  4.64817451409e-15  5.15643380458e-15  3.71983526013e-15  4.60673331843e-15  4.60364267101e-15  3.8898715265e-15  3.12162973801e-15  4.27053316319e-15  3.11207876113e-15  4.59890258081e-15  2.54042492564e-15  4.56418683372e-15  5.39202204215e-15  4.41483958595e-15  4.14636971251e-15  3.62179410647e-15  3.37577893795e-15  4.3326740982e-15  3.17668604744e-15  2.78738919571e-15  3.8331809396e-15  5.20053828524e-15  3.27381089397e-15  4.15935311583e-15  2.39795123294e-15  3.02409101746e-15  4.5524530777e-15  3.25870603265e-15  3.13653283419e-15  3.5611933769e-15  4.28243542389e-15  4.05250421548e-15  2.97889764626e-15  3.3664057746e-15  4.8185145831e-15  3.65084635704e-15  4.05617262639e-15  4.24200917407e-15  3.31729614147e-15  4.30126372291e-15  4.77827425892e-15  3.23370069611e-15  3.36968226764e-15  4.0669659771e-15  4.36260235298e-15  4.27065451742e-15  3.90689952234e-15  4.80285554968e-15  4.5300982577e-15  4.30055144001e-15  4.72391883936e-15  4.22724928781e-15  4.34309330381e-15  5.15765698688e-15  5.76874196621e-15  6.1577179348e-15  6.31761916913e-15  5.95782205321e-15  5.57447973203e-15  8.23411593184e-15  1.08038677888e-14  1.11520699504e-14  1.50496726462e-14  1.91812753726e-14  2.30125575665e-14  3.14435834475e-14  4.41285651321e-14  6.69699331158e-14  1.14932907069e-13  2.59054998035e-13  1.00234556588e-12  2.59691643813e-13  1.13923257462e-13  6.67715222063e-14
 6.63199600401e-14  4.47717432758e-14  3.11034633961e-14  2.25989372001e-14  1.7200572557e-14  1.43914325536e-14  1.21871245214e-14  9.01485312398e-15  7.56542706527e-15  7.00433017961e-15  6.96364317394e-15  5.87981650953e-15  6.68031444904e-15  5.97021646839e-15  5.33718204828e-15  5.55687941398e-15  4.3974506946e-15  4.75233451428e-15  4.87513665962e-15  4.23936825866e-15  4.02529211834e-15  3.23924145129e-15  4.71595022477e-15  3.97069498065e-15  4.46943114863e-15  5.17090920334e-15  3.78672821572e-15  4.19676754255e-15  3.39785813925e-15  4.43314519072e-15  4.17967390338e-15  4.47944801412e-15  3.38749232331e-15  4.20669884013e-15  2.91129846015e-15  3.37393646356e-15  4.31765328588e-15  4.84331673447e-15  3.93966916017e-15  3.71655916328e-15  2.75235839803e-15  4.07276017176e-15  4.39465417395e-15  4.23041519487e-15  4.10212375779e-15  3.67077426296e-15  2.564112585e-15  4.62959553149e-15  4.05712844245e-15  4.18211353844e-15  3.87038470131e-15  4.12393480237e-15  4.51153691923e-15  5.12990794166e-15  5.54372571088e-15  5.11541806114e-15  4.03980342718e-15  5.21912524687e-15  5.44557423942e-15  5.2252060064e-15  4.1624150135e-15  4.65675436738e-15  4.07507944426e-15  5.40451639032e-15  3.4007345031e-15  3.15928458672e-15  4.24429097908e-15  4.70150033244e-15  5.48789086805e-15  3.45416140113e-15  3.32416609818e-15  3.31376335427e-15  3.80392018883e-15  3.8176296409e-15  3.9031270235e-15  2.8697091276e-15  3.7791536638e-15  4.22766523161e-15  3.28407813588e-15  4.14521043529e-15  4.5973082297e-15  3.48560511865e-15  4.62879070602e-15  5.00454394967e-15  4.43223751314e-15  5.32066092754e-15  4.93169193987e-15  4.48236025276e-15  3.35251331112e-15  4.32233637635e-15  5.14538692077e-15  4.62452624778e-15  3.17269988744e-15  5.03592363346e-15  3.87496377192e-15  5.02491568707e-15  5.57613775132e-15  5.57206468701e-15  4.55643472043e-15  3.86926980348e-15  4.59088948717e-15  4.18115972134e-15  5.73125771397e-15  5.52749394404e-15  5.55206052543e-15  7.30458396549e-15  9.24236751208e-15  9.78024464184e-15  1.17444643636e-14  1.54514975041e-14  1.82956008281e-14  2.33115666479e-14  3.16165075339e-14  4.31382951413e-14  6.61696768577e-14  1.14383340093e-13  2.59691643813e-13  1.00161789682e-12  2.58664683868e-13  1.1304892934e-13
 1.1335174502e-13  6.57972118117e-14  4.35766891337e-14  3.09027572434e-14  2.33585914817e-14  1.76165065958e-14  1.44953274732e-14  1.11753761825e-14  9.77203670064e-15  8.80501963006e-15  7.20324646705e-15  6.17938881877e-15  5.31841746035e-15  6.1832792184e-15  5.66310548542e-15  5.95485204821e-15  3.94349685507e-15  5.40393707457e-15  3.82265201904e-15  3.60150434548e-15  4.4459753085e-15  3.91016491006e-15  3.34927878973e-15  3.46214321384e-15  3.21548050292e-15  4.5456648613e-15  4.29783582651e-15  4.1586273522e-15  4.70352119514e-15  4.38762332887e-15  2.9891045447e-15  3.20909820548e-15  3.21993811603e-15  3.8849610143e-15  2.544108659e-15  2.61128836914e-15  4.40506563589e-15  5.20816723581e-15  3.90317428735e-15  3.68988087771e-15  3.87915044265e-15  4.56733020386e-15  5.20940742055e-15  4.19595796137e-15  4.74742577026e-15  3.18167574977e-15  3.89695032779e-15  4.49410280928e-15  4.66998473513e-15  4.62746734568e-15  4.07094037096e-15  3.34928547621e-15  3.1314535576e-15  4.64056860354e-15  3.97060185769e-15  4.22095506351e-15  2.70672252774e-15  4.72802752207e-15  4.65392881045e-15  3.42986554026e-15  4.37149794573e-15  4.0515090805e-15  3.37591103882e-15  3.34260852374e-15  2.83130934895e-15  3.27835722524e-15  3.75956649359e-15  3.7260807997e-15  3.9328269442e-15  2.93256321526e-15  2.1680488154e-15  3.6711486778e-15  3.02091257901e-15  3.52566952353e-15  4.38033237804e-15  3.48715893654e-15  4.44080647705e-15  4.96720940279e-15  3.7159301094e-15  4.17731166858e-15  3.9441760154e-15  4.14576134924e-15  4.10250130535e-15  3.66039233117e-15  5.65580988654e-15  5.41969162008e-15  4.91868499891e-15  4.93913418845e-15  4.48178922245e-15  3.88519798817e-15  3.57733523423e-15  4.19055354264e-15  3.19348827419e-15  4.11002460382e-15  3.10451410225e-15  4.65178743284e-15  4.58931816632e-15  4.5905094467e-15  4.52480401676e-15  3.59626497113e-15  4.64204269123e-15  4.54786030359e-15  4.35896953065e-15  5.33515568168e-15  5.4812013151e-15  5.98125875127e-15  7.4654053493e-15  8.34847245541e-15  8.38446793311e-15  1.09173995315e-14  1.37029927796e-14  1.69231786394e-14  2.26899849785e-14  3.11313001996e-14  4.35833827535e-14  6.63680193469e-14  1.13923257462e-13  2.58664683868e-13  1.00258050429e-12  2.5867562141e-13
 2.59679764537e-13  1.14284283993e-13  6.71899487796e-14  4.43738605869e-14  3.20456130824e-14  2.21330437167e-14  1.76657480657e-14  1.34203527301e-14  1.01084044087e-14  9.68145622895e-15  8.26372127921e-15  5.73322841651e-15  6.04124024688e-15  6.24202232578e-15  5.24630537842e-15  5.49549933651e-15  4.05457360101e-15  5.17771191518e-15  4.46071190112e-15  5.20100342636e-15  4.47308788575e-15  5.09051551011e-15  4.66907160877e-15  4.0493726178e-15  3.81693637929e-15  4.85490833801e-15  5.71925331365e-15  3.60804179404e-15  3.50560773126e-15  4.17691442777e-15  3.87508329792e-15  3.04333415659e-15  3.18898599491e-15  5.35045325329e-15  4.86076990596e-15  4.36517476773e-15  4.3882547355e-15  3.22163453781e-15  3.25224881532e-15  4.01210662957e-15  4.18378704913e-15  3.65538693165e-15  3.69407997663e-15  3.69273507093e-15  3.28177948232e-15  4.35035162143e-15  4.95661631848e-15  3.94407296257e-15  4.64909705771e-15  3.75264739946e-15  4.01457923145e-15  5.20268513299e-15  4.72785211877e-15  3.98238959635e-15  5.05696373421e-15  4.96051040673e-15  4.02033019999e-15  4.95122549582e-15  5.93463814934e-15  3.72105090461e-15  4.23715019011e-15  4.9623973587e-15  5.28450738993e-15  4.04328207428e-15  4.94791408717e-15  3.57228224624e-15  3.24666163838e-15  5.40770539847e-15  4.23454366699e-15  4.02916118446e-15  3.06002484834e-15  3.32132208766e-15  3.54439998963e-15  4.9013916444e-15  4.7048216088e-15  3.69911083245e-15  2.90118433923e-15  4.3523962774e-15  4.33290987368e-15  3.22567846912e-15  3.90375219665e-15  3.95513005889e-15  2.69646157233e-15  3.53519234062e-15  3.5561310954e-15  4.52449739416e-15  4.66333707412e-15  5.52763558685e-15  5.48241875213e-15  3.04417767957e-15  4.01233483069e-15  4.48551408001e-15  3.90457715437e-15  4.87788079883e-15  4.71892653266e-15  4.63307882387e-15  5.14287818652e-15  5.79152545053e-15  4.99016906357e-15  3.80071473412e-15  4.85984804776e-15  4.06245933033e-15  5.14195936664e-15  6.17987151469e-15  6.70110979984e-15  6.67914598492e-15  7.6700252137e-15  8.40228404396e-15  7.43919971866e-15  9.39454746726e-15  1.19683667628e-14  1.37154269863e-14  1.73940839027e-14  2.28303500763e-14  3.09584577287e-14  4.45474456624e-14  6.67715222063e-14  1.1304892934e-13  2.5867562141e-13  1.00503134982e-12


==> anc/correlator_b14_Nt13_dist11.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95  96  97  98  99  100  101  102  103  104  105  106  107  108  109  110  111  112  113  114  115  116  117  118  119
 8.68221646424e-05  8.07820341509e-05  6.985805445e-05  5.52729821531e-05  4.07332854022e-05  3.11117167183e-05  2.25919233706e-05  1.46986948057e-05  1.14405557301e-05  9.44231664696e-06  6.13598282178e-06  3.81269894289e-06  3.65281931816e-06  4.7292588336e-06  3.20913945701e-06  1.36151717388e-06  6.43306238843e-07  1.85106101656e-07 -7.49980058629e-07 -1.94891828998e-06 -1.72337703226e-06  1.03581029488e-06 -2.91026724365e-07 -2.3793024082e-06 -7.6835864323e-07  1.94107826348e-06 -2.28790519221e-07 -1.06509786301e-06 -9.55291965816e-07 -1.19283075933e-07 -1.96123790505e-06 -8.48471416669e-08  1.50425564929e-06  8.49113389549e-07  1.86837517764e-06  1.12039859379e-07  1.44525719758e-06 -2.47909317612e-07  7.68306072801e-07  1.31988809748e-06 -8.15492751803e-07  7.27355076423e-07 -2.06731373167e-06  1.01747925657e-07 -8.80454390607e-07 -7.87919434738e-07 -8.17235987588e-07  7.757675642e-07  4.47950392207e-07  3.20839238885e-07 -2.26236654013e-07  1.31147023425e-06  1.21224783714e-06  5.92236568665e-07  7.0252305421e-07  3.99931886857e-07  7.6946006583e-07 -2.08340371715e-07  4.92492714641e-07 -2.08058682874e-06 -4.42178545545e-07  2.71204626788e-06  5.90449347705e-07  2.51101085752e-07 -2.26542167449e-08  5.28231062057e-07  7.9552520388e-07  6.25366499478e-07  5.61433132683e-07  1.546926671e-06  1.45243072191e-06  1.5970854209e-06  1.13820259136e-06  1.99416861654e-06 -1.17620721008e-06  3.56459779399e-07 -6.48198502482e-07  1.05834003202e-06 -6.86792041278e-07 -2.34332165768e-07  7.78648606916e-07 -1.21443630224e-06  9.97535896924e-07  1.41040890011e-08  1.61119955201e-06  6.69890557594e-07 -3.02505932967e-06  8.02720988391e-07  1.33753714828e-06  7.59919232117e-07  2.12590174311e-06  8.42319088614e-07  1.70556267791e-06  2.02291925032e-06  3.43350973611e-06  8.27227777843e-08  1.93120650603e-06  5.90240623276e-07  2.35048098677e-06 -6.9876946639e-07  6.559713263e-07  1.7126906857e-06  7.04491401632e-06  2.0247442236e-06  8.59475882221e-07 -2.65638378194e-07  9.72835863947e-07  2.01524914283e-06  2.67666127975e-06  4.60879580486e-06  4.46504208139e-06  6.37662970749e-06  1.1696865139e-05  1.59962424342e-05  2.11521410419e-05  2.83130536332e-05  4.10912341659e-05  5.64833784207e-05  7.03200323834e-05  8.16097261802e-05
 0.506180283174  0.508618072981  0.506491912779  0.506545135494  0.507969159417  0.505367571197  0.508008110034  0.507900731554  0.504602574443  0.507268509668  0.505331911036  0.506171280167  0.505975206431  0.506279696773  0.506832127225  0.506545412139  0.507371064389  0.508997184691  0.506729005876  0.506052052332  0.506332615595  0.505888171302  0.506424720129  0.506539426416  0.504409084351  0.507459937444  0.505976540154  0.505333813688  0.507342402339  0.507889375695  0.507706390829  0.508016018213  0.505856112468  0.50738005998  0.506444999873  0.505895194302  0.508025721137  0.506203568621  0.504165101871  0.506798997894  0.505587825402  0.506876170732  0.507105944793  0.507873116145  0.508317123124  0.507733599654  0.505074902672  0.507657682695  0.505693108109  0.505858251899  0.505106480537  0.505239785685  0.506823429903  0.508706918348  0.505016377963  0.505826623678  0.508071000547  0.505923125452  0.50507568707  0.507012042757  0.505840424734  0.505316582463  0.508287294196  0.506771133894  0.506943005672  0.505534455137  0.506301052476  0.50732797421  0.507201968538  0.507947975885  0.504602324082  0.505491480586  0.507416208451  0.507110723691  0.506485209574  0.505276600943  0.508549505387  0.507986659246  0.505754262213  0.506703980409  0.506149433494  0.507340320944  0.507057488684  0.50718331621  0.507669206434  0.507660116232  0.506435817642  0.507399707775  0.504361948924  0.508047733635  0.506884223339  0.50823257938  0.508060559169  0.505363786545  0.507040602839  0.50483802088  0.507031424446  0.507175587986  0.506452944534  0.506458856383  0.505160969734  0.505420084604  0.508470569006  0.507253676861  0.504814207846  0.506698080566  0.507156151755  0.504973339538  0.504959981019  0.506398373897  0.505572742371  0.505551071669  0.506839488347  0.506914795494  0.506036289316  0.506907315263  0.507397332482  0.507214268106  0.507167500048  0.505851031677
 1.65503122472e-12  4.30552237456e-13  1.88283801148e-13  1.08170540051e-13  7.13841227505e-14  5.17593814958e-14  3.80953543814e-14  2.82912484617e-14  2.13069245811e-14  1.70769181501e-14  1.41571873199e-14  1.19242770695e-14  9.32577582986e-15  8.58601518893e-15  7.23074033234e-15  7.04304709202e-15  7.85521295066e-15  5.4360268763e-15  4.55505750149e-15  5.34489562246e-15  5.6055304071e-15  4.52807622776e-15  1.0275392162e-15  4.70062204253e-15  3.8194990805e-15  3.61056385735e-15  3.51051200568e-15  3.12843899122e-15  5.580113258e-15  3.22182234151e-15  4.15405876435e-15  4.92912251518e-15  1.82597493145e-15  4.83459423752e-15  2.0856426964e-15  1.99382514279e-15  1.70242302737e-15  2.87651707957e-15  1.17030199592e-15  3.94954227641e-15  2.59336862203e-15  2.83734939744e-15  2.0865551446e-15  1.74728565585e-15  5.0077688366e-15  3.86083460675e-15  3.1046557274e-15  5.32830267025e-15  2.22759699023e-15  3.66879800422e-15  4.99260316387e-15  3.69450431897e-15  4.79848172433e-15  4.06806659773e-15  3.17622726358e-15  1.99949383452e-15  3.14765351724e-15  5.16941706932e-15  4.59906741678e-15  5.65834130262e-15  3.07927142212e-15  2.89427596887e-15  4.20502341791e-15  3.48225550591e-15  4.33296858896e-15  4.80549463058e-15  5.44016080077e-15  3.7189147486e-15  4.71389119245e-15  3.69150852678e-15  1.37451785255e-15  5.19469651583e-15  5.22636534908e-15  4.43136306694e-15  2.16357224836e-15  2.30022696536e-15  3.65647350056e-15  2.78893901083e-15  4.26806247863e-15  3.58255801305e-15  4.22314962209e-15  5.22736987879e-15  3.95686906157e-15  4.49987281455e-15  4.17347145663e-15  4.55714787864e-15  3.82500635948e-15  3.22661367572e-15  4.45702286797e-15  4.23969034117e-15  2.72082711657e-15  4.49216756458e-15  2.54401965112e-15  4.2590559166e-15  3.57476338555e-15  3.74904621439e-15  5.10527030187e-15  3.72514552991e-15  4.85277217388e-15  4.40641873688e-15  5.02627429023e-15  4.62001297403e-15  3.52292744313e-15  5.1647073197e-15  6.61140732611e-15  5.48756085461e-15  7.23405493556e-15  8.36185438588e-15  9.21553149473e-15  1.07037175201e-14  1.28648288914e-14  1.62735933564e-14  2.43627530388e-14  2.83051992161e-14  3.68289753213e-14  5.16864234841e-14  7.1967002885e-14  1.09553060873e-13  1.87979361789e-13  4.2910807122e-13
 4.30552237456e-13  1.66501001299e-12  4.29297496774e-13  1.90499675686e-13  1.10216486768e-13  7.29234724088e-14  5.14117606375e-14  3.70588965973e-14  2.76414130661e-14  2.18976808465e-14  1.9333913795e-14  1.45443965904e-14  1.05991299922e-14  1.20120871463e-14  8.90331674724e-15  8.57506008345e-15  8.03810515324e-15  7.73673165313e-15  5.5339089786e-15  3.92811926087e-15  5.93585459582e-15  4.00518644639e-15  3.91976844737e-15  5.36444612058e-15  5.21294446651e-15  3.80933411871e-15  4.23450869261e-15  3.74882629501e-15  3.37080881856e-15  4.94681970013e-15  2.99727168174e-15  3.97677798564e-15  1.69728866658e-15  4.36643802667e-15  5.03563030892e-15  2.8785048441e-15  4.45455795434e-15  6.50419612206e-15  3.17947730187e-15  3.93643643186e-15  3.72643464644e-15  4.7132014736e-15  5.18342406659e-15  4.5375992957e-15  4.60747704368e-15  4.94318500284e-15  3.28724309496e-15  2.80885842713e-15  3.57820553848e-15  4.8812159074e-15  4.60123843052e-15  3.24914498024e-15  3.2353390245e-15  4.87211763449e-15  2.11930437301e-15  2.92434635008e-15  3.37924177213e-15  4.09222093922e-15  2.63724497964e-15  4.14377850905e-15  4.60685168156e-15  1.85640551411e-15  3.69125507261e-15  4.24447392903e-15  4.61952672172e-15  5.50599643996e-15  4.45316677516e-15  3.31224288547e-15  4.052054722e-15  4.41630319926e-15  2.38488493285e-15  3.92349980929e-15  4.58777860495e-15  4.320243163e-15  3.72484020171e-15  2.62175208092e-15  3.06834160657e-15  3.55131008849e-15  5.31964938196e-15  2.41408035022e-15  3.3979732941e-15  2.06051131355e-15  5.16395674192e-15  4.95593658935e-15  4.68802889762e-15  3.24930047769e-15  4.64740742197e-15  4.3579280355e-15  4.48956984069e-15  3.05279402917e-15  3.32838794388e-15  3.32768077566e-15  2.55086967868e-15  3.87961991514e-15  4.03402797687e-15  3.67690514935e-15  3.07476152635e-15  4.85826359574e-15  6.16471970015e-15  4.66816238447e-15  5.14931298058e-15  5.00360181355e-15  4.06320839046e-15  6.12289806082e-15  5.4645700205e-15  6.10496201438e-15  7.51916555948e-15  7.08144012196e-15  8.08506372014e-15  8.54836618057e-15  1.16039528417e-14  1.4728923318e-14  1.70905921338e-14  2.29188395746e-14  2.74579957926e-14  3.73651964577e-14  4.9604308939e-14  7.15816097042e-14  1.09229058707e-13  1.90873622639e-13
 1.88283801148e-13  4.29297496774e-13  1.65710197993e-12  4.29329130676e-13  1.86501892918e-13  1.08430785198e-13  7.0661291782e-14  4.97134873912e-14  3.60698508465e-14  2.75021205479e-14  2.29380050866e-14  1.76701953637e-14  1.42405094437e-14  1.27844385097e-14  9.63440885086e-15  8.89262020274e-15  7.80194234755e-15  6.70261417005e-15  4.96902228094e-15  3.62536447939e-15  6.65534727309e-15  5.08542087246e-15  4.81181423196e-15  5.75946271928e-15  5.56375206313e-15  5.01293982018e-15  4.95385976504e-15  3.97549180618e-15  4.26372415723e-15  4.54278780171e-15  5.52310328501e-15  2.35108244114e-15  3.5810473774e-15  2.70020915361e-15  1.58812462765e-15  2.4970651264e-15  2.35648625209e-15  5.08268392284e-15  5.58385891742e-15  4.23427855136e-15  5.60188776571e-15  4.19464719657e-15  5.51025832612e-15  4.26560123018e-15  4.83368820358e-15  4.97878989779e-15  4.25726828891e-15  3.36139286634e-15  4.37841690501e-15  5.47153833965e-15  5.50828912834e-15  3.07736931099e-15  1.75624685141e-15  5.31605593782e-15  3.21332775544e-15  3.38482643678e-15  4.65400570289e-15  2.64083910705e-15  3.9580526736e-15  4.09735039722e-15  3.22209595702e-15  2.99445332335e-15  3.85491407835e-15  2.04055435874e-15  3.30460427634e-15  3.82171972915e-15  2.57913936653e-15  2.34064327136e-15  4.60475230303e-15  5.09003410049e-15  4.13509732089e-15  3.23429552158e-15  4.35959801297e-15  3.49665573305e-15  4.16677030861e-15  4.48063977354e-15  2.20091133604e-15  4.43448819076e-15  3.77179601437e-15  3.80409227093e-15  3.31354197553e-15  3.65699032408e-15  4.65426213145e-15  4.48811449125e-15  4.61218290958e-15  5.53043223846e-15  5.76824467891e-15  5.51962769738e-15  4.74871783081e-15  4.54065291618e-15  4.84831285898e-15  5.00061429648e-15  3.64272685231e-15  4.53693919648e-15  3.90000938061e-15  3.93400557885e-15  5.64490198389e-15  5.66802960034e-15  5.98616236572e-15  5.15405297392e-15  3.78851624029e-15  4.36092560429e-15  5.39276942854e-15  5.01294931517e-15  3.53310353613e-15  5.88731289296e-15  5.49291370473e-15  5.37577004175e-15  6.39167877046e-15  8.18555821816e-15  8.9331016127e-15  1.02096977381e-14  1.31419339743e-14  1.55857006816e-14  1.84179281012e-14  2.6938813439e-14  3.66180111601e-14  4.98334615888e-14  7.20014158686e-14  1.09865566928e-13
 1.08170540051e-13  1.90499675686e-13  4.29329130676e-13  1.65664983922e-12  4.30079039718e-13  1.87449545554e-13  1.10158625296e-13  7.1350175587e-14  4.90012115901e-14  3.75801134635e-14  3.0562346647e-14  2.19948513913e-14  1.75066985985e-14  1.4506316083e-14  1.19342899016e-14  1.12994203147e-14  1.09637371227e-14  9.27712301311e-15  7.16916259673e-15  6.40317209235e-15  6.83487970986e-15  4.56236723072e-15  3.13833339394e-15  5.07146850047e-15  5.17899473403e-15  4.02763225267e-15  5.14951468273e-15  5.40198348496e-15  2.59475337741e-15  1.86355672465e-15  2.10362185274e-15  3.43145815585e-15  3.17081627917e-15  3.15843182519e-15  3.36963063773e-15  3.04889711912e-15  3.19739333898e-15  3.89396056203e-15  6.00001332639e-15  4.4234587286e-15  3.80698359201e-15  3.11324361022e-15  3.66332426676e-15  2.23041135018e-15  3.43869784936e-15  4.81570486147e-15  4.04049054247e-15  5.07180970059e-15  4.41533873041e-15  6.05096642191e-15  4.37747050717e-15  4.05395366904e-15  3.86352039538e-15  6.05574291663e-15  4.88121882253e-15  5.77981999992e-15  5.04909650742e-15  6.90675104187e-15  5.24488743473e-15  6.57512496477e-15  3.60631694311e-15  3.62222049944e-15  2.03907808818e-15  5.1374726246e-15  2.60896129639e-15  4.43221286955e-15  4.0246512792e-15  2.39395050859e-15  3.89431951916e-15  4.21497961487e-15  3.93821485835e-15  3.51545488901e-15  2.6724888606e-15  3.34397634454e-15  6.5835725165e-15  5.04628271761e-15  4.80892834373e-15  5.497176547e-15  5.2654396459e-15  4.03953398391e-15  4.82863244333e-15  3.58131940761e-15  4.31763052379e-15  3.2989772813e-15  2.9960575019e-15  2.81049134272e-15  3.5543484532e-15  5.48544608639e-15  3.58327963163e-15  3.3616385285e-15  4.89343879844e-15  3.50315359431e-15  3.37164718507e-15  4.29570848995e-15  3.08609332071e-15  4.48513278368e-15  5.65833948288e-15  4.81666621295e-15  3.83165436627e-15  5.35537596442e-15  4.32223323383e-15  4.39831345941e-15  4.12764936355e-15  2.36440662573e-15  3.31634162889e-15  2.76645525926e-15  4.99925350481e-15  4.89005499204e-15  4.97511606545e-15  7.26103721545e-15  8.65929603998e-15  1.21667303503e-14  1.41603760207e-14  1.38437698778e-14  1.6535671451e-14  1.99840558386e-14  2.75217444966e-14  3.81566759771e-14  5.13140943479e-14  7.17034414618e-14
 7.13841227505e-14  1.10216486768e-13  1.86501892918e-13  4.30079039718e-13  1.66078589806e-12  4.29724654883e-13  1.89343410339e-13  1.09011709582e-13  7.18992770709e-14  5.08164637422e-14  3.80904813311e-14  2.75184475464e-14  2.131094306e-14  1.88546558996e-14  1.44672765842e-14  1.17820830599e-14  1.08718798134e-14  9.09132383732e-15  7.25879255976e-15  7.2777014979e-15  6.13888377468e-15  5.01197076478e-15  4.37402686216e-15  5.30395280288e-15  5.21161866713e-15  3.40437236027e-15  4.6062208178e-15  5.28797340264e-15  4.80864504893e-15  4.44203282333e-15  4.59971512982e-15  5.67153967213e-15  3.70682344275e-15  3.36447538035e-15  2.59932268339e-15  2.54970619395e-15  2.95490538146e-15  5.87814986878e-15  5.62568603671e-15  3.23998601224e-15  3.22201867457e-15  3.04207587878e-15  4.67341402505e-15  4.4379311354e-15  2.79528545965e-15  6.65579438627e-15  4.66373021731e-15  4.58527269862e-15  6.12009928281e-15  5.30375793491e-15  4.02150035713e-15  4.28020713137e-15  4.98737925118e-15  4.96716191541e-15  3.39840668807e-15  4.16538503654e-15  3.77610133327e-15  3.90874425875e-15  5.28592899636e-15  6.39355959961e-15  5.32979115612e-15  3.32854067762e-15  4.6155943868e-15  5.86336444964e-15  3.78725034916e-15  4.57445642391e-15  4.65576908679e-15  3.52028430375e-15  5.50016424185e-15  4.01940609499e-15  5.14513920713e-15  3.60906505232e-15  3.45770876106e-15  5.01365651974e-15  5.2650342556e-15  4.46736081999e-15  2.14949080784e-15  4.35942461191e-15  4.98464042346e-15  5.57797307739e-15  4.28627333019e-15  4.55411742253e-15  3.74522779475e-15  4.07162423638e-15  6.22608644975e-15  6.81319120794e-15  3.99370844758e-15  6.27550162851e-15  5.22841625035e-15  6.67205268636e-15  6.22254894017e-15  5.95232502413e-15  3.07507387376e-15  4.86333397577e-15  4.2280630669e-15  5.89212406902e-15  5.72010914272e-15  4.65384713534e-15  2.42817300537e-15  5.7399626377e-15  4.80958482871e-15  3.25881357569e-15  4.63017070218e-15  5.22201942918e-15  4.04827424455e-15  3.46918602993e-15  4.12100492062e-15  5.7830752716e-15  6.67187313307e-15  7.56588407402e-15  7.3180470866e-15  8.05046644765e-15  1.0580574273e-14  1.29005724708e-14  1.43322313896e-14  1.65443431728e-14  2.22889942673e-14  2.78105328942e-14  3.75134043334e-14  5.13601191952e-14
 5.17593814958e-14  7.29234724088e-14  1.08430785198e-13  1.87449545554e-13  4.29724654883e-13  1.6535165996e-12  4.31368443569e-13  1.88311445019e-13  1.07746099351e-13  7.15509326076e-14  5.11516454186e-14  3.64689670289e-14  2.71900872478e-14  2.24500016524e-14  1.83469132781e-14  1.21934401797e-14  1.28705504063e-14  1.07528103598e-14  8.57560771072e-15  7.28957124914e-15  5.54750895692e-15  4.08449046265e-15  6.64674315221e-15  5.05080902829e-15  5.71874719102e-15  3.88061400557e-15  4.07313975315e-15  3.35362457759e-15  3.1072105077e-15  4.19494950677e-15  2.76657970952e-15  3.74011400388e-15  3.82931140613e-15  4.897584665e-15  5.47762801378e-15  5.92096771569e-15  6.10710086798e-15  6.75625061931e-15  4.56315900464e-15  4.05769345978e-15  4.15252510393e-15  3.05776665201e-15  5.85974725375e-15  3.08579864701e-15  4.02017402089e-15  5.69195007141e-15  4.85230730187e-15  4.90020875392e-15  5.84594594428e-15  3.56511333021e-15  4.53507345718e-15  4.91925098564e-15  5.02801293151e-15  5.88980600184e-15  5.53509356049e-15  3.86395913248e-15  2.99178041544e-15  4.55103977778e-15  4.17652090355e-15  4.21031681042e-15  5.76361320562e-15  5.00002842457e-15  5.38272000003e-15  5.73177574334e-15  4.32961129633e-15  5.55724068486e-15  3.17898490155e-15  3.4871275709e-15  3.16762316841e-15  2.20488754438e-15  4.4505401512e-15  3.72936654439e-15  5.60969746207e-15  4.35767869881e-15  5.18055653252e-15  5.1735666476e-15  4.69018118824e-15  3.28627403924e-15  3.93028113407e-15  4.95829675247e-15  3.72798750354e-15  4.01062056812e-15  2.25256633274e-15  4.24563936391e-15  5.1272364456e-15  4.85305462512e-15  4.24777179818e-15  4.86156783386e-15  5.48240077697e-15  6.32905427355e-15  4.7341221025e-15  6.76138303849e-15  3.63768749755e-15  3.86024498018e-15  3.39835292541e-15  3.70058218682e-15  3.19425561324e-15  4.06806253888e-15  3.2496987726e-15  5.48796611576e-15  4.98286948576e-15  3.37339967071e-15  5.13367911495e-15  4.63855581415e-15  2.79434197491e-15  5.75580943915e-15  4.93360255671e-15  5.75518279574e-15  6.0090809123e-15  8.0373222499e-15  7.44262739324e-15  7.698249464e-15  1.02647562738e-14  1.18504941178e-14  1.32607262806e-14  1.25603194888e-14  1.72507032453e-14  2.2736940814e-14  2.79425352036e-14  3.92425386206e-14
 3.80953543814e-14  5.14117606375e-14  7.0661291782e-14  1.10158625296e-13  1.89343410339e-13  4.31368443569e-13  1.66343165704e-12  4.304725965e-13  1.87972991458e-13  1.07703595888e-13  7.30392375331e-14  5.04038108032e-14  3.63398385195e-14  2.86565667361e-14  2.175801591e-14  1.82250200828e-14  1.26452260141e-14  1.28955629858e-14  8.51117397228e-15  7.6781351328e-15  8.24081363404e-15  6.99778814457e-15  4.61909967069e-15  4.86596983674e-15  5.43591094578e-15  4.14647211082e-15  4.1774491754e-15  4.21959019707e-15  3.36554414762e-15  5.46126975438e-15  3.72706121734e-15  5.44309149481e-15  5.27131025595e-15  5.45692348556e-15  4.08933920107e-15  3.81635262741e-15  4.13666458365e-15  5.72081688293e-15  5.09777932881e-15  6.55692480678e-15  2.32977132597e-15  3.50957962766e-15  4.73169028811e-15  3.47865864233e-15  3.76908868513e-15  3.94821637448e-15  4.72452014751e-15  4.30636700693e-15  2.95638966382e-15  3.62966388312e-15  3.39472015977e-15  4.51475017306e-15  2.56171515454e-15  1.50940454731e-15  3.56142085834e-15  3.63832469659e-15  2.42363065533e-15  2.44606829894e-15  2.57483526043e-15  3.42857979198e-15  4.07233937822e-15  3.47179816983e-15  2.68355395948e-15  2.23723488683e-15  2.22610853306e-15  1.9161146331e-15  3.70655987035e-15  3.15108943617e-15  2.46111802474e-15  2.27993424402e-15  3.34348549932e-15  3.22741516185e-15  5.79022379289e-15  2.30754894843e-15  4.83913084557e-15  5.57167004406e-15  3.70656427991e-15  3.50881821671e-15  2.98838129401e-15  5.29991154345e-15  4.27531782835e-15  4.28631502964e-15  3.04395313084e-15  5.46898740412e-15  4.34544825523e-15  4.74412949034e-15  4.5219271532e-15  4.62961386486e-15  6.8137398724e-15  5.66109684908e-15  3.65462205982e-15  5.0427433037e-15  5.13186818379e-15  6.92516201519e-15  6.52711642813e-15  4.82408444608e-15  5.66777203923e-15  1.94919933816e-15  5.26200516753e-15  6.37755878844e-15  4.35034215391e-15  4.47600364165e-15  4.80431262189e-15  4.78985849589e-15  4.06021621238e-15  5.58945839596e-15  5.1536824122e-15  5.98540542397e-15  5.86363046212e-15  4.9097837018e-15  7.51186519981e-15  6.92769799727e-15  8.97357562844e-15  8.51746814384e-15  1.2086214073e-14  1.35818997326e-14  1.54423847858e-14  1.87945136327e-14  2.29245696976e-14  3.18390511082e-14
 2.82912484617e-14  3.70588965973e-14  4.97134873912e-14  7.1350175587e-14  1.09011709582e-13  1.88311445019e-13  4.304725965e-13  1.66301154836e-12  4.28646800408e-13  1.87995347382e-13  1.09984586455e-13  7.28772964634e-14  5.17234967423e-14  3.91425494097e-14  2.98742717667e-14  2.09754998546e-14  1.62351688596e-14  1.3486971647e-14  1.21411833156e-14  9.66419608169e-15  6.8416620527e-15  6.19980527257e-15  7.31199384019e-15  3.64113444313e-15  4.27878769767e-15  3.7564959523e-15  5.88033893344e-15  4.17261089507e-15  4.73181368199e-15  5.36782193561e-15  4.3824760573e-15  3.78965182019e-15  5.10231022081e-15  2.06999874226e-15  4.01200759641e-15  6.17173368634e-15  3.28939760222e-15  4.36127854273e-15  3.50267938115e-15  2.5946704105e-15  2.72747712984e-15  1.63812613917e-15  2.03246412122e-15  2.60042757217e-15  3.60046986573e-15  1.05904922952e-15  3.83040027729e-15  5.55696828121e-15  3.90539407423e-15  3.73356584394e-15  4.00347503867e-15  3.80488662879e-15  3.14997331428e-15  4.54558132264e-15  2.75299251983e-15  2.22181646693e-15  2.96443639978e-15  3.44887897493e-15  3.01698140939e-15  4.54228477142e-15  4.75893104501e-15  3.74304875761e-15  4.54628807518e-15  1.92384918852e-15  3.06176728768e-15  5.29439717924e-15  5.38668334747e-15  4.50473695565e-15  4.43581503575e-15  4.46091456096e-15  3.55638927959e-15  4.23933905465e-15  4.85688616636e-15  3.14179637955e-15  3.10712579313e-15  3.58601848275e-15  2.72723536294e-15  2.83518696731e-15  6.06410826408e-15  3.97897320023e-15  4.44666001427e-15  4.11063648431e-15  2.07899303752e-15  4.89533192044e-15  3.22528450394e-15  3.85982598755e-15  4.01747186857e-15  2.6615235505e-15  5.216019071e-15  4.48222881045e-15  4.62702995497e-15  5.22830281106e-15  4.14860697311e-15  4.42601179361e-15  4.99324432791e-15  5.30673697811e-15  4.65421987856e-15  3.70189548097e-15  5.78375012964e-15  5.01672054126e-15  2.74839698241e-15  5.10002059944e-15  4.2281505724e-15  4.10890901296e-15  4.21856643072e-15  2.54671316056e-15  3.13302467218e-15  4.77764503479e-15  5.33527250743e-15  4.18756033277e-15  6.44713886859e-15  7.55434186473e-15  6.1310617557e-15  8.25952427321e-15  7.89150783828e-15  1.06960271757e-14  1.21638799592e-14  1.42649606946e-14  1.59730040904e-14  2.17675986404e-14
 2.13069245811e-14  2.76414130661e-14  3.60698508465e-14  4.90012115901e-14  7.18992770709e-14  1.07746099351e-13  1.87972991458e-13  4.28646800408e-13  1.6518860723e-12  4.27776418013e-13  1.86492197081e-13  1.08037755648e-13  7.24628033756e-14  5.11755531391e-14  3.74332913815e-14  2.92737563147e-14  2.27902517849e-14  1.6321079545e-14  1.50465925371e-14  1.11714902813e-14  8.67572323629e-15  7.66058505729e-15  8.41108834461e-15  5.44953385155e-15  6.86268053231e-15  6.44795201313e-15  5.25762611234e-15  4.63064276477e-15  4.20036004315e-15  5.42357413715e-15  3.45547072957e-15  1.21225286654e-15  3.94563420339e-15  3.05236836078e-15  5.62904057887e-15  3.36421841118e-15  4.87503789814e-15  4.70661412103e-15  4.73695764599e-15  5.54340151226e-15  6.26423664778e-15  4.10233570734e-15  3.35032091098e-15  2.01098704051e-15  2.37765276789e-15  2.63130379264e-15  4.33101638999e-15  5.1086853755e-15  1.28913004745e-15  3.56327499928e-15  3.86768058241e-15  3.34012328247e-15  4.32572844092e-15  3.71042286969e-15  3.38857340141e-15  4.14930739351e-15  6.64026607543e-15  3.87736765443e-15  2.3126394621e-15  4.47804339146e-15  3.41948184952e-15  5.285921355e-15  2.6779949559e-15  4.44421468098e-15  4.14892516992e-15  4.83119475277e-15  4.70892236577e-15  5.65545940031e-15  3.52452139878e-15  5.1878072719e-15  6.20556756744e-15  4.99793534078e-15  4.95253439355e-15  4.50574479902e-15  1.38444320149e-15  3.50928734621e-15  2.75552021112e-15  4.58541230098e-15  5.80325521932e-15  5.19310082013e-15  4.74914002244e-15  5.88958139752e-15  4.6917045339e-15  4.81015894799e-15  5.00512826201e-15  4.08527424001e-15  2.23745559435e-15  4.28235286991e-15  7.02444201012e-15  7.18786916978e-15  6.4031172704e-15  5.35851013466e-15  5.35604664698e-15  3.34777655848e-15  3.47112611037e-15  3.91766811517e-15  5.41088226168e-15  2.88929423442e-15  5.18248922672e-15  5.08416216005e-15  5.22729999588e-15  6.34572941691e-15  5.25518714859e-15  5.02822309585e-15  4.38386368698e-15  4.66627800014e-15  4.76199179792e-15  5.40395891657e-15  4.01445367715e-15  4.73418423647e-15  5.1961426773e-15  7.30191738509e-15  4.9139196868e-15  6.29904297723e-15  6.9351465477e-15  9.60041489647e-15  9.77584930957e-15  1.22838310769e-14  1.25854472823e-14  1.63646661613e-14
 1.70769181501e-14  2.18976808465e-14  2.75021205479e-14  3.75801134635e-14  5.08164637422e-14  7.15509326076e-14  1.07703595888e-13  1.87995347382e-13  4.27776418013e-13  1.65869644402e-12  4.29390334972e-13  1.87257322971e-13  1.08434585831e-13  7.35449619802e-14  5.21139581635e-14  3.78524910494e-14  2.83251754141e-14  2.2735639097e-14  1.81562976751e-14  1.46544552844e-14  1.28706085459e-14  1.08601339943e-14  8.82021821956e-15  7.68942521054e-15  5.69257954557e-15  6.51626236954e-15  3.60606452753e-15  4.57180469789e-15  4.39485393188e-15  2.86248616393e-15  3.74560769886e-15  2.66540681424e-15  2.49222019245e-15  3.48948586538e-15  2.27321781512e-15  3.4266911266e-15  4.2561973795e-15  5.04144387332e-15  5.19065602282e-15  5.82228840683e-15  4.91549097956e-15  4.14502919598e-15  3.42043755699e-15  3.0360011791e-15  2.82033011894e-15  4.41418968438e-15  2.92966177128e-15  5.30660021964e-15  2.95797896882e-15  3.21080509467e-15  3.99041525286e-15  3.54669803188e-15  3.83617060043e-15  1.20415471543e-15  4.31672933462e-15  3.97173932342e-15  4.49441343258e-15  4.81730715228e-15  4.34609785891e-15  4.40463606848e-15  2.90598182251e-15  4.81401908961e-15  4.42376142876e-15  4.24052740883e-15  2.58312535313e-15  4.21672582092e-15  6.09094374827e-15  1.30412642014e-15  1.96656225435e-15  4.87467166264e-15  7.22218721959e-15  5.46506392964e-15  5.65046186479e-15  5.03165966267e-15  4.24470728797e-15  5.02248602621e-15  3.43794009589e-15  3.43168759924e-15  3.0671480813e-15  2.26134980874e-15  4.25286282891e-15  3.52521173694e-15  5.18443457421e-15  4.43008640152e-15  4.36190137539e-15  4.30366256942e-15  9.62010208045e-16  3.04753732946e-15  4.03999777031e-15  3.83736293193e-15  3.88007631622e-15  5.78725395215e-15  5.84961869488e-15  3.69727171434e-15  4.74042815884e-15  4.58688297991e-15  4.24913589735e-15  1.01635407007e-15  4.95755174802e-15  5.03034575761e-15  4.01322636553e-15  6.17540888736e-15  5.90687742719e-15  4.62644959527e-15  4.98354279789e-15  5.34541466272e-15  3.63460367055e-15  5.07671959508e-15  4.59859264694e-15  4.42190593277e-15  6.70205615687e-15  6.39707775521e-15  5.58997867661e-15  6.29651332089e-15  5.24297150727e-15  5.99098675008e-15  7.86309823375e-15  9.660201449e-15  1.09484729449e-14  1.24562095194e-14
 1.41571873199e-14  1.9333913795e-14  2.29380050866e-14  3.0562346647e-14  3.80904813311e-14  5.11516454186e-14  7.30392375331e-14  1.09984586455e-13  1.86492197081e-13  4.29390334972e-13  1.65548575569e-12  4.29303708161e-13  1.88473093813e-13  1.10055578111e-13  7.40007204405e-14  5.33750370641e-14  3.86107098043e-14  2.90408320868e-14  2.27913466614e-14  1.7126033095e-14  1.39445950452e-14  1.21971099113e-14  1.058471779e-14  8.5737840397e-15  6.30656981174e-15  8.00813794197e-15  6.9466064217e-15  7.95467529413e-15  5.18438410576e-15  5.64270647259e-15  4.26047624011e-15  4.24708320014e-15  2.97153218163e-15  3.35806494864e-15  2.90056340824e-15  4.59661557956e-15  6.14758726585e-15  4.98585151258e-15  2.83818631589e-15  4.34780752075e-15  3.48152169305e-15  2.9134784855e-15  2.91772455863e-15  4.16137480093e-15  5.23772654867e-15  4.47617196547e-15  5.68327109299e-15  2.9187144916e-15  4.02926475768e-15  4.26670138969e-15  4.4806461421e-15  3.45782886497e-15  5.0382727967e-15  4.00026537781e-15  2.76864117723e-15  3.64378613023e-15  2.77815414903e-15  2.26028593446e-15  3.0966835774e-15  4.74470161197e-15  1.79144943543e-15  4.12193811231e-15  3.65633415609e-15  2.68010405436e-15  4.87570756717e-15  3.59250080852e-15  4.12141840869e-15  3.64805459374e-15  2.87361968245e-15  4.99504945111e-15  5.68358502315e-15  3.8783738802e-15  3.96162642143e-15  3.66601272126e-15  4.56975416462e-15  4.51990193244e-15  4.63418168773e-15  4.30596091844e-15  4.54169206884e-15  2.74656105931e-15  5.48278403721e-15  2.78980526548e-15  4.52657916596e-15  5.73855261828e-15  5.81288506477e-15  5.35001945422e-15  3.36514685145e-15  3.93742490124e-15  6.39399949711e-15  4.77105789886e-15  5.74499521139e-15  6.33799183832e-15  3.5122524865e-15  6.05777416244e-15  5.65423883006e-15  6.36229057086e-15  5.23468687248e-15  3.51304699798e-15  3.86570160716e-15  3.52468470202e-15  5.90019440706e-15  4.76561652046e-15  4.64768431807e-15  3.65535590944e-15  2.35576281799e-15  3.52266358908e-15  2.86535681219e-15  5.00974365838e-15  5.73508538307e-15  5.55452279821e-15  4.3323867707e-15  4.45325093879e-15  4.89716111395e-15  5.16734467322e-15  4.323850663e-15  4.8600088956e-15  5.8673662673e-15  6.0309248227e-15  9.23524508253e-15  1.07558971064e-14
 1.19242770695e-14  1.45443965904e-14  1.76701953637e-14  2.19948513913e-14  2.75184475464e-14  3.64689670289e-14  5.04038108032e-14  7.28772964634e-14  1.08037755648e-13  1.87257322971e-13  4.29303708161e-13  1.65696172552e-12  4.27600193992e-13  1.86464900269e-13  1.09963191869e-13  7.26156584355e-14  5.17484802103e-14  3.73149762951e-14  3.11249149472e-14  2.31125202796e-14  1.8221388646e-14  1.56952664079e-14  1.37403113929e-14  8.94761200367e-15  7.96136420859e-15  7.05390387724e-15  5.86238816363e-15  6.68365356613e-15  4.64106949053e-15  6.46255303224e-15  3.95412637291e-15  3.96538806524e-15  2.81530590737e-15  3.82418440103e-15  4.4228119463e-15  4.45226448877e-15  4.76808336277e-15  5.38250474462e-15  3.29225192888e-15  2.90548791131e-15  3.76529437187e-15  5.53397302059e-15  6.3392221425e-15  5.30106656486e-15  5.30224885533e-15  4.21655002992e-15  5.87959217968e-15  3.67612305733e-15  4.39468848455e-15  5.05351773149e-15  3.549768661e-15  5.57784255695e-15  5.18272721274e-15  2.99043260414e-15  3.3476391779e-15  6.25096652885e-15  4.38855377871e-15  5.57923339876e-15  4.9354927834e-15  5.77030025107e-15  5.3164500766e-15  5.37721753172e-15  3.69928883039e-15  4.2260526148e-15  4.05297266482e-15  4.15985918313e-15  5.37444955327e-15  2.79740306657e-15  3.89587617892e-15  4.69248380179e-15  3.92733823042e-15  4.03107478287e-15  4.86892974855e-15  5.13971580921e-15  4.35587023052e-15  5.61569573096e-15  4.59713794737e-15  4.14789611429e-15  3.87824926185e-15  2.77482646716e-15  3.89209803638e-15  1.73230993821e-15  3.45494355161e-15  4.88234668487e-15  4.41058039227e-15  4.6012063764e-15  3.68947939181e-15  4.86067611099e-15  4.98546844415e-15  4.05927966556e-15  3.96873768449e-15  4.09328667201e-15  5.06111918422e-15  3.57333667877e-15  2.93484463454e-15  5.03805907828e-15  2.77651538659e-15  4.34228780016e-15  5.42904583974e-15  4.54264886484e-15  6.18342727426e-15  4.65952928005e-15  3.41507183155e-15  3.90353221204e-15  4.05457197402e-15  4.48525198703e-15 -7.07683253633e-17  3.64326640067e-15  3.88757290771e-15  2.6871163802e-15  4.62272711912e-15  6.16008908484e-15  5.32464049859e-15  5.65454524051e-15  5.11851957858e-15  6.157138099e-15  6.75457808319e-15  6.32658196641e-15  8.01562763072e-15  9.149326481e-15
 9.32577582986e-15  1.05991299922e-14  1.42405094437e-14  1.75066985985e-14  2.131094306e-14  2.71900872478e-14  3.63398385195e-14  5.17234967423e-14  7.24628033756e-14  1.08434585831e-13  1.88473093813e-13  4.27600193992e-13  1.65586422172e-12  4.28978600914e-13  1.88050093828e-13  1.0957879226e-13  7.18573871855e-14  5.11040405379e-14  3.85451606107e-14  3.12910304307e-14  2.34974411289e-14  1.58785181715e-14  1.37864388388e-14  9.75510559558e-15  9.37363059528e-15  7.32441378014e-15  5.96205921493e-15  5.65835120541e-15  5.29566281547e-15  4.65047089782e-15  4.62895545205e-15  5.2115203042e-15  4.83628219472e-15  4.84234745576e-15  3.97357361835e-15  2.93561439784e-15  4.19538700129e-15  6.17125600426e-15  3.08778605976e-15  3.51885359489e-15  4.75616858354e-15  3.72476071967e-15  5.7558969036e-15  6.25633873608e-15  6.12686060341e-15  5.85034388844e-15  5.89277836002e-15  5.18850020847e-15  3.95042537134e-15  5.08724905571e-15  3.08750670946e-15  5.73989364807e-15  3.61332111838e-15  5.36647689851e-15  2.87303680526e-15  3.98979664663e-15  4.29284627727e-15  5.88997589777e-15  7.55667051905e-15  5.29675849362e-15  4.53388020406e-15  5.11030224502e-15  4.35248150406e-15  4.00618290918e-15  5.07128076833e-15  4.20419188083e-15  4.36802431984e-15  2.81820648534e-15  4.03013382431e-15  5.58087150517e-15  3.12152897639e-15  3.39538629452e-15  4.10999550915e-15  3.97211995317e-15  2.56672146878e-15  3.54326186949e-15  3.20374234417e-15  2.86991653678e-15  4.13184451694e-15  2.57663304023e-15  4.18597434616e-15  3.21178762469e-15  5.59406867457e-15  3.16123077994e-15  6.24325940234e-15  3.53834647386e-15  3.79603745722e-15  4.43985345195e-15  4.6935381178e-15  3.34910123644e-15  3.94390062695e-15  3.92885865034e-15  5.70497837714e-15  3.77920024619e-15  1.47490844362e-15  1.94724569244e-15  1.47031584863e-15  2.45946588743e-15  4.17075013427e-15  4.47587630097e-15  4.80311689664e-15  2.794972527e-15  4.65250989105e-15  2.33373163379e-15  2.97966029672e-15  3.79730880902e-15  2.13275022338e-15  3.98818471145e-15  3.14816016691e-15  4.82772817145e-15  4.35886861251e-15  5.69749323345e-15  5.462439144e-15  6.51548435749e-15  5.4873962206e-15  5.51661146629e-15  5.72922233651e-15  9.27258227771e-15  7.82940286562e-15  9.84256739395e-15
 8.58601518893e-15  1.20120871463e-14  1.27844385097e-14  1.4506316083e-14  1.88546558996e-14  2.24500016523e-14  2.86565667361e-14  3.91425494097e-14  5.11755531391e-14  7.35449619802e-14  1.10055578111e-13  1.86464900269e-13  4.28978600914e-13  1.65681922217e-12  4.29221457666e-13  1.8771220985e-13  1.08676792081e-13  7.2187193937e-14  5.1907208761e-14  3.80563768748e-14  2.7772541719e-14  2.17894096841e-14  1.77938951765e-14  1.47477544022e-14  1.32429131021e-14  1.11175973206e-14  9.10628420843e-15  7.78641903129e-15  5.42529227592e-15  5.68236742384e-15  5.60620811556e-15  6.44448004761e-15  6.56555489137e-15  5.11775697241e-15  4.30531538469e-15  3.9983573275e-15  4.70607105811e-15  2.96145171402e-15  3.72972090728e-15  5.07015985536e-15  4.36035991538e-15  3.94386966357e-15  4.74603188263e-15  5.63816925044e-15  5.030489856e-15  3.86847917469e-15  6.35438201461e-15  4.23289585434e-15  3.7422343644e-15  5.53757255611e-15  5.4353000726e-15  3.99196409259e-15  4.38057052669e-15  3.30951735919e-15  3.97632840572e-15  3.61955410699e-15  4.04787889382e-15  2.78047354198e-15  4.30848631481e-15  5.00286398042e-15  2.33360244345e-15  3.42115558875e-15  2.66476368881e-15  4.47604949633e-15  5.7198576094e-15  3.2082023994e-15  2.99923193775e-15  4.16302596124e-15  2.38915668271e-15  4.82028957586e-15  4.23603931194e-15  3.16982571007e-15  3.22133306679e-15  2.75106853826e-15  4.03339705928e-15  5.08019688446e-15  3.49594204415e-15  6.77923605102e-15  3.96756093302e-15  5.59043942766e-15  3.32757408567e-15  4.15846345756e-15  3.63095684611e-15  4.42417789278e-15  4.71986182487e-15  5.01697633352e-15  4.07169477642e-15  2.4373841097e-15  2.54321142378e-15  4.10212246863e-15  4.074529602e-15  4.67475692586e-15  6.31478057144e-15  3.71308701762e-15  2.51112809525e-15  2.95568814362e-15  4.15301015395e-15  3.98312890481e-15  4.09692850859e-15  4.69194938329e-15  5.24009652183e-15  5.42163469276e-15  5.13572970384e-15  3.13236173276e-15  3.5284320186e-15  2.25197799491e-15  4.61845600893e-15  4.66350200126e-15  4.79364371418e-15  3.21259158867e-15  3.86702149106e-15  3.81264922637e-15  5.22348679363e-15  5.82336892077e-15  5.45184734057e-15  6.28385888463e-15  6.44674528079e-15  1.06334173357e-14  8.83751474773e-15  8.19023964832e-15
 7.23074033234e-15  8.90331674724e-15  9.63440885086e-15  1.19342899016e-14  1.44672765842e-14  1.83469132781e-14  2.175801591e-14  2.98742717667e-14  3.74332913815e-14  5.21139581635e-14  7.40007204405e-14  1.09963191869e-13  1.88050093828e-13  4.29221457666e-13  1.65922031054e-12  4.29463372583e-13  1.90282702761e-13  1.10584578034e-13  7.22294866557e-14  5.05735032113e-14  3.8000469979e-14  2.69397058266e-14  2.08117414372e-14  1.80728556252e-14  1.25149678391e-14  1.09853654969e-14  9.16989632795e-15  1.02539359487e-14  7.25640236814e-15  6.5150296122e-15  6.76246236912e-15  5.04406215828e-15  4.40115449473e-15  3.1152238597e-15  1.58778702424e-15  3.36093031342e-15  4.13440237492e-15  3.17092647446e-15  3.35059486239e-15  5.07547508537e-15  4.78962957391e-15  2.60984900219e-15  3.50831238672e-15  4.06114650799e-15  5.77755677916e-15  5.35296250219e-15  4.00608830405e-15  4.82622872068e-15  4.09561965072e-15  5.12706021971e-15  4.23172142353e-15  3.81651690483e-15  3.86269607984e-15  2.27004458096e-15  3.73175183268e-15  4.3081910172e-15  6.17692799428e-15  4.56042960249e-15  4.80527791106e-15  4.44613126568e-15  5.22838214332e-15  3.76340188431e-15  2.77202826683e-15  1.95632751746e-15  5.27420124525e-15  4.91461441326e-15  5.8450511629e-15  3.1388610733e-15  3.20104512046e-15  4.3851543676e-15  3.37004506879e-15  1.43013918111e-15  1.52015385088e-15  1.71670760262e-15  4.8276289077e-15  4.85014018645e-15  2.3181438001e-15  3.11818654243e-15  3.1628616959e-15  2.15912729334e-15  3.1419347987e-15  4.24516533777e-15  3.72294810323e-15  4.74288099133e-15  4.54010813744e-15  3.24184740406e-15  4.66685288694e-15  4.37166858452e-15  5.58686237205e-15  4.74697321572e-15  3.9677307917e-15  5.17429823173e-15  6.60901391461e-15  4.27481185534e-15  3.90113480118e-15  4.10587746318e-15  3.20862482145e-15  4.49144278203e-15  4.88802644101e-15  5.4899336311e-15  4.79359138829e-15  3.67019354609e-15  4.30378699373e-15  3.04617658087e-15  1.9073974639e-15  2.48898355565e-15  4.34578908625e-15  5.22608495104e-15  4.09985336722e-15  4.68587713088e-15  4.73774301433e-15  4.56024913792e-15  5.61848214694e-15  6.51009251402e-15  5.27773604097e-15  4.64939109309e-15  5.82085981484e-15  7.01817538993e-15  7.0192247667e-15  8.24455288101e-15
 7.04304709202e-15  8.57506008345e-15  8.89262020274e-15  1.12994203147e-14  1.17820830599e-14  1.21934401797e-14  1.82250200828e-14  2.09754998546e-14  2.92737563147e-14  3.78524910494e-14  5.33750370641e-14  7.26156584355e-14  1.0957879226e-13  1.8771220985e-13  4.29463372583e-13  1.65776692027e-12  4.30889089838e-13  1.87836515225e-13  1.10249462667e-13  7.26866589389e-14  5.22125209709e-14  3.83568101464e-14  2.90960641742e-14  2.34913091687e-14  2.00257657146e-14  1.52460565656e-14  1.22752908476e-14  1.18096996892e-14  7.59346876099e-15  6.0250880562e-15  6.52939301999e-15  7.48604925223e-15  7.14697791409e-15  7.00040980392e-15  4.25056249973e-15  4.28757684593e-15  3.74430707838e-15  7.13356026874e-15  6.32128906431e-15  5.94231336998e-15  4.12661684626e-15  5.09160378878e-15  3.39495126947e-15  2.78359030703e-15  5.74531591728e-15  2.30291953423e-15  4.90343284658e-15  3.59752213726e-15  4.35267877149e-15  5.94168004763e-15  3.38198839313e-15  4.81735176682e-15  2.69266381127e-15  2.45674953409e-15  4.02043899087e-15  4.50862170278e-15  4.50695085258e-15  3.64235182412e-15  4.78407014943e-15  3.34884545677e-15  2.52639627639e-15  3.25534553413e-15  2.08930164756e-15  2.11555703006e-15  4.51965599041e-15  2.26119586049e-15  4.32830225918e-15  3.8929491975e-15  4.19313215622e-15  4.58505130691e-15  4.451684198e-15  4.51965384468e-15  2.06547875909e-15  3.25453697352e-15  4.61456137201e-15  2.72119331031e-15  3.93033562134e-15  4.77174933867e-15  4.48750454e-15  3.4281244835e-15  3.85699435332e-15  4.80734925983e-15  2.70050875346e-15  4.93942773343e-15  4.85778926052e-15  1.40066603103e-15  4.15568735991e-15  4.06520296287e-15  4.42112728649e-15  5.35640655171e-15  4.94354873918e-15  7.63368366735e-15  5.85614342831e-15  3.46562767831e-15  3.72271762205e-15  3.66119202919e-15  1.81005912519e-15  1.78850877672e-15  5.21753074726e-15  4.33768083158e-15  4.33258706907e-15  3.70947687917e-15  4.42345563558e-15  2.86331215856e-15  3.44338503468e-15  3.84054760884e-15  4.95537059647e-15  4.46509582407e-15  4.40325817556e-15  3.4162172254e-15  4.93696443037e-15  5.45779531096e-15  4.81390085332e-15  5.70402712789e-15  4.17304353859e-15  5.45419252213e-15  6.30116403587e-15  7.21956005441e-15  6.67779640368e-15  6.3930903489e-15
 7.85521295066e-15  8.03810515324e-15  7.80194234755e-15  1.09637371227e-14  1.08718798134e-14  1.28705504063e-14  1.26452260141e-14  1.62351688596e-14  2.27902517849e-14  2.83251754141e-14  3.86107098043e-14  5.17484802103e-14  7.18573871855e-14  1.08676792081e-13  1.90282702761e-13  4.30889089838e-13  1.66085411376e-12  4.32084805034e-13  1.88748163148e-13  1.10966055003e-13  7.33915288262e-14  5.03591949361e-14  3.80365680911e-14  2.69099152609e-14  2.18695713138e-14  1.66748182528e-14  1.50950244353e-14  1.33198220824e-14  9.97769285466e-15  8.57952650393e-15  6.21708694171e-15  7.13750570255e-15  6.74520879071e-15  6.9205458435e-15  4.79143995991e-15  3.20493439702e-15  3.83388239168e-15  6.20261228894e-15  5.14826371079e-15  5.26239850183e-15  5.05683610514e-15  4.37747845364e-15  2.47351283182e-15  3.59222874523e-15  7.30501333844e-15  4.29896867557e-15  5.67537856038e-15  4.61553404229e-15  1.99866009985e-15  3.41543082427e-15  3.69680629746e-15  2.85018394904e-15  2.85848479169e-15  1.923045777e-15  4.4552222673e-15  3.8471106132e-15  3.89442116684e-15  4.32770841925e-15  5.26442734565e-15  4.58004377897e-15  3.11869813383e-15  3.73704466344e-15  2.8050115929e-15  3.5950650614e-15  5.74120854951e-15  6.13023711101e-15  4.67724228676e-15  3.99747760853e-15  3.57583633431e-15  3.19543946799e-15  4.14640314564e-15  4.79879833546e-15  2.51033444876e-15  3.42646053583e-15  5.97840615797e-15  4.19868766715e-15  4.19867753729e-15  4.75393756337e-15  4.65493492542e-15  7.15539260234e-15  5.35540444785e-15  5.57562644147e-15  4.05659253779e-15  3.67080716066e-15  5.15097647775e-15  3.40085663408e-15  4.31360806053e-15  4.33111479294e-15  4.64636639e-15  4.2153813359e-15  3.9004920878e-15  5.25176796333e-15  5.35551224304e-15  2.68849648615e-15  3.72039120785e-15  2.47713458914e-15  4.11928557201e-15  5.70089293668e-15  4.38941842826e-15  4.19736594787e-15  5.24492492391e-15  4.77821943589e-15  4.21342022382e-15  4.57533872259e-15  3.67436455501e-15  1.94344969801e-15  5.00858686198e-15  3.23854299752e-15  3.90005873278e-15  2.76607390068e-15  3.49799792303e-15  2.76538431498e-15  4.46966137075e-15  5.20829557388e-15  2.79254852661e-15  6.3870378426e-15  5.01066569073e-15  5.31028203517e-15  7.45311914142e-15  4.74967689031e-15
 5.4360268763e-15  7.73673165313e-15  6.70261417005e-15  9.27712301311e-15  9.09132383732e-15  1.07528103598e-14  1.28955629858e-14  1.3486971647e-14  1.6321079545e-14  2.2735639097e-14  2.90408320868e-14  3.73149762951e-14  5.11040405379e-14  7.2187193937e-14  1.10584578034e-13  1.87836515225e-13  4.32084805034e-13  1.66873102836e-12  4.32336320157e-13  1.87552841228e-13  1.11138296613e-13  7.18638830936e-14  5.06942445344e-14  3.70776425784e-14  2.89021226896e-14  2.30728579418e-14  1.72194628286e-14  1.49547777277e-14  1.20467226637e-14  9.33971357096e-15  8.20753290703e-15  8.18775177171e-15  7.18070288625e-15  6.19966764492e-15  3.71267178519e-15  3.47128966255e-15  4.06023408945e-15  5.03495088407e-15  5.57426418778e-15  5.82541446843e-15  5.4123635567e-15  5.15337934231e-15  2.71845892735e-15  3.07573773544e-15  4.37094986338e-15  5.59501143146e-15  3.44570579542e-15  5.02249991201e-15  3.60284519805e-15  4.13504491422e-15  4.8911135125e-15  3.06103704452e-15  3.57111830991e-15  4.31605845377e-15  2.38861632784e-15  2.12085552042e-15  3.53664637204e-15  4.97252537189e-15  5.32860273799e-15  4.50421222662e-15  4.13404862421e-15  5.3975483555e-15  2.44793581477e-15  2.48196573554e-15  5.31339172334e-15  4.82011365006e-15  3.82517519883e-15  4.99988430374e-15  6.21056198624e-15  3.04193723066e-15  4.20378686663e-15  3.86157255819e-15  4.54938991078e-15  5.4063329881e-15  4.63735836072e-15  5.89459641337e-15  5.75166235265e-15  4.17090676703e-15  3.96010820753e-15  5.35891689186e-15  5.1966121086e-15  3.30686365416e-15  3.32954585437e-15  3.54342043526e-15  3.24273242095e-15  4.55258661882e-15  4.31357785321e-15  4.37358611144e-15  4.73420005174e-15  4.53050703498e-15  4.51023399138e-15  4.93011975669e-15  3.29399727951e-15  1.33900476931e-15  4.86874160515e-15  3.68253702799e-15  3.79561384238e-15  2.74732034488e-15  4.80777941309e-15  5.38298684999e-15  4.99898267423e-15  3.48409163381e-15  4.79429988238e-15  5.5139378636e-15  3.6437554173e-15  4.47779067724e-15  3.15807160978e-15  4.55924367854e-15  4.65053265271e-15  3.79405752094e-15  4.24843473797e-15  4.36960620082e-15  4.31236860328e-15  5.55149304071e-15  4.00950466475e-15  2.12952100018e-15  4.36740617797e-15  5.4889427883e-15  6.02371810307e-15  6.25260084927e-15
 4.55505750149e-15  5.5339089786e-15  4.96902228094e-15  7.16916259673e-15  7.25879255976e-15  8.57560771072e-15  8.51117397228e-15  1.21411833156e-14  1.50465925371e-14  1.81562976751e-14  2.27913466614e-14  3.11249149472e-14  3.85451606107e-14  5.1907208761e-14  7.22294866557e-14  1.10249462667e-13  1.88748163148e-13  4.32336320157e-13  1.65886217266e-12  4.29724710126e-13  1.90147948075e-13  1.10500575711e-13  7.47500049867e-14  5.14892102802e-14  3.72157634604e-14  2.81333779183e-14  2.46805282455e-14  1.84222229171e-14  1.50744193414e-14  1.026204442e-14  9.79399573091e-15  9.16075432665e-15  9.52391333776e-15  7.93119903102e-15  3.9088063069e-15  4.91583226788e-15  5.39561624709e-15  3.94220886047e-15  5.68422265444e-15  7.56430632825e-15  5.88660391967e-15  4.9686694909e-15  3.3213769963e-15  5.35193181572e-15  4.95884174851e-15  5.96333953188e-15  7.83224756747e-15  5.32593514288e-15  5.2966573727e-15  5.8286542414e-15  4.22514579686e-15  4.54994576503e-15  4.2330425808e-15  2.89394527592e-15  1.63943251568e-15  4.57123345249e-15  3.37744724226e-15  3.41639327982e-15  4.14152440618e-15  4.01971664125e-15  4.40195438464e-15  5.41741555736e-15  5.51505517646e-15  4.49131103523e-15  4.7505404861e-15  4.56895389182e-15  5.48457691967e-15  5.66123441589e-15  4.75861069052e-15  2.58913213779e-15  3.81330690915e-15  2.69461917708e-15  3.69331950163e-15  5.52130240874e-15  4.13723761178e-15  5.45968964363e-15  5.04889748086e-15  4.87844209989e-15  3.74301959421e-15  4.2655348565e-15  3.64637475753e-15  4.48463611075e-15  2.54181116442e-15  3.06400293704e-15  4.46452716901e-15  4.52628341744e-15  4.09872835671e-15  6.91715518907e-15  5.31090999997e-15  3.76938798921e-15  5.02049669017e-15  3.79414866694e-15  4.4377993017e-15  3.01168367338e-15  4.74986270338e-15  7.6133704525e-15  4.53221889955e-15  2.52344982366e-15  5.14899085163e-15  4.21050931901e-15  4.78070173639e-15  3.77041786676e-15  4.6006099931e-15  3.50233662296e-15  2.64052363272e-15  4.40013720021e-15  4.60386314889e-15  4.94724311266e-15  5.05617789349e-15  3.82071863642e-15  3.92416922971e-15  4.49093435207e-15  3.88212286725e-15  5.67712177295e-15  3.62806813413e-15  5.15512492083e-15  5.11553976569e-15  3.83698714272e-15  5.72453378682e-15  5.77829010543e-15
 5.34489562246e-15  3.92811926087e-15  3.62536447939e-15  6.40317209235e-15  7.2777014979e-15  7.28957124914e-15  7.6781351328e-15  9.66419608169e-15  1.11714902813e-14  1.46544552844e-14  1.7126033095e-14  2.31125202796e-14  3.12910304307e-14  3.80563768748e-14  5.05735032113e-14  7.26866589389e-14  1.10966055003e-13  1.87552841228e-13  4.29724710126e-13  1.65794817182e-12  4.28834074495e-13  1.87336143907e-13  1.07460260966e-13  7.13019917425e-14  5.08093496351e-14  3.77579543196e-14  2.91783517157e-14  2.30999095071e-14  1.74112539059e-14  1.49981173339e-14  1.22351688361e-14  1.0520980446e-14  1.05263945978e-14  7.42475964404e-15  5.7579400551e-15  4.79060403458e-15  2.62008259477e-15  5.39124291737e-15  6.00660551696e-15  5.2559754075e-15  2.97655392506e-15  6.51364673938e-15  3.51631518007e-15  4.50161994591e-15  5.1726339522e-15  6.42835169619e-15  7.50363762599e-15  4.60878848008e-15  3.93685579326e-15  5.65620815044e-15  3.78005096488e-15  4.58247551352e-15  4.69074984486e-15  5.07944537614e-15  5.01171670008e-15  5.64360491442e-15  6.00718846285e-15  4.95622696924e-15  4.54253661655e-15  5.51749817908e-15  3.51606498885e-15  4.34693841661e-15  3.38231551832e-15  3.12825872055e-15  5.80240283882e-15  5.4773861871e-15  4.41784205783e-15  5.06783783145e-15  3.87276144554e-15  5.41547716307e-15  4.75220523562e-15  3.56567157761e-15  3.40712024759e-15  3.29486270656e-15  3.60442366221e-15  4.50351994137e-15  4.25536674947e-15  5.90200597575e-15  2.61787952329e-15  3.959154137e-15  4.28066446858e-15  3.07990113396e-15  3.56556499814e-15  2.76452370355e-15  2.69917368635e-15  3.6822683615e-15  5.14194198816e-15  4.49168678492e-15  2.56477216872e-15  2.65123147888e-15  5.00232716493e-15  4.38096227169e-15  3.21188309042e-15  3.372876848e-15  3.9495370485e-15  5.96217630827e-15  4.56715378696e-15  4.92707597151e-15  4.27713660111e-15  4.24878122289e-15  4.35327569068e-15  3.20091523168e-15  3.46574458882e-15  4.77410129726e-15  2.15073341817e-15  2.83400025964e-15  2.94003467112e-15  2.74976891434e-15  3.23925116116e-15  3.28479671918e-15  4.15026004015e-15  4.66134646634e-15  5.60140447131e-15  2.1473800475e-15  1.52439317285e-15  4.87774151859e-15  6.59224711173e-15  4.25988032715e-15  5.10233989492e-15  3.8426678261e-15
 5.6055304071e-15  5.93585459582e-15  6.65534727309e-15  6.83487970986e-15  6.13888377468e-15  5.54750895692e-15  8.24081363404e-15  6.8416620527e-15  8.67572323629e-15  1.28706085459e-14  1.39445950452e-14  1.8221388646e-14  2.34974411289e-14  2.7772541719e-14  3.8000469979e-14  5.22125209709e-14  7.33915288262e-14  1.11138296613e-13  1.90147948075e-13  4.28834074495e-13  1.65645176311e-12  4.29405332217e-13  1.89426016459e-13  1.09801370881e-13  7.08188652764e-14  5.13597169129e-14  3.71152696607e-14  3.05040706136e-14  2.29995941678e-14  1.66520682506e-14  1.39779814087e-14  1.20769217506e-14  1.22504098231e-14  1.05854070217e-14  7.25333736822e-15  6.23567305646e-15  6.47315825721e-15  5.27120703966e-15  5.32285045943e-15  6.32125004437e-15  5.58452072714e-15  5.4997968969e-15  4.49654939683e-15  4.78994045051e-15  6.72574306556e-15  4.85222774517e-15  5.09721249692e-15  6.55073893264e-15  4.60160064428e-15  4.4553249334e-15  5.10558001081e-15  4.32021932938e-15  4.61140497771e-15  4.42632047039e-15  5.4062566067e-15  6.1748007427e-15  5.25075060683e-15  4.75436451481e-15  3.35777662241e-15  2.64817017871e-15  5.51469685936e-15  3.60299430728e-15  2.81492640293e-15  1.97991100428e-15  2.66496481834e-15  1.93959157282e-15  3.20443165391e-15  5.21250703734e-15  5.2152518229e-15  4.14195339152e-15  3.9651330857e-15  4.27532705581e-15  4.73438792679e-15  3.06801428887e-15  3.78839330012e-15  4.81586094872e-15  3.74727216336e-15  2.69516507028e-15  3.44576208406e-15  4.92775108871e-15  4.07029771752e-15  1.65487228353e-15  3.35762969515e-15  2.089732415e-15  1.23161212195e-15  3.84675833006e-15  2.96609223726e-15  3.12915159278e-15  3.88972970484e-15  1.97343856838e-15  3.09526040182e-15  5.48587437967e-15  4.0629584645e-15  3.65097102859e-15  4.14997315397e-15  3.85740849087e-15  3.65708606747e-15  3.3993426596e-15  4.349222685e-15  4.05695079263e-15  2.02358616957e-15  3.55417475212e-15  4.0164042078e-15  4.19300130538e-15  4.84233281651e-15  4.55673127447e-15  4.6021154675e-15  4.74221983006e-15  4.67316850478e-15  4.19644933672e-15  2.41843298236e-15  2.91628095341e-15  4.47109967563e-15  1.90431535106e-15  4.5352690234e-16  4.63940028417e-15  5.12275261005e-15  5.30269268197e-15  4.70006192301e-15  6.52536618798e-15
 4.52807622776e-15  4.00518644639e-15  5.08542087246e-15  4.56236723072e-15  5.01197076478e-15  4.08449046265e-15  6.99778814457e-15  6.19980527257e-15  7.66058505729e-15  1.08601339943e-14  1.21971099113e-14  1.56952664079e-14  1.58785181715e-14  2.17894096841e-14  2.69397058266e-14  3.83568101464e-14  5.03591949361e-14  7.18638830936e-14  1.10500575711e-13  1.87336143907e-13  4.29405332217e-13  1.6571617301e-12  4.29521477637e-13  1.87977906914e-13  1.10612626385e-13  7.17443992986e-14  4.99155986696e-14  3.8327065586e-14  2.71504115457e-14  2.09354721404e-14  1.74075448166e-14  1.40103023034e-14  1.18353292323e-14  8.63980086329e-15  7.94451584157e-15  5.71493780414e-15  6.22567467656e-15  5.78563286833e-15  4.60613892794e-15  4.77501231011e-15  4.50884909197e-15  6.40491873886e-15  6.5868818749e-15  3.87332454915e-15  6.03509309759e-15  6.14861791123e-15  4.58886523728e-15  2.80636503813e-15  3.25828430316e-15  3.27955184524e-15  4.50401418716e-15  5.43538889197e-15  5.42033774367e-15  4.97502956463e-15  5.8878684279e-15  4.3594770537e-15  3.2195000048e-15  4.55999506585e-15  5.03137190945e-15  4.30257463685e-15  2.88446885041e-15  3.87516698567e-15  1.99917619961e-15  2.22550510893e-15  2.22998723816e-15  4.14939835685e-15  5.30089491933e-15  4.9073909334e-15  3.44801277552e-15  3.32003406667e-15  4.61545568479e-15  2.84318583463e-15  3.63520925185e-15  2.92374390995e-15  2.55060885457e-15  1.87976500707e-15  4.78855305109e-15  3.31198289705e-15  1.49000605059e-15  2.70766779188e-15  5.2557623602e-15  4.6808234035e-15  4.99401576516e-15  3.21758434986e-15  3.54465655471e-15  2.60897562288e-15  4.19789827926e-15  2.62528202966e-15  3.11567292984e-15  2.93066121524e-15  3.88144908487e-15  3.48266699293e-15  6.23251771098e-15  3.49049781176e-15  1.59701967299e-15  3.69853799063e-15  2.08806753178e-15  2.4531965065e-15  4.05057860449e-15  5.2987417864e-15  4.18926387199e-15  4.84205157377e-15  4.51893704469e-15  6.1846363573e-15  6.1277706126e-15  3.8932830183e-15  5.47053500846e-15  3.95816034892e-15  5.22267060607e-15  3.78473163869e-15  2.74869474251e-15  4.69265723624e-15  4.23350099386e-15  2.53155280665e-15  1.35004103859e-15  2.47882082404e-15  2.938739534e-15  4.2540820139e-15  5.34141914294e-15  5.64629584465e-15
 1.0275392162e-15  3.91976844737e-15  4.81181423196e-15  3.13833339394e-15  4.37402686216e-15  6.64674315221e-15  4.61909967069e-15  7.31199384019e-15  8.41108834461e-15  8.82021821956e-15  1.058471779e-14  1.37403113929e-14  1.37864388388e-14  1.77938951765e-14  2.08117414372e-14  2.90960641742e-14  3.80365680911e-14  5.06942445344e-14  7.47500049867e-14  1.07460260966e-13  1.89426016459e-13  4.29521477637e-13  1.6565625429e-12  4.30888602526e-13  1.90038845193e-13  1.10387085378e-13  7.07912603658e-14  5.03728488399e-14  3.78915099853e-14  2.91593527298e-14  2.20550072653e-14  1.9156055159e-14  1.54736471444e-14  1.32934604504e-14  1.07847884282e-14  1.05527962465e-14  8.2183242889e-15  7.43521805345e-15  4.41238727686e-15  4.98122544147e-15  4.82273725766e-15  7.84063705359e-15  6.01379110965e-15  6.39428494804e-15  5.00693375206e-15  5.54941821954e-15  3.59263646263e-15  3.4801260477e-15  4.48913420435e-15  4.8234877581e-15  3.95364546115e-15  3.72764584784e-15  4.39542478121e-15  3.97972533234e-15  4.04319350489e-15  4.4246574802e-15  3.11950066386e-15  2.99627556283e-15  4.23005429974e-15  4.97781120986e-15  2.28520100996e-15  3.27637985598e-15  2.96679928997e-15  4.24388761917e-15  4.65339418009e-15  4.90979062738e-15  2.55856246664e-15  2.56874721405e-15  5.32766709337e-15  4.12154563573e-15  3.98469308033e-15  2.57045260446e-15  5.39664397802e-15  5.63695361814e-15  3.47451927117e-15  3.35001802216e-15  4.55313370203e-15  3.92001994301e-15  2.57486608391e-15  2.07839615308e-15  3.51518577814e-15  4.52758596268e-15  2.68978923548e-15  3.87170220845e-15  1.69392826103e-15  2.33984086262e-15  4.08454452761e-15  1.60826112234e-15  4.71499684049e-15  4.79640527044e-15  5.28820985682e-15  3.44661441205e-15  5.62885229562e-15  5.1351936396e-15  5.726379758e-15  5.05689449089e-15  4.26257343002e-15  3.54725690787e-15  5.01398167601e-15  5.3803746503e-15  5.68489194902e-15  5.41943705208e-15  4.64783593509e-15  5.0584615938e-15  5.21107359293e-15  4.93994656417e-15  3.11564102866e-15  4.36919050595e-15  4.56240886734e-15  2.95292881867e-15  4.54388588003e-15  3.43761180747e-15  5.25221997304e-15  5.06615509216e-15  1.61220497549e-15  3.2155539403e-15  4.36927150511e-15  5.55937968369e-15  4.15942535508e-15  5.07632222754e-15
 4.70062204253e-15  5.36444612058e-15  5.75946271928e-15  5.07146850047e-15  5.30395280288e-15  5.05080902829e-15  4.86596983674e-15  3.64113444313e-15  5.44953385155e-15  7.68942521054e-15  8.5737840397e-15  8.94761200367e-15  9.75510559558e-15  1.47477544022e-14  1.80728556252e-14  2.34913091687e-14  2.69099152609e-14  3.70776425784e-14  5.14892102802e-14  7.13019917425e-14  1.09801370881e-13  1.87977906914e-13  4.30888602526e-13  1.65954484176e-12  4.29718046648e-13  1.88664835685e-13  1.07039673543e-13  7.14574054714e-14  4.94775848875e-14  3.64188937304e-14  2.72529142464e-14  2.31348220023e-14  1.71643109307e-14  1.62325136668e-14  1.14770619381e-14  9.17497981783e-15  7.8636734857e-15  6.73375244518e-15  6.17167137553e-15  5.72484473794e-15  7.96893566309e-15  6.41261467545e-15  4.87594101305e-15  6.12828904726e-15  5.7280111833e-15  6.2382927363e-15  5.85535335688e-15  4.64585948734e-15  3.37266283624e-15  4.19507762929e-15  3.55104120572e-15  3.8139465259e-15  3.4125138657e-15  4.04662714791e-15  2.37546240753e-15  4.06812777135e-15  2.88157650534e-15  4.22076593668e-15  3.92422808997e-15  3.67052266526e-15  5.16719300099e-15  3.26233467821e-15  3.54416626826e-15  3.01725578703e-15  3.94662710517e-15  5.48600298882e-15  3.66311480614e-15  3.75515606548e-15  6.03518305412e-15  4.53489089749e-15  4.50787355842e-15  3.72267378925e-15  3.26578875559e-15  2.19032108182e-15  3.17877954858e-15  3.44448830936e-15  3.39604611831e-15  3.10949674905e-15  1.1400279615e-15  2.97470576599e-15  1.82339705568e-15  3.09488470466e-15  3.94477379686e-15  5.26451311442e-15  5.7797439788e-15  5.12096593423e-15  6.21294121368e-15  5.02379855611e-15  4.22306741839e-15  3.85146982427e-15  3.88750894478e-15  3.07334315219e-15  3.67562202814e-15  4.09945897104e-15  5.34259056671e-15  3.26067375966e-15  2.73625153339e-15  3.31976577999e-15  2.63674396815e-15  3.70065192825e-15  4.4723714309e-15  5.41899447526e-15  4.45022086832e-15  6.08261679315e-15  5.74340720966e-15  5.48641952879e-15  5.35585334248e-15  4.84685285096e-15  4.28358766432e-15  4.79414262056e-15  6.27100093482e-15  3.60653227726e-15  5.07789586198e-15  3.11583809272e-15  1.13505983979e-15  1.61409012709e-15  6.19619997712e-15  4.0367850101e-15  4.04460088306e-15  3.65562335001e-15
 3.8194990805e-15  5.21294446651e-15  5.56375206313e-15  5.17899473403e-15  5.21161866713e-15  5.71874719102e-15  5.43591094578e-15  4.27878769767e-15  6.86268053231e-15  5.69257954557e-15  6.30656981174e-15  7.96136420859e-15  9.37363059528e-15  1.32429131021e-14  1.25149678391e-14  2.00257657146e-14  2.18695713138e-14  2.89021226896e-14  3.72157634604e-14  5.08093496351e-14  7.08188652764e-14  1.10612626385e-13  1.90038845193e-13  4.29718046648e-13  1.65198534195e-12  4.30222355292e-13  1.87962170493e-13  1.07325030056e-13  6.96727374997e-14  5.17174345741e-14  3.67850472609e-14  3.07366471223e-14  2.32490724962e-14  1.74605057392e-14  1.39814638345e-14  9.98457815933e-15  9.11883728502e-15  8.93259300351e-15  6.27461028771e-15  6.20261715761e-15  4.77500552353e-15  5.76479452337e-15  7.99579831162e-15  5.90240282936e-15  3.84306354205e-15  5.25671203547e-15  4.14962355818e-15  4.01816379121e-15  4.71807843763e-15  3.54633939633e-15  2.43085498145e-15  3.92230860157e-15  2.21762519231e-15  4.12630841475e-15  3.83901539726e-15  3.96314620844e-15  4.41136884031e-15  3.71830789503e-15  2.67461011655e-15  2.78356343428e-15  3.52305267579e-15  4.81438769302e-15  2.37356849057e-15  3.39498413118e-15  4.0183120746e-15  6.95061692975e-15  2.72697031427e-15  5.86533447545e-15  6.7758315779e-15  4.47189423141e-15  3.74793986602e-15  3.42157127983e-15  3.71397660408e-15  3.55534822283e-15  4.21024257031e-15  3.5160277991e-15  2.47358016786e-15  4.31433794544e-15  4.49832989134e-15  3.63904553338e-15  2.9898738198e-15  4.94198416093e-15  3.31976635464e-15  3.5001441187e-15  5.47455997215e-15  4.46047669199e-15  5.28984976134e-15  3.33554958893e-15  4.97039582024e-15  3.46308217234e-15  3.49716487041e-15  3.55793053103e-15  5.99334401776e-15  5.95262766567e-15  3.54384110136e-15  4.38695210901e-15  5.91487571821e-15  4.65195706835e-15  5.00034444161e-15  6.04461893579e-15  4.89065240954e-15  4.69704504187e-15  3.58052646265e-15  4.72544990794e-15  6.36517188506e-15  4.63644649693e-15  5.59040103575e-15  5.60720787508e-15  4.16454545086e-15  5.96938842849e-15  4.75771924032e-15  4.16110875946e-15  4.27882791863e-15  5.35013556614e-15  3.95460066717e-15  2.70806888591e-15  4.44455377374e-15  5.44729140426e-15  6.1471024439e-15  4.06129376498e-15
 3.61056385735e-15  3.80933411871e-15  5.01293982018e-15  4.02763225267e-15  3.40437236027e-15  3.88061400557e-15  4.14647211082e-15  3.7564959523e-15  6.44795201313e-15  6.51626236954e-15  8.00813794197e-15  7.05390387724e-15  7.32441378014e-15  1.11175973206e-14  1.09853654969e-14  1.52460565656e-14  1.66748182528e-14  2.30728579418e-14  2.81333779183e-14  3.77579543196e-14  5.13597169129e-14  7.17443992986e-14  1.10387085378e-13  1.88664835685e-13  4.30222355292e-13  1.66349482012e-12  4.32213305875e-13  1.88574105943e-13  1.12332451808e-13  7.42673816027e-14  4.99699948093e-14  3.71516926014e-14  3.03820678303e-14  2.32945622355e-14  1.7549127153e-14  1.21490496117e-14  1.15540030586e-14  8.51599442588e-15  7.03665111216e-15  8.01201844043e-15  7.61661437219e-15  4.75834990071e-15  6.33767135281e-15  7.64956034319e-15  7.36722959794e-15  6.3217961686e-15  4.76438006652e-15  4.35991117228e-15  4.01981009487e-15  4.53311131635e-15  5.29133597807e-15  4.96443954226e-15  5.64903630183e-15  6.97544652163e-15  4.62847588553e-15  5.66786658146e-15  3.27693192472e-15  5.11540687071e-15  2.39052613735e-15  4.0713292532e-15  4.64124528676e-15  5.26850982787e-15  3.18118299492e-15  4.35857719488e-15  5.64664261525e-15  4.84329512339e-15  1.57990087277e-15  5.87329063591e-15  3.31489836395e-15  3.53248305448e-15  2.83878229928e-15  3.76958368109e-15  3.26919054607e-15  2.92215945206e-15  3.04756370143e-15  4.3691086779e-15  4.45728297034e-15  4.89353043759e-15  4.13982651264e-15  2.4866526554e-15  4.16944130261e-15  5.29590418284e-15  4.52404014135e-15  4.56542736824e-15  5.32205845072e-15  3.68672330662e-15  5.99146467183e-15  3.5954983756e-15  4.91707516899e-15  3.73555115208e-15  3.70466679384e-15  4.75156520641e-15  5.28412587939e-15  4.54672011175e-15  3.15058096939e-15  4.94817858176e-15  5.90804709042e-15  5.24454094697e-15  3.98709592973e-15  5.30061934776e-15  5.82766144805e-15  5.68058760838e-15  4.36385081035e-15  3.10566444659e-15  4.37358332605e-15  5.97911019337e-15  5.04040302127e-15  5.40418922071e-15  3.87026474753e-15  4.52785980868e-15  4.46006320447e-15  5.14594518956e-15  2.19576105222e-15  4.37144393364e-15  4.60094671562e-15  3.25788376264e-15  4.05147409563e-15  4.21076137648e-15  2.86323687928e-15  3.43393920662e-15
 3.51051200568e-15  4.23450869261e-15  4.95385976504e-15  5.14951468273e-15  4.6062208178e-15  4.07313975315e-15  4.1774491754e-15  5.88033893344e-15  5.25762611234e-15  3.60606452753e-15  6.9466064217e-15  5.86238816363e-15  5.96205921493e-15  9.10628420843e-15  9.16989632795e-15  1.22752908476e-14  1.50950244353e-14  1.72194628286e-14  2.46805282455e-14  2.91783517157e-14  3.71152696607e-14  4.99155986696e-14  7.07912603658e-14  1.07039673543e-13  1.87962170493e-13  4.32213305875e-13  1.65675666649e-12  4.27978383396e-13  1.89019768096e-13  1.09257022059e-13  7.21658439497e-14  4.99385675531e-14  3.6979580585e-14  2.82041868662e-14  2.16243409455e-14  1.66441724837e-14  1.34854440145e-14  1.16575076572e-14  9.74755538368e-15  8.2548643859e-15  7.6843253213e-15  5.02490802141e-15  6.95943364957e-15  7.68309858433e-15  5.11622044908e-15  5.12548275599e-15  5.56096359654e-15  6.28079939984e-15  6.52159387047e-15  5.23459060489e-15  5.81731919244e-15  2.60521708677e-15  5.18336830935e-15  4.00562557178e-15  4.11912663348e-15  3.90731794474e-15  4.84991248897e-15  3.32246927626e-15  3.346402098e-15  3.59586879953e-15  4.23987925448e-15  5.05879472916e-15  3.40719283525e-15  4.28714775432e-15  4.55189378553e-15  4.21737711875e-15  4.83001651628e-15  5.6919462444e-15  3.3171937632e-15  1.80104783308e-15  3.74230239719e-15  3.04347153455e-15  2.71141395829e-15  3.52160875427e-15  3.54182804113e-15  4.09975719962e-15  3.85692685246e-15  4.18213671844e-15  5.08480754694e-15  3.28597096418e-15  2.41016234815e-15  3.49821033546e-15  4.91192726616e-15  5.07360787257e-15  4.52254850903e-15  3.14407152757e-15  5.08799695442e-15  4.21780724122e-15  5.19135297964e-15  3.84868276645e-15  5.17779601234e-15  4.22857946567e-15  3.42084260292e-15  1.2551025118e-15  4.61147987076e-15  3.36442027283e-15  8.02251042237e-16  3.31033705274e-15  3.12306156436e-15  4.67959675736e-15  4.1159872391e-15  5.69098887234e-15  5.17383952278e-15  5.03353438185e-15  4.996081759e-15  3.45286136382e-15  4.50198571234e-15  5.72296383199e-15  5.33928239905e-15  3.91665915475e-15  4.90513243836e-15  3.72341256262e-15  3.58553209592e-15  4.77583412731e-15  5.33482853504e-15  4.27420411677e-15  4.96865978672e-15  6.39172170679e-15  4.51438970123e-15  5.36180456116e-15
 3.12843899122e-15  3.74882629501e-15  3.97549180618e-15  5.40198348496e-15  5.28797340264e-15  3.35362457759e-15  4.21959019707e-15  4.17261089507e-15  4.63064276477e-15  4.57180469789e-15  7.95467529413e-15  6.68365356613e-15  5.65835120541e-15  7.78641903129e-15  1.02539359487e-14  1.18096996892e-14  1.33198220824e-14  1.49547777277e-14  1.84222229171e-14  2.30999095071e-14  3.05040706136e-14  3.8327065586e-14  5.03728488399e-14  7.14574054714e-14  1.07325030056e-13  1.88574105943e-13  4.27978383396e-13  1.6537390325e-12  4.2934545784e-13  1.89560414766e-13  1.08706651381e-13  6.99463835483e-14  5.12938509041e-14  3.83056705551e-14  2.79041245483e-14  2.22360952868e-14  1.62258456114e-14  1.35191642517e-14  1.19824185271e-14  9.29969069144e-15  8.48160664912e-15  6.29284867898e-15  7.51043517131e-15  5.8246282935e-15  5.34552464914e-15  5.46584783729e-15  4.69863383432e-15  5.13898683188e-15  5.45476510649e-15  5.32188222026e-15  5.23962530465e-15  4.71233691871e-15  6.40767708869e-15  6.72149631629e-15  4.49017600862e-15  3.10802437486e-15  3.0421857832e-15  4.34096439694e-15  4.15384701914e-15  2.31837728618e-15  5.06878011091e-15  3.85700955933e-15  3.48079912148e-15  3.05175665024e-15  5.72855088642e-15  4.89040892405e-15  4.54894384204e-15  5.1569418356e-15  5.53169265836e-15  5.7261894743e-15  5.56627398669e-15  4.10204601366e-15  3.02092135773e-15  4.27209446852e-15  3.4700852534e-15  3.67406032394e-15  3.33634125409e-15  3.50523692144e-15  4.75181974073e-15  3.91192652281e-15  3.97259771921e-15  4.08629161844e-15  9.79656695044e-16  5.17030601507e-15  4.51879474139e-15  3.55817256181e-15  6.46779710985e-15  3.64190721488e-15  3.29633389536e-15  5.61602310323e-15  4.73701892994e-15  4.5903768246e-15  2.80515087295e-15  3.20633104627e-15  5.97163947941e-15  4.00481946803e-15  3.45085544247e-15  3.07411813705e-15  1.84018853058e-15  3.68149008324e-15  4.77544610707e-15  5.54264559144e-15  3.99135995201e-15  3.79427529984e-15  4.16982053009e-15  3.51459600384e-15  5.01464097254e-15  5.03909652826e-15  2.58747656427e-15  2.94219575001e-15  3.54301264767e-15  3.94119112463e-15  4.84180614513e-15  4.79422942237e-15  5.06433657592e-15  3.96045968984e-15  4.40475329058e-15  5.63626079455e-15  4.73119470252e-15  5.76996729049e-15
 5.580113258e-15  3.37080881856e-15  4.26372415723e-15  2.59475337741e-15  4.80864504893e-15  3.1072105077e-15  3.36554414762e-15  4.73181368199e-15  4.20036004315e-15  4.39485393188e-15  5.18438410576e-15  4.64106949053e-15  5.29566281547e-15  5.42529227592e-15  7.25640236814e-15  7.59346876099e-15  9.97769285466e-15  1.20467226637e-14  1.50744193414e-14  1.74112539059e-14  2.29995941678e-14  2.71504115457e-14  3.78915099853e-14  4.94775848875e-14  6.96727374997e-14  1.12332451808e-13  1.89019768096e-13  4.2934545784e-13  1.65902754227e-12  4.3198181734e-13  1.87373342627e-13  1.09254821209e-13  7.22311917791e-14  5.15454234146e-14  3.82898847102e-14  2.82930999134e-14  2.18057684913e-14  1.81907099712e-14  1.45235986331e-14  1.12153289836e-14  1.2117462365e-14  8.53648249692e-15  8.65195345519e-15  6.24896828892e-15  6.79563113489e-15  4.32949925852e-15  6.77704698365e-15  4.99248483707e-15  6.15869216291e-15  2.73538797499e-15  3.96869024326e-15  3.17449768931e-15  4.57336318026e-15  3.98898779242e-15  2.69833464723e-15  4.03795920058e-15  2.61935482953e-15  3.4252361274e-15  3.49664791814e-15  2.96978138626e-15  3.34339308813e-15  2.44626430481e-15  2.69638844745e-15  4.5797839677e-15  4.37367521385e-15  5.08954098895e-15  5.8661227281e-15  6.27569366227e-15  5.50510365982e-15  5.63166381529e-15  5.6007126093e-15  2.76277676072e-15  3.70169166099e-15  4.99055358689e-15  3.13656491076e-15  3.43683239131e-15  3.34043622989e-15  3.74043816058e-15  4.00211040218e-15  4.31521609221e-15  4.02237281568e-15  2.93820676837e-15  1.52677529039e-15  3.84826047891e-15  4.16109085788e-15  3.1862162822e-15  5.48029466527e-15  5.06380695562e-15  5.45407334291e-15  6.16496764587e-15  3.4472941033e-15  3.01606877904e-15  3.37131857861e-15  4.45682756299e-15  5.32533120013e-15  2.63918733577e-15  2.66205927275e-15  3.25370149154e-15  3.30374938037e-15  3.53450376117e-15  4.50516810883e-15  6.52129161212e-15  4.9989345793e-15  4.53768310321e-15  5.73773705381e-15  4.59765438645e-15  5.21931049008e-15  7.12565002303e-15  5.16155276909e-15  2.75007204272e-15  5.78332036595e-15  3.26006597012e-15  3.55743192625e-15  4.34767792433e-15  4.64304978216e-15  3.35482106483e-15  5.36921078303e-15  3.87330956014e-15  1.40590638807e-15  4.54466732232e-15
 3.22182234151e-15  4.94681970013e-15  4.54278780171e-15  1.86355672465e-15  4.44203282333e-15  4.19494950677e-15  5.46126975438e-15  5.36782193561e-15  5.42357413715e-15  2.86248616393e-15  5.64270647259e-15  6.46255303224e-15  4.65047089782e-15  5.68236742384e-15  6.5150296122e-15  6.0250880562e-15  8.57952650393e-15  9.33971357096e-15  1.026204442e-14  1.49981173339e-14  1.66520682506e-14  2.09354721404e-14  2.91593527298e-14  3.64188937304e-14  5.17174345741e-14  7.42673816027e-14  1.09257022059e-13  1.89560414766e-13  4.3198181734e-13  1.66497692624e-12  4.31632342479e-13  1.89001566339e-13  1.087716152e-13  7.17657517527e-14  5.04131186644e-14  3.81847536515e-14  2.90109389357e-14  2.18463578392e-14  1.60340562435e-14  1.14466445382e-14  1.06335573398e-14  9.92409361401e-15  7.74286867966e-15  7.41876612294e-15  6.03557562675e-15  6.52420269761e-15  6.71848549291e-15  5.26731041448e-15  5.62595577092e-15  4.8540582737e-15  5.47861036023e-15  4.04352510412e-15  2.98238762043e-15  4.13112621008e-15  3.10784190989e-15  3.58029267889e-15  2.83225640115e-15  3.06712615759e-15  3.43784310697e-15  1.05877820341e-15  2.27729488286e-15  3.36059947839e-15  2.49014008464e-15  4.89261118594e-15  4.49636991196e-15  4.52147773387e-15  5.51930992419e-15  6.25160243157e-15  3.88219989557e-15  4.23870230576e-15  5.09940473705e-15  4.6929334005e-15  4.28320935743e-15  2.39696596312e-15  3.1410035342e-15  2.81715727649e-15  4.73729954774e-15  2.89339026095e-15  2.89954285283e-15  1.53937121018e-15  2.87585495166e-15  3.67868342971e-15  2.59171962298e-15  3.60537355888e-15  3.59358881956e-15  3.82168048437e-15  5.16750555222e-15  5.60457907652e-15  3.35634046795e-15  3.4641856225e-15  4.65790221903e-15  4.37203625454e-15  3.7468163601e-15  3.12454356615e-15  5.41622183094e-15  4.41559947942e-15  4.36342289537e-15  3.04603273938e-15  2.56397127169e-15  3.84285464072e-15  2.30483018914e-15  5.3192389763e-15  5.11869161627e-15  2.93209319689e-15  4.34660858294e-15  4.69634672173e-15  5.2320317523e-15  3.1918612688e-15  4.97266313813e-15  4.15162946598e-15  5.7565008469e-15  3.72836213897e-15  5.25073521688e-15  6.73772755554e-15  6.21874725064e-15  4.70057053001e-15  4.519716331e-15  2.82945513527e-15  2.19796148381e-15  3.46351545021e-15
 4.15405876435e-15  2.99727168174e-15  5.52310328501e-15  2.10362185274e-15  4.59971512982e-15  2.76657970952e-15  3.72706121734e-15  4.3824760573e-15  3.45547072957e-15  3.74560769886e-15  4.26047624011e-15  3.95412637291e-15  4.62895545205e-15  5.60620811556e-15  6.76246236912e-15  6.52939301999e-15  6.21708694171e-15  8.20753290703e-15  9.79399573091e-15  1.22351688361e-14  1.39779814087e-14  1.74075448166e-14  2.20550072653e-14  2.72529142464e-14  3.67850472609e-14  4.99699948093e-14  7.21658439497e-14  1.08706651381e-13  1.87373342627e-13  4.31632342479e-13  1.66006263942e-12  4.30119117659e-13  1.88095456194e-13  1.10244629666e-13  7.31526921586e-14  5.05126279835e-14  3.87245525915e-14  2.91287983221e-14  1.99160476281e-14  1.76019431434e-14  1.38446891097e-14  1.24629868987e-14  9.9253610537e-15  7.26224376611e-15  6.6107163896e-15  6.06387942983e-15  4.37665469984e-15  3.8143517315e-15  4.33803931517e-15  5.32238084371e-15  4.62543888488e-15  2.52888847346e-15  2.77023982563e-15  3.23433492212e-15  1.69919471962e-15  3.94027441777e-15  3.12215837958e-15  4.3020695939e-15  4.28136551229e-15  2.50528820037e-15  1.8571058466e-15  3.37235516703e-15  3.11693523647e-15  2.29103484868e-15  2.06432138867e-15  3.91364871449e-15  4.80142650242e-15  5.05701046949e-15  4.51543824626e-15  4.49452041884e-15  4.69807553752e-15  4.73454429453e-15  5.5482147097e-15  5.48693874158e-15  4.66311090442e-15  2.91969876221e-15  4.28516532968e-15  5.06334578495e-15  2.02631355446e-15  3.33356666089e-15  4.45036204891e-15  2.17779672741e-15  3.28854341803e-15  5.3604893834e-15  3.84560518556e-15  3.44713475901e-15  3.49175456802e-15  5.75802196446e-15  2.67423369571e-15  3.13439479014e-15  2.90671562033e-15  3.35557214362e-15  9.88860896677e-16  1.8211561898e-15  2.9745875278e-15  5.30611568432e-15  4.56242361035e-15  4.57695763734e-15  4.05409875046e-15  5.19527446923e-15  5.41921649803e-15  5.38604709015e-15  4.95042008063e-15  2.80517303541e-15  1.74312545956e-15  2.53027889331e-15  4.53080131456e-15  3.33195932047e-15  4.00001701119e-15  2.79578252421e-15  4.40435185535e-15  3.08737894987e-15  4.86029311627e-15  4.18798211126e-15  3.86947396062e-15  5.15500792834e-15  3.93866794922e-15  3.12736434583e-15  2.46766808059e-15  2.92144954114e-15
 4.92912251518e-15  3.97677798564e-15  2.35108244114e-15  3.43145815585e-15  5.67153967213e-15  3.74011400388e-15  5.44309149481e-15  3.78965182019e-15  1.21225286654e-15  2.66540681424e-15  4.24708320014e-15  3.96538806524e-15  5.2115203042e-15  6.44448004761e-15  5.04406215828e-15  7.48604925223e-15  7.13750570255e-15  8.18775177171e-15  9.16075432665e-15  1.0520980446e-14  1.20769217506e-14  1.40103023034e-14  1.9156055159e-14  2.31348220023e-14  3.07366471223e-14  3.71516926014e-14  4.99385675531e-14  6.99463835483e-14  1.09254821209e-13  1.89001566339e-13  4.30119117659e-13  1.66399348398e-12  4.30392076719e-13  1.89371423317e-13  1.0847432912e-13  7.31094656181e-14  5.13107033084e-14  3.78904038285e-14  2.84923827864e-14  2.14952841776e-14  1.80868245618e-14  1.42305629385e-14  1.11025550124e-14  8.94817273248e-15  7.78593829585e-15  8.50371010986e-15  5.71828564287e-15  6.55448930298e-15  7.10749470136e-15  6.26475810852e-15  4.2899187783e-15  4.09694538652e-15  3.9942279567e-15  5.35572557772e-15  9.07685273411e-16  3.49372533237e-15  3.70480780025e-15  3.16592484001e-15  4.31787943018e-15  2.68089632662e-15  3.13467507819e-15  3.66644091814e-15  4.00408374135e-15  3.64253164439e-15  3.12270763674e-15  4.01420723131e-15  5.84554737347e-15  4.61764949217e-15  3.82481640563e-15  5.03149952543e-15  4.05951459044e-15  3.78094490638e-15  4.61221824302e-15  5.00986946408e-15  5.64146046172e-15  4.66583721009e-15  5.79348695044e-15  5.94445026748e-15  3.69095232644e-15  5.53642665252e-15  4.26346577262e-15  2.97576765054e-15  3.58228287928e-15  2.05303273583e-15  2.00110807895e-15  1.72238954606e-15  2.96039472649e-15  3.8480639748e-15  2.28298913322e-15  4.08978307035e-15  3.84974856013e-15  4.46718320267e-15  4.335156798e-15  3.7009134478e-15  3.16389056054e-15  5.54266323249e-15  5.11353272718e-15  4.62284000448e-15  3.0076157819e-15  2.31042059453e-15  2.70306730021e-15  4.52388949129e-15  3.22951075125e-15  4.00196097951e-15  2.93328912595e-15  4.51099394893e-15  4.30215521055e-15  5.43446623561e-15  3.27852490633e-15  2.44806098826e-15  3.16497103468e-15  5.32693709392e-15  5.0210061878e-15  4.47670906152e-15  4.44779460496e-15  4.9425933892e-15  3.75167906439e-15  4.23200038885e-15  4.05565424593e-15  2.7154608966e-15
 1.82597493145e-15  1.69728866658e-15  3.5810473774e-15  3.17081627917e-15  3.70682344275e-15  3.82931140613e-15  5.27131025595e-15  5.10231022081e-15  3.94563420339e-15  2.49222019245e-15  2.97153218163e-15  2.81530590737e-15  4.83628219472e-15  6.56555489137e-15  4.40115449473e-15  7.14697791409e-15  6.74520879071e-15  7.18070288625e-15  9.52391333776e-15  1.05263945978e-14  1.22504098231e-14  1.18353292323e-14  1.54736471444e-14  1.71643109307e-14  2.32490724962e-14  3.03820678303e-14  3.6979580585e-14  5.12938509041e-14  7.22311917791e-14  1.087716152e-13  1.88095456194e-13  4.30392076719e-13  1.65738933406e-12  4.29406662158e-13  1.87505643851e-13  1.10019850725e-13  7.09319963168e-14  5.08192172055e-14  3.70429346564e-14  2.83545509217e-14  2.23359285798e-14  1.68230711623e-14  1.46564752203e-14  1.16459586667e-14  9.61634668269e-15  7.47294562786e-15  6.21606116844e-15  8.20380252148e-15  7.52863477163e-15  7.27032094276e-15  5.47607038964e-15  5.14880616671e-15  3.11813679419e-15  4.96047230413e-15  2.74432421924e-15  3.22423670298e-15  6.23100551351e-15  3.36094824915e-15  4.58475027987e-15  2.5828728675e-15  2.96695175846e-15  4.12963781901e-15  1.84242481029e-15  3.40253660737e-15  3.65179675771e-15  2.97679957934e-15  4.58063623346e-15  2.73232060841e-15  3.32472976285e-15  4.85489334974e-15  5.49299609044e-15  4.95960428623e-15  4.35527956936e-15  3.43089828506e-15  5.79186065304e-15  3.59930691292e-15  6.58270930552e-15  5.86967288467e-15  3.08005693286e-15  3.17564907934e-15  2.11307135627e-15  3.68095949764e-15  4.37871868776e-15  4.93598805969e-15  3.96915131772e-15  4.62741384001e-15  2.51139231889e-15  5.34795371652e-15  3.42597478538e-15  3.87690337034e-15  3.54224746472e-15  2.99594008196e-15  5.60740593448e-15  3.66790945051e-15  3.07579065039e-15  4.63524957352e-15  4.06248237205e-15  4.0303364396e-15  5.05289443961e-15  4.84987424228e-15  4.7235782825e-15  4.05626064026e-15  4.87447277557e-15  4.24356587501e-15  8.18179382705e-16  1.45826801031e-15  4.67700229512e-15  5.35986589855e-15  3.31592546581e-15  1.78222736178e-15  2.43815863799e-15  3.55680282483e-15  3.93319885838e-15  4.87850365518e-15  9.00903644437e-16  3.46652826246e-15  3.05489215073e-15  5.00432890089e-15  4.8126077484e-15  3.29207940014e-15
 4.83459423752e-15  4.36643802667e-15  2.70020915361e-15  3.15843182519e-15  3.36447538035e-15  4.897584665e-15  5.45692348556e-15  2.06999874226e-15  3.05236836078e-15  3.48948586538e-15  3.35806494864e-15  3.82418440103e-15  4.84234745576e-15  5.11775697241e-15  3.1152238597e-15  7.00040980392e-15  6.9205458435e-15  6.19966764492e-15  7.93119903102e-15  7.42475964404e-15  1.05854070217e-14  8.63980086329e-15  1.32934604504e-14  1.62325136668e-14  1.74605057392e-14  2.32945622355e-14  2.82041868662e-14  3.83056705551e-14  5.15454234146e-14  7.17657517527e-14  1.10244629666e-13  1.89371423317e-13  4.29406662158e-13  1.65814911705e-12  4.27034173629e-13  1.86517509626e-13  1.09102928992e-13  7.28335276629e-14  5.16602319647e-14  3.85397512345e-14  2.92441288892e-14  2.09719010021e-14  1.82920061652e-14  1.43314859901e-14  1.20244418717e-14  9.11120710367e-15  9.27267823416e-15  6.63251985588e-15  5.72745874593e-15  5.9682895272e-15  4.15134441803e-15  5.68673768507e-15  4.03134380158e-15  6.62827803563e-15  3.46778294809e-15  4.20607967963e-15  7.35246474528e-15  4.53177233506e-15  5.18680057911e-15  3.17839684006e-15  5.83391809453e-15  4.84971550373e-15  5.3051281463e-15  3.79420025897e-15  2.74754812997e-15  4.31287464074e-15  4.62652706867e-15  4.61813008427e-15  3.22452844739e-15  4.41287003303e-15  3.60420915078e-15  5.11545452156e-15  3.32690410667e-15  2.89681559687e-15  3.47897060336e-15  4.17127923937e-15  4.67607984062e-15  6.54270987354e-15  3.68319908519e-15  4.07867315417e-15  2.25612332657e-15  5.20636196756e-15  3.57166130373e-15  6.15937569944e-15  4.36743687566e-15  4.2023584922e-15  2.26454988247e-15  4.59035879609e-15  5.0740739807e-15  4.35688650359e-15  5.38595598561e-15  4.89472016347e-15  4.32995151274e-15  3.43885026343e-15  1.78767981856e-15  1.42958132319e-15  2.10779315645e-15  3.16245285908e-15  1.554126063e-15  3.37963780327e-15  3.58599796972e-15  3.81115394691e-15  1.47180269629e-15  4.66354420766e-15  3.88096132427e-15  4.55023511507e-15  5.88713249026e-15  5.08539376913e-15  4.01647615618e-15  3.75730204134e-15  3.39231769767e-15  4.94020785974e-15  5.46771481136e-15  4.88267385666e-15  4.86461242507e-15  4.078844044e-15  1.81119428429e-15  4.16742342597e-15  3.85499464669e-15  3.63842845411e-15
 2.0856426964e-15  5.03563030892e-15  1.58812462765e-15  3.36963063773e-15  2.59932268339e-15  5.47762801378e-15  4.08933920107e-15  4.01200759641e-15  5.62904057887e-15  2.27321781512e-15  2.90056340824e-15  4.4228119463e-15  3.97357361835e-15  4.30531538469e-15  1.58778702424e-15  4.25056249973e-15  4.79143995991e-15  3.71267178519e-15  3.9088063069e-15  5.7579400551e-15  7.25333736822e-15  7.94451584157e-15  1.07847884282e-14  1.14770619381e-14  1.39814638345e-14  1.7549127153e-14  2.16243409455e-14  2.79041245483e-14  3.82898847102e-14  5.04131186644e-14  7.31526921586e-14  1.0847432912e-13  1.87505643851e-13  4.27034173629e-13  1.6552211485e-12  4.27788860792e-13  1.88211962438e-13  1.10723091101e-13  7.16726509409e-14  5.0154791316e-14  3.79230201472e-14  2.69768986683e-14  2.07052527074e-14  1.74838886209e-14  1.35464584359e-14  1.04774074993e-14  8.75917038898e-15  8.89829116437e-15  7.64961962359e-15  6.42770481305e-15  5.29798538043e-15  4.67808138975e-15  3.56070033974e-15  4.35724683193e-15  4.96970981955e-15  5.0204381452e-15  5.34616584756e-15  5.9755016284e-15  5.8408375627e-15  4.80106536089e-15  4.4727471147e-15  4.50876282442e-15  3.24193998252e-15  2.68331109093e-15  2.20217129878e-15  4.04268176553e-15  4.41440742881e-15  2.92084796958e-15  3.99873512391e-15  4.80893760933e-15  4.04554012386e-15  4.62940104435e-15  2.62459096862e-15  3.59388473845e-15  3.34505889727e-15  2.90634970539e-15  5.53346913329e-15  4.78612430696e-15  3.77207967011e-15  5.12720250196e-15  2.93588009045e-15  3.36517646282e-15  3.62716584947e-15  5.31191009646e-15  4.91676589368e-15  4.66249827944e-15  5.57031543789e-15  6.6585055832e-15  6.31361575822e-15  4.49272352357e-15  4.09763122487e-15  4.68360849565e-15  5.04510389118e-15  4.41493182045e-15  2.84528210917e-15  3.24191001655e-15  2.94957492242e-15  3.72450373774e-15  3.17832426733e-15  3.71478640488e-15  3.70585222189e-15  3.0404082891e-15  2.2796011553e-15  2.14835235847e-15  3.2365432715e-15  4.43652522129e-15  4.23793191959e-15  4.09245921574e-15  3.45642078532e-15  4.78762228882e-15  5.05098808131e-15  4.4242538632e-15  4.50501896479e-15  4.30256826162e-15  2.97667818545e-15  3.35838678263e-15  3.91141036385e-15  4.56172847593e-15  4.07725745545e-15  2.36694626566e-15
 1.99382514279e-15  2.8785048441e-15  2.4970651264e-15  3.04889711912e-15  2.54970619395e-15  5.92096771569e-15  3.81635262741e-15  6.17173368634e-15  3.36421841118e-15  3.4266911266e-15  4.59661557956e-15  4.45226448877e-15  2.93561439784e-15  3.9983573275e-15  3.36093031342e-15  4.28757684593e-15  3.20493439702e-15  3.47128966255e-15  4.91583226788e-15  4.79060403458e-15  6.23567305646e-15  5.71493780414e-15  1.05527962465e-14  9.17497981783e-15  9.98457815933e-15  1.21490496117e-14  1.66441724837e-14  2.22360952868e-14  2.82930999134e-14  3.81847536515e-14  5.05126279835e-14  7.31094656181e-14  1.10019850725e-13  1.86517509626e-13  4.27788860792e-13  1.65516016793e-12  4.29328781249e-13  1.87502529998e-13  1.08670811492e-13  7.12656319149e-14  4.90326254718e-14  3.6870581423e-14  2.90435960319e-14  2.20173517017e-14  1.72501193458e-14  1.39249567734e-14  1.22153887519e-14  1.06173662891e-14  8.98637591963e-15  8.32347224694e-15  6.13775090172e-15  5.55351105553e-15  3.55408903491e-15  3.98005308246e-15  5.60104812098e-15  3.81509348704e-15  4.21689611549e-15  3.18172853567e-15  4.55755900522e-15  7.27973898208e-15  5.58746496973e-15  4.19777698325e-15  4.60725953185e-15  4.78173729565e-15  3.52014464401e-15  3.78899851033e-15  4.44913209727e-15  5.37310274507e-15  2.59453582116e-15  4.60233925868e-15  4.45023688137e-15  4.75507585098e-15  1.04060530684e-15  3.39572254298e-15  2.31768737845e-15  6.81769640413e-15  3.57306792137e-15  3.98093663362e-15  2.32787220343e-15  4.11777856443e-15  3.56087398669e-15  3.6617470884e-15  4.25341501393e-15  3.91556617729e-15  3.77963624036e-15  4.74483804422e-15  4.93026714262e-15  6.28057115689e-15  3.49572880851e-15  4.47750351147e-15  5.34888917192e-15  3.98129657096e-15  4.41351458073e-15  2.34174612106e-15  3.17899106266e-15  4.39678473027e-15  2.00920056961e-15  3.4394220084e-15  2.82442622905e-15  4.35028638261e-15  4.4529167465e-15  4.33765559428e-15  2.87249962814e-15  3.53834923804e-15  4.27228959387e-15  5.03690332066e-15  5.24288226094e-15  3.87970333062e-15  2.56272572888e-15  3.99077877153e-15  4.79036793816e-15  3.84586859753e-15  3.43687906045e-15  2.73830484159e-15  4.009629184e-15  4.09688196415e-15  6.0502073414e-15  6.68681786636e-15  2.70395563373e-15  3.54522165127e-15
 1.70242302737e-15  4.45455795434e-15  2.35648625209e-15  3.19739333898e-15  2.95490538146e-15  6.10710086798e-15  4.13666458365e-15  3.28939760222e-15  4.87503789814e-15  4.2561973795e-15  6.14758726585e-15  4.76808336277e-15  4.19538700129e-15  4.70607105811e-15  4.13440237492e-15  3.74430707838e-15  3.83388239168e-15  4.06023408945e-15  5.39561624709e-15  2.62008259477e-15  6.47315825721e-15  6.22567467656e-15  8.2183242889e-15  7.8636734857e-15  9.11883728502e-15  1.15540030586e-14  1.34854440145e-14  1.62258456114e-14  2.18057684913e-14  2.90109389357e-14  3.87245525915e-14  5.13107033084e-14  7.09319963168e-14  1.09102928992e-13  1.88211962438e-13  4.29328781249e-13  1.65949419065e-12  4.28788346659e-13  1.89224098953e-13  1.09392809604e-13  7.13738232886e-14  5.17451775795e-14  3.6219180006e-14  2.72401752253e-14  2.26451400276e-14  1.90951260132e-14  1.38131115621e-14  1.00888199222e-14  1.01530849055e-14  9.04989351892e-15  7.80475073628e-15  5.59830734345e-15  4.11171267464e-15  3.83227686926e-15  5.47277503925e-15  4.09684128554e-15  6.3449388092e-15  4.44086450563e-15  6.20695999707e-15  4.38092839737e-15  4.5755409856e-15  4.21481851041e-15  4.0559491594e-15  4.62842596046e-15  4.37780689387e-15  5.20509570866e-15  3.19365765321e-15  3.55868453732e-15  3.95808324617e-15  4.08027870263e-15  3.58085412683e-15  5.48968715759e-15  4.82985724803e-15  3.5204767239e-15  4.61365452614e-15  4.60840475432e-15  4.56976961702e-15  3.40722259157e-15  3.51546594732e-15  4.06618295638e-15  5.80949309104e-15  4.22000320355e-15  3.39313638109e-15  2.04408557575e-15  1.49868908207e-15  2.57811976548e-15  4.62245658281e-15  3.8194679376e-15  5.38477552051e-15  6.17405714214e-15  4.49296746032e-15  6.38347853822e-15  6.50832954265e-15  3.59582535005e-15  4.93293922786e-15  2.07785352823e-15  4.66567874136e-15  3.74442951401e-15  6.96341508021e-15  2.90167269847e-15  3.78789782499e-15  1.66405049301e-15  1.84320522874e-15  2.19844068946e-15  4.1607221302e-15  4.57187747272e-15  5.1664458588e-15  4.48413252459e-15  1.42044366217e-15  3.66630012896e-15  4.43285346458e-15  3.86131456918e-15  4.13728466893e-15  5.22934151727e-15  5.32493964597e-15  5.67129069575e-15  6.2866018185e-15  6.12534674469e-15  3.8227125811e-15  3.79918454814e-15
 2.87651707957e-15  6.50419612206e-15  5.08268392284e-15  3.89396056203e-15  5.87814986878e-15  6.75625061931e-15  5.72081688293e-15  4.36127854273e-15  4.70661412103e-15  5.04144387332e-15  4.98585151258e-15  5.38250474462e-15  6.17125600426e-15  2.96145171402e-15  3.17092647446e-15  7.13356026874e-15  6.20261228894e-15  5.03495088407e-15  3.94220886047e-15  5.39124291737e-15  5.27120703966e-15  5.78563286833e-15  7.43521805345e-15  6.73375244518e-15  8.93259300351e-15  8.51599442588e-15  1.16575076572e-14  1.35191642517e-14  1.81907099712e-14  2.18463578392e-14  2.91287983221e-14  3.78904038285e-14  5.08192172055e-14  7.28335276629e-14  1.10723091101e-13  1.87502529998e-13  4.28788346659e-13  1.65764808877e-12  4.29884868312e-13  1.88219706316e-13  1.0941171199e-13  7.38760970151e-14  5.22909618289e-14  3.76998703905e-14  3.07393695768e-14  2.24340219825e-14  1.93069600649e-14  1.47918424188e-14  1.3916250334e-14  1.25128134381e-14  1.00248739072e-14  8.18316978671e-15  5.90808055841e-15  4.60640445479e-15  4.4073760855e-15  5.52567002584e-15  4.34998244717e-15  5.34872965731e-15  6.36751191373e-15  4.48055650125e-15  5.00692561815e-15  5.87679221807e-15  3.03116411639e-15  4.3046728159e-15  3.68563801642e-15  4.45767359747e-15  3.83027068627e-15  3.41139446852e-15  2.6287641799e-15  4.46141583013e-15  6.22726933923e-15  4.45820633125e-15  4.0507071272e-15  2.90811052679e-15  3.63624862008e-15  4.05821829361e-15  3.45827074675e-15  3.00654842784e-15  2.90941196944e-15  3.02382488062e-15  6.09997994461e-15  3.9261245042e-15  3.66217583471e-15  2.43052121257e-15  2.77858408703e-15  5.03454674574e-15  5.16838633307e-15  2.99416695785e-15  5.75243958051e-15  4.44749407404e-15  4.5652200583e-15  2.20073260936e-15  3.3438245913e-15  3.48065024666e-15  1.82083191755e-15  2.32505941613e-15  4.10113669048e-15  2.92488152628e-15  3.77615975417e-15  2.99079340212e-15  5.74308625897e-15  3.61366179745e-15  3.2326010609e-15  4.3940902274e-15  4.3118909607e-15  5.29887874363e-15  5.57373124658e-15  3.578363868e-15  4.11160569605e-15  4.43087516592e-15  5.3653918622e-15  3.4888939266e-15  3.38446164834e-15  5.18590221042e-15  5.3536750181e-15  3.76975579372e-15  4.61615743066e-15  6.92163072823e-15  4.88757230668e-15  5.16597129304e-15
 1.17030199592e-15  3.17947730187e-15  5.58385891742e-15  6.00001332639e-15  5.62568603671e-15  4.56315900464e-15  5.09777932881e-15  3.50267938115e-15  4.73695764599e-15  5.19065602282e-15  2.83818631589e-15  3.29225192888e-15  3.08778605976e-15  3.72972090728e-15  3.35059486239e-15  6.32128906431e-15  5.14826371079e-15  5.57426418778e-15  5.68422265444e-15  6.00660551696e-15  5.32285045943e-15  4.60613892794e-15  4.41238727686e-15  6.17167137553e-15  6.27461028771e-15  7.03665111216e-15  9.74755538368e-15  1.19824185271e-14  1.45235986331e-14  1.60340562435e-14  1.99160476281e-14  2.84923827864e-14  3.70429346564e-14  5.16602319647e-14  7.16726509409e-14  1.08670811492e-13  1.89224098953e-13  4.29884868312e-13  1.65088336119e-12  4.27180331195e-13  1.87789615643e-13  1.09710413196e-13  7.31192553433e-14  5.02409223709e-14  3.73125967399e-14  2.89908883898e-14  2.23377013397e-14  1.84385910937e-14  1.48281301348e-14  1.30458121896e-14  1.10239436349e-14  8.1428323113e-15  8.56384877992e-15  7.01568095052e-15  4.73317746334e-15  5.20450096863e-15  4.16078453172e-15  3.91606844578e-15  6.01083979947e-15  6.92173176747e-15  5.21906129259e-15  5.74042349207e-15  4.25631343098e-15  4.71967685738e-15  5.34265841753e-15  4.75546101163e-15  3.51908048328e-15  3.61292539036e-15  3.4822573475e-15  4.18500755269e-15  4.19405682266e-15  2.37194303589e-15  1.79585264861e-15  3.00055768621e-15  3.19097353953e-15  2.86249475149e-15  2.52361812177e-15  3.80658027844e-15  3.60903967849e-15  4.28194530592e-15  5.37759651377e-15  3.07236626926e-15  4.07254182076e-15  2.50160197453e-15  3.29055654395e-15  4.73218161679e-15  4.73767620502e-15  2.34554502308e-15  6.37634100396e-15  4.38062756781e-15  4.83638857799e-15  3.74819150555e-15  3.03005350053e-15  4.11194824151e-15  3.99488205576e-15  2.58346471107e-15  5.45591191301e-15  4.68086458015e-15  5.02234239098e-15  5.4799832621e-15  5.73811696865e-15  5.64014996254e-15  4.10146791609e-15  4.58360489879e-15  3.27428669827e-15  3.06785671294e-15  3.90771095488e-15  4.50194418717e-15  4.40459814157e-15  4.12698903288e-15  1.29633487848e-15  3.51109917955e-15  3.52223193465e-15  3.86559724689e-15  2.77183981076e-15  4.08735293151e-15  3.41788985475e-15  5.58787457624e-15  3.73796198886e-15  3.45236182339e-15
 3.94954227641e-15  3.93643643186e-15  4.23427855136e-15  4.4234587286e-15  3.23998601224e-15  4.05769345978e-15  6.55692480678e-15  2.5946704105e-15  5.54340151226e-15  5.82228840683e-15  4.34780752075e-15  2.90548791131e-15  3.51885359489e-15  5.07015985536e-15  5.07547508537e-15  5.94231336998e-15  5.26239850183e-15  5.82541446843e-15  7.56430632825e-15  5.2559754075e-15  6.32125004437e-15  4.77501231011e-15  4.98122544147e-15  5.72484473794e-15  6.20261715761e-15  8.01201844043e-15  8.2548643859e-15  9.29969069144e-15  1.12153289836e-14  1.14466445382e-14  1.76019431434e-14  2.14952841776e-14  2.83545509217e-14  3.85397512345e-14  5.0154791316e-14  7.12656319149e-14  1.09392809604e-13  1.88219706316e-13  4.27180331195e-13  1.66143963449e-12  4.28939276491e-13  1.90078558587e-13  1.0994131331e-13  7.23018066625e-14  5.24872712884e-14  3.74959083169e-14  2.85967102301e-14  2.3035650903e-14  1.78159870577e-14  1.38391093988e-14  1.43247530911e-14  9.47911590471e-15  6.75449070457e-15  7.90302798057e-15  5.58867033964e-15  5.40040469426e-15  3.87103769041e-15  4.65212958705e-15  5.00353107892e-15  6.83754392954e-15  3.15915941159e-15  3.61686361088e-15  3.28316175879e-15  4.28475185622e-15  5.31033308017e-15  5.49253316683e-15  4.72450926072e-15  2.85766240353e-15  3.39870564484e-15  4.85824507478e-15  3.11880181997e-15  3.48254883657e-15  3.86825294667e-15  4.83627751109e-15  4.7630980542e-15  4.44192857395e-15  3.98554975502e-15  5.35205366261e-15  5.8229831232e-15  3.25606774348e-15  6.7352406382e-15  2.96995252981e-15  3.10578671548e-15  4.74690337762e-15  6.62197632855e-15  5.20859811109e-15  5.07136864144e-15  4.64237358051e-15  4.36584047467e-15  3.90564720293e-15  2.46457937878e-15  5.91995756432e-15  4.44529206507e-15  4.02637859855e-15  4.6462111567e-15  4.79637910377e-15  4.62985930809e-15  2.14949658175e-15  4.82860426826e-15  4.8937713031e-15  3.83201660745e-15  2.74529085437e-15  4.75939628775e-15  3.41852602172e-15  4.15250095174e-15  2.78614807051e-15  1.73693896424e-15  2.97817833806e-15  4.57869333373e-15  3.98022252784e-15  3.98554003307e-15  5.27303407622e-15  3.22582502513e-15  3.27457697832e-15  4.49428748648e-15  3.89086173892e-15  4.31458982264e-15  4.52594923672e-15  3.9022135273e-15  5.32631385498e-15
 2.59336862203e-15  3.72643464644e-15  5.60188776571e-15  3.80698359201e-15  3.22201867457e-15  4.15252510393e-15  2.32977132597e-15  2.72747712984e-15  6.26423664778e-15  4.91549097956e-15  3.48152169305e-15  3.76529437187e-15  4.75616858354e-15  4.36035991538e-15  4.78962957391e-15  4.12661684626e-15  5.05683610514e-15  5.4123635567e-15  5.88660391967e-15  2.97655392506e-15  5.58452072714e-15  4.50884909197e-15  4.82273725766e-15  7.96893566309e-15  4.77500552353e-15  7.61661437219e-15  7.6843253213e-15  8.48160664912e-15  1.2117462365e-14  1.06335573398e-14  1.38446891097e-14  1.80868245618e-14  2.23359285798e-14  2.92441288892e-14  3.79230201472e-14  4.90326254718e-14  7.13738232886e-14  1.0941171199e-13  1.87789615643e-13  4.28939276491e-13  1.65625791511e-12  4.30425166345e-13  1.89932617089e-13  1.10200176026e-13  7.32135848335e-14  5.18908582078e-14  3.87886206869e-14  3.00446935466e-14  2.07484190974e-14  1.74948495738e-14  1.42828297536e-14  1.2042191661e-14  9.5267919362e-15  8.39177417492e-15  8.24113938215e-15  6.11220336335e-15  6.82372146445e-15  6.18501617112e-15  5.6275093433e-15  5.771769547e-15  5.98139537614e-15  4.93495971311e-15  3.27794147369e-15  4.29359968338e-15  3.07750663998e-15  3.99306569536e-15  4.40423792909e-15  4.46036474954e-15  4.48723682998e-15  3.26135020037e-15  3.66861985338e-15  3.99183583417e-15  4.33087530007e-15  5.22886601919e-15  3.91519864512e-15  4.53345390153e-15  4.3932682827e-15  5.18760275534e-15  3.8411483471e-15  4.26604743997e-15  4.42043260859e-15  2.43501386168e-15  4.60136437547e-15  4.50587891615e-15  5.45350631807e-15  6.66539144343e-15  6.31105805342e-15  4.08694539395e-15  2.09701963568e-15  4.2125461094e-15  3.19234280172e-15  4.48995958791e-15  3.26625152146e-15  4.86371553586e-15  3.08824624465e-15  5.9704842634e-15  3.29561279446e-15  4.56541981363e-15  5.14208731527e-15  2.2869190545e-15  1.64115326397e-15  2.96664759272e-15  2.73514785254e-15  2.76457271918e-15  3.39459928782e-15  2.98276562119e-15  4.54184018979e-15  3.55825847108e-15  5.67126065167e-15  4.67150506524e-15  3.48296074552e-15  2.41854987153e-15  2.84593442355e-15  2.34424920617e-15  3.87414180146e-15  4.03399566908e-15  3.39679133063e-15  5.02184633566e-15  3.57704390742e-15  4.43587529348e-15
 2.83734939744e-15  4.7132014736e-15  4.19464719657e-15  3.11324361022e-15  3.04207587878e-15  3.05776665201e-15  3.50957962766e-15  1.63812613917e-15  4.10233570734e-15  4.14502919598e-15  2.9134784855e-15  5.53397302059e-15  3.72476071967e-15  3.94386966357e-15  2.60984900219e-15  5.09160378878e-15  4.37747845364e-15  5.15337934231e-15  4.9686694909e-15  6.51364673938e-15  5.4997968969e-15  6.40491873886e-15  7.84063705359e-15  6.41261467545e-15  5.76479452337e-15  4.75834990071e-15  5.02490802141e-15  6.29284867898e-15  8.53648249692e-15  9.92409361401e-15  1.24629868987e-14  1.42305629385e-14  1.68230711623e-14  2.09719010021e-14  2.69768986683e-14  3.6870581423e-14  5.17451775795e-14  7.38760970151e-14  1.09710413196e-13  1.90078558587e-13  4.30425166345e-13  1.66030459729e-12  4.30960453286e-13  1.87937233622e-13  1.11678941765e-13  7.30776380112e-14  5.34944263212e-14  3.8942009277e-14  2.7537805334e-14  2.11724841238e-14  1.74884883324e-14  1.42299163621e-14  1.13151790024e-14  9.73380066572e-15  8.02901944328e-15  7.47672748829e-15  8.33693537015e-15  6.48777990733e-15  6.20532661946e-15  4.6295918481e-15  5.96725837667e-15  4.82195494714e-15  3.06681792355e-15  5.10505790449e-15  5.28256317844e-15  5.06783349835e-15  2.65413666752e-15  6.21193729614e-15  6.2816070545e-15  4.6949088059e-15  4.81943207439e-15  4.9742442924e-15  5.13678446305e-15  6.09653854767e-15  3.85365205273e-15  4.40624496729e-15  2.89372313853e-15  5.31557957649e-15  3.18826466383e-15  4.65948200029e-15  3.1131072095e-15  4.19802091274e-15  3.38587835379e-15  2.4743867587e-15  2.37666458382e-15  5.53125669141e-15  5.9722696049e-15  4.02186351207e-15  8.97990107077e-16  2.31933495787e-15  2.20447006673e-15  5.14901794782e-15  5.38014009152e-15  6.07747648341e-15  3.63931599002e-15  3.73160032579e-15  3.95774737663e-15  3.97934817077e-15  4.11330952978e-15  5.36276819335e-15  2.26581534089e-15  4.08858879218e-15  3.72408857003e-15  3.71842984903e-15  2.63336500907e-15  3.36047696413e-15  5.14705651696e-15  2.37552654741e-15  4.74220382297e-15  4.37804488924e-15  3.77020495976e-15  5.06344476458e-15  2.6824213945e-15  4.75546749019e-15  5.62048366293e-15  5.08078172246e-15  5.07685812013e-15  6.3613899505e-15  4.76254643973e-15  4.28831358008e-15
 2.0865551446e-15  5.18342406659e-15  5.51025832612e-15  3.66332426676e-15  4.67341402505e-15  5.85974725375e-15  4.73169028811e-15  2.03246412122e-15  3.35032091098e-15  3.42043755699e-15  2.91772455863e-15  6.3392221425e-15  5.7558969036e-15  4.74603188263e-15  3.50831238672e-15  3.39495126947e-15  2.47351283182e-15  2.71845892735e-15  3.3213769963e-15  3.51631518007e-15  4.49654939683e-15  6.5868818749e-15  6.01379110965e-15  4.87594101305e-15  7.99579831162e-15  6.33767135281e-15  6.95943364957e-15  7.51043517131e-15  8.65195345519e-15  7.74286867966e-15  9.9253610537e-15  1.11025550124e-14  1.46564752203e-14  1.82920061652e-14  2.07052527074e-14  2.90435960319e-14  3.6219180006e-14  5.22909618289e-14  7.31192553433e-14  1.0994131331e-13  1.89932617089e-13  4.30960453286e-13  1.66127057605e-12  4.30522754082e-13  1.90166832957e-13  1.09913135081e-13  7.35088081191e-14  5.10461479298e-14  3.65622488266e-14  2.81335803547e-14  2.03072583167e-14  1.62723946067e-14  1.55019334613e-14  1.12209954415e-14  9.22673420928e-15  8.86485546945e-15  9.73647996255e-15  7.77250549722e-15  5.98175100494e-15  5.00094248718e-15  5.72109557993e-15  5.90813604707e-15  3.79941104979e-15  3.4133544477e-15  3.8594599761e-15  5.2522666353e-15  2.64610032095e-15  3.00383515269e-15  5.04303663732e-15  7.06857889169e-15  3.27230906922e-15  3.76927540792e-15  4.36953581015e-15  4.43788069506e-15  5.4651503124e-15  4.70260189277e-15  3.94359209393e-15  4.87930689147e-15  2.90197211146e-15  2.83886161814e-15  2.54308569763e-15  5.72058102737e-15  4.17317237246e-15  5.51625258009e-15  4.45447449974e-15  4.19798007599e-15  5.4579461175e-15  3.20999751957e-15  4.0021643869e-15  3.98913803602e-15  4.08615957593e-15  4.80092189133e-15  5.05631458913e-15  4.49742280175e-15  3.48754764962e-15  3.34887272623e-15  4.50657988285e-15  4.07403232244e-15  2.25869840583e-15  3.40292091976e-15  5.15522997417e-15  2.12706861027e-15  4.15640255858e-15  3.20045297945e-15  2.57929877099e-15  4.25544236721e-15  3.71512127907e-15  4.00471232798e-15  4.01974854421e-15  2.85724219092e-15  3.49414366596e-15  1.45079657946e-15  3.69348409867e-15  4.404988718e-15  4.47618203011e-15  4.51327910353e-15  5.62086786271e-15  6.65584752767e-15  3.61189023895e-15  3.41780229278e-15
 1.74728565585e-15  4.5375992957e-15  4.26560123018e-15  2.23041135018e-15  4.4379311354e-15  3.08579864701e-15  3.47865864233e-15  2.60042757217e-15  2.01098704051e-15  3.0360011791e-15  4.16137480093e-15  5.30106656486e-15  6.25633873608e-15  5.63816925044e-15  4.06114650799e-15  2.78359030703e-15  3.59222874523e-15  3.07573773544e-15  5.35193181572e-15  4.50161994591e-15  4.78994045051e-15  3.87332454915e-15  6.39428494804e-15  6.12828904726e-15  5.90240282936e-15  7.64956034319e-15  7.68309858433e-15  5.8246282935e-15  6.24896828892e-15  7.41876612294e-15  7.26224376611e-15  8.94817273248e-15  1.16459586667e-14  1.43314859901e-14  1.74838886209e-14  2.20173517017e-14  2.72401752253e-14  3.76998703905e-14  5.02409223709e-14  7.23018066625e-14  1.10200176026e-13  1.87937233622e-13  4.30522754082e-13  1.66300890388e-12  4.32649740919e-13  1.90068655776e-13  1.09777527495e-13  7.34882846667e-14  5.03225155151e-14  3.72317148649e-14  2.84456714935e-14  2.20126350204e-14  1.64334746946e-14  1.41334045505e-14  1.06213430581e-14  1.12611380972e-14  9.62104327062e-15  7.90326002304e-15  8.27567361118e-15  7.42310972298e-15  8.84261049194e-15  5.42106800504e-15  7.21255023362e-15  5.7942407417e-15  4.73390398648e-15  5.63995963621e-15  4.95584634783e-15  3.82520680238e-15  4.76649774387e-15  5.99620824445e-15  3.89565368424e-15  5.31179154353e-15  3.90037420328e-15  4.04076376081e-15  4.59622360674e-15  3.87566614871e-15  3.84510544311e-15  5.43486686627e-15  2.80006203731e-15  3.72936079698e-15  3.58898892468e-15  3.93703578928e-15  3.04159592429e-15  4.82141070572e-15  3.10362141263e-15  1.73074923952e-15  4.53104704742e-15  1.60723814861e-15  3.05490269579e-15  4.99420727572e-15  2.6484268006e-15  3.24214332905e-15  3.60471398493e-15  4.70805989616e-15  3.72355050395e-15  3.72981537835e-15  2.92537402701e-15  5.28428859587e-15  4.35782102327e-15  3.4543971544e-15  4.62489164166e-15  3.68214089333e-15  3.78650890944e-15  3.59387418957e-15  4.07186509546e-15  5.16569682814e-15  4.30871128529e-15  4.33955936301e-15  2.37419647895e-15  3.72369316958e-15  4.42055424834e-15  2.32368972736e-15  2.57503524075e-15  5.15140023774e-15  3.37344678362e-15  4.26460748923e-15  3.76677582948e-15  4.13048760071e-15  3.47892883384e-15  3.95099187951e-15
 5.0077688366e-15  4.60747704368e-15  4.83368820358e-15  3.43869784936e-15  2.79528545965e-15  4.02017402089e-15  3.76908868513e-15  3.60046986573e-15  2.37765276789e-15  2.82033011894e-15  5.23772654867e-15  5.30224885533e-15  6.12686060341e-15  5.030489856e-15  5.77755677916e-15  5.74531591728e-15  7.30501333844e-15  4.37094986338e-15  4.95884174851e-15  5.1726339522e-15  6.72574306556e-15  6.03509309759e-15  5.00693375206e-15  5.7280111833e-15  3.84306354205e-15  7.36722959794e-15  5.11622044908e-15  5.34552464914e-15  6.79563113489e-15  6.03557562675e-15  6.6107163896e-15  7.78593829585e-15  9.61634668269e-15  1.20244418717e-14  1.35464584359e-14  1.72501193458e-14  2.26451400276e-14  3.07393695768e-14  3.73125967399e-14  5.24872712884e-14  7.32135848335e-14  1.11678941765e-13  1.90166832957e-13  4.32649740919e-13  1.66722004842e-12  4.30830375264e-13  1.86775970707e-13  1.10184050133e-13  7.3057653474e-14  5.07444942347e-14  3.68541637167e-14  2.75034142002e-14  2.27866698277e-14  1.64670297611e-14  1.46824600622e-14  1.48105959929e-14  1.20012132038e-14  7.31175360771e-15  7.67973422754e-15  4.42429735062e-15  6.2853277596e-15  5.92798647574e-15  7.1579640949e-15  3.49850719295e-15  5.35484310814e-15  5.05380901538e-15  6.17099610023e-15  5.7810875309e-15  4.14802775298e-15  4.77722862647e-15  2.47216298729e-15  5.1611854534e-15  5.82529245504e-15  4.78564451936e-15  4.66095201476e-15  5.26050979518e-15  3.86470079291e-15  4.52431838744e-15  2.18727919563e-15  6.48283467616e-16  1.02788861323e-15  2.04703628327e-15  3.56298340053e-15  3.78359109072e-15  3.87721808316e-15  1.90242040568e-15  4.85139608824e-15  3.3831589588e-15  2.13962850827e-15  3.84480802562e-15  3.23063713807e-15  4.5065675548e-15  4.57979095723e-15  4.74608612429e-15  2.32591641533e-15  1.06017994501e-15  4.51700698151e-15  5.00753407171e-15  3.44015532453e-15  5.51841470349e-15  5.14562881221e-15  5.12445530049e-15  4.26511273666e-15  3.43987604623e-15  2.6881027776e-15  3.63930580639e-15  3.01156341592e-15  4.1555927346e-15  2.97468435127e-15  4.64296159981e-15  2.6347890016e-15  2.55906130088e-15  2.17470572867e-15  3.98860825372e-15  4.91216695776e-15  5.28436276915e-15  5.42805025017e-15  4.41454930473e-15  4.26063779611e-15  4.47248917147e-15
 3.86083460675e-15  4.94318500284e-15  4.97878989779e-15  4.81570486147e-15  6.65579438627e-15  5.69195007141e-15  3.94821637448e-15  1.05904922952e-15  2.63130379264e-15  4.41418968438e-15  4.47617196547e-15  4.21655002992e-15  5.85034388844e-15  3.86847917469e-15  5.35296250219e-15  2.30291953423e-15  4.29896867557e-15  5.59501143146e-15  5.96333953188e-15  6.42835169619e-15  4.85222774517e-15  6.14861791123e-15  5.54941821954e-15  6.2382927363e-15  5.25671203547e-15  6.3217961686e-15  5.12548275599e-15  5.46584783729e-15  4.32949925852e-15  6.52420269761e-15  6.06387942983e-15  8.50371010986e-15  7.47294562786e-15  9.11120710367e-15  1.04774074993e-14  1.39249567734e-14  1.90951260132e-14  2.24340219825e-14  2.89908883898e-14  3.74959083169e-14  5.18908582078e-14  7.30776380112e-14  1.09913135081e-13  1.90068655776e-13  4.30830375264e-13  1.66140404131e-12  4.28179633441e-13  1.89520827936e-13  1.10916816485e-13  7.26215818368e-14  5.26012802648e-14  3.81769276244e-14  2.82147546756e-14  2.12809120515e-14  1.58042090826e-14  1.20577313231e-14  1.21792030195e-14  8.41674154238e-15  1.02053273352e-14  6.72065036855e-15  8.62464376108e-15  7.24847377405e-15  5.71721057386e-15  5.86855573819e-15  6.60186020816e-15  4.96239182834e-15  6.60588278908e-15  6.12655290042e-15  4.15018079555e-15  5.38469252678e-15  3.41182063881e-15  4.28568754054e-15  4.27954000193e-15  4.81598496315e-15  2.75105353982e-15  3.28187181067e-15  5.71619137628e-15  5.33794981698e-15  2.00659770744e-15  2.04528639288e-15  8.93929770346e-16  1.93600404444e-15  3.4141048887e-15  3.67772373142e-15  3.27609892898e-15  2.74801491175e-15  3.62367981256e-15  4.96896267752e-15  3.21053389126e-15  2.6405089552e-15  6.57015770256e-15  4.32890600556e-15  2.29217872626e-15  4.34090784631e-15  5.93925144079e-15  5.61288025592e-15  3.95000940269e-15  4.18169097019e-15  3.96389778002e-15  4.77331942791e-15  5.73612696871e-15  6.14461195556e-15  6.12822425264e-15  3.52002002751e-15  1.82610535258e-15  2.98775368833e-15  4.13807858147e-15  2.64347044112e-15  3.00305165714e-15  4.21184450074e-15  3.03247498594e-15  4.78069030918e-15  2.88308685158e-15  4.67654974434e-15  4.75108241278e-15  3.45955507063e-15  4.73841570613e-15  5.50312108924e-15  3.5783900428e-15  4.287740423e-15
 3.1046557274e-15  3.28724309496e-15  4.25726828891e-15  4.04049054247e-15  4.66373021731e-15  4.85230730187e-15  4.72452014751e-15  3.83040027729e-15  4.33101638999e-15  2.92966177128e-15  5.68327109299e-15  5.87959217968e-15  5.89277836002e-15  6.35438201461e-15  4.00608830405e-15  4.90343284658e-15  5.67537856038e-15  3.44570579542e-15  7.83224756747e-15  7.50363762599e-15  5.09721249692e-15  4.58886523728e-15  3.59263646263e-15  5.85535335688e-15  4.14962355818e-15  4.76438006652e-15  5.56096359654e-15  4.69863383432e-15  6.77704698365e-15  6.71848549291e-15  4.37665469984e-15  5.71828564287e-15  6.21606116844e-15  9.27267823416e-15  8.75917038898e-15  1.22153887519e-14  1.38131115621e-14  1.93069600649e-14  2.23377013397e-14  2.85967102301e-14  3.87886206869e-14  5.34944263212e-14  7.35088081191e-14  1.09777527495e-13  1.86775970707e-13  4.28179633441e-13  1.65519064168e-12  4.33241582745e-13  1.88003363653e-13  1.10057110053e-13  7.34094292879e-14  5.03300179102e-14  3.52767774259e-14  2.77356475301e-14  2.216062787e-14  1.79002318826e-14  1.499827847e-14  9.56568952567e-15  1.11019007281e-14  8.73810168605e-15  9.05009520792e-15  7.75633495742e-15  4.92600016504e-15  4.85906008157e-15  6.80809803534e-15  6.6844050722e-15  5.03862526405e-15  5.49236582885e-15  7.55312013243e-15  6.5203400536e-15  5.74730973525e-15  5.30760561499e-15  3.99610098719e-15  5.41841118867e-15  4.54336167681e-15  4.48860540209e-15  4.4064816417e-15  4.55060617903e-15  1.8047441933e-15  2.15513114727e-15  2.38092281385e-15  3.57152378073e-15  3.23442180768e-15  2.48920557634e-15  3.6249938532e-15  1.93443832489e-15  5.69601108624e-15  3.66425545873e-15  3.48039633317e-15  2.49661163897e-15  2.58805567239e-15  3.17109823894e-15  3.21455075556e-15  3.84709996781e-15  5.44549596366e-15  3.55030130611e-15  4.82420478785e-15  4.13295967301e-15  3.05411513518e-15  4.37916313838e-15  4.23352395905e-15  4.99982279963e-15  4.72976204174e-15  4.96495819629e-15  5.04326014811e-15  4.36240955206e-15  3.63578549386e-15  2.35393649959e-15  2.5336185455e-15  4.39979844232e-15  4.61159036255e-15  4.41332285932e-15  2.66975575022e-15  5.03634082086e-15  2.95058069474e-15  6.11566876521e-15  3.57720016223e-15  4.06599363493e-15  4.05136722071e-15  3.6084802178e-15
 5.32830267025e-15  2.80885842713e-15  3.36139286634e-15  5.07180970059e-15  4.58527269862e-15  4.90020875392e-15  4.30636700693e-15  5.55696828121e-15  5.1086853755e-15  5.30660021964e-15  2.9187144916e-15  3.67612305733e-15  5.18850020847e-15  4.23289585434e-15  4.82622872068e-15  3.59752213726e-15  4.61553404229e-15  5.02249991201e-15  5.32593514288e-15  4.60878848008e-15  6.55073893264e-15  2.80636503813e-15  3.4801260477e-15  4.64585948734e-15  4.01816379121e-15  4.35991117228e-15  6.28079939984e-15  5.13898683188e-15  4.99248483707e-15  5.26731041448e-15  3.8143517315e-15  6.55448930298e-15  8.20380252148e-15  6.63251985588e-15  8.89829116437e-15  1.06173662891e-14  1.00888199222e-14  1.47918424188e-14  1.84385910937e-14  2.3035650903e-14  3.00446935466e-14  3.8942009277e-14  5.10461479298e-14  7.34882846667e-14  1.10184050133e-13  1.89520827936e-13  4.33241582745e-13  1.66311889147e-12  4.29845098589e-13  1.90725595019e-13  1.11801463504e-13  7.48931250667e-14  5.29035808678e-14  3.85105814096e-14  2.8429498549e-14  2.05443639073e-14  1.6326784296e-14  1.36063039544e-14  1.37384757364e-14  8.38730421555e-15  9.47450754996e-15  9.07637388164e-15  6.76749667894e-15  7.53111026388e-15  6.8291655251e-15  4.84552200349e-15  3.80435769595e-15  6.68399446485e-15  4.90953469962e-15  4.52967668307e-15  3.79237611996e-15  6.15025876522e-15  4.16134454258e-15  3.36625297454e-15  3.1517388179e-15  4.38700395039e-15  4.29072496359e-15  6.19025722667e-15  2.3348149317e-15  3.80105059566e-15  2.13428643637e-15  4.85745387876e-15  2.4885812932e-15  2.93784575798e-15  3.31031715513e-15  4.37282404642e-15  6.45007727783e-15  5.2759652115e-15  3.0132622343e-15  2.93727422108e-15  2.39952831837e-15  3.8821746791e-15  4.7209981058e-15  5.452962873e-15  4.62127077074e-15  3.92893628285e-15  4.9940852137e-15  5.80313342607e-15  4.88208529143e-15  5.44878106829e-15  4.5458103815e-15  3.83172304917e-15  2.46216883155e-15  3.7359318317e-15  4.52567374568e-15  5.13010908095e-15  4.60253738419e-15  4.88125473418e-15  5.03394623599e-15  5.25550339661e-15  5.04654520112e-15  6.94456604931e-15  6.01711393538e-15  3.76123827575e-15  5.4470484754e-15  7.22155599238e-15  4.84972650731e-15  2.94476202273e-15  4.22463218329e-15  4.23342301179e-15
 2.22759699023e-15  3.57820553848e-15  4.37841690501e-15  4.41533873041e-15  6.12009928281e-15  5.84594594428e-15  2.95638966382e-15  3.90539407423e-15  1.28913004745e-15  2.95797896882e-15  4.02926475768e-15  4.39468848455e-15  3.95042537134e-15  3.7422343644e-15  4.09561965072e-15  4.35267877149e-15  1.99866009985e-15  3.60284519805e-15  5.2966573727e-15  3.93685579326e-15  4.60160064428e-15  3.25828430316e-15  4.48913420435e-15  3.37266283624e-15  4.71807843763e-15  4.01981009487e-15  6.52159387047e-15  5.45476510649e-15  6.15869216291e-15  5.62595577092e-15  4.33803931517e-15  7.10749470136e-15  7.52863477163e-15  5.72745874593e-15  7.64961962359e-15  8.98637591963e-15  1.01530849055e-14  1.3916250334e-14  1.48281301348e-14  1.78159870577e-14  2.07484190974e-14  2.7537805334e-14  3.65622488266e-14  5.03225155151e-14  7.3057653474e-14  1.10916816485e-13  1.88003363653e-13  4.29845098589e-13  1.65569895801e-12  4.31326537634e-13  1.88866735533e-13  1.09192969588e-13  7.15241819088e-14  5.11094305626e-14  3.65575122703e-14  2.81772582574e-14  2.26069639994e-14  1.70750952835e-14  1.49136189603e-14  1.05705087718e-14  1.16736226902e-14  1.02015568641e-14  8.55658287407e-15  6.81003580155e-15  6.5730501363e-15  5.10871983392e-15  4.05132998581e-15  5.43651710311e-15  6.18515425066e-15  5.83982826742e-15  4.33524853165e-15  3.91537870633e-15  4.13794962441e-15  4.50246130543e-15  2.71166028521e-15  3.14939510013e-15  2.09121501003e-15  2.47129740147e-15  2.1382811988e-15  3.68437630921e-15  2.6285311497e-15  4.71015955977e-15  3.77525628586e-15  4.5904850412e-15  2.52209379821e-15  2.23873452322e-15  5.18982923584e-15  3.99524870649e-15  9.56514713538e-16  2.92517177074e-15  3.030060973e-15  3.40720923832e-15  4.94875427964e-15  3.35146772306e-15  3.7646264126e-15  4.11741069016e-15  3.34693161805e-15  3.60417257164e-15  3.35727290087e-15  4.37886690285e-15  2.56687033961e-15  2.57295780113e-15  3.40025007395e-15  5.08324626716e-15  6.13339323802e-15  5.55187341919e-15  4.49901960412e-15  2.30274822107e-15  5.59346231185e-15  4.3223327353e-15  5.06523742785e-15  4.75381950566e-15  6.2151981341e-15  5.40197000991e-15  4.59607581784e-15  4.95459108852e-15  2.89035852808e-15  4.42827070421e-15  5.00719664693e-15  2.08828824184e-15
 3.66879800422e-15  4.8812159074e-15  5.47153833965e-15  6.05096642191e-15  5.30375793491e-15  3.56511333021e-15  3.62966388312e-15  3.73356584394e-15  3.56327499928e-15  3.21080509467e-15  4.26670138969e-15  5.05351773149e-15  5.08724905571e-15  5.53757255611e-15  5.12706021971e-15  5.94168004763e-15  3.41543082427e-15  4.13504491422e-15  5.8286542414e-15  5.65620815044e-15  4.4553249334e-15  3.27955184524e-15  4.8234877581e-15  4.19507762929e-15  3.54633939633e-15  4.53311131635e-15  5.23459060489e-15  5.32188222026e-15  2.73538797499e-15  4.8540582737e-15  5.32238084371e-15  6.26475810852e-15  7.27032094276e-15  5.9682895272e-15  6.42770481305e-15  8.32347224694e-15  9.04989351892e-15  1.25128134381e-14  1.30458121896e-14  1.38391093988e-14  1.74948495738e-14  2.11724841238e-14  2.81335803547e-14  3.72317148649e-14  5.07444942347e-14  7.26215818368e-14  1.10057110053e-13  1.90725595019e-13  4.31326537634e-13  1.65858861362e-12  4.30435400851e-13  1.87754214486e-13  1.08244712839e-13  7.16606718384e-14  4.97884096921e-14  3.73230489385e-14  2.83301219285e-14  2.15180235153e-14  1.68183999545e-14  1.27153627588e-14  1.2470803476e-14  1.18483583464e-14  6.76220213595e-15  6.39115532392e-15  6.12301846372e-15  5.30688837957e-15  4.87991461904e-15  4.2318138285e-15  4.46453499499e-15  4.13705490959e-15  3.29580401637e-15  1.98836205178e-15  2.5064456162e-15  4.37080631824e-15  5.33461178286e-15  4.99693877066e-15  4.06394353207e-15  2.18163446925e-15  3.54503893746e-15  3.47981610228e-15  3.50507665922e-15  4.20462567321e-15  3.25144394865e-15  1.98297361628e-15  2.35258294262e-15  2.30064405897e-15  5.33836575077e-15  4.81095920453e-15  3.51110437761e-15  4.19000655609e-15  4.3820014517e-15  6.15961377457e-15  5.88336741804e-15  3.35746858733e-15  5.01007952257e-15  4.03092959891e-15  3.52598570594e-15  3.8605600821e-15  3.79536176756e-15  3.9974980216e-15  4.94485217569e-15  4.16859603566e-15  4.98172290388e-15  4.15212820909e-15  3.10898612739e-15  2.00740567072e-15  2.93023114373e-15  4.7295332794e-15  3.06359356084e-15  2.3213875501e-15  3.58512641067e-15  4.06291305026e-15  4.59458666317e-15  5.68698946678e-15  3.19051484938e-15  4.4004690877e-15  1.98300703955e-15  4.57113425952e-15  1.93512169691e-15  3.83689392574e-15
 4.99260316387e-15  4.60123843052e-15  5.50828912834e-15  4.37747050717e-15  4.02150035713e-15  4.53507345718e-15  3.39472015977e-15  4.00347503867e-15  3.86768058241e-15  3.99041525286e-15  4.4806461421e-15  3.549768661e-15  3.08750670946e-15  5.4353000726e-15  4.23172142353e-15  3.38198839313e-15  3.69680629746e-15  4.8911135125e-15  4.22514579686e-15  3.78005096488e-15  5.10558001081e-15  4.50401418716e-15  3.95364546115e-15  3.55104120572e-15  2.43085498145e-15  5.29133597807e-15  5.81731919244e-15  5.23962530465e-15  3.96869024326e-15  5.47861036023e-15  4.62543888488e-15  4.2899187783e-15  5.47607038964e-15  4.15134441803e-15  5.29798538043e-15  6.13775090172e-15  7.80475073628e-15  1.00248739072e-14  1.10239436349e-14  1.43247530911e-14  1.42828297536e-14  1.74884883324e-14  2.03072583167e-14  2.84456714935e-14  3.68541637167e-14  5.26012802648e-14  7.34094292879e-14  1.11801463504e-13  1.88866735533e-13  4.30435400851e-13  1.65268939839e-12  4.28012383469e-13  1.86088868081e-13  1.10326622404e-13  7.1274846572e-14  4.9107415971e-14  3.48667826928e-14  2.65205056014e-14  2.12765651957e-14  1.67420128339e-14  1.26908725599e-14  1.23204915234e-14  1.03120168491e-14  8.97504121516e-15  7.8641512404e-15  7.17913656198e-15  5.61199887064e-15  4.42440799222e-15  4.60181147246e-15  4.1783513645e-15  5.67487518661e-15  6.04019923563e-15  3.43946064106e-15  4.58131103916e-15  4.33328375612e-15  5.80115711374e-15  4.38666346513e-15  4.04688942924e-15  1.47802522975e-15  2.87944993731e-15  1.7275769594e-15  5.11420954889e-15  5.51274050772e-15  4.6865142546e-15  4.39005171355e-15  4.06055307123e-15  5.80403934797e-15  4.34219820476e-15  5.89115441203e-15  4.29741829981e-15  4.94028549433e-15  4.16806488561e-15  4.96802893652e-15  3.6089119462e-15  4.82867820166e-15  4.73186069282e-15  3.96593389708e-15  4.48109105367e-15  3.31191408942e-15  5.10107051063e-15  5.70351782547e-15  4.55217844004e-15  4.15126849701e-15  2.34121295452e-15  4.85193373612e-15  5.2852963387e-15  5.24872234392e-15  5.07792017285e-15  5.1931139786e-15  4.62854005284e-15  4.6037394802e-15  3.73371182311e-15  3.06481883417e-15  4.8295999734e-15  1.7539319717e-15  2.40811589373e-15  2.95712336501e-15  3.46334412999e-15  3.86463114441e-15  3.04919557993e-15
 3.69450431897e-15  3.24914498024e-15  3.07736931099e-15  4.05395366904e-15  4.28020713137e-15  4.91925098564e-15  4.51475017306e-15  3.80488662879e-15  3.34012328247e-15  3.54669803188e-15  3.45782886497e-15  5.57784255695e-15  5.73989364807e-15  3.99196409259e-15  3.81651690483e-15  4.81735176682e-15  2.85018394904e-15  3.06103704452e-15  4.54994576503e-15  4.58247551352e-15  4.32021932938e-15  5.43538889197e-15  3.72764584784e-15  3.8139465259e-15  3.92230860157e-15  4.96443954226e-15  2.60521708677e-15  4.71233691871e-15  3.17449768931e-15  4.04352510412e-15  2.52888847346e-15  4.09694538652e-15  5.14880616671e-15  5.68673768507e-15  4.67808138975e-15  5.55351105553e-15  5.59830734345e-15  8.18316978671e-15  8.1428323113e-15  9.47911590471e-15  1.2042191661e-14  1.42299163621e-14  1.62723946067e-14  2.20126350204e-14  2.75034142002e-14  3.81769276244e-14  5.03300179102e-14  7.48931250667e-14  1.09192969588e-13  1.87754214486e-13  4.28012383469e-13  1.65568890112e-12  4.29031958887e-13  1.87728582285e-13  1.04904882418e-13  7.0721192767e-14  5.04559250674e-14  3.71984750496e-14  2.80874202211e-14  2.15226015508e-14  1.82110314555e-14  1.39502904497e-14  1.29966022387e-14  9.9164394888e-15  9.23248567628e-15  8.63271980751e-15  6.02391423313e-15  7.3147176707e-15  4.60444669462e-15  4.80647745102e-15  4.13551293161e-15  4.42494997507e-15  5.50537524885e-15  3.54918079248e-15  3.35489046137e-15  5.73306434633e-15  3.44474499884e-15  3.05258227083e-15  3.53331541394e-15  2.23307393657e-15  1.75126936001e-16  1.87100277851e-15  5.33263383076e-15  3.75338128648e-15  4.12434714615e-15  3.94007815586e-15  6.03112456902e-15  4.15233244933e-15  5.36198794677e-15  2.67673738133e-15  4.45533852007e-15  3.25073045024e-15  5.66221742303e-15  3.8492752132e-15  4.14809019814e-15  4.50643917938e-15  3.36094940999e-15  4.6759445671e-15  2.90172926518e-15  6.24576479297e-15  6.40756491854e-15  4.56600715636e-15  4.11752787077e-15  3.0402497732e-15  4.49621460374e-15  3.00874653476e-15  2.93498898048e-15  4.06190760564e-15  2.64920961402e-15  3.69334719068e-15  6.63839603448e-15  5.26504375095e-15  5.77405630274e-15  5.73743573596e-15  3.94809988785e-15  3.5855536774e-15  4.05951712963e-15  2.83957963204e-15  4.56819804146e-15  2.86102609287e-15
 4.79848172433e-15  3.2353390245e-15  1.75624685141e-15  3.86352039538e-15  4.98737925118e-15  5.02801293151e-15  2.56171515454e-15  3.14997331428e-15  4.32572844092e-15  3.83617060043e-15  5.0382727967e-15  5.18272721274e-15  3.61332111838e-15  4.38057052669e-15  3.86269607984e-15  2.69266381127e-15  2.85848479169e-15  3.57111830991e-15  4.2330425808e-15  4.69074984486e-15  4.61140497771e-15  5.42033774367e-15  4.39542478121e-15  3.4125138657e-15  2.21762519231e-15  5.64903630183e-15  5.18336830935e-15  6.40767708869e-15  4.57336318026e-15  2.98238762043e-15  2.77023982563e-15  3.9942279567e-15  3.11813679419e-15  4.03134380158e-15  3.56070033974e-15  3.55408903491e-15  4.11171267464e-15  5.90808055841e-15  8.56384877992e-15  6.75449070457e-15  9.5267919362e-15  1.13151790024e-14  1.55019334613e-14  1.64334746946e-14  2.27866698277e-14  2.82147546756e-14  3.52767774259e-14  5.29035808678e-14  7.15241819088e-14  1.08244712839e-13  1.86088868081e-13  4.29031958887e-13  1.658292451e-12  4.30940100594e-13  1.86752536867e-13  1.09366910231e-13  7.25260955729e-14  4.97490556671e-14  3.81202623458e-14  2.72202758446e-14  2.04666355024e-14  1.89937896498e-14  1.44150650949e-14  1.35337096806e-14  9.551657232e-15  9.9244824913e-15  6.18969753873e-15  3.87482198998e-15  4.62102777896e-15  3.60784547497e-15  4.09579205978e-15  5.13936281047e-15  7.05793885704e-15  6.24784157209e-15  6.44552196344e-15  4.94155508372e-15  4.29727299849e-15  4.39067880441e-15  4.22188707513e-15  4.29626762197e-15  4.2289637549e-15  4.81587763452e-15  5.1313017101e-15  2.16193963031e-15  3.78383673196e-15  3.37926490103e-15  5.79305576003e-15  3.00032389959e-15  2.99382366972e-15  2.83337491766e-15  3.81305681548e-15  4.00827566236e-15  5.80554339419e-15  4.20633609151e-15  3.30565662161e-15  4.92734010114e-15  3.84521508661e-15  3.74868090167e-15  4.68153508734e-15  4.98036426199e-15  4.15133587993e-15  4.66815728498e-15  2.88159086873e-15  2.52288824306e-15  3.24256698667e-15  2.90565947211e-15  2.35386607937e-15  4.71314708657e-15  4.31544991944e-15  2.17845335627e-15  6.0591072199e-15  6.15312806403e-15  5.09630268461e-15  4.55998672076e-15  4.67898855938e-15  3.72560321609e-15  4.03414943668e-15  4.00985593144e-15  2.95181935033e-15  4.54129442562e-15
 4.06806659773e-15  4.87211763449e-15  5.31605593782e-15  6.05574291663e-15  4.96716191541e-15  5.88980600184e-15  1.50940454731e-15  4.54558132264e-15  3.71042286969e-15  1.20415471543e-15  4.00026537781e-15  2.99043260414e-15  5.36647689851e-15  3.30951735919e-15  2.27004458096e-15  2.45674953409e-15  1.923045777e-15  4.31605845377e-15  2.89394527592e-15  5.07944537614e-15  4.42632047039e-15  4.97502956463e-15  3.97972533234e-15  4.04662714791e-15  4.12630841475e-15  6.97544652163e-15  4.00562557178e-15  6.72149631629e-15  3.98898779242e-15  4.13112621008e-15  3.23433492212e-15  5.35572557772e-15  4.96047230413e-15  6.62827803563e-15  4.35724683193e-15  3.98005308246e-15  3.83227686926e-15  4.60640445479e-15  7.01568095052e-15  7.90302798057e-15  8.39177417492e-15  9.73380066572e-15  1.12209954415e-14  1.41334045505e-14  1.64670297611e-14  2.12809120515e-14  2.77356475301e-14  3.85105814096e-14  5.11094305626e-14  7.16606718384e-14  1.10326622404e-13  1.87728582285e-13  4.30940100594e-13  1.66454415526e-12  4.28993172267e-13  1.89361088145e-13  1.09920816745e-13  7.37389767062e-14  5.122553815e-14  3.63535613163e-14  2.59517701414e-14  2.08417358147e-14  1.65615360976e-14  1.49871480152e-14  1.15239380833e-14  1.02606385102e-14  8.88313688703e-15  6.10610676391e-15  6.63971959973e-15  5.74140343569e-15  5.75301903952e-15  2.63945301593e-15  4.54405737576e-15  5.49180871612e-15  4.16644720813e-15  4.39675265105e-15  4.74599181517e-15  4.54488585439e-15  6.67019596763e-15  4.22835276948e-15  4.04657910259e-15  5.79315381596e-15  5.6826369944e-15  3.63999393623e-15  2.94551509649e-15  2.05523957027e-15  5.11597783285e-15  3.83172649759e-15  5.19517304493e-15  3.67651941859e-15  6.09985229041e-15  4.67230275654e-15  5.631716931e-15  4.82529855395e-15  3.57028088079e-15  3.49836763519e-15  4.30685917687e-15  2.34887446865e-15  3.29906701012e-15  3.96742231888e-15  4.82752635298e-15  4.14307004525e-15  4.52466451461e-15  2.73126211949e-15  5.9910215274e-15  3.24845295397e-15  4.38328104746e-15  5.1714192538e-15  4.67727896558e-15  5.4114990352e-15  3.86777229424e-15  5.56867767862e-15  4.38228864352e-15  3.67078197561e-15  4.16636620153e-15  3.7745800867e-15  3.38677791696e-15  2.58128588527e-15  3.28812174047e-15  5.3968227976e-15
 3.17622726358e-15  2.11930437301e-15  3.21332775544e-15  4.88121882253e-15  3.39840668807e-15  5.53509356049e-15  3.56142085834e-15  2.75299251983e-15  3.38857340141e-15  4.31672933462e-15  2.76864117723e-15  3.3476391779e-15  2.87303680526e-15  3.97632840572e-15  3.73175183268e-15  4.02043899087e-15  4.4552222673e-15  2.38861632784e-15  1.63943251568e-15  5.01171670008e-15  5.4062566067e-15  5.8878684279e-15  4.04319350489e-15  2.37546240753e-15  3.83901539726e-15  4.62847588553e-15  4.11912663348e-15  4.49017600862e-15  2.69833464723e-15  3.10784190989e-15  1.69919471962e-15  9.07685273411e-16  2.74432421924e-15  3.46778294809e-15  4.96970981955e-15  5.60104812098e-15  5.47277503925e-15  4.4073760855e-15  4.73317746334e-15  5.58867033964e-15  8.24113938215e-15  8.02901944328e-15  9.22673420928e-15  1.06213430581e-14  1.46824600622e-14  1.58042090826e-14  2.216062787e-14  2.8429498549e-14  3.65575122703e-14  4.97884096921e-14  7.1274846572e-14  1.04904882418e-13  1.86752536867e-13  4.28993172267e-13  1.65195635977e-12  4.29135570211e-13  1.85781020335e-13  1.09290197551e-13  7.25215105497e-14  4.98302606636e-14  3.73745736873e-14  2.81350215609e-14  2.22978829425e-14  1.83180201264e-14  1.54545130764e-14  1.27847568368e-14  1.09473797009e-14  9.74889027404e-15  6.92926533222e-15  6.46958968575e-15  7.24359830758e-15  4.44723962381e-15  5.37003094274e-15  4.5163733525e-15  3.37093774349e-15  4.69732197391e-15  3.58435280759e-15  3.76708126073e-15  4.63934016546e-15  4.55164750342e-15  3.56498209916e-15  3.67522114597e-15  4.47862908743e-15  3.54245083776e-15  4.17580480744e-15  5.47672536803e-15  4.88057097603e-15  2.7203249736e-15  4.82584658359e-15  4.63787914413e-15  3.88779919767e-15  6.91041137035e-15  5.54669002563e-15  3.72674053746e-15  2.61956308641e-15  2.49896927994e-15  2.96793209028e-15  4.67217690818e-15  3.97459846795e-15  5.59392308075e-15  4.59794729929e-15  6.6167932647e-15  3.06232045188e-15  4.79111831139e-15  5.33918168834e-15  4.11502138585e-15  4.78297041014e-15  5.74548411669e-15  3.69344282228e-15  4.99639629714e-15  2.21435454612e-15  3.38383475539e-15  4.59066239109e-15  6.14583739521e-15  5.52974915579e-15  5.66866614556e-15  3.77697710233e-15  2.86240913878e-15  4.03495911588e-15  4.88557182515e-15
 1.99949383452e-15  2.92434635008e-15  3.38482643678e-15  5.77981999992e-15  4.16538503654e-15  3.86395913248e-15  3.63832469659e-15  2.22181646693e-15  4.14930739351e-15  3.97173932342e-15  3.64378613023e-15  6.25096652885e-15  3.98979664663e-15  3.61955410699e-15  4.3081910172e-15  4.50862170278e-15  3.8471106132e-15  2.12085552042e-15  4.57123345249e-15  5.64360491442e-15  6.1748007427e-15  4.3594770537e-15  4.4246574802e-15  4.06812777135e-15  3.96314620844e-15  5.66786658146e-15  3.90731794474e-15  3.10802437486e-15  4.03795920058e-15  3.58029267889e-15  3.94027441777e-15  3.49372533237e-15  3.22423670298e-15  4.20607967963e-15  5.0204381452e-15  3.81509348704e-15  4.09684128554e-15  5.52567002584e-15  5.20450096863e-15  5.40040469426e-15  6.11220336335e-15  7.47672748829e-15  8.86485546945e-15  1.12611380972e-14  1.48105959929e-14  1.20577313231e-14  1.79002318826e-14  2.05443639073e-14  2.81772582574e-14  3.73230489385e-14  4.9107415971e-14  7.0721192767e-14  1.09366910231e-13  1.89361088145e-13  4.29135570211e-13  1.65497131003e-12  4.30059387865e-13  1.87987975707e-13  1.10104556065e-13  7.13574845787e-14  5.18332472399e-14  3.5936928428e-14  2.89572395742e-14  2.08292457594e-14  1.91208928718e-14  1.40545457087e-14  1.21061953254e-14  1.16492670541e-14  9.897145418e-15  8.43133386278e-15  7.10044091941e-15  5.40811766637e-15  4.48095046713e-15  6.27881310125e-15  6.81406179508e-15  3.88530119928e-15  4.0273466195e-15  4.03948037915e-15  3.86757470403e-15  3.72040344051e-15  4.75083727984e-15  1.83111587292e-15  2.66447176407e-15  2.5804943674e-15  3.68907647814e-15  3.45812542863e-15  3.61870439675e-15  3.57403956237e-15  3.56732511764e-15  3.63433569717e-15  4.55759144126e-15  5.30187929006e-15  5.94307836017e-15  2.87767873812e-15  2.64606956621e-15  4.47807387305e-15  4.69695630137e-15  3.8827490581e-15  3.08284136389e-15  4.88954712689e-15  6.23974422639e-15  5.13344986042e-15  2.04724807258e-15  4.87742080748e-15  4.11558443757e-15  5.24741720518e-15  4.34520306278e-15  4.74288131677e-15  2.86978403305e-15  5.60431513467e-15  2.89275610833e-15  3.41098926574e-15  3.8567792963e-15  6.36154494748e-15  6.7922766529e-15  3.20883342194e-15  5.11736914764e-15  4.9958649774e-15  3.80110603364e-15  4.76597313016e-15
 3.14765351724e-15  3.37924177213e-15  4.65400570289e-15  5.04909650742e-15  3.77610133327e-15  2.99178041544e-15  2.42363065533e-15  2.96443639978e-15  6.64026607543e-15  4.49441343258e-15  2.77815414903e-15  4.38855377871e-15  4.29284627727e-15  4.04787889382e-15  6.17692799428e-15  4.50695085258e-15  3.89442116684e-15  3.53664637204e-15  3.37744724226e-15  6.00718846285e-15  5.25075060683e-15  3.2195000048e-15  3.11950066386e-15  2.88157650534e-15  4.41136884031e-15  3.27693192472e-15  4.84991248897e-15  3.0421857832e-15  2.61935482953e-15  2.83225640115e-15  3.12215837958e-15  3.70480780025e-15  6.23100551351e-15  7.35246474528e-15  5.34616584756e-15  4.21689611549e-15  6.3449388092e-15  4.34998244717e-15  4.16078453172e-15  3.87103769041e-15  6.82372146445e-15  8.33693537015e-15  9.73647996255e-15  9.62104327062e-15  1.20012132038e-14  1.21792030195e-14  1.499827847e-14  1.6326784296e-14  2.26069639994e-14  2.83301219285e-14  3.48667826928e-14  5.04559250674e-14  7.25260955729e-14  1.09920816745e-13  1.85781020335e-13  4.30059387865e-13  1.66325604665e-12  4.29342973719e-13  1.87581888683e-13  1.09942587347e-13  7.16734436951e-14  5.23301044726e-14  3.80561767087e-14  2.81848633766e-14  2.1209349083e-14  1.72157754936e-14  1.55305182122e-14  1.15374024044e-14  9.90560589323e-15  8.58313592369e-15  8.55424754154e-15  6.78455438197e-15  4.02930996626e-15  3.74167995732e-15  2.46825957812e-15  2.1356936015e-15  2.81759429837e-15  5.27721479885e-15  3.44712899969e-15  4.24097126181e-15  3.43398866305e-15  2.77217550288e-15  5.64667785715e-15  4.75860195591e-15  3.97574053285e-15  2.30874899001e-15  5.41636149386e-15  2.79808846063e-15  1.207876605e-15  3.20571555779e-15  4.39712443534e-15  5.12575417101e-15  4.81217148592e-15  4.111797255e-15  2.7637358147e-15  1.88110536331e-15  3.38294909067e-15  3.74045184342e-15  1.92276388502e-15  4.31329687371e-15  4.46054097663e-15  4.80536577823e-15  5.16537581165e-15  4.79540500922e-15  5.91959516067e-15  3.44665505757e-15  4.2184347427e-15  4.26476757655e-15  5.29713037918e-15  4.36474659903e-15  3.95266431762e-15  3.65210943253e-15  4.17846959538e-15  7.16743352756e-15  3.40460393345e-15  2.13227275176e-15  3.75072699386e-15  4.16091074596e-15  4.44216246533e-15  4.29650240001e-15
 5.16941706932e-15  4.09222093922e-15  2.64083910705e-15  6.90675104187e-15  3.90874425875e-15  4.55103977778e-15  2.44606829894e-15  3.44887897493e-15  3.87736765443e-15  4.81730715228e-15  2.26028593446e-15  5.57923339876e-15  5.88997589777e-15  2.78047354198e-15  4.56042960249e-15  3.64235182412e-15  4.32770841925e-15  4.97252537189e-15  3.41639327982e-15  4.95622696924e-15  4.75436451481e-15  4.55999506585e-15  2.99627556283e-15  4.22076593668e-15  3.71830789503e-15  5.11540687071e-15  3.32246927626e-15  4.34096439694e-15  3.4252361274e-15  3.06712615759e-15  4.3020695939e-15  3.16592484001e-15  3.36094824915e-15  4.53177233506e-15  5.9755016284e-15  3.18172853567e-15  4.44086450563e-15  5.34872965731e-15  3.91606844578e-15  4.65212958705e-15  6.18501617112e-15  6.48777990733e-15  7.77250549722e-15  7.90326002304e-15  7.31175360771e-15  8.41674154238e-15  9.56568952567e-15  1.36063039544e-14  1.70750952835e-14  2.15180235153e-14  2.65205056014e-14  3.71984750496e-14  4.97490556671e-14  7.37389767062e-14  1.09290197551e-13  1.87987975707e-13  4.29342973719e-13  1.65815379097e-12  4.26745094002e-13  1.87457716747e-13  1.08366956469e-13  7.03843464561e-14  5.00712349966e-14  3.46400143908e-14  2.72685970853e-14  2.21994224763e-14  1.74497111049e-14  1.54844186355e-14  1.15162784763e-14  1.15501581864e-14  1.14316607629e-14  1.00559048999e-14  6.41763287872e-15  4.74144339429e-15  5.11077979326e-15  2.90317385383e-15  2.55114736445e-15  5.03018573561e-15  3.35847340196e-15  3.9045605223e-15  4.84396820621e-15  5.08809710432e-15  6.28419306366e-15  3.79254566582e-15  3.98052276576e-15  5.00972451972e-15  3.81724239203e-15  4.21348166004e-15  3.97378876059e-15  2.76840970966e-15  3.46380228576e-15  4.18110400101e-15  3.49700984674e-15  3.67953318256e-15  4.41511876983e-15  2.9542272686e-15  2.5653767495e-15  3.48289880548e-15  6.08875289005e-16  4.79348615803e-15  4.74588313985e-15  4.58404894634e-15  3.40944210639e-15  4.6398442421e-15  6.03443304312e-15  4.3210364702e-15  4.50711917137e-15  3.2464190098e-15  3.12806224665e-15  2.37899468906e-15  3.23698251163e-15  3.5084619875e-15  2.90949301246e-15  3.51967155168e-15  2.61124066747e-15  1.86498182746e-15  4.01718137575e-15  3.66427704189e-15  6.08425306941e-15  4.45711570342e-15
 4.59906741678e-15  2.63724497964e-15  3.9580526736e-15  5.24488743473e-15  5.28592899636e-15  4.17652090355e-15  2.57483526043e-15  3.01698140939e-15  2.3126394621e-15  4.34609785891e-15  3.0966835774e-15  4.9354927834e-15  7.55667051905e-15  4.30848631481e-15  4.80527791106e-15  4.78407014943e-15  5.26442734565e-15  5.32860273799e-15  4.14152440618e-15  4.54253661655e-15  3.35777662241e-15  5.03137190945e-15  4.23005429974e-15  3.92422808997e-15  2.67461011655e-15  2.39052613735e-15  3.346402098e-15  4.15384701914e-15  3.49664791814e-15  3.43784310697e-15  4.28136551229e-15  4.31787943018e-15  4.58475027987e-15  5.18680057911e-15  5.8408375627e-15  4.55755900522e-15  6.20695999707e-15  6.36751191373e-15  6.01083979947e-15  5.00353107892e-15  5.6275093433e-15  6.20532661946e-15  5.98175100494e-15  8.27567361118e-15  7.67973422754e-15  1.02053273352e-14  1.11019007281e-14  1.37384757364e-14  1.49136189603e-14  1.68183999545e-14  2.12765651957e-14  2.80874202211e-14  3.81202623458e-14  5.122553815e-14  7.25215105497e-14  1.10104556065e-13  1.87581888683e-13  4.26745094002e-13  1.6531161565e-12  4.29599807006e-13  1.87348071165e-13  1.08144697282e-13  7.23960004722e-14  5.19412250662e-14  3.67187243823e-14  2.77253562523e-14  2.22406192686e-14  1.58429592428e-14  1.35179103228e-14  1.07518117789e-14  9.44042501697e-15  8.27548986305e-15  5.72822346198e-15  6.13676334674e-15  4.84203262305e-15  5.39135820767e-15  4.24505926632e-15  4.52026428145e-15  4.66532330609e-15  6.16526889483e-15  6.46703532077e-15  3.47186595707e-15  3.09651990514e-15  3.11819777053e-15  2.06050406579e-15  4.344852433e-15  4.47977581333e-15  3.27739228521e-15  2.81542623824e-15  3.14537844725e-15  3.2396976419e-15  5.42898912549e-15  2.06969620761e-15  4.06203833135e-15  4.47957901328e-15  2.73062430485e-15  3.9655596901e-15  5.76582382565e-15  2.86793344769e-15  4.53028691935e-15  2.44708018778e-15  3.52752725376e-15  3.99292824481e-15  5.83852573544e-15  3.59974097103e-15  3.06291873475e-15  4.92749509889e-15  4.55503455148e-15  3.96393071544e-15  3.57448802173e-15  3.30924019141e-15  2.31091308776e-15  3.33022656189e-15  3.94251025334e-15  4.40863668443e-15  4.74037319991e-15  4.80749974844e-15  3.38459324634e-15  3.43679950524e-15  2.7769843908e-15
 5.65834130262e-15  4.14377850905e-15  4.09735039722e-15  6.57512496477e-15  6.39355959961e-15  4.21031681042e-15  3.42857979198e-15  4.54228477142e-15  4.47804339146e-15  4.40463606848e-15  4.74470161197e-15  5.77030025107e-15  5.29675849362e-15  5.00286398042e-15  4.44613126568e-15  3.34884545677e-15  4.58004377897e-15  4.50421222662e-15  4.01971664125e-15  5.51749817908e-15  2.64817017871e-15  4.30257463685e-15  4.97781120986e-15  3.67052266526e-15  2.78356343428e-15  4.0713292532e-15  3.59586879953e-15  2.31837728618e-15  2.96978138626e-15  1.05877820341e-15  2.50528820037e-15  2.68089632662e-15  2.5828728675e-15  3.17839684006e-15  4.80106536089e-15  7.27973898208e-15  4.38092839737e-15  4.48055650125e-15  6.92173176747e-15  6.83754392954e-15  5.771769547e-15  4.6295918481e-15  5.00094248718e-15  7.42310972298e-15  4.42429735062e-15  6.72065036855e-15  8.73810168605e-15  8.38730421555e-15  1.05705087718e-14  1.27153627588e-14  1.67420128339e-14  2.15226015508e-14  2.72202758446e-14  3.63535613163e-14  4.98302606636e-14  7.13574845787e-14  1.09942587347e-13  1.87457716747e-13  4.29599807006e-13  1.66159348705e-12  4.28250178538e-13  1.86615804255e-13  1.09534638442e-13  7.18512497938e-14  5.08345956633e-14  3.80109287365e-14  2.77441698546e-14  2.17757012414e-14  1.8021361531e-14  1.2417681127e-14  1.18129743073e-14  1.12366599591e-14  8.65918210932e-15  8.6450257288e-15  6.70928884406e-15  5.60279413839e-15  4.06299657335e-15  2.77290582932e-15  4.25766757447e-15  6.31638895814e-15  4.11049024426e-15  3.54531736866e-15  5.41465879557e-15  5.33647244608e-15  4.36589909203e-15  4.07627082578e-15  2.9948750229e-15  2.71441524721e-15  3.62316736232e-15  3.49066361348e-15  3.22880109871e-15  3.80479090164e-15  3.84790847987e-15  6.38997948019e-15  4.53392370275e-15  3.03460946573e-15  5.06642656642e-15  3.61750396112e-15  3.27094796817e-15  3.81726536536e-15  4.38901095292e-15  4.08568473679e-15  3.71217009346e-15  3.0445857515e-15  3.61870224925e-15  4.57938819157e-15  4.49322362026e-15  5.36274660817e-15  3.43329292057e-15  1.13383734565e-15  3.30741604844e-15  2.52829308959e-15  3.57876024052e-15  5.22403318946e-15  3.71319325499e-15  4.32177283848e-15  1.70357104179e-15  1.28659524055e-15  3.32717879725e-15  3.28794108544e-15
 3.07927142212e-15  4.60685168156e-15  3.22209595702e-15  3.60631694311e-15  5.32979115612e-15  5.76361320562e-15  4.07233937822e-15  4.75893104501e-15  3.41948184952e-15  2.90598182251e-15  1.79144943543e-15  5.3164500766e-15  4.53388020406e-15  2.33360244345e-15  5.22838214332e-15  2.52639627639e-15  3.11869813383e-15  4.13404862421e-15  4.40195438464e-15  3.51606498885e-15  5.51469685936e-15  2.88446885041e-15  2.28520100996e-15  5.16719300099e-15  3.52305267579e-15  4.64124528676e-15  4.23987925448e-15  5.06878011091e-15  3.34339308813e-15  2.27729488286e-15  1.8571058466e-15  3.13467507819e-15  2.96695175846e-15  5.83391809453e-15  4.4727471147e-15  5.58746496973e-15  4.5755409856e-15  5.00692561815e-15  5.21906129259e-15  3.15915941159e-15  5.98139537614e-15  5.96725837667e-15  5.72109557993e-15  8.84261049194e-15  6.2853277596e-15  8.62464376108e-15  9.05009520792e-15  9.47450754996e-15  1.16736226902e-14  1.2470803476e-14  1.26908725599e-14  1.82110314555e-14  2.04666355024e-14  2.59517701414e-14  3.73745736873e-14  5.18332472399e-14  7.16734436951e-14  1.08366956469e-13  1.87348071165e-13  4.28250178538e-13  1.65375505499e-12  4.26238518798e-13  1.88947316607e-13  1.09097552672e-13  7.21447899694e-14  5.09417997072e-14  3.89405383111e-14  2.91062406465e-14  2.12049935025e-14  1.74132507374e-14  1.37338486393e-14  9.2573161063e-15  9.41260800442e-15  7.52587127301e-15  7.11478621081e-15  8.55218245361e-15  6.28017038011e-15  5.18063749335e-15  6.46064814902e-15  5.17081902153e-15  3.65726955984e-15  3.99945582973e-15  3.51322552984e-15  3.18224775204e-15  3.70137379981e-15  6.23075211037e-15  4.65264443788e-15  3.78076853121e-15  4.29070848672e-15  4.32121912351e-15  2.71453925561e-15  1.66238162443e-15  3.15705963722e-15  6.13726621498e-15  3.73493810398e-15  4.62119132072e-15  5.10011647535e-15  4.44921320708e-15  3.46305492542e-15  5.96569731774e-15  6.6927709182e-15  3.99990851489e-15  5.00283966786e-15  4.61245223995e-15  5.58326861838e-15  5.30463294957e-15  4.470077041e-15  5.45350425765e-15  3.27581628521e-15  3.28605328721e-15  3.51004169522e-15  4.46962822655e-15  4.5825995877e-15  5.79788750911e-15  4.90447547413e-15  3.17010298332e-15  4.58133761382e-15  4.74272548214e-15  3.96477885495e-15  3.92961962708e-15
 2.89427596887e-15  1.85640551411e-15  2.99445332335e-15  3.62222049944e-15  3.32854067762e-15  5.00002842457e-15  3.47179816983e-15  3.74304875761e-15  5.285921355e-15  4.81401908961e-15  4.12193811231e-15  5.37721753172e-15  5.11030224502e-15  3.42115558875e-15  3.76340188431e-15  3.25534553413e-15  3.73704466344e-15  5.3975483555e-15  5.41741555736e-15  4.34693841661e-15  3.60299430728e-15  3.87516698567e-15  3.27637985598e-15  3.26233467821e-15  4.81438769302e-15  5.26850982787e-15  5.05879472916e-15  3.85700955933e-15  2.44626430481e-15  3.36059947839e-15  3.37235516703e-15  3.66644091814e-15  4.12963781901e-15  4.84971550373e-15  4.50876282442e-15  4.19777698325e-15  4.21481851041e-15  5.87679221807e-15  5.74042349207e-15  3.61686361088e-15  4.93495971311e-15  4.82195494714e-15  5.90813604707e-15  5.42106800504e-15  5.92798647574e-15  7.24847377405e-15  7.75633495742e-15  9.07637388164e-15  1.02015568641e-14  1.18483583464e-14  1.23204915234e-14  1.39502904497e-14  1.89937896498e-14  2.08417358147e-14  2.81350215609e-14  3.5936928428e-14  5.23301044726e-14  7.03843464561e-14  1.08144697282e-13  1.86615804255e-13  4.26238518798e-13  1.65249252685e-12  4.30267872128e-13  1.88338100813e-13  1.06434230604e-13  6.97080962026e-14  5.0140267517e-14  3.70855161212e-14  2.83080722217e-14  2.31871457069e-14  1.80732595877e-14  1.4444601349e-14  1.13047571553e-14  1.11454369022e-14  7.8504533504e-15  8.41547678077e-15  7.09672789428e-15  7.13575463917e-15  8.038413184e-15  4.49099430846e-15  3.08702418483e-15  3.00547505473e-15  3.92082204318e-15  4.37094151977e-15  5.06894271098e-15  4.27806329316e-15  3.2112599055e-15  3.85098888487e-15  5.55961166209e-15  4.57776698138e-15  3.4932386528e-15  3.33148949215e-15  3.89959543279e-15  6.09636972853e-15  4.59784605026e-15  3.46004154384e-15  3.74833337702e-15  5.12099487242e-15  2.49603916857e-15  4.16262898063e-15  3.501165294e-15  1.72686575228e-15  2.88695657081e-15  4.19118194529e-15  3.29369123112e-15  3.10997985185e-15  4.78385944828e-15  3.6540799565e-15  2.09544204059e-15  4.23209136096e-15  3.86755410256e-15  3.33577826156e-15  4.63774742e-15  5.742973195e-15  5.75571184843e-15  3.63707253123e-15  5.20031151173e-15  2.84310221105e-15  3.74891631711e-15  3.39961931906e-15
 4.20502341791e-15  3.69125507261e-15  3.85491407835e-15  2.03907808818e-15  4.6155943868e-15  5.38272000003e-15  2.68355395948e-15  4.54628807518e-15  2.6779949559e-15  4.42376142876e-15  3.65633415609e-15  3.69928883039e-15  4.35248150406e-15  2.66476368881e-15  2.77202826683e-15  2.08930164756e-15  2.8050115929e-15  2.44793581477e-15  5.51505517646e-15  3.38231551832e-15  2.81492640293e-15  1.99917619961e-15  2.96679928997e-15  3.54416626826e-15  2.37356849057e-15  3.18118299492e-15  3.40719283525e-15  3.48079912148e-15  2.69638844745e-15  2.49014008464e-15  3.11693523647e-15  4.00408374135e-15  1.84242481029e-15  5.3051281463e-15  3.24193998252e-15  4.60725953185e-15  4.0559491594e-15  3.03116411639e-15  4.25631343098e-15  3.28316175879e-15  3.27794147369e-15  3.06681792355e-15  3.79941104979e-15  7.21255023362e-15  7.1579640949e-15  5.71721057386e-15  4.92600016504e-15  6.76749667894e-15  8.55658287407e-15  6.76220213595e-15  1.03120168491e-14  1.29966022387e-14  1.44150650949e-14  1.65615360976e-14  2.22978829425e-14  2.89572395742e-14  3.80561767087e-14  5.00712349966e-14  7.23960004722e-14  1.09534638442e-13  1.88947316607e-13  4.30267872128e-13  1.66317492473e-12  4.30910155898e-13  1.86642338935e-13  1.08666305269e-13  7.18412811438e-14  4.95158307623e-14  3.58711684778e-14  3.02072141731e-14  2.17647329675e-14  1.77380922018e-14  1.43496868791e-14  1.09214825188e-14  9.31535296555e-15  9.98041035612e-15  7.85323423227e-15  5.58134962974e-15  5.81767393392e-15  6.33978069292e-15  6.29243254081e-15  6.50788697147e-15  7.39348609257e-15  6.50095258141e-15  8.8119767321e-15  6.83941188418e-15  4.72114825736e-15  4.39047236095e-15  4.89409606349e-15  5.5298873188e-15  3.65873598494e-15  2.47441833655e-15  6.49429056975e-15  6.26691492643e-15  3.53021507652e-15  4.48366456918e-15  4.46785707636e-15  5.68636342719e-15  3.57834169526e-15  6.52576785402e-15  5.36699235187e-15  3.74187058686e-15  3.04969914415e-15  3.92116106436e-15  3.9852984305e-15  5.21408727309e-15  5.50966333543e-15  4.62784673942e-15  3.83612589327e-15  3.43292507642e-15  3.09794958204e-15  3.16119287764e-15  5.28775345781e-15  4.40351616295e-15  4.38543723115e-15  5.75654596117e-15  4.26543254529e-15  1.49463022509e-15  4.70111040679e-15  5.36797506247e-15
 3.48225550591e-15  4.24447392903e-15  2.04055435874e-15  5.1374726246e-15  5.86336444964e-15  5.73177574334e-15  2.23723488683e-15  1.92384918852e-15  4.44421468098e-15  4.24052740883e-15  2.68010405436e-15  4.2260526148e-15  4.00618290918e-15  4.47604949633e-15  1.95632751746e-15  2.11555703006e-15  3.5950650614e-15  2.48196573554e-15  4.49131103523e-15  3.12825872055e-15  1.97991100428e-15  2.22550510893e-15  4.24388761917e-15  3.01725578703e-15  3.39498413118e-15  4.35857719488e-15  4.28714775432e-15  3.05175665024e-15  4.5797839677e-15  4.89261118594e-15  2.29103484868e-15  3.64253164439e-15  3.40253660737e-15  3.79420025897e-15  2.68331109093e-15  4.78173729565e-15  4.62842596046e-15  4.3046728159e-15  4.71967685738e-15  4.28475185622e-15  4.29359968338e-15  5.10505790449e-15  3.4133544477e-15  5.7942407417e-15  3.49850719295e-15  5.86855573819e-15  4.85906008157e-15  7.53111026388e-15  6.81003580155e-15  6.39115532392e-15  8.97504121516e-15  9.9164394888e-15  1.35337096806e-14  1.49871480152e-14  1.83180201264e-14  2.08292457594e-14  2.81848633766e-14  3.46400143908e-14  5.19412250662e-14  7.18512497938e-14  1.09097552672e-13  1.88338100813e-13  4.30910155898e-13  1.66030404724e-12  4.28598156312e-13  1.86082697095e-13  1.08960545168e-13  6.98651712841e-14  5.10931433342e-14  3.73647160499e-14  2.61416378803e-14  2.26161354631e-14  1.63528641266e-14  1.12763119131e-14  1.22269613074e-14  1.00805318892e-14  7.77677319101e-15  8.80080284764e-15  7.25188112466e-15  7.00844117657e-15  6.94763278025e-15  5.61855574317e-15  4.26644945694e-15  4.85119467419e-15  6.08514001176e-15  8.01913156531e-15  6.63396098734e-15  2.69673797112e-15  3.48758510771e-15  4.80520285001e-15  2.20864418165e-15  3.95260038324e-15  5.91336729398e-15  4.37478017636e-15  4.56058232096e-15  2.92896222614e-15  4.15461042576e-15  3.12680498511e-15  2.65492142055e-15  5.81610493381e-15  5.08352812204e-15  5.21521938356e-15  3.64734332315e-15  3.50801620206e-15  3.63146232466e-15  5.5832342234e-15  4.43940841247e-15  3.41569591319e-15  2.72447148856e-15  4.46080174184e-15  4.68526935816e-15  3.7643368419e-15  2.8455854063e-15  6.26183579368e-15  4.87728201762e-15  5.2895813579e-15  4.88365728491e-15  3.9896976188e-15  3.8285272145e-15  4.0130613993e-15
 4.33296858896e-15  4.61952672172e-15  3.30460427634e-15  2.60896129639e-15  3.78725034916e-15  4.32961129633e-15  2.22610853306e-15  3.06176728768e-15  4.14892516992e-15  2.58312535313e-15  4.87570756717e-15  4.05297266482e-15  5.07128076833e-15  5.7198576094e-15  5.27420124525e-15  4.51965599041e-15  5.74120854951e-15  5.31339172334e-15  4.7505404861e-15  5.80240283882e-15  2.66496481834e-15  2.22998723816e-15  4.65339418009e-15  3.94662710517e-15  4.0183120746e-15  5.64664261525e-15  4.55189378553e-15  5.72855088642e-15  4.37367521385e-15  4.49636991196e-15  2.06432138867e-15  3.12270763674e-15  3.65179675771e-15  2.74754812997e-15  2.20217129878e-15  3.52014464401e-15  4.37780689387e-15  3.68563801642e-15  5.34265841753e-15  5.31033308017e-15  3.07750663998e-15  5.28256317844e-15  3.8594599761e-15  4.73390398648e-15  5.35484310814e-15  6.60186020816e-15  6.80809803534e-15  6.8291655251e-15  6.5730501363e-15  6.12301846372e-15  7.8641512404e-15  9.23248567628e-15  9.551657232e-15  1.15239380833e-14  1.54545130764e-14  1.91208928718e-14  2.1209349083e-14  2.72685970853e-14  3.67187243823e-14  5.08345956633e-14  7.21447899694e-14  1.06434230604e-13  1.86642338935e-13  4.28598156312e-13  1.65936402243e-12  4.28598125546e-13  1.88802844667e-13  1.08783471785e-13  7.29154158034e-14  5.09051539816e-14  3.65886898978e-14  2.79202405504e-14  1.99759053983e-14  1.52200272514e-14  1.28784267546e-14  1.14420942562e-14  7.44924600223e-15  8.20452343678e-15  8.09278092472e-15  7.65077388428e-15  6.75622170539e-15  5.50990379197e-15  6.40706504185e-15  4.08676749328e-15  5.00969497454e-15  7.1893443936e-15  5.91526847112e-15  5.38675485461e-15  5.16550725766e-15  4.22876197623e-15  2.54440068848e-15  3.48263985491e-15  5.31095167107e-15  3.5005562062e-15  3.45873613435e-15  1.68609937895e-15  4.11200825325e-15  3.77727409509e-15  3.88392691065e-15  5.32819683101e-15  2.04455576139e-15  1.66548782365e-15  4.46213343758e-15  5.63135758929e-15  3.65668988436e-15  2.33300060619e-15  5.26360075262e-15  2.93158254405e-15  2.17390319936e-15  4.38161798143e-15  2.41997484244e-15  2.06677920796e-15  3.22019638939e-15  4.46002916083e-15  3.10620932518e-15  1.12013496326e-15  1.90745552154e-15  3.85688681917e-15  3.33124205378e-15  4.62845959934e-15
 4.80549463058e-15  5.50599643996e-15  3.82171972915e-15  4.43221286955e-15  4.57445642391e-15  5.55724068486e-15  1.9161146331e-15  5.29439717924e-15  4.83119475277e-15  4.21672582092e-15  3.59250080852e-15  4.15985918313e-15  4.20419188083e-15  3.2082023994e-15  4.91461441326e-15  2.26119586049e-15  6.13023711101e-15  4.82011365006e-15  4.56895389182e-15  5.4773861871e-15  1.93959157282e-15  4.14939835685e-15  4.90979062738e-15  5.48600298882e-15  6.95061692975e-15  4.84329512339e-15  4.21737711875e-15  4.89040892405e-15  5.08954098895e-15  4.52147773387e-15  3.91364871449e-15  4.01420723131e-15  2.97679957934e-15  4.31287464074e-15  4.04268176553e-15  3.78899851033e-15  5.20509570866e-15  4.45767359747e-15  4.75546101163e-15  5.49253316683e-15  3.99306569536e-15  5.06783349835e-15  5.2522666353e-15  5.63995963621e-15  5.05380901538e-15  4.96239182834e-15  6.6844050722e-15  4.84552200349e-15  5.10871983392e-15  5.30688837957e-15  7.17913656198e-15  8.63271980751e-15  9.9244824913e-15  1.02606385102e-14  1.27847568368e-14  1.40545457087e-14  1.72157754936e-14  2.21994224763e-14  2.77253562523e-14  3.80109287365e-14  5.09417997072e-14  6.97080962026e-14  1.08666305269e-13  1.86082697095e-13  4.28598125546e-13  1.65434511086e-12  4.29306164558e-13  1.87020312764e-13  1.06430322947e-13  7.27957667393e-14  4.8987660359e-14  3.69230672065e-14  2.82466085676e-14  2.11529613102e-14  1.66768135116e-14  1.34724284296e-14  9.77152239607e-15  8.68786014895e-15  1.05712650778e-14  8.09776045271e-15  8.28047113411e-15  6.26244470034e-15  6.54481417619e-15  3.6780473234e-15  4.81920049077e-15  4.94718910681e-15  4.97091077419e-15  5.04111665767e-15  5.9722349769e-15  5.29997509934e-15  3.94363503008e-15  4.38339761179e-15  5.13901044044e-15  5.0488024537e-15  4.73960353517e-15  3.66859204552e-15  4.33459253279e-15  3.63528095871e-15  4.18738266311e-15  4.63276562126e-15  2.93579833833e-15  4.22647914349e-15  3.58205687377e-15  4.55377969517e-15  3.03162960393e-15  2.99775457439e-15  5.52024059174e-15  4.73799081698e-15  4.76765665368e-15  5.3582764723e-15  2.87789709506e-15  3.63451594829e-15  5.48358906638e-15  5.63232665832e-15  5.38863456962e-15  2.2827177906e-15  4.13296805419e-15  3.51982658115e-15  3.72084358367e-15  3.79748524089e-15
 5.44016080077e-15  4.45316677516e-15  2.57913936653e-15  4.0246512792e-15  4.65576908679e-15  3.17898490155e-15  3.70655987035e-15  5.38668334747e-15  4.70892236577e-15  6.09094374827e-15  4.12141840869e-15  5.37444955327e-15  4.36802431984e-15  2.99923193775e-15  5.8450511629e-15  4.32830225918e-15  4.67724228676e-15  3.82517519883e-15  5.48457691967e-15  4.41784205783e-15  3.20443165391e-15  5.30089491933e-15  2.55856246664e-15  3.66311480614e-15  2.72697031427e-15  1.57990087277e-15  4.83001651628e-15  4.54894384204e-15  5.8661227281e-15  5.51930992419e-15  4.80142650242e-15  5.84554737347e-15  4.58063623346e-15  4.62652706867e-15  4.41440742881e-15  4.44913209727e-15  3.19365765321e-15  3.83027068627e-15  3.51908048328e-15  4.72450926072e-15  4.40423792909e-15  2.65413666752e-15  2.64610032095e-15  4.95584634783e-15  6.17099610023e-15  6.60588278908e-15  5.03862526405e-15  3.80435769595e-15  4.05132998581e-15  4.87991461904e-15  5.61199887064e-15  6.02391423313e-15  6.18969753873e-15  8.88313688703e-15  1.09473797009e-14  1.21061953254e-14  1.55305182122e-14  1.74497111049e-14  2.22406192686e-14  2.77441698546e-14  3.89405383111e-14  5.0140267517e-14  7.18412811438e-14  1.08960545168e-13  1.88802844667e-13  4.29306164558e-13  1.65407969658e-12  4.28333037594e-13  1.8543207603e-13  1.12294175857e-13  7.20341709713e-14  4.96210336459e-14  3.77321811368e-14  2.80526364418e-14  2.25888319341e-14  1.77167930422e-14  1.41143800527e-14  1.14536029943e-14  9.84631624814e-15  8.3407391534e-15  7.47083952455e-15  6.32524543796e-15  6.1730390959e-15  3.10883881717e-15  4.42550410928e-15  4.43940207001e-15  4.44151989398e-15  6.87936330537e-15  7.59226072869e-15  6.05072806834e-15  5.00789547794e-15  2.67301039124e-15  4.7862433422e-15  3.30814093219e-15  5.71688918102e-15  3.81586369199e-15  4.88824217948e-15  4.52577596917e-15  3.44580282402e-15  6.28511518159e-15  3.58534275738e-15  4.0656914968e-15  4.02552736012e-15  4.6205241214e-15  2.53735258473e-15  4.44513474573e-15  4.60009349675e-15  4.71098586745e-15  2.4922475892e-15  4.01482670474e-16  1.66242258202e-15  3.82957724571e-15  4.6850271423e-15  5.26560867636e-15  3.77446945114e-15  2.51632046426e-15  2.33559135422e-15  4.00194470324e-15  3.25572034032e-15  3.42483964818e-15
 3.7189147486e-15  3.31224288547e-15  2.34064327136e-15  2.39395050859e-15  3.52028430375e-15  3.4871275709e-15  3.15108943617e-15  4.50473695565e-15  5.65545940031e-15  1.30412642014e-15  3.64805459374e-15  2.79740306657e-15  2.81820648534e-15  4.16302596124e-15  3.1388610733e-15  3.8929491975e-15  3.99747760853e-15  4.99988430374e-15  5.66123441589e-15  5.06783783145e-15  5.21250703734e-15  4.9073909334e-15  2.56874721405e-15  3.75515606548e-15  5.86533447545e-15  5.87329063591e-15  5.6919462444e-15  5.1569418356e-15  6.27569366227e-15  6.25160243157e-15  5.05701046949e-15  4.61764949217e-15  2.73232060841e-15  4.61813008427e-15  2.92084796958e-15  5.37310274507e-15  3.55868453732e-15  3.41139446852e-15  3.61292539036e-15  2.85766240353e-15  4.46036474954e-15  6.21193729614e-15  3.00383515269e-15  3.82520680238e-15  5.7810875309e-15  6.12655290042e-15  5.49236582885e-15  6.68399446485e-15  5.43651710311e-15  4.2318138285e-15  4.42440799222e-15  7.3147176707e-15  3.87482198998e-15  6.10610676391e-15  9.74889027404e-15  1.16492670541e-14  1.15374024044e-14  1.54844186355e-14  1.58429592428e-14  2.17757012414e-14  2.91062406465e-14  3.70855161212e-14  4.95158307623e-14  6.98651712841e-14  1.08783471785e-13  1.87020312764e-13  4.28333037594e-13  1.65869361325e-12  4.29486565461e-13  1.89410272881e-13  1.08633587992e-13  7.165992632e-14  5.20966879069e-14  3.87098250198e-14  2.80058822611e-14  2.17543426473e-14  1.6992251365e-14  1.67647328961e-14  1.15722965124e-14  1.2554269965e-14  7.02128035482e-15  6.30653497319e-15  4.6339671137e-15  3.93316099229e-15  5.63270485202e-15  5.61946895603e-15  6.06904412758e-15  7.08697994284e-15  6.0620166287e-15  3.11664922642e-15  3.36303976883e-15  5.37708659929e-15  4.45923499505e-15  4.98695887345e-15  1.9390664732e-15  3.91855975176e-15  4.40105604136e-15  4.90357273044e-15  3.09916640774e-15  4.09563187201e-15  4.06821893184e-15  4.82602004409e-15  3.12675716338e-15  5.61369687534e-15  3.81435088276e-15  3.23184115483e-15  4.48921541566e-15  4.84197637228e-15  4.47752559158e-15  3.16987310879e-15  3.45802705071e-15  2.78784585891e-15  4.22943931932e-15  4.34495948755e-15  6.59135104342e-15  5.9012649118e-15  4.1893939235e-15  5.1887701108e-15  3.93289587291e-15  4.9827575223e-15
 4.71389119245e-15  4.052054722e-15  4.60475230303e-15  3.89431951916e-15  5.50016424185e-15  3.16762316841e-15  2.46111802474e-15  4.43581503575e-15  3.52452139878e-15  1.96656225435e-15  2.87361968245e-15  3.89587617892e-15  4.03013382431e-15  2.38915668271e-15  3.20104512046e-15  4.19313215622e-15  3.57583633431e-15  6.21056198624e-15  4.75861069052e-15  3.87276144554e-15  5.2152518229e-15  3.44801277552e-15  5.32766709337e-15  6.03518305412e-15  6.7758315779e-15  3.31489836395e-15  3.3171937632e-15  5.53169265836e-15  5.50510365982e-15  3.88219989557e-15  4.51543824626e-15  3.82481640563e-15  3.32472976285e-15  3.22452844739e-15  3.99873512391e-15  2.59453582116e-15  3.95808324617e-15  2.6287641799e-15  3.4822573475e-15  3.39870564484e-15  4.48723682998e-15  6.2816070545e-15  5.04303663732e-15  4.76649774387e-15  4.14802775298e-15  4.15018079555e-15  7.55312013243e-15  4.90953469962e-15  6.18515425066e-15  4.46453499499e-15  4.60181147246e-15  4.60444669462e-15  4.62102777896e-15  6.63971959973e-15  6.92926533222e-15  9.897145418e-15  9.90560589323e-15  1.15162784763e-14  1.35179103228e-14  1.8021361531e-14  2.12049935025e-14  2.83080722217e-14  3.58711684778e-14  5.10931433342e-14  7.29154158034e-14  1.06430322947e-13  1.8543207603e-13  4.29486565461e-13  1.65867145217e-12  4.31110480948e-13  1.87601559622e-13  1.0993751938e-13  7.29362028207e-14  5.19127504254e-14  3.77688272884e-14  2.72474571116e-14  2.24417889397e-14  1.80777294363e-14  1.40607398608e-14  1.25438645933e-14  1.18801412509e-14  8.13014773346e-15  9.21492918028e-15  5.62699092034e-15  7.66623018114e-15  7.19710774519e-15  7.61609965941e-15  5.46128744813e-15  5.26949914873e-15  3.50739102646e-15  2.09459999085e-15  4.44564027484e-15  5.16144452398e-15  4.72619094575e-15  2.56345078084e-15  3.65668135807e-15  2.96365519179e-15  5.17809173073e-15  3.8230049058e-15  3.56227617353e-15  3.63610696771e-15  3.29099795842e-15  4.04149238559e-15  5.42722740519e-15  4.07322283301e-15  4.30962245479e-15  4.70023841272e-15  3.73499297017e-15  2.90574116434e-15  3.09104148747e-15  4.5578077548e-15  4.27196265609e-15  3.39861657107e-15  5.02767024329e-15  6.1015431205e-15  4.23432420286e-15  5.76215105125e-15  3.34814775347e-15  3.32742607407e-15  6.17640749687e-15
 3.69150852678e-15  4.41630319926e-15  5.09003410049e-15  4.21497961487e-15  4.01940609499e-15  2.20488754438e-15  2.27993424402e-15  4.46091456096e-15  5.1878072719e-15  4.87467166264e-15  4.99504945111e-15  4.69248380179e-15  5.58087150517e-15  4.82028957586e-15  4.3851543676e-15  4.58505130691e-15  3.19543946799e-15  3.04193723066e-15  2.58913213779e-15  5.41547716307e-15  4.14195339152e-15  3.32003406667e-15  4.12154563573e-15  4.53489089749e-15  4.47189423141e-15  3.53248305448e-15  1.80104783308e-15  5.7261894743e-15  5.63166381529e-15  4.23870230576e-15  4.49452041884e-15  5.03149952543e-15  4.85489334974e-15  4.41287003303e-15  4.80893760933e-15  4.60233925868e-15  4.08027870263e-15  4.46141583013e-15  4.18500755269e-15  4.85824507478e-15  3.26135020037e-15  4.6949088059e-15  7.06857889169e-15  5.99620824445e-15  4.77722862647e-15  5.38469252678e-15  6.5203400536e-15  4.52967668307e-15  5.83982826742e-15  4.13705490959e-15  4.1783513645e-15  4.80647745102e-15  3.60784547497e-15  5.74140343569e-15  6.46958968575e-15  8.43133386278e-15  8.58313592369e-15  1.15501581864e-14  1.07518117789e-14  1.2417681127e-14  1.74132507374e-14  2.31871457069e-14  3.02072141731e-14  3.73647160499e-14  5.09051539816e-14  7.27957667393e-14  1.12294175857e-13  1.89410272881e-13  4.31110480948e-13  1.66206405639e-12  4.31132263153e-13  1.90257536532e-13  1.11893572283e-13  7.39597604818e-14  5.13798815282e-14  3.75709968236e-14  2.905440581e-14  2.27561294191e-14  1.50828311297e-14  1.42294520247e-14  1.05126810686e-14  9.72749835026e-15  8.96277006893e-15  6.59013797952e-15  4.47027072116e-15  7.0250885049e-15  8.32085343308e-15  5.73577119549e-15  5.38885286253e-15  5.15098752153e-15  5.00865636391e-15  6.24161297362e-15  6.11608041685e-15  4.63016479876e-15  4.30035539413e-15  4.47530742968e-15  3.90546359841e-15  2.40802539015e-15  3.45681856609e-15  4.62169811445e-15  3.78484839271e-15  4.10136780754e-15  3.51383072864e-15  4.36293634699e-15  4.5013388778e-15  3.02874754704e-15  5.30592891414e-15  4.42306940288e-15  4.72927969315e-15  4.23060139454e-15  3.08860757507e-15  4.03724386582e-15  2.29340286287e-15  2.38011197707e-15  3.1065335251e-15  4.41437736106e-15  4.29719155878e-15  4.6738242481e-15  4.67231176164e-15  4.8998849914e-15
 1.37451785255e-15  2.38488493285e-15  4.13509732089e-15  3.93821485835e-15  5.14513920713e-15  4.4505401512e-15  3.34348549932e-15  3.55638927959e-15  6.20556756744e-15  7.22218721959e-15  5.68358502315e-15  3.92733823042e-15  3.12152897639e-15  4.23603931194e-15  3.37004506879e-15  4.451684198e-15  4.14640314564e-15  4.20378686663e-15  3.81330690915e-15  4.75220523562e-15  3.9651330857e-15  4.61545568479e-15  3.98469308033e-15  4.50787355842e-15  3.74793986602e-15  2.83878229928e-15  3.74230239719e-15  5.56627398669e-15  5.6007126093e-15  5.09940473705e-15  4.69807553752e-15  4.05951459044e-15  5.49299609044e-15  3.60420915078e-15  4.04554012386e-15  4.45023688137e-15  3.58085412683e-15  6.22726933923e-15  4.19405682266e-15  3.11880181997e-15  3.66861985338e-15  4.81943207439e-15  3.27230906922e-15  3.89565368424e-15  2.47216298729e-15  3.41182063881e-15  5.74730973525e-15  3.79237611996e-15  4.33524853165e-15  3.29580401637e-15  5.67487518661e-15  4.13551293161e-15  4.09579205978e-15  5.75301903952e-15  7.24359830758e-15  7.10044091941e-15  8.55424754154e-15  1.14316607629e-14  9.44042501697e-15  1.18129743073e-14  1.37338486393e-14  1.80732595877e-14  2.17647329675e-14  2.61416378803e-14  3.65886898978e-14  4.8987660359e-14  7.20341709713e-14  1.08633587992e-13  1.87601559622e-13  4.31132263153e-13  1.6496840068e-12  4.27710885812e-13  1.86519500175e-13  1.08911629511e-13  7.20726769541e-14  5.11997490376e-14  3.728165657e-14  2.83131701787e-14  2.176121149e-14  1.78431363538e-14  1.25985473593e-14  1.03653010463e-14  9.84602007699e-15  8.44261096461e-15  5.63320759158e-15  6.2748571437e-15  5.62088989266e-15  6.59806974448e-15  6.99294444125e-15  5.97697300239e-15  5.31543170153e-15  6.54767115149e-15  5.89506174755e-15  6.04410820321e-15  4.01791784094e-15  2.56364540282e-15  1.18446568972e-15  3.74422481407e-15  4.59740390199e-15  3.34056449637e-15  6.0866569283e-15  5.61338708694e-15  3.04127337497e-15  6.1833808889e-15  4.97125793769e-15  4.24203626605e-15  4.08782140274e-15  4.18760572249e-15  4.2994351393e-15  4.26977675065e-15  2.45302854565e-15  3.06979816192e-15  3.45400130624e-15  1.69014155807e-15  8.09211651928e-16  3.74699575273e-15  4.2486433586e-15  5.15561031309e-15  3.63598586478e-15  3.93063547535e-15
 5.19469651583e-15  3.92349980929e-15  3.23429552158e-15  3.51545488901e-15  3.60906505232e-15  3.72936654439e-15  3.22741516185e-15  4.23933905465e-15  4.99793534078e-15  5.46506392964e-15  3.8783738802e-15  4.03107478287e-15  3.39538629452e-15  3.16982571007e-15  1.43013918111e-15  4.51965384468e-15  4.79879833546e-15  3.86157255819e-15  2.69461917708e-15  3.56567157761e-15  4.27532705581e-15  2.84318583463e-15  2.57045260446e-15  3.72267378925e-15  3.42157127983e-15  3.76958368109e-15  3.04347153455e-15  4.10204601366e-15  2.76277676072e-15  4.6929334005e-15  4.73454429453e-15  3.78094490638e-15  4.95960428623e-15  5.11545452156e-15  4.62940104435e-15  4.75507585098e-15  5.48968715759e-15  4.45820633125e-15  2.37194303589e-15  3.48254883657e-15  3.99183583417e-15  4.9742442924e-15  3.76927540792e-15  5.31179154353e-15  5.1611854534e-15  4.28568754054e-15  5.30760561499e-15  6.15025876522e-15  3.91537870633e-15  1.98836205178e-15  6.04019923563e-15  4.42494997507e-15  5.13936281047e-15  2.63945301593e-15  4.44723962381e-15  5.40811766637e-15  6.78455438197e-15  1.00559048999e-14  8.27548986305e-15  1.12366599591e-14  9.2573161063e-15  1.4444601349e-14  1.77380922018e-14  2.26161354631e-14  2.79202405504e-14  3.69230672065e-14  4.96210336459e-14  7.165992632e-14  1.0993751938e-13  1.90257536532e-13  4.27710885812e-13  1.65443933236e-12  4.29734811352e-13  1.88519909591e-13  1.09091804365e-13  7.2440841884e-14  5.12457066608e-14  3.77281763978e-14  2.8561366584e-14  2.29529897745e-14  1.62692308128e-14  1.39488951032e-14  9.86923430893e-15  8.58216302886e-15  6.54306735812e-15  7.37417700186e-15  6.32664760885e-15  5.64923434223e-15  5.06964115497e-15  3.41984675301e-15  5.67796290545e-15  7.31399991482e-15  5.53198782081e-15  5.960961007e-15  5.41201454504e-15  5.69697248353e-15  3.52760977626e-15  4.33864580519e-15  5.12765699509e-15  5.59970892046e-15  4.23298426801e-15  3.7751915307e-15  4.23482900833e-15  3.86877261658e-15  4.31926958165e-15  4.11333928805e-15  3.28239901641e-15  3.22225738669e-15  2.39771262853e-15  5.25488009545e-15  3.82932187044e-15  3.45647815668e-15  3.15346370867e-15  3.12271831152e-15  3.79227759904e-15  5.35021233247e-15  3.08961623849e-15  3.69515958193e-15  4.39957356402e-15  4.72395167384e-15
 5.22636534908e-15  4.58777860495e-15  4.35959801297e-15  2.6724888606e-15  3.45770876106e-15  5.60969746207e-15  5.79022379289e-15  4.85688616636e-15  4.95253439355e-15  5.65046186479e-15  3.96162642143e-15  4.86892974855e-15  4.10999550915e-15  3.22133306679e-15  1.52015385088e-15  2.06547875909e-15  2.51033444876e-15  4.54938991078e-15  3.69331950163e-15  3.40712024759e-15  4.73438792679e-15  3.63520925185e-15  5.39664397802e-15  3.26578875559e-15  3.71397660408e-15  3.26919054607e-15  2.71141395829e-15  3.02092135773e-15  3.70169166099e-15  4.28320935743e-15  5.5482147097e-15  4.61221824302e-15  4.35527956936e-15  3.32690410667e-15  2.62459096862e-15  1.04060530684e-15  4.82985724803e-15  4.0507071272e-15  1.79585264861e-15  3.86825294667e-15  4.33087530007e-15  5.13678446305e-15  4.36953581015e-15  3.90037420328e-15  5.82529245504e-15  4.27954000193e-15  3.99610098719e-15  4.16134454258e-15  4.13794962441e-15  2.5064456162e-15  3.43946064106e-15  5.50537524885e-15  7.05793885704e-15  4.54405737576e-15  5.37003094274e-15  4.48095046713e-15  4.02930996626e-15  6.41763287872e-15  5.72822346198e-15  8.65918210932e-15  9.41260800442e-15  1.13047571553e-14  1.43496868791e-14  1.63528641266e-14  1.99759053983e-14  2.82466085676e-14  3.77321811368e-14  5.20966879069e-14  7.29362028207e-14  1.11893572283e-13  1.86519500175e-13  4.29734811352e-13  1.65952724326e-12  4.27530923364e-13  1.87849030398e-13  1.08628611536e-13  7.26106795754e-14  5.16422673081e-14  3.61795480288e-14  2.89704175283e-14  2.02121672267e-14  1.53448551612e-14  1.34981495075e-14  1.11947515684e-14  9.73084651716e-15  7.87029979167e-15  7.39358758732e-15  3.63310844709e-15  4.32446049444e-15  5.41324220596e-15  3.21737870657e-15  6.97558496565e-15  5.51889952313e-15  5.33065735891e-15  4.65376680422e-15  6.06618961633e-15  5.05342689263e-15  2.85268450494e-15  5.21471290401e-15  6.67150867234e-15  6.13731097782e-15  5.62445954481e-15  5.08016693584e-15  4.57698039211e-15  3.94209127251e-15  4.22315818798e-15  5.5980162341e-15  3.50366129757e-15  2.97717118877e-15  4.49565420221e-15  4.18847577387e-15  3.19086524025e-15  4.22884247344e-15  4.04720893772e-15  4.27698140304e-15  5.25508180838e-15  2.93174107109e-15  3.83386795873e-15  5.87827354793e-15  8.71227784142e-15
 4.43136306694e-15  4.320243163e-15  3.49665573305e-15  3.34397634454e-15  5.01365651974e-15  4.35767869881e-15  2.30754894843e-15  3.14179637955e-15  4.50574479902e-15  5.03165966267e-15  3.66601272126e-15  5.13971580921e-15  3.97211995317e-15  2.75106853826e-15  1.71670760262e-15  3.25453697352e-15  3.42646053583e-15  5.4063329881e-15  5.52130240874e-15  3.29486270656e-15  3.06801428887e-15  2.92374390995e-15  5.63695361814e-15  2.19032108182e-15  3.55534822283e-15  2.92215945206e-15  3.52160875427e-15  4.27209446852e-15  4.99055358689e-15  2.39696596312e-15  5.48693874158e-15  5.00986946408e-15  3.43089828506e-15  2.89681559687e-15  3.59388473845e-15  3.39572254298e-15  3.5204767239e-15  2.90811052679e-15  3.00055768621e-15  4.83627751109e-15  5.22886601919e-15  6.09653854767e-15  4.43788069506e-15  4.04076376081e-15  4.78564451936e-15  4.81598496315e-15  5.41841118867e-15  3.36625297454e-15  4.50246130543e-15  4.37080631824e-15  4.58131103916e-15  3.54918079248e-15  6.24784157209e-15  5.49180871612e-15  4.5163733525e-15  6.27881310125e-15  3.74167995732e-15  4.74144339429e-15  6.13676334674e-15  8.6450257288e-15  7.52587127301e-15  1.11454369022e-14  1.09214825188e-14  1.12763119131e-14  1.52200272514e-14  2.11529613102e-14  2.80526364418e-14  3.87098250198e-14  5.19127504254e-14  7.39597604818e-14  1.08911629511e-13  1.88519909591e-13  4.27530923364e-13  1.6601055239e-12  4.30051976308e-13  1.87405433652e-13  1.10050760684e-13  7.15049049599e-14  4.99894202793e-14  3.60765542332e-14  2.55834304632e-14  2.20090819065e-14  1.75284488144e-14  1.44055671646e-14  1.19654100988e-14  9.46471593429e-15  9.06413950064e-15  7.44603830886e-15  5.33717291406e-15  9.09099528089e-15  5.37780245586e-15  6.59787508178e-15  3.90378483453e-15  3.9516881154e-15  4.07775459733e-15  3.77661660401e-15  4.3605921862e-15  5.37687087236e-15  4.88757878228e-15  4.64455077183e-15  6.26971633027e-15  3.86359106193e-15  4.22552262616e-15  3.0676262459e-15  2.09478898259e-15  4.0482143775e-15  2.31983897652e-15  2.84875126604e-15  3.37477768009e-15  3.43312985908e-15  3.62320581479e-15  1.80157745895e-15  3.91692532687e-15  5.18740974758e-15  4.07595174837e-15  4.86560505216e-15  4.50438055084e-15  3.41425686295e-15  3.97176014015e-15  6.35105130993e-15
 2.16357224836e-15  3.72484020171e-15  4.16677030861e-15  6.5835725165e-15  5.2650342556e-15  5.18055653252e-15  4.83913084557e-15  3.10712579313e-15  1.38444320149e-15  4.24470728797e-15  4.56975416462e-15  4.35587023052e-15  2.56672146878e-15  4.03339705928e-15  4.8276289077e-15  4.61456137201e-15  5.97840615797e-15  4.63735836072e-15  4.13723761178e-15  3.60442366221e-15  3.78839330012e-15  2.55060885457e-15  3.47451927117e-15  3.17877954858e-15  4.21024257031e-15  3.04756370143e-15  3.54182804113e-15  3.4700852534e-15  3.13656491076e-15  3.1410035342e-15  4.66311090442e-15  5.64146046172e-15  5.79186065304e-15  3.47897060336e-15  3.34505889727e-15  2.31768737845e-15  4.61365452614e-15  3.63624862008e-15  3.19097353953e-15  4.7630980542e-15  3.91519864512e-15  3.85365205273e-15  5.4651503124e-15  4.59622360674e-15  4.66095201476e-15  2.75105353982e-15  4.54336167681e-15  3.1517388179e-15  2.71166028521e-15  5.33461178286e-15  4.33328375612e-15  3.35489046137e-15  6.44552196344e-15  4.16644720813e-15  3.37093774349e-15  6.81406179508e-15  2.46825957812e-15  5.11077979326e-15  4.84203262305e-15  6.70928884406e-15  7.11478621081e-15  7.8504533504e-15  9.31535296555e-15  1.22269613074e-14  1.28784267546e-14  1.66768135116e-14  2.25888319341e-14  2.80058822611e-14  3.77688272884e-14  5.13798815282e-14  7.20726769541e-14  1.09091804365e-13  1.87849030398e-13  4.30051976308e-13  1.65887679457e-12  4.2817441305e-13  1.88320341197e-13  1.0900640217e-13  7.204176988e-14  4.90372884196e-14  3.48323718187e-14  3.01541598775e-14  2.1212344809e-14  1.60532308886e-14  1.33823094733e-14  9.8422860593e-15  9.99741498133e-15  1.07626977333e-14  7.39395719472e-15  7.0467751573e-15  5.5144912481e-15  5.57015383549e-15  5.00497764596e-15  4.77234097343e-15  5.7480444949e-15  4.33550943459e-15  5.04954327583e-15  3.85908927019e-15  4.82156819341e-15  3.7269502997e-15  4.28776449467e-15  3.08744747651e-15  4.16217389387e-15  4.05864086586e-15  3.68673545469e-15  3.3482300695e-15  6.56657434096e-16  5.66736193987e-16  3.28409076167e-15  4.46455139893e-15  2.68419244847e-15  3.31902277488e-15  3.23393677914e-15  4.10753574135e-15  4.06053995574e-15  4.16969142976e-15  3.04416877278e-15  3.60968316305e-15  3.72127151396e-15  4.25809407281e-15
 2.30022696536e-15  2.62175208092e-15  4.48063977354e-15  5.04628271761e-15  4.46736081999e-15  5.1735666476e-15  5.57167004406e-15  3.58601848275e-15  3.50928734621e-15  5.02248602621e-15  4.51990193244e-15  5.61569573096e-15  3.54326186949e-15  5.08019688446e-15  4.85014018645e-15  2.72119331031e-15  4.19868766715e-15  5.89459641337e-15  5.45968964363e-15  4.50351994137e-15  4.81586094872e-15  1.87976500707e-15  3.35001802216e-15  3.44448830936e-15  3.5160277991e-15  4.3691086779e-15  4.09975719962e-15  3.67406032394e-15  3.43683239131e-15  2.81715727649e-15  2.91969876221e-15  4.66583721009e-15  3.59930691292e-15  4.17127923937e-15  2.90634970539e-15  6.81769640413e-15  4.60840475432e-15  4.05821829361e-15  2.86249475149e-15  4.44192857395e-15  4.53345390153e-15  4.40624496729e-15  4.70260189277e-15  3.87566614871e-15  5.26050979518e-15  3.28187181067e-15  4.48860540209e-15  4.38700395039e-15  3.14939510013e-15  4.99693877066e-15  5.80115711374e-15  5.73306434633e-15  4.94155508372e-15  4.39675265105e-15  4.69732197391e-15  3.88530119928e-15  2.1356936015e-15  2.90317385383e-15  5.39135820767e-15  5.60279413839e-15  8.55218245361e-15  8.41547678077e-15  9.98041035612e-15  1.00805318892e-14  1.14420942562e-14  1.34724284296e-14  1.77167930422e-14  2.17543426473e-14  2.72474571116e-14  3.75709968236e-14  5.11997490376e-14  7.2440841884e-14  1.08628611536e-13  1.87405433652e-13  4.2817441305e-13  1.65297248376e-12  4.28253675715e-13  1.86460479378e-13  1.08695692696e-13  7.11339798678e-14  4.9430367106e-14  3.54680665211e-14  2.82078511286e-14  2.13088487895e-14  1.74618954601e-14  1.26510581527e-14  1.23106166094e-14  9.67351374988e-15  8.05468512426e-15  7.22684925567e-15  8.46482779744e-15  5.59999627981e-15  5.96203559244e-15  4.79983675605e-15  3.86580541835e-15  3.73614603536e-15  4.78392671841e-15  4.61879238202e-15  2.72030464285e-15  3.61406642864e-15  4.43049899417e-15  3.16112702447e-15  4.58020923337e-15  2.54407373985e-15  6.68181368928e-15  5.89642026166e-15  3.64426148584e-15  2.55902747083e-15  3.97645667095e-15  2.1912160651e-15  3.92129620864e-15  3.07862015114e-15  5.14746519688e-15  3.44087629166e-15  3.09313714614e-15  3.67218942229e-15  2.71207423241e-15  2.96366208955e-15  4.37879897173e-15  5.21713009167e-15
 3.65647350056e-15  3.06834160657e-15  2.20091133604e-15  4.80892834373e-15  2.14949080784e-15  4.69018118824e-15  3.70656427991e-15  2.72723536294e-15  2.75552021112e-15  3.43794009589e-15  4.63418168773e-15  4.59713794737e-15  3.20374234417e-15  3.49594204415e-15  2.3181438001e-15  3.93033562134e-15  4.19867753729e-15  5.75166235265e-15  5.04889748086e-15  4.25536674947e-15  3.74727216336e-15  4.78855305109e-15  4.55313370203e-15  3.39604611831e-15  2.47358016786e-15  4.45728297034e-15  3.85692685246e-15  3.33634125409e-15  3.34043622989e-15  4.73729954774e-15  4.28516532968e-15  5.79348695044e-15  6.58270930552e-15  4.67607984062e-15  5.53346913329e-15  3.57306792137e-15  4.56976961702e-15  3.45827074675e-15  2.52361812177e-15  3.98554975502e-15  4.3932682827e-15  2.89372313853e-15  3.94359209393e-15  3.84510544311e-15  3.86470079291e-15  5.71619137628e-15  4.4064816417e-15  4.29072496359e-15  2.09121501003e-15  4.06394353207e-15  4.38666346513e-15  3.44474499884e-15  4.29727299849e-15  4.74599181517e-15  3.58435280759e-15  4.0273466195e-15  2.81759429837e-15  2.55114736445e-15  4.24505926632e-15  4.06299657335e-15  6.28017038011e-15  7.09672789428e-15  7.85323423227e-15  7.77677319101e-15  7.44924600223e-15  9.77152239607e-15  1.41143800527e-14  1.6992251365e-14  2.24417889397e-14  2.905440581e-14  3.728165657e-14  5.12457066608e-14  7.26106795754e-14  1.10050760684e-13  1.88320341197e-13  4.28253675715e-13  1.66631314935e-12  4.29540860702e-13  1.87904705467e-13  1.09779988902e-13  7.23023072859e-14  4.95627739845e-14  3.68199727474e-14  2.67504239692e-14  2.30915525921e-14  1.77068224664e-14  1.44749977513e-14  1.1765145618e-14  7.77357375238e-15  8.39112940691e-15  8.33349135701e-15  6.14126726937e-15  5.78006988047e-15  3.94751893852e-15  5.03831840354e-15  6.12873547517e-15  5.67069129321e-15  5.17099771328e-15  3.30139160557e-15  4.9408539002e-15  4.80229781895e-15  4.46019357509e-15  4.28803275557e-15  4.12692819201e-15  4.04753371538e-15  3.67803058157e-15  4.57726406514e-15  5.47957366816e-15  5.6157101952e-15  3.98899526424e-15  4.80965241111e-15  6.30812358134e-15  4.49534793702e-15  3.7949632613e-15  4.22652975021e-15  3.98106987996e-15  1.65591101025e-15  2.43241488767e-15  4.22340968829e-15  2.36416378772e-15
 2.78893901083e-15  3.55131008849e-15  4.43448819076e-15  5.497176547e-15  4.35942461191e-15  3.28627403924e-15  3.50881821671e-15  2.83518696731e-15  4.58541230098e-15  3.43168759924e-15  4.30596091844e-15  4.14789611429e-15  2.86991653678e-15  6.77923605102e-15  3.11818654243e-15  4.77174933867e-15  4.75393756337e-15  4.17090676703e-15  4.87844209989e-15  5.90200597575e-15  2.69516507028e-15  3.31198289705e-15  3.92001994301e-15  3.10949674905e-15  4.31433794544e-15  4.89353043759e-15  4.18213671844e-15  3.50523692144e-15  3.74043816058e-15  2.89339026095e-15  5.06334578495e-15  5.94445026748e-15  5.86967288467e-15  6.54270987354e-15  4.78612430696e-15  3.98093663362e-15  3.40722259157e-15  3.00654842784e-15  3.80658027844e-15  5.35205366261e-15  5.18760275534e-15  5.31557957649e-15  4.87930689147e-15  5.43486686627e-15  4.52431838744e-15  5.33794981698e-15  4.55060617903e-15  6.19025722667e-15  2.47129740147e-15  2.18163446925e-15  4.04688942924e-15  3.05258227083e-15  4.39067880441e-15  4.54488585439e-15  3.76708126073e-15  4.03948037915e-15  5.27721479885e-15  5.03018573561e-15  4.52026428145e-15  2.77290582932e-15  5.18063749335e-15  7.13575463917e-15  5.58134962974e-15  8.80080284764e-15  8.20452343678e-15  8.68786014895e-15  1.14536029943e-14  1.67647328961e-14  1.80777294363e-14  2.27561294191e-14  2.83131701787e-14  3.77281763978e-14  5.16422673081e-14  7.15049049599e-14  1.0900640217e-13  1.86460479378e-13  4.29540860702e-13  1.66419011157e-12  4.30109186796e-13  1.87638939302e-13  1.0944401941e-13  7.13452181769e-14  5.01700936492e-14  3.5209464781e-14  2.89942625596e-14  2.19715859688e-14  1.74878900812e-14  1.37973857805e-14  1.10148203821e-14  9.07497116575e-15  9.67721105013e-15  6.72174813121e-15  6.01707028159e-15  4.10069291842e-15  5.20341625516e-15  3.91275891125e-15  5.02469006426e-15  6.22760289024e-15  4.65995716198e-15  4.75683248584e-15  6.41115991788e-15  3.77806949125e-15  3.36079334857e-15  4.82759936418e-15  6.61274806951e-15  3.02609069342e-15  2.685945716e-15  3.90109776201e-15  6.4081539844e-15  5.61332714259e-15  5.85678017316e-15  3.37887992839e-15  4.71560707432e-15  5.73800204109e-15  3.67783562174e-15  3.23200810153e-15  2.63610719001e-15  2.42480234399e-15  4.65524866254e-15  2.72784609864e-15
 4.26806247863e-15  5.31964938196e-15  3.77179601437e-15  5.2654396459e-15  4.98464042346e-15  3.93028113407e-15  2.98838129401e-15  6.06410826408e-15  5.80325521932e-15  3.0671480813e-15  4.54169206884e-15  3.87824926185e-15  4.13184451694e-15  3.96756093302e-15  3.1628616959e-15  4.48750454e-15  4.65493492542e-15  3.96010820753e-15  3.74301959421e-15  2.61787952329e-15  3.44576208406e-15  1.49000605059e-15  2.57486608391e-15  1.1400279615e-15  4.49832989134e-15  4.13982651264e-15  5.08480754694e-15  4.75181974073e-15  4.00211040218e-15  2.89954285283e-15  2.02631355446e-15  3.69095232644e-15  3.08005693286e-15  3.68319908519e-15  3.77207967011e-15  2.32787220343e-15  3.51546594732e-15  2.90941196944e-15  3.60903967849e-15  5.8229831232e-15  3.8411483471e-15  3.18826466383e-15  2.90197211146e-15  2.80006203731e-15  2.18727919563e-15  2.00659770744e-15  1.8047441933e-15  2.3348149317e-15  2.1382811988e-15  3.54503893746e-15  1.47802522975e-15  3.53331541394e-15  4.22188707513e-15  6.67019596763e-15  4.63934016546e-15  3.86757470403e-15  3.44712899969e-15  3.35847340196e-15  4.66532330609e-15  4.25766757447e-15  6.46064814902e-15  8.038413184e-15  5.81767393392e-15  7.25188112466e-15  8.09278092472e-15  1.05712650778e-14  9.84631624814e-15  1.15722965124e-14  1.40607398608e-14  1.50828311297e-14  2.176121149e-14  2.8561366584e-14  3.61795480288e-14  4.99894202793e-14  7.204176988e-14  1.08695692696e-13  1.87904705467e-13  4.30109186796e-13  1.65773295791e-12  4.30304304242e-13  1.89105299033e-13  1.07651361646e-13  7.2556115621e-14  5.00092194085e-14  3.76496859565e-14  2.95728902159e-14  2.27237061523e-14  1.87787400476e-14  1.47021649811e-14  1.12094822352e-14  9.33892667205e-15  7.39783251993e-15  8.97493751215e-15  6.32088836713e-15  5.76958901494e-15  5.74271029965e-15  7.45461128759e-15  8.2215876831e-15  5.15442601035e-15  5.07325434927e-15  5.82347542589e-15  4.86202518752e-15  4.04039921831e-15  4.00494657546e-15  4.84269541412e-15  3.51379862056e-15  1.62407788812e-15  2.89150294756e-15  3.5040772318e-15  2.00879722601e-15  4.80079585311e-15  4.20704103211e-15  3.59996405589e-15  3.36708507533e-15  3.52524487189e-15  4.30580605859e-15  4.01181624276e-15  4.31475921019e-15  5.22300850632e-15  4.99783444127e-15
 3.58255801305e-15  2.41408035022e-15  3.80409227093e-15  4.03953398391e-15  5.57797307739e-15  4.95829675247e-15  5.29991154345e-15  3.97897320023e-15  5.19310082013e-15  2.26134980874e-15  2.74656105931e-15  2.77482646716e-15  2.57663304023e-15  5.59043942766e-15  2.15912729334e-15  3.4281244835e-15  7.15539260234e-15  5.35891689186e-15  4.2655348565e-15  3.959154137e-15  4.92775108871e-15  2.70766779188e-15  2.07839615308e-15  2.97470576599e-15  3.63904553338e-15  2.4866526554e-15  3.28597096418e-15  3.91192652281e-15  4.31521609221e-15  1.53937121018e-15  3.33356666089e-15  5.53642665252e-15  3.17564907934e-15  4.07867315417e-15  5.12720250196e-15  4.11777856443e-15  4.06618295638e-15  3.02382488062e-15  4.28194530592e-15  3.25606774348e-15  4.26604743997e-15  4.65948200029e-15  2.83886161814e-15  3.72936079698e-15  6.48283467616e-16  2.04528639288e-15  2.15513114727e-15  3.80105059566e-15  3.68437630921e-15  3.47981610228e-15  2.87944993731e-15  2.23307393657e-15  4.29626762197e-15  4.22835276948e-15  4.55164750342e-15  3.72040344051e-15  4.24097126181e-15  3.9045605223e-15  6.16526889483e-15  6.31638895814e-15  5.17081902153e-15  4.49099430846e-15  6.33978069292e-15  7.00844117657e-15  7.65077388428e-15  8.09776045271e-15  8.3407391534e-15  1.2554269965e-14  1.25438645933e-14  1.42294520247e-14  1.78431363538e-14  2.29529897745e-14  2.89704175283e-14  3.60765542332e-14  4.90372884196e-14  7.11339798678e-14  1.09779988902e-13  1.87638939302e-13  4.30304304242e-13  1.65947622552e-12  4.29468111307e-13  1.89266400365e-13  1.09364656052e-13  7.37587788355e-14  5.17061136992e-14  3.79339853286e-14  2.88981121855e-14  1.96196274939e-14  1.48754080575e-14  1.29599061622e-14  1.07175876613e-14  8.21781448779e-15  9.13363619925e-15  6.72187444953e-15  6.95771633112e-15  7.0113365526e-15  5.70704534294e-15  6.14146166473e-15  4.70746581386e-15  2.94830202251e-15  5.13789050354e-15  5.17140721454e-15  3.26116828799e-15  5.85043082557e-15  3.42702887222e-15  4.03542856077e-15  1.33208472292e-15  1.99663792731e-15  2.79925524941e-15  1.77735761863e-15  3.7929775536e-15  2.40691224365e-15  2.34693923207e-15  4.48483140341e-15  3.78611087858e-15  2.84340645122e-15  4.37115563743e-15  2.90800156307e-15  2.68925212532e-15  4.33703338278e-15
 4.22314962209e-15  3.3979732941e-15  3.31354197553e-15  4.82863244333e-15  4.28627333019e-15  3.72798750354e-15  4.27531782835e-15  4.44666001427e-15  4.74914002244e-15  4.25286282891e-15  5.48278403721e-15  3.89209803638e-15  4.18597434616e-15  3.32757408567e-15  3.1419347987e-15  3.85699435332e-15  5.35540444785e-15  5.1966121086e-15  3.64637475753e-15  4.28066446858e-15  4.07029771752e-15  5.2557623602e-15  3.51518577814e-15  1.82339705568e-15  2.9898738198e-15  4.16944130261e-15  2.41016234815e-15  3.97259771921e-15  4.02237281568e-15  2.87585495166e-15  4.45036204891e-15  4.26346577262e-15  2.11307135627e-15  2.25612332657e-15  2.93588009045e-15  3.56087398669e-15  5.80949309104e-15  6.09997994461e-15  5.37759651377e-15  6.7352406382e-15  4.42043260859e-15  3.1131072095e-15  2.54308569763e-15  3.58898892468e-15  1.02788861323e-15  8.93929770346e-16  2.38092281385e-15  2.13428643637e-15  2.6285311497e-15  3.50507665922e-15  1.7275769594e-15  1.75126936001e-16  4.2289637549e-15  4.04657910259e-15  3.56498209916e-15  4.75083727984e-15  3.43398866305e-15  4.84396820621e-15  6.46703532077e-15  4.11049024426e-15  3.65726955984e-15  3.08702418483e-15  6.29243254081e-15  6.94763278025e-15  6.75622170539e-15  8.28047113411e-15  7.47083952455e-15  7.02128035482e-15  1.18801412509e-14  1.05126810686e-14  1.25985473593e-14  1.62692308128e-14  2.02121672267e-14  2.55834304632e-14  3.48323718187e-14  4.9430367106e-14  7.23023072859e-14  1.0944401941e-13  1.89105299033e-13  4.29468111307e-13  1.65815993336e-12  4.31068030019e-13  1.89245654127e-13  1.10742936144e-13  7.36870000257e-14  5.09801570096e-14  3.63649517698e-14  2.81762275649e-14  1.91841564607e-14  1.74718104741e-14  1.35738341373e-14  1.19721999184e-14  1.09631923659e-14  8.38414048172e-15  7.94429202526e-15  6.31035968597e-15  6.72527971258e-15  5.74036011968e-15  6.47257782005e-15  4.57147968901e-15  3.95117745614e-15  4.55702463067e-15  5.43658609805e-15  5.67191238481e-15  4.4825934655e-15  4.66188016272e-15  3.154081248e-15  2.72109049163e-15  4.10699681929e-15  2.47895683401e-15  5.45524093458e-15  2.56600752459e-15  2.43442762239e-15  5.00947059942e-15  3.20425959289e-15  1.92212685087e-15  4.19623990791e-15  2.94791332143e-15  4.38681805271e-15  4.71955639645e-15
 5.22736987879e-15  2.06051131355e-15  3.65699032408e-15  3.58131940761e-15  4.55411742253e-15  4.01062056812e-15  4.28631502964e-15  4.11063648431e-15  5.88958139752e-15  3.52521173694e-15  2.78980526548e-15  1.73230993821e-15  3.21178762469e-15  4.15846345756e-15  4.24516533777e-15  4.80734925983e-15  5.57562644147e-15  3.30686365416e-15  4.48463611075e-15  3.07990113396e-15  1.65487228353e-15  4.6808234035e-15  4.52758596268e-15  3.09488470466e-15  4.94198416093e-15  5.29590418284e-15  3.49821033546e-15  4.08629161844e-15  2.93820676837e-15  3.67868342971e-15  2.17779672741e-15  2.97576765054e-15  3.68095949764e-15  5.20636196756e-15  3.36517646282e-15  3.6617470884e-15  4.22000320355e-15  3.9261245042e-15  3.07236626926e-15  2.96995252981e-15  2.43501386168e-15  4.19802091274e-15  5.72058102737e-15  3.93703578928e-15  2.04703628327e-15  1.93600404444e-15  3.57152378073e-15  4.85745387876e-15  4.71015955977e-15  4.20462567321e-15  5.11420954889e-15  1.87100277851e-15  4.81587763452e-15  5.79315381596e-15  3.67522114597e-15  1.83111587292e-15  2.77217550288e-15  5.08809710432e-15  3.47186595707e-15  3.54531736866e-15  3.99945582973e-15  3.00547505473e-15  6.50788697147e-15  5.61855574317e-15  5.50990379197e-15  6.26244470034e-15  6.32524543796e-15  6.30653497319e-15  8.13014773346e-15  9.72749835026e-15  1.03653010463e-14  1.39488951032e-14  1.53448551612e-14  2.20090819065e-14  3.01541598775e-14  3.54680665211e-14  4.95627739845e-14  7.13452181769e-14  1.07651361646e-13  1.89266400365e-13  4.31068030019e-13  1.66120903798e-12  4.2958528589e-13  1.8899146296e-13  1.09248825498e-13  7.27320159999e-14  5.14983207248e-14  3.7248857522e-14  2.68786549507e-14  2.31105273716e-14  1.76785835387e-14  1.49626627054e-14  1.1369361548e-14  9.0223811463e-15  7.39026475851e-15  5.86091832616e-15  7.06722037378e-15  5.05263811057e-15  5.97512830008e-15  4.60446915745e-15  6.38219041941e-15  5.13570470237e-15  5.28736490343e-15  6.18644582643e-15  5.06173310678e-15  5.48044650738e-15  2.2314801261e-15  4.34757754151e-15  4.07812258296e-15  3.29123657871e-15  4.42609654986e-15  2.63455455022e-15  3.44742647654e-15  3.91834636115e-15  3.95938469894e-15  1.09661440858e-15  4.11763983572e-15  1.78872766824e-15  3.21708008137e-15  5.36316167686e-15
 3.95686906157e-15  5.16395674192e-15  4.65426213145e-15  4.31763052379e-15  3.74522779475e-15  2.25256633274e-15  3.04395313084e-15  2.07899303752e-15  4.6917045339e-15  5.18443457421e-15  4.52657916596e-15  3.45494355161e-15  5.59406867457e-15  3.63095684611e-15  3.72294810323e-15  2.70050875346e-15  4.05659253779e-15  3.32954585437e-15  2.54181116442e-15  3.56556499814e-15  3.35762969515e-15  4.99401576516e-15  2.68978923548e-15  3.94477379686e-15  3.31976635464e-15  4.52404014135e-15  4.91192726616e-15  9.79656695044e-16  1.52677529039e-15  2.59171962298e-15  3.28854341803e-15  3.58228287928e-15  4.37871868776e-15  3.57166130373e-15  3.62716584947e-15  4.25341501393e-15  3.39313638109e-15  3.66217583471e-15  4.07254182076e-15  3.10578671548e-15  4.60136437547e-15  3.38587835379e-15  4.17317237246e-15  3.04159592429e-15  3.56298340053e-15  3.4141048887e-15  3.23442180768e-15  2.4885812932e-15  3.77525628586e-15  3.25144394865e-15  5.51274050772e-15  5.33263383076e-15  5.1313017101e-15  5.6826369944e-15  4.47862908743e-15  2.66447176407e-15  5.64667785715e-15  6.28419306366e-15  3.09651990514e-15  5.41465879557e-15  3.51322552984e-15  3.92082204318e-15  7.39348609257e-15  4.26644945694e-15  6.40706504185e-15  6.54481417619e-15  6.1730390959e-15  4.6339671137e-15  9.21492918028e-15  8.96277006893e-15  9.84602007699e-15  9.86923430893e-15  1.34981495075e-14  1.75284488144e-14  2.1212344809e-14  2.82078511286e-14  3.68199727474e-14  5.01700936492e-14  7.2556115621e-14  1.09364656052e-13  1.89245654127e-13  4.2958528589e-13  1.65913636421e-12  4.30152926613e-13  1.86976473248e-13  1.10132152119e-13  7.29307057119e-14  5.26634448992e-14  3.64641364358e-14  2.58401820543e-14  2.20370902131e-14  1.72275591927e-14  1.39209765952e-14  1.15111893445e-14  8.52880221488e-15  9.61044648392e-15  8.15759986483e-15  7.64416324794e-15  6.94075761378e-15  6.94732744671e-15  5.29473602634e-15  5.83697100335e-15  5.90335744579e-15  4.76809843752e-15  5.79862206379e-15  5.0013520881e-15  3.32865225326e-15  2.78801777239e-15  4.11523438481e-15  3.28174354579e-15  5.21440294012e-15  5.50481285539e-15  5.03019569716e-15  3.1865303218e-15  5.69529550654e-15  3.19497406884e-15  4.01823454412e-15  4.36564183749e-15  4.77485800751e-15  3.32590767402e-15
 4.49987281455e-15  4.95593658935e-15  4.48811449125e-15  3.2989772813e-15  4.07162423638e-15  4.24563936391e-15  5.46898740412e-15  4.89533192044e-15  4.81015894799e-15  4.43008640152e-15  5.73855261828e-15  4.88234668487e-15  3.16123077994e-15  4.42417789278e-15  4.74288099133e-15  4.93942773343e-15  3.67080716066e-15  3.54342043526e-15  3.06400293704e-15  2.76452370355e-15  2.089732415e-15  3.21758434986e-15  3.87170220845e-15  5.26451311442e-15  3.5001441187e-15  4.56542736824e-15  5.07360787257e-15  5.17030601507e-15  3.84826047891e-15  3.60537355888e-15  5.3604893834e-15  2.05303273583e-15  4.93598805969e-15  6.15937569944e-15  5.31191009646e-15  3.91556617729e-15  2.04408557575e-15  2.43052121257e-15  2.50160197453e-15  4.74690337762e-15  4.50587891615e-15  2.4743867587e-15  5.51625258009e-15  4.82141070572e-15  3.78359109072e-15  3.67772373142e-15  2.48920557634e-15  2.93784575798e-15  4.5904850412e-15  1.98297361628e-15  4.6865142546e-15  3.75338128648e-15  2.16193963031e-15  3.63999393623e-15  3.54245083776e-15  2.5804943674e-15  4.75860195591e-15  3.79254566582e-15  3.11819777053e-15  5.33647244608e-15  3.18224775204e-15  4.37094151977e-15  6.50095258141e-15  4.85119467419e-15  4.08676749328e-15  3.6780473234e-15  3.10883881717e-15  3.93316099229e-15  5.62699092034e-15  6.59013797952e-15  8.44261096461e-15  8.58216302886e-15  1.11947515684e-14  1.44055671646e-14  1.60532308886e-14  2.13088487895e-14  2.67504239692e-14  3.5209464781e-14  5.00092194085e-14  7.37587788355e-14  1.10742936144e-13  1.8899146296e-13  4.30152926613e-13  1.66052194926e-12  4.30788286344e-13  1.88942538166e-13  1.10643887215e-13  7.41692821539e-14  5.21351306642e-14  3.60997516716e-14  2.98841378958e-14  2.03342091817e-14  1.64992302311e-14  1.32164928612e-14  1.13519885585e-14  9.3070570126e-15  8.79564215417e-15  7.56508203008e-15  5.47863965125e-15  7.14549969712e-15  5.30867088992e-15  5.73079315634e-15  6.22463562812e-15  4.17798103258e-15  6.03113181794e-15  5.71438204789e-15  2.86739294244e-15  3.61992793469e-15  1.86091227452e-15  4.11077234405e-15  4.00249086021e-15  4.74059446957e-15  5.08683115059e-15  4.43320792554e-15  4.4407635206e-15  4.98422606371e-15  4.56292479439e-15  3.57543554151e-15  3.39026842652e-15  3.45798103813e-15
 4.17347145663e-15  4.68802889762e-15  4.61218290958e-15  2.9960575019e-15  6.22608644975e-15  5.1272364456e-15  4.34544825523e-15  3.22528450394e-15  5.00512826201e-15  4.36190137539e-15  5.81288506477e-15  4.41058039227e-15  6.24325940234e-15  4.71986182487e-15  4.54010813744e-15  4.85778926052e-15  5.15097647775e-15  3.24273242095e-15  4.46452716901e-15  2.69917368635e-15  1.23161212195e-15  3.54465655471e-15  1.69392826103e-15  5.7797439788e-15  5.47455997215e-15  5.32205845072e-15  4.52254850903e-15  4.51879474139e-15  4.16109085788e-15  3.59358881956e-15  3.84560518556e-15  2.00110807895e-15  3.96915131772e-15  4.36743687566e-15  4.91676589368e-15  3.77963624036e-15  1.49868908207e-15  2.77858408703e-15  3.29055654395e-15  6.62197632855e-15  5.45350631807e-15  2.37666458382e-15  4.45447449974e-15  3.10362141263e-15  3.87721808316e-15  3.27609892898e-15  3.6249938532e-15  3.31031715513e-15  2.52209379821e-15  2.35258294262e-15  4.39005171355e-15  4.12434714615e-15  3.78383673196e-15  2.94551509649e-15  4.17580480744e-15  3.68907647814e-15  3.97574053285e-15  3.98052276576e-15  2.06050406579e-15  4.36589909203e-15  3.70137379981e-15  5.06894271098e-15  8.8119767321e-15  6.08514001176e-15  5.00969497454e-15  4.81920049077e-15  4.42550410928e-15  5.63270485202e-15  7.66623018114e-15  4.47027072116e-15  5.63320759158e-15  6.54306735812e-15  9.73084651716e-15  1.19654100988e-14  1.33823094733e-14  1.74618954601e-14  2.30915525921e-14  2.89942625596e-14  3.76496859565e-14  5.17061136992e-14  7.36870000257e-14  1.09248825498e-13  1.86976473248e-13  4.30788286344e-13  1.66235241345e-12  4.29867472216e-13  1.88772485988e-13  1.09333101286e-13  7.02053749019e-14  4.90431098471e-14  3.82047963004e-14  2.86208736008e-14  2.29032817572e-14  1.87674921812e-14  1.51642660924e-14  1.19058570525e-14  9.94004018875e-15  7.66470015089e-15  7.88883298331e-15  6.94501879974e-15  5.19735656712e-15  5.31691395389e-15  6.05835215353e-15  3.99352115609e-15  3.56558850501e-15  4.17603764241e-15  3.18562408721e-15  2.67453583574e-15  3.28851947242e-15  5.47435888635e-15  4.31773266702e-15  4.57945091075e-15  5.06037354169e-15  4.99777156641e-15  3.86921333213e-15  3.97860064566e-15  4.33108752584e-15  1.03842700603e-15  3.84520739923e-15  2.69731928373e-15
 4.55714787864e-15  3.24930047769e-15  5.53043223846e-15  2.81049134272e-15  6.81319120794e-15  4.85305462512e-15  4.74412949034e-15  3.85982598755e-15  4.08527424001e-15  4.30366256942e-15  5.35001945422e-15  4.6012063764e-15  3.53834647386e-15  5.01697633352e-15  3.24184740406e-15  1.40066603103e-15  3.40085663408e-15  4.55258661882e-15  4.52628341744e-15  3.6822683615e-15  3.84675833006e-15  2.60897562288e-15  2.33984086262e-15  5.12096593423e-15  4.46047669199e-15  3.68672330662e-15  3.14407152757e-15  3.55817256181e-15  3.1862162822e-15  3.82168048437e-15  3.44713475901e-15  1.72238954606e-15  4.62741384001e-15  4.2023584922e-15  4.66249827944e-15  4.74483804422e-15  2.57811976548e-15  5.03454674574e-15  4.73218161679e-15  5.20859811109e-15  6.66539144343e-15  5.53125669141e-15  4.19798007599e-15  1.73074923952e-15  1.90242040568e-15  2.74801491175e-15  1.93443832489e-15  4.37282404642e-15  2.23873452322e-15  2.30064405897e-15  4.06055307123e-15  3.94007815586e-15  3.37926490103e-15  2.05523957027e-15  5.47672536803e-15  3.45812542863e-15  2.30874899001e-15  5.00972451972e-15  4.344852433e-15  4.07627082578e-15  6.23075211037e-15  4.27806329316e-15  6.83941188418e-15  8.01913156531e-15  7.1893443936e-15  4.94718910681e-15  4.43940207001e-15  5.61946895603e-15  7.19710774519e-15  7.0250885049e-15  6.2748571437e-15  7.37417700186e-15  7.87029979167e-15  9.46471593429e-15  9.8422860593e-15  1.26510581527e-14  1.77068224664e-14  2.19715859688e-14  2.95728902159e-14  3.79339853286e-14  5.09801570096e-14  7.27320159999e-14  1.10132152119e-13  1.88942538166e-13  4.29867472216e-13  1.65924264327e-12  4.27825523918e-13  1.86325881649e-13  1.06975142849e-13  7.22968650664e-14  5.10673113873e-14  3.58294929228e-14  2.65269433903e-14  2.3272922309e-14  1.67962278127e-14  1.5079647666e-14  9.06321249947e-15  9.03374516627e-15  8.10817691876e-15  8.82969016491e-15  5.93433341511e-15  6.48934267023e-15  6.05980499113e-15  4.36353637546e-15  5.25918137305e-15  6.51923323138e-15  3.10547788087e-15  4.63999159547e-15  5.97710354532e-15  4.91897366342e-15  6.07901505159e-15  4.42215257945e-15  3.78408013974e-15  4.08420181492e-15  4.33653244463e-15  4.74192554529e-15  4.20955112115e-15  4.17803042798e-15  5.82891025338e-15  4.44918561098e-15
 3.82500635948e-15  4.64740742197e-15  5.76824467891e-15  3.5543484532e-15  3.99370844758e-15  4.24777179818e-15  4.5219271532e-15  4.01747186857e-15  2.23745559435e-15  9.62010208045e-16  3.36514685145e-15  3.68947939181e-15  3.79603745722e-15  4.07169477642e-15  4.66685288694e-15  4.15568735991e-15  4.31360806053e-15  4.31357785321e-15  4.09872835671e-15  5.14194198816e-15  2.96609223726e-15  4.19789827926e-15  4.08454452761e-15  6.21294121368e-15  5.28984976134e-15  5.99146467183e-15  5.08799695442e-15  6.46779710985e-15  5.48029466527e-15  5.16750555222e-15  3.49175456802e-15  2.96039472649e-15  2.51139231889e-15  2.26454988247e-15  5.57031543789e-15  4.93026714262e-15  4.62245658281e-15  5.16838633307e-15  4.73767620502e-15  5.07136864144e-15  6.31105805342e-15  5.9722696049e-15  5.4579461175e-15  4.53104704742e-15  4.85139608824e-15  3.62367981256e-15  5.69601108624e-15  6.45007727783e-15  5.18982923584e-15  5.33836575077e-15  5.80403934797e-15  6.03112456902e-15  5.79305576003e-15  5.11597783285e-15  4.88057097603e-15  3.61870439675e-15  5.41636149386e-15  3.81724239203e-15  4.47977581333e-15  2.9948750229e-15  4.65264443788e-15  3.2112599055e-15  4.72114825736e-15  6.63396098734e-15  5.91526847112e-15  4.97091077419e-15  4.44151989398e-15  6.06904412758e-15  7.61609965941e-15  8.32085343308e-15  5.62088989266e-15  6.32664760885e-15  7.39358758732e-15  9.06413950064e-15  9.99741498133e-15  1.23106166094e-14  1.44749977513e-14  1.74878900812e-14  2.27237061523e-14  2.88981121855e-14  3.63649517698e-14  5.14983207248e-14  7.29307057119e-14  1.10643887215e-13  1.88772485988e-13  4.27825523918e-13  1.6564318906e-12  4.30820694455e-13  1.87453499493e-13  1.10336291362e-13  7.16976656866e-14  4.97184694539e-14  3.7678593112e-14  2.7393761989e-14  2.24746711641e-14  1.92270516616e-14  1.42897208472e-14  1.00790659489e-14  8.37720098253e-15  7.82209323801e-15  7.39023824877e-15  4.65011783673e-15  7.36036486024e-15  6.02524401991e-15  6.45256377368e-15  4.43041168292e-15  6.07346977999e-15  4.38825872411e-15  4.57817549447e-15  5.41798281146e-15  6.26753434024e-15  4.61847539538e-15  4.38932635437e-15  5.26101367385e-15  3.77813130286e-15  4.64345522711e-15  4.27553872051e-15  3.40242668038e-15  5.54414796342e-15  4.18187866675e-15
 3.22661367572e-15  4.3579280355e-15  5.51962769738e-15  5.48544608639e-15  6.27550162851e-15  4.86156783386e-15  4.62961386486e-15  2.6615235505e-15  4.28235286991e-15  3.04753732946e-15  3.93742490124e-15  4.86067611099e-15  4.43985345195e-15  2.4373841097e-15  4.37166858452e-15  4.06520296287e-15  4.33111479294e-15  4.37358611144e-15  6.91715518907e-15  4.49168678492e-15  3.12915159278e-15  2.62528202966e-15  1.60826112234e-15  5.02379855611e-15  3.33554958893e-15  3.5954983756e-15  4.21780724122e-15  3.64190721488e-15  5.06380695562e-15  5.60457907652e-15  5.75802196446e-15  3.8480639748e-15  5.34795371652e-15  4.59035879609e-15  6.6585055832e-15  6.28057115689e-15  3.8194679376e-15  2.99416695785e-15  2.34554502308e-15  4.64237358051e-15  4.08694539395e-15  4.02186351207e-15  3.20999751957e-15  1.60723814861e-15  3.3831589588e-15  4.96896267752e-15  3.66425545873e-15  5.2759652115e-15  3.99524870649e-15  4.81095920453e-15  4.34219820476e-15  4.15233244933e-15  3.00032389959e-15  3.83172649759e-15  2.7203249736e-15  3.57403956237e-15  2.79808846063e-15  4.21348166004e-15  3.27739228521e-15  2.71441524721e-15  3.78076853121e-15  3.85098888487e-15  4.39047236095e-15  2.69673797112e-15  5.38675485461e-15  5.04111665767e-15  6.87936330537e-15  7.08697994284e-15  5.46128744813e-15  5.73577119549e-15  6.59806974448e-15  5.64923434223e-15  3.63310844709e-15  7.44603830886e-15  1.07626977333e-14  9.67351374988e-15  1.1765145618e-14  1.37973857805e-14  1.87787400476e-14  1.96196274939e-14  2.81762275649e-14  3.7248857522e-14  5.26634448992e-14  7.41692821539e-14  1.09333101286e-13  1.86325881649e-13  4.30820694455e-13  1.66259368796e-12  4.27543670621e-13  1.88868566958e-13  1.10178169054e-13  7.32676418557e-14  5.03082965377e-14  3.76552109411e-14  2.81981273911e-14  2.11584676198e-14  1.73652022259e-14  1.34814952526e-14  1.00479013097e-14  1.13515278243e-14  8.57894208442e-15  7.59011684263e-15  8.10376203303e-15  5.00997435182e-15  7.81387861383e-15  5.76173134929e-15  6.19441547744e-15  4.28295369287e-15  6.59321736263e-15  4.42546036863e-15  5.36752586413e-15  5.29990858474e-15  6.27143390764e-15  6.79700258008e-15  4.20264209682e-15  4.23838944766e-15  3.13674194588e-15  3.35610036359e-15  3.41820242942e-15  4.05938091029e-15
 4.45702286797e-15  4.48956984069e-15  4.74871783081e-15  3.58327963163e-15  5.22841625035e-15  5.48240077697e-15  6.8137398724e-15  5.216019071e-15  7.02444201012e-15  4.03999777031e-15  6.39399949711e-15  4.98546844415e-15  4.6935381178e-15  2.54321142378e-15  5.58686237205e-15  4.42112728649e-15  4.64636639e-15  4.73420005174e-15  5.31090999997e-15  2.56477216872e-15  3.88972970484e-15  3.11567292984e-15  4.71499684049e-15  4.22306741839e-15  4.97039582024e-15  4.91707516899e-15  5.19135297964e-15  3.29633389536e-15  5.45407334291e-15  3.35634046795e-15  2.67423369571e-15  2.28298913322e-15  3.42597478538e-15  5.0740739807e-15  6.31361575822e-15  3.49572880851e-15  5.38477552051e-15  5.75243958051e-15  6.37634100396e-15  4.36584047467e-15  2.09701963568e-15  8.97990107077e-16  4.0021643869e-15  3.05490269579e-15  2.13962850827e-15  3.21053389126e-15  3.48039633317e-15  3.0132622343e-15  9.56514713538e-16  3.51110437761e-15  5.89115441203e-15  5.36198794677e-15  2.99382366972e-15  5.19517304493e-15  4.82584658359e-15  3.56732511764e-15  1.207876605e-15  3.97378876059e-15  2.81542623824e-15  3.62316736232e-15  4.29070848672e-15  5.55961166209e-15  4.89409606349e-15  3.48758510771e-15  5.16550725766e-15  5.9722349769e-15  7.59226072869e-15  6.0620166287e-15  5.26949914873e-15  5.38885286253e-15  6.99294444125e-15  5.06964115497e-15  4.32446049444e-15  5.33717291406e-15  7.39395719472e-15  8.05468512426e-15  7.77357375238e-15  1.10148203821e-14  1.47021649811e-14  1.48754080575e-14  1.91841564607e-14  2.68786549507e-14  3.64641364358e-14  5.21351306642e-14  7.02053749019e-14  1.06975142849e-13  1.87453499493e-13  4.27543670621e-13  1.65083394596e-12  4.2851049784e-13  1.89631304519e-13  1.07913818767e-13  7.25479382104e-14  4.8526984973e-14  3.59954111343e-14  2.76427459904e-14  2.29705622934e-14  1.55210661927e-14  1.25573134371e-14  1.28890526479e-14  9.62902768073e-15  7.60449112466e-15  6.32559825831e-15  6.37947618074e-15  8.16546747918e-15  5.21243857349e-15  5.31745976366e-15  2.63557810172e-15  5.59176300424e-15  4.99972914084e-15  5.91073722959e-15  2.81761027097e-15  4.06478354133e-15  5.07680699658e-15  3.89297281713e-15  4.74875209996e-15  4.56502823272e-15  2.77140616302e-15  4.80478712214e-15  3.80208192959e-15
 4.23969034117e-15  3.05279402917e-15  4.54065291618e-15  3.3616385285e-15  6.67205268636e-15  6.32905427355e-15  5.66109684908e-15  4.48222881045e-15  7.18786916978e-15  3.83736293193e-15  4.77105789886e-15  4.05927966556e-15  3.34910123644e-15  4.10212246863e-15  4.74697321572e-15  5.35640655171e-15  4.2153813359e-15  4.53050703498e-15  3.76938798921e-15  2.65123147888e-15  1.97343856838e-15  2.93066121524e-15  4.79640527044e-15  3.85146982427e-15  3.46308217234e-15  3.73555115208e-15  3.84868276645e-15  5.61602310323e-15  6.16496764587e-15  3.4641856225e-15  3.13439479014e-15  4.08978307035e-15  3.87690337034e-15  4.35688650359e-15  4.49272352357e-15  4.47750351147e-15  6.17405714214e-15  4.44749407404e-15  4.38062756781e-15  3.90564720293e-15  4.2125461094e-15  2.31933495787e-15  3.98913803602e-15  4.99420727572e-15  3.84480802562e-15  2.6405089552e-15  2.49661163897e-15  2.93727422108e-15  2.92517177074e-15  4.19000655609e-15  4.29741829981e-15  2.67673738133e-15  2.83337491766e-15  3.67651941859e-15  4.63787914413e-15  3.63433569717e-15  3.20571555779e-15  2.76840970966e-15  3.14537844725e-15  3.49066361348e-15  4.32121912351e-15  4.57776698138e-15  5.5298873188e-15  4.80520285001e-15  4.22876197623e-15  5.29997509934e-15  6.05072806834e-15  3.11664922642e-15  3.50739102646e-15  5.15098752153e-15  5.97697300239e-15  3.41984675301e-15  5.41324220596e-15  9.09099528089e-15  7.0467751573e-15  7.22684925567e-15  8.39112940691e-15  9.07497116575e-15  1.12094822352e-14  1.29599061622e-14  1.74718104741e-14  2.31105273716e-14  2.58401820543e-14  3.60997516716e-14  4.90431098471e-14  7.22968650664e-14  1.10336291362e-13  1.88868566958e-13  4.2851049784e-13  1.66218449702e-12  4.30092885128e-13  1.86953120337e-13  1.10232823159e-13  7.18982056669e-14  5.03873078747e-14  3.78921468866e-14  2.73789977685e-14  2.1255300102e-14  1.53133103095e-14  1.47442489092e-14  1.08374160645e-14  6.68615422353e-15  7.69446748858e-15  7.57241825117e-15  5.65218156334e-15  7.66763763577e-15  4.82787573183e-15  3.00576578787e-15  5.31619541529e-15  5.03480721602e-15  4.83027966417e-15  3.84970691052e-15  3.43809803671e-15  5.41924780083e-15  5.19687493626e-15  4.24701032763e-15  3.35028531879e-15  4.04801927488e-15  4.14165378539e-15  3.51370412031e-15
 2.72082711657e-15  3.32838794388e-15  4.84831285898e-15  4.89343879844e-15  6.22254894017e-15  4.7341221025e-15  3.65462205982e-15  4.62702995497e-15  6.4031172704e-15  3.88007631622e-15  5.74499521139e-15  3.96873768449e-15  3.94390062695e-15  4.074529602e-15  3.9677307917e-15  4.94354873918e-15  3.9004920878e-15  4.51023399138e-15  5.02049669017e-15  5.00232716493e-15  3.09526040182e-15  3.88144908487e-15  5.28820985682e-15  3.88750894478e-15  3.49716487041e-15  3.70466679384e-15  5.17779601234e-15  4.73701892994e-15  3.4472941033e-15  4.65790221903e-15  2.90671562033e-15  3.84974856013e-15  3.54224746472e-15  5.38595598561e-15  4.09763122487e-15  5.34888917192e-15  4.49296746032e-15  4.5652200583e-15  4.83638857799e-15  2.46457937878e-15  3.19234280172e-15  2.20447006673e-15  4.08615957593e-15  2.6484268006e-15  3.23063713807e-15  6.57015770256e-15  2.58805567239e-15  2.39952831837e-15  3.030060973e-15  4.3820014517e-15  4.94028549433e-15  4.45533852007e-15  3.81305681548e-15  6.09985229041e-15  3.88779919767e-15  4.55759144126e-15  4.39712443534e-15  3.46380228576e-15  3.2396976419e-15  3.22880109871e-15  2.71453925561e-15  3.4932386528e-15  3.65873598494e-15  2.20864418165e-15  2.54440068848e-15  3.94363503008e-15  5.00789547794e-15  3.36303976883e-15  2.09459999085e-15  5.00865636391e-15  5.31543170153e-15  5.67796290545e-15  3.21737870657e-15  5.37780245586e-15  5.5144912481e-15  8.46482779744e-15  8.33349135701e-15  9.67721105013e-15  9.33892667205e-15  1.07175876613e-14  1.35738341373e-14  1.76785835387e-14  2.20370902131e-14  2.98841378958e-14  3.82047963004e-14  5.10673113873e-14  7.16976656866e-14  1.10178169054e-13  1.89631304519e-13  4.30092885128e-13  1.66037436608e-12  4.29952047667e-13  1.90091711666e-13  1.10182308124e-13  7.17410336969e-14  5.16268388239e-14  3.63550229453e-14  2.70230355997e-14  2.2311649213e-14  1.76631356839e-14  1.50356077491e-14  1.06750226127e-14  1.01937350531e-14  8.14853403088e-15  6.28730360036e-15  7.38753663114e-15  4.5863943683e-15  5.08412028825e-15  5.19062366226e-15  5.42852201203e-15  6.12815326046e-15  6.50806762945e-15  5.90613667259e-15  6.69605849576e-15  4.61654745521e-15  4.07384866296e-15  5.64624013074e-15  3.9086707746e-15  3.66461183038e-15  1.99871926432e-15
 4.49216756458e-15  3.32768077566e-15  5.00061429648e-15  3.50315359431e-15  5.95232502413e-15  6.76138303849e-15  5.0427433037e-15  5.22830281106e-15  5.35851013466e-15  5.78725395215e-15  6.33799183832e-15  4.09328667201e-15  3.92885865034e-15  4.67475692586e-15  5.17429823173e-15  7.63368366735e-15  5.25176796333e-15  4.93011975669e-15  3.79414866694e-15  4.38096227169e-15  5.48587437967e-15  3.48266699293e-15  3.44661441205e-15  3.07334315219e-15  3.55793053103e-15  4.75156520641e-15  4.22857946567e-15  4.5903768246e-15  3.01606877904e-15  4.37203625454e-15  3.35557214362e-15  4.46718320267e-15  2.99594008196e-15  4.89472016347e-15  4.68360849565e-15  3.98129657096e-15  6.38347853822e-15  2.20073260936e-15  3.74819150555e-15  5.91995756432e-15  4.48995958791e-15  5.14901794782e-15  4.80092189133e-15  3.24214332905e-15  4.5065675548e-15  4.32890600556e-15  3.17109823894e-15  3.8821746791e-15  3.40720923832e-15  6.15961377457e-15  4.16806488561e-15  3.25073045024e-15  4.00827566236e-15  4.67230275654e-15  6.91041137035e-15  5.30187929006e-15  5.12575417101e-15  4.18110400101e-15  5.42898912549e-15  3.80479090164e-15  1.66238162443e-15  3.33148949215e-15  2.47441833655e-15  3.95260038324e-15  3.48263985491e-15  4.38339761179e-15  2.67301039124e-15  5.37708659929e-15  4.44564027484e-15  6.24161297362e-15  6.54767115149e-15  7.31399991482e-15  6.97558496565e-15  6.59787508178e-15  5.57015383549e-15  5.59999627981e-15  6.14126726937e-15  6.72174813121e-15  7.39783251993e-15  8.21781448779e-15  1.19721999184e-14  1.49626627054e-14  1.72275591927e-14  2.03342091817e-14  2.86208736008e-14  3.58294929228e-14  4.97184694539e-14  7.32676418557e-14  1.07913818767e-13  1.86953120337e-13  4.29952047667e-13  1.66178540474e-12  4.30592335511e-13  1.88432086619e-13  1.09668232211e-13  7.25177695357e-14  5.1604805823e-14  3.6798075736e-14  2.96617399852e-14  2.24708415408e-14  1.62564567664e-14  1.15450745231e-14  1.05788941837e-14  1.00343633364e-14  8.17022123994e-15  8.708464845e-15  7.0494612122e-15  2.42948633937e-15  5.85407927246e-15  6.92834864928e-15  6.77492201491e-15  4.07661605259e-15  3.71188568559e-15  3.13481667431e-15  4.82580835652e-15  5.98508739111e-15  5.58196133149e-15  4.52257896508e-15  3.9087459431e-15  4.01437822039e-15
 2.54401965112e-15  2.55086967868e-15  3.64272685231e-15  3.37164718507e-15  3.07507387376e-15  3.63768749755e-15  5.13186818379e-15  4.14860697311e-15  5.35604664698e-15  5.84961869488e-15  3.5122524865e-15  5.06111918422e-15  5.70497837714e-15  6.31478057144e-15  6.60901391461e-15  5.85614342831e-15  5.35551224304e-15  3.29399727951e-15  4.4377993017e-15  3.21188309042e-15  4.0629584645e-15  6.23251771098e-15  5.62885229562e-15  3.67562202814e-15  5.99334401776e-15  5.28412587939e-15  3.42084260292e-15  2.80515087295e-15  3.37131857861e-15  3.7468163601e-15  9.88860896677e-16  4.335156798e-15  5.60740593448e-15  4.32995151274e-15  5.04510389118e-15  4.41351458073e-15  6.50832954265e-15  3.3438245913e-15  3.03005350053e-15  4.44529206507e-15  3.26625152146e-15  5.38014009152e-15  5.05631458913e-15  3.60471398493e-15  4.57979095723e-15  2.29217872626e-15  3.21455075556e-15  4.7209981058e-15  4.94875427964e-15  5.88336741804e-15  4.96802893652e-15  5.66221742303e-15  5.80554339419e-15  5.631716931e-15  5.54669002563e-15  5.94307836017e-15  4.81217148592e-15  3.49700984674e-15  2.06969620761e-15  3.84790847987e-15  3.15705963722e-15  3.89959543279e-15  6.49429056975e-15  5.91336729398e-15  5.31095167107e-15  5.13901044044e-15  4.7862433422e-15  4.45923499505e-15  5.16144452398e-15  6.11608041685e-15  5.89506174755e-15  5.53198782081e-15  5.51889952313e-15  3.90378483453e-15  5.00497764596e-15  5.96203559244e-15  5.78006988047e-15  6.01707028159e-15  8.97493751215e-15  9.13363619925e-15  1.09631923659e-14  1.1369361548e-14  1.39209765952e-14  1.64992302311e-14  2.29032817572e-14  2.65269433903e-14  3.7678593112e-14  5.03082965377e-14  7.25479382104e-14  1.10232823159e-13  1.90091711666e-13  4.30592335511e-13  1.66244401002e-12  4.30445878659e-13  1.88180357749e-13  1.09653951309e-13  7.2529271022e-14  5.17657487931e-14  3.78124230375e-14  2.81983481809e-14  2.19659741175e-14  1.65596177909e-14  1.31360588976e-14  1.15586993232e-14  1.05229705362e-14  8.48934064247e-15  8.14557877305e-15  5.6467278102e-15  6.8196617967e-15  8.11303952819e-15  9.06458874707e-15  6.14625268315e-15  4.99228648526e-15  6.18102520026e-15  4.02944871048e-15  4.73898836677e-15  2.9662092461e-15  4.47740373849e-15  4.02395196237e-15  2.4305733119e-15
 4.2590559166e-15  3.87961991514e-15  4.53693919648e-15  4.29570848995e-15  4.86333397577e-15  3.86024498018e-15  6.92516201519e-15  4.42601179361e-15  3.34777655848e-15  3.69727171434e-15  6.05777416244e-15  3.57333667877e-15  3.77920024619e-15  3.71308701762e-15  4.27481185534e-15  3.46562767831e-15  2.68849648615e-15  1.33900476931e-15  3.01168367338e-15  3.372876848e-15  3.65097102859e-15  3.49049781176e-15  5.1351936396e-15  4.09945897104e-15  5.95262766567e-15  4.54672011175e-15  1.2551025118e-15  3.20633104627e-15  4.45682756299e-15  3.12454356615e-15  1.8211561898e-15  3.7009134478e-15  3.66790945051e-15  3.43885026343e-15  4.41493182045e-15  2.34174612106e-15  3.59582535005e-15  3.48065024666e-15  4.11194824151e-15  4.02637859855e-15  4.86371553586e-15  6.07747648341e-15  4.49742280175e-15  4.70805989616e-15  4.74608612429e-15  4.34090784631e-15  3.84709996781e-15  5.452962873e-15  3.35146772306e-15  3.35746858733e-15  3.6089119462e-15  3.8492752132e-15  4.20633609151e-15  4.82529855395e-15  3.72674053746e-15  2.87767873812e-15  4.111797255e-15  3.67953318256e-15  4.06203833135e-15  6.38997948019e-15  6.13726621498e-15  6.09636972853e-15  6.26691492643e-15  4.37478017636e-15  3.5005562062e-15  5.0488024537e-15  3.30814093219e-15  4.98695887345e-15  4.72619094575e-15  4.63016479876e-15  6.04410820321e-15  5.960961007e-15  5.33065735891e-15  3.9516881154e-15  4.77234097343e-15  4.79983675605e-15  3.94751893852e-15  4.10069291842e-15  6.32088836713e-15  6.72187444953e-15  8.38414048172e-15  9.0223811463e-15  1.15111893445e-14  1.32164928612e-14  1.87674921812e-14  2.3272922309e-14  2.7393761989e-14  3.76552109411e-14  4.8526984973e-14  7.18982056669e-14  1.10182308124e-13  1.88432086619e-13  4.30445878659e-13  1.65590328576e-12  4.29028281746e-13  1.88056085299e-13  1.11695703943e-13  7.31572623807e-14  5.42888880291e-14  3.88672157985e-14  2.94008166215e-14  2.35372430979e-14  1.78738460679e-14  1.40313634853e-14  1.09395917874e-14  8.6838704769e-15  6.74436030146e-15  5.48709334457e-15  6.74709932256e-15  7.65546393033e-15  6.19558197026e-15  4.8612659884e-15  3.13053897359e-15  5.07008041178e-15  5.1687081632e-15  3.30709518448e-15  4.99947682812e-15  4.28608128173e-15  3.59303895833e-15  4.247198134e-15
 3.57476338555e-15  4.03402797687e-15  3.90000938061e-15  3.08609332071e-15  4.2280630669e-15  3.39835292541e-15  6.52711642813e-15  4.99324432791e-15  3.47112611037e-15  4.74042815884e-15  5.65423883006e-15  2.93484463454e-15  1.47490844362e-15  2.51112809525e-15  3.90113480118e-15  3.72271762205e-15  3.72039120785e-15  4.86874160515e-15  4.74986270338e-15  3.9495370485e-15  4.14997315397e-15  1.59701967299e-15  5.726379758e-15  5.34259056671e-15  3.54384110136e-15  3.15058096939e-15  4.61147987076e-15  5.97163947941e-15  5.32533120013e-15  5.41622183094e-15  2.9745875278e-15  3.16389056054e-15  3.07579065039e-15  1.78767981856e-15  2.84528210917e-15  3.17899106266e-15  4.93293922786e-15  1.82083191755e-15  3.99488205576e-15  4.6462111567e-15  3.08824624465e-15  3.63931599002e-15  3.48754764962e-15  3.72355050395e-15  2.32591641533e-15  5.93925144079e-15  5.44549596366e-15  4.62127077074e-15  3.7646264126e-15  5.01007952257e-15  4.82867820166e-15  4.14809019814e-15  3.30565662161e-15  3.57028088079e-15  2.61956308641e-15  2.64606956621e-15  2.7637358147e-15  4.41511876983e-15  4.47957901328e-15  4.53392370275e-15  3.73493810398e-15  4.59784605026e-15  3.53021507652e-15  4.56058232096e-15  3.45873613435e-15  4.73960353517e-15  5.71688918102e-15  1.9390664732e-15  2.56345078084e-15  4.30035539413e-15  4.01791784094e-15  5.41201454504e-15  4.65376680422e-15  4.07775459733e-15  5.7480444949e-15  3.86580541835e-15  5.03831840354e-15  5.20341625516e-15  5.76958901494e-15  6.95771633112e-15  7.94429202526e-15  7.39026475851e-15  8.52880221488e-15  1.13519885585e-14  1.51642660924e-14  1.67962278127e-14  2.24746711641e-14  2.81981273911e-14  3.59954111343e-14  5.03873078747e-14  7.17410336969e-14  1.09668232211e-13  1.88180357749e-13  4.29028281746e-13  1.66132910755e-12  4.28992967237e-13  1.8848416392e-13  1.0939360433e-13  7.37194479224e-14  5.05046061814e-14  4.00820419781e-14  2.99157273098e-14  2.50937558221e-14  1.87058400273e-14  1.62276180262e-14  1.23364385649e-14  1.18708618885e-14  9.56767911222e-15  8.77947834785e-15  6.8028727982e-15  6.20048779052e-15  5.98789589787e-15  6.23703033439e-15  7.41118488259e-15  6.34169278842e-15  4.64633849647e-15  4.78317123507e-15  4.06022550948e-15  5.4671851299e-15  4.36236901778e-15
 3.74904621439e-15  3.67690514935e-15  3.93400557885e-15  4.48513278368e-15  5.89212406902e-15  3.70058218682e-15  4.82408444608e-15  5.30673697811e-15  3.91766811517e-15  4.58688297991e-15  6.36229057086e-15  5.03805907828e-15  1.94724569244e-15  2.95568814362e-15  4.10587746318e-15  3.66119202919e-15  2.47713458914e-15  3.68253702799e-15  7.6133704525e-15  5.96217630827e-15  3.85740849087e-15  3.69853799063e-15  5.05689449089e-15  3.26067375966e-15  4.38695210901e-15  4.94817858176e-15  3.36442027283e-15  4.00481946803e-15  2.63918733577e-15  4.41559947942e-15  5.30611568432e-15  5.54266323249e-15  4.63524957352e-15  1.42958132319e-15  3.24191001655e-15  4.39678473027e-15  2.07785352823e-15  2.32505941613e-15  2.58346471107e-15  4.79637910377e-15  5.9704842634e-15  3.73160032579e-15  3.34887272623e-15  3.72981537835e-15  1.06017994501e-15  5.61288025592e-15  3.55030130611e-15  3.92893628285e-15  4.11741069016e-15  4.03092959891e-15  4.73186069282e-15  4.50643917938e-15  4.92734010114e-15  3.49836763519e-15  2.49896927994e-15  4.47807387305e-15  1.88110536331e-15  2.9542272686e-15  2.73062430485e-15  3.03460946573e-15  4.62119132072e-15  3.46004154384e-15  4.48366456918e-15  2.92896222614e-15  1.68609937895e-15  3.66859204552e-15  3.81586369199e-15  3.91855975176e-15  3.65668135807e-15  4.47530742968e-15  2.56364540282e-15  5.69697248353e-15  6.06618961633e-15  3.77661660401e-15  4.33550943459e-15  3.73614603536e-15  6.12873547517e-15  3.91275891125e-15  5.74271029965e-15  7.0113365526e-15  6.31035968597e-15  5.86091832616e-15  9.61044648392e-15  9.3070570126e-15  1.19058570525e-14  1.5079647666e-14  1.92270516616e-14  2.11584676198e-14  2.76427459904e-14  3.78921468866e-14  5.16268388239e-14  7.25177695357e-14  1.09653951309e-13  1.88056085299e-13  4.28992967237e-13  1.65264440647e-12  4.29767834965e-13  1.8619495614e-13  1.10652060412e-13  7.14821674768e-14  5.05091903073e-14  3.58451530968e-14  2.79498460133e-14  2.26255389246e-14  1.73711770059e-14  1.45583599936e-14  1.27172239753e-14  1.04177645698e-14  9.70272120754e-15  8.58717849446e-15  6.7993424293e-15  7.00258217946e-15  5.65526712676e-15  5.62100317666e-15  5.13162105366e-15  4.87372688785e-15  4.80771582904e-15  4.57759309074e-15  4.62390849995e-15  5.09331590254e-15
 5.10527030187e-15  3.07476152635e-15  5.64490198389e-15  5.65833948288e-15  5.72010914272e-15  3.19425561324e-15  5.66777203923e-15  4.65421987856e-15  5.41088226168e-15  4.24913589735e-15  5.23468687248e-15  2.77651538659e-15  1.47031584863e-15  4.15301015395e-15  3.20862482145e-15  1.81005912519e-15  4.11928557201e-15  3.79561384238e-15  4.53221889955e-15  4.56715378696e-15  3.65708606747e-15  2.08806753178e-15  4.26257343002e-15  2.73625153339e-15  5.91487571821e-15  5.90804709042e-15  8.02251042237e-16  3.45085544247e-15  2.66205927275e-15  4.36342289537e-15  4.56242361035e-15  5.11353272718e-15  4.06248237205e-15  2.10779315645e-15  2.94957492242e-15  2.00920056961e-15  4.66567874136e-15  4.10113669048e-15  5.45591191301e-15  4.62985930809e-15  3.29561279446e-15  3.95774737663e-15  4.50657988285e-15  2.92537402701e-15  4.51700698151e-15  3.95000940269e-15  4.82420478785e-15  4.9940852137e-15  3.34693161805e-15  3.52598570594e-15  3.96593389708e-15  3.36094940999e-15  3.84521508661e-15  4.30685917687e-15  2.96793209028e-15  4.69695630137e-15  3.38294909067e-15  2.5653767495e-15  3.9655596901e-15  5.06642656642e-15  5.10011647535e-15  3.74833337702e-15  4.46785707636e-15  4.15461042576e-15  4.11200825325e-15  4.33459253279e-15  4.88824217948e-15  4.40105604136e-15  2.96365519179e-15  3.90546359841e-15  1.18446568972e-15  3.52760977626e-15  5.05342689263e-15  4.3605921862e-15  5.04954327583e-15  4.78392671841e-15  5.67069129321e-15  5.02469006426e-15  7.45461128759e-15  5.70704534294e-15  6.72527971258e-15  7.06722037378e-15  8.15759986483e-15  8.79564215417e-15  9.94004018875e-15  9.06321249947e-15  1.42897208472e-14  1.73652022259e-14  2.29705622934e-14  2.73789977685e-14  3.63550229453e-14  5.1604805823e-14  7.2529271022e-14  1.11695703943e-13  1.8848416392e-13  4.29767834965e-13  1.65846784368e-12  4.29477677701e-13  1.90352059248e-13  1.10706668244e-13  7.26938902244e-14  4.8573160546e-14  3.8390910271e-14  2.84179448257e-14  2.35030144024e-14  2.08579709489e-14  1.66343125666e-14  1.03288422827e-14  1.01691604296e-14  9.59331285561e-15  7.13360613261e-15  6.31392838329e-15  4.30449085864e-15  5.95087060894e-15  6.1578088435e-15  5.64707557004e-15  6.23517684617e-15  5.65631330867e-15  4.24784179501e-15  3.60570548682e-15
 3.72514552991e-15  4.85826359574e-15  5.66802960034e-15  4.81666621295e-15  4.65384713534e-15  4.06806253888e-15  1.94919933816e-15  3.70189548097e-15  2.88929423442e-15  1.01635407007e-15  3.51304699798e-15  4.34228780016e-15  2.45946588743e-15  3.98312890481e-15  4.49144278203e-15  1.78850877672e-15  5.70089293668e-15  2.74732034488e-15  2.52344982366e-15  4.92707597151e-15  3.3993426596e-15  2.4531965065e-15  3.54725690787e-15  3.31976577999e-15  4.65195706835e-15  5.24454094697e-15  3.31033705274e-15  3.07411813705e-15  3.25370149154e-15  3.04603273938e-15  4.57695763734e-15  4.62284000448e-15  4.0303364396e-15  3.16245285908e-15  3.72450373774e-15  3.4394220084e-15  3.74442951401e-15  2.92488152628e-15  4.68086458015e-15  2.14949658175e-15  4.56541981363e-15  3.97934817077e-15  4.07403232244e-15  5.28428859587e-15  5.00753407171e-15  4.18169097019e-15  4.13295967301e-15  5.80313342607e-15  3.60417257164e-15  3.8605600821e-15  4.48109105367e-15  4.6759445671e-15  3.74868090167e-15  2.34887446865e-15  4.67217690818e-15  3.8827490581e-15  3.74045184342e-15  3.48289880548e-15  5.76582382565e-15  3.61750396112e-15  4.44921320708e-15  5.12099487242e-15  5.68636342719e-15  3.12680498511e-15  3.77727409509e-15  3.63528095871e-15  4.52577596917e-15  4.90357273044e-15  5.17809173073e-15  2.40802539015e-15  3.74422481407e-15  4.33864580519e-15  2.85268450494e-15  5.37687087236e-15  3.85908927019e-15  4.61879238202e-15  5.17099771328e-15  6.22760289024e-15  8.2215876831e-15  6.14146166473e-15  5.74036011968e-15  5.05263811057e-15  7.64416324794e-15  7.56508203008e-15  7.66470015089e-15  9.03374516627e-15  1.00790659489e-14  1.34814952526e-14  1.55210661927e-14  2.1255300102e-14  2.70230355997e-14  3.6798075736e-14  5.17657487931e-14  7.31572623807e-14  1.0939360433e-13  1.8619495614e-13  4.29477677701e-13  1.65962754431e-12  4.28419354452e-13  1.86707578803e-13  1.10393277444e-13  7.08194965784e-14  5.17303776636e-14  3.59335050793e-14  2.75250323871e-14  2.30057198198e-14  1.76456776208e-14  1.4100978802e-14  1.28153984168e-14  1.08615399302e-14  8.870770409e-15  7.99875838889e-15  4.69697458508e-15  6.95117975816e-15  4.62481006547e-15  5.55254558173e-15  6.41971521149e-15  3.95416888093e-15  4.36829435807e-15  4.04883589211e-15
 4.85277217388e-15  6.16471970015e-15  5.98616236572e-15  3.83165436627e-15  2.42817300537e-15  3.2496987726e-15  5.26200516753e-15  5.78375012964e-15  5.18248922672e-15  4.95755174802e-15  3.86570160716e-15  5.42904583974e-15  4.17075013427e-15  4.09692850859e-15  4.88802644101e-15  5.21753074726e-15  4.38941842826e-15  4.80777941309e-15  5.14899085163e-15  4.27713660111e-15  4.349222685e-15  4.05057860449e-15  5.01398167601e-15  2.63674396815e-15  5.00034444161e-15  3.98709592973e-15  3.12306156436e-15  1.84018853058e-15  3.30374938037e-15  2.56397127169e-15  4.05409875046e-15  3.0076157819e-15  5.05289443961e-15  1.554126063e-15  3.17832426733e-15  2.82442622905e-15  6.96341508021e-15  3.77615975417e-15  5.02234239098e-15  4.82860426826e-15  5.14208731527e-15  4.11330952978e-15  2.25869840583e-15  4.35782102327e-15  3.44015532453e-15  3.96389778002e-15  3.05411513518e-15  4.88208529143e-15  3.35727290087e-15  3.79536176756e-15  3.31191408942e-15  2.90172926518e-15  4.68153508734e-15  3.29906701012e-15  3.97459846795e-15  3.08284136389e-15  1.92276388502e-15  6.08875289005e-16  2.86793344769e-15  3.27094796817e-15  3.46305492542e-15  2.49603916857e-15  3.57834169526e-15  2.65492142055e-15  3.88392691065e-15  4.18738266311e-15  3.44580282402e-15  3.09916640774e-15  3.8230049058e-15  3.45681856609e-15  4.59740390199e-15  5.12765699509e-15  5.21471290401e-15  4.88757878228e-15  4.82156819341e-15  2.72030464285e-15  3.30139160557e-15  4.65995716198e-15  5.15442601035e-15  4.70746581386e-15  6.47257782005e-15  5.97512830008e-15  6.94075761378e-15  5.47863965125e-15  7.88883298331e-15  8.10817691876e-15  8.37720098253e-15  1.00479013097e-14  1.25573134371e-14  1.53133103095e-14  2.2311649213e-14  2.96617399852e-14  3.78124230375e-14  5.42888880291e-14  7.37194479224e-14  1.10652060412e-13  1.90352059248e-13  4.28419354452e-13  1.65672487125e-12  4.27087887836e-13  1.8638098489e-13  1.09076392197e-13  7.26444667799e-14  5.01197154945e-14  3.82383270169e-14  2.87629799734e-14  2.19074189081e-14  1.74733965231e-14  1.61526009756e-14  1.11665794093e-14  1.14637335395e-14  7.96305020298e-15  6.78492726731e-15  8.90346116626e-15  6.5032783111e-15  5.35500600627e-15  6.15696474193e-15  5.1387133428e-15  3.93475676061e-15  4.9874508176e-15
 4.40641873688e-15  4.66816238447e-15  5.15405297392e-15  5.35537596442e-15  5.7399626377e-15  5.48796611576e-15  6.37755878844e-15  5.01672054126e-15  5.08416216005e-15  5.03034575761e-15  3.52468470202e-15  4.54264886484e-15  4.47587630097e-15  4.69194938329e-15  5.4899336311e-15  4.33768083158e-15  4.19736594787e-15  5.38298684999e-15  4.21050931901e-15  4.24878122289e-15  4.05695079263e-15  5.2987417864e-15  5.3803746503e-15  3.70065192825e-15  6.04461893579e-15  5.30061934776e-15  4.67959675736e-15  3.68149008324e-15  3.53450376117e-15  3.84285464072e-15  5.19527446923e-15  2.31042059453e-15  4.84987424228e-15  3.37963780327e-15  3.71478640488e-15  4.35028638261e-15  2.90167269847e-15  2.99079340212e-15  5.4799832621e-15  4.8937713031e-15  2.2869190545e-15  5.36276819335e-15  3.40292091976e-15  3.4543971544e-15  5.51841470349e-15  4.77331942791e-15  4.37916313838e-15  5.44878106829e-15  4.37886690285e-15  3.9974980216e-15  5.10107051063e-15  6.24576479297e-15  4.98036426199e-15  3.96742231888e-15  5.59392308075e-15  4.88954712689e-15  4.31329687371e-15  4.79348615803e-15  4.53028691935e-15  3.81726536536e-15  5.96569731774e-15  4.16262898063e-15  6.52576785402e-15  5.81610493381e-15  5.32819683101e-15  4.63276562126e-15  6.28511518159e-15  4.09563187201e-15  3.56227617353e-15  4.62169811445e-15  3.34056449637e-15  5.59970892046e-15  6.67150867234e-15  4.64455077183e-15  3.7269502997e-15  3.61406642864e-15  4.9408539002e-15  4.75683248584e-15  5.07325434927e-15  2.94830202251e-15  4.57147968901e-15  4.60446915745e-15  6.94732744671e-15  7.14549969712e-15  6.94501879974e-15  8.82969016491e-15  7.82209323801e-15  1.13515278243e-14  1.28890526479e-14  1.47442489092e-14  1.76631356839e-14  2.24708415408e-14  2.81983481809e-14  3.88672157985e-14  5.05046061814e-14  7.14821674768e-14  1.10706668244e-13  1.86707578803e-13  4.27087887836e-13  1.65960821726e-12  4.28791182691e-13  1.88203932381e-13  1.07821160225e-13  7.29445588763e-14  5.19900553365e-14  3.73934725618e-14  2.93729056266e-14  2.08850176453e-14  1.80812060485e-14  1.44187262196e-14  1.24567780209e-14  1.15701367911e-14  8.41007071655e-15  7.69789509014e-15  7.83361621402e-15  5.98183340718e-15  4.97023408996e-15  3.3072581588e-15  3.53827462586e-15  3.22421463597e-15
 5.02627429023e-15  5.14931298058e-15  3.78851624029e-15  4.32223323383e-15  4.80958482871e-15  4.98286948576e-15  4.35034215391e-15  2.74839698241e-15  5.22729999588e-15  4.01322636553e-15  5.90019440706e-15  6.18342727426e-15  4.80311689664e-15  5.24009652183e-15  4.79359138829e-15  4.33258706907e-15  5.24492492391e-15  4.99898267423e-15  4.78070173639e-15  4.35327569068e-15  2.02358616957e-15  4.18926387199e-15  5.68489194902e-15  4.4723714309e-15  4.89065240954e-15  5.82766144805e-15  4.1159872391e-15  4.77544610707e-15  4.50516810883e-15  2.30483018914e-15  5.41921649803e-15  2.70306730021e-15  4.7235782825e-15  3.58599796972e-15  3.70585222189e-15  4.4529167465e-15  3.78789782499e-15  5.74308625897e-15  5.73811696865e-15  3.83201660745e-15  1.64115326397e-15  2.26581534089e-15  5.15522997417e-15  4.62489164166e-15  5.14562881221e-15  5.73612696871e-15  4.23352395905e-15  4.5458103815e-15  2.56687033961e-15  4.94485217569e-15  5.70351782547e-15  6.40756491854e-15  4.15133587993e-15  4.82752635298e-15  4.59794729929e-15  6.23974422639e-15  4.46054097663e-15  4.74588313985e-15  2.44708018778e-15  4.38901095292e-15  6.6927709182e-15  3.501165294e-15  5.36699235187e-15  5.08352812204e-15  2.04455576139e-15  2.93579833833e-15  3.58534275738e-15  4.06821893184e-15  3.63610696771e-15  3.78484839271e-15  6.0866569283e-15  4.23298426801e-15  6.13731097782e-15  6.26971633027e-15  4.28776449467e-15  4.43049899417e-15  4.80229781895e-15  6.41115991788e-15  5.82347542589e-15  5.13789050354e-15  3.95117745614e-15  6.38219041941e-15  5.29473602634e-15  5.30867088992e-15  5.19735656712e-15  5.93433341511e-15  7.39023824877e-15  8.57894208442e-15  9.62902768073e-15  1.08374160645e-14  1.50356077491e-14  1.62564567664e-14  2.19659741175e-14  2.94008166215e-14  4.00820419781e-14  5.05091903073e-14  7.26938902244e-14  1.10393277444e-13  1.8638098489e-13  4.28791182691e-13  1.65028050216e-12  4.27657581241e-13  1.88565538965e-13  1.08773133185e-13  7.17759770035e-14  5.03043261304e-14  3.72962771365e-14  2.84401625659e-14  2.31584763911e-14  1.80335094533e-14  1.55660445423e-14  1.47529824644e-14  1.12562487242e-14  8.90932423955e-15  7.25215898162e-15  7.60422673649e-15  6.55413466387e-15  3.56977037209e-15  5.81943480561e-15  4.84012995819e-15
 4.62001297403e-15  5.00360181355e-15  4.36092560429e-15  4.39831345941e-15  3.25881357569e-15  3.37339967071e-15  4.47600364165e-15  5.10002059944e-15  6.34572941691e-15  6.17540888736e-15  4.76561652046e-15  4.65952928005e-15  2.794972527e-15  5.42163469276e-15  3.67019354609e-15  3.70947687917e-15  4.77821943589e-15  3.48409163381e-15  3.77041786676e-15  3.20091523168e-15  3.55417475212e-15  4.84205157377e-15  5.41943705208e-15  5.41899447526e-15  4.69704504187e-15  5.68058760838e-15  5.69098887234e-15  5.54264559144e-15  6.52129161212e-15  5.3192389763e-15  5.38604709015e-15  4.52388949129e-15  4.05626064026e-15  3.81115394691e-15  3.0404082891e-15  4.33765559428e-15  1.66405049301e-15  3.61366179745e-15  5.64014996254e-15  2.74529085437e-15  2.96664759272e-15  4.08858879218e-15  2.12706861027e-15  3.68214089333e-15  5.12445530049e-15  6.14461195556e-15  4.99982279963e-15  3.83172304917e-15  2.57295780113e-15  4.16859603566e-15  4.55217844004e-15  4.56600715636e-15  4.66815728498e-15  4.14307004525e-15  6.6167932647e-15  5.13344986042e-15  4.80536577823e-15  4.58404894634e-15  3.52752725376e-15  4.08568473679e-15  3.99990851489e-15  1.72686575228e-15  3.74187058686e-15  5.21521938356e-15  1.66548782365e-15  4.22647914349e-15  4.0656914968e-15  4.82602004409e-15  3.29099795842e-15  4.10136780754e-15  5.61338708694e-15  3.7751915307e-15  5.62445954481e-15  3.86359106193e-15  3.08744747651e-15  3.16112702447e-15  4.46019357509e-15  3.77806949125e-15  4.86202518752e-15  5.17140721454e-15  4.55702463067e-15  5.13570470237e-15  5.83697100335e-15  5.73079315634e-15  5.31691395389e-15  6.48934267023e-15  4.65011783673e-15  7.59011684263e-15  7.60449112466e-15  6.68615422353e-15  1.06750226127e-14  1.15450745231e-14  1.65596177909e-14  2.35372430979e-14  2.99157273098e-14  3.58451530968e-14  4.8573160546e-14  7.08194965784e-14  1.09076392197e-13  1.88203932381e-13  4.27657581241e-13  1.65253105947e-12  4.30346645413e-13  1.88421884835e-13  1.08744696686e-13  7.16810260206e-14  5.12217382342e-14  3.83683971107e-14  2.90321480027e-14  2.29029291529e-14  1.85250350361e-14  1.60275538972e-14  1.28833701948e-14  8.98719589934e-15  5.89438234667e-15  5.62447380348e-15  4.43316108744e-15  4.81475744755e-15  5.55312754407e-15  4.9408809374e-15
 3.52292744313e-15  4.06320839046e-15  5.39276942854e-15  4.12764936355e-15  4.63017070218e-15  5.13367911495e-15  4.80431262189e-15  4.2281505724e-15  5.25518714859e-15  5.90687742719e-15  4.64768431807e-15  3.41507183155e-15  4.65250989105e-15  5.13572970384e-15  4.30378699373e-15  4.42345563558e-15  4.21342022382e-15  4.79429988238e-15  4.6006099931e-15  3.46574458882e-15  4.0164042078e-15  4.51893704469e-15  4.64783593509e-15  4.45022086832e-15  3.58052646265e-15  4.36385081035e-15  5.17383952278e-15  3.99135995201e-15  4.9989345793e-15  5.11869161627e-15  4.95042008063e-15  3.22951075125e-15  4.87447277557e-15  1.47180269629e-15  2.2796011553e-15  2.87249962814e-15  1.84320522874e-15  3.2326010609e-15  4.10146791609e-15  4.75939628775e-15  2.73514785254e-15  3.72408857003e-15  4.15640255858e-15  3.78650890944e-15  4.26511273666e-15  6.12822425264e-15  4.72976204174e-15  2.46216883155e-15  3.40025007395e-15  4.98172290388e-15  4.15126849701e-15  4.11752787077e-15  2.88159086873e-15  4.52466451461e-15  3.06232045188e-15  2.04724807258e-15  5.16537581165e-15  3.40944210639e-15  3.99292824481e-15  3.71217009346e-15  5.00283966786e-15  2.88695657081e-15  3.04969914415e-15  3.64734332315e-15  4.46213343758e-15  3.58205687377e-15  4.02552736012e-15  3.12675716338e-15  4.04149238559e-15  3.51383072864e-15  3.04127337497e-15  4.23482900833e-15  5.08016693584e-15  4.22552262616e-15  4.16217389387e-15  4.58020923337e-15  4.28803275557e-15  3.36079334857e-15  4.04039921831e-15  3.26116828799e-15  5.43658609805e-15  5.28736490343e-15  5.90335744579e-15  6.22463562812e-15  6.05835215353e-15  6.05980499113e-15  7.36036486024e-15  8.10376203303e-15  6.32559825831e-15  7.69446748858e-15  1.01937350531e-14  1.05788941837e-14  1.31360588976e-14  1.78738460679e-14  2.50937558221e-14  2.79498460133e-14  3.8390910271e-14  5.17303776636e-14  7.26444667799e-14  1.07821160225e-13  1.88565538965e-13  4.30346645413e-13  1.66226854927e-12  4.28402234102e-13  1.87526028402e-13  1.08945809e-13  7.24605906955e-14  4.89646984832e-14  3.67082897497e-14  2.69533610593e-14  2.16849662966e-14  1.74869620503e-14  1.32107080722e-14  1.36741159112e-14  7.66304331123e-15  7.66004254748e-15  7.33215019446e-15  7.83841668303e-15  7.69837762199e-15  4.68274014123e-15
 5.1647073197e-15  6.12289806082e-15  5.01294931517e-15  2.36440662573e-15  5.22201942918e-15  4.63855581415e-15  4.78985849589e-15  4.10890901296e-15  5.02822309585e-15  4.62644959527e-15  3.65535590944e-15  3.90353221204e-15  2.33373163379e-15  3.13236173276e-15  3.04617658087e-15  2.86331215856e-15  4.57533872259e-15  5.5139378636e-15  3.50233662296e-15  4.77410129726e-15  4.19300130538e-15  6.1846363573e-15  5.0584615938e-15  6.08261679315e-15  4.72544990794e-15  3.10566444659e-15  5.03353438185e-15  3.79427529984e-15  4.53768310321e-15  2.93209319689e-15  2.80517303541e-15  4.00196097951e-15  4.24356587501e-15  4.66354420766e-15  2.14835235847e-15  3.53834923804e-15  2.19844068946e-15  4.3940902274e-15  4.58360489879e-15  3.41852602172e-15  2.76457271918e-15  3.71842984903e-15  3.20045297945e-15  3.59387418957e-15  3.43987604623e-15  3.52002002751e-15  4.96495819629e-15  3.7359318317e-15  5.08324626716e-15  4.15212820909e-15  2.34121295452e-15  3.0402497732e-15  2.52288824306e-15  2.73126211949e-15  4.79111831139e-15  4.87742080748e-15  4.79540500922e-15  4.6398442421e-15  5.83852573544e-15  3.0445857515e-15  4.61245223995e-15  4.19118194529e-15  3.92116106436e-15  3.50801620206e-15  5.63135758929e-15  4.55377969517e-15  4.6205241214e-15  5.61369687534e-15  5.42722740519e-15  4.36293634699e-15  6.1833808889e-15  3.86877261658e-15  4.57698039211e-15  3.0676262459e-15  4.05864086586e-15  2.54407373985e-15  4.12692819201e-15  4.82759936418e-15  4.00494657546e-15  5.85043082557e-15  5.67191238481e-15  6.18644582643e-15  4.76809843752e-15  4.17798103258e-15  3.99352115609e-15  4.36353637546e-15  6.02524401991e-15  5.00997435182e-15  6.37947618074e-15  7.57241825117e-15  8.14853403088e-15  1.00343633364e-14  1.15586993232e-14  1.40313634853e-14  1.87058400273e-14  2.26255389246e-14  2.84179448257e-14  3.59335050793e-14  5.01197154945e-14  7.29445588763e-14  1.08773133185e-13  1.88421884835e-13  4.28402234102e-13  1.65927180406e-12  4.28687770827e-13  1.91586185385e-13  1.11390146189e-13  7.32131312947e-14  5.17738224098e-14  3.87020644425e-14  2.65879526598e-14  2.11837385318e-14  1.86515208508e-14  1.61309198523e-14  1.04678363646e-14  1.01900812523e-14  9.20784951844e-15  7.40852455931e-15  7.00302349625e-15  5.45933165864e-15
 6.61140732611e-15  5.4645700205e-15  3.53310353613e-15  3.31634162889e-15  4.04827424455e-15  2.79434197491e-15  4.06021621238e-15  4.21856643072e-15  4.38386368698e-15  4.98354279789e-15  2.35576281799e-15  4.05457197402e-15  2.97966029672e-15  3.5284320186e-15  1.9073974639e-15  3.44338503468e-15  3.67436455501e-15  3.6437554173e-15  2.64052363272e-15  2.15073341817e-15  4.84233281651e-15  6.1277706126e-15  5.21107359293e-15  5.74340720966e-15  6.36517188506e-15  4.37358332605e-15  4.996081759e-15  4.16982053009e-15  5.73773705381e-15  4.34660858294e-15  1.74312545956e-15  2.93328912595e-15  8.18179382705e-16  3.88096132427e-15  3.2365432715e-15  4.27228959387e-15  4.1607221302e-15  4.3118909607e-15  3.27428669827e-15  4.15250095174e-15  3.39459928782e-15  2.63336500907e-15  2.57929877099e-15  4.07186509546e-15  2.6881027776e-15  1.82610535258e-15  5.04326014811e-15  4.52567374568e-15  6.13339323802e-15  3.10898612739e-15  4.85193373612e-15  4.49621460374e-15  3.24256698667e-15  5.9910215274e-15  5.33918168834e-15  4.11558443757e-15  5.91959516067e-15  6.03443304312e-15  3.59974097103e-15  3.61870224925e-15  5.58326861838e-15  3.29369123112e-15  3.9852984305e-15  3.63146232466e-15  3.65668988436e-15  3.03162960393e-15  2.53735258473e-15  3.81435088276e-15  4.07322283301e-15  4.5013388778e-15  4.97125793769e-15  4.31926958165e-15  3.94209127251e-15  2.09478898259e-15  3.68673545469e-15  6.68181368928e-15  4.04753371538e-15  6.61274806951e-15  4.84269541412e-15  3.42702887222e-15  4.4825934655e-15  5.06173310678e-15  5.79862206379e-15  6.03113181794e-15  3.56558850501e-15  5.25918137305e-15  6.45256377368e-15  7.81387861383e-15  8.16546747918e-15  5.65218156334e-15  6.28730360036e-15  8.17022123994e-15  1.05229705362e-14  1.09395917874e-14  1.62276180262e-14  1.73711770059e-14  2.35030144024e-14  2.75250323871e-14  3.82383270169e-14  5.19900553365e-14  7.17759770035e-14  1.08744696686e-13  1.87526028402e-13  4.28687770827e-13  1.65193494068e-12  4.29686819201e-13  1.89329410442e-13  1.09935575771e-13  7.27782926893e-14  4.96587999723e-14  3.61136530251e-14  2.87279316268e-14  2.29937544154e-14  1.88313705088e-14  1.43366901598e-14  1.20464231646e-14  1.08082867618e-14  7.59452049605e-15  7.46173178711e-15  6.6106448413e-15
 5.48756085461e-15  6.10496201438e-15  5.88731289296e-15  2.76645525926e-15  3.46918602993e-15  5.75580943915e-15  5.58945839596e-15  2.54671316056e-15  4.66627800014e-15  5.34541466272e-15  3.52266358908e-15  4.48525198703e-15  3.79730880902e-15  2.25197799491e-15  2.48898355565e-15  3.84054760884e-15  1.94344969801e-15  4.47779067724e-15  4.40013720021e-15  2.83400025964e-15  4.55673127447e-15  3.8932830183e-15  4.93994656417e-15  5.48641952879e-15  4.63644649693e-15  5.97911019337e-15  3.45286136382e-15  3.51459600384e-15  4.59765438645e-15  4.69634672173e-15  2.53027889331e-15  4.51099394893e-15  1.45826801031e-15  4.55023511507e-15  4.43652522129e-15  5.03690332066e-15  4.57187747272e-15  5.29887874363e-15  3.06785671294e-15  2.78614807051e-15  2.98276562119e-15  3.36047696413e-15  4.25544236721e-15  5.16569682814e-15  3.63930580639e-15  2.98775368833e-15  4.36240955206e-15  5.13010908095e-15  5.55187341919e-15  2.00740567072e-15  5.2852963387e-15  3.00874653476e-15  2.90565947211e-15  3.24845295397e-15  4.11502138585e-15  5.24741720518e-15  3.44665505757e-15  4.3210364702e-15  3.06291873475e-15  4.57938819157e-15  5.30463294957e-15  3.10997985185e-15  5.21408727309e-15  5.5832342234e-15  2.33300060619e-15  2.99775457439e-15  4.44513474573e-15  3.23184115483e-15  4.30962245479e-15  3.02874754704e-15  4.24203626605e-15  4.11333928805e-15  4.22315818798e-15  4.0482143775e-15  3.3482300695e-15  5.89642026166e-15  3.67803058157e-15  3.02609069342e-15  3.51379862056e-15  4.03542856077e-15  4.66188016272e-15  5.48044650738e-15  5.0013520881e-15  5.71438204789e-15  4.17603764241e-15  6.51923323138e-15  4.43041168292e-15  5.76173134929e-15  5.21243857349e-15  7.66763763577e-15  7.38753663114e-15  8.708464845e-15  8.48934064247e-15  8.6838704769e-15  1.23364385649e-14  1.45583599936e-14  2.08579709489e-14  2.30057198198e-14  2.87629799734e-14  3.73934725618e-14  5.03043261304e-14  7.16810260206e-14  1.08945809e-13  1.91586185385e-13  4.29686819201e-13  1.66171100848e-12  4.31543243316e-13  1.87920304182e-13  1.08868778083e-13  7.30302308578e-14  5.04387202494e-14  3.75890153959e-14  2.89512089461e-14  2.42229633977e-14  1.55872822212e-14  1.40202832583e-14  1.2679636322e-14  8.84634134379e-15  8.12289250117e-15  6.03821999912e-15
 7.23405493556e-15  7.51916555948e-15  5.49291370473e-15  4.99925350481e-15  4.12100492062e-15  4.93360255671e-15  5.1536824122e-15  3.13302467218e-15  4.76199179792e-15  3.63460367055e-15  2.86535681219e-15 -7.07683253633e-17  2.13275022338e-15  4.61845600893e-15  4.34578908625e-15  4.95537059647e-15  5.00858686198e-15  3.15807160978e-15  4.60386314889e-15  2.94003467112e-15  4.6021154675e-15  5.47053500846e-15  3.11564102866e-15  5.35585334248e-15  5.59040103575e-15  5.04040302127e-15  4.50198571234e-15  5.01464097254e-15  5.21931049008e-15  5.2320317523e-15  4.53080131456e-15  4.30215521055e-15  4.67700229512e-15  5.88713249026e-15  4.23793191959e-15  5.24288226094e-15  5.1664458588e-15  5.57373124658e-15  3.90771095488e-15  1.73693896424e-15  4.54184018979e-15  5.14705651696e-15  3.71512127907e-15  4.30871128529e-15  3.01156341592e-15  4.13807858147e-15  3.63578549386e-15  4.60253738419e-15  4.49901960412e-15  2.93023114373e-15  5.24872234392e-15  2.93498898048e-15  2.35386607937e-15  4.38328104746e-15  4.78297041014e-15  4.34520306278e-15  4.2184347427e-15  4.50711917137e-15  4.92749509889e-15  4.49322362026e-15  4.470077041e-15  4.78385944828e-15  5.50966333543e-15  4.43940841247e-15  5.26360075262e-15  5.52024059174e-15  4.60009349675e-15  4.48921541566e-15  4.70023841272e-15  5.30592891414e-15  4.08782140274e-15  3.28239901641e-15  5.5980162341e-15  2.31983897652e-15  6.56657434096e-16  3.64426148584e-15  4.57726406514e-15  2.685945716e-15  1.62407788812e-15  1.33208472292e-15  3.154081248e-15  2.2314801261e-15  3.32865225326e-15  2.86739294244e-15  3.18562408721e-15  3.10547788087e-15  6.07346977999e-15  6.19441547744e-15  5.31745976366e-15  4.82787573183e-15  4.5863943683e-15  7.0494612122e-15  8.14557877305e-15  6.74436030146e-15  1.18708618885e-14  1.27172239753e-14  1.66343125666e-14  1.76456776208e-14  2.19074189081e-14  2.93729056266e-14  3.72962771365e-14  5.12217382342e-14  7.24605906955e-14  1.11390146189e-13  1.89329410442e-13  4.31543243316e-13  1.6609091935e-12  4.31120716762e-13  1.88376421389e-13  1.1107120549e-13  7.27353033645e-14  5.22780511978e-14  3.79537658502e-14  2.94004710228e-14  2.14195082416e-14  1.86052163168e-14  1.66403759648e-14  1.28206168775e-14  9.21819365881e-15  7.05739512145e-15
 8.36185438588e-15  7.08144012196e-15  5.37577004175e-15  4.89005499204e-15  5.7830752716e-15  5.75518279574e-15  5.98540542397e-15  4.77764503479e-15  5.40395891657e-15  5.07671959508e-15  5.00974365838e-15  3.64326640067e-15  3.98818471145e-15  4.66350200126e-15  5.22608495104e-15  4.46509582407e-15  3.23854299752e-15  4.55924367854e-15  4.94724311266e-15  2.74976891434e-15  4.74221983006e-15  3.95816034892e-15  4.36919050595e-15  4.84685285096e-15  5.60720787508e-15  5.40418922071e-15  5.72296383199e-15  5.03909652826e-15  7.12565002303e-15  3.1918612688e-15  3.33195932047e-15  5.43446623561e-15  5.35986589855e-15  5.08539376913e-15  4.09245921574e-15  3.87970333062e-15  4.48413252459e-15  3.578363868e-15  4.50194418717e-15  2.97817833806e-15  3.55825847108e-15  2.37552654741e-15  4.00471232798e-15  4.33955936301e-15  4.1555927346e-15  2.64347044112e-15  2.35393649959e-15  4.88125473418e-15  2.30274822107e-15  4.7295332794e-15  5.07792017285e-15  4.06190760564e-15  4.71314708657e-15  5.1714192538e-15  5.74548411669e-15  4.74288131677e-15  4.26476757655e-15  3.2464190098e-15  4.55503455148e-15  5.36274660817e-15  5.45350425765e-15  3.6540799565e-15  4.62784673942e-15  3.41569591319e-15  2.93158254405e-15  4.73799081698e-15  4.71098586745e-15  4.84197637228e-15  3.73499297017e-15  4.42306940288e-15  4.18760572249e-15  3.22225738669e-15  3.50366129757e-15  2.84875126604e-15  5.66736193987e-16  2.55902747083e-15  5.47957366816e-15  3.90109776201e-15  2.89150294756e-15  1.99663792731e-15  2.72109049163e-15  4.34757754151e-15  2.78801777239e-15  3.61992793469e-15  2.67453583574e-15  4.63999159547e-15  4.38825872411e-15  4.28295369287e-15  2.63557810172e-15  3.00576578787e-15  5.08412028825e-15  2.42948633937e-15  5.6467278102e-15  5.48709334457e-15  9.56767911222e-15  1.04177645698e-14  1.03288422827e-14  1.4100978802e-14  1.74733965231e-14  2.08850176453e-14  2.84401625659e-14  3.83683971107e-14  4.89646984832e-14  7.32131312947e-14  1.09935575771e-13  1.87920304182e-13  4.31120716762e-13  1.65228125871e-12  4.26143447629e-13  1.87373467097e-13  1.10330316161e-13  7.18947488401e-14  5.13330938703e-14  3.75775951263e-14  2.87889952392e-14  2.18364382692e-14  1.77162964614e-14  1.35123314319e-14  1.08445433556e-14  9.03824869026e-15
 9.21553149473e-15  8.08506372014e-15  6.39167877046e-15  4.97511606545e-15  6.67187313307e-15  6.0090809123e-15  5.86363046212e-15  5.33527250743e-15  4.01445367715e-15  4.59859264694e-15  5.73508538307e-15  3.88757290771e-15  3.14816016691e-15  4.79364371418e-15  4.09985336722e-15  4.40325817556e-15  3.90005873278e-15  4.65053265271e-15  5.05617789349e-15  3.23925116116e-15  4.67316850478e-15  5.22267060607e-15  4.56240886734e-15  4.28358766432e-15  4.16454545086e-15  3.87026474753e-15  5.33928239905e-15  2.58747656427e-15  5.16155276909e-15  4.97266313813e-15  4.00001701119e-15  3.27852490633e-15  3.31592546581e-15  4.01647615618e-15  3.45642078532e-15  2.56272572888e-15  1.42044366217e-15  4.11160569605e-15  4.40459814157e-15  4.57869333373e-15  5.67126065167e-15  4.74220382297e-15  4.01974854421e-15  2.37419647895e-15  2.97468435127e-15  3.00305165714e-15  2.5336185455e-15  5.03394623599e-15  5.59346231185e-15  3.06359356084e-15  5.1931139786e-15  2.64920961402e-15  4.31544991944e-15  4.67727896558e-15  3.69344282228e-15  2.86978403305e-15  5.29713037918e-15  3.12806224665e-15  3.96393071544e-15  3.43329292057e-15  3.27581628521e-15  2.09544204059e-15  3.83612589327e-15  2.72447148856e-15  2.17390319936e-15  4.76765665368e-15  2.4922475892e-15  4.47752559158e-15  2.90574116434e-15  4.72927969315e-15  4.2994351393e-15  2.39771262853e-15  2.97717118877e-15  3.37477768009e-15  3.28409076167e-15  3.97645667095e-15  5.6157101952e-15  6.4081539844e-15  3.5040772318e-15  2.79925524941e-15  4.10699681929e-15  4.07812258296e-15  4.11523438481e-15  1.86091227452e-15  3.28851947242e-15  5.97710354532e-15  4.57817549447e-15  6.59321736263e-15  5.59176300424e-15  5.31619541529e-15  5.19062366226e-15  5.85407927246e-15  6.8196617967e-15  6.74709932256e-15  8.77947834785e-15  9.70272120754e-15  1.01691604296e-14  1.28153984168e-14  1.61526009756e-14  1.80812060485e-14  2.31584763911e-14  2.90321480027e-14  3.67082897497e-14  5.17738224098e-14  7.27782926893e-14  1.08868778083e-13  1.88376421389e-13  4.26143447629e-13  1.65140724802e-12  4.28581969568e-13  1.88050075976e-13  1.0822087202e-13  7.25399196057e-14  5.01817436655e-14  3.77268167157e-14  2.79938539957e-14  2.36559374367e-14  1.92232256146e-14  1.46367471974e-14  1.19794826657e-14
 1.07037175201e-14  8.54836618057e-15  8.18555821816e-15  7.26103721545e-15  7.56588407402e-15  8.0373222499e-15  4.9097837018e-15  4.18756033277e-15  4.73418423647e-15  4.42190593277e-15  5.55452279821e-15  2.6871163802e-15  4.82772817145e-15  3.21259158867e-15  4.68587713088e-15  3.4162172254e-15  2.76607390068e-15  3.79405752094e-15  3.82071863642e-15  3.28479671918e-15  4.19644933672e-15  3.78473163869e-15  2.95292881867e-15  4.79414262056e-15  5.96938842849e-15  4.52785980868e-15  3.91665915475e-15  2.94219575001e-15  2.75007204272e-15  4.15162946598e-15  2.79578252421e-15  2.44806098826e-15  1.78222736178e-15  3.75730204134e-15  4.78762228882e-15  3.99077877153e-15  3.66630012896e-15  4.43087516592e-15  4.12698903288e-15  3.98022252784e-15  4.67150506524e-15  4.37804488924e-15  2.85724219092e-15  3.72369316958e-15  4.64296159981e-15  4.21184450074e-15  4.39979844232e-15  5.25550339661e-15  4.3223327353e-15  2.3213875501e-15  4.62854005284e-15  3.69334719068e-15  2.17845335627e-15  5.4114990352e-15  4.99639629714e-15  5.60431513467e-15  4.36474659903e-15  2.37899468906e-15  3.57448802173e-15  1.13383734565e-15  3.28605328721e-15  4.23209136096e-15  3.43292507642e-15  4.46080174184e-15  4.38161798143e-15  5.3582764723e-15  4.01482670474e-16  3.16987310879e-15  3.09104148747e-15  4.23060139454e-15  4.26977675065e-15  5.25488009545e-15  4.49565420221e-15  3.43312985908e-15  4.46455139893e-15  2.1912160651e-15  3.98899526424e-15  5.61332714259e-15  2.00879722601e-15  1.77735761863e-15  2.47895683401e-15  3.29123657871e-15  3.28174354579e-15  4.11077234405e-15  5.47435888635e-15  4.91897366342e-15  5.41798281146e-15  4.42546036863e-15  4.99972914084e-15  5.03480721602e-15  5.42852201203e-15  6.92834864928e-15  8.11303952819e-15  7.65546393033e-15  6.8028727982e-15  8.58717849446e-15  9.59331285561e-15  1.08615399302e-14  1.11665794093e-14  1.44187262196e-14  1.80335094533e-14  2.29029291529e-14  2.69533610593e-14  3.87020644425e-14  4.96587999723e-14  7.30302308578e-14  1.1107120549e-13  1.87373467097e-13  4.28581969568e-13  1.65790555905e-12  4.29026189408e-13  1.88266503522e-13  1.09521297922e-13  7.23994575472e-14  5.1845226362e-14  3.7603084677e-14  2.91995102786e-14  2.39344616658e-14  1.6886489031e-14  1.63328812162e-14
 1.28648288914e-14  1.16039528417e-14  8.9331016127e-15  8.65929603998e-15  7.3180470866e-15  7.44262739324e-15  7.51186519981e-15  6.44713886859e-15  5.1961426773e-15  6.70205615687e-15  4.3323867707e-15  4.62272711912e-15  4.35886861251e-15  3.86702149106e-15  4.73774301433e-15  4.93696443037e-15  3.49799792303e-15  4.24843473797e-15  3.92416922971e-15  4.15026004015e-15  2.41843298236e-15  2.74869474251e-15  4.54388588003e-15  6.27100093482e-15  4.75771924032e-15  4.46006320447e-15  4.90513243836e-15  3.54301264767e-15  5.78332036595e-15  5.7565008469e-15  4.40435185535e-15  3.16497103468e-15  2.43815863799e-15  3.39231769767e-15  5.05098808131e-15  4.79036793816e-15  4.43285346458e-15  5.3653918622e-15  1.29633487848e-15  3.98554003307e-15  3.48296074552e-15  3.77020495976e-15  3.49414366596e-15  4.42055424834e-15  2.6347890016e-15  3.03247498594e-15  4.61159036255e-15  5.04654520112e-15  5.06523742785e-15  3.58512641067e-15  4.6037394802e-15  6.63839603448e-15  6.0591072199e-15  3.86777229424e-15  2.21435454612e-15  2.89275610833e-15  3.95266431762e-15  3.23698251163e-15  3.30924019141e-15  3.30741604844e-15  3.51004169522e-15  3.86755410256e-15  3.09794958204e-15  4.68526935816e-15  2.41997484244e-15  2.87789709506e-15  1.66242258202e-15  3.45802705071e-15  4.5578077548e-15  3.08860757507e-15  2.45302854565e-15  3.82932187044e-15  4.18847577387e-15  3.62320581479e-15  2.68419244847e-15  3.92129620864e-15  4.80965241111e-15  5.85678017316e-15  4.80079585311e-15  3.7929775536e-15  5.45524093458e-15  4.42609654986e-15  5.21440294012e-15  4.00249086021e-15  4.31773266702e-15  6.07901505159e-15  6.26753434024e-15  5.36752586413e-15  5.91073722959e-15  4.83027966417e-15  6.12815326046e-15  6.77492201491e-15  9.06458874707e-15  6.19558197026e-15  6.20048779052e-15  6.7993424293e-15  7.13360613261e-15  8.870770409e-15  1.14637335395e-14  1.24567780209e-14  1.55660445423e-14  1.85250350361e-14  2.16849662966e-14  2.65879526598e-14  3.61136530251e-14  5.04387202494e-14  7.27353033645e-14  1.10330316161e-13  1.88050075976e-13  4.29026189408e-13  1.65539872742e-12  4.28875225192e-13  1.884428001e-13  1.10661007354e-13  7.19600628621e-14  5.10400901581e-14  3.91252569499e-14  2.85780556182e-14  2.27009382272e-14  1.74760808508e-14
 1.62735933564e-14  1.4728923318e-14  1.02096977381e-14  1.21667303503e-14  8.05046644765e-15  7.698249464e-15  6.92769799727e-15  7.55434186473e-15  7.30191738509e-15  6.39707775521e-15  4.45325093879e-15  6.16008908484e-15  5.69749323345e-15  3.81264922637e-15  4.56024913792e-15  5.45779531096e-15  2.76538431498e-15  4.36960620082e-15  4.49093435207e-15  4.66134646634e-15  2.91628095341e-15  4.69265723624e-15  3.43761180747e-15  3.60653227726e-15  4.16110875946e-15  5.14594518956e-15  3.72341256262e-15  3.94119112463e-15  3.26006597012e-15  3.72836213897e-15  3.08737894987e-15  5.32693709392e-15  3.55680282483e-15  4.94020785974e-15  4.4242538632e-15  3.84586859753e-15  3.86131456918e-15  3.4888939266e-15  3.51109917955e-15  5.27303407622e-15  2.41854987153e-15  5.06344476458e-15  1.45079657946e-15  2.32368972736e-15  2.55906130088e-15  4.78069030918e-15  4.41332285932e-15  6.94456604931e-15  4.75381950566e-15  4.06291305026e-15  3.73371182311e-15  5.26504375095e-15  6.15312806403e-15  5.56867767862e-15  3.38383475539e-15  3.41098926574e-15  3.65210943253e-15  3.5084619875e-15  2.31091308776e-15  2.52829308959e-15  4.46962822655e-15  3.33577826156e-15  3.16119287764e-15  3.7643368419e-15  2.06677920796e-15  3.63451594829e-15  3.82957724571e-15  2.78784585891e-15  4.27196265609e-15  4.03724386582e-15  3.06979816192e-15  3.45647815668e-15  3.19086524025e-15  1.80157745895e-15  3.31902277488e-15  3.07862015114e-15  6.30812358134e-15  3.37887992839e-15  4.20704103211e-15  2.40691224365e-15  2.56600752459e-15  2.63455455022e-15  5.50481285539e-15  4.74059446957e-15  4.57945091075e-15  4.42215257945e-15  4.61847539538e-15  5.29990858474e-15  2.81761027097e-15  3.84970691052e-15  6.50806762945e-15  4.07661605259e-15  6.14625268315e-15  4.8612659884e-15  5.98789589787e-15  7.00258217946e-15  6.31392838329e-15  7.99875838889e-15  7.96305020298e-15  1.15701367911e-14  1.47529824644e-14  1.60275538972e-14  1.74869620503e-14  2.11837385318e-14  2.87279316268e-14  3.75890153959e-14  5.22780511978e-14  7.18947488401e-14  1.0822087202e-13  1.88266503522e-13  4.28875225192e-13  1.65314498976e-12  4.29920009014e-13  1.8925658243e-13  1.08256160501e-13  7.3398477245e-14  5.13531544313e-14  3.68663351665e-14  2.95553396464e-14  2.32957693058e-14
 2.43627530388e-14  1.70905921338e-14  1.31419339743e-14  1.41603760207e-14  1.0580574273e-14  1.02647562738e-14  8.97357562844e-15  6.1310617557e-15  4.9139196868e-15  5.58997867661e-15  4.89716111395e-15  5.32464049859e-15  5.462439144e-15  5.22348679363e-15  5.61848214694e-15  4.81390085332e-15  4.46966137075e-15  4.31236860328e-15  3.88212286725e-15  5.60140447131e-15  4.47109967563e-15  4.23350099386e-15  5.25221997304e-15  5.07789586198e-15  4.27882791863e-15  2.19576105222e-15  3.58553209592e-15  4.84180614513e-15  3.55743192625e-15  5.25073521688e-15  4.86029311627e-15  5.0210061878e-15  3.93319885838e-15  5.46771481136e-15  4.50501896479e-15  3.43687906045e-15  4.13728466893e-15  3.38446164834e-15  3.52223193465e-15  3.22582502513e-15  2.84593442355e-15  2.6824213945e-15  3.69348409867e-15  2.57503524075e-15  2.17470572867e-15  2.88308685158e-15  2.66975575022e-15  6.01711393538e-15  6.2151981341e-15  4.59458666317e-15  3.06481883417e-15  5.77405630274e-15  5.09630268461e-15  4.38228864352e-15  4.59066239109e-15  3.8567792963e-15  4.17846959538e-15  2.90949301246e-15  3.33022656189e-15  3.57876024052e-15  4.5825995877e-15  4.63774742e-15  5.28775345781e-15  2.8455854063e-15  3.22019638939e-15  5.48358906638e-15  4.6850271423e-15  4.22943931932e-15  3.39861657107e-15  2.29340286287e-15  3.45400130624e-15  3.15346370867e-15  4.22884247344e-15  3.91692532687e-15  3.23393677914e-15  5.14746519688e-15  4.49534793702e-15  4.71560707432e-15  3.59996405589e-15  2.34693923207e-15  2.43442762239e-15  3.44742647654e-15  5.03019569716e-15  5.08683115059e-15  5.06037354169e-15  3.78408013974e-15  4.38932635437e-15  6.27143390764e-15  4.06478354133e-15  3.43809803671e-15  5.90613667259e-15  3.71188568559e-15  4.99228648526e-15  3.13053897359e-15  6.23703033439e-15  5.65526712676e-15  4.30449085864e-15  4.69697458508e-15  6.78492726731e-15  8.41007071655e-15  1.12562487242e-14  1.28833701948e-14  1.32107080722e-14  1.86515208508e-14  2.29937544154e-14  2.89512089461e-14  3.79537658502e-14  5.13330938703e-14  7.25399196057e-14  1.09521297922e-13  1.884428001e-13  4.29920009014e-13  1.65983276049e-12  4.30309670257e-13  1.88989317387e-13  1.12356954793e-13  7.39321001596e-14  5.17397848614e-14  3.84539870273e-14  2.87209215529e-14
 2.83051992161e-14  2.29188395746e-14  1.55857006816e-14  1.38437698778e-14  1.29005724708e-14  1.18504941178e-14  8.51746814384e-15  8.25952427321e-15  6.29904297723e-15  6.29651332089e-15  5.16734467322e-15  5.65454524051e-15  6.51548435749e-15  5.82336892077e-15  6.51009251402e-15  5.70402712789e-15  5.20829557388e-15  5.55149304071e-15  5.67712177295e-15  2.1473800475e-15  1.90431535106e-15  2.53155280665e-15  5.06615509216e-15  3.11583809272e-15  5.35013556614e-15  4.37144393364e-15  4.77583412731e-15  4.79422942237e-15  4.34767792433e-15  6.73772755554e-15  4.18798211126e-15  4.47670906152e-15  4.87850365518e-15  4.88267385666e-15  4.30256826162e-15  2.73830484159e-15  5.22934151727e-15  5.18590221042e-15  3.86559724689e-15  3.27457697832e-15  2.34424920617e-15  4.75546749019e-15  4.404988718e-15  5.15140023774e-15  3.98860825372e-15  4.67654974434e-15  5.03634082086e-15  3.76123827575e-15  5.40197000991e-15  5.68698946678e-15  4.8295999734e-15  5.73743573596e-15  4.55998672076e-15  3.67078197561e-15  6.14583739521e-15  6.36154494748e-15  7.16743352756e-15  3.51967155168e-15  3.94251025334e-15  5.22403318946e-15  5.79788750911e-15  5.742973195e-15  4.40351616295e-15  6.26183579368e-15  4.46002916083e-15  5.63232665832e-15  5.26560867636e-15  4.34495948755e-15  5.02767024329e-15  2.38011197707e-15  1.69014155807e-15  3.12271831152e-15  4.04720893772e-15  5.18740974758e-15  4.10753574135e-15  3.44087629166e-15  3.7949632613e-15  5.73800204109e-15  3.36708507533e-15  4.48483140341e-15  5.00947059942e-15  3.91834636115e-15  3.1865303218e-15  4.43320792554e-15  4.99777156641e-15  4.08420181492e-15  5.26101367385e-15  6.79700258008e-15  5.07680699658e-15  5.41924780083e-15  6.69605849576e-15  3.13481667431e-15  6.18102520026e-15  5.07008041178e-15  7.41118488259e-15  5.62100317666e-15  5.95087060894e-15  6.95117975816e-15  8.90346116626e-15  7.69789509014e-15  8.90932423955e-15  8.98719589934e-15  1.36741159112e-14  1.61309198523e-14  1.88313705088e-14  2.42229633977e-14  2.94004710228e-14  3.75775951263e-14  5.01817436655e-14  7.23994575472e-14  1.10661007354e-13  1.8925658243e-13  4.30309670257e-13  1.66049689735e-12  4.30799432125e-13  1.89428839038e-13  1.10719605818e-13  7.43739011689e-14  5.31170898958e-14  3.72651892287e-14
 3.68289753213e-14  2.74579957926e-14  1.84179281012e-14  1.6535671451e-14  1.43322313896e-14  1.32607262806e-14  1.2086214073e-14  7.89150783828e-15  6.9351465477e-15  5.24297150727e-15  4.323850663e-15  5.11851957858e-15  5.4873962206e-15  5.45184734057e-15  5.27773604097e-15  4.17304353859e-15  2.79254852661e-15  4.00950466475e-15  3.62806813413e-15  1.52439317285e-15  4.5352690234e-16  1.35004103859e-15  1.61220497549e-15  1.13505983979e-15  3.95460066717e-15  4.60094671562e-15  5.33482853504e-15  5.06433657592e-15  4.64304978216e-15  6.21874725064e-15  3.86947396062e-15  4.44779460496e-15  9.00903644437e-16  4.86461242507e-15  2.97667818545e-15  4.009629184e-15  5.32493964597e-15  5.3536750181e-15  2.77183981076e-15  4.49428748648e-15  3.87414180146e-15  5.62048366293e-15  4.47618203011e-15  3.37344678362e-15  4.91216695776e-15  4.75108241278e-15  2.95058069474e-15  5.4470484754e-15  4.59607581784e-15  3.19051484938e-15  1.7539319717e-15  3.94809988785e-15  4.67898855938e-15  4.16636620153e-15  5.52974915579e-15  6.7922766529e-15  3.40460393345e-15  2.61124066747e-15  4.40863668443e-15  3.71319325499e-15  4.90447547413e-15  5.75571184843e-15  4.38543723115e-15  4.87728201762e-15  3.10620932518e-15  5.38863456962e-15  3.77446945114e-15  6.59135104342e-15  6.1015431205e-15  3.1065335251e-15  8.09211651928e-16  3.79227759904e-15  4.27698140304e-15  4.07595174837e-15  4.06053995574e-15  3.09313714614e-15  4.22652975021e-15  3.67783562174e-15  3.52524487189e-15  3.78611087858e-15  3.20425959289e-15  3.95938469894e-15  5.69529550654e-15  4.4407635206e-15  3.86921333213e-15  4.33653244463e-15  3.77813130286e-15  4.20264209682e-15  3.89297281713e-15  5.19687493626e-15  4.61654745521e-15  4.82580835652e-15  4.02944871048e-15  5.1687081632e-15  6.34169278842e-15  5.13162105366e-15  6.1578088435e-15  4.62481006547e-15  6.5032783111e-15  7.83361621402e-15  7.25215898162e-15  5.89438234667e-15  7.66304331123e-15  1.04678363646e-14  1.43366901598e-14  1.55872822212e-14  2.14195082416e-14  2.87889952392e-14  3.77268167157e-14  5.1845226362e-14  7.19600628621e-14  1.08256160501e-13  1.88989317387e-13  4.30799432125e-13  1.6587094662e-12  4.29135912992e-13  1.88164152365e-13  1.10268731723e-13  7.19089760498e-14  5.21166362203e-14
 5.16864234841e-14  3.73651964577e-14  2.6938813439e-14  1.99840558386e-14  1.65443431728e-14  1.25603194888e-14  1.35818997326e-14  1.06960271757e-14  9.60041489647e-15  5.99098675008e-15  4.8600088956e-15  6.157138099e-15  5.51661146629e-15  6.28385888463e-15  4.64939109309e-15  5.45419252213e-15  6.3870378426e-15  2.12952100018e-15  5.15512492083e-15  4.87774151859e-15  4.63940028417e-15  2.47882082404e-15  3.2155539403e-15  1.61409012709e-15  2.70806888591e-15  3.25788376264e-15  4.27420411677e-15  3.96045968984e-15  3.35482106483e-15  4.70057053001e-15  5.15500792834e-15  4.9425933892e-15  3.46652826246e-15  4.078844044e-15  3.35838678263e-15  4.09688196415e-15  5.67129069575e-15  3.76975579372e-15  4.08735293151e-15  3.89086173892e-15  4.03399566908e-15  5.08078172246e-15  4.51327910353e-15  4.26460748923e-15  5.28436276915e-15  3.45955507063e-15  6.11566876521e-15  7.22155599238e-15  4.95459108852e-15  4.4004690877e-15  2.40811589373e-15  3.5855536774e-15  3.72560321609e-15  3.7745800867e-15  5.66866614556e-15  3.20883342194e-15  2.13227275176e-15  1.86498182746e-15  4.74037319991e-15  4.32177283848e-15  3.17010298332e-15  3.63707253123e-15  5.75654596117e-15  5.2895813579e-15  1.12013496326e-15  2.2827177906e-15  2.51632046426e-15  5.9012649118e-15  4.23432420286e-15  4.41437736106e-15  3.74699575273e-15  5.35021233247e-15  5.25508180838e-15  4.86560505216e-15  4.16969142976e-15  3.67218942229e-15  3.98106987996e-15  3.23200810153e-15  4.30580605859e-15  2.84340645122e-15  1.92212685087e-15  1.09661440858e-15  3.19497406884e-15  4.98422606371e-15  3.97860064566e-15  4.74192554529e-15  4.64345522711e-15  4.23838944766e-15  4.74875209996e-15  4.24701032763e-15  4.07384866296e-15  5.98508739111e-15  4.73898836677e-15  3.30709518448e-15  4.64633849647e-15  4.87372688785e-15  5.64707557004e-15  5.55254558173e-15  5.35500600627e-15  5.98183340718e-15  7.60422673649e-15  5.62447380348e-15  7.66004254748e-15  1.01900812523e-14  1.20464231646e-14  1.40202832583e-14  1.86052163168e-14  2.18364382692e-14  2.79938539957e-14  3.7603084677e-14  5.10400901581e-14  7.3398477245e-14  1.12356954793e-13  1.89428839038e-13  4.29135912992e-13  1.6599719644e-12  4.28906893418e-13  1.8985636475e-13  1.11606814194e-13  7.23155860791e-14
 7.1967002885e-14  4.9604308939e-14  3.66180111601e-14  2.75217444966e-14  2.22889942673e-14  1.72507032453e-14  1.54423847858e-14  1.21638799592e-14  9.77584930957e-15  7.86309823375e-15  5.8673662673e-15  6.75457808319e-15  5.72922233651e-15  6.44674528079e-15  5.82085981484e-15  6.30116403587e-15  5.01066569073e-15  4.36740617797e-15  5.11553976569e-15  6.59224711173e-15  5.12275261005e-15  2.938739534e-15  4.36927150511e-15  6.19619997712e-15  4.44455377374e-15  4.05147409563e-15  4.96865978672e-15  4.40475329058e-15  5.36921078303e-15  4.519716331e-15  3.93866794922e-15  3.75167906439e-15  3.05489215073e-15  1.81119428429e-15  3.91141036385e-15  6.0502073414e-15  6.2866018185e-15  4.61615743066e-15  3.41788985475e-15  4.31458982264e-15  3.39679133063e-15  5.07685812013e-15  5.62086786271e-15  3.76677582948e-15  5.42805025017e-15  4.73841570613e-15  3.57720016223e-15  4.84972650731e-15  2.89035852808e-15  1.98300703955e-15  2.95712336501e-15  4.05951712963e-15  4.03414943668e-15  3.38677791696e-15  3.77697710233e-15  5.11736914764e-15  3.75072699386e-15  4.01718137575e-15  4.80749974844e-15  1.70357104179e-15  4.58133761382e-15  5.20031151173e-15  4.26543254529e-15  4.88365728491e-15  1.90745552154e-15  4.13296805419e-15  2.33559135422e-15  4.1893939235e-15  5.76215105125e-15  4.29719155878e-15  4.2486433586e-15  3.08961623849e-15  2.93174107109e-15  4.50438055084e-15  3.04416877278e-15  2.71207423241e-15  1.65591101025e-15  2.63610719001e-15  4.01181624276e-15  4.37115563743e-15  4.19623990791e-15  4.11763983572e-15  4.01823454412e-15  4.56292479439e-15  4.33108752584e-15  4.20955112115e-15  4.27553872051e-15  3.13674194588e-15  4.56502823272e-15  3.35028531879e-15  5.64624013074e-15  5.58196133149e-15  2.9662092461e-15  4.99947682812e-15  4.78317123507e-15  4.80771582904e-15  6.23517684617e-15  6.41971521149e-15  6.15696474193e-15  4.97023408996e-15  6.55413466387e-15  4.43316108744e-15  7.33215019446e-15  9.20784951844e-15  1.08082867618e-14  1.2679636322e-14  1.66403759648e-14  1.77162964614e-14  2.36559374367e-14  2.91995102786e-14  3.91252569499e-14  5.13531544313e-14  7.39321001596e-14  1.10719605818e-13  1.88164152365e-13  4.28906893418e-13  1.66131334204e-12  4.3156112118e-13  1.88934492226e-13  1.09423550419e-13
 1.09553060873e-13  7.15816097042e-14  4.98334615888e-14  3.81566759771e-14  2.78105328942e-14  2.2736940814e-14  1.87945136327e-14  1.42649606946e-14  1.22838310769e-14  9.660201449e-15  6.0309248227e-15  6.32658196641e-15  9.27258227771e-15  1.06334173357e-14  7.01817538993e-15  7.21956005441e-15  5.31028203517e-15  5.4889427883e-15  3.83698714272e-15  4.25988032715e-15  5.30269268197e-15  4.2540820139e-15  5.55937968369e-15  4.0367850101e-15  5.44729140426e-15  4.21076137648e-15  6.39172170679e-15  5.63626079455e-15  3.87330956014e-15  2.82945513527e-15  3.12736434583e-15  4.23200038885e-15  5.00432890089e-15  4.16742342597e-15  4.56172847593e-15  6.68681786636e-15  6.12534674469e-15  6.92163072823e-15  5.58787457624e-15  4.52594923672e-15  5.02184633566e-15  6.3613899505e-15  6.65584752767e-15  4.13048760071e-15  4.41454930473e-15  5.50312108924e-15  4.06599363493e-15  2.94476202273e-15  4.42827070421e-15  4.57113425952e-15  3.46334412999e-15  2.83957963204e-15  4.00985593144e-15  2.58128588527e-15  2.86240913878e-15  4.9958649774e-15  4.16091074596e-15  3.66427704189e-15  3.38459324634e-15  1.28659524055e-15  4.74272548214e-15  2.84310221105e-15  1.49463022509e-15  3.9896976188e-15  3.85688681917e-15  3.51982658115e-15  4.00194470324e-15  5.1887701108e-15  3.34814775347e-15  4.6738242481e-15  5.15561031309e-15  3.69515958193e-15  3.83386795873e-15  3.41425686295e-15  3.60968316305e-15  2.96366208955e-15  2.43241488767e-15  2.42480234399e-15  4.31475921019e-15  2.90800156307e-15  2.94791332143e-15  1.78872766824e-15  4.36564183749e-15  3.57543554151e-15  1.03842700603e-15  4.17803042798e-15  3.40242668038e-15  3.35610036359e-15  2.77140616302e-15  4.04801927488e-15  3.9086707746e-15  4.52257896508e-15  4.47740373849e-15  4.28608128173e-15  4.06022550948e-15  4.57759309074e-15  5.65631330867e-15  3.95416888093e-15  5.1387133428e-15  3.3072581588e-15  3.56977037209e-15  4.81475744755e-15  7.83841668303e-15  7.40852455931e-15  7.59452049605e-15  8.84634134379e-15  1.28206168775e-14  1.35123314319e-14  1.92232256146e-14  2.39344616658e-14  2.85780556182e-14  3.68663351665e-14  5.17397848614e-14  7.43739011689e-14  1.10268731723e-13  1.8985636475e-13  4.3156112118e-13  1.66199975983e-12  4.30891796811e-13  1.88796381118e-13
 1.87979361789e-13  1.09229058707e-13  7.20014158686e-14  5.13140943479e-14  3.75134043334e-14  2.79425352036e-14  2.29245696976e-14  1.59730040904e-14  1.25854472823e-14  1.09484729449e-14  9.23524508253e-15  8.01562763072e-15  7.82940286562e-15  8.83751474773e-15  7.0192247667e-15  6.67779640368e-15  7.45311914142e-15  6.02371810307e-15  5.72453378682e-15  5.10233989492e-15  4.70006192301e-15  5.34141914294e-15  4.15942535508e-15  4.04460088306e-15  6.1471024439e-15  2.86323687928e-15  4.51438970123e-15  4.73119470252e-15  1.40590638807e-15  2.19796148381e-15  2.46766808059e-15  4.05565424593e-15  4.8126077484e-15  3.85499464669e-15  4.07725745545e-15  2.70395563373e-15  3.8227125811e-15  4.88757230668e-15  3.73796198886e-15  3.9022135273e-15  3.57704390742e-15  4.76254643973e-15  3.61189023895e-15  3.47892883384e-15  4.26063779611e-15  3.5783900428e-15  4.05136722071e-15  4.22463218329e-15  5.00719664693e-15  1.93512169691e-15  3.86463114441e-15  4.56819804146e-15  2.95181935033e-15  3.28812174047e-15  4.03495911588e-15  3.80110603364e-15  4.44216246533e-15  6.08425306941e-15  3.43679950524e-15  3.32717879725e-15  3.96477885495e-15  3.74891631711e-15  4.70111040679e-15  3.8285272145e-15  3.33124205378e-15  3.72084358367e-15  3.25572034032e-15  3.93289587291e-15  3.32742607407e-15  4.67231176164e-15  3.63598586478e-15  4.39957356402e-15  5.87827354793e-15  3.97176014015e-15  3.72127151396e-15  4.37879897173e-15  4.22340968829e-15  4.65524866254e-15  5.22300850632e-15  2.68925212532e-15  4.38681805271e-15  3.21708008137e-15  4.77485800751e-15  3.39026842652e-15  3.84520739923e-15  5.82891025338e-15  5.54414796342e-15  3.41820242942e-15  4.80478712214e-15  4.14165378539e-15  3.66461183038e-15  3.9087459431e-15  4.02395196237e-15  3.59303895833e-15  5.4671851299e-15  4.62390849995e-15  4.24784179501e-15  4.36829435807e-15  3.93475676061e-15  3.53827462586e-15  5.81943480561e-15  5.55312754407e-15  7.69837762199e-15  7.00302349625e-15  7.46173178711e-15  8.12289250117e-15  9.21819365881e-15  1.08445433556e-14  1.46367471974e-14  1.6886489031e-14  2.27009382272e-14  2.95553396464e-14  3.84539870273e-14  5.31170898958e-14  7.19089760498e-14  1.11606814194e-13  1.88934492226e-13  4.30891796811e-13  1.65952111642e-12  4.2906345219e-13
 4.2910807122e-13  1.90873622639e-13  1.09865566928e-13  7.17034414618e-14  5.13601191952e-14  3.92425386206e-14  3.18390511082e-14  2.17675986404e-14  1.63646661613e-14  1.24562095194e-14  1.07558971064e-14  9.149326481e-15  9.84256739395e-15  8.19023964832e-15  8.24455288101e-15  6.3930903489e-15  4.74967689031e-15  6.25260084927e-15  5.77829010543e-15  3.8426678261e-15  6.52536618798e-15  5.64629584465e-15  5.07632222754e-15  3.65562335001e-15  4.06129376498e-15  3.43393920662e-15  5.36180456116e-15  5.76996729049e-15  4.54466732232e-15  3.46351545021e-15  2.92144954114e-15  2.7154608966e-15  3.29207940014e-15  3.63842845411e-15  2.36694626566e-15  3.54522165127e-15  3.79918454814e-15  5.16597129304e-15  3.45236182339e-15  5.32631385498e-15  4.43587529348e-15  4.28831358008e-15  3.41780229278e-15  3.95099187951e-15  4.47248917147e-15  4.287740423e-15  3.6084802178e-15  4.23342301179e-15  2.08828824184e-15  3.83689392574e-15  3.04919557993e-15  2.86102609287e-15  4.54129442562e-15  5.3968227976e-15  4.88557182515e-15  4.76597313016e-15  4.29650240001e-15  4.45711570342e-15  2.7769843908e-15  3.28794108544e-15  3.92961962708e-15  3.39961931906e-15  5.36797506247e-15  4.0130613993e-15  4.62845959934e-15  3.79748524089e-15  3.42483964818e-15  4.9827575223e-15  6.17640749687e-15  4.8998849914e-15  3.93063547535e-15  4.72395167384e-15  8.71227784142e-15  6.35105130993e-15  4.25809407281e-15  5.21713009167e-15  2.36416378772e-15  2.72784609864e-15  4.99783444127e-15  4.33703338278e-15  4.71955639645e-15  5.36316167686e-15  3.32590767402e-15  3.45798103813e-15  2.69731928373e-15  4.44918561098e-15  4.18187866675e-15  4.05938091029e-15  3.80208192959e-15  3.51370412031e-15  1.99871926432e-15  4.01437822039e-15  2.4305733119e-15  4.247198134e-15  4.36236901778e-15  5.09331590254e-15  3.60570548682e-15  4.04883589211e-15  4.9874508176e-15  3.22421463597e-15  4.84012995819e-15  4.9408809374e-15  4.68274014123e-15  5.45933165864e-15  6.6106448413e-15  6.03821999912e-15  7.05739512145e-15  9.03824869026e-15  1.19794826657e-14  1.63328812162e-14  1.74760808508e-14  2.32957693058e-14  2.87209215529e-14  3.72651892287e-14  5.21166362203e-14  7.23155860791e-14  1.09423550419e-13  1.88796381118e-13  4.2906345219e-13  1.65780107097e-12


==> anc/correlator_b14_Nt13_dist13.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95  96  97  98  99  100  101  102  103  104  105  106  107  108  109  110  111  112  113  114  115  116  117  118  119
 7.44261324536e-05  7.22031167592e-05  6.37186878324e-05  5.28809342384e-05  3.96677191273e-05  3.43167627613e-05  2.48270828845e-05  1.56713626822e-05  1.43419187551e-05  9.37081556323e-06  6.41767431864e-06  2.84914049648e-06  3.74889641231e-06  5.48642577328e-06  2.71713017681e-06  1.1511736774e-06  1.89414178575e-06  1.21427669509e-06 -8.38214351728e-07  2.85069903082e-08  9.13202353798e-07  3.10513963084e-07  1.64255993696e-07 -1.70299682223e-06 -1.0476508883e-06  4.36724355522e-07 -1.21875117008e-06 -5.56430824677e-07 -4.93546169025e-07 -4.71518978172e-07 -9.34087650702e-07  1.43642772748e-06  8.27407750438e-07  9.3177624102e-07 -9.02712676775e-07 -2.26310599236e-07  6.58864115192e-07  9.82687987162e-07  5.53490408071e-08  1.01526281646e-06  2.07481853377e-06  3.05774026275e-07 -2.44690657512e-06 -7.36036966098e-07  1.95438247941e-06  1.6358099561e-06  4.78850730965e-07 -6.57211098506e-07 -9.58507425566e-07  2.52161581006e-06  1.01885402783e-06  3.43575591527e-06  7.61679749025e-07  1.58491594689e-06  2.39031114158e-06 -9.72096871963e-07  9.29981159614e-07  6.66214553678e-07  2.78055222581e-06  1.04576923634e-06 -1.53657360116e-06 -9.04583133962e-08  1.30476765923e-08 -6.14870708034e-07 -6.09999185087e-08 -2.69502125349e-09  4.1180122691e-07 -5.45981418745e-07 -3.62405863339e-07  5.1874559133e-07 -7.42985285205e-07 -9.87958410663e-07  2.52531756678e-07 -2.73475638433e-07  4.97877324968e-08  1.47810531818e-06 -2.33157121016e-07 -2.3031479157e-08 -1.74785064295e-06 -9.7519267489e-07 -2.4838722821e-06 -3.40955552455e-06  6.02632213912e-07  5.88919712787e-07 -2.02396497254e-06 -1.03847981156e-06 -2.73429473819e-06 -1.79544490995e-06  2.12047456822e-06 -1.02968477482e-07 -6.86118662984e-07 -7.14612488934e-07 -2.19679060658e-07 -1.63818010761e-06  8.3815915882e-08  5.58817315567e-07 -9.48655727798e-07  1.949052007e-06  1.53223916164e-06  1.02956392636e-06  2.91396883642e-06  8.9932468825e-07  2.03757057842e-06  2.34434383328e-06  4.9609015518e-06  4.5479434204e-06  2.99612161796e-06  3.78796131656e-06  1.72425018428e-06  5.8702405926e-06  6.06272997556e-06  1.03493599437e-05  1.1987835911e-05  1.78916101474e-05  2.50376768144e-05  2.88739635632e-05  4.24471146659e-05  5.55254605179e-05  6.33572987145e-05  7.36589842122e-05
 0.507705704358  0.506792581606  0.505399626921  0.506185555837  0.50708181574  0.506130008591  0.50703381852  0.508339762533  0.507387489298  0.504517191152  0.506024295069  0.506695853341  0.508041732416  0.507374402467  0.507235562249  0.505762361681  0.505139846887  0.508098131228  0.506496327713  0.505131746929  0.506660854891  0.505633739994  0.507158512261  0.505824529406  0.508017617329  0.507056284312  0.508451370951  0.507151689311  0.506023957237  0.507687230558  0.504995093201  0.505408909039  0.505768867016  0.506562472244  0.50783389831  0.506524354437  0.507402990636  0.506467698407  0.507598738636  0.505167259625  0.506213440538  0.507333652562  0.507733364239  0.50571293097  0.506125857712  0.507101064728  0.505809169885  0.506444295324  0.504863684152  0.506104808615  0.509648747476  0.508861655765  0.506867877153  0.505978029023  0.506939325871  0.506133517648  0.506350780203  0.508416494769  0.50586777073  0.506450329749  0.505734264737  0.506974012569  0.505552485261  0.506381905227  0.506837310767  0.506906509409  0.50579563381  0.508634073081  0.505671791085  0.507782500951  0.505932465077  0.505968680999  0.506670217575  0.508287105919  0.506732171406  0.508214851313  0.505870233043  0.506474252737  0.504949263246  0.507242015637  0.505465220634  0.504917128338  0.506770119891  0.507247970506  0.507662734636  0.505449079117  0.507843600535  0.506512091755  0.505214380376  0.507468852491  0.507064303862  0.508176177111  0.507064805953  0.506336610535  0.506801680812  0.506072301985  0.507254243553  0.507404811491  0.507117758403  0.506430279343  0.507519284572  0.508700964849  0.509043744091  0.506614749027  0.508488593026  0.50741030869  0.507771025698  0.506539786739  0.508223955113  0.506803481106  0.507057744145  0.503776688345  0.50481217829  0.504906455356  0.507138560298  0.507292857676  0.507194236924  0.506121844866  0.5065091411  0.509433492059
 2.67336812761e-12  6.90793485584e-13  3.06415351713e-13  1.7899249654e-13  1.1792741005e-13  8.23177246426e-14  6.14037615654e-14  4.26226716683e-14  3.28065854101e-14  2.52076193976e-14  1.91156350063e-14  1.58983482128e-14  1.47091666112e-14  1.00671149534e-14  8.90945021665e-15  7.88037128746e-15  8.90773337823e-15  5.45554645127e-15  6.89367843637e-15  4.79154982691e-15  5.05700469177e-15  2.6714044201e-15  3.53595626465e-15  5.62185441974e-15  7.53540913847e-15  6.45135368286e-15  6.4416939634e-15  4.16669410336e-15  6.26948555119e-15  5.28630951494e-15  9.69445504506e-15  2.46290380969e-15  4.43279973715e-15  4.79468944028e-15  4.75132496556e-15  1.63226815038e-15  3.08284648822e-15  4.360670856e-16 -2.78838368867e-16  3.44439790227e-16  5.15450795207e-15  2.65000479969e-15  4.16168105015e-15  2.31084656049e-15  1.68368305782e-15 -2.43942879569e-16  4.77067457102e-15  5.08451161309e-15  3.18988124577e-15  2.09469113792e-15  3.7544737011e-15  3.31924206933e-15  3.40772318899e-15  3.14170485793e-15  4.81583172107e-15  2.20871989661e-15  6.41333724322e-15  5.76850969879e-15  3.83222488731e-15  3.9919432072e-15  3.07331165269e-15  2.44560996655e-15  4.49217740435e-15  5.46090094906e-15  5.87986889221e-15  2.09158843424e-15  5.49627214169e-15  5.8720898836e-15  5.22527881812e-15  2.13497829051e-15  6.72265330698e-15  3.22952030891e-15  4.19865966989e-15  6.59916590858e-15  2.97251063086e-15  3.51007940566e-15  3.61596207872e-15  6.03879441762e-15  5.64476661121e-15  3.92988286114e-15  3.77624288227e-15  4.47252849883e-15  4.95160282909e-15  3.31101140104e-15  1.55400305946e-15  6.13445016868e-15  3.95171193374e-15  3.79449805546e-15  3.68266905334e-15  5.01607231263e-15  4.29800483695e-15  1.77814931578e-15  2.5627977106e-15  4.6785666211e-15  4.94026823639e-15  7.07854994744e-15  7.57974044803e-15  6.91989754193e-15  7.28924349827e-15  7.34385106541e-15  4.1348773263e-15  6.11964749869e-15  8.20873644886e-15  7.43427343965e-15  1.10091471015e-14  8.40442168584e-15  8.95355358805e-15  9.26583073625e-15  1.192141238e-14  1.5665745402e-14  2.39948146826e-14  2.90458741443e-14  3.67553588886e-14  4.40372570734e-14  6.00082986244e-14  7.92032236757e-14  1.18256571283e-13  1.79910873471e-13  3.0162253843e-13  6.95370399918e-13
 6.90793485584e-13  2.66602173091e-12  6.90762901621e-13  3.02420817107e-13  1.77852090915e-13  1.15373497803e-13  8.22625150869e-14  6.24505434445e-14  4.59113578396e-14  3.48642543903e-14  2.61052509716e-14  1.97623857664e-14  1.84260119972e-14  1.42679035422e-14  1.37504466064e-14  9.11771402255e-15  1.09160919212e-14  4.19361178477e-15  8.36844797289e-15  1.1022782004e-14  8.31108316451e-15  7.06438230979e-15  6.3349896958e-15  3.13556113704e-15  5.81430169048e-15  7.19811880563e-15  6.32082849222e-15  6.00134265253e-15  6.17267967697e-15  5.75327406582e-15  6.15219148937e-15  3.81547935062e-15  3.40311333878e-15  1.99494213011e-15  5.1368940417e-15  2.36060407744e-15  7.1060722177e-15  4.23743881107e-15  4.20500519127e-15  3.178761075e-15  4.56240671745e-15  5.18370658448e-15  9.30310776307e-16  3.13428584888e-15  3.53057947594e-15  3.62757802382e-15  6.32604684044e-15  3.70404485867e-15  1.53129562081e-15  1.81932849541e-15  2.95444180214e-15  6.87716966286e-15  2.19362649007e-15  4.5258965167e-15  6.08029103976e-15  5.14645863788e-15  5.33223652026e-15  3.6807948924e-15  2.37262638848e-15  7.78228403423e-16  1.52272918788e-15  3.48012007894e-15  4.54287032262e-15  3.99928731408e-15  4.62360344373e-15  6.16202042855e-15  5.52123404837e-15  4.0719366837e-15  4.66298693899e-15  5.18986025384e-15  6.42854141385e-15  5.73517789066e-15  5.96881637247e-15  5.0338555972e-15  3.19113016254e-15  3.03833630918e-15  2.15677641074e-15  1.93551602841e-15  4.93841218154e-15  4.45095066433e-15  4.808969468e-15  2.1362167392e-15  3.06709051179e-15  1.85232543834e-15  2.18031980325e-15  3.3576479299e-15  3.36441584465e-15  3.55219690966e-16  2.18591505773e-15  5.01511453393e-15  3.68566130649e-15  1.88595884638e-15  2.19423133889e-15  4.07329982882e-15  5.54567524752e-15  3.32816522718e-15  5.7708578846e-15  6.54749884247e-15  5.16346013663e-15  4.90661634628e-15  5.04333393069e-15  5.78511343369e-15  8.92690688679e-15  3.52152271735e-15  5.41417382188e-15  4.67015940981e-15  1.00565940408e-14  8.99672055968e-15  9.41334085653e-15  1.14091633726e-14  2.06539243951e-14  2.42631279154e-14  2.8673136978e-14  3.484514323e-14  4.71714070517e-14  5.87807811891e-14  8.16936866165e-14  1.16290396565e-13  1.77017337437e-13  3.05414466069e-13
 3.06415351713e-13  6.90762901621e-13  2.66126005833e-12  6.90921562343e-13  3.02109654787e-13  1.76592541828e-13  1.15655714296e-13  8.15122455578e-14  5.85543626628e-14  4.71434873312e-14  3.56474672417e-14  2.812061424e-14  2.28847594376e-14  1.4640185605e-14  1.51464741298e-14  1.41812021618e-14  9.92966322889e-15  8.14871896752e-15  8.20274817464e-15  6.41792880024e-15  7.06012130591e-15  5.01284012992e-15  4.7674677096e-15  7.47110931029e-15  4.76561304023e-15  4.72978305257e-16  4.4413718233e-15  2.59219500171e-15  2.54720197948e-15  3.70249595302e-15  4.35256477641e-15  5.47638698035e-15  3.11885682999e-15  2.8919792991e-15  6.22281893033e-15  5.3531766486e-15  5.93989930961e-15  5.30991802982e-15  5.53002716574e-15  2.04129657946e-15  2.77786728561e-15  5.81714335023e-15  2.59553681012e-15  1.43032578833e-15  5.24374333477e-15  7.28461374194e-15  6.25502933558e-15  6.53207831967e-15  3.44588957157e-15  7.68105189908e-16  3.04614050032e-15  7.28223539061e-15  3.48582921035e-15  6.20965689795e-15  5.22569516423e-15  4.46920654913e-15  2.11078379614e-15  4.3301670751e-15  2.5178652242e-15  3.90107806875e-15  4.88665773524e-15  3.37171893957e-15  5.36221033492e-15  8.34800798661e-15  8.01741727346e-15  3.71116605844e-15  2.9204430099e-15  4.16065814472e-15  5.96751851068e-15  4.45687494546e-15  2.68209483881e-15  5.35152303279e-15  6.25452346099e-15  2.67923030765e-15  3.26079270495e-15  3.96507546217e-15  3.40523727855e-15  7.0780264298e-16  1.3846283409e-15  2.8894874355e-15  6.94891644864e-15  4.05809376842e-15  3.70345100348e-15  2.77180270935e-15  5.72921678743e-15  4.92446050325e-15  3.62712145786e-15  2.82467473498e-15  5.07694358473e-15  6.84175187635e-15  3.83955173452e-15  4.99481252287e-15  3.35906414086e-15  5.3146791166e-15  1.31102211121e-15  1.23863898851e-15  3.87575147085e-15  2.65123164339e-15  4.4429982189e-15  5.36544507008e-15  3.04932668608e-15  7.48490005873e-15  3.8915927364e-15  6.62204916555e-15  7.84028305312e-15  7.15883334501e-15  7.60289084832e-15  6.81091928534e-15  1.14906779396e-14  1.29072075515e-14  1.40107349821e-14  1.53187168042e-14  2.01175846224e-14  2.50525366416e-14  3.33070561513e-14  4.45061393138e-14  5.88492662962e-14  8.11178323224e-14  1.18121425942e-13  1.77752133383e-13
 1.7899249654e-13  3.02420817107e-13  6.90921562343e-13  2.66416242177e-12  6.89819737517e-13  3.0538539946e-13  1.78788175574e-13  1.1571338383e-13  8.1050253061e-14  6.21264537585e-14  4.57896944001e-14  3.55564510893e-14  2.90737840411e-14  2.08096100032e-14  1.58294445045e-14  1.42613713876e-14  1.18889019955e-14  1.04995718297e-14  1.02217028003e-14  8.3176374868e-15  7.29692225006e-15  5.47063320339e-15  7.47440877052e-15  6.50919228646e-15  3.58797757884e-15  2.72814289807e-15  1.6581025898e-15  4.2721144174e-15  9.25152474949e-16  4.73286063492e-15  5.18451531107e-15  4.45226365055e-15  4.93897952858e-15  3.47939941209e-15  4.93852005646e-15  2.51729481491e-15  8.35726328737e-15  4.8442543689e-15  5.77136228261e-15  5.1510168414e-15  5.24419990285e-15  3.17122423166e-15  1.34581724297e-15  1.20631389259e-15  4.55574751035e-15  5.51660656596e-15  4.68053924651e-15  4.55994118983e-15  4.61713082646e-15  6.52360449852e-15  4.83496444318e-15  2.88993873398e-15  2.68485952781e-15  1.20151046923e-15  1.77674467597e-15  4.07384846496e-15  3.23561683902e-15  4.47987908669e-15  1.54138053547e-15  4.24965564066e-15  4.92224339722e-15  4.6802832668e-15  2.44050247023e-15  5.27340989036e-15  6.48705434029e-15  3.35751907134e-15 -7.36624277228e-16  1.03424044009e-15  2.72054730271e-15  2.61912114524e-15  2.69232674267e-15  5.72930950926e-15  2.93308022438e-15  4.67507392447e-15  5.23992446228e-15  3.66723817863e-15  2.96875803098e-15  3.85015635862e-15  3.30114915102e-15  5.45120940902e-15  5.89719208029e-15  4.28426160596e-15  5.00133069433e-15  1.85693652541e-15  4.57854671613e-15  6.28095990665e-15  4.5059941133e-15  5.86955819944e-15  4.33074793657e-15  4.06295441582e-15  5.37705698759e-15  4.90593323084e-15  2.16067843437e-15  7.14641663411e-15  8.22420358815e-16  2.83736456716e-15  6.57890671341e-15  5.23001600832e-15  4.147383248e-15  2.43366599762e-15  4.74682066423e-15  4.97413956952e-15  3.00901375167e-15  5.23497563535e-15  6.93411009243e-15  7.04085264347e-15  7.06124799285e-15  6.11741240597e-15  9.75385505067e-15  1.20095438117e-14  1.34742719963e-14  1.37217065694e-14  1.73990033095e-14  2.12616626681e-14  2.87617711016e-14  3.4750876184e-14  4.62782000899e-14  6.42342203801e-14  8.29600351356e-14  1.20672003885e-13
 1.1792741005e-13  1.77852090915e-13  3.02109654787e-13  6.89819737517e-13  2.67032298921e-12  6.93396053453e-13  3.08237170957e-13  1.77103971907e-13  1.14660716306e-13  8.23291410197e-14  5.92695043397e-14  4.48197146681e-14  3.58971573722e-14  2.538766468e-14  1.90319686489e-14  1.38096785728e-14  1.67752940766e-14  1.45870694577e-14  1.15684735289e-14  1.03090834729e-14  8.32391735853e-15  6.79941427415e-15  7.95727577087e-15  5.90354538085e-15  4.6301546206e-15  3.56288433135e-15  7.43934646251e-15  5.67765030337e-15  3.96566253841e-15  4.12417570567e-15  5.619069611e-15  5.11299527774e-15  3.2774076106e-15  2.92281839143e-15  5.63851018637e-15  6.1163227464e-15  6.49269938847e-15  5.80035123935e-15  4.04704094503e-15  5.93734712819e-15  4.11913932748e-15  6.27720553236e-15  2.74250187165e-15  4.31233315978e-15  7.28320732444e-15  8.11206995121e-15  7.83230705174e-15  7.52807195425e-15  7.18008744912e-15  3.7043293199e-15  4.34105889443e-15  1.96925575159e-15 -2.25541162915e-16  2.3846236784e-15  2.63918474745e-15  1.65647274058e-15  2.57633148768e-15  3.22888304156e-15  2.54952018957e-15  5.65734087644e-15  2.6787980742e-15  4.30051509282e-15  4.17715239677e-15  1.86945894744e-15  5.44962580322e-15  7.09321035719e-15  4.08024367805e-15  5.61124721608e-15  5.80151080832e-16  4.15792174698e-15  3.28696135707e-15  6.99491128336e-15  4.28552960379e-15  2.29582071101e-15  3.53079443923e-15  4.95385184566e-15  5.22287888002e-15  5.5728093929e-15  5.47643734434e-15  4.74087735696e-15  4.46359456203e-15  6.29888520462e-15  4.79607202968e-15  1.24858854874e-15  4.03024704006e-15  6.3477913008e-15  3.90540445074e-15  4.18886078373e-15  5.29664161356e-15  7.35772881003e-15  4.81213568251e-15  3.30691510195e-15  4.13618864438e-15  2.62024078227e-15  4.01100270568e-15  4.55229605208e-15  8.26498005696e-15  4.45415979363e-15  4.27651562648e-15  3.55410620416e-15  4.63807141516e-15  4.03036809192e-15  2.67176893457e-15  9.3110127566e-15  5.55664295736e-15  7.25743561414e-15  3.87487701672e-15  5.69383591228e-15  6.78002185974e-15  9.50840771934e-15  9.20200194414e-15  1.46544192815e-14  1.42668571783e-14  1.79536741658e-14  2.39056148965e-14  2.76124871062e-14  3.96909258054e-14  4.90684795123e-14  6.1842679531e-14  8.58385941976e-14
 8.23177246426e-14  1.15373497803e-13  1.76592541828e-13  3.0538539946e-13  6.93396053453e-13  2.66616318652e-12  6.95772938637e-13  3.06753571808e-13  1.77340620644e-13  1.15865236161e-13  8.20462250233e-14  5.80549598787e-14  4.52183259356e-14  3.1436640226e-14  2.28879485023e-14  1.58342484055e-14  1.71101675681e-14  1.39245951549e-14  1.26152540266e-14  1.19478723216e-14  9.02006038617e-15  1.03770014797e-14  6.23786113593e-15  5.67432700628e-15  7.52818940689e-15  4.61932894793e-15  6.39628901877e-15  4.90882118656e-15  3.10667370073e-15  3.85123335942e-15  3.58220482106e-15  6.62827544317e-15  4.01048148789e-15  4.36280116273e-15  4.86645907633e-15  5.96252405924e-15  3.55092157277e-15  2.69198992468e-15  3.05135081826e-15  7.55134309632e-16  1.41810372633e-15  5.0129210303e-15  5.5492644424e-15  1.64576174971e-15  5.33600110525e-15  4.11950603217e-15  2.02031971307e-15  4.59860255702e-15  4.38220465803e-15  3.00369692685e-15  6.4714183279e-15  4.43705832251e-15  3.45261115905e-15  4.78679596772e-15  2.49391568151e-15  3.81020654866e-15  4.56257445397e-15  2.79933152661e-15  3.47018527769e-15  6.13259159412e-15  4.98791954951e-16  8.2208784895e-16  2.1052114717e-15  5.24303868501e-16  5.94069023148e-16  4.02750047552e-15  4.21623214047e-15  5.34816323435e-15  3.95074451761e-15  4.52816188556e-15  6.01258965475e-15  6.77848637637e-15  5.7923580823e-15  5.84853254449e-15  2.72618689895e-15  3.68363746371e-15  3.4465871977e-15  6.69903731323e-15  4.23175522516e-15  2.66775566725e-15  5.3032522864e-15  3.68436539991e-15  3.22543014888e-15  2.85159758106e-15  4.96055702455e-15  2.52912191103e-15  4.67011495308e-15  5.29450360143e-16  1.03478056087e-15  5.61570659764e-15  2.81568568241e-15  3.60185033116e-15  7.42075316722e-16  1.62293903439e-15 -2.48974604487e-16  3.77555009874e-15  2.59998686341e-15  3.20265115473e-15  3.70907364041e-15  2.73804509656e-15  7.05702937783e-15  6.70936073133e-15  7.66635723892e-15  6.99809758167e-15  8.44761567032e-15  7.02879884635e-15  5.05179485565e-15  4.91603830843e-15  9.85864473309e-15  8.73332155534e-15  6.0240296589e-15  9.2218244099e-15  1.2670930508e-14  1.3893475383e-14  1.91164263457e-14  2.01833790508e-14  2.9561472792e-14  3.66520929725e-14  4.75595350998e-14  6.12078255669e-14
 6.14037615654e-14  8.22625150869e-14  1.15655714296e-13  1.78788175574e-13  3.08237170957e-13  6.95772938637e-13  2.66689508952e-12  6.9022117032e-13  3.04802188114e-13  1.77362075764e-13  1.15497910846e-13  7.94923874719e-14  6.13714244993e-14  4.534664341e-14  3.71610493506e-14  2.64972415266e-14  2.53402669592e-14  1.73413850559e-14  1.43002916759e-14  1.36366699912e-14  1.19194567472e-14  1.2796180526e-14  9.38785704026e-15  6.49787806678e-15  6.34824587493e-15  6.08700468462e-15  5.22345115045e-15  1.7317507579e-15  6.57233971677e-15  5.1231990289e-15  5.4023334672e-15  3.98560634127e-15  4.65163759619e-15  3.78085918405e-15  2.79639126744e-15  4.81075508254e-15  3.85217438328e-15  3.74511323237e-15  4.65533847335e-15  2.98433405271e-15  5.61149440398e-15  5.60401085188e-15  4.70380247052e-15  1.36634404329e-15  3.50928909593e-15  1.13582791302e-15  3.43504756383e-15  4.68260207111e-15  5.83267378721e-15  3.90168861991e-15  5.95621285288e-15  5.01102830631e-15  5.48956457499e-15  3.43443399705e-15  3.96974702667e-15  4.00227601046e-15  4.45474907718e-15  4.88457813566e-15  4.57277004838e-15  3.18550539974e-15  7.91581887128e-16  5.10923838722e-15  5.12293302647e-15  3.69021634471e-15  2.8921887203e-15  5.30388431347e-15  1.93215401634e-15  2.48580803228e-15  1.01125840937e-15  9.30634624165e-16  6.14039865272e-16  1.17794571664e-15  5.46577985935e-15  2.59806344947e-15  5.09121608175e-15  8.31789955481e-16  4.14622601643e-15  8.33540479407e-15  6.25300136142e-15  3.36288552034e-15  3.35276994607e-15  4.20608241251e-15  1.5284454352e-15  1.16215465794e-15  5.53351262639e-15  2.99755609118e-15  5.58805916635e-15  4.10580270238e-15  3.21959094193e-15  4.52854952919e-15  2.68178329201e-15  3.44124718458e-15  2.89146986663e-15  3.3888790105e-15  4.45386338238e-15  4.49568159371e-15  2.36496553246e-15  4.19464402509e-15  1.9896628342e-15  1.6912873298e-15  5.3699863013e-15  2.3642534641e-15  3.7120112373e-15  4.01195204986e-15  4.76827534255e-15  6.62767855447e-15  5.04497959774e-15  5.04326574772e-15  5.72193148605e-15  6.56520547639e-15  6.39273184238e-15  8.23784513824e-15  1.14280272688e-14  1.26772521863e-14  1.89010215745e-14  1.61021970416e-14  2.12516438291e-14  2.67694218993e-14  3.42460845275e-14  4.65465511378e-14
 4.26226716683e-14  6.24505434445e-14  8.15122455578e-14  1.1571338383e-13  1.77103971907e-13  3.06753571808e-13  6.9022117032e-13  2.67547499195e-12  6.92634406177e-13  2.98011156396e-13  1.70959828402e-13  1.1557601074e-13  8.21948762237e-14  5.69767831635e-14  4.54195348928e-14  3.55147636511e-14  2.68630911877e-14  1.96070967311e-14  1.59155458009e-14  1.61765771712e-14  1.18401351281e-14  9.36597259195e-15  8.45698972553e-15  5.49989942849e-15  3.69430272268e-15  4.57146604102e-15  7.67547735244e-15  2.66717240882e-15  3.7874770141e-15  6.28233582797e-15  1.94008309127e-15  1.41879128046e-15  4.59077490014e-15  6.42843309073e-15  6.28098958219e-15  3.74623619735e-15  2.11489708277e-15  4.90846072853e-15  6.44949228499e-15  4.4247522052e-15  3.73558128128e-15  4.56846694016e-15  1.37242020534e-15  1.46720811067e-15  8.5174897295e-15 -9.59496302422e-16  3.90807546775e-15  9.50018534905e-16  3.74483602384e-15  4.87659062355e-16  2.75016599889e-15  1.58587296353e-15  4.73969647561e-15  5.75823891446e-15  4.22386709964e-15  4.71670014511e-15  4.61211901214e-15  3.99182956212e-15  4.31478538942e-15  6.00818263091e-15  3.59589884518e-15  3.59108990963e-15  6.41194236807e-15  3.80137696835e-15  4.11254727673e-15  3.30513855542e-15  5.57049747749e-15  5.18832286013e-15  2.70525485952e-15  2.58159352623e-15  1.00259042135e-15  2.61269854738e-16  3.64160697398e-15  7.38553432974e-16  6.02091422183e-15  1.28703058648e-15  3.07546096296e-15  3.66094320851e-15  2.92422486705e-15  1.38806263391e-15 -1.63482012778e-15  1.95330850094e-15  1.10111138015e-15  1.29791964462e-15  3.84149237001e-15  3.39202565565e-15  2.17905600598e-16  1.91386485684e-15  4.03893389436e-15  1.20775266801e-15  8.43089404783e-15  4.43612103472e-15  2.07344881393e-15  3.27121645546e-15  4.9966709752e-15  4.53832465569e-15  4.86953014028e-15  6.0709463017e-15  3.95640555555e-15  5.22699553109e-15  5.165103312e-15  5.21831506164e-15  2.34798125064e-15  5.29658074186e-15  5.55707242877e-15  6.05741603784e-15  2.59786130707e-15  4.98638149039e-15  6.56303986922e-15  9.2409560899e-15  6.26517413265e-15  5.81278209537e-15  7.42540059784e-15  7.53205054686e-15  1.52181596848e-14  1.69119213837e-14  1.9259454704e-14  2.27990076983e-14  2.47374941396e-14  3.40804719893e-14
 3.28065854101e-14  4.59113578396e-14  5.85543626628e-14  8.1050253061e-14  1.14660716306e-13  1.77340620644e-13  3.04802188114e-13  6.92634406177e-13  2.66603146762e-12  6.87816863272e-13  3.06836538626e-13  1.7778067192e-13  1.18355248365e-13  8.31547946624e-14  5.97645140833e-14  4.59566101526e-14  3.41581923422e-14  2.67834267444e-14  2.31863102487e-14  1.90110696461e-14  1.13965165208e-14  1.00210407807e-14  1.03816218922e-14  9.16912449514e-15  3.5462628944e-15  7.78552652621e-15  4.96792839029e-15  4.57072312878e-15  7.67427376999e-15  7.3775040456e-15  4.19045621008e-15  1.75777052471e-15  1.72369140245e-15  6.62037423679e-16 -7.75711336357e-16  3.08852526171e-15  2.77159714159e-15  5.71360388297e-15  4.75504049435e-15  4.33252803439e-15  6.25212840287e-15  6.02124012433e-15  5.99128241196e-15  4.04014118433e-15  8.09639357524e-15  2.04683675358e-15  6.17597144825e-15  4.3473763058e-15  4.7687299952e-15  6.19588652487e-15  4.40528798468e-15  6.08256176738e-15  5.17046044146e-15  2.99337911122e-15  3.09708678807e-15  3.2313440692e-15  1.55618709842e-15  2.6848001577e-15  7.03002197916e-15  7.50830943141e-15  3.40715227034e-15  3.34785434145e-15  6.9750655048e-15  5.67985148106e-15  4.41923613289e-15  5.15339988818e-15  4.51062041132e-15  6.90054813309e-15  4.08312249933e-15  6.54783924528e-15  4.46763287299e-15  5.60160453494e-15  2.4053119757e-15  3.28045128055e-15  5.84942641886e-15  4.80963011749e-15  4.9628865753e-15  5.79980887612e-15  6.95990801346e-15  3.51868750741e-15  1.21583551176e-15  1.85547251295e-15 -6.38716924296e-16  3.97009258519e-15  3.57412138257e-15  5.00913917018e-15  1.08601996102e-15  3.36467145089e-15  3.05157425886e-15  7.68206465897e-15  6.64480834163e-15  5.83774652125e-15  3.36994017661e-15  4.77359851011e-15  6.54974928406e-15  5.90321978632e-15  4.53099228354e-15  3.00216435765e-15  3.40402809428e-15  4.99003891708e-15  2.60411304289e-15  4.00547027712e-15  4.48341005194e-15  4.82224370583e-15  3.89358736083e-15  6.97791432877e-15  2.47098672811e-15  5.85137837455e-15  3.93189019463e-15  6.00716960512e-15  3.48133819915e-15  7.85951222737e-15  7.78401721563e-15  6.71642251213e-15  1.22315395894e-14  1.52859186305e-14  1.42744247977e-14  1.67354950069e-14  1.82174818233e-14  2.74306561092e-14
 2.52076193976e-14  3.48642543903e-14  4.71434873312e-14  6.21264537585e-14  8.23291410197e-14  1.15865236161e-13  1.77362075764e-13  2.98011156396e-13  6.87816863272e-13  2.65284523232e-12  6.85979966977e-13  3.00928924237e-13  1.74963632224e-13  1.1484783204e-13  8.20475803671e-14  6.04678030635e-14  4.50282723572e-14  3.46762955336e-14  2.94805058794e-14  2.4356015787e-14  1.93114621339e-14  1.56045575137e-14  1.06026257147e-14  9.33684669371e-15  6.49571043178e-15  9.14428205071e-15  6.751231221e-15  7.77680543236e-15  8.38557186545e-15  8.63158603853e-15  3.96047426593e-15  5.70610844623e-15  8.20796643634e-16  4.16523967746e-15  9.91407366807e-16  1.88435834768e-15  1.49505254711e-15  1.67975227051e-15  2.68810060576e-15  3.18415120159e-15  4.39084133078e-15  4.15989589638e-15  5.6035980935e-15  2.90246406538e-15  6.87663747634e-15  4.0387063998e-15  3.01998157866e-15  4.89364872479e-15  2.05273263455e-15  2.78371663326e-15  4.83997864616e-15  5.15866162615e-15  2.95350924573e-15  1.8604398505e-15  3.73344171864e-15  7.00422951171e-15  2.72671140647e-15  9.98481954659e-16  3.86766014339e-15  4.26646980761e-15  2.18450465123e-15  3.08093898053e-15  4.72622591944e-15  6.22977404394e-15  7.80034786601e-15  7.64435140765e-15  4.29179945634e-15  7.61565468744e-15  5.95930937511e-15  5.14400384782e-15  4.3409742539e-15  4.99527155838e-15  4.40454008642e-15  7.01609832468e-15  5.90708313356e-15  1.51007145211e-15  3.32014856372e-15  4.07200032229e-15  4.80379928136e-15  4.00697456111e-15  1.9970653446e-16  1.43027074005e-15  4.31670304135e-15  2.73698213583e-15  3.60597976614e-15  3.42718696621e-15  3.59949674306e-15  4.44163864817e-15  4.29510233839e-15  7.05589183666e-15  5.86784859448e-15  3.18817525556e-15  6.122557994e-15  5.48396060155e-15  5.76249149652e-15  6.76765957576e-15  8.55028937736e-15  3.58537613945e-15  3.86868906864e-15  6.10300356223e-15  3.80242243331e-15  8.38260695965e-15  5.58136864454e-15  5.86896116088e-15  5.0078999245e-15  1.53892552152e-15 -8.82987572937e-16  1.45898847908e-15  6.35770066608e-15  6.54394289551e-15  6.03010294365e-15  4.63197169054e-15  3.00230646143e-15  4.08765812022e-15  1.09897991206e-14  9.84289003487e-15  1.18446797772e-14  1.25902502589e-14  1.5904795702e-14  2.56245522711e-14
 1.91156350063e-14  2.61052509716e-14  3.56474672417e-14  4.57896944001e-14  5.92695043397e-14  8.20462250233e-14  1.15497910846e-13  1.70959828402e-13  3.06836538626e-13  6.85979966977e-13  2.661820282e-12  6.88210325148e-13  2.99027129252e-13  1.74383937514e-13  1.16755342547e-13  8.02141004507e-14  5.72942185584e-14  4.32748571109e-14  3.5815975854e-14  2.89010851289e-14  2.46271882924e-14  2.01928419477e-14  1.36640139586e-14  1.1581696091e-14  9.51903884017e-15  8.26591334408e-15  5.5744340611e-15  7.15912404166e-15  5.3260532545e-15  9.16385727004e-15  5.8631849142e-15  5.96049472109e-15  4.49868193125e-15  6.34436593822e-15  2.94300308401e-15  4.30782124386e-15  4.67986675115e-15  2.92176950113e-15  1.14685389937e-15  4.68709731102e-15  7.10354554023e-15  3.7823799222e-15  4.96310054142e-15  4.14808133028e-15  4.01452378276e-15  2.01664797935e-15  3.3904617174e-15  3.77498617791e-15  3.81572627164e-15  6.10195233185e-15  4.58750048917e-15  7.2455532287e-15  3.98716714146e-15  1.74904885563e-15  1.64979662515e-15  6.26977099238e-15  1.54453005819e-15  1.66700730197e-15  2.74170653369e-15  3.89361953003e-15  3.15676172124e-15  4.59669870752e-15  2.79635549969e-15  5.05415251488e-15  4.87457046133e-15  5.3299766339e-15  3.57089129136e-15  7.45116890931e-15  5.94018296672e-15  7.82113622626e-15  3.43142045702e-15  1.20946394398e-15  3.15421185076e-15  5.53306406082e-15  3.5747326239e-15  8.18237100141e-16  5.72196704449e-15  4.07751989392e-15  3.77953724947e-15  2.9535844394e-15  2.940153822e-15  3.67421547488e-15  3.12112486006e-15  6.09030135576e-15  3.97725590028e-15  6.03948041784e-15  2.42673477611e-15  6.33955687528e-15  4.19612247911e-15  4.15341009351e-15  6.77006988811e-15  6.64956812681e-15  6.5935696889e-15  5.3678865993e-15  7.31146097264e-15  8.84890369003e-15  6.2901375552e-15  5.10931660151e-15  3.93992555539e-15  5.41529590026e-15  4.00348147085e-15  5.56715218629e-15  5.19902345323e-15  4.26867749807e-15  2.64869894444e-15  5.08184965617e-15  1.42169258173e-15  3.09181878553e-15  3.43939232835e-15  5.25135403891e-15  2.65666289567e-15  1.93255101396e-15  6.93908384338e-15  6.42546040351e-15  1.14516400863e-14  6.41215088253e-15  7.10737777506e-15  1.11896213401e-14  1.05780399057e-14  1.93099347115e-14
 1.58983482128e-14  1.97623857664e-14  2.812061424e-14  3.55564510893e-14  4.48197146681e-14  5.80549598787e-14  7.94923874719e-14  1.1557601074e-13  1.7778067192e-13  3.00928924237e-13  6.88210325148e-13  2.66689993206e-12  6.92644007712e-13  3.04582689745e-13  1.79167156726e-13  1.16753515767e-13  7.98364943946e-14  6.00375704681e-14  4.4438179645e-14  3.55972340428e-14  3.19115869987e-14  2.292037837e-14  1.67981934153e-14  1.39210233517e-14  1.18850968734e-14  1.0326182439e-14  5.13565216081e-15  7.75537915288e-15  6.25686682879e-15  8.38055873322e-15  5.40695846959e-15  8.18816264742e-15  3.25147387067e-15  8.49944819698e-15  6.18518131402e-15  3.62286756691e-15  4.19562669911e-15  5.50472787727e-15  3.29412095044e-15  9.33072423664e-15  6.84817775925e-15  7.30608873357e-15  8.13037360605e-15  3.17697562502e-15  3.94075537761e-15  1.55317613885e-15  2.01638571975e-15  6.70027277184e-15  3.62035613902e-15  1.04680478122e-14  5.24741324113e-15  5.01310574416e-15  7.01038650938e-15  3.72749847123e-15  5.22539894304e-15  4.12427389681e-15  3.96900857426e-15  6.05832815937e-15  6.59114849731e-15  4.28187124999e-15 -5.45382029497e-16  4.02662406139e-16  1.06475904423e-15  4.81456383272e-15  4.81846367186e-15  4.94281267636e-15  5.85118688747e-15  7.50952167729e-15  6.9454045329e-15  1.85435714266e-15  1.39155819645e-15  1.93408864427e-15  2.82178385438e-15  1.61363689112e-15  2.43417680007e-15  4.18404920822e-15  4.04982614377e-15  2.11909157048e-15  3.82623757799e-15  5.06176703326e-15  5.06872395708e-15  6.04751366795e-15  1.31166722614e-15  4.17109203347e-15  5.76120616413e-15  7.17639639204e-15  3.09700650457e-15  3.65734056122e-15  3.98666664639e-15  1.63174136506e-15  3.97360655674e-15  5.52339593512e-15  4.78778865932e-15  2.65139771747e-15  5.89069117962e-15  8.41434296852e-15  8.83134578538e-15  5.43963143119e-15  6.44309799012e-15  3.97792596137e-15  5.52835248981e-15  5.93708549916e-15  5.74501330512e-15  1.63574294796e-15  1.43090426943e-15  2.83807397681e-15  7.88403829187e-18  1.59285877314e-15  3.54993538522e-15  6.99063338301e-15  3.87616189649e-15  3.82998613722e-15  5.27968288632e-15  5.59140516066e-15  6.14607414387e-15  7.60889582717e-15  6.93946650775e-15  8.04135904621e-15  9.08055081361e-15  1.46255157219e-14
 1.47091666112e-14  1.84260119972e-14  2.28847594376e-14  2.90737840411e-14  3.58971573722e-14  4.52183259356e-14  6.13714244993e-14  8.21948762237e-14  1.18355248365e-13  1.74963632224e-13  2.99027129252e-13  6.92644007712e-13  2.67241770266e-12  6.92666281057e-13  3.05202339623e-13  1.78348648032e-13  1.15181554967e-13  7.94667078043e-14  5.70267850338e-14  4.52719627597e-14  3.21696355738e-14  2.90769622093e-14  2.04200501469e-14  1.91127406469e-14  1.2980844869e-14  1.10419300586e-14  1.1286568124e-14  1.01852172578e-14  8.73984324071e-15  6.49381390459e-15  4.02795753366e-15  6.95859308334e-15  4.07139475668e-15  6.16265579225e-15  5.42571952897e-15  3.74428227548e-15  3.72509382461e-15  5.56757578194e-15  4.81303608959e-15  4.97796201474e-15  4.95055284011e-15  5.28972995e-15  5.58856047268e-15  7.38718226942e-15  4.12292864091e-15  3.79345874453e-15  5.14299673802e-15  4.00053334975e-15  1.81733414842e-15  5.05952823956e-15  5.53338567112e-15  4.27614867486e-15  4.10101605325e-15  2.98053533675e-15  6.34726449859e-15  3.19097809745e-15  6.90836686637e-15  3.97819841728e-15  6.35997014247e-15  3.74759775989e-15  1.36705443901e-15  6.22798067342e-15  4.84650606238e-15  4.08815955892e-15  5.52898182749e-15  5.26309547267e-15  4.91432665453e-15  6.99956825444e-15  2.53488689206e-15  2.82185540093e-15  3.09476104079e-15  1.56267143548e-15  2.62121981217e-15 -1.95639389034e-16  2.17624033527e-15  1.27220107355e-15  1.58008478015e-15  4.24283578036e-15  4.25121178546e-15  4.30155525474e-15  5.63387979548e-15  3.19360597522e-15  2.16326284881e-15  1.27715734744e-15  1.61306181635e-15  3.05100644778e-15  2.07742102457e-15  5.20882637565e-15  4.4875739794e-15  2.50140671872e-15  6.69569401978e-15  2.50908379414e-15  3.09513599146e-15  2.90980103785e-15  4.35652999229e-15  4.75389367812e-15  5.75786061068e-15  5.49506300279e-15  5.69264592384e-15  7.08539209396e-15  5.94212010053e-15  3.21866913625e-15  7.78350693439e-15  3.60397819086e-15  3.41717392616e-15  5.3183364227e-15  4.13947196552e-15  9.84358934653e-16  5.64662548621e-15  5.61889129471e-15  7.3523704307e-15  6.8950907166e-15  6.55963064183e-15  6.43989096364e-15  6.69934689232e-15  1.02532928319e-14  7.51440884203e-15  9.57990305006e-15  1.12364310638e-14  1.27010147059e-14
 1.00671149534e-14  1.42679035422e-14  1.4640185605e-14  2.08096100032e-14  2.538766468e-14  3.1436640226e-14  4.534664341e-14  5.69767831635e-14  8.31547946624e-14  1.1484783204e-13  1.74383937514e-13  3.04582689745e-13  6.92666281057e-13  2.67482462299e-12  6.95639029242e-13  3.04362477902e-13  1.7675719453e-13  1.15301846978e-13  7.91594560317e-14  6.08008480645e-14  4.63850269332e-14  3.66262424715e-14  2.98654528901e-14  2.49431135668e-14  1.57304927136e-14  1.48097031326e-14  1.01244265401e-14  1.21514263984e-14  5.44314453565e-15  8.14444524992e-15  6.634124566e-15  1.04935743051e-14  5.07169060822e-15  3.1872479049e-15  5.65432568717e-15  5.80264285722e-15  4.91338936716e-15  6.49616404578e-15  3.48545148324e-15  6.31167756935e-15  5.81245055781e-15  5.93036878622e-15  4.30171394392e-15  2.08763540446e-15  1.0084285138e-15  3.39047710884e-15  3.5517154841e-15  2.8860961653e-15  2.42950698148e-15  7.0777916372e-15  4.118309745e-15 -1.06826982831e-16  2.96196524508e-15  1.88570621941e-15  5.75677056214e-15  3.0927242408e-15  6.0240762234e-15  2.74477096856e-15  3.7370505511e-15  4.23084424504e-15  2.83013007062e-15  4.40939448329e-15  6.0388941744e-15  4.88745668234e-15  4.41219379966e-15  4.51375820295e-15  4.71656260273e-15  3.50249168068e-15  4.96391272373e-15  2.64683807881e-15  3.75453714595e-15  4.21987959056e-15  4.46736126234e-15  7.99727578774e-16  2.42192302563e-15  1.31527722685e-15  4.04055549568e-15  3.95735107983e-15  3.31399672287e-15  2.4303840176e-15  2.71663237706e-15  5.875136068e-15  4.48102968343e-15  2.62097350219e-15  3.64587380044e-15  7.6280006809e-15  4.99792934638e-15  6.00402704372e-15  4.25320872973e-15  2.70513627132e-15  4.16738185879e-15  3.81706582506e-15  4.71077886138e-15  4.67886873842e-15  5.52257509003e-15  3.48744885579e-15  4.68243585829e-15  2.65523387392e-15  1.69142869425e-15  4.52015140301e-15  6.71500928207e-15  6.11321852596e-16  4.48866959901e-15  2.81268357284e-15  3.0377095252e-15  4.36076528296e-15  1.70663385179e-15 -9.78251551005e-16  1.12162728192e-15  2.49846727203e-15  1.82397264999e-15  2.05582891277e-15  6.45751753345e-15  8.31644570096e-15  6.60815770421e-15  6.28158113873e-15  9.3259634235e-15  8.85758528098e-15  1.00179734883e-14  1.06695782223e-14
 8.90945021665e-15  1.37504466064e-14  1.51464741298e-14  1.58294445045e-14  1.90319686489e-14  2.28879485023e-14  3.71610493506e-14  4.54195348928e-14  5.97645140833e-14  8.20475803671e-14  1.16755342547e-13  1.79167156726e-13  3.05202339623e-13  6.95639029242e-13  2.67067744373e-12  6.93119658876e-13  3.01963551015e-13  1.77821024707e-13  1.1262932206e-13  8.24053374431e-14  5.94100819197e-14  4.3626784826e-14  3.31493790886e-14  2.80988785614e-14  1.94692107608e-14  1.45969147577e-14  1.32218717954e-14  1.11154109879e-14  1.06262615684e-14  1.08746985633e-14  5.70530206629e-15  7.8693445012e-15  3.84809331447e-15  4.16086617208e-15  4.85443640364e-15  4.96298301547e-15  4.73204707531e-15  6.37361735193e-15  2.3498632485e-15  5.96655131395e-15  6.64070486196e-15  5.02388305537e-15  1.40374662618e-15  5.61924714009e-15  6.82933605177e-15  3.01457806387e-15  3.61395612562e-15  3.22245080361e-15  2.14632798043e-15  4.17700007539e-15 -1.32286746443e-16  9.0323804209e-16  3.09985266622e-15  5.48513591465e-15  3.28112395441e-15  4.3731813916e-15  1.73952456659e-15  2.16703613418e-15  3.43707352819e-15  2.0652065741e-15  4.01962288654e-15  4.79656742163e-15  4.78944564665e-15  2.89158943419e-15  4.50932405685e-15  4.87823112862e-15  6.53520432065e-15  6.22024597832e-15  4.24523533163e-15  3.06513863178e-15  3.51979537844e-15  2.45989404113e-15  2.34662674535e-15  3.74274185568e-15  5.41729381089e-15  4.6191287301e-15  2.97259062574e-15  3.7548329177e-15  3.69927373024e-15 -6.22653106098e-16  2.09521864103e-15  2.41652897701e-16  1.63347155645e-15  5.08737190362e-15  2.53695431429e-15  6.12572365188e-15  5.77266919612e-15  5.81180779953e-15  4.11372014975e-15  2.81757249438e-15  4.39250643432e-15  4.86949769581e-15  6.13983222113e-15  5.81115515594e-15  4.3141922777e-15  4.26805206706e-15  5.27017794302e-15  5.33103311804e-15  3.65357373474e-15  1.82758572692e-15  6.74273161025e-15  3.52212669783e-15  3.72468571971e-15  4.87435400867e-15  2.5358149316e-15  1.28499325156e-15  2.00683513109e-15  1.89080031031e-15  8.48537965694e-16  2.27228354258e-15  3.52658873115e-15  1.41378819301e-15  2.77243147054e-15  8.05421416618e-15  4.38979963863e-15  4.56965344779e-15  7.04198351392e-15  6.13849602238e-15  5.25040421274e-15  8.63953236144e-15
 7.88037128746e-15  9.11771402255e-15  1.41812021618e-14  1.42613713876e-14  1.38096785728e-14  1.58342484055e-14  2.64972415266e-14  3.55147636511e-14  4.59566101526e-14  6.04678030635e-14  8.02141004507e-14  1.16753515767e-13  1.78348648032e-13  3.04362477902e-13  6.93119658876e-13  2.66338575897e-12  6.91661901311e-13  3.06415420668e-13  1.76303862193e-13  1.16083956747e-13  8.10771619989e-14  5.82248296795e-14  4.19737640093e-14  3.49666544308e-14  2.5081669776e-14  2.19016702774e-14  1.89176701549e-14  1.4825089565e-14  1.12648818657e-14  1.04285502678e-14  8.60355761259e-15  1.10009626017e-14  7.58915163551e-15  5.81357519697e-15  6.83389996506e-15  2.20439342378e-15  3.13551413913e-15  5.98605729412e-15  6.65752995658e-15  7.87797190736e-15  4.42231984289e-15  3.58446974798e-15  4.52478023216e-15  3.42156217339e-16  1.82501014652e-15  4.30020157388e-15  2.30851526099e-15  4.58610885966e-15  3.17254758944e-15  4.15459292616e-15  3.46180275384e-15  4.36392416754e-15  3.79030997483e-15  3.95754530125e-15  3.61868877069e-15  1.26804263169e-15  4.99171314125e-15  1.03237974979e-15  5.67685165479e-15  5.98396715778e-15  5.23072641308e-15  6.0204764998e-15  8.9710472027e-15  6.43735995053e-15  5.52026342741e-15  6.44106126259e-15  4.13068760671e-15  6.77082680912e-15  2.59818661619e-15  5.15922213611e-15  3.56182382277e-15  3.80913061018e-15  2.66005623877e-15  1.24052955014e-15  1.13819943065e-15  1.54846846779e-15  3.52972810707e-15  2.8928603081e-15  2.33357650873e-15  4.81556713812e-15  4.27701823088e-15  2.11463702725e-15  2.95624843319e-15  4.13716839906e-15  3.12158597445e-15  5.35667114192e-15  3.8351731703e-15  6.10170144043e-15  7.67381229767e-15  1.25131628599e-15  3.1095604825e-15  6.62512690083e-15  4.59801540531e-15  4.73543114937e-15  4.58793748972e-15  7.35712841825e-15  6.41819995103e-15  4.89314384146e-15  5.08720185004e-15  4.46146040463e-15  3.98216605414e-15  6.59633201308e-15  7.22914022058e-15  3.92047631497e-15  4.97650597712e-15  3.54633686292e-15  4.75969330772e-15  6.39517938317e-15  4.8112468545e-15  3.97366755213e-15  4.88770834155e-15  3.31825773596e-15  4.01243257567e-15  7.14685209487e-15  2.69876102e-15  4.40731146059e-15  3.48892523015e-15  1.02074031622e-14  5.73817266763e-15  7.10241510181e-15
 8.90773337823e-15  1.09160919212e-14  9.92966322889e-15  1.18889019955e-14  1.67752940766e-14  1.71101675681e-14  2.53402669592e-14  2.68630911877e-14  3.41581923422e-14  4.50282723572e-14  5.72942185584e-14  7.98364943946e-14  1.15181554967e-13  1.7675719453e-13  3.01963551015e-13  6.91661901311e-13  2.66079375832e-12  6.91428535455e-13  3.03558068824e-13  1.77306576609e-13  1.18412918047e-13  8.48057719702e-14  6.24776624828e-14  4.09720829244e-14  3.33346516448e-14  2.50650127746e-14  2.18189080081e-14  1.86480554205e-14  1.18435320259e-14  1.19004487227e-14  1.01358699905e-14  1.02666096494e-14  7.92770489575e-15  8.31681525452e-15  7.23862607775e-15  9.13010730314e-16  5.51291353731e-15  6.23531076141e-15  6.00453421651e-15  6.82009793865e-15  7.58302235186e-15  7.35242659332e-15  5.69830431793e-15  1.83573796395e-15  2.56847960153e-15  3.2405939411e-15  4.06093830162e-15  3.74585080048e-15  2.54028492354e-15  3.70559809042e-15  1.91605807588e-15  2.63224125969e-15  4.20104401141e-15  1.7854322387e-15  3.87208623698e-15  1.26105771394e-15  3.90947291769e-15  5.80925279142e-15  4.54851411685e-15  1.23290254854e-15  7.56709173377e-15  5.08375624126e-15  7.41606988572e-15  5.96182549955e-15  6.4052773817e-15  6.45470432439e-15  3.26539133037e-15  4.47910363351e-15  1.68244967931e-15  5.74627460468e-15  6.07470257369e-15  1.55230711535e-15  3.29009173976e-15  3.44278841035e-15  5.76337182822e-15  4.29120829793e-15  4.07973506864e-15  6.20581900016e-15  5.17616220607e-15 -1.29818254937e-16  2.93886891146e-15  6.54447344004e-15  4.62955235669e-15  7.85754837295e-15  5.31366692893e-15  7.61934751688e-15  3.30765200619e-15  2.57549391893e-15  6.64720867456e-15  7.58462398702e-15  6.07522466456e-15  6.14499923908e-15  3.2458119323e-15  5.91955868076e-15  5.64072605894e-15  7.48699355041e-15  7.90679154572e-15  6.53479258797e-15  5.0512916612e-15  4.49035760874e-15  5.69510923433e-15  7.56590781499e-15  4.21798843753e-15  7.62854992162e-15  8.45035038122e-15  9.90488422076e-16  2.80899809529e-15  3.16382594778e-15  4.95624307982e-15  5.49110109167e-15  3.66986019986e-15  1.90940588741e-15  4.72075537048e-15  3.02973692161e-15  3.48984780663e-15  7.45229121117e-15  7.19343373234e-15  1.0001843154e-14  7.08796878001e-15  9.64093277392e-15
 5.45554645127e-15  4.19361178477e-15  8.14871896752e-15  1.04995718297e-14  1.45870694577e-14  1.39245951549e-14  1.73413850559e-14  1.96070967311e-14  2.67834267444e-14  3.46762955336e-14  4.32748571109e-14  6.00375704681e-14  7.94667078043e-14  1.15301846978e-13  1.77821024707e-13  3.06415420668e-13  6.91428535455e-13  2.67404918043e-12  6.92756862289e-13  3.02559741971e-13  1.78087829807e-13  1.15939641381e-13  8.02168750166e-14  6.04231876996e-14  4.29635221973e-14  3.14428309699e-14  2.55563481266e-14  2.35985848231e-14  1.59286845655e-14  1.24705150401e-14  1.33834296774e-14  1.18034077887e-14  7.54189487506e-15  8.14166587847e-15  8.39008353389e-15  4.51691360971e-15  4.93133164809e-15  4.01693627067e-15  6.20972025884e-15  5.44761032196e-15  7.02777745489e-15  8.19863662152e-15  7.26515282542e-15  5.37353573409e-15  7.0821680222e-15  4.73193347982e-15  4.02365288523e-15  6.1522510522e-15  5.67413799921e-15  3.61580822317e-15  4.51055849644e-15  6.08134961984e-15  6.42517687768e-15  4.78709299471e-15  4.34486784628e-15  5.60214907942e-15  7.48274961789e-15  3.53675111009e-15  1.88079186162e-15  6.96979712667e-17  4.0647810842e-15  2.7594667646e-15  3.23652150007e-15  5.77751029107e-15  4.07882547278e-15  2.81713334483e-15  2.17115716321e-15  2.91151895982e-15  1.86260376143e-15  2.92052228151e-15  4.19466710472e-15  5.87694486861e-15  5.00403098659e-15  4.2479136526e-15  3.97627836241e-15  4.23692587656e-15  5.31602886966e-15  6.18216369904e-15  5.54631169238e-15  1.89060672393e-15  4.78611899191e-16  5.11452381606e-15  1.73987346054e-15  4.8375291816e-15  7.05362904346e-15  7.57866905878e-15  3.87336517512e-15  6.34770883082e-15  6.8930181246e-15  5.40661098042e-15  3.57876887064e-15  4.02408247819e-15  3.23565311184e-15  5.4241584825e-15  5.39893635158e-15  4.95701380883e-15  5.6040478362e-15  5.68946672257e-15  4.62202533232e-15  8.27943502108e-16  3.20173515213e-15  3.7450052665e-15  2.76016498153e-15  4.04499337826e-15  3.13070501517e-15  2.9435487434e-15  1.90768182474e-15  2.93677208979e-15  2.51878032143e-15  3.96176724633e-15  3.51503843523e-15  1.87040433294e-15  4.60363011368e-15  6.54712207785e-15  4.90395409528e-15  3.77820374141e-15  5.24217005857e-15  5.26167780529e-15  3.85245070119e-15  5.65040296717e-15
 6.89367843637e-15  8.36844797289e-15  8.20274817464e-15  1.02217028003e-14  1.15684735289e-14  1.26152540266e-14  1.43002916759e-14  1.59155458009e-14  2.31863102487e-14  2.94805058794e-14  3.5815975854e-14  4.4438179645e-14  5.70267850338e-14  7.91594560317e-14  1.1262932206e-13  1.76303862193e-13  3.03558068824e-13  6.92756862289e-13  2.6634212435e-12  6.89060833426e-13  3.04416910396e-13  1.731248661e-13  1.17556598651e-13  8.0581632183e-14  5.96065179544e-14  4.40723141965e-14  3.48610086275e-14  2.9726722574e-14  2.37877556069e-14  1.3998084577e-14  1.29651784538e-14  1.23394941105e-14  9.41395971288e-15  8.56381306756e-15  9.61114992782e-15  4.61748320125e-15  6.70463743039e-15  9.2328791816e-15  7.02516231155e-15  8.33616552896e-15  4.86077677669e-15  6.37470671656e-15  6.32134167795e-15  6.78396766511e-15  4.25674559107e-15  5.59653688059e-15  6.70881095616e-15  6.61851023443e-15  4.64377728334e-15  6.41340119471e-15  7.72179413129e-15  3.43509800263e-15  5.60097666992e-15  6.3592411089e-15  3.12564366605e-15  5.15180873194e-15  7.78841967222e-15  4.13805417798e-15  4.96908371968e-15  5.22652401244e-15  4.50026123263e-15  3.48967436001e-15  5.08219322022e-15  6.02067277813e-15  7.70812121447e-15  9.46302836573e-15  7.52355200299e-15  4.01674871338e-15  3.30956833912e-15  3.55542372783e-15  4.49453678965e-15  3.76510937284e-15  4.09504022e-15  3.57880279984e-15  6.6209541626e-15  5.22127937228e-15  2.77408287196e-15  2.84984760092e-15  3.65233460956e-15  8.96688320471e-16  2.24518239298e-15  4.61115497933e-15  5.68755074535e-15  6.15302605614e-15  5.73890599202e-15  5.82599637887e-15  4.83800972761e-15  3.30099973899e-15  6.14534731373e-15  2.97101390117e-15  3.09124313079e-15  4.57578188173e-15  6.44539273186e-15  7.64007060618e-15  5.3592319607e-15  4.79763420705e-15  6.9065381843e-15  6.39694819074e-15  5.17459356269e-15  2.85063593686e-15  4.50434294866e-15  5.99479344073e-16  4.33516546017e-15  2.84496439655e-15  5.88155698914e-15  5.65718448712e-15  6.1980431912e-15  4.37177336398e-15  4.36274866268e-15  6.6596113682e-15  4.60658597328e-15  5.59857862912e-15  2.47630161853e-15  3.9956155153e-15  4.17738435824e-15  1.79554734951e-15  5.14002680965e-15  5.3821838915e-15  4.57470615534e-15  7.545455424e-15
 4.79154982691e-15  1.1022782004e-14  6.41792880024e-15  8.3176374868e-15  1.03090834729e-14  1.19478723216e-14  1.36366699912e-14  1.61765771712e-14  1.90110696461e-14  2.4356015787e-14  2.89010851289e-14  3.55972340428e-14  4.52719627597e-14  6.08008480645e-14  8.24053374431e-14  1.16083956747e-13  1.77306576609e-13  3.02559741971e-13  6.89060833426e-13  2.65843673297e-12  6.93860186874e-13  3.0492299253e-13  1.79447742501e-13  1.16265094735e-13  8.04794902162e-14  5.69634633911e-14  4.19150591802e-14  3.50350989095e-14  2.62771607035e-14  1.91135932997e-14  1.93558367484e-14  1.78410614656e-14  1.34395247113e-14  1.15041357772e-14  1.09586532102e-14  4.66808587289e-15  8.03729999598e-15  8.46259582264e-15  5.8448549278e-15  4.8488635085e-15  5.41265453846e-15  5.56879049784e-15  5.84058313098e-15  3.96194443494e-15  3.95207751737e-15  6.23981169082e-15  4.48321241028e-15  5.940477738e-15  4.70746654408e-15  5.27674339144e-15  8.28462496403e-15  4.14470556525e-15  4.10336478538e-15  5.43007736742e-15  2.83072882945e-15  5.30078027392e-15  9.03447677935e-15  4.57036687724e-15  4.64040200056e-15  1.0435134383e-15  2.63434350867e-15  1.20362095805e-15  3.45163608745e-15  4.8982169229e-15  7.03530201953e-15  7.89356154178e-15  3.80162368076e-15  5.6973081576e-15  4.51040083857e-15  2.85383267315e-15  3.0334685847e-15  4.54430846053e-15  5.67112605609e-15  2.51335511052e-15  4.86869119715e-15  4.23258012686e-15  2.7792690282e-15  2.67018943332e-15  4.84289594243e-15  3.59869285335e-15  5.44057815076e-15  4.10326738543e-15  5.63574859683e-15  5.76533831949e-15  2.84278206196e-15  5.59724993753e-15  3.93649100175e-15  3.02067675503e-15  4.27056102963e-15 -2.19033955671e-16  1.94083077194e-16  3.55578970093e-15  2.415821296e-15  4.10539662556e-15  5.68667139167e-15  7.62525529792e-15  4.63887656093e-15  2.04021580431e-15  4.60728788015e-15  5.42786131408e-15  3.62389784215e-15  3.68584426494e-15  4.46190112045e-15  5.70391830615e-15  6.05081030043e-15  7.31841781984e-15  5.60865378916e-15  3.9683855469e-15  3.50720988708e-15  4.62806800647e-15  3.36694868056e-15  4.5632578375e-15  4.39243892775e-15  4.21761612487e-15  3.51180230853e-15  4.6548499917e-15  3.39881233715e-15  4.67101527043e-15  6.76882082889e-15  7.13898164708e-15
 5.05700469177e-15  8.31108316451e-15  7.06012130591e-15  7.29692225006e-15  8.32391735853e-15  9.02006038617e-15  1.19194567472e-14  1.18401351281e-14  1.13965165208e-14  1.93114621339e-14  2.46271882924e-14  3.19115869987e-14  3.21696355738e-14  4.63850269332e-14  5.94100819197e-14  8.10771619989e-14  1.18412918047e-13  1.78087829807e-13  3.04416910396e-13  6.93860186874e-13  2.66807552182e-12  6.94219959648e-13  3.06978857499e-13  1.77959054832e-13  1.16750568249e-13  7.96138523235e-14  5.99207999934e-14  4.77113495725e-14  3.57602282258e-14  2.76533197083e-14  1.85956215853e-14  2.14739453033e-14  1.33495311274e-14  1.25232013165e-14  9.47082677385e-15  1.02795067875e-14  8.89399358749e-15  3.05203707231e-15  7.40030405157e-15  4.92799395966e-15  4.16257351464e-15  3.7294271035e-15  4.04118087104e-15  4.28969812534e-15  1.37712216041e-15  2.99103711802e-15  6.24576392599e-15  6.95521841747e-15  5.99452327019e-15  5.18158904751e-15  4.2027710633e-15  1.54863489873e-15  2.58713313622e-15  3.01916705716e-15  3.82519648343e-15  2.94712750326e-15  5.46038689172e-15  3.59474576459e-15  4.21978751344e-15  5.47304038106e-15  1.32730332332e-15  3.9273918724e-15  2.41248941117e-15  2.38382373179e-15  2.76718380459e-15  6.20409370484e-15  3.77315633625e-15  3.23582475895e-15  5.76025531475e-15  4.08929958102e-15  3.60928517877e-15  6.78877226156e-15  3.35380164347e-15  6.15479879212e-15  8.51501182913e-15  5.75222198647e-15  3.02087122924e-15  6.65743126096e-15  5.27569109622e-15  5.64917073852e-15  7.00255084331e-15  6.86114290574e-15  2.63687496176e-15  4.72877337474e-15  4.88089439526e-15  4.36059136805e-15  4.28695237773e-15  4.98942340596e-15  3.11809931549e-15  1.79551062718e-15  7.6148369038e-16  4.15767471625e-15  3.57806924962e-15  2.10507391132e-15  3.24859883181e-15  4.42398331731e-15  2.59116417928e-15  1.10036742027e-15  3.80965029572e-15  3.34474458156e-15  4.40170425004e-15  2.86796629441e-15  5.90903553156e-15  5.76561663588e-15  4.99187777794e-15  6.08649679951e-15  4.1464148885e-15  3.94160868469e-15  2.88977618932e-15  3.17463426117e-15  2.69261173009e-15  4.91720660846e-15  5.3284391164e-15  2.56341108408e-15  4.21769898249e-15  2.11689134301e-15  4.7795272127e-15  3.9896208672e-15  7.62667515565e-15  8.62321750091e-15
 2.6714044201e-15  7.06438230979e-15  5.01284012992e-15  5.47063320339e-15  6.79941427415e-15  1.03770014797e-14  1.2796180526e-14  9.36597259195e-15  1.00210407807e-14  1.56045575137e-14  2.01928419477e-14  2.292037837e-14  2.90769622093e-14  3.66262424715e-14  4.3626784826e-14  5.82248296795e-14  8.48057719702e-14  1.15939641381e-13  1.731248661e-13  3.0492299253e-13  6.94219959648e-13  2.66791573429e-12  6.90370175256e-13  3.00619926628e-13  1.73343999106e-13  1.16460400265e-13  8.1090772587e-14  6.03322681792e-14  4.63492825869e-14  3.52041819841e-14  2.67030748172e-14  1.90617554494e-14  1.65206263117e-14  1.41341879527e-14  8.03447402114e-15  7.62750659618e-15  8.41598562571e-15  4.9904299951e-15  5.75844650709e-15  5.04022370365e-15  7.52260589469e-15  5.78882786962e-15  5.36459515891e-15  6.34468172729e-15  1.75113055222e-15  3.78895127906e-15  5.36269097711e-15  4.25559324232e-15  1.91399165331e-15  4.75879940737e-16  4.88237820824e-15  1.20879723542e-15  3.23644975037e-15  5.19682006165e-15  4.58623096551e-15  2.35940870247e-15  4.24815660963e-15  4.19005885444e-15 -3.00153431564e-16  3.77608936798e-15  2.42629971895e-15  2.954912483e-15  4.1083849935e-15  4.34521555665e-15  4.34937192013e-15  2.18586281138e-15  3.44727651989e-15  4.4617389761e-15  4.38945649268e-15  5.11348912747e-15  3.34257177163e-15  3.13943952241e-15  6.38906031352e-15  3.5223751952e-15  1.35751820218e-15  4.29503495509e-15  4.13019394789e-15  4.03192754075e-15  4.21485003565e-15  3.5418630189e-15  6.61398605286e-15  5.92415165485e-15  5.47015314161e-15  6.21365139894e-15  7.3066226e-15  6.43318003453e-15  7.59130268998e-15  1.82676453244e-15  3.12823800397e-15  1.3112058831e-15  7.46907426849e-16  4.94054314504e-15  5.04169798485e-15  2.92934439362e-15  5.86449551992e-15  2.63144261207e-15  9.12644361288e-16  2.86775803474e-15  5.21687428492e-15  6.00938264528e-15  3.98745532193e-15  2.96771479399e-15  3.46726425172e-15  4.399738953e-15  4.43806252478e-15  3.39380167521e-15  3.34915367124e-15  4.60189638744e-15  5.87666230102e-15  9.01169012481e-15  4.12650827326e-15  4.0220559479e-15  6.72124188521e-15  3.99105298832e-15  2.03232088525e-15  1.1955712884e-15  4.76107387608e-15  6.46920504668e-15  5.91632368869e-15  3.79871547562e-15
 3.53595626465e-15  6.3349896958e-15  4.7674677096e-15  7.47440877052e-15  7.95727577087e-15  6.23786113593e-15  9.38785704026e-15  8.45698972553e-15  1.03816218922e-14  1.06026257147e-14  1.36640139586e-14  1.67981934153e-14  2.04200501469e-14  2.98654528901e-14  3.31493790886e-14  4.19737640093e-14  6.24776624828e-14  8.02168750166e-14  1.17556598651e-13  1.79447742501e-13  3.06978857499e-13  6.90370175256e-13  2.66939127972e-12  6.88233212194e-13  3.02595485448e-13  1.77365278102e-13  1.15984981006e-13  8.20543060717e-14  6.09727204778e-14  4.32690465452e-14  3.45671670129e-14  2.70864119722e-14  2.19546236851e-14  1.87487697287e-14  1.63090639737e-14  1.26167424567e-14  9.37069889622e-15  5.3269201312e-15  8.19070021361e-15  5.38546127359e-15  6.51765988819e-15  5.89321001693e-15  5.33461704135e-15  5.04310009604e-15  5.24691000555e-15  5.88507444492e-15  3.73237507624e-15  3.5483516907e-15  2.25453512089e-15  4.1553081412e-15  2.04902769194e-15  2.32569150765e-15  5.42736051748e-15  4.50857192539e-15  1.5779813376e-15  3.62153891005e-15  4.46273650698e-15  2.85707861661e-15  3.37339243671e-15  3.79982592136e-15  4.96543801046e-15  5.17737709352e-15  5.06663030724e-15  6.70895621898e-15  5.64377427331e-15  6.98289402163e-15  6.61508354207e-15  4.3500903597e-15  6.16796771005e-15  5.34749232258e-15  1.57173495785e-15  4.08991126853e-15  4.78432736068e-15  6.04972107906e-15  2.33389846221e-15  4.39551697882e-15  4.96337381317e-15  7.12476688434e-15  4.05673943341e-15  3.04525479346e-15  3.8699910169e-15  4.71222526627e-15 -2.74760273557e-16  2.4140505172e-15  4.39276061202e-15  7.29814387059e-15  7.94399997566e-15  3.53126998061e-16  1.2029047739e-15  1.72298128427e-15  3.96404753132e-15  6.22390697924e-15  4.38518555741e-15  4.27645033192e-15  3.62671022174e-15  1.67031125752e-15  1.89849930545e-15  4.42831891168e-15  3.59688328926e-15  4.09212349243e-15  4.7892966279e-15  2.78991935791e-15  3.91595155389e-15  2.60098034398e-15  2.01528813599e-15  7.27022188297e-15  5.52116727036e-15  2.6490688398e-15  3.75297959524e-15  2.61185042375e-15  3.20250514797e-15  1.58245086657e-15  2.96646078156e-15  2.84828047631e-15  3.43860472256e-15  3.74729519133e-15  5.89643287403e-15  6.44868072627e-15  6.49674208633e-15  4.94356137586e-15
 5.62185441974e-15  3.13556113704e-15  7.47110931029e-15  6.50919228646e-15  5.90354538085e-15  5.67432700628e-15  6.49787806678e-15  5.49989942849e-15  9.16912449514e-15  9.33684669371e-15  1.1581696091e-14  1.39210233517e-14  1.91127406469e-14  2.49431135668e-14  2.80988785614e-14  3.49666544308e-14  4.09720829244e-14  6.04231876996e-14  8.0581632183e-14  1.16265094735e-13  1.77959054832e-13  3.00619926628e-13  6.88233212194e-13  2.66052539537e-12  6.92612164663e-13  3.04040841152e-13  1.77952320757e-13  1.1807722144e-13  7.86212289111e-14  5.97437135873e-14  4.3361799501e-14  3.51857591508e-14  2.85455849916e-14  2.26842650144e-14  2.04950591164e-14  1.38464801772e-14  1.12323878971e-14  8.90985934602e-15  8.61766482631e-15  5.95440877417e-15  5.35300875608e-15  8.39367434506e-15  5.99328973766e-15  6.27642886739e-15  6.51577083172e-15  5.27002735451e-15  2.8685366163e-15  3.57152923306e-15  3.76593848486e-16  3.82275912958e-15  5.03842398239e-15  4.66814851663e-15  3.70374166919e-15  4.22400552469e-15  6.79558313374e-15  5.77558586669e-15  5.35875667094e-15  4.28139737771e-15  7.49146780161e-15  3.49961780624e-15  4.5739982621e-15  4.24887171323e-15  1.73567737189e-15  3.00941399163e-15  7.56518459997e-15  7.28833994411e-15  3.42498053626e-15  3.61993662251e-15  7.58244054551e-15  2.05022707986e-15 -1.4863287729e-16  3.95692596351e-15  2.43444286372e-15  6.3003877853e-15  4.44831261356e-15  5.9827919288e-15  4.79835993164e-15  6.30798623916e-15  5.319276892e-15  4.06136302718e-15  5.24063503028e-15  8.25683847611e-15  4.68231362504e-15  2.13278186474e-15  3.90982968635e-15  6.07581021868e-16  5.52614991326e-15  3.58153750818e-15  3.5725131651e-15  1.89066631687e-15  3.77197930022e-15  2.63460511401e-15  4.37436327351e-15  3.46277804428e-15  4.00972942809e-15  4.11906579546e-15  3.66156784079e-15  1.84004352862e-15  4.62541692289e-15  3.16257634129e-15  3.83484852336e-15  1.15140860823e-15  3.03384033158e-15  3.0487127287e-15  3.24038431414e-15  1.36237632227e-15  3.74657424897e-15  4.10856660075e-15  6.09779479111e-15  4.88917584681e-15  5.82830916957e-15  5.4195011699e-15  5.19333501954e-15  4.20431586677e-15  5.44561516296e-15  5.58681715226e-15  3.74357705801e-15  4.34286358109e-15  3.63956263983e-15  2.45813306255e-15
 7.53540913847e-15  5.81430169048e-15  4.76561304023e-15  3.58797757884e-15  4.6301546206e-15  7.52818940689e-15  6.34824587493e-15  3.69430272268e-15  3.5462628944e-15  6.49571043178e-15  9.51903884017e-15  1.18850968734e-14  1.2980844869e-14  1.57304927136e-14  1.94692107608e-14  2.5081669776e-14  3.33346516448e-14  4.29635221973e-14  5.96065179544e-14  8.04794902162e-14  1.16750568249e-13  1.73343999106e-13  3.02595485448e-13  6.92612164663e-13  2.67560249597e-12  6.93748845738e-13  3.0424333049e-13  1.78282047136e-13  1.16539934228e-13  8.33360844959e-14  5.66892465865e-14  4.56631023276e-14  3.57620264912e-14  2.83813421567e-14  2.11714244323e-14  1.55033673347e-14  1.48478131842e-14  1.00014121465e-14  1.11228056475e-14  8.65903266914e-15  1.13712730825e-14  7.38639835023e-15  5.82572469561e-15  7.25390401071e-15  6.32300334219e-15  3.81207395447e-15  3.88559496213e-15  5.68819742902e-15  2.79685252306e-15  3.9198162876e-15  4.00025717746e-15  4.49103507693e-15  4.97287205442e-15  1.59671379205e-15  3.92685936637e-15  3.40617251664e-15  5.40293107522e-15  6.21079161975e-15  4.20183700273e-15  2.34225110067e-15  2.96029595512e-15  3.12295297105e-15  5.15952803022e-15  1.21485747224e-15  6.74458159359e-15  4.51575418067e-15  4.26846055402e-15  6.2106488059e-15  7.07735660792e-15  3.63973189473e-15  2.09192386191e-15  4.34094730446e-15  3.61452038155e-15  6.15690269174e-15  3.36213101005e-15  4.63185948973e-15  3.68879629916e-15  3.50946335385e-15  2.97846984248e-15  3.60762971127e-15  6.04224546374e-15  4.95471372403e-15  7.5212426162e-15  2.60313301596e-15  4.39721366727e-15  5.83046783405e-15  6.71775868844e-15  6.5499518637e-15  4.05965692848e-15  2.975645238e-15  2.65740230867e-15  3.85808495957e-15  7.11092427061e-15  2.74842532907e-15  3.88650745331e-15  6.38295803156e-15  5.44785380642e-15  5.49501544057e-15  7.47613773869e-15  2.41749733711e-15  3.04834341002e-15  4.4559217411e-15  1.87941773329e-15  4.83392463615e-15  5.53602807464e-15  2.83651618696e-15  2.25071104785e-15  1.35618404011e-15  4.31610387002e-15  5.45645962705e-15  5.98384853585e-15  6.70867087675e-15  3.60819467401e-15  3.87000073967e-15  4.22447678094e-15  6.31133218155e-15  5.27729681016e-15  5.02502673452e-15  7.38157449842e-15  2.98723079532e-15
 6.45135368286e-15  7.19811880563e-15  4.72978305257e-16  2.72814289807e-15  3.56288433135e-15  4.61932894793e-15  6.08700468462e-15  4.57146604102e-15  7.78552652621e-15  9.14428205071e-15  8.26591334408e-15  1.0326182439e-14  1.10419300586e-14  1.48097031326e-14  1.45969147577e-14  2.19016702774e-14  2.50650127746e-14  3.14428309699e-14  4.40723141965e-14  5.69634633911e-14  7.96138523235e-14  1.16460400265e-13  1.77365278102e-13  3.04040841152e-13  6.93748845738e-13  2.66967915743e-12  6.94317176524e-13  3.02262246652e-13  1.78500729035e-13  1.1673004688e-13  7.87699642053e-14  6.16362728002e-14  4.51930778842e-14  3.72319959981e-14  2.59821131606e-14  1.77722989825e-14  1.71918761393e-14  1.22156836847e-14  1.15863055695e-14  9.05230647776e-15  1.1676173046e-14  1.1565060102e-14  7.50822650887e-15  6.49442534467e-15  5.68228857901e-15  7.12305037673e-16  7.56908764646e-15  5.9497297724e-15  4.25814401553e-15  3.9031162428e-15  4.79189180664e-15  6.26986496225e-15  4.25420113366e-15  3.4838899431e-15  5.99066218181e-15  7.73563437772e-15  5.7422708565e-15  4.55769767066e-15  3.57373829383e-15  4.48448245489e-15  4.96747875317e-15  6.4304629773e-15  7.22755098881e-15  1.97557615779e-15  4.94342456507e-15  8.12340445028e-15  5.40636012168e-15  3.1887985748e-15  1.89148570273e-15  2.7542985678e-15  9.09663805495e-16  2.63404793583e-15  3.28230716285e-15  4.06468779439e-15  2.46435543705e-15  5.1734204606e-15  4.11586814881e-15  2.88583148422e-15  2.65260265352e-15  2.52872193699e-15  2.03220046076e-15  2.30246238566e-15  5.26468221661e-15  6.73268412677e-15  8.23409056125e-15  4.05860380684e-15  5.7342352518e-15  5.53081557109e-15  5.54988864686e-15  3.12029910103e-15  1.70750666297e-15  7.46573136073e-15  4.97694216588e-15  3.96119942577e-15  6.4441091632e-15  4.6793464596e-15  6.1470047579e-15  5.01934369217e-15  5.23425745298e-15  4.91395282691e-15  4.96922972281e-15  4.36771799304e-15  1.80988250492e-15  3.44308645585e-15  6.46862395839e-15  2.77362224117e-16  3.14196999351e-15  3.7918111821e-15  3.02375145567e-15  1.78649312439e-15  3.07725643058e-15  4.74017841406e-15  3.84608320675e-15  4.86505885265e-15  3.18465063595e-15  3.66126482965e-15  2.50646747931e-15  2.35594607895e-15  3.04476815327e-15  4.35568637463e-15
 6.4416939634e-15  6.32082849222e-15  4.4413718233e-15  1.6581025898e-15  7.43934646251e-15  6.39628901877e-15  5.22345115045e-15  7.67547735244e-15  4.96792839029e-15  6.751231221e-15  5.5744340611e-15  5.13565216081e-15  1.1286568124e-14  1.01244265401e-14  1.32218717954e-14  1.89176701549e-14  2.18189080081e-14  2.55563481266e-14  3.48610086275e-14  4.19150591802e-14  5.99207999934e-14  8.1090772587e-14  1.15984981006e-13  1.77952320757e-13  3.0424333049e-13  6.94317176524e-13  2.67752285804e-12  6.91209144941e-13  3.05452168958e-13  1.75493681451e-13  1.18209120078e-13  8.19735351356e-14  6.05374180919e-14  4.27880538158e-14  3.25337996203e-14  2.38053730387e-14  2.08891425594e-14  1.77099791997e-14  1.40179847088e-14  1.25853572434e-14  1.05779044618e-14  8.81462890123e-15  7.51422869496e-15  6.06257999989e-15  7.02610035081e-16  4.04410402073e-15  4.160100934e-15  1.7006743802e-15  3.13271885666e-15  2.89330634851e-15  8.71782845353e-15  3.33760869274e-15  4.81919530048e-15  5.18132840755e-15  4.74117664522e-15  7.56683822696e-15  3.46748573293e-15  6.10381078969e-15  5.73987779791e-15  2.83827387178e-15  5.33659718551e-15  6.6369931528e-15  3.93998655104e-15  4.5607299451e-15  5.81540244239e-15  4.13036854755e-15  2.37190072695e-15  1.9977908722e-15  6.69277103973e-16  4.51044268169e-15  4.96799825487e-15  2.68617614654e-15  2.11162730613e-15  5.68549366897e-15  1.7493954526e-15  5.38111687257e-15  6.95717036157e-15  4.86907065963e-15  3.70701812768e-15  4.65030017002e-15  6.72124850177e-16  3.97330112509e-15  7.06192261735e-15  7.17248668384e-15  3.94448697453e-15 -6.24533532701e-16  5.52493162593e-15  5.0122559943e-15  2.58555139878e-15  6.70336071562e-15  3.77777171463e-15  4.35359036842e-15  5.4953407207e-15  2.7614718242e-15  2.71894361647e-15  5.71481630295e-15  5.78808954814e-15  3.59141409371e-15  4.47251868397e-15  6.70991876394e-15  5.61424625234e-15  1.74758879349e-15  4.5214127916e-15  1.94835762703e-15  5.46984808666e-15  3.3280293434e-15  3.77966985369e-15  5.28577084305e-15  3.65414970259e-15  4.95629043498e-15  5.1776343812e-15  4.13369645309e-15  6.86007451307e-16  3.45110988896e-15  8.21940131827e-15  5.08638962325e-15  5.76006660034e-15  3.79970806398e-15  6.324211278e-15  3.96803180393e-15
 4.16669410336e-15  6.00134265253e-15  2.59219500171e-15  4.2721144174e-15  5.67765030337e-15  4.90882118656e-15  1.7317507579e-15  2.66717240882e-15  4.57072312878e-15  7.77680543236e-15  7.15912404166e-15  7.75537915288e-15  1.01852172578e-14  1.21514263984e-14  1.11154109879e-14  1.4825089565e-14  1.86480554205e-14  2.35985848231e-14  2.9726722574e-14  3.50350989095e-14  4.77113495725e-14  6.03322681792e-14  8.20543060717e-14  1.1807722144e-13  1.78282047136e-13  3.02262246652e-13  6.91209144941e-13  2.66743045286e-12  6.90893965022e-13  3.03817567698e-13  1.75710758707e-13  1.15225293531e-13  8.1135503039e-14  5.99316430402e-14  4.46160522946e-14  3.14696174303e-14  2.62884716038e-14  1.95430755153e-14  1.5803590603e-14  1.2382524936e-14  1.13664789124e-14  9.70952439227e-15  1.02447992663e-14  9.80552017895e-15  7.16757338451e-15  6.2084604305e-15  4.59810404968e-15  5.84562555898e-15  6.50635333189e-15  6.65979702434e-15  7.12991844026e-15  5.16070855892e-15  4.04032624173e-15  3.52765543444e-15  5.82056264387e-15  4.44981534492e-15  3.88307854287e-15  4.74890238674e-15  1.45181974843e-15  2.90113675359e-15  3.62636354483e-16  1.38996675045e-15  2.91195795286e-15  2.26060901292e-16  3.90336243191e-15  4.59690791926e-15  4.72448299359e-15  7.23638405638e-15  5.47910665641e-15  4.4360998351e-15  3.45377193951e-15  3.6976731518e-15  7.29894692742e-15  6.3331869887e-16  4.25315097479e-15  4.22720945719e-15  2.17618782227e-15  2.5229706352e-15  3.34507467184e-15  5.75355326464e-15  2.10778012235e-15  7.51472462134e-15  4.1740215374e-15  7.15022167821e-15  2.03001863437e-15  2.16567152151e-15  5.18425604911e-15  3.67420180135e-15  2.05492768114e-15  5.04338061204e-15  2.11777262315e-15  1.23906782292e-15  5.00152915748e-15  3.03690079339e-15  3.09725498931e-15  7.61187842007e-15  4.39435015269e-15  1.70622785379e-15  2.85523482583e-15  3.09915528274e-15  7.29934265453e-15  2.67851092071e-15  2.84115697899e-15  2.09204381163e-15  3.57191420442e-15  3.70414058151e-15  5.10759135518e-15  2.04357173345e-15  5.52301495709e-15  5.40598250341e-15  8.81496589113e-16  5.18367069085e-16  7.90219242243e-16  2.15016495943e-15  6.23188580017e-15  7.41280458744e-15 -9.10480564359e-16  3.40009782133e-15  2.02909995264e-15  5.19141146588e-15
 6.26948555119e-15  6.17267967697e-15  2.54720197948e-15  9.25152474949e-16  3.96566253841e-15  3.10667370073e-15  6.57233971677e-15  3.7874770141e-15  7.67427376999e-15  8.38557186545e-15  5.3260532545e-15  6.25686682879e-15  8.73984324071e-15  5.44314453565e-15  1.06262615684e-14  1.12648818657e-14  1.18435320259e-14  1.59286845655e-14  2.37877556069e-14  2.62771607035e-14  3.57602282258e-14  4.63492825869e-14  6.09727204778e-14  7.86212289111e-14  1.16539934228e-13  1.78500729035e-13  3.05452168958e-13  6.90893965022e-13  2.66194115752e-12  6.92946946303e-13  3.04416910926e-13  1.77527415609e-13  1.17445070651e-13  8.01162248831e-14  5.70855332423e-14  4.43628338469e-14  3.12942815878e-14  2.46030077542e-14  2.1353072293e-14  1.58846458266e-14  1.26486019877e-14  1.07897269801e-14  9.7632225051e-15  7.92256871683e-15  6.35806686421e-15  6.84831637632e-15  7.26901461949e-15  8.89681020962e-15  5.33869685282e-15  7.04891804122e-15  5.98202943126e-15  5.84958839187e-15  4.80054343897e-15  3.49117148542e-15  4.6428332237e-15  4.80680262776e-15  3.21034139156e-15  5.41164173667e-15  4.99971701718e-15  5.67992269855e-15  1.99069919618e-15  3.44518290545e-15  3.96658480649e-15  5.93029918477e-15  4.34358728747e-15  7.96403157902e-15  7.22607424378e-15  7.23129905929e-15  7.56476396357e-15  5.31862654612e-15  3.51984961491e-15  2.58827240557e-15  5.09931006448e-15  4.42087187268e-15  4.5586223517e-15  1.00270727309e-14  7.46605110053e-15  4.49345781165e-15  1.6855701712e-15  4.6678329428e-15  4.91131040317e-15  4.49283907974e-15  6.22203522133e-16  2.17661112649e-15  5.41714572512e-16  1.44529146302e-15  2.91283031429e-15  6.41850656425e-15  1.05339145501e-15  4.03556861838e-15  3.38835338519e-15  2.39444811458e-15  6.60230124705e-15  3.18491713917e-15  5.12458538891e-15  7.38482316366e-15  4.62743109288e-15  5.97992227543e-15  6.68572922087e-15  4.65870352499e-15  5.55003495179e-15  4.46341748684e-15  7.12509417702e-15  4.42328622714e-15  5.28216085207e-15  1.47288304244e-15  5.49944345648e-15  3.64968971085e-15  4.9276341554e-15  5.71754897382e-15  4.06160818429e-15 -6.12182861268e-16  2.51663774568e-15  4.98975920813e-15  4.76670154543e-15  7.24596002548e-15  3.22127567823e-15  7.1578777353e-15  4.45182574754e-15  5.62748631215e-15
 5.28630951494e-15  5.75327406582e-15  3.70249595302e-15  4.73286063492e-15  4.12417570567e-15  3.85123335942e-15  5.1231990289e-15  6.28233582797e-15  7.3775040456e-15  8.63158603853e-15  9.16385727004e-15  8.38055873322e-15  6.49381390459e-15  8.14444524992e-15  1.08746985633e-14  1.04285502678e-14  1.19004487227e-14  1.24705150401e-14  1.3998084577e-14  1.91135932997e-14  2.76533197083e-14  3.52041819841e-14  4.32690465452e-14  5.97437135873e-14  8.33360844959e-14  1.1673004688e-13  1.75493681451e-13  3.03817567698e-13  6.92946946303e-13  2.67906192334e-12  6.91952123832e-13  3.04023379264e-13  1.77449807736e-13  1.16645245523e-13  7.99435138824e-14  5.828398602e-14  4.17809476094e-14  3.0700081512e-14  2.44718242242e-14  2.11038423326e-14  1.81650985682e-14  1.26226980077e-14  1.33078900539e-14  9.94246802767e-15  9.26347236548e-15  6.09578468355e-15  1.052296703e-14  7.18350733874e-15  6.92004634633e-15  4.19845303448e-15  4.07851182802e-15  4.55366376315e-15  3.83280139193e-15  4.53490779442e-15  1.30287618597e-15  1.57391722684e-15  5.22587465045e-15  4.94076455419e-15  4.79586181363e-15  1.75990039309e-15  1.85360239002e-15  6.65419383661e-15  3.81303808513e-15  3.94704415939e-15  3.77917778859e-15  3.86920476169e-15  3.27310232016e-15  3.50071437492e-15  7.14121601252e-15  3.58500605287e-15  5.08002861435e-15  4.88007812812e-15  5.82279930319e-15  5.28777260173e-15  5.60416904746e-15  6.86183435545e-15  4.50053995077e-15  2.16468114084e-15  1.62810760685e-15  1.63177331415e-15  2.83047393777e-15  2.4841721428e-15 -4.49898947081e-16  2.27566953311e-15 -6.56126230807e-16  2.28332259547e-15  9.37984104902e-17  4.43554052045e-15  3.58456154885e-15  2.99828001993e-15  2.66773405505e-15  2.45720086211e-15  6.05351247663e-15  4.68555166232e-15  7.70127687394e-16  5.74677308642e-15  3.68062223757e-15  8.24644856003e-15  5.08448221981e-15  5.41279499783e-15  4.32309353904e-15  8.06599688946e-15  6.29592737378e-15  9.049752754e-15  1.54588797701e-15  9.90681607153e-16  3.16475134066e-15  4.4080739095e-15  5.99553400318e-15  1.07194145207e-15  2.84019328857e-15  1.574714645e-15  2.30266439495e-15  3.56462759008e-15  5.03473731939e-15  4.96126734422e-15  3.62951513768e-15  3.39949271437e-15  1.86154736182e-15  2.72887503356e-15
 9.69445504506e-15  6.15219148937e-15  4.35256477641e-15  5.18451531107e-15  5.619069611e-15  3.58220482106e-15  5.4023334672e-15  1.94008309127e-15  4.19045621008e-15  3.96047426593e-15  5.8631849142e-15  5.40695846959e-15  4.02795753366e-15  6.634124566e-15  5.70530206629e-15  8.60355761259e-15  1.01358699905e-14  1.33834296774e-14  1.29651784538e-14  1.93558367484e-14  1.85956215853e-14  2.67030748172e-14  3.45671670129e-14  4.3361799501e-14  5.66892465865e-14  7.87699642053e-14  1.18209120078e-13  1.75710758707e-13  3.04416910926e-13  6.91952123832e-13  2.65220295667e-12  6.88542780468e-13  3.00125938918e-13  1.74036142783e-13  1.18494889855e-13  8.30984332501e-14  5.49647038158e-14  4.13721643632e-14  3.28540271261e-14  2.51145899066e-14  1.79937121786e-14  1.58614302969e-14  1.66160443592e-14  1.16521156915e-14  9.08726918134e-15  6.85728650274e-15  8.23507787232e-15  3.21554487426e-15  5.35801641247e-15  5.71280908355e-15  4.94901906767e-15  4.69763268617e-15  4.37919802692e-15  7.11142184443e-15  7.44323473617e-15  6.49089804443e-15  4.26942820681e-15  4.09919215604e-15  3.24931744494e-15  8.25472322169e-16  2.37407524477e-15  1.48066887892e-15  1.67196030994e-15  5.35918239828e-15  5.16700763168e-15  5.88825634324e-15  1.74458854905e-15  3.38524374921e-16  3.08086053657e-15  2.94740944926e-15  4.42043168898e-15  2.07118144131e-15  3.7740722262e-15  3.85803730961e-15  4.145167586e-15  5.72058882352e-15  4.77266962594e-15  2.94609194463e-15  2.24750518451e-15  1.99978135466e-16  2.23304754667e-15  7.92815307055e-16  6.37595216625e-16  2.6277479681e-15  1.98685418262e-15 -4.57923517845e-16 -6.38930697182e-16  2.47048677993e-15  2.34979664606e-15  4.07225158722e-17  5.35756790374e-15  2.12439176449e-15  1.74420920959e-15  1.74801505533e-15  2.02988943422e-15  7.96348012566e-15  4.88538057159e-15  4.67202927887e-15  4.20445890711e-15  4.63772511249e-15  4.12802524649e-15  5.98310549375e-15  4.29940366257e-15  2.83500452759e-15  4.68240027197e-15  3.63430462629e-15  1.80635678546e-15  2.09553725134e-15  3.02818419248e-15  4.73708005516e-15  3.43791484656e-15  2.95874077319e-15  4.63395385881e-15  2.50304741563e-15  6.82055229573e-15  3.40728152299e-15  3.92987339874e-15  5.07906514351e-15  2.27021876684e-15  6.95625425871e-15
 2.46290380969e-15  3.81547935062e-15  5.47638698035e-15  4.45226365055e-15  5.11299527774e-15  6.62827544317e-15  3.98560634127e-15  1.41879128046e-15  1.75777052471e-15  5.70610844623e-15  5.96049472109e-15  8.18816264742e-15  6.95859308334e-15  1.04935743051e-14  7.8693445012e-15  1.10009626017e-14  1.02666096494e-14  1.18034077887e-14  1.23394941105e-14  1.78410614656e-14  2.14739453033e-14  1.90617554494e-14  2.70864119722e-14  3.51857591508e-14  4.56631023276e-14  6.16362728002e-14  8.19735351356e-14  1.15225293531e-13  1.77527415609e-13  3.04023379264e-13  6.88542780468e-13  2.65943313265e-12  6.91416231474e-13  3.01242787087e-13  1.76811053769e-13  1.16731761062e-13  8.24011024695e-14  5.89129380303e-14  4.38022699966e-14  3.34123864673e-14  2.63583534875e-14  2.08481874959e-14  1.82252524376e-14  1.52391436145e-14  9.72278842178e-15  6.8754178905e-15  7.47813625221e-15  4.99628604353e-15  4.75462859905e-15  4.49185475206e-15  5.86030747834e-15  7.35059623673e-15  2.56408800723e-15  4.20548499106e-15  7.475194288e-15  4.37887533836e-15  4.19264514614e-15  3.12131080174e-15  3.55878119426e-15  6.74366246178e-16  1.45861073384e-15  3.7361867935e-15  5.10043333413e-15  3.06158037971e-15  2.21094917026e-15  5.01757229056e-15  1.27538639074e-15  4.55791328634e-15  5.25382256991e-15  4.14066877591e-15  4.65730314297e-15  5.09988972509e-15  4.82421357317e-15  4.45805669364e-15  3.66031967512e-15  4.03709014128e-15  4.88199106671e-15  4.55176666132e-15  1.7635650067e-15  1.20825810137e-15  4.39129383224e-15  3.39497168543e-15  6.31258785677e-15  3.77102884606e-15  3.67389833378e-15  3.36151838084e-15  6.17822855702e-15  4.3352808018e-15  6.243437139e-15  3.24723092735e-15  4.46334820577e-15  2.88090750853e-15 -3.07422412234e-16  6.97524718597e-16  5.53986224076e-15  8.04518950978e-15  3.41393357878e-15  6.43134951793e-15  5.76076704157e-15  4.2576827799e-15  1.90722559094e-15  4.21048102604e-15  3.23926816913e-15  1.44373060082e-15  5.19000461944e-16  2.1592557704e-15  2.23121981527e-15  4.44831376163e-15  2.01438160124e-15  6.17059456211e-15  3.59523336255e-15  4.89357448198e-15  5.51675284402e-15  3.54853265381e-15  4.28478245393e-15  4.05070550156e-15  3.1519106083e-15  3.7536751234e-15  3.23373572026e-15  3.82018777174e-15
 4.43279973715e-15  3.40311333878e-15  3.11885682999e-15  4.93897952858e-15  3.2774076106e-15  4.01048148789e-15  4.65163759619e-15  4.59077490014e-15  1.72369140245e-15  8.20796643634e-16  4.49868193125e-15  3.25147387067e-15  4.07139475668e-15  5.07169060822e-15  3.84809331447e-15  7.58915163551e-15  7.92770489575e-15  7.54189487506e-15  9.41395971288e-15  1.34395247113e-14  1.33495311274e-14  1.65206263117e-14  2.19546236851e-14  2.85455849916e-14  3.57620264912e-14  4.51930778842e-14  6.05374180919e-14  8.1135503039e-14  1.17445070651e-13  1.77449807736e-13  3.00125938918e-13  6.91416231474e-13  2.66443023849e-12  6.90679481683e-13  3.04534675472e-13  1.78388150127e-13  1.16510858867e-13  8.40002787858e-14  5.88717063249e-14  4.1772277606e-14  3.21956628603e-14  2.48770106049e-14  1.80422049346e-14  1.65094034805e-14  1.41028534401e-14  9.21062018034e-15  7.23940891857e-15  5.5173950457e-15  5.91098371814e-15  7.23655653747e-15  1.03604941517e-14  7.51545767662e-15  4.95677152656e-15  4.19262637992e-15  3.33534184066e-15  3.0024209475e-15  2.50637472373e-15  7.09142064224e-15  4.247190297e-15  8.82726495355e-16  2.01997642898e-15  4.06186033252e-15 -2.43401622599e-16  3.36522134119e-15  4.56494832498e-15  4.75752134589e-15  1.67031334989e-15  3.30528081657e-15  5.22327463166e-15  3.83274036069e-15  5.3615738038e-15  5.73694961167e-15  6.89937315379e-15  5.47868154472e-15  7.28369530479e-15  5.61125529388e-15  3.81559633435e-15  4.49319685481e-15  4.70662563109e-15  2.01931664345e-15  2.28799646541e-15  3.42654095926e-15  4.03849502024e-15  3.68395709187e-15  6.49751665859e-15  4.93983729338e-15  4.99022235809e-15  4.68991583535e-15  4.98854132713e-15  1.64401694442e-15  6.46502403385e-15  3.45700474258e-15  4.47468223026e-15  3.3275993696e-15  3.81791488417e-15  5.74840063344e-15  5.33841582077e-15  2.47466625214e-15  4.08923376806e-15  5.08816387352e-15  2.68454319765e-15  1.67220576875e-15  4.10863398714e-15  3.80220996654e-15  5.98832860722e-15  2.42929431531e-15  4.9734387699e-15  5.32588796745e-15  4.02461927109e-15  5.52978639338e-15  5.47967699702e-15  2.94108717211e-15  5.01993121755e-15  4.17884747075e-15  1.59824756987e-15  2.31869187073e-15  3.14392815411e-15  3.56889097647e-15  2.05508905539e-15  2.92596491779e-15
 4.79468944028e-15  1.99494213011e-15  2.8919792991e-15  3.47939941209e-15  2.92281839143e-15  4.36280116273e-15  3.78085918405e-15  6.42843309073e-15  6.62037423679e-16  4.16523967746e-15  6.34436593822e-15  8.49944819698e-15  6.16265579225e-15  3.1872479049e-15  4.16086617208e-15  5.81357519697e-15  8.31681525452e-15  8.14166587847e-15  8.56381306756e-15  1.15041357772e-14  1.25232013165e-14  1.41341879527e-14  1.87487697287e-14  2.26842650144e-14  2.83813421567e-14  3.72319959981e-14  4.27880538158e-14  5.99316430402e-14  8.01162248831e-14  1.16645245523e-13  1.74036142783e-13  3.01242787087e-13  6.90679481683e-13  2.66070538703e-12  6.91260300782e-13  3.03001784879e-13  1.73594435229e-13  1.18374596271e-13  8.61212348056e-14  5.98757028292e-14  4.31132992361e-14  3.38513522184e-14  2.42059413296e-14  2.03077696549e-14  1.53465384118e-14  1.57054099808e-14  1.21286566435e-14  8.55848622549e-15  9.94642084024e-15  6.34978068686e-15  8.84390115368e-15  1.04347449667e-15  1.02786578688e-15  8.93400087714e-15  2.74005044423e-15  2.77882735015e-15  5.31320510077e-15  6.81408840473e-15  6.9348082463e-15  6.90859221487e-15  2.54003158658e-15  4.77763250003e-15  4.68684212649e-15  1.47215435976e-15  2.07758787061e-15  5.62112258341e-15  8.72939190617e-16  3.12533961247e-15  4.60246413917e-15  4.96752955669e-15  3.2017116884e-15  3.2246397849e-15  2.46911232362e-15  4.92331155088e-15  3.78069487829e-15  3.11322004848e-15  1.8386145129e-15  2.75339043744e-15  4.55933669092e-15  8.50284631604e-16  1.64878795333e-15  2.2795943649e-15 -1.14028022479e-15 -6.99550436521e-16  2.05381338419e-15  4.50717480399e-15  4.56130841981e-15  5.22079890646e-15  1.35198499141e-15  5.33512881851e-15  4.10298825663e-15  2.67173587073e-15  2.99062580423e-15  3.34983930315e-15  2.0404449889e-15  3.55367479184e-15  1.27349567852e-16  2.43656107378e-15  1.43756288889e-15  5.48369195315e-15  3.30725421285e-15  2.63938390037e-15  9.58791283275e-16  5.98346744106e-15  3.07118013135e-15  1.63459450522e-16  3.3289490131e-15  4.83295176543e-15  2.50801183114e-15  4.0763030709e-15  5.69783938135e-15  2.70962361747e-15  6.17540898265e-15  7.43223907494e-15  6.72458119525e-15  5.88846377697e-15  2.88091568647e-15  4.78293819214e-15  2.8298276274e-15  2.75513269137e-15
 4.75132496556e-15  5.1368940417e-15  6.22281893033e-15  4.93852005646e-15  5.63851018637e-15  4.86645907633e-15  2.79639126744e-15  6.28098958219e-15 -7.75711336357e-16  9.91407366807e-16  2.94300308401e-15  6.18518131402e-15  5.42571952897e-15  5.65432568717e-15  4.85443640364e-15  6.83389996506e-15  7.23862607775e-15  8.39008353389e-15  9.61114992782e-15  1.09586532102e-14  9.47082677385e-15  8.03447402114e-15  1.63090639737e-14  2.04950591164e-14  2.11714244323e-14  2.59821131606e-14  3.25337996203e-14  4.46160522946e-14  5.70855332423e-14  7.99435138824e-14  1.18494889855e-13  1.76811053769e-13  3.04534675472e-13  6.91260300782e-13  2.66875527379e-12  6.90787676039e-13  2.99511192159e-13  1.77631424171e-13  1.14917874817e-13  8.29485513259e-14  6.04071072521e-14  4.27912358269e-14  3.29797258947e-14  2.48308669175e-14  2.26649815555e-14  1.80839810049e-14  1.16688629519e-14  1.12839493414e-14  1.10645298836e-14  7.29930606554e-15  7.93875193765e-15  6.40463561499e-15  8.43065203634e-15  6.02441069617e-15  4.3212682849e-15  2.74042381818e-15  4.81089304641e-15  4.96518774046e-15  6.02453406235e-15  4.75914402507e-15  3.01945146284e-15  4.55971046384e-15  3.74073664588e-15  1.08043424829e-15  2.2351162083e-15  6.49460303098e-15  8.3331527804e-16  2.21641072142e-15  4.44222385027e-15  8.22070522995e-16  4.44331613731e-15  6.61185755303e-15  5.71968771794e-15  5.43128263101e-15  3.1645961933e-15  4.58994669517e-15  1.81963374438e-15  4.07754805716e-15  3.92575351316e-15  4.47109888761e-15  4.9180952582e-15  5.98663284781e-15  3.85625255448e-15  1.3728575722e-15  2.45166050776e-15  5.4711349874e-15  7.02384083119e-15  4.82647857825e-15  1.75413473884e-15  5.00360043978e-15  4.29030441179e-15  4.98335994519e-15  6.64800992197e-15  5.53537719281e-15  6.77400328298e-15  9.53519755933e-15  5.80366953552e-15  3.11216058147e-15  3.19717106917e-15  5.40364238855e-15  5.03904854306e-15  6.34817003754e-15  4.8024886536e-15  6.64852597813e-15  5.44947507976e-15  1.95929511168e-15  6.92681034451e-15  2.20497224296e-15  4.87345367701e-15  6.68841891459e-15  4.50461511203e-15  2.79127336014e-15  1.85496145463e-15  4.38299294156e-15  3.67417753443e-15  3.62280006247e-15  6.66705507953e-15  3.24131268627e-15  3.71331688044e-15  4.60600775921e-15
 1.63226815038e-15  2.36060407744e-15  5.3531766486e-15  2.51729481491e-15  6.1163227464e-15  5.96252405924e-15  4.81075508254e-15  3.74623619735e-15  3.08852526171e-15  1.88435834768e-15  4.30782124386e-15  3.62286756691e-15  3.74428227548e-15  5.80264285722e-15  4.96298301547e-15  2.20439342378e-15  9.13010730314e-16  4.51691360971e-15  4.61748320125e-15  4.66808587289e-15  1.02795067875e-14  7.62750659618e-15  1.26167424567e-14  1.38464801772e-14  1.55033673347e-14  1.77722989825e-14  2.38053730387e-14  3.14696174303e-14  4.43628338469e-14  5.828398602e-14  8.30984332501e-14  1.16731761062e-13  1.78388150127e-13  3.03001784879e-13  6.90787676039e-13  2.66675128543e-12  6.92766408143e-13  3.04692667924e-13  1.774426095e-13  1.12363830106e-13  8.34337901339e-14  5.90843452117e-14  4.51181434899e-14  3.69255184728e-14  2.76514392182e-14  2.0961230566e-14  1.52647001101e-14  1.28995741884e-14  1.09154598214e-14  7.69426418614e-15  6.67791846801e-15  4.37912221301e-15  6.83223687781e-15  5.4163875216e-15  3.14572749334e-15  5.01781898294e-15  3.28851367608e-15  1.35521073311e-15  4.94817808996e-15  4.28479574184e-15  1.85164076242e-15  3.81890708947e-15  1.1315825541e-15  1.16408772404e-15  4.40129149079e-15  6.78413281821e-15  4.0791334342e-15  3.26106324913e-15  2.64220923325e-15  3.0071283505e-15  5.44274569119e-15  5.98360871076e-15  3.48234891635e-15  1.0602299558e-15  1.11256589214e-16 -1.06224823239e-15 -8.39983214605e-16 -3.09458442726e-16 -1.6742718203e-16  3.21279119197e-15  2.43465350365e-15  2.201207723e-15  3.42284180452e-15  8.88514215898e-16  3.71715175781e-15  5.17958996003e-15  5.30051307997e-15  3.45917778497e-15  1.50994717178e-15  3.38611842078e-15  3.94061479481e-16  3.08868779943e-15  4.83483156879e-15  3.91117098608e-15  5.12685453048e-15  4.00533835289e-15  5.09508154544e-15  1.68757036569e-15  3.52114429444e-15  7.21205389581e-15  5.25867525293e-15  7.05335451439e-15  1.22877227589e-15  1.69675171671e-15  2.43788392677e-15  2.37328714205e-15  4.72361743297e-15  1.60643550669e-15 -1.85943233481e-16  3.49182124032e-15  6.84381504661e-16  4.24688755231e-15  2.70978018909e-15  4.91928689561e-15  7.13933680418e-15  8.28803549395e-15  5.98155887956e-15  4.79225485238e-15  3.22969254658e-15  2.29792392587e-15
 3.08284648822e-15  7.1060722177e-15  5.93989930961e-15  8.35726328737e-15  6.49269938847e-15  3.55092157277e-15  3.85217438328e-15  2.11489708277e-15  2.77159714159e-15  1.49505254711e-15  4.67986675115e-15  4.19562669911e-15  3.72509382461e-15  4.91338936716e-15  4.73204707531e-15  3.13551413913e-15  5.51291353731e-15  4.93133164809e-15  6.70463743039e-15  8.03729999598e-15  8.89399358749e-15  8.41598562571e-15  9.37069889622e-15  1.12323878971e-14  1.48478131842e-14  1.71918761393e-14  2.08891425594e-14  2.62884716038e-14  3.12942815878e-14  4.17809476094e-14  5.49647038158e-14  8.24011024695e-14  1.16510858867e-13  1.73594435229e-13  2.99511192159e-13  6.92766408143e-13  2.66754420011e-12  6.88853105291e-13  3.01144350435e-13  1.75489046846e-13  1.17242418971e-13  8.24500512966e-14  5.82382776092e-14  4.58731934026e-14  3.63979364948e-14  2.48042548535e-14  2.1835126797e-14  1.67670672493e-14  1.3074135744e-14  9.28655881684e-15  8.49689390981e-15  1.0280392278e-14  5.45701816689e-15  9.62030792549e-15  6.33679930046e-15  6.28106913548e-15  6.82698038236e-15  7.01552515755e-15  8.91174557849e-15  4.08012594028e-15  4.6020150791e-15  2.9204784591e-15  5.61920712843e-15  4.61905231841e-15  5.71264802595e-15  5.07025039809e-15  6.47105779743e-15  4.90691948342e-15  3.69850736892e-16  4.27694140071e-15  1.41450448717e-15  2.133923754e-15  4.9690603091e-15  2.76606323522e-15  5.44760987266e-15  3.84940276535e-15  4.53242235638e-15  4.06502613959e-15  5.17822435469e-15  2.95245666402e-15  6.08282973278e-15  4.79227302674e-15  3.60938709599e-15  5.11947166194e-15  4.95259819909e-15  4.15395076331e-15  1.47878589608e-15  5.83542475156e-15  1.80940703308e-15  4.21581478491e-15  4.50441250511e-15  6.40097075718e-15  6.42796293582e-15  5.66765503126e-15  8.94539246554e-15  5.11209185817e-15  5.28558877576e-15  3.13730801944e-15  3.31843400238e-15  5.6721542288e-15  5.00859334474e-15  6.08889281782e-15  2.32671092709e-15  2.27591459734e-15  4.54288511029e-15  1.36784249807e-15  5.77923251994e-15  2.60349517907e-15  3.50911685495e-15  1.25933744082e-16  9.82921821852e-16  2.87046656849e-15  1.89328638736e-15  3.73081844371e-15  5.12151249654e-15  3.76399817619e-15  4.52354347637e-15  3.69919608605e-15  6.06993764205e-15  5.22332683024e-15
 4.360670856e-16  4.23743881107e-15  5.30991802982e-15  4.8442543689e-15  5.80035123935e-15  2.69198992468e-15  3.74511323237e-15  4.90846072853e-15  5.71360388297e-15  1.67975227051e-15  2.92176950113e-15  5.50472787727e-15  5.56757578194e-15  6.49616404578e-15  6.37361735193e-15  5.98605729412e-15  6.23531076141e-15  4.01693627067e-15  9.2328791816e-15  8.46259582264e-15  3.05203707231e-15  4.9904299951e-15  5.3269201312e-15  8.90985934602e-15  1.00014121465e-14  1.22156836847e-14  1.77099791997e-14  1.95430755153e-14  2.46030077542e-14  3.0700081512e-14  4.13721643632e-14  5.89129380303e-14  8.40002787858e-14  1.18374596271e-13  1.77631424171e-13  3.04692667924e-13  6.88853105291e-13  2.66093612346e-12  6.91577245652e-13  3.03176458152e-13  1.77843327309e-13  1.17744237853e-13  7.75484802529e-14  5.78902611378e-14  4.15740933011e-14  3.58432876859e-14  2.89187060642e-14  2.10872355433e-14  1.88452568024e-14  1.61046663595e-14  7.74058890287e-15  1.04657973658e-14  5.76695828384e-15  9.03991185325e-15  7.84243526932e-15  8.19609202382e-15  6.60977275711e-15  6.24900727743e-15  7.1877769431e-15  7.21133282666e-15  4.08945899056e-15  5.04482684322e-15  4.22326969867e-15  2.30313924122e-15  5.7164816445e-15  6.01861417515e-15  6.17905917399e-15  4.05562637094e-15  2.26002100717e-15  6.78068311458e-15  3.36301949656e-16  1.67992559256e-15  4.32236198465e-15  3.21691745954e-15  4.87888974587e-15  3.90546239306e-15  4.39573150486e-15  7.31273948823e-15  4.62080299828e-15  4.96322182424e-15  5.67738369939e-15  1.04908084836e-15  3.25338952115e-15 -1.08861844202e-15  6.54188927301e-16  2.96163612211e-15  1.7187656496e-15  3.30645078186e-15  1.33775447533e-15  2.64264189425e-15  4.05011075219e-15  5.40733655289e-15  2.55936248727e-15  2.13895136648e-15  3.20644302881e-15  1.42522827168e-15  2.87103108966e-15  3.37297778515e-15  4.7602127173e-15  7.17398032816e-15  6.85272062857e-15  6.29969912201e-15  1.7245045414e-15  2.68828609353e-15  4.30730969261e-15  4.81589412668e-15  2.07995057255e-15  1.18460424976e-15  1.1892710057e-15  3.91375339792e-15  1.45042936362e-15  1.29385165874e-15  3.50454491458e-15  5.46690313942e-15  6.66067397816e-15  5.94325326857e-15  5.44239765637e-15  2.19990888793e-15  1.28786466646e-15  4.29743781288e-15
-2.78838368867e-16  4.20500519127e-15  5.53002716574e-15  5.77136228261e-15  4.04704094503e-15  3.05135081826e-15  4.65533847335e-15  6.44949228499e-15  4.75504049435e-15  2.68810060576e-15  1.14685389937e-15  3.29412095044e-15  4.81303608959e-15  3.48545148324e-15  2.3498632485e-15  6.65752995658e-15  6.00453421651e-15  6.20972025884e-15  7.02516231155e-15  5.8448549278e-15  7.40030405157e-15  5.75844650709e-15  8.19070021361e-15  8.61766482631e-15  1.11228056475e-14  1.15863055695e-14  1.40179847088e-14  1.5803590603e-14  2.1353072293e-14  2.44718242242e-14  3.28540271261e-14  4.38022699966e-14  5.88717063249e-14  8.61212348056e-14  1.14917874817e-13  1.774426095e-13  3.01144350435e-13  6.91577245652e-13  2.67228913562e-12  6.93006186211e-13  3.03298062524e-13  1.77588771309e-13  1.15268590861e-13  8.15046897567e-14  6.0064713834e-14  4.56911965151e-14  3.69300660692e-14  2.43979319236e-14  2.29623431149e-14  1.94995070726e-14  1.36126046196e-14  9.20722483618e-15  1.11535507032e-14  9.18995299166e-15  7.48141641861e-15  5.71864009217e-15  7.07573268191e-15  6.75614581354e-15  7.92722766916e-15  5.73706233692e-15  5.58501405792e-15  3.53918591685e-15  5.93331970986e-15  4.09628686702e-15  5.51983750098e-15  7.57749055898e-15  6.80461729402e-15  6.99252621197e-15  4.08897170756e-15  9.61835049972e-15  5.75225710262e-15  8.46395870646e-15  3.03638536015e-15  3.38999482816e-15  3.55349687011e-15  7.34333098748e-15  3.08484934725e-15  5.19761620621e-15  4.94937668832e-15  6.51653926048e-15  4.12354884085e-15  3.87371110922e-15  2.64893266785e-15  4.59441627122e-16  4.26872604348e-15  1.61130075254e-15  5.72006215779e-15  3.25041356943e-15  2.32532098054e-15  4.03105193624e-15  4.93763629791e-15  6.83693367916e-15  5.0294379808e-15  5.02669110865e-15  3.51497485623e-15  3.09940665629e-15  3.27226405142e-15  1.77034205707e-15  2.62307926409e-15  3.87730981461e-15  3.72805343866e-15  2.39345525535e-15  2.51293649281e-15  2.67219860237e-15  3.66669701448e-15  2.38936273819e-15  3.00614903311e-15  4.10120052141e-15  3.31281127089e-15  2.54757824281e-15  2.91331055447e-15  4.31173780253e-15  3.38277388837e-15  1.90579709045e-15  3.7049541278e-15  2.20454315033e-15  2.95269434021e-15  4.03493746725e-15  1.73784406527e-15  5.75505132316e-15
 3.44439790227e-16  3.178761075e-15  2.04129657946e-15  5.1510168414e-15  5.93734712819e-15  7.55134309632e-16  2.98433405271e-15  4.4247522052e-15  4.33252803439e-15  3.18415120159e-15  4.68709731102e-15  9.33072423664e-15  4.97796201474e-15  6.31167756935e-15  5.96655131395e-15  7.87797190736e-15  6.82009793865e-15  5.44761032196e-15  8.33616552896e-15  4.8488635085e-15  4.92799395966e-15  5.04022370365e-15  5.38546127359e-15  5.95440877417e-15  8.65903266914e-15  9.05230647776e-15  1.25853572434e-14  1.2382524936e-14  1.58846458266e-14  2.11038423326e-14  2.51145899066e-14  3.34123864673e-14  4.1772277606e-14  5.98757028292e-14  8.29485513259e-14  1.12363830106e-13  1.75489046846e-13  3.03176458152e-13  6.93006186211e-13  2.66228520688e-12  6.90891191644e-13  3.04808738197e-13  1.7724748831e-13  1.16892327318e-13  7.88101250652e-14  5.81732383767e-14  4.63976744479e-14  3.32881632804e-14  2.55993531299e-14  2.20025066088e-14  1.67811981908e-14  1.13469400599e-14  1.0761460029e-14  1.32143896918e-14  8.7057773775e-15  9.75939849519e-15  4.74148156943e-15  5.38658799198e-15  4.92668663419e-15  5.14033232761e-15  7.53875078598e-15  6.49212463423e-15  6.20832946823e-15  6.7892234316e-15  6.66012799652e-15  4.68524872123e-15  4.50138950604e-15  6.76114027127e-15  4.91903094181e-15  6.5854962013e-15  3.70539799742e-15  7.27958448939e-15  5.52718431411e-15  2.46325604112e-16  2.25939535598e-15  5.68394312389e-16  2.58646764062e-15  5.77176965484e-15  5.41910486489e-15  1.84890883592e-15  3.10968172513e-15  3.39869247497e-15  2.52198313903e-15  2.5961293419e-15  6.0433306496e-15  4.30815441832e-15  4.66171643129e-15  4.01575263049e-15  4.99418635672e-15  1.87459968985e-15  2.52675447311e-15  6.24711603602e-15  6.25328837781e-15  1.04144233718e-14  5.42979096917e-15  1.869752881e-15  5.34737853631e-15  6.399144341e-15  5.14105395863e-15  5.82096591597e-15  3.19105320944e-15  4.81009871498e-15  3.61222788507e-15  2.85585142986e-15  4.39468806871e-15  3.76755470443e-15  4.07560570014e-15  4.83139806718e-15  3.39735979532e-15  4.92678095519e-15  1.49275393605e-15  2.33944368428e-15  3.43177257211e-15  5.53548431942e-15  3.39242789246e-15  2.88257979964e-15  6.0644330763e-15  5.37130576269e-15  2.22020344706e-15  5.1074241067e-15
 5.15450795207e-15  4.56240671745e-15  2.77786728561e-15  5.24419990285e-15  4.11913932748e-15  1.41810372633e-15  5.61149440398e-15  3.73558128128e-15  6.25212840287e-15  4.39084133078e-15  7.10354554023e-15  6.84817775925e-15  4.95055284011e-15  5.81245055781e-15  6.64070486196e-15  4.42231984289e-15  7.58302235186e-15  7.02777745489e-15  4.86077677669e-15  5.41265453846e-15  4.16257351464e-15  7.52260589469e-15  6.51765988819e-15  5.35300875608e-15  1.13712730825e-14  1.1676173046e-14  1.05779044618e-14  1.13664789124e-14  1.26486019877e-14  1.81650985682e-14  1.79937121786e-14  2.63583534875e-14  3.21956628603e-14  4.31132992361e-14  6.04071072521e-14  8.34337901339e-14  1.17242418971e-13  1.77843327309e-13  3.03298062524e-13  6.90891191644e-13  2.66780982452e-12  6.92855765119e-13  3.05321478958e-13  1.78322956263e-13  1.1484569686e-13  8.08617048728e-14  6.20057374407e-14  4.75277963161e-14  3.22762682386e-14  2.44290418365e-14  2.02410141213e-14  1.58005979874e-14  1.6123761868e-14  1.55220974915e-14  9.87766290804e-15  9.34861693478e-15  8.41396173533e-15  6.59652141868e-15  7.12617126408e-15  5.11653784492e-15  2.58680686061e-15  7.13782484862e-15  5.32432542152e-15  5.88348958896e-15  5.51790024057e-15  3.80202888095e-15  3.24677337743e-15  2.71545551669e-15  5.87241096862e-15  7.26639814594e-15  6.89704034726e-15  4.94289703996e-15  1.34421360942e-15  2.56458370699e-15 -7.56433067201e-16  1.74067732785e-16  2.92803462928e-16  4.42261921741e-15  4.62288640851e-15 -4.70706438444e-16  5.09011246495e-15  3.89917852871e-15  4.61918428996e-15  3.02047049393e-15  5.58936881879e-15  3.08911326282e-15  4.21363704522e-15  4.63085360624e-15  5.41110027547e-15  1.32469286403e-15  3.68138995386e-15  5.03600521843e-15  6.53517796585e-15  6.17121383048e-15  5.82967743095e-15  4.88473578718e-15  5.98206564671e-15  4.76068999409e-15  6.53915951417e-15  2.73410140533e-15  2.0177972783e-15  2.64917721435e-15  1.13244295412e-15  4.87000254616e-15  6.72151600884e-15  6.24450846996e-15  4.3925585641e-15  3.66517866268e-15  3.32097169267e-15  3.6199581156e-15  5.43821072751e-15  4.14163268991e-15  6.67573073943e-15  7.16962262355e-15  5.37037952992e-15  5.1219934809e-15  7.1496062065e-15  4.60541453485e-15  2.73206031601e-15  6.15982765383e-15
 2.65000479969e-15  5.18370658448e-15  5.81714335023e-15  3.17122423166e-15  6.27720553236e-15  5.0129210303e-15  5.60401085188e-15  4.56846694016e-15  6.02124012433e-15  4.15989589638e-15  3.7823799222e-15  7.30608873357e-15  5.28972995e-15  5.93036878622e-15  5.02388305537e-15  3.58446974798e-15  7.35242659332e-15  8.19863662152e-15  6.37470671656e-15  5.56879049784e-15  3.7294271035e-15  5.78882786962e-15  5.89321001693e-15  8.39367434506e-15  7.38639835023e-15  1.1565060102e-14  8.81462890123e-15  9.70952439227e-15  1.07897269801e-14  1.26226980077e-14  1.58614302969e-14  2.08481874959e-14  2.48770106049e-14  3.38513522184e-14  4.27912358269e-14  5.90843452117e-14  8.24500512966e-14  1.17744237853e-13  1.77588771309e-13  3.04808738197e-13  6.92855765119e-13  2.66986720262e-12  6.94019625347e-13  3.05920379617e-13  1.76595662731e-13  1.17525289399e-13  8.39143860574e-14  6.11079685502e-14  4.14126792138e-14  3.22103400704e-14  2.36360027385e-14  2.10291853633e-14  1.68498143597e-14  1.58472851062e-14  9.03539783583e-15  1.13973513191e-14  1.02289999937e-14  9.35677665535e-15  7.79601004773e-15  8.68543113831e-15  9.0308355347e-15  9.16753974502e-15  7.01115387329e-15  7.07519637886e-15  8.87441994739e-15  3.66154826845e-15  5.53570829016e-15  2.09366577853e-15  3.12689440845e-15  5.47032176563e-15  7.02550113962e-15  3.92141998629e-15  3.65881360236e-15  4.42075262041e-15  1.68717411578e-15  3.39783735631e-15  1.55815541027e-15  4.94085442289e-15  6.15670896325e-15  1.31553437405e-15  3.68272524387e-15  5.07898996234e-15  5.98586014004e-15  6.52180071735e-15  3.82865313506e-15  3.44466535223e-15  6.21499657626e-15  2.16169464563e-15  3.74944066114e-15  4.17757903353e-15  6.45278749331e-15  5.04763977797e-15  3.07179991588e-15  1.83832920106e-15  4.91060201464e-15  6.90800745936e-15  4.43539598119e-15  5.11980797457e-15  7.26079703593e-15  3.2457283523e-15  4.5870534328e-15  4.47479719107e-15  2.92462035013e-15  2.11047083629e-15  5.7616265231e-15  5.61684068078e-15  4.98678742723e-15  3.25732342898e-15  3.2783609039e-15  4.90554365277e-15  6.12958491648e-15  4.10382623587e-15  2.89561921818e-15  3.85546605358e-15  4.45532631771e-15  3.94605511649e-15  5.66628221751e-15  4.71914962665e-15  4.91012166392e-15  8.50222140024e-15
 4.16168105015e-15  9.30310776307e-16  2.59553681012e-15  1.34581724297e-15  2.74250187165e-15  5.5492644424e-15  4.70380247052e-15  1.37242020534e-15  5.99128241196e-15  5.6035980935e-15  4.96310054142e-15  8.13037360605e-15  5.58856047268e-15  4.30171394392e-15  1.40374662618e-15  4.52478023216e-15  5.69830431793e-15  7.26515282542e-15  6.32134167795e-15  5.84058313098e-15  4.04118087104e-15  5.36459515891e-15  5.33461704135e-15  5.99328973766e-15  5.82572469561e-15  7.50822650887e-15  7.51422869496e-15  1.02447992663e-14  9.7632225051e-15  1.33078900539e-14  1.66160443592e-14  1.82252524376e-14  1.80422049346e-14  2.42059413296e-14  3.29797258947e-14  4.51181434899e-14  5.82382776092e-14  7.75484802529e-14  1.15268590861e-13  1.7724748831e-13  3.05321478958e-13  6.94019625347e-13  2.67308531778e-12  6.92838900594e-13  3.0661372173e-13  1.79146032654e-13  1.1871007707e-13  8.1839655037e-14  5.96052394728e-14  4.35898287002e-14  3.62569122073e-14  2.75315142715e-14  1.85688630144e-14  1.69281587585e-14  8.54004688662e-15  1.23737928409e-14  1.52074156144e-14  9.29185761376e-15  9.50302890215e-15  8.23932109245e-15  9.38456713684e-15  8.22132305766e-15  6.58102864756e-15  3.69299779637e-15  6.83630889456e-15  3.84341031973e-15  5.63650142244e-15  1.85634388854e-15  3.3681545479e-15  4.33233612101e-15  6.68580994655e-15  3.97927457528e-15  4.45260549996e-15  2.99434086472e-16  4.96014245062e-15  2.1236638204e-15  3.91307518027e-15  1.34218610537e-15  6.69669329393e-15  3.02937933032e-15  4.88685060364e-15  5.24836353761e-15  6.17178952387e-15  6.22947990903e-15  3.63753193167e-15  3.58036697441e-15  5.47191335049e-15  2.89222720037e-15  3.97072406648e-15  8.19934155065e-16  2.82268401385e-15  6.49013430275e-15  3.83110821979e-15  4.72337715474e-15  3.98413838075e-15  7.50829017396e-15  2.2309500547e-15  4.84615176228e-15  4.8210431087e-15  3.3726641617e-15  2.56307267675e-15  4.23263412061e-15  4.2931649642e-15  1.40421886078e-15  6.42429246569e-15  5.24116126069e-15  4.75811132777e-15  9.32452659575e-16  2.08985239867e-15  6.44154122479e-15  3.5974768025e-15  1.04558530939e-15  4.51008424491e-15  5.28771040338e-15  3.84235843336e-15  6.96113257313e-15  6.76269449731e-15  5.41340253647e-15  6.00181194438e-15  4.72968333633e-15
 2.31084656049e-15  3.13428584888e-15  1.43032578833e-15  1.20631389259e-15  4.31233315978e-15  1.64576174971e-15  1.36634404329e-15  1.46720811067e-15  4.04014118433e-15  2.90246406538e-15  4.14808133028e-15  3.17697562502e-15  7.38718226942e-15  2.08763540446e-15  5.61924714009e-15  3.42156217339e-16  1.83573796395e-15  5.37353573409e-15  6.78396766511e-15  3.96194443494e-15  4.28969812534e-15  6.34468172729e-15  5.04310009604e-15  6.27642886739e-15  7.25390401071e-15  6.49442534467e-15  6.06257999989e-15  9.80552017895e-15  7.92256871683e-15  9.94246802767e-15  1.16521156915e-14  1.52391436145e-14  1.65094034805e-14  2.03077696549e-14  2.48308669175e-14  3.69255184728e-14  4.58731934026e-14  5.78902611378e-14  8.15046897567e-14  1.16892327318e-13  1.78322956263e-13  3.05920379617e-13  6.92838900594e-13  2.66078158641e-12  6.92958933726e-13  3.04080311476e-13  1.79237465709e-13  1.17779980142e-13  8.20764149101e-14  5.97501116147e-14  4.62640222348e-14  3.83430456361e-14  2.4706908533e-14  2.05507811162e-14  1.75901440771e-14  1.39388468968e-14  1.36030026264e-14  1.1195184677e-14  9.53374359586e-15  1.00066742575e-14  7.1262321221e-15  6.78656233392e-15  4.27337723968e-15  4.92456354277e-15  6.2410654178e-15  2.51236038567e-15  3.01291106757e-15  6.4051717449e-15  5.27999082125e-15  6.68096166922e-15  4.96233277533e-15  6.8435978466e-15  5.4211573719e-15  3.49209332633e-15  3.18320517508e-15  4.95573562403e-15 -8.27716226929e-16  4.22092551742e-15  4.59448586996e-15  2.8705460562e-15  5.37876006187e-15  3.51302924469e-15  3.03595143517e-15  4.0425235316e-15  3.14826921014e-15  5.29191440399e-15  6.37005129014e-15  4.51343437104e-15  2.22148433226e-15  2.95627008693e-15  5.11687595253e-15  5.79371689775e-15  4.06904849941e-15  2.83498274831e-15  1.70913637552e-15  3.77289993102e-15  4.54981306364e-15  2.57022957369e-15  4.75717432228e-15  6.46637317335e-15  6.15272622145e-15  6.73589513101e-15  1.97212849882e-15  3.18176676952e-15  1.09650197894e-15  3.52761334892e-15  2.43908523383e-15  3.88351325877e-15  5.45314644125e-15  4.34985650365e-15  6.12689099355e-15  6.86846912348e-15  4.13597092459e-15  5.52916282606e-15  4.86641228218e-15  2.89368706842e-15  5.22293782824e-15  5.08012558517e-15  4.60302479548e-15  7.24409726421e-15
 1.68368305782e-15  3.53057947594e-15  5.24374333477e-15  4.55574751035e-15  7.28320732444e-15  5.33600110525e-15  3.50928909593e-15  8.5174897295e-15  8.09639357524e-15  6.87663747634e-15  4.01452378276e-15  3.94075537761e-15  4.12292864091e-15  1.0084285138e-15  6.82933605177e-15  1.82501014652e-15  2.56847960153e-15  7.0821680222e-15  4.25674559107e-15  3.95207751737e-15  1.37712216041e-15  1.75113055222e-15  5.24691000555e-15  6.51577083172e-15  6.32300334219e-15  5.68228857901e-15  7.02610035081e-16  7.16757338451e-15  6.35806686421e-15  9.26347236548e-15  9.08726918134e-15  9.72278842178e-15  1.41028534401e-14  1.53465384118e-14  2.26649815555e-14  2.76514392182e-14  3.63979364948e-14  4.15740933011e-14  6.0064713834e-14  7.88101250652e-14  1.1484569686e-13  1.76595662731e-13  3.0661372173e-13  6.92958933726e-13  2.66346433785e-12  6.92173738257e-13  3.05649234619e-13  1.82244314774e-13  1.1830091889e-13  8.08534844504e-14  6.05371789916e-14  4.64501547042e-14  3.39594606777e-14  2.89684215194e-14  2.13131349733e-14  1.91378942563e-14  1.80045033576e-14  1.6351418737e-14  1.38031597401e-14  1.11565656816e-14  6.81736114792e-15  7.22665833225e-15  6.69586377782e-15  7.43468443827e-15  6.45785351733e-15  7.39872964099e-15  6.47899896235e-15  6.29702872383e-15  7.71976532815e-15  8.5783381009e-15  7.74897940382e-15  7.30151461963e-15  6.37980665835e-15  4.92566562125e-15  5.50766113025e-15  4.54478046992e-15  1.25882981757e-15  4.30291346023e-15  2.50264799576e-15 -5.65847940141e-16  3.01928255032e-15  4.03088464462e-15  3.44159754151e-15  3.39715287959e-15  4.47457680273e-15  3.72744195795e-15  4.66911245881e-15  2.82091327597e-15  7.26831303104e-15  2.91160932028e-15  6.07755188998e-15  3.15067133718e-15  4.62566117469e-15  6.36924471937e-15  6.02342219691e-15  3.90370514064e-15  2.71919206575e-15  2.96273777041e-15  5.31450172063e-15  4.47224673046e-15  2.48083989574e-15  3.99561360165e-15  6.26253903991e-16 -2.87423327095e-15  1.27588679401e-16  3.43861166859e-15  9.52936216398e-16  2.35477172309e-15  1.65731763572e-15  3.17638263451e-15  3.54158521531e-15  4.08401633206e-15  5.07674972259e-15  6.42699803151e-15  4.61449480623e-15  4.27688993079e-15  4.36778527886e-15  4.85931183827e-15  4.34753108264e-15  5.25884126968e-15
-2.43942879569e-16  3.62757802382e-15  7.28461374194e-15  5.51660656596e-15  8.11206995121e-15  4.11950603217e-15  1.13582791302e-15 -9.59496302422e-16  2.04683675358e-15  4.0387063998e-15  2.01664797935e-15  1.55317613885e-15  3.79345874453e-15  3.39047710884e-15  3.01457806387e-15  4.30020157388e-15  3.2405939411e-15  4.73193347982e-15  5.59653688059e-15  6.23981169082e-15  2.99103711802e-15  3.78895127906e-15  5.88507444492e-15  5.27002735451e-15  3.81207395447e-15  7.12305037673e-16  4.04410402073e-15  6.2084604305e-15  6.84831637632e-15  6.09578468355e-15  6.85728650274e-15  6.8754178905e-15  9.21062018034e-15  1.57054099808e-14  1.80839810049e-14  2.0961230566e-14  2.48042548535e-14  3.58432876859e-14  4.56911965151e-14  5.81732383767e-14  8.08617048728e-14  1.17525289399e-13  1.79146032654e-13  3.04080311476e-13  6.92173738257e-13  2.66544316251e-12  6.88999805483e-13  3.06761628706e-13  1.75682248657e-13  1.14752233335e-13  8.10080309135e-14  5.98967230069e-14  4.32621108519e-14  3.28906487288e-14  2.59239554259e-14  2.15899562223e-14  1.67122043396e-14  1.28239555488e-14  1.12792193344e-14  9.96498438477e-15  6.53790218679e-15  5.43401593336e-15  7.69980432939e-15  4.48823907357e-15  6.92649848093e-15  7.38689896093e-15  5.47301891877e-15  8.26004849096e-15  4.97720386776e-15  4.30030927786e-15  4.15501891491e-15  5.93000223344e-15  6.26619754257e-15  4.31807170645e-15  6.49127609992e-15  2.36184116881e-15  3.3150828905e-15  4.68948504149e-15  7.72647082061e-16  2.03861483998e-15  3.27101784416e-15  2.88801697819e-15  5.31634036476e-15  6.47988215951e-15  5.16501594891e-15  5.71079802342e-15  5.21184419208e-15  4.1169803273e-15  3.3682413423e-15  3.203208358e-15  3.91380403358e-15  5.51094995089e-15  2.10508091064e-15  4.47120234799e-15  5.6591420519e-15  4.21124766672e-15  6.40578502057e-15  7.39767835702e-15  5.71764095598e-15  5.00518714227e-15  1.61557020263e-15  4.11726799571e-15  3.76741404999e-15 -1.12334053895e-15  1.41330558104e-15  1.74847533189e-15  4.14694721723e-15  4.20969396928e-15  3.54950161191e-15  2.21953659883e-15  9.3931208821e-16 -4.8882555155e-16  1.05913851463e-15  3.57794975138e-15  3.9242006851e-15  6.68380027857e-15  6.05591975233e-15  6.3317152393e-15  5.91794539129e-15  4.23465019454e-15
 4.77067457102e-15  6.32604684044e-15  6.25502933558e-15  4.68053924651e-15  7.83230705174e-15  2.02031971307e-15  3.43504756383e-15  3.90807546775e-15  6.17597144825e-15  3.01998157866e-15  3.3904617174e-15  2.01638571975e-15  5.14299673802e-15  3.5517154841e-15  3.61395612562e-15  2.30851526099e-15  4.06093830162e-15  4.02365288523e-15  6.70881095616e-15  4.48321241028e-15  6.24576392599e-15  5.36269097711e-15  3.73237507624e-15  2.8685366163e-15  3.88559496213e-15  7.56908764646e-15  4.160100934e-15  4.59810404968e-15  7.26901461949e-15  1.052296703e-14  8.23507787232e-15  7.47813625221e-15  7.23940891857e-15  1.21286566435e-14  1.16688629519e-14  1.52647001101e-14  2.1835126797e-14  2.89187060642e-14  3.69300660692e-14  4.63976744479e-14  6.20057374407e-14  8.39143860574e-14  1.1871007707e-13  1.79237465709e-13  3.05649234619e-13  6.88999805483e-13  2.65999324516e-12  6.92971109794e-13  3.02132886348e-13  1.72932664214e-13  1.13221808918e-13  7.99362754417e-14  5.8719332296e-14  4.47835566963e-14  3.33680001778e-14  2.78253707349e-14  2.06475614698e-14  1.72451213389e-14  1.40579038832e-14  1.29367821557e-14  7.64361937882e-15  9.69538919569e-15  7.73195418046e-15  5.91786190454e-15  7.83360824026e-15  6.2402874005e-15  5.12627913981e-15  5.92092820527e-15  5.04738674469e-15  5.6558233922e-15  3.71358505079e-15  5.87400425648e-15  3.82238737849e-15  1.77921596119e-15  3.61384094475e-15  3.05284543364e-16  4.24134285755e-15  3.38688917169e-15  1.84554089937e-15  3.89489275212e-15  2.62613637271e-15  1.59029628232e-15  5.18318177271e-15  6.33355012165e-15  2.98899954174e-15  6.86044427284e-15  6.74092451651e-15  9.79854221376e-16  2.69590348226e-15  1.50828688631e-15  2.86874013995e-15  5.93765550465e-15  6.17270074547e-15  5.70318103968e-15  7.99542456213e-15  4.67222054934e-15  3.6700411905e-15  2.63420171779e-15  2.75931551397e-15  5.53575409704e-15  7.65673462388e-15  8.59535276879e-15  7.43341125364e-15  4.11559580521e-15  3.81885499853e-15  4.22986289796e-15  6.09656438068e-15  4.8226708074e-15  5.77583601321e-15  7.57974448454e-15  4.71196059777e-15  4.93667050133e-15  1.0389716107e-15  2.3918167117e-15  3.86176480867e-15  4.8851865891e-15  4.89074561281e-15  3.69962879102e-15  5.91992161997e-15  2.38252662963e-15
 5.08451161309e-15  3.70404485867e-15  6.53207831967e-15  4.55994118983e-15  7.52807195425e-15  4.59860255702e-15  4.68260207111e-15  9.50018534905e-16  4.3473763058e-15  4.89364872479e-15  3.77498617791e-15  6.70027277184e-15  4.00053334975e-15  2.8860961653e-15  3.22245080361e-15  4.58610885966e-15  3.74585080048e-15  6.1522510522e-15  6.61851023443e-15  5.940477738e-15  6.95521841747e-15  4.25559324232e-15  3.5483516907e-15  3.57152923306e-15  5.68819742902e-15  5.9497297724e-15  1.7006743802e-15  5.84562555898e-15  8.89681020962e-15  7.18350733874e-15  3.21554487426e-15  4.99628604353e-15  5.5173950457e-15  8.55848622549e-15  1.12839493414e-14  1.28995741884e-14  1.67670672493e-14  2.10872355433e-14  2.43979319236e-14  3.32881632804e-14  4.75277963161e-14  6.11079685502e-14  8.1839655037e-14  1.17779980142e-13  1.82244314774e-13  3.06761628706e-13  6.92971109794e-13  2.66542403036e-12  6.89624740563e-13  3.04091603266e-13  1.77602233968e-13  1.13471950349e-13  8.0278147607e-14  5.88498554989e-14  4.44486331214e-14  3.4600999126e-14  2.6198494263e-14  2.15823595867e-14  1.94766508674e-14  1.39503010667e-14  8.00205439443e-15  9.39301469143e-15  7.11109878016e-15  6.39690640069e-15  9.03931284335e-15  4.51301025595e-15  4.67937383204e-15  5.21244130648e-15  7.38852493194e-15  4.73275649568e-15  5.44584117689e-15  4.41547738864e-15  2.48052139383e-15  1.00895623725e-15  4.06214214713e-15  3.95963589233e-15  3.95124973744e-15  3.55768369578e-15  1.19902190923e-15  1.99511594363e-15  4.40186902588e-15  6.30255169641e-15  5.51282273563e-15  5.80069043302e-15  2.46264158485e-15  6.142188165e-15  5.55625452016e-15  4.40212228729e-15  5.21216150645e-15  7.09422267875e-15  8.51656531392e-15  5.16705539334e-15  4.02112133809e-15  3.58400329544e-15  5.19689856825e-15  3.94150190691e-15  2.97119314772e-15  4.24850715907e-15  6.75341474113e-15  5.78913125214e-15  5.73450499479e-15  6.93750694406e-15  7.1969114807e-15  3.6324810604e-15  4.30196423743e-15  7.36960591954e-15  5.06079638577e-15  5.71854503272e-15  4.82635778251e-15  7.34004539644e-15  5.8132560372e-15  7.79983603041e-15  4.64713519478e-15  4.57404177369e-15  2.87307386158e-15  5.17875782591e-15  6.05090024824e-15  5.63108237306e-15  4.87945245063e-15  2.5695221157e-15
 3.18988124577e-15  1.53129562081e-15  3.44588957157e-15  4.61713082646e-15  7.18008744912e-15  4.38220465803e-15  5.83267378721e-15  3.74483602384e-15  4.7687299952e-15  2.05273263455e-15  3.81572627164e-15  3.62035613902e-15  1.81733414842e-15  2.42950698148e-15  2.14632798043e-15  3.17254758944e-15  2.54028492354e-15  5.67413799921e-15  4.64377728334e-15  4.70746654408e-15  5.99452327019e-15  1.91399165331e-15  2.25453512089e-15  3.76593848486e-16  2.79685252306e-15  4.25814401553e-15  3.13271885666e-15  6.50635333189e-15  5.33869685282e-15  6.92004634633e-15  5.35801641247e-15  4.75462859905e-15  5.91098371814e-15  9.94642084024e-15  1.10645298836e-14  1.09154598214e-14  1.3074135744e-14  1.88452568024e-14  2.29623431149e-14  2.55993531299e-14  3.22762682386e-14  4.14126792138e-14  5.96052394728e-14  8.20764149101e-14  1.1830091889e-13  1.75682248657e-13  3.02132886348e-13  6.89624740563e-13  2.65628281991e-12  6.91414125911e-13  3.01950904514e-13  1.72292532375e-13  1.16273329663e-13  8.04032075285e-14  6.06971879579e-14  4.51434584621e-14  3.37631936295e-14  2.72366998207e-14  2.45941389048e-14  1.90211882831e-14  1.1764458299e-14  1.00134636388e-14  1.24100549867e-14  8.71547147701e-15  6.67340651343e-15  7.90527299355e-15  7.4720796168e-15  4.01655555543e-15  6.43701342371e-15  6.30547088621e-15  5.65140770094e-15  2.58862914779e-15  5.2537796011e-15  3.42188589918e-16  4.61122623136e-16  2.58883753215e-15  3.36179866164e-15  4.49300479407e-15  2.99074146928e-15  3.72094978631e-15  5.0470801552e-15  5.57467243784e-15  3.6573992204e-15  5.79460557501e-15  5.06423295682e-15  3.33439478423e-15  7.60922768857e-16  2.70449909897e-15  3.5069829477e-15  5.48418484284e-15  6.47469264427e-15  3.97265126411e-15  2.59682554472e-15  3.54927663935e-15  2.61834512446e-15  3.24351319672e-15  4.03142519855e-15  5.78399738799e-15  4.61673706659e-15  5.24379518855e-15  1.90264734514e-15  5.61667460524e-15  9.00719784919e-15  8.9862769825e-15  8.12759193449e-15  5.60234237177e-15  4.21448372476e-15  4.49160778301e-15  5.71238763055e-15  3.78078138267e-15  1.81726275596e-15  3.50111873972e-15  2.56278079257e-15  3.75524730179e-15  2.67161739686e-15  3.21248857228e-15  5.07964998027e-15  4.7941439912e-15  3.21941483744e-15  5.98294835414e-15
 2.09469113792e-15  1.81932849541e-15  7.68105189908e-16  6.52360449852e-15  3.7043293199e-15  3.00369692685e-15  3.90168861991e-15  4.87659062355e-16  6.19588652487e-15  2.78371663326e-15  6.10195233185e-15  1.04680478122e-14  5.05952823956e-15  7.0777916372e-15  4.17700007539e-15  4.15459292616e-15  3.70559809042e-15  3.61580822317e-15  6.41340119471e-15  5.27674339144e-15  5.18158904751e-15  4.75879940737e-16  4.1553081412e-15  3.82275912958e-15  3.9198162876e-15  3.9031162428e-15  2.89330634851e-15  6.65979702434e-15  7.04891804122e-15  4.19845303448e-15  5.71280908355e-15  4.49185475206e-15  7.23655653747e-15  6.34978068686e-15  7.29930606554e-15  7.69426418614e-15  9.28655881684e-15  1.61046663595e-14  1.94995070726e-14  2.20025066088e-14  2.44290418365e-14  3.22103400704e-14  4.35898287002e-14  5.97501116147e-14  8.08534844504e-14  1.14752233335e-13  1.72932664214e-13  3.04091603266e-13  6.91414125911e-13  2.66086193049e-12  6.89802000403e-13  2.99584553982e-13  1.75562644996e-13  1.17103014272e-13  8.26039113382e-14  5.97799976331e-14  4.24408849979e-14  3.28248027366e-14  2.91848887346e-14  2.31210364961e-14  1.56819533351e-14  1.2616020433e-14  9.27110268391e-15  8.69293603175e-15  8.58587794851e-15  7.4850014966e-15  6.73371997057e-15  7.84213758655e-15  5.46122021703e-15  8.00691431255e-15  8.01831269352e-15  6.66259039317e-15  3.71141478668e-15  2.88751618745e-15  4.2335126482e-15  1.68228276685e-15  5.02866489232e-15  4.0931070828e-15  5.83296400048e-15  2.74970230359e-15  4.09249946839e-15  2.6543078579e-15  4.35505127557e-15  4.16182606544e-15  1.28452800408e-15  8.30918171953e-16 -9.20327031551e-17  3.97942356204e-15  3.45613760049e-15  5.2840222983e-15  1.30292235128e-15  5.97788526468e-16  1.77044940081e-15  3.89240791165e-15  4.72438744015e-15  4.53235560918e-15  3.6541710366e-15  3.62232148147e-15  5.7912118548e-15  7.16691158301e-15  3.92121441724e-15  4.75454331375e-15  5.14809995411e-15  6.78826099839e-15  2.49978341991e-15  4.48417727111e-15  2.52398220317e-15  1.86996272205e-15  3.99141217781e-15  2.20865759365e-15  4.00752546391e-15  4.17190729807e-15  5.2420491916e-15  4.28059884029e-15  2.86448749432e-15  2.1267004358e-15  3.35566236208e-15  4.48237720994e-15  4.63159767867e-15  2.27328505603e-15
 3.7544737011e-15  2.95444180214e-15  3.04614050032e-15  4.83496444318e-15  4.34105889443e-15  6.4714183279e-15  5.95621285288e-15  2.75016599889e-15  4.40528798468e-15  4.83997864616e-15  4.58750048917e-15  5.24741324113e-15  5.53338567112e-15  4.118309745e-15 -1.32286746443e-16  3.46180275384e-15  1.91605807588e-15  4.51055849644e-15  7.72179413129e-15  8.28462496403e-15  4.2027710633e-15  4.88237820824e-15  2.04902769194e-15  5.03842398239e-15  4.00025717746e-15  4.79189180664e-15  8.71782845353e-15  7.12991844026e-15  5.98202943126e-15  4.07851182802e-15  4.94901906767e-15  5.86030747834e-15  1.03604941517e-14  8.84390115368e-15  7.93875193765e-15  6.67791846801e-15  8.49689390981e-15  7.74058890287e-15  1.36126046196e-14  1.67811981908e-14  2.02410141213e-14  2.36360027385e-14  3.62569122073e-14  4.62640222348e-14  6.05371789916e-14  8.10080309135e-14  1.13221808918e-13  1.77602233968e-13  3.01950904514e-13  6.89802000403e-13  2.68460628917e-12  6.94596310725e-13  3.08847370865e-13  1.78534163233e-13  1.15809369512e-13  8.35906501322e-14  5.90698396067e-14  4.48416800388e-14  3.22096159709e-14  2.55650512604e-14  2.01059730183e-14  1.37428446799e-14  1.29895331842e-14  1.23692793915e-14  1.01587539267e-14  9.63639572789e-15  7.01245909639e-15  1.10992616311e-14  7.58176518811e-15  5.93533529259e-15  6.46442108134e-15  7.56657429163e-15  2.43054078453e-15  5.04128216333e-15  2.57532787922e-15  5.0363713186e-15  6.66711679642e-15  6.28687731183e-15  8.14100655209e-15  5.14154475185e-15  4.63734121182e-15  4.97840013682e-15  4.06417076094e-15  3.9298008411e-15  4.83566685071e-15  5.95758548329e-15  1.13164619032e-15  5.13579312847e-15  3.35252380499e-15 -4.08870784326e-16  4.84588698438e-15  1.95907295388e-15  4.80988154146e-15  4.3953328358e-15  4.39168339162e-15  4.33954806126e-15  4.07765997088e-15  5.03636374247e-15  1.43938536446e-15  3.81560078193e-15  7.33059304248e-15  6.01154442108e-15  3.03241314563e-15  3.7245544086e-15  4.98480759077e-15  5.23078426703e-15  3.91607727266e-15  4.23688946325e-15  3.77179957959e-15  3.40087977376e-15  3.6009358712e-15  6.99533213608e-15  5.3199720131e-15  6.41000059448e-15  5.5967605958e-15  5.8588767319e-15  3.98519141381e-15  7.72366945736e-15  5.22911254908e-15  1.32760152155e-15
 3.31924206933e-15  6.87716966286e-15  7.28223539061e-15  2.88993873398e-15  1.96925575159e-15  4.43705832251e-15  5.01102830631e-15  1.58587296353e-15  6.08256176738e-15  5.15866162615e-15  7.2455532287e-15  5.01310574416e-15  4.27614867486e-15 -1.06826982831e-16  9.0323804209e-16  4.36392416754e-15  2.63224125969e-15  6.08134961984e-15  3.43509800263e-15  4.14470556525e-15  1.54863489873e-15  1.20879723542e-15  2.32569150765e-15  4.66814851663e-15  4.49103507693e-15  6.26986496225e-15  3.33760869274e-15  5.16070855892e-15  5.84958839187e-15  4.55366376315e-15  4.69763268617e-15  7.35059623673e-15  7.51545767662e-15  1.04347449667e-15  6.40463561499e-15  4.37912221301e-15  1.0280392278e-14  1.04657973658e-14  9.20722483618e-15  1.13469400599e-14  1.58005979874e-14  2.10291853633e-14  2.75315142715e-14  3.83430456361e-14  4.64501547042e-14  5.98967230069e-14  7.99362754417e-14  1.13471950349e-13  1.72292532375e-13  2.99584553982e-13  6.94596310725e-13  2.67523999705e-12  6.93645720046e-13  3.03639282614e-13  1.78429253357e-13  1.16113269988e-13  8.11018022385e-14  6.07154192581e-14  4.31279665083e-14  3.43556464746e-14  2.72090959963e-14  1.9846086904e-14  1.54755558228e-14  1.37927661052e-14  1.42337721408e-14  1.4385184544e-14  1.16212201071e-14  9.78474399575e-15  3.85457601658e-15  5.5551306028e-15  3.93285851946e-15  2.84844597823e-15  4.04799467723e-15  3.66246305921e-15  7.65926681814e-16  2.13016164717e-15  2.70190623017e-15  1.05956387441e-15  2.26155484781e-15  4.00143850705e-15  2.27632555004e-15  2.92837912907e-15  4.41636527011e-15  3.0929758175e-15  2.89844106949e-15  3.06763557712e-15  2.50945968136e-15  2.33933939418e-15  1.57840386883e-15  3.5256963337e-15  6.34896603211e-15  5.1832575552e-16  3.30816487014e-15  5.16097696407e-15  5.00850310726e-15  3.62972376014e-15  3.5342907476e-15  4.36056611088e-15  2.15745937804e-15  4.41247840162e-15  4.74394247436e-15  6.55418288319e-15  7.31606396956e-15  7.68587478167e-15  6.99597496884e-15  6.21286888606e-15  4.4333328181e-15  4.07616774731e-15  4.86797100085e-15  4.8596915942e-15  5.1839025136e-15  5.8405497568e-15  5.23808796268e-15  6.13189909671e-15  6.47617968878e-15  6.72135493754e-15  5.36244924948e-15  6.69408634874e-15  2.95252164599e-15  5.98290401413e-15
 3.40772318899e-15  2.19362649007e-15  3.48582921035e-15  2.68485952781e-15 -2.25541162915e-16  3.45261115905e-15  5.48956457499e-15  4.73969647561e-15  5.17046044146e-15  2.95350924573e-15  3.98716714146e-15  7.01038650938e-15  4.10101605325e-15  2.96196524508e-15  3.09985266622e-15  3.79030997483e-15  4.20104401141e-15  6.42517687768e-15  5.60097666992e-15  4.10336478538e-15  2.58713313622e-15  3.23644975037e-15  5.42736051748e-15  3.70374166919e-15  4.97287205442e-15  4.25420113366e-15  4.81919530048e-15  4.04032624173e-15  4.80054343897e-15  3.83280139193e-15  4.37919802692e-15  2.56408800723e-15  4.95677152656e-15  1.02786578688e-15  8.43065203634e-15  6.83223687781e-15  5.45701816689e-15  5.76695828384e-15  1.11535507032e-14  1.0761460029e-14  1.6123761868e-14  1.68498143597e-14  1.85688630144e-14  2.4706908533e-14  3.39594606777e-14  4.32621108519e-14  5.8719332296e-14  8.0278147607e-14  1.16273329663e-13  1.75562644996e-13  3.08847370865e-13  6.93645720046e-13  2.67071089841e-12  6.90776121214e-13  3.04526888983e-13  1.74069557064e-13  1.1431875685e-13  8.06841407485e-14  5.90013423066e-14  4.78642531755e-14  3.43909138631e-14  2.67157706573e-14  2.22353975337e-14  1.90081412423e-14  1.51539202503e-14  1.37893315303e-14  1.08783470221e-14  1.01099948026e-14  8.48112270588e-15  7.34882489789e-15  6.41301841098e-15  5.86315337604e-15  5.3818995476e-15  4.48888398715e-15  1.99824645375e-15  2.66362491674e-15  3.0796667951e-15  1.35273942242e-15  3.29471828619e-15  5.35487238546e-15  3.52738844645e-15  2.18001421936e-15  4.2944766003e-15  9.32510343182e-16  4.29042335181e-15  3.13678924825e-15  4.26254887898e-15  1.63912587512e-15  4.14977836771e-15  4.75573146428e-15  6.46974396455e-15  2.07075957276e-15  1.42393865222e-15  3.4847109331e-15  4.38343536319e-15  5.89513511994e-15  6.49491596846e-15  3.98549774623e-16  2.22421669295e-16  3.82577211186e-15  5.14345148214e-15  6.04127407581e-15  4.45828575137e-15  6.1145180631e-15  5.53346692905e-15  6.16932166285e-15  6.81083849704e-15  5.46061695998e-15  4.2399749472e-15  4.97283770375e-15  7.0735510052e-15  3.9039122924e-15  3.44413990814e-15  6.36983989659e-15  8.44221638956e-15  8.18114040067e-15  5.36062310799e-15  3.86719757693e-15  4.81799184466e-15  3.5393437156e-15
 3.14170485793e-15  4.5258965167e-15  6.20965689795e-15  1.20151046923e-15  2.3846236784e-15  4.78679596772e-15  3.43443399705e-15  5.75823891446e-15  2.99337911122e-15  1.8604398505e-15  1.74904885563e-15  3.72749847123e-15  2.98053533675e-15  1.88570621941e-15  5.48513591465e-15  3.95754530125e-15  1.7854322387e-15  4.78709299471e-15  6.3592411089e-15  5.43007736742e-15  3.01916705716e-15  5.19682006165e-15  4.50857192539e-15  4.22400552469e-15  1.59671379205e-15  3.4838899431e-15  5.18132840755e-15  3.52765543444e-15  3.49117148542e-15  4.53490779442e-15  7.11142184443e-15  4.20548499106e-15  4.19262637992e-15  8.93400087714e-15  6.02441069617e-15  5.4163875216e-15  9.62030792549e-15  9.03991185325e-15  9.18995299166e-15  1.32143896918e-14  1.55220974915e-14  1.58472851062e-14  1.69281587585e-14  2.05507811162e-14  2.89684215194e-14  3.28906487288e-14  4.47835566963e-14  5.88498554989e-14  8.04032075285e-14  1.17103014272e-13  1.78534163233e-13  3.03639282614e-13  6.90776121214e-13  2.66194940246e-12  6.93052973501e-13  3.01815077312e-13  1.75908414454e-13  1.17398560439e-13  7.9965317751e-14  5.79575467312e-14  4.34780754089e-14  3.22049798388e-14  2.56964742241e-14  2.02716510475e-14  1.59676986172e-14  1.47309576752e-14  1.37535007484e-14  1.33001689935e-14  8.88281006381e-15  8.63119300638e-15  6.20260615997e-15  5.09714283539e-15  5.32854858068e-15  7.17788247639e-15  3.47120932954e-15  2.2722080697e-15  6.24115577097e-15  5.7991209461e-15  3.20283100356e-15  4.02108617909e-15  4.62169112884e-15  6.39454069892e-15  5.16061850343e-15  4.17573343839e-15  4.60581917137e-15  3.75307219372e-15  2.7216248979e-15  2.40441248443e-15  2.30112192073e-15  3.73803921392e-15  5.75743228852e-15  1.24362568996e-15  5.4935125346e-15  3.36473030654e-15  3.94371114361e-15  7.22010534943e-17  2.59244589627e-15  1.58625253228e-15  4.49064527723e-15  6.48190001726e-15  3.77080095167e-15  3.40684444873e-15  5.54122073925e-15  4.12277102281e-15  6.49586655717e-15  3.20629664008e-15  2.49048287198e-15  4.68539711874e-15  6.49820214071e-15  3.73075177368e-15  1.96519604349e-15  2.5350939216e-15  3.07338417396e-15  5.47391742134e-15  6.78032114264e-15  7.28532064646e-15  4.86948123431e-15  6.78525716335e-15  4.36250741301e-15  4.087904055e-15
 4.81583172107e-15  6.08029103976e-15  5.22569516423e-15  1.77674467597e-15  2.63918474745e-15  2.49391568151e-15  3.96974702667e-15  4.22386709964e-15  3.09708678807e-15  3.73344171864e-15  1.64979662515e-15  5.22539894304e-15  6.34726449859e-15  5.75677056214e-15  3.28112395441e-15  3.61868877069e-15  3.87208623698e-15  4.34486784628e-15  3.12564366605e-15  2.83072882945e-15  3.82519648343e-15  4.58623096551e-15  1.5779813376e-15  6.79558313374e-15  3.92685936637e-15  5.99066218181e-15  4.74117664522e-15  5.82056264387e-15  4.6428332237e-15  1.30287618597e-15  7.44323473617e-15  7.475194288e-15  3.33534184066e-15  2.74005044423e-15  4.3212682849e-15  3.14572749334e-15  6.33679930046e-15  7.84243526932e-15  7.48141641861e-15  8.7057773775e-15  9.87766290804e-15  9.03539783583e-15  8.54004688662e-15  1.75901440771e-14  2.13131349733e-14  2.59239554259e-14  3.33680001778e-14  4.44486331214e-14  6.06971879579e-14  8.26039113382e-14  1.15809369512e-13  1.78429253357e-13  3.04526888983e-13  6.93052973501e-13  2.66869424997e-12  6.91972247549e-13  3.02960078943e-13  1.74818720791e-13  1.16994790766e-13  8.15040947159e-14  6.08299360681e-14  4.67821836861e-14  3.28088923524e-14  2.90793281292e-14  2.42395848376e-14  1.88666181805e-14  1.17356046233e-14  9.94136593224e-15  9.43837179365e-15  1.06387272823e-14  7.34210171909e-15  7.49614574186e-15  4.9479741472e-15  4.90066067157e-15  5.72344616064e-15  2.67487656199e-15  5.92410714813e-15  4.90417003191e-15  1.74500606419e-15  3.68211566465e-15  3.08093643561e-15  5.81873617329e-15  6.57495790436e-15  3.37353703099e-15  2.63182746679e-15 -4.58403584507e-16  2.93000358899e-15 -3.42283421138e-16  4.73059293496e-15  6.12651450425e-15  7.62749339301e-15  7.05822627578e-15  5.4472977041e-15  3.77440262325e-15  3.97641434858e-15  3.45764945007e-15  2.51879143486e-15  1.11012624831e-15  2.66343683039e-15  1.24119123669e-15  1.90210897453e-15  4.31012038458e-15  7.73660809211e-15  5.91683322018e-15  2.39483822875e-15  5.22309870701e-15  2.92028983113e-15  4.59878734043e-15  9.76902035803e-15  2.78957221237e-15  5.68966911987e-15  6.10474890116e-15  2.45362581883e-15  6.2714864465e-15  6.18968114264e-15  6.71924411115e-15  6.13715153315e-15  5.43852043659e-15  2.37324020827e-15 -2.78301835988e-16
 2.20871989661e-15  5.14645863788e-15  4.46920654913e-15  4.07384846496e-15  1.65647274058e-15  3.81020654866e-15  4.00227601046e-15  4.71670014511e-15  3.2313440692e-15  7.00422951171e-15  6.26977099238e-15  4.12427389681e-15  3.19097809745e-15  3.0927242408e-15  4.3731813916e-15  1.26804263169e-15  1.26105771394e-15  5.60214907942e-15  5.15180873194e-15  5.30078027392e-15  2.94712750326e-15  2.35940870247e-15  3.62153891005e-15  5.77558586669e-15  3.40617251664e-15  7.73563437772e-15  7.56683822696e-15  4.44981534492e-15  4.80680262776e-15  1.57391722684e-15  6.49089804443e-15  4.37887533836e-15  3.0024209475e-15  2.77882735015e-15  2.74042381818e-15  5.01781898294e-15  6.28106913548e-15  8.19609202382e-15  5.71864009217e-15  9.75939849519e-15  9.34861693478e-15  1.13973513191e-14  1.23737928409e-14  1.39388468968e-14  1.91378942563e-14  2.15899562223e-14  2.78253707349e-14  3.4600999126e-14  4.51434584621e-14  5.97799976331e-14  8.35906501322e-14  1.16113269988e-13  1.74069557064e-13  3.01815077312e-13  6.91972247549e-13  2.66379059522e-12  6.91185737339e-13  3.05193740528e-13  1.76736845698e-13  1.16766913109e-13  8.18406280078e-14  5.69138026266e-14  4.55532945821e-14  3.53324910863e-14  2.68128165386e-14  2.31751832389e-14  1.49986389163e-14  1.04854335287e-14  1.35087629096e-14  1.25913645039e-14  8.36409332792e-15  5.62613597275e-15  4.14218353053e-15  6.26185667753e-15  7.25098277934e-15  6.66933409413e-15  7.64775894631e-15  5.86857026512e-15  1.14963665012e-15  9.22729669285e-17  2.5207687721e-15  4.0566842957e-15  8.3772380901e-15  4.89057411251e-15  1.06543300902e-15  2.67503150653e-15  2.89501759827e-15  2.07734702032e-15  2.66971547857e-15  3.94104473256e-15  7.74154376413e-15  5.50071090706e-15  4.07666354164e-15  3.89179947213e-15 -1.92256204529e-16  2.54222616852e-15  3.02004957365e-15  3.52487269685e-15  1.15186685666e-15  3.4575772839e-15  3.84095017038e-15  5.70656103182e-15  5.82496660396e-15  2.55216878564e-15  2.67021080146e-15  3.90315478945e-15  4.07863882266e-15  6.46560389942e-15  3.1742805321e-15  2.00724815196e-15  2.95589455559e-15  4.87761245512e-15  1.45568246075e-15  2.897686455e-15  2.43963181311e-15  4.43254430345e-15  2.51738678055e-15  4.46071601862e-15  4.06431869643e-15  4.78726225395e-15
 6.41333724322e-15  5.33223652026e-15  2.11078379614e-15  3.23561683902e-15  2.57633148768e-15  4.56257445397e-15  4.45474907718e-15  4.61211901214e-15  1.55618709842e-15  2.72671140647e-15  1.54453005819e-15  3.96900857426e-15  6.90836686637e-15  6.0240762234e-15  1.73952456659e-15  4.99171314125e-15  3.90947291769e-15  7.48274961789e-15  7.78841967222e-15  9.03447677935e-15  5.46038689172e-15  4.24815660963e-15  4.46273650698e-15  5.35875667094e-15  5.40293107522e-15  5.7422708565e-15  3.46748573293e-15  3.88307854287e-15  3.21034139156e-15  5.22587465045e-15  4.26942820681e-15  4.19264514614e-15  2.50637472373e-15  5.31320510077e-15  4.81089304641e-15  3.28851367608e-15  6.82698038236e-15  6.60977275711e-15  7.07573268191e-15  4.74148156943e-15  8.41396173533e-15  1.02289999937e-14  1.52074156144e-14  1.36030026264e-14  1.80045033576e-14  1.67122043396e-14  2.06475614698e-14  2.6198494263e-14  3.37631936295e-14  4.24408849979e-14  5.90698396067e-14  8.11018022385e-14  1.1431875685e-13  1.75908414454e-13  3.02960078943e-13  6.91185737339e-13  2.66747042981e-12  6.96447639919e-13  3.04871309288e-13  1.75762942637e-13  1.17101925087e-13  7.80940268985e-14  6.11894806814e-14  4.10817639557e-14  3.34510126661e-14  2.76828242948e-14  2.42956487137e-14  1.39233295343e-14  1.53103124598e-14  1.35205096446e-14  1.14256289168e-14  9.10901864091e-15  3.97090282541e-15  6.93686747978e-15  2.43900467496e-15  2.88562833653e-15  1.91007215894e-15  4.27643865751e-15  2.53623146519e-15  3.73457678359e-15  8.05155829867e-15  4.44682865779e-15  8.40130653107e-15  3.19913099831e-15  3.51486750785e-15  2.31415433848e-15  3.42848978018e-15  1.1505388107e-15  4.08905184019e-15  2.89029618084e-15  7.21497483435e-15  4.76682174918e-15  4.65871954547e-15  5.43341952634e-15  2.02823799434e-15  3.96901565883e-15  3.51066007799e-15  5.39059912676e-15  2.47506824944e-15  6.05797685326e-15  4.63169065728e-15  5.82416422074e-15  5.84750603389e-15  7.1414617947e-15  5.93660629697e-15  5.29381878092e-15  2.63864327181e-15  3.47811063981e-15  4.38208083692e-15  2.50636995334e-15  5.17653409777e-15  4.86686375515e-15  3.40196051828e-15  5.49670051587e-15  2.35099690924e-15  4.31779441701e-16  3.62955472082e-15  5.96146774007e-15  6.00901001924e-15  3.58877858645e-15
 5.76850969879e-15  3.6807948924e-15  4.3301670751e-15  4.47987908669e-15  3.22888304156e-15  2.79933152661e-15  4.88457813566e-15  3.99182956212e-15  2.6848001577e-15  9.98481954659e-16  1.66700730197e-15  6.05832815937e-15  3.97819841728e-15  2.74477096856e-15  2.16703613418e-15  1.03237974979e-15  5.80925279142e-15  3.53675111009e-15  4.13805417798e-15  4.57036687724e-15  3.59474576459e-15  4.19005885444e-15  2.85707861661e-15  4.28139737771e-15  6.21079161975e-15  4.55769767066e-15  6.10381078969e-15  4.74890238674e-15  5.41164173667e-15  4.94076455419e-15  4.09919215604e-15  3.12131080174e-15  7.09142064224e-15  6.81408840473e-15  4.96518774046e-15  1.35521073311e-15  7.01552515755e-15  6.24900727743e-15  6.75614581354e-15  5.38658799198e-15  6.59652141868e-15  9.35677665535e-15  9.29185761376e-15  1.1195184677e-14  1.6351418737e-14  1.28239555488e-14  1.72451213389e-14  2.15823595867e-14  2.72366998207e-14  3.28248027366e-14  4.48416800388e-14  6.07154192581e-14  8.06841407485e-14  1.17398560439e-13  1.74818720791e-13  3.05193740528e-13  6.96447639919e-13  2.67703659661e-12  6.90645522848e-13  3.08497952051e-13  1.77430152271e-13  1.13115741452e-13  8.14929910617e-14  5.99897180936e-14  4.38287530533e-14  3.20404692616e-14  2.7010427032e-14  1.77724941478e-14  1.86734883756e-14  1.66362016824e-14  1.19606520609e-14  9.58741708435e-15  7.08783052267e-15  9.05851808501e-15  7.91629440915e-15  8.48868743953e-15  6.77890848869e-15  5.12731445421e-15  5.65059209487e-15  3.70872750127e-15  4.36614332846e-15  6.79940846937e-15  4.35578158514e-15  2.31276833432e-15  6.59780570034e-15  3.40906417024e-15  6.96696874233e-15  3.42211754329e-15  4.24615886557e-15  1.99543407359e-15  3.75535392896e-15  7.1857587746e-15  7.52207244356e-15  1.95237241577e-15  3.12735175963e-15  7.23485125239e-15  4.1066686067e-15  3.75682807668e-15  4.94878207443e-15  4.73689655072e-15  6.08262375762e-15  5.25898845846e-15  3.31654418259e-15  5.36459918473e-15  2.04351238938e-15  4.11007420283e-15  3.15086313818e-15  1.9921020476e-15  7.5672626353e-15  4.56965397394e-15  1.0770264429e-15  5.41910837158e-15  4.00278073141e-15  6.57745127171e-15  7.19436876582e-15  1.15116534629e-15  4.46085823754e-15  5.75606921923e-15  2.8041624057e-15  4.41392295927e-15
 3.83222488731e-15  2.37262638848e-15  2.5178652242e-15  1.54138053547e-15  2.54952018957e-15  3.47018527769e-15  4.57277004838e-15  4.31478538942e-15  7.03002197916e-15  3.86766014339e-15  2.74170653369e-15  6.59114849731e-15  6.35997014247e-15  3.7370505511e-15  3.43707352819e-15  5.67685165479e-15  4.54851411685e-15  1.88079186162e-15  4.96908371968e-15  4.64040200056e-15  4.21978751344e-15 -3.00153431564e-16  3.37339243671e-15  7.49146780161e-15  4.20183700273e-15  3.57373829383e-15  5.73987779791e-15  1.45181974843e-15  4.99971701718e-15  4.79586181363e-15  3.24931744494e-15  3.55878119426e-15  4.247190297e-15  6.9348082463e-15  6.02453406235e-15  4.94817808996e-15  8.91174557849e-15  7.1877769431e-15  7.92722766916e-15  4.92668663419e-15  7.12617126408e-15  7.79601004773e-15  9.50302890215e-15  9.53374359586e-15  1.38031597401e-14  1.12792193344e-14  1.40579038832e-14  1.94766508674e-14  2.45941389048e-14  2.91848887346e-14  3.22096159709e-14  4.31279665083e-14  5.90013423066e-14  7.9965317751e-14  1.16994790766e-13  1.76736845698e-13  3.04871309288e-13  6.90645522848e-13  2.66435842829e-12  6.91465967356e-13  3.01188620304e-13  1.72360739093e-13  1.17104359044e-13  8.50518599275e-14  6.23051316137e-14  4.54338827985e-14  3.31205288003e-14  2.49238732839e-14  2.07179369298e-14  1.80543088892e-14  1.54522128422e-14  9.99071884687e-15  6.98134539145e-15  1.10037312108e-14  8.29853957131e-15  6.71545675436e-15  3.87574507536e-15  4.58656420121e-15  6.38394020133e-15  2.59768395007e-15  1.99549532238e-15  3.96447166484e-15  5.7885363354e-15  3.44556600296e-15  4.76256870655e-15  3.85589865286e-15  3.12044908306e-15  4.09312946787e-15  6.58235587629e-15  4.5937761073e-15  6.53139998387e-15  5.8831618357e-15  5.56948636358e-15  8.82535841957e-15  4.95831916701e-15  2.64934200285e-15  5.74444757784e-15  2.76485341559e-15  4.59477222082e-15  4.39006252028e-15  7.64360973568e-15  4.26787591474e-15  4.33261729547e-15  2.23071632912e-16 -1.12648271631e-15  1.71529466853e-15  2.30117851191e-15  3.55649039615e-15  5.56494995601e-15  5.19756180291e-15  1.97707656015e-15  7.35261333889e-15  4.50197348535e-15  4.12281816885e-15  5.53434871372e-15 -5.69124432894e-17  9.24296574157e-16  2.72484970655e-15  4.1464180157e-15  2.04439655451e-15
 3.9919432072e-15  7.78228403423e-16  3.90107806875e-15  4.24965564066e-15  5.65734087644e-15  6.13259159412e-15  3.18550539974e-15  6.00818263091e-15  7.50830943141e-15  4.26646980761e-15  3.89361953003e-15  4.28187124999e-15  3.74759775989e-15  4.23084424504e-15  2.0652065741e-15  5.98396715778e-15  1.23290254854e-15  6.96979712667e-17  5.22652401244e-15  1.0435134383e-15  5.47304038106e-15  3.77608936798e-15  3.79982592136e-15  3.49961780624e-15  2.34225110067e-15  4.48448245489e-15  2.83827387178e-15  2.90113675359e-15  5.67992269855e-15  1.75990039309e-15  8.25472322169e-16  6.74366246178e-16  8.82726495355e-16  6.90859221487e-15  4.75914402507e-15  4.28479574184e-15  4.08012594028e-15  7.21133282666e-15  5.73706233692e-15  5.14033232761e-15  5.11653784492e-15  8.68543113831e-15  8.23932109245e-15  1.00066742575e-14  1.11565656816e-14  9.96498438477e-15  1.29367821557e-14  1.39503010667e-14  1.90211882831e-14  2.31210364961e-14  2.55650512604e-14  3.43556464746e-14  4.78642531755e-14  5.79575467312e-14  8.15040947159e-14  1.16766913109e-13  1.75762942637e-13  3.08497952051e-13  6.91465967356e-13  2.66459411454e-12  6.89828951156e-13  2.98864229758e-13  1.75776537847e-13  1.16593767344e-13  8.38843194842e-14  5.83619866185e-14  4.42483724391e-14  3.54809815775e-14  2.97715152268e-14  2.34033581461e-14  1.56132767637e-14  1.50151970779e-14  9.41708960982e-15  9.89625615291e-15  5.15520900521e-15  6.34228539822e-15  7.35688872192e-15  7.27318920031e-15  6.53660191623e-15  3.96102722525e-15  3.05156315785e-15  5.83452113129e-15  5.27120189248e-15  3.10084601157e-15  3.74690449758e-15  5.49740296046e-15  4.57285470056e-15  3.99781167209e-15  5.35363207186e-15  6.9817776123e-15  5.23665781284e-15  4.87863243239e-15  3.99134264578e-15  4.35355000498e-15  3.05275307812e-15  6.04877938006e-15  7.41152941471e-15  5.86552880087e-15  2.97320741292e-15  8.7566222484e-15  5.75967181928e-15  5.41267385645e-15  4.25038086339e-15  1.66805730228e-15  4.58102968788e-15  2.227820868e-17  6.13402495571e-15  7.15766980696e-15  7.77231639353e-15  4.090164244e-15  2.80176121202e-15  4.66725481184e-15  6.23918666064e-15  4.93983349372e-15  2.24531621593e-15  1.11508655142e-15  2.07020600861e-15  5.23975425363e-15  2.57525749527e-15  4.08886742026e-15
 3.07331165269e-15  1.52272918788e-15  4.88665773524e-15  4.92224339722e-15  2.6787980742e-15  4.98791954951e-16  7.91581887128e-16  3.59589884518e-15  3.40715227034e-15  2.18450465123e-15  3.15676172124e-15 -5.45382029497e-16  1.36705443901e-15  2.83013007062e-15  4.01962288654e-15  5.23072641308e-15  7.56709173377e-15  4.0647810842e-15  4.50026123263e-15  2.63434350867e-15  1.32730332332e-15  2.42629971895e-15  4.96543801046e-15  4.5739982621e-15  2.96029595512e-15  4.96747875317e-15  5.33659718551e-15  3.62636354483e-16  1.99069919618e-15  1.85360239002e-15  2.37407524477e-15  1.45861073384e-15  2.01997642898e-15  2.54003158658e-15  3.01945146284e-15  1.85164076242e-15  4.6020150791e-15  4.08945899056e-15  5.58501405792e-15  7.53875078598e-15  2.58680686061e-15  9.0308355347e-15  9.38456713684e-15  7.1262321221e-15  6.81736114792e-15  6.53790218679e-15  7.64361937882e-15  8.00205439443e-15  1.1764458299e-14  1.56819533351e-14  2.01059730183e-14  2.72090959963e-14  3.43909138631e-14  4.34780754089e-14  6.08299360681e-14  8.18406280078e-14  1.17101925087e-13  1.77430152271e-13  3.01188620304e-13  6.89828951156e-13  2.65936195229e-12  6.85950231164e-13  3.02755636176e-13  1.72096009151e-13  1.17544784278e-13  8.06286840598e-14  6.11954440909e-14  4.51426633422e-14  3.51103826591e-14  2.47425093597e-14  2.07663470106e-14  1.98525677247e-14  1.18043502042e-14  1.26089458268e-14  7.66088625143e-15  5.86891009657e-15  5.38361557059e-15  4.81818632564e-15  6.33274076621e-15  4.34711278057e-15  2.41245630046e-15  4.39784144888e-15  4.4677760483e-15  7.47573266301e-15  4.45436532613e-15  4.23305886946e-15  3.8292481311e-15  3.59623507142e-15  5.97073499212e-15  6.29027902859e-15  3.40706611954e-15  2.68756144757e-15  2.1487865859e-15  7.06291934491e-16  2.9492151469e-15  5.93948314979e-15  4.1852471106e-15  6.6163205199e-15  4.8562186291e-15  5.65065090747e-15  4.44418159016e-15  5.44655153991e-15  4.49315260505e-15  2.83193643037e-15  7.49288504871e-15  2.43283537645e-15  4.33363866618e-15  5.30530757926e-15  4.14249420902e-15  2.25928390598e-15  3.53497567809e-15  3.89124129611e-15  2.62686292158e-15  3.02724739872e-15  2.60345932141e-15  5.7245105666e-15  3.48980759849e-15  3.11424661144e-15  2.60503511557e-15  2.3359080426e-15
 2.44560996655e-15  3.48012007894e-15  3.37171893957e-15  4.6802832668e-15  4.30051509282e-15  8.2208784895e-16  5.10923838722e-15  3.59108990963e-15  3.34785434145e-15  3.08093898053e-15  4.59669870752e-15  4.02662406139e-16  6.22798067342e-15  4.40939448329e-15  4.79656742163e-15  6.0204764998e-15  5.08375624126e-15  2.7594667646e-15  3.48967436001e-15  1.20362095805e-15  3.9273918724e-15  2.954912483e-15  5.17737709352e-15  4.24887171323e-15  3.12295297105e-15  6.4304629773e-15  6.6369931528e-15  1.38996675045e-15  3.44518290545e-15  6.65419383661e-15  1.48066887892e-15  3.7361867935e-15  4.06186033252e-15  4.77763250003e-15  4.55971046384e-15  3.81890708947e-15  2.9204784591e-15  5.04482684322e-15  3.53918591685e-15  6.49212463423e-15  7.13782484862e-15  9.16753974502e-15  8.22132305766e-15  6.78656233392e-15  7.22665833225e-15  5.43401593336e-15  9.69538919569e-15  9.39301469143e-15  1.00134636388e-14  1.2616020433e-14  1.37428446799e-14  1.9846086904e-14  2.67157706573e-14  3.22049798388e-14  4.67821836861e-14  5.69138026266e-14  7.80940268985e-14  1.13115741452e-13  1.72360739093e-13  2.98864229758e-13  6.85950231164e-13  2.66159901759e-12  6.86293877248e-13  3.01457768097e-13  1.77840843103e-13  1.14862788397e-13  8.17939431416e-14  5.86555611193e-14  4.18926428164e-14  3.30284381703e-14  2.72044726735e-14  2.37425632621e-14  1.59000527338e-14  1.44579003517e-14  1.28593516813e-14  9.98178881483e-15  8.21427775595e-15  7.22990203086e-15  7.33090160983e-15  6.24689001053e-15  6.01576159505e-15  6.21043706901e-15  7.37928941443e-15  8.11761108863e-15  4.51010523628e-15  5.6873528189e-15  1.93410602984e-15  2.75816447904e-15  5.4718773522e-15  7.87770811101e-15  2.29170667781e-15  4.52532557312e-15  3.20851816028e-15  5.456854036e-15  2.835972021e-15  1.61989509857e-15  5.08643892816e-15  4.29590172306e-15  2.17743614771e-15  7.00459852255e-15  5.2781228512e-15  1.85793976446e-15  4.35293595421e-15  7.93419808584e-15  7.73334157913e-15  9.08916651187e-15  7.1119003934e-15  6.77124956295e-15  5.84922223225e-15  4.72431886853e-15  6.30569106912e-15  5.03566060947e-15  3.52298392521e-15  5.37124623463e-15  4.25164918781e-15  3.36422571435e-15  2.10556778378e-15  5.46702119746e-15  3.12105774352e-15  3.33395187076e-15
 4.49217740435e-15  4.54287032262e-15  5.36221033492e-15  2.44050247023e-15  4.17715239677e-15  2.1052114717e-15  5.12293302647e-15  6.41194236807e-15  6.9750655048e-15  4.72622591944e-15  2.79635549969e-15  1.06475904423e-15  4.84650606238e-15  6.0388941744e-15  4.78944564665e-15  8.9710472027e-15  7.41606988572e-15  3.23652150007e-15  5.08219322022e-15  3.45163608745e-15  2.41248941117e-15  4.1083849935e-15  5.06663030724e-15  1.73567737189e-15  5.15952803022e-15  7.22755098881e-15  3.93998655104e-15  2.91195795286e-15  3.96658480649e-15  3.81303808513e-15  1.67196030994e-15  5.10043333413e-15 -2.43401622599e-16  4.68684212649e-15  3.74073664588e-15  1.1315825541e-15  5.61920712843e-15  4.22326969867e-15  5.93331970986e-15  6.20832946823e-15  5.32432542152e-15  7.01115387329e-15  6.58102864756e-15  4.27337723968e-15  6.69586377782e-15  7.69980432939e-15  7.73195418046e-15  7.11109878016e-15  1.24100549867e-14  9.27110268391e-15  1.29895331842e-14  1.54755558228e-14  2.22353975337e-14  2.56964742241e-14  3.28088923524e-14  4.55532945821e-14  6.11894806814e-14  8.14929910617e-14  1.17104359044e-13  1.75776537847e-13  3.02755636176e-13  6.86293877248e-13  2.65918052297e-12  6.88266562297e-13  3.04029342064e-13  1.77574353844e-13  1.16280051451e-13  8.54928437621e-14  5.9358496238e-14  4.4863391194e-14  3.71082593462e-14  2.93055983278e-14  2.16392918072e-14  1.71315120903e-14  1.870122753e-14  1.31679986161e-14  1.08503967969e-14  9.87587412594e-15  7.07486068755e-15  4.91849581828e-15  6.31144031953e-15  7.78438307693e-15  8.29447878341e-15  8.58506238603e-15  7.85056223951e-15  5.0918439736e-15  4.93417532175e-15  4.46004294477e-15  6.04780428676e-15  9.55085919539e-15  5.10412002674e-15  5.37746630111e-15  4.12028972565e-15  6.69332173892e-15  4.82111707119e-15  5.16970678786e-15  7.58266265783e-15  7.19118864839e-15  4.0609052873e-15  6.90178268569e-15  6.50850611965e-15  3.57108726494e-15  7.49357415978e-15  5.0703466449e-15  4.1820279376e-15  6.51908821904e-15  6.74547754297e-15  5.28174886481e-15  3.30254763027e-15  4.14562742681e-15  5.21553286255e-15  9.2519961563e-16  2.4395281058e-15  4.26280856719e-15  4.83815420633e-15  6.33332307809e-15  6.50527403293e-15  6.20034430965e-15  7.37768789043e-15  3.87703718144e-15
 5.46090094906e-15  3.99928731408e-15  8.34800798661e-15  5.27340989036e-15  1.86945894744e-15  5.24303868501e-16  3.69021634471e-15  3.80137696835e-15  5.67985148106e-15  6.22977404394e-15  5.05415251488e-15  4.81456383272e-15  4.08815955892e-15  4.88745668234e-15  2.89158943419e-15  6.43735995053e-15  5.96182549955e-15  5.77751029107e-15  6.02067277813e-15  4.8982169229e-15  2.38382373179e-15  4.34521555665e-15  6.70895621898e-15  3.00941399163e-15  1.21485747224e-15  1.97557615779e-15  4.5607299451e-15  2.26060901292e-16  5.93029918477e-15  3.94704415939e-15  5.35918239828e-15  3.06158037971e-15  3.36522134119e-15  1.47215435976e-15  1.08043424829e-15  1.16408772404e-15  4.61905231841e-15  2.30313924122e-15  4.09628686702e-15  6.7892234316e-15  5.88348958896e-15  7.07519637886e-15  3.69299779637e-15  4.92456354277e-15  7.43468443827e-15  4.48823907357e-15  5.91786190454e-15  6.39690640069e-15  8.71547147701e-15  8.69293603175e-15  1.23692793915e-14  1.37927661052e-14  1.90081412423e-14  2.02716510475e-14  2.90793281292e-14  3.53324910863e-14  4.10817639557e-14  5.99897180936e-14  8.50518599275e-14  1.16593767344e-13  1.72096009151e-13  3.01457768097e-13  6.88266562297e-13  2.66286955026e-12  6.89746366096e-13  3.0264929463e-13  1.76171285958e-13  1.1810822823e-13  8.00886855067e-14  5.90852733148e-14  4.48573134506e-14  3.80834707088e-14  2.60535470085e-14  2.25179313919e-14  2.07314662694e-14  1.7010405962e-14  1.2992187702e-14  1.23263527354e-14  1.11024050623e-14  1.00157964462e-14  8.18164861041e-15  6.54136248758e-15  6.17066699151e-15  7.84335850674e-15  5.62686539296e-15  6.0203244029e-15  5.28234011412e-15  5.25586474134e-15  4.69199954417e-15  6.55916724948e-15  3.71460902854e-15  3.50385519794e-15  4.84820998031e-15  6.80717536588e-15  3.95177528162e-15  4.55858232116e-15  6.27470594517e-15  3.09842056803e-15  5.45591621055e-15  9.36106678304e-15  8.52327067148e-15  5.44802946793e-15  2.44467792837e-15  4.05812462118e-15  2.8957389277e-15  1.81380441145e-15  4.71729137042e-15  4.90167563415e-15  1.33255285207e-15  5.29190212002e-15  2.08060682077e-15  4.78326916257e-15  4.51448015919e-15  2.59332139111e-15  6.36659179844e-15  5.38744027248e-15  3.44504973718e-15  2.75868177782e-15  4.85351957821e-15  4.54792696023e-15
 5.87986889221e-15  4.62360344373e-15  8.01741727346e-15  6.48705434029e-15  5.44962580322e-15  5.94069023148e-16  2.8921887203e-15  4.11254727673e-15  4.41923613289e-15  7.80034786601e-15  4.87457046133e-15  4.81846367186e-15  5.52898182749e-15  4.41219379966e-15  4.50932405685e-15  5.52026342741e-15  6.4052773817e-15  4.07882547278e-15  7.70812121447e-15  7.03530201953e-15  2.76718380459e-15  4.34937192013e-15  5.64377427331e-15  7.56518459997e-15  6.74458159359e-15  4.94342456507e-15  5.81540244239e-15  3.90336243191e-15  4.34358728747e-15  3.77917778859e-15  5.16700763168e-15  2.21094917026e-15  4.56494832498e-15  2.07758787061e-15  2.2351162083e-15  4.40129149079e-15  5.71264802595e-15  5.7164816445e-15  5.51983750098e-15  6.66012799652e-15  5.51790024057e-15  8.87441994739e-15  6.83630889456e-15  6.2410654178e-15  6.45785351733e-15  6.92649848093e-15  7.83360824026e-15  9.03931284335e-15  6.67340651343e-15  8.58587794851e-15  1.01587539267e-14  1.42337721408e-14  1.51539202503e-14  1.59676986172e-14  2.42395848376e-14  2.68128165386e-14  3.34510126661e-14  4.38287530533e-14  6.23051316137e-14  8.38843194842e-14  1.17544784278e-13  1.77840843103e-13  3.04029342064e-13  6.89746366096e-13  2.66423395637e-12  6.9254631008e-13  3.0380488976e-13  1.78107138633e-13  1.13370835414e-13  8.3811050289e-14  6.00685551534e-14  4.54075181147e-14  3.6480103164e-14  2.65886120384e-14  2.36618660115e-14  2.14546942451e-14  1.88260358429e-14  1.24362469176e-14  1.01420468956e-14  6.71619933723e-15  9.11339689937e-15  7.36639800323e-15  7.5593672731e-15  6.32795674074e-15  6.24093405968e-15  5.68823733361e-15  7.96767637167e-15  5.73893736193e-15  4.37963860409e-15  3.58203711092e-15  5.04826364896e-15  3.47624603622e-15  6.53150466679e-15  4.34869109198e-15  3.02159788864e-15  4.86044025944e-15  5.86771788257e-15  3.91663340796e-15  2.21302784131e-15  6.24178716935e-15  5.9504167119e-15  6.90357239593e-15  3.06931769142e-15  5.23070977165e-15  5.86988701185e-15  3.86861482351e-15  4.98939989205e-15  6.08138640888e-15  1.46134836848e-15  2.7442115781e-15  1.53545239953e-15  1.56674039714e-15  5.29433891967e-15  3.61508435161e-15  1.83246763434e-15  3.95447062091e-15  2.64268810774e-15  5.25445955238e-15  5.9542303431e-15  4.94324136246e-15
 2.09158843424e-15  6.16202042855e-15  3.71116605844e-15  3.35751907134e-15  7.09321035719e-15  4.02750047552e-15  5.30388431347e-15  3.30513855542e-15  5.15339988818e-15  7.64435140765e-15  5.3299766339e-15  4.94281267636e-15  5.26309547267e-15  4.51375820295e-15  4.87823112862e-15  6.44106126259e-15  6.45470432439e-15  2.81713334483e-15  9.46302836573e-15  7.89356154178e-15  6.20409370484e-15  2.18586281138e-15  6.98289402163e-15  7.28833994411e-15  4.51575418067e-15  8.12340445028e-15  4.13036854755e-15  4.59690791926e-15  7.96403157902e-15  3.86920476169e-15  5.88825634324e-15  5.01757229056e-15  4.75752134589e-15  5.62112258341e-15  6.49460303098e-15  6.78413281821e-15  5.07025039809e-15  6.01861417515e-15  7.57749055898e-15  4.68524872123e-15  3.80202888095e-15  3.66154826845e-15  3.84341031973e-15  2.51236038567e-15  7.39872964099e-15  7.38689896093e-15  6.2402874005e-15  4.51301025595e-15  7.90527299355e-15  7.4850014966e-15  9.63639572789e-15  1.4385184544e-14  1.37893315303e-14  1.47309576752e-14  1.88666181805e-14  2.31751832389e-14  2.76828242948e-14  3.20404692616e-14  4.54338827985e-14  5.83619866185e-14  8.06286840598e-14  1.14862788397e-13  1.77574353844e-13  3.0264929463e-13  6.9254631008e-13  2.66565027626e-12  6.91543349626e-13  3.03864318638e-13  1.76296584459e-13  1.18110279092e-13  7.97311983835e-14  5.93460041164e-14  4.48366963796e-14  3.1758191473e-14  2.89624109502e-14  2.25451239338e-14  1.85077255115e-14  1.27544854594e-14  1.33960035421e-14  7.95442696813e-15  9.37530581237e-15  9.64574375438e-15  7.79549855606e-15  7.15657247528e-15  4.74760790082e-15  2.96286542817e-15  5.02921581947e-15  3.58290442915e-15  4.46598838856e-15  3.74157881473e-15  3.64509488394e-15  4.59782313889e-15  4.84919425262e-15  3.84680223204e-15  6.60367223605e-15  6.76567157217e-15  6.3119678398e-15  4.56464200027e-15  4.39162577961e-15  9.11559864403e-15  9.39696124317e-15  7.48120176076e-15  1.62019683247e-15  5.26527788322e-15  3.08741041942e-15  4.78227623714e-15  3.73363701683e-15  3.79956906005e-15  4.56555242841e-15  3.42661005501e-15  2.49755808223e-15  2.29036276746e-15  3.54819333806e-15  3.40547454562e-15  3.7701858945e-15  3.85526122553e-15  2.31491183879e-15  3.21978070451e-15  2.70762887631e-15  1.55415078477e-15
 5.49627214169e-15  5.52123404837e-15  2.9204430099e-15 -7.36624277228e-16  4.08024367805e-15  4.21623214047e-15  1.93215401634e-15  5.57049747749e-15  4.51062041132e-15  4.29179945634e-15  3.57089129136e-15  5.85118688747e-15  4.91432665453e-15  4.71656260273e-15  6.53520432065e-15  4.13068760671e-15  3.26539133037e-15  2.17115716321e-15  7.52355200299e-15  3.80162368076e-15  3.77315633625e-15  3.44727651989e-15  6.61508354207e-15  3.42498053626e-15  4.26846055402e-15  5.40636012168e-15  2.37190072695e-15  4.72448299359e-15  7.22607424378e-15  3.27310232016e-15  1.74458854905e-15  1.27538639074e-15  1.67031334989e-15  8.72939190617e-16  8.3331527804e-16  4.0791334342e-15  6.47105779743e-15  6.17905917399e-15  6.80461729402e-15  4.50138950604e-15  3.24677337743e-15  5.53570829016e-15  5.63650142244e-15  3.01291106757e-15  6.47899896235e-15  5.47301891877e-15  5.12627913981e-15  4.67937383204e-15  7.4720796168e-15  6.73371997057e-15  7.01245909639e-15  1.16212201071e-14  1.08783470221e-14  1.37535007484e-14  1.17356046233e-14  1.49986389163e-14  2.42956487137e-14  2.7010427032e-14  3.31205288003e-14  4.42483724391e-14  6.11954440909e-14  8.17939431416e-14  1.16280051451e-13  1.76171285958e-13  3.0380488976e-13  6.91543349626e-13  2.65902949457e-12  6.92449672971e-13  3.03145599279e-13  1.76303842696e-13  1.18303125259e-13  8.56872530551e-14  6.16692451068e-14  4.27153489383e-14  3.57237967141e-14  2.98616600668e-14  2.3376465819e-14  1.81940745323e-14  1.5476957187e-14  1.32940462622e-14  1.08892882788e-14  7.21532694479e-15  9.26468851386e-15  7.81328162689e-15  6.71529625982e-15  3.14881242168e-15  5.8585907675e-15  7.01172970878e-15  3.06372236937e-15  3.65683859032e-15  5.1205335129e-15  6.17959097975e-15  3.86624852957e-15  2.35381210688e-15  3.79314133241e-15  5.00829755981e-15  4.6987242593e-15  6.11645977618e-15  1.21548845015e-15  5.30402745339e-15  5.39032814131e-15  7.14205587942e-15 -2.95210026609e-16  1.1725081789e-15  2.45562460525e-16  1.80016992763e-15  7.22508833167e-16  2.21402148422e-15  3.1650999909e-15  4.43104878762e-15  4.11007008594e-15  4.07265723228e-15  5.19044111507e-15  5.88654255628e-15  5.59547635588e-15  6.46788541937e-15  4.45400984731e-15  4.50796300491e-15  6.12630821555e-15  7.70171737225e-15
 5.8720898836e-15  4.0719366837e-15  4.16065814472e-15  1.03424044009e-15  5.61124721608e-15  5.34816323435e-15  2.48580803228e-15  5.18832286013e-15  6.90054813309e-15  7.61565468744e-15  7.45116890931e-15  7.50952167729e-15  6.99956825444e-15  3.50249168068e-15  6.22024597832e-15  6.77082680912e-15  4.47910363351e-15  2.91151895982e-15  4.01674871338e-15  5.6973081576e-15  3.23582475895e-15  4.4617389761e-15  4.3500903597e-15  3.61993662251e-15  6.2106488059e-15  3.1887985748e-15  1.9977908722e-15  7.23638405638e-15  7.23129905929e-15  3.50071437492e-15  3.38524374921e-16  4.55791328634e-15  3.30528081657e-15  3.12533961247e-15  2.21641072142e-15  3.26106324913e-15  4.90691948342e-15  4.05562637094e-15  6.99252621197e-15  6.76114027127e-15  2.71545551669e-15  2.09366577853e-15  1.85634388854e-15  6.4051717449e-15  6.29702872383e-15  8.26004849096e-15  5.92092820527e-15  5.21244130648e-15  4.01655555543e-15  7.84213758655e-15  1.10992616311e-14  9.78474399575e-15  1.01099948026e-14  1.33001689935e-14  9.94136593224e-15  1.04854335287e-14  1.39233295343e-14  1.77724941478e-14  2.49238732839e-14  3.54809815775e-14  4.51426633422e-14  5.86555611193e-14  8.54928437621e-14  1.1810822823e-13  1.78107138633e-13  3.03864318638e-13  6.92449672971e-13  2.68075327643e-12  6.92378225297e-13  3.08557625476e-13  1.78775297833e-13  1.18624395297e-13  8.24300342285e-14  5.70479517764e-14  4.37157361777e-14  3.69439323615e-14  2.89743180968e-14  2.11721196843e-14  1.85604123207e-14  1.18275700881e-14  8.22670464421e-15  6.92737363573e-15  6.37601528536e-15  7.15469418762e-15  9.90682410597e-15  4.32143936469e-15  6.15966324842e-15  7.92559975766e-15  4.8789767985e-15  6.44778148063e-15  2.65452922709e-15  4.07521040191e-15  3.96558545436e-16 -1.96646032488e-16  1.13181172414e-15  1.3885058835e-16  3.34788059138e-15  6.21411872817e-15  3.75887018583e-15  5.57515049869e-15  4.62854658449e-15  5.16677709604e-15  3.26587325909e-15  4.43603908139e-15  6.23595296847e-15  2.20882135537e-15  4.16019195875e-15  5.53388263442e-15  4.46275794185e-15  2.528918783e-15  6.11409183405e-15  5.28328067237e-15  2.87948559152e-15  6.42726620111e-15  5.48395332252e-15  3.61097444901e-15  2.48119324141e-15  3.58140129648e-15  9.49105703676e-16  2.37121159543e-15
 5.22527881812e-15  4.66298693899e-15  5.96751851068e-15  2.72054730271e-15  5.80151080832e-16  3.95074451761e-15  1.01125840937e-15  2.70525485952e-15  4.08312249933e-15  5.95930937511e-15  5.94018296672e-15  6.9454045329e-15  2.53488689206e-15  4.96391272373e-15  4.24523533163e-15  2.59818661619e-15  1.68244967931e-15  1.86260376143e-15  3.30956833912e-15  4.51040083857e-15  5.76025531475e-15  4.38945649268e-15  6.16796771005e-15  7.58244054551e-15  7.07735660792e-15  1.89148570273e-15  6.69277103973e-16  5.47910665641e-15  7.56476396357e-15  7.14121601252e-15  3.08086053657e-15  5.25382256991e-15  5.22327463166e-15  4.60246413917e-15  4.44222385027e-15  2.64220923325e-15  3.69850736892e-16  2.26002100717e-15  4.08897170756e-15  4.91903094181e-15  5.87241096862e-15  3.12689440845e-15  3.3681545479e-15  5.27999082125e-15  7.71976532815e-15  4.97720386776e-15  5.04738674469e-15  7.38852493194e-15  6.43701342371e-15  5.46122021703e-15  7.58176518811e-15  3.85457601658e-15  8.48112270588e-15  8.88281006381e-15  9.43837179365e-15  1.35087629096e-14  1.53103124598e-14  1.86734883756e-14  2.07179369298e-14  2.97715152268e-14  3.51103826591e-14  4.18926428164e-14  5.9358496238e-14  8.00886855067e-14  1.13370835414e-13  1.76296584459e-13  3.03145599279e-13  6.92378225297e-13  2.66035977459e-12  6.89778506469e-13  3.03424861105e-13  1.75346262439e-13  1.16519267956e-13  7.99247514364e-14  5.86880128667e-14  4.52711114652e-14  3.54348784075e-14  2.90898910979e-14  2.19877604893e-14  1.46961682658e-14  1.25978433567e-14  1.04494357702e-14  7.64203256955e-15  5.34600477213e-15  9.14032010058e-15  5.02665794301e-15  4.59180524466e-15  6.18100545273e-15  6.79662999311e-15  6.05697972071e-15  6.38751635362e-15  4.32302987694e-15  5.04768840037e-15  3.32239651391e-15  5.32658195755e-15  4.54676073106e-15  5.64521947899e-15  5.54771324296e-15  2.50427734925e-15  7.06586143637e-15  3.94514960935e-15  7.08632781365e-15  4.62395863766e-15  7.97561233612e-17  4.68072559161e-15  4.86218871494e-15  2.12830756397e-15  6.627579406e-15  5.26750911019e-15  2.37537702916e-15  3.22460255104e-15  7.16834379011e-15  5.92623450788e-15  5.4111550683e-15  6.54647905156e-15  6.10622225714e-15  4.98887153808e-15  9.44445593298e-16  1.3562679497e-15  3.4698697529e-15
 2.13497829051e-15  5.18986025384e-15  4.45687494546e-15  2.61912114524e-15  4.15792174698e-15  4.52816188556e-15  9.30634624165e-16  2.58159352623e-15  6.54783924528e-15  5.14400384782e-15  7.82113622626e-15  1.85435714266e-15  2.82185540093e-15  2.64683807881e-15  3.06513863178e-15  5.15922213611e-15  5.74627460468e-15  2.92052228151e-15  3.55542372783e-15  2.85383267315e-15  4.08929958102e-15  5.11348912747e-15  5.34749232258e-15  2.05022707986e-15  3.63973189473e-15  2.7542985678e-15  4.51044268169e-15  4.4360998351e-15  5.31862654612e-15  3.58500605287e-15  2.94740944926e-15  4.14066877591e-15  3.83274036069e-15  4.96752955669e-15  8.22070522995e-16  3.0071283505e-15  4.27694140071e-15  6.78068311458e-15  9.61835049972e-15  6.5854962013e-15  7.26639814594e-15  5.47032176563e-15  4.33233612101e-15  6.68096166922e-15  8.5783381009e-15  4.30030927786e-15  5.6558233922e-15  4.73275649568e-15  6.30547088621e-15  8.00691431255e-15  5.93533529259e-15  5.5551306028e-15  7.34882489789e-15  8.63119300638e-15  1.06387272823e-14  1.25913645039e-14  1.35205096446e-14  1.66362016824e-14  1.80543088892e-14  2.34033581461e-14  2.47425093597e-14  3.30284381703e-14  4.4863391194e-14  5.90852733148e-14  8.3811050289e-14  1.18110279092e-13  1.76303842696e-13  3.08557625476e-13  6.89778506469e-13  2.67568445994e-12  6.92837398324e-13  3.03298048003e-13  1.78577709455e-13  1.15876063163e-13  8.09279505201e-14  5.76959678232e-14  4.69796668994e-14  3.52556659385e-14  2.93387874322e-14  2.18184496129e-14  1.70653639054e-14  1.68499183394e-14  9.26589280879e-15  9.78016215118e-15  1.00073574963e-14  1.08129197861e-14  6.29177622289e-15  7.4031795084e-15  6.92281942165e-15  6.37589568245e-15  3.5472604775e-15  8.31415967709e-15  5.33604918437e-15  3.50204987637e-15  6.49165040233e-15  6.01832921219e-15  7.19437965417e-15  5.01284833711e-15  2.20138447721e-15  8.28402195412e-15  4.0660606239e-15  3.79444784297e-15  1.05297551969e-14  1.77126452049e-15  4.38021007604e-15  2.72193887594e-15  2.72295166687e-15  2.70910548747e-15  2.61867233376e-15  2.35726838507e-15  4.67242316047e-15  4.94553907747e-15  5.6787859199e-15  2.31550701504e-15  5.37525526849e-15  6.86095942927e-15  3.51386505765e-15  6.84292810312e-15  1.6398344856e-15  5.41053469129e-15
 6.72265330698e-15  6.42854141385e-15  2.68209483881e-15  2.69232674267e-15  3.28696135707e-15  6.01258965475e-15  6.14039865272e-16  1.00259042135e-15  4.46763287299e-15  4.3409742539e-15  3.43142045702e-15  1.39155819645e-15  3.09476104079e-15  3.75453714595e-15  3.51979537844e-15  3.56182382277e-15  6.07470257369e-15  4.19466710472e-15  4.49453678965e-15  3.0334685847e-15  3.60928517877e-15  3.34257177163e-15  1.57173495785e-15 -1.4863287729e-16  2.09192386191e-15  9.09663805495e-16  4.96799825487e-15  3.45377193951e-15  3.51984961491e-15  5.08002861435e-15  4.42043168898e-15  4.65730314297e-15  5.3615738038e-15  3.2017116884e-15  4.44331613731e-15  5.44274569119e-15  1.41450448717e-15  3.36301949656e-16  5.75225710262e-15  3.70539799742e-15  6.89704034726e-15  7.02550113962e-15  6.68580994655e-15  4.96233277533e-15  7.74897940382e-15  4.15501891491e-15  3.71358505079e-15  5.44584117689e-15  5.65140770094e-15  8.01831269352e-15  6.46442108134e-15  3.93285851946e-15  6.41301841098e-15  6.20260615997e-15  7.34210171909e-15  8.36409332792e-15  1.14256289168e-14  1.19606520609e-14  1.54522128422e-14  1.56132767637e-14  2.07663470106e-14  2.72044726735e-14  3.71082593462e-14  4.48573134506e-14  6.00685551534e-14  7.97311983835e-14  1.18303125259e-13  1.78775297833e-13  3.03424861105e-13  6.92837398324e-13  2.66268630457e-12  6.90297494622e-13  3.02795516557e-13  1.74910214237e-13  1.1579975248e-13  8.10436372713e-14  5.90393837006e-14  4.44369885658e-14  3.42543292931e-14  2.44472105834e-14  2.09490329945e-14  1.56868176373e-14  1.1786541126e-14  1.25128397587e-14  8.92167044706e-15  1.19960162211e-14  9.83188984107e-15  5.42920892717e-15  9.28599593389e-15  7.97308397392e-15  6.38389646922e-15  5.94660993579e-15  3.11615684706e-15  2.01875935384e-15  5.07526537144e-15  4.18800357098e-15  5.29750425641e-15  4.80134335675e-15  3.08981665526e-15  5.69845519104e-15  3.07925418698e-15  3.20085210147e-16  6.05957124465e-15  1.69274580544e-15  5.10363766036e-15  5.75019069377e-16  2.11876627107e-15  1.41244783276e-15  1.93778272872e-15  2.68254923089e-15  5.57120860997e-15  2.54368800329e-15  5.25492641621e-15  4.91664283723e-15  5.42865190604e-15  7.009185741e-15  3.689470749e-15  5.38682790258e-15  4.26203096725e-15  9.29194979812e-15
 3.22952030891e-15  5.73517789066e-15  5.35152303279e-15  5.72930950926e-15  6.99491128336e-15  6.77848637637e-15  1.17794571664e-15  2.61269854738e-16  5.60160453494e-15  4.99527155838e-15  1.20946394398e-15  1.93408864427e-15  1.56267143548e-15  4.21987959056e-15  2.45989404113e-15  3.80913061018e-15  1.55230711535e-15  5.87694486861e-15  3.76510937284e-15  4.54430846053e-15  6.78877226156e-15  3.13943952241e-15  4.08991126853e-15  3.95692596351e-15  4.34094730446e-15  2.63404793583e-15  2.68617614654e-15  3.6976731518e-15  2.58827240557e-15  4.88007812812e-15  2.07118144131e-15  5.09988972509e-15  5.73694961167e-15  3.2246397849e-15  6.61185755303e-15  5.98360871076e-15  2.133923754e-15  1.67992559256e-15  8.46395870646e-15  7.27958448939e-15  4.94289703996e-15  3.92141998629e-15  3.97927457528e-15  6.8435978466e-15  7.30151461963e-15  5.93000223344e-15  5.87400425648e-15  4.41547738864e-15  2.58862914779e-15  6.66259039317e-15  7.56657429163e-15  2.84844597823e-15  5.86315337604e-15  5.09714283539e-15  7.49614574186e-15  5.62613597275e-15  9.10901864091e-15  9.58741708435e-15  9.99071884687e-15  1.50151970779e-14  1.98525677247e-14  2.37425632621e-14  2.93055983278e-14  3.80834707088e-14  4.54075181147e-14  5.93460041164e-14  8.56872530551e-14  1.18624395297e-13  1.75346262439e-13  3.03298048003e-13  6.90297494622e-13  2.66347410207e-12  6.90771003818e-13  3.03726735768e-13  1.75049669345e-13  1.16902727748e-13  7.9390800241e-14  5.71718104712e-14  4.39320453902e-14  3.01463755014e-14  2.32914928706e-14  2.18474539888e-14  1.49194429567e-14  1.50207286407e-14  1.05172625392e-14  7.7885868073e-15  5.79747723467e-15  7.78781627549e-15  5.94951993398e-15  9.69786118451e-15  7.02211374556e-15  6.44237187427e-15  2.44920676575e-15  2.09134072861e-15  5.91627648151e-15  8.60330652392e-15  9.38570222125e-15  4.94800554573e-15  7.16962555502e-15  6.52593892104e-15  4.69570968538e-15  2.0045125336e-15  6.07175564868e-15  5.41731195744e-15  4.54495428676e-15  3.09206624731e-15  2.44954995679e-15  3.29672773173e-15  3.18081000504e-15  2.13043703207e-15  6.95674575051e-15  1.14596501596e-15  3.9167579434e-15  4.39586428809e-15  5.58441402956e-15  5.38237028811e-15  1.99773984192e-15  4.52285551724e-15  3.65059579326e-15  7.40999696656e-15
 4.19865966989e-15  5.96881637247e-15  6.25452346099e-15  2.93308022438e-15  4.28552960379e-15  5.7923580823e-15  5.46577985935e-15  3.64160697398e-15  2.4053119757e-15  4.40454008642e-15  3.15421185076e-15  2.82178385438e-15  2.62121981217e-15  4.46736126234e-15  2.34662674535e-15  2.66005623877e-15  3.29009173976e-15  5.00403098659e-15  4.09504022e-15  5.67112605609e-15  3.35380164347e-15  6.38906031352e-15  4.78432736068e-15  2.43444286372e-15  3.61452038155e-15  3.28230716285e-15  2.11162730613e-15  7.29894692742e-15  5.09931006448e-15  5.82279930319e-15  3.7740722262e-15  4.82421357317e-15  6.89937315379e-15  2.46911232362e-15  5.71968771794e-15  3.48234891635e-15  4.9690603091e-15  4.32236198465e-15  3.03638536015e-15  5.52718431411e-15  1.34421360942e-15  3.65881360236e-15  4.45260549996e-15  5.4211573719e-15  6.37980665835e-15  6.26619754257e-15  3.82238737849e-15  2.48052139383e-15  5.2537796011e-15  3.71141478668e-15  2.43054078453e-15  4.04799467723e-15  5.3818995476e-15  5.32854858068e-15  4.9479741472e-15  4.14218353053e-15  3.97090282541e-15  7.08783052267e-15  6.98134539145e-15  9.41708960982e-15  1.18043502042e-14  1.59000527338e-14  2.16392918072e-14  2.60535470085e-14  3.6480103164e-14  4.48366963796e-14  6.16692451068e-14  8.24300342285e-14  1.16519267956e-13  1.78577709455e-13  3.02795516557e-13  6.90771003818e-13  2.66796393032e-12  6.93436640012e-13  3.04563371309e-13  1.79600313002e-13  1.1756449019e-13  8.18919265117e-14  5.85386460177e-14  4.43397404186e-14  3.46304510332e-14  2.66249356946e-14  2.08007823998e-14  1.6084216324e-14  1.38874118913e-14  9.92148334973e-15  8.97189340343e-15  9.41572804485e-15  7.03521709698e-15  9.74615232648e-15  8.61989704029e-15  3.0899669328e-15  3.37673022374e-15  7.07574256661e-15  6.89320753578e-15  7.39523088984e-15  4.80316786168e-15  5.97622863314e-15  4.15598390378e-15  6.37795626143e-15  3.75064215265e-15  3.82480825884e-15  2.31373458283e-15  3.34553230621e-15  3.30256611555e-15  5.35277453105e-15  6.15192414813e-15  4.17696790966e-15  1.38314826993e-15  3.75040313126e-15  4.80306941649e-15  3.02568184889e-15  5.85246643803e-15  4.91520186258e-15  1.29920417712e-15  4.413717322e-15  8.71325582821e-16  4.29148710422e-15  2.4265821976e-15  5.87896988192e-15
 6.59916590858e-15  5.0338555972e-15  2.67923030765e-15  4.67507392447e-15  2.29582071101e-15  5.84853254449e-15  2.59806344947e-15  7.38553432974e-16  3.28045128055e-15  7.01609832468e-15  5.53306406082e-15  1.61363689112e-15 -1.95639389034e-16  7.99727578774e-16  3.74274185568e-15  1.24052955014e-15  3.44278841035e-15  4.2479136526e-15  3.57880279984e-15  2.51335511052e-15  6.15479879212e-15  3.5223751952e-15  6.04972107906e-15  6.3003877853e-15  6.15690269174e-15  4.06468779439e-15  5.68549366897e-15  6.3331869887e-16  4.42087187268e-15  5.28777260173e-15  3.85803730961e-15  4.45805669364e-15  5.47868154472e-15  4.92331155088e-15  5.43128263101e-15  1.0602299558e-15  2.76606323522e-15  3.21691745954e-15  3.38999482816e-15  2.46325604112e-16  2.56458370699e-15  4.42075262041e-15  2.99434086472e-16  3.49209332633e-15  4.92566562125e-15  4.31807170645e-15  1.77921596119e-15  1.00895623725e-15  3.42188589918e-16  2.88751618745e-15  5.04128216333e-15  3.66246305921e-15  4.48888398715e-15  7.17788247639e-15  4.90066067157e-15  6.26185667753e-15  6.93686747978e-15  9.05851808501e-15  1.10037312108e-14  9.89625615291e-15  1.26089458268e-14  1.44579003517e-14  1.71315120903e-14  2.25179313919e-14  2.65886120384e-14  3.1758191473e-14  4.27153489383e-14  5.70479517764e-14  7.99247514364e-14  1.15876063163e-13  1.74910214237e-13  3.03726735768e-13  6.93436640012e-13  2.6735713342e-12  6.93690914852e-13  3.06236696918e-13  1.78273270668e-13  1.20418946e-13  8.30999972517e-14  5.868839272e-14  4.34445872107e-14  3.31728058261e-14  2.78520652038e-14  1.99292463493e-14  1.72619076732e-14  1.36998416688e-14  1.15485773059e-14  8.34221215617e-15  2.58793317264e-15  9.02254149379e-15  8.15242736089e-15  4.970936514e-15  4.23967512618e-15  5.70652555176e-15  3.15069053477e-15  3.55752276945e-15  4.67625208161e-15  4.72935713339e-15  4.87101042313e-15  4.74774658499e-15  4.09542730352e-15  2.14178284999e-15  1.49903174995e-15 -7.42950459116e-18  6.08777891247e-16  2.07921396726e-15  2.23143067365e-15  2.4544804679e-15  4.15754961947e-15  2.80163489039e-15  1.60030745511e-15  5.92030664752e-15  2.87062437542e-15  5.0156699564e-15  4.10790386191e-15  1.32595864692e-15  1.12476386191e-15  2.07092759827e-15  1.7398139913e-15  2.25736187131e-15
 2.97251063086e-15  3.19113016254e-15  3.26079270495e-15  5.23992446228e-15  3.53079443923e-15  2.72618689895e-15  5.09121608175e-15  6.02091422183e-15  5.84942641886e-15  5.90708313356e-15  3.5747326239e-15  2.43417680007e-15  2.17624033527e-15  2.42192302563e-15  5.41729381089e-15  1.13819943065e-15  5.76337182822e-15  3.97627836241e-15  6.6209541626e-15  4.86869119715e-15  8.51501182913e-15  1.35751820218e-15  2.33389846221e-15  4.44831261356e-15  3.36213101005e-15  2.46435543705e-15  1.7493954526e-15  4.25315097479e-15  4.5586223517e-15  5.60416904746e-15  4.145167586e-15  3.66031967512e-15  7.28369530479e-15  3.78069487829e-15  3.1645961933e-15  1.11256589214e-16  5.44760987266e-15  4.87888974587e-15  3.55349687011e-15  2.25939535598e-15 -7.56433067201e-16  1.68717411578e-15  4.96014245062e-15  3.18320517508e-15  5.50766113025e-15  6.49127609992e-15  3.61384094475e-15  4.06214214713e-15  4.61122623136e-16  4.2335126482e-15  2.57532787922e-15  7.65926681814e-16  1.99824645375e-15  3.47120932954e-15  5.72344616064e-15  7.25098277934e-15  2.43900467496e-15  7.91629440915e-15  8.29853957131e-15  5.15520900521e-15  7.66088625143e-15  1.28593516813e-14  1.870122753e-14  2.07314662694e-14  2.36618660115e-14  2.89624109502e-14  3.57237967141e-14  4.37157361777e-14  5.86880128667e-14  8.09279505201e-14  1.1579975248e-13  1.75049669345e-13  3.04563371309e-13  6.93690914852e-13  2.67541698678e-12  6.92488493592e-13  3.03626838526e-13  1.7691058409e-13  1.16174433003e-13  8.14488440179e-14  5.87476182324e-14  4.47548136928e-14  3.3867753723e-14  2.47224226499e-14  1.98438012331e-14  1.50596083956e-14  1.59110313958e-14  1.33241648597e-14  1.03151538906e-14  1.04728225394e-14  9.29200798862e-15  5.89065115906e-15  7.17320051414e-15  7.08235866824e-15  4.85920666377e-15  4.4285437346e-15  7.93249108257e-15  5.35226866208e-15  4.79249714658e-15  7.13072998689e-15  4.96837853342e-15  7.5394078802e-15  5.71663210943e-15  2.81242825883e-15  3.56307477379e-15  1.79669907757e-15  1.21061312808e-15  2.56988214685e-15  4.93536116333e-15  2.58302329584e-15  8.6336356898e-16  4.04304479675e-15  2.2762856557e-15  4.73614635079e-15  3.25716089934e-15  3.03762132031e-15  1.71074271582e-15  2.69899778145e-16  4.31352452074e-15  2.87370656573e-15
 3.51007940566e-15  3.03833630918e-15  3.96507546217e-15  3.66723817863e-15  4.95385184566e-15  3.68363746371e-15  8.31789955481e-16  1.28703058648e-15  4.80963011749e-15  1.51007145211e-15  8.18237100141e-16  4.18404920822e-15  1.27220107355e-15  1.31527722685e-15  4.6191287301e-15  1.54846846779e-15  4.29120829793e-15  4.23692587656e-15  5.22127937228e-15  4.23258012686e-15  5.75222198647e-15  4.29503495509e-15  4.39551697882e-15  5.9827919288e-15  4.63185948973e-15  5.1734204606e-15  5.38111687257e-15  4.22720945719e-15  1.00270727309e-14  6.86183435545e-15  5.72058882352e-15  4.03709014128e-15  5.61125529388e-15  3.11322004848e-15  4.58994669517e-15 -1.06224823239e-15  3.84940276535e-15  3.90546239306e-15  7.34333098748e-15  5.68394312389e-16  1.74067732785e-16  3.39783735631e-15  2.1236638204e-15  4.95573562403e-15  4.54478046992e-15  2.36184116881e-15  3.05284543364e-16  3.95963589233e-15  2.58883753215e-15  1.68228276685e-15  5.0363713186e-15  2.13016164717e-15  2.66362491674e-15  2.2722080697e-15  2.67487656199e-15  6.66933409413e-15  2.88562833653e-15  8.48868743953e-15  6.71545675436e-15  6.34228539822e-15  5.86891009657e-15  9.98178881483e-15  1.31679986161e-14  1.7010405962e-14  2.14546942451e-14  2.25451239338e-14  2.98616600668e-14  3.69439323615e-14  4.52711114652e-14  5.76959678232e-14  8.10436372713e-14  1.16902727748e-13  1.79600313002e-13  3.06236696918e-13  6.92488493592e-13  2.67453794789e-12  6.92134401011e-13  3.01998590243e-13  1.74699263133e-13  1.14957540614e-13  7.67482645369e-14  5.61033218324e-14  4.61685215004e-14  3.21202059414e-14  2.27446017878e-14  1.87531980404e-14  2.25358589039e-14  1.39069992068e-14  1.13735497863e-14  1.09452888198e-14  8.61385203128e-15  5.01619958849e-15  5.73935172093e-15  3.16282296224e-15  6.19102596321e-15  8.24845924463e-15  7.00532570715e-15  5.05671170175e-15  7.65659556769e-15  6.81463398963e-15  6.89811327499e-15  4.91995150192e-15  6.1765323051e-15  2.7796485075e-15  2.86652740391e-15  4.04199895817e-15  4.35140058569e-15  4.35381660054e-15 -8.56421997039e-17  3.23139916145e-15  1.99480583305e-16  3.57314822489e-15  6.84912192409e-15  8.47053880121e-15  3.93835455198e-15  3.80275831927e-15  5.11036988934e-15  1.22363751759e-15  3.11978230415e-15  3.58929279918e-15
 3.61596207872e-15  2.15677641074e-15  3.40523727855e-15  2.96875803098e-15  5.22287888002e-15  3.4465871977e-15  4.14622601643e-15  3.07546096296e-15  4.9628865753e-15  3.32014856372e-15  5.72196704449e-15  4.04982614377e-15  1.58008478015e-15  4.04055549568e-15  2.97259062574e-15  3.52972810707e-15  4.07973506864e-15  5.31602886966e-15  2.77408287196e-15  2.7792690282e-15  3.02087122924e-15  4.13019394789e-15  4.96337381317e-15  4.79835993164e-15  3.68879629916e-15  4.11586814881e-15  6.95717036157e-15  2.17618782227e-15  7.46605110053e-15  4.50053995077e-15  4.77266962594e-15  4.88199106671e-15  3.81559633435e-15  1.8386145129e-15  1.81963374438e-15 -8.39983214605e-16  4.53242235638e-15  4.39573150486e-15  3.08484934725e-15  2.58646764062e-15  2.92803462928e-16  1.55815541027e-15  3.91307518027e-15 -8.27716226929e-16  1.25882981757e-15  3.3150828905e-15  4.24134285755e-15  3.95124973744e-15  3.36179866164e-15  5.02866489232e-15  6.66711679642e-15  2.70190623017e-15  3.0796667951e-15  6.24115577097e-15  5.92410714813e-15  7.64775894631e-15  1.91007215894e-15  6.77890848869e-15  3.87574507536e-15  7.35688872192e-15  5.38361557059e-15  8.21427775595e-15  1.08503967969e-14  1.2992187702e-14  1.88260358429e-14  1.85077255115e-14  2.3376465819e-14  2.89743180968e-14  3.54348784075e-14  4.69796668994e-14  5.90393837006e-14  7.9390800241e-14  1.1756449019e-13  1.78273270668e-13  3.03626838526e-13  6.92134401011e-13  2.66140271288e-12  6.90066370432e-13  3.01082113185e-13  1.72925250722e-13  1.18268846301e-13  7.87698255865e-14  5.8099325993e-14  4.24326893062e-14  3.23775751307e-14  2.34783857959e-14  2.20634159189e-14  1.61227120577e-14  1.31359051364e-14  1.21490930897e-14  1.10798575506e-14  7.27478839504e-15  7.40259286974e-15  4.17331344068e-15  3.36325947452e-15  4.70657791145e-15  7.46627633685e-15  4.95717072556e-15  7.88531617792e-15  5.50555238772e-15  7.48669063378e-15  7.22707867053e-15  8.37404912188e-15  6.8570344574e-15  7.08943325614e-15  6.27840662551e-15  2.17802543661e-15  4.05104253047e-15  2.58720707446e-15  4.09903779457e-15  1.11827378516e-15  5.52104261526e-15  4.74324572152e-15  4.42930398046e-15  1.48925096545e-15  9.45571421306e-16  3.70938779376e-15 -8.23327183354e-16 -1.10738328079e-15  2.52260126562e-15
 6.03879441762e-15  1.93551602841e-15  7.0780264298e-16  3.85015635862e-15  5.5728093929e-15  6.69903731323e-15  8.33540479407e-15  3.66094320851e-15  5.79980887612e-15  4.07200032229e-15  4.07751989392e-15  2.11909157048e-15  4.24283578036e-15  3.95735107983e-15  3.7548329177e-15  2.8928603081e-15  6.20581900016e-15  6.18216369904e-15  2.84984760092e-15  2.67018943332e-15  6.65743126096e-15  4.03192754075e-15  7.12476688434e-15  6.30798623916e-15  3.50946335385e-15  2.88583148422e-15  4.86907065963e-15  2.5229706352e-15  4.49345781165e-15  2.16468114084e-15  2.94609194463e-15  4.55176666132e-15  4.49319685481e-15  2.75339043744e-15  4.07754805716e-15 -3.09458442726e-16  4.06502613959e-15  7.31273948823e-15  5.19761620621e-15  5.77176965484e-15  4.42261921741e-15  4.94085442289e-15  1.34218610537e-15  4.22092551742e-15  4.30291346023e-15  4.68948504149e-15  3.38688917169e-15  3.55768369578e-15  4.49300479407e-15  4.0931070828e-15  6.28687731183e-15  1.05956387441e-15  1.35273942242e-15  5.7991209461e-15  4.90417003191e-15  5.86857026512e-15  4.27643865751e-15  5.12731445421e-15  4.58656420121e-15  7.27318920031e-15  4.81818632564e-15  7.22990203086e-15  9.87587412594e-15  1.23263527354e-14  1.24362469176e-14  1.27544854594e-14  1.81940745323e-14  2.11721196843e-14  2.90898910979e-14  3.52556659385e-14  4.44369885658e-14  5.71718104712e-14  8.18919265117e-14  1.20418946e-13  1.7691058409e-13  3.01998590243e-13  6.90066370432e-13  2.66536168923e-12  6.89535060176e-13  3.00010934351e-13  1.75179849407e-13  1.16260840328e-13  8.19009429252e-14  6.15287664437e-14  4.7319152198e-14  3.37726510963e-14  2.43819331775e-14  2.13065699606e-14  1.75495436672e-14  1.33121307566e-14  1.17833273213e-14  1.0367469514e-14  9.74489316461e-15  9.74071247455e-15  8.49919123298e-15  8.2167443618e-15  1.07554072529e-14  9.4984064762e-15  8.38017905245e-15  8.265294186e-15  7.96553924685e-15  5.50979157754e-15  6.65532066026e-15  6.88552770804e-15  6.90496855808e-15  7.27739637707e-15  3.21560938556e-15  5.21566812529e-15  1.31146404767e-15  6.24071870398e-15  4.07536608524e-15  5.48458881993e-15  3.46896352162e-15  6.46527804733e-15  1.57048991698e-15  2.68492951331e-15  5.04266147646e-16  3.77069192078e-15  4.87983206165e-15  4.24774495033e-15
 5.64476661121e-15  4.93841218154e-15  1.3846283409e-15  3.30114915102e-15  5.47643734434e-15  4.23175522516e-15  6.25300136142e-15  2.92422486705e-15  6.95990801346e-15  4.80379928136e-15  3.77953724947e-15  3.82623757799e-15  4.25121178546e-15  3.31399672287e-15  3.69927373024e-15  2.33357650873e-15  5.17616220607e-15  5.54631169238e-15  3.65233460956e-15  4.84289594243e-15  5.27569109622e-15  4.21485003565e-15  4.05673943341e-15  5.319276892e-15  2.97846984248e-15  2.65260265352e-15  3.70701812768e-15  3.34507467184e-15  1.6855701712e-15  1.62810760685e-15  2.24750518451e-15  1.7635650067e-15  4.70662563109e-15  4.55933669092e-15  3.92575351316e-15 -1.6742718203e-16  5.17822435469e-15  4.62080299828e-15  4.94937668832e-15  5.41910486489e-15  4.62288640851e-15  6.15670896325e-15  6.69669329393e-15  4.59448586996e-15  2.50264799576e-15  7.72647082061e-16  1.84554089937e-15  1.19902190923e-15  2.99074146928e-15  5.83296400048e-15  8.14100655209e-15  2.26155484781e-15  3.29471828619e-15  3.20283100356e-15  1.74500606419e-15  1.14963665012e-15  2.53623146519e-15  5.65059209487e-15  6.38394020133e-15  6.53660191623e-15  6.33274076621e-15  7.33090160983e-15  7.07486068755e-15  1.11024050623e-14  1.01420468956e-14  1.33960035421e-14  1.5476957187e-14  1.85604123207e-14  2.19877604893e-14  2.93387874322e-14  3.42543292931e-14  4.39320453902e-14  5.85386460177e-14  8.30999972517e-14  1.16174433003e-13  1.74699263133e-13  3.01082113185e-13  6.89535060176e-13  2.65655157667e-12  6.90164850145e-13  3.04457590423e-13  1.77149059915e-13  1.1785676392e-13  8.31246800148e-14  6.20142924225e-14  4.43301069e-14  3.49759447327e-14  2.76517334939e-14  2.07918370374e-14  1.6642711782e-14  1.30088071099e-14  1.26667416925e-14  8.67621101604e-15  7.19196900578e-15  8.01336404322e-15  7.88786407553e-15  5.61222688903e-15  6.56676024947e-15  8.8413431553e-15  4.268154085e-15  2.14644686407e-15  2.60442028818e-15  6.25012974299e-15  2.97166292834e-15  7.44578538299e-15  3.88372925158e-15  3.87358912652e-15  5.10313849779e-15 -4.93986834211e-16  2.44782727623e-15  4.88414983106e-15  4.54252898027e-15  3.89337409864e-15  6.88420315141e-15  3.91665880878e-15  5.14964575095e-15  4.79434936074e-15  2.40907664228e-15  4.80809993161e-15  6.51197644489e-15
 3.92988286114e-15  4.45095066433e-15  2.8894874355e-15  5.45120940902e-15  4.74087735696e-15  2.66775566725e-15  3.36288552034e-15  1.38806263391e-15  3.51868750741e-15  4.00697456111e-15  2.9535844394e-15  5.06176703326e-15  4.30155525474e-15  2.4303840176e-15 -6.22653106098e-16  4.81556713812e-15 -1.29818254937e-16  1.89060672393e-15  8.96688320471e-16  3.59869285335e-15  5.64917073852e-15  3.5418630189e-15  3.04525479346e-15  4.06136302718e-15  3.60762971127e-15  2.52872193699e-15  4.65030017002e-15  5.75355326464e-15  4.6678329428e-15  1.63177331415e-15  1.99978135466e-16  1.20825810137e-15  2.01931664345e-15  8.50284631604e-16  4.47109888761e-15  3.21279119197e-15  2.95245666402e-15  4.96322182424e-15  6.51653926048e-15  1.84890883592e-15 -4.70706438444e-16  1.31553437405e-15  3.02937933032e-15  2.8705460562e-15 -5.65847940141e-16  2.03861483998e-15  3.89489275212e-15  1.99511594363e-15  3.72094978631e-15  2.74970230359e-15  5.14154475185e-15  4.00143850705e-15  5.35487238546e-15  4.02108617909e-15  3.68211566465e-15  9.22729669285e-17  3.73457678359e-15  3.70872750127e-15  2.59768395007e-15  3.96102722525e-15  4.34711278057e-15  6.24689001053e-15  4.91849581828e-15  1.00157964462e-14  6.71619933723e-15  7.95442696813e-15  1.32940462622e-14  1.18275700881e-14  1.46961682658e-14  2.18184496129e-14  2.44472105834e-14  3.01463755014e-14  4.43397404186e-14  5.868839272e-14  8.14488440179e-14  1.14957540614e-13  1.72925250722e-13  3.00010934351e-13  6.90164850145e-13  2.67316071725e-12  6.93766732863e-13  3.03923637703e-13  1.78003643737e-13  1.1841469292e-13  8.03651516344e-14  5.96391025702e-14  4.75773556594e-14  3.55373463488e-14  2.91312976235e-14  2.25646731612e-14  1.60164866247e-14  1.53568797626e-14  1.51581115907e-14  1.06447694885e-14  6.1316349427e-15  8.28292107146e-15  7.46262300268e-15  8.28555283071e-15  5.65413976648e-15  4.55792065724e-15  3.99753459319e-15  1.46396812186e-15  4.98551632313e-15  5.06954811464e-15  5.81164789267e-15  3.61983794539e-15  2.09377686282e-15  4.00456256087e-15  2.14085349163e-15  2.51476428155e-15  3.87950438974e-15  3.45996287092e-15  5.26217734753e-15  4.64689431067e-15  3.91448750425e-15  6.34703699845e-15  7.67284773454e-15  5.35352875571e-16  2.86772786125e-15  1.40602126205e-16
 3.77624288227e-15  4.808969468e-15  6.94891644864e-15  5.89719208029e-15  4.46359456203e-15  5.3032522864e-15  3.35276994607e-15 -1.63482012778e-15  1.21583551176e-15  1.9970653446e-16  2.940153822e-15  5.06872395708e-15  5.63387979548e-15  2.71663237706e-15  2.09521864103e-15  4.27701823088e-15  2.93886891146e-15  4.78611899191e-16  2.24518239298e-15  5.44057815076e-15  7.00255084331e-15  6.61398605286e-15  3.8699910169e-15  5.24063503028e-15  6.04224546374e-15  2.03220046076e-15  6.72124850177e-16  2.10778012235e-15  4.91131040317e-15  2.83047393777e-15  2.23304754667e-15  4.39129383224e-15  2.28799646541e-15  1.64878795333e-15  4.9180952582e-15  2.43465350365e-15  6.08282973278e-15  5.67738369939e-15  4.12354884085e-15  3.10968172513e-15  5.09011246495e-15  3.68272524387e-15  4.88685060364e-15  5.37876006187e-15  3.01928255032e-15  3.27101784416e-15  2.62613637271e-15  4.40186902588e-15  5.0470801552e-15  4.09249946839e-15  4.63734121182e-15  2.27632555004e-15  3.52738844645e-15  4.62169112884e-15  3.08093643561e-15  2.5207687721e-15  8.05155829867e-15  4.36614332846e-15  1.99549532238e-15  3.05156315785e-15  2.41245630046e-15  6.01576159505e-15  6.31144031953e-15  8.18164861041e-15  9.11339689937e-15  9.37530581237e-15  1.08892882788e-14  8.22670464421e-15  1.25978433567e-14  1.70653639054e-14  2.09490329945e-14  2.32914928706e-14  3.46304510332e-14  4.34445872107e-14  5.87476182324e-14  7.67482645369e-14  1.18268846301e-13  1.75179849407e-13  3.04457590423e-13  6.93766732863e-13  2.6642591295e-12  6.94957103681e-13  3.06536104181e-13  1.7714041343e-13  1.14705227161e-13  8.29228950311e-14  5.91367617202e-14  4.50385814112e-14  3.49554577595e-14  2.88787898588e-14  1.97965942175e-14  1.77996822728e-14  1.32846871848e-14  9.95366951285e-15  8.6550463167e-15  5.9660146206e-15  4.12438426659e-15  6.14505558008e-15  4.11242570699e-15  3.72315361594e-16  1.60671568308e-15  1.73737018619e-15  5.08119536783e-15  1.94531704423e-15  6.31055689966e-15  3.55366892299e-15 -5.57362157178e-16  1.12035954432e-15  5.12625553501e-15  3.17808744335e-15  4.82280322986e-15  2.38846453007e-15  3.09435652092e-15  3.61265084671e-15  6.00248069232e-15  3.72378259706e-15  8.95446425048e-15  1.04421895772e-15  4.42374055115e-15  1.75544583972e-15
 4.47252849883e-15  2.1362167392e-15  4.05809376842e-15  4.28426160596e-15  6.29888520462e-15  3.68436539991e-15  4.20608241251e-15  1.95330850094e-15  1.85547251295e-15  1.43027074005e-15  3.67421547488e-15  6.04751366795e-15  3.19360597522e-15  5.875136068e-15  2.41652897701e-16  2.11463702725e-15  6.54447344004e-15  5.11452381606e-15  4.61115497933e-15  4.10326738543e-15  6.86114290574e-15  5.92415165485e-15  4.71222526627e-15  8.25683847611e-15  4.95471372403e-15  2.30246238566e-15  3.97330112509e-15  7.51472462134e-15  4.49283907974e-15  2.4841721428e-15  7.92815307055e-16  3.39497168543e-15  3.42654095926e-15  2.2795943649e-15  5.98663284781e-15  2.201207723e-15  4.79227302674e-15  1.04908084836e-15  3.87371110922e-15  3.39869247497e-15  3.89917852871e-15  5.07898996234e-15  5.24836353761e-15  3.51302924469e-15  4.03088464462e-15  2.88801697819e-15  1.59029628232e-15  6.30255169641e-15  5.57467243784e-15  2.6543078579e-15  4.97840013682e-15  2.92837912907e-15  2.18001421936e-15  6.39454069892e-15  5.81873617329e-15  4.0566842957e-15  4.44682865779e-15  6.79940846937e-15  3.96447166484e-15  5.83452113129e-15  4.39784144888e-15  6.21043706901e-15  7.78438307693e-15  6.54136248758e-15  7.36639800323e-15  9.64574375438e-15  7.21532694479e-15  6.92737363573e-15  1.04494357702e-14  1.68499183394e-14  1.56868176373e-14  2.18474539888e-14  2.66249356946e-14  3.31728058261e-14  4.47548136928e-14  5.61033218324e-14  7.87698255865e-14  1.16260840328e-13  1.77149059915e-13  3.03923637703e-13  6.94957103681e-13  2.66304196947e-12  6.932708977e-13  3.01914110232e-13  1.74239012291e-13  1.14793410515e-13  8.09241928138e-14  5.60328875441e-14  4.44445696794e-14  3.45649650504e-14  2.76833240257e-14  1.99403407526e-14  1.56288421781e-14  1.30710178562e-14  1.22717494375e-14  6.07823374385e-15  6.28028343414e-15  7.37706510761e-15  5.45119850575e-15  2.35536037804e-15  3.84010454782e-15  5.1260869799e-15  3.92225674234e-15  2.15264512705e-15  4.68738816601e-15  1.13078112624e-15  4.23014695611e-15  5.10135921831e-15  4.87315368905e-15  4.03866261305e-15  3.47144209194e-15  2.7920985168e-15  5.93730601248e-15  3.88028451894e-15  3.53614147678e-15  7.43146935614e-15  6.4157686128e-15  2.23584860336e-15  4.64905234692e-15  4.41038514701e-15
 4.95160282909e-15  3.06709051179e-15  3.70345100348e-15  5.00133069433e-15  4.79607202968e-15  3.22543014888e-15  1.5284454352e-15  1.10111138015e-15 -6.38716924296e-16  4.31670304135e-15  3.12112486006e-15  1.31166722614e-15  2.16326284881e-15  4.48102968343e-15  1.63347155645e-15  2.95624843319e-15  4.62955235669e-15  1.73987346054e-15  5.68755074535e-15  5.63574859683e-15  2.63687496176e-15  5.47015314161e-15 -2.74760273557e-16  4.68231362504e-15  7.5212426162e-15  5.26468221661e-15  7.06192261735e-15  4.1740215374e-15  6.22203522133e-16 -4.49898947081e-16  6.37595216625e-16  6.31258785677e-15  4.03849502024e-15 -1.14028022479e-15  3.85625255448e-15  3.42284180452e-15  3.60938709599e-15  3.25338952115e-15  2.64893266785e-15  2.52198313903e-15  4.61918428996e-15  5.98586014004e-15  6.17178952387e-15  3.03595143517e-15  3.44159754151e-15  5.31634036476e-15  5.18318177271e-15  5.51282273563e-15  3.6573992204e-15  4.35505127557e-15  4.06417076094e-15  4.41636527011e-15  4.2944766003e-15  5.16061850343e-15  6.57495790436e-15  8.3772380901e-15  8.40130653107e-15  4.35578158514e-15  5.7885363354e-15  5.27120189248e-15  4.4677760483e-15  7.37928941443e-15  8.29447878341e-15  6.17066699151e-15  7.5593672731e-15  7.79549855606e-15  9.26468851386e-15  6.37601528536e-15  7.64203256955e-15  9.26589280879e-15  1.1786541126e-14  1.49194429567e-14  2.08007823998e-14  2.78520652038e-14  3.3867753723e-14  4.61685215004e-14  5.8099325993e-14  8.19009429252e-14  1.1785676392e-13  1.78003643737e-13  3.06536104181e-13  6.932708977e-13  2.66935788696e-12  6.93638060107e-13  3.02867600316e-13  1.75128227011e-13  1.15413625535e-13  8.15573382537e-14  5.68025755751e-14  4.33872995889e-14  3.30694798098e-14  2.35608113807e-14  1.67684240701e-14  1.69395633428e-14  1.43540700743e-14  1.03678619904e-14  9.17413261972e-15  8.0698431604e-15  6.76892843576e-15  6.55855814256e-15  3.63228846536e-15  5.22745676069e-15  3.45752571503e-15  4.335515718e-15  4.81465786216e-15  5.52581377951e-15  7.58096957854e-15  8.30562329089e-15  1.6043133923e-15  5.6194398765e-15  5.8338130683e-15  5.58804642407e-15  6.6116641812e-15  7.8945057181e-15  8.77434214932e-15  6.64856999206e-15  4.13507750743e-15  1.55741830527e-15  3.39324635202e-15  5.15861508262e-15
 3.31101140104e-15  1.85232543834e-15  2.77180270935e-15  1.85693652541e-15  1.24858854874e-15  2.85159758106e-15  1.16215465794e-15  1.29791964462e-15  3.97009258519e-15  2.73698213583e-15  6.09030135576e-15  4.17109203347e-15  1.27715734744e-15  2.62097350219e-15  5.08737190362e-15  4.13716839906e-15  7.85754837295e-15  4.8375291816e-15  6.15302605614e-15  5.76533831949e-15  4.72877337474e-15  6.21365139894e-15  2.4140505172e-15  2.13278186474e-15  2.60313301596e-15  6.73268412677e-15  7.17248668384e-15  7.15022167821e-15  2.17661112649e-15  2.27566953311e-15  2.6277479681e-15  3.77102884606e-15  3.68395709187e-15 -6.99550436521e-16  1.3728575722e-15  8.88514215898e-16  5.11947166194e-15 -1.08861844202e-15  4.59441627122e-16  2.5961293419e-15  3.02047049393e-15  6.52180071735e-15  6.22947990903e-15  4.0425235316e-15  3.39715287959e-15  6.47988215951e-15  6.33355012165e-15  5.80069043302e-15  5.79460557501e-15  4.16182606544e-15  3.9298008411e-15  3.0929758175e-15  9.32510343182e-16  4.17573343839e-15  3.37353703099e-15  4.89057411251e-15  3.19913099831e-15  2.31276833432e-15  3.44556600296e-15  3.10084601157e-15  7.47573266301e-15  8.11761108863e-15  8.58506238603e-15  7.84335850674e-15  6.32795674074e-15  7.15657247528e-15  7.81328162689e-15  7.15469418762e-15  5.34600477213e-15  9.78016215118e-15  1.25128397587e-14  1.50207286407e-14  1.6084216324e-14  1.99292463493e-14  2.47224226499e-14  3.21202059414e-14  4.24326893062e-14  6.15287664437e-14  8.31246800148e-14  1.1841469292e-13  1.7714041343e-13  3.01914110232e-13  6.93638060107e-13  2.67021600118e-12  6.91520345431e-13  3.01757923199e-13  1.75424246158e-13  1.16431859857e-13  7.80345733812e-14  5.92676715852e-14  4.55802239383e-14  3.44359895965e-14  2.52048666701e-14  1.98511603262e-14  1.80378298879e-14  1.34927149095e-14  1.05166062705e-14  1.18556642911e-14  1.0197752495e-14  8.20751522687e-15  7.66206725271e-15  6.01062877292e-15  6.55807110162e-15  7.61307602891e-15  5.35155191654e-15  7.82185821228e-15  5.30377567177e-15  6.15657245457e-15  5.88535137794e-15  6.53714693415e-15  2.81856205641e-15  2.11279802959e-15  1.34691583946e-15  2.95045094962e-15  5.04303106137e-15  1.94335588272e-15  2.38272811798e-15 -2.46233129633e-16  8.60309449347e-16  3.5541633936e-15
 1.55400305946e-15  2.18031980325e-15  5.72921678743e-15  4.57854671613e-15  4.03024704006e-15  4.96055702455e-15  5.53351262639e-15  3.84149237001e-15  3.57412138257e-15  3.60597976614e-15  3.97725590028e-15  5.76120616413e-15  1.61306181635e-15  3.64587380044e-15  2.53695431429e-15  3.12158597445e-15  5.31366692893e-15  7.05362904346e-15  5.73890599202e-15  2.84278206196e-15  4.88089439526e-15  7.3066226e-15  4.39276061202e-15  3.90982968635e-15  4.39721366727e-15  8.23409056125e-15  3.94448697453e-15  2.03001863437e-15  5.41714572512e-16 -6.56126230807e-16  1.98685418262e-15  3.67389833378e-15  6.49751665859e-15  2.05381338419e-15  2.45166050776e-15  3.71715175781e-15  4.95259819909e-15  6.54188927301e-16  4.26872604348e-15  6.0433306496e-15  5.58936881879e-15  3.82865313506e-15  3.63753193167e-15  3.14826921014e-15  4.47457680273e-15  5.16501594891e-15  2.98899954174e-15  2.46264158485e-15  5.06423295682e-15  1.28452800408e-15  4.83566685071e-15  2.89844106949e-15  4.29042335181e-15  4.60581917137e-15  2.63182746679e-15  1.06543300902e-15  3.51486750785e-15  6.59780570034e-15  4.76256870655e-15  3.74690449758e-15  4.45436532613e-15  4.51010523628e-15  7.85056223951e-15  5.62686539296e-15  6.24093405968e-15  4.74760790082e-15  6.71529625982e-15  9.90682410597e-15  9.14032010058e-15  1.00073574963e-14  8.92167044706e-15  1.05172625392e-14  1.38874118913e-14  1.72619076732e-14  1.98438012331e-14  2.27446017878e-14  3.23775751307e-14  4.7319152198e-14  6.20142924225e-14  8.03651516344e-14  1.14705227161e-13  1.74239012291e-13  3.02867600316e-13  6.91520345431e-13  2.66828488595e-12  6.90323179719e-13  3.03143141342e-13  1.76997529116e-13  1.17087317609e-13  8.3932331698e-14  5.88010855867e-14  4.3484436584e-14  3.40807152081e-14  2.52302121769e-14  2.1833416408e-14  1.87264997013e-14  1.63391624165e-14  1.2481319271e-14  6.93678780205e-15  6.87788952291e-15  9.59363883265e-15  5.21645721049e-15  7.4764440935e-15  5.08946725723e-15  3.86031845181e-15  3.62937891838e-15  6.96237846228e-18  2.19726225379e-15  4.35383740593e-15  6.87465171072e-15  3.51798987514e-15  5.40675392296e-15  6.17709240363e-15  3.91100758858e-15  7.26568172513e-15  4.03288653459e-15  1.96342185133e-15  1.76087092338e-15  7.25861216304e-15  2.06180688432e-15
 6.13445016868e-15  3.3576479299e-15  4.92446050325e-15  6.28095990665e-15  6.3477913008e-15  2.52912191103e-15  2.99755609118e-15  3.39202565565e-15  5.00913917018e-15  3.42718696621e-15  6.03948041784e-15  7.17639639204e-15  3.05100644778e-15  7.6280006809e-15  6.12572365188e-15  5.35667114192e-15  7.61934751688e-15  7.57866905878e-15  5.82599637887e-15  5.59724993753e-15  4.36059136805e-15  6.43318003453e-15  7.29814387059e-15  6.07581021868e-16  5.83046783405e-15  4.05860380684e-15 -6.24533532701e-16  2.16567152151e-15  1.44529146302e-15  2.28332259547e-15 -4.57923517845e-16  3.36151838084e-15  4.93983729338e-15  4.50717480399e-15  5.4711349874e-15  5.17958996003e-15  4.15395076331e-15  2.96163612211e-15  1.61130075254e-15  4.30815441832e-15  3.08911326282e-15  3.44466535223e-15  3.58036697441e-15  5.29191440399e-15  3.72744195795e-15  5.71079802342e-15  6.86044427284e-15  6.142188165e-15  3.33439478423e-15  8.30918171953e-16  5.95758548329e-15  3.06763557712e-15  3.13678924825e-15  3.75307219372e-15 -4.58403584507e-16  2.67503150653e-15  2.31415433848e-15  3.40906417024e-15  3.85589865286e-15  5.49740296046e-15  4.23305886946e-15  5.6873528189e-15  5.0918439736e-15  6.0203244029e-15  5.68823733361e-15  2.96286542817e-15  3.14881242168e-15  4.32143936469e-15  5.02665794301e-15  1.08129197861e-14  1.19960162211e-14  7.7885868073e-15  9.92148334973e-15  1.36998416688e-14  1.50596083956e-14  1.87531980404e-14  2.34783857959e-14  3.37726510963e-14  4.43301069e-14  5.96391025702e-14  8.29228950311e-14  1.14793410515e-13  1.75128227011e-13  3.01757923199e-13  6.90323179719e-13  2.65947365423e-12  6.91456361186e-13  3.02041479583e-13  1.76748587353e-13  1.19827055039e-13  8.26239918267e-14  6.08779801786e-14  4.63481511805e-14  3.33929103508e-14  2.84262828483e-14  2.08571441503e-14  1.5758281167e-14  1.66610187348e-14  1.4404897922e-14  8.89026232254e-15  1.16963090344e-14  8.78890720719e-15  1.08617489869e-14  6.70901420293e-15  5.89388437246e-15  7.33215479291e-15  5.06948488941e-15  2.3699707541e-15  3.43723652646e-15  6.13526295119e-15  4.31923965551e-15  5.5807599158e-15  7.05041848843e-15  3.50730657016e-15  6.56470521357e-15  3.58770585056e-15  6.24222106717e-15  4.8269899805e-15  4.4468048128e-15  2.45978851351e-15
 3.95171193374e-15  3.36441584465e-15  3.62712145786e-15  4.5059941133e-15  3.90540445074e-15  4.67011495308e-15  5.58805916635e-15  2.17905600598e-16  1.08601996102e-15  3.59949674306e-15  2.42673477611e-15  3.09700650457e-15  2.07742102457e-15  4.99792934638e-15  5.77266919612e-15  3.8351731703e-15  3.30765200619e-15  3.87336517512e-15  4.83800972761e-15  3.93649100175e-15  4.28695237773e-15  7.59130268998e-15  7.94399997566e-15  5.52614991326e-15  6.71775868844e-15  5.7342352518e-15  5.52493162593e-15  5.18425604911e-15  2.91283031429e-15  9.37984104902e-17 -6.38930697182e-16  6.17822855702e-15  4.99022235809e-15  4.56130841981e-15  7.02384083119e-15  5.30051307997e-15  1.47878589608e-15  1.7187656496e-15  5.72006215779e-15  4.66171643129e-15  4.21363704522e-15  6.21499657626e-15  5.47191335049e-15  6.37005129014e-15  4.66911245881e-15  5.21184419208e-15  6.74092451651e-15  5.55625452016e-15  7.60922768857e-16 -9.20327031551e-17  1.13164619032e-15  2.50945968136e-15  4.26254887898e-15  2.7216248979e-15  2.93000358899e-15  2.89501759827e-15  3.42848978018e-15  6.96696874233e-15  3.12044908306e-15  4.57285470056e-15  3.8292481311e-15  1.93410602984e-15  4.93417532175e-15  5.28234011412e-15  7.96767637167e-15  5.02921581947e-15  5.8585907675e-15  6.15966324842e-15  4.59180524466e-15  6.29177622289e-15  9.83188984107e-15  5.79747723467e-15  8.97189340343e-15  1.15485773059e-14  1.59110313958e-14  2.25358589039e-14  2.20634159189e-14  2.43819331775e-14  3.49759447327e-14  4.75773556594e-14  5.91367617202e-14  8.09241928138e-14  1.15413625535e-13  1.75424246158e-13  3.03143141342e-13  6.91456361186e-13  2.67039761293e-12  6.91980605046e-13  3.04779226711e-13  1.79542055476e-13  1.16473393654e-13  8.23072416426e-14  5.93474045379e-14  4.58988797324e-14  3.60834188747e-14  2.77347447986e-14  2.02201504813e-14  1.52523551633e-14  1.28789331244e-14  1.2147380394e-14  9.33658080299e-15  7.79353854788e-15  7.47951211833e-15  5.36811495206e-15  5.68183239067e-15  3.47630681251e-15  6.13061590127e-15  4.60117904623e-15  4.14733819679e-15  7.84163644486e-15  5.75975634541e-15  6.1708963577e-15  8.27812047883e-15  4.65261192389e-15  5.23345456826e-15  4.07577999795e-15  2.80348132468e-15  3.79431224899e-15  3.18101084974e-15  2.75481440227e-15
 3.79449805546e-15  3.55219690966e-16  2.82467473498e-15  5.86955819944e-15  4.18886078373e-15  5.29450360143e-16  4.10580270238e-15  1.91386485684e-15  3.36467145089e-15  4.44163864817e-15  6.33955687528e-15  3.65734056122e-15  5.20882637565e-15  6.00402704372e-15  5.81180779953e-15  6.10170144043e-15  2.57549391893e-15  6.34770883082e-15  3.30099973899e-15  3.02067675503e-15  4.98942340596e-15  1.82676453244e-15  3.53126998061e-16  3.58153750818e-15  6.5499518637e-15  5.53081557109e-15  5.0122559943e-15  3.67420180135e-15  6.41850656425e-15  4.43554052045e-15  2.47048677993e-15  4.3352808018e-15  4.68991583535e-15  5.22079890646e-15  4.82647857825e-15  3.45917778497e-15  5.83542475156e-15  3.30645078186e-15  3.25041356943e-15  4.01575263049e-15  4.63085360624e-15  2.16169464563e-15  2.89222720037e-15  4.51343437104e-15  2.82091327597e-15  4.1169803273e-15  9.79854221376e-16  4.40212228729e-15  2.70449909897e-15  3.97942356204e-15  5.13579312847e-15  2.33933939418e-15  1.63912587512e-15  2.40441248443e-15 -3.42283421138e-16  2.07734702032e-15  1.1505388107e-15  3.42211754329e-15  4.09312946787e-15  3.99781167209e-15  3.59623507142e-15  2.75816447904e-15  4.46004294477e-15  5.25586474134e-15  5.73893736193e-15  3.58290442915e-15  7.01172970878e-15  7.92559975766e-15  6.18100545273e-15  7.4031795084e-15  5.42920892717e-15  7.78781627549e-15  9.41572804485e-15  8.34221215617e-15  1.33241648597e-14  1.39069992068e-14  1.61227120577e-14  2.13065699606e-14  2.76517334939e-14  3.55373463488e-14  4.50385814112e-14  5.60328875441e-14  8.15573382537e-14  1.16431859857e-13  1.76997529116e-13  3.02041479583e-13  6.91980605046e-13  2.66872461421e-12  6.90951619483e-13  3.03049084729e-13  1.76137309343e-13  1.18669033388e-13  8.0394055167e-14  6.0368779568e-14  4.68068880474e-14  3.68237528184e-14  2.77667684575e-14  2.32785549284e-14  1.79432500858e-14  1.76233592693e-14  1.40817897207e-14  1.01111550333e-14  1.16677025844e-14  7.99702630642e-15  5.92748844433e-15  3.83451951359e-15  4.1193567161e-15  2.30299613421e-15  3.87750537039e-15  4.81263133259e-15  5.07947808832e-15  4.0855643748e-15  7.30220766691e-15  6.58805867236e-15  6.57330948694e-15  4.45896709858e-15  2.83636536824e-15  4.69369980514e-15  2.77645023874e-15  2.0468011274e-15
 3.68266905334e-15  2.18591505773e-15  5.07694358473e-15  4.33074793657e-15  5.29664161356e-15  1.03478056087e-15  3.21959094193e-15  4.03893389436e-15  3.05157425886e-15  4.29510233839e-15  4.19612247911e-15  3.98666664639e-15  4.4875739794e-15  4.25320872973e-15  4.11372014975e-15  7.67381229767e-15  6.64720867456e-15  6.8930181246e-15  6.14534731373e-15  4.27056102963e-15  3.11809931549e-15  3.12823800397e-15  1.2029047739e-15  3.5725131651e-15  4.05965692848e-15  5.54988864686e-15  2.58555139878e-15  2.05492768114e-15  1.05339145501e-15  3.58456154885e-15  2.34979664606e-15  6.243437139e-15  4.98854132713e-15  1.35198499141e-15  1.75413473884e-15  1.50994717178e-15  1.80940703308e-15  1.33775447533e-15  2.32532098054e-15  4.99418635672e-15  5.41110027547e-15  3.74944066114e-15  3.97072406648e-15  2.22148433226e-15  7.26831303104e-15  3.3682413423e-15  2.69590348226e-15  5.21216150645e-15  3.5069829477e-15  3.45613760049e-15  3.35252380499e-15  1.57840386883e-15  4.14977836771e-15  2.30112192073e-15  4.73059293496e-15  2.66971547857e-15  4.08905184019e-15  4.24615886557e-15  6.58235587629e-15  5.35363207186e-15  5.97073499212e-15  5.4718773522e-15  6.04780428676e-15  4.69199954417e-15  4.37963860409e-15  4.46598838856e-15  3.06372236937e-15  4.8789767985e-15  6.79662999311e-15  6.92281942165e-15  9.28599593389e-15  5.94951993398e-15  7.03521709698e-15  2.58793317264e-15  1.03151538906e-14  1.13735497863e-14  1.31359051364e-14  1.75495436672e-14  2.07918370374e-14  2.91312976235e-14  3.49554577595e-14  4.44445696794e-14  5.68025755751e-14  7.80345733812e-14  1.17087317609e-13  1.76748587353e-13  3.04779226711e-13  6.90951619483e-13  2.66053705892e-12  6.94031974621e-13  3.04844517391e-13  1.78392685554e-13  1.15390466235e-13  8.14253606694e-14  5.77489165215e-14  4.36518969045e-14  3.59841760116e-14  2.11894419713e-14  2.1264495338e-14  1.834265576e-14  1.2295334895e-14  1.0376851602e-14  7.89374965844e-15  5.03698005647e-15  8.20676126879e-15  4.87266329503e-15  6.82401073925e-15  1.41551260922e-15  3.48365171617e-15  2.79304546538e-15  5.37659281772e-15  8.50774307436e-15  6.17225593538e-15  5.16708198413e-15  4.41164254777e-15  5.98541117402e-15  5.68502804935e-15  5.45292236228e-15  4.82189251673e-16  4.64640398167e-16
 5.01607231263e-15  5.01511453393e-15  6.84175187635e-15  4.06295441582e-15  7.35772881003e-15  5.61570659764e-15  4.52854952919e-15  1.20775266801e-15  7.68206465897e-15  7.05589183666e-15  4.15341009351e-15  1.63174136506e-15  2.50140671872e-15  2.70513627132e-15  2.81757249438e-15  1.25131628599e-15  7.58462398702e-15  5.40661098042e-15  2.97101390117e-15 -2.19033955671e-16  1.79551062718e-15  1.3112058831e-15  1.72298128427e-15  1.89066631687e-15  2.975645238e-15  3.12029910103e-15  6.70336071562e-15  5.04338061204e-15  4.03556861838e-15  2.99828001993e-15  4.07225158722e-17  3.24723092735e-15  1.64401694442e-15  5.33512881851e-15  5.00360043978e-15  3.38611842078e-15  4.21581478491e-15  2.64264189425e-15  4.03105193624e-15  1.87459968985e-15  1.32469286403e-15  4.17757903353e-15  8.19934155065e-16  2.95627008693e-15  2.91160932028e-15  3.203208358e-15  1.50828688631e-15  7.09422267875e-15  5.48418484284e-15  5.2840222983e-15 -4.08870784326e-16  3.5256963337e-15  4.75573146428e-15  3.73803921392e-15  6.12651450425e-15  3.94104473256e-15  2.89029618084e-15  1.99543407359e-15  4.5937761073e-15  6.9817776123e-15  6.29027902859e-15  7.87770811101e-15  9.55085919539e-15  6.55916724948e-15  3.58203711092e-15  3.74157881473e-15  3.65683859032e-15  6.44778148063e-15  6.05697972071e-15  6.37589568245e-15  7.97308397392e-15  9.69786118451e-15  9.74615232648e-15  9.02254149379e-15  1.04728225394e-14  1.09452888198e-14  1.21490930897e-14  1.33121307566e-14  1.6642711782e-14  2.25646731612e-14  2.88787898588e-14  3.45649650504e-14  4.33872995889e-14  5.92676715852e-14  8.3932331698e-14  1.19827055039e-13  1.79542055476e-13  3.03049084729e-13  6.94031974621e-13  2.67077806117e-12  6.90364537288e-13  3.05736564966e-13  1.78821368675e-13  1.1708934536e-13  8.14169195119e-14  5.98434149075e-14  4.78924045747e-14  3.5587179085e-14  2.97302432099e-14  2.15174146074e-14  1.5049684167e-14  1.63407058389e-14  1.27632707403e-14  9.51686532533e-15  9.25104432882e-15  7.23516159686e-15  3.21940770327e-15  1.09807196617e-15  4.02094603213e-15  6.89369212198e-15  5.33854288618e-15  6.59407099646e-15  5.68255316956e-15  8.25402307645e-15  7.07631793572e-15  4.8978430673e-15  3.38918858558e-15  1.33522746655e-15  1.62930927871e-15  5.84569140262e-15
 4.29800483695e-15  3.68566130649e-15  3.83955173452e-15  5.37705698759e-15  4.81213568251e-15  2.81568568241e-15  2.68178329201e-15  8.43089404783e-15  6.64480834163e-15  5.86784859448e-15  6.77006988811e-15  3.97360655674e-15  6.69569401978e-15  4.16738185879e-15  4.39250643432e-15  3.1095604825e-15  6.07522466456e-15  3.57876887064e-15  3.09124313079e-15  1.94083077194e-16  7.6148369038e-16  7.46907426849e-16  3.96404753132e-15  3.77197930022e-15  2.65740230867e-15  1.70750666297e-15  3.77777171463e-15  2.11777262315e-15  3.38835338519e-15  2.66773405505e-15  5.35756790374e-15  4.46334820577e-15  6.46502403385e-15  4.10298825663e-15  4.29030441179e-15  3.94061479481e-16  4.50441250511e-15  4.05011075219e-15  4.93763629791e-15  2.52675447311e-15  3.68138995386e-15  6.45278749331e-15  2.82268401385e-15  5.11687595253e-15  6.07755188998e-15  3.91380403358e-15  2.86874013995e-15  8.51656531392e-15  6.47469264427e-15  1.30292235128e-15  4.84588698438e-15  6.34896603211e-15  6.46974396455e-15  5.75743228852e-15  7.62749339301e-15  7.74154376413e-15  7.21497483435e-15  3.75535392896e-15  6.53139998387e-15  5.23665781284e-15  3.40706611954e-15  2.29170667781e-15  5.10412002674e-15  3.71460902854e-15  5.04826364896e-15  3.64509488394e-15  5.1205335129e-15  2.65452922709e-15  6.38751635362e-15  3.5472604775e-15  6.38389646922e-15  7.02211374556e-15  8.61989704029e-15  8.15242736089e-15  9.29200798862e-15  8.61385203128e-15  1.10798575506e-14  1.17833273213e-14  1.30088071099e-14  1.60164866247e-14  1.97965942175e-14  2.76833240257e-14  3.30694798098e-14  4.55802239383e-14  5.88010855867e-14  8.26239918267e-14  1.16473393654e-13  1.76137309343e-13  3.04844517391e-13  6.90364537288e-13  2.66542375096e-12  6.95365489126e-13  3.01397032666e-13  1.73790201158e-13  1.14220787984e-13  8.0338327192e-14  5.91715982354e-14  4.50042926223e-14  3.66647323223e-14  2.92018990916e-14  1.96949677489e-14  1.75692952283e-14  1.64395127217e-14  1.46940515262e-14  1.10075385705e-14  9.51261301098e-15  5.64878293558e-15  5.10895815333e-15  4.49148727215e-15  6.75695417308e-15  4.22302174963e-15  9.11944968207e-15  5.29984877346e-15  5.25901151273e-15  4.26745459822e-15  3.54873858385e-15  3.7443666847e-15  2.58237691055e-15  7.97935431777e-15  5.29732640011e-15
 1.77814931578e-15  1.88595884638e-15  4.99481252287e-15  4.90593323084e-15  3.30691510195e-15  3.60185033116e-15  3.44124718458e-15  4.43612103472e-15  5.83774652125e-15  3.18817525556e-15  6.64956812681e-15  5.52339593512e-15  2.50908379414e-15  3.81706582506e-15  4.86949769581e-15  6.62512690083e-15  6.14499923908e-15  4.02408247819e-15  4.57578188173e-15  3.55578970093e-15  4.15767471625e-15  4.94054314504e-15  6.22390697924e-15  2.63460511401e-15  3.85808495957e-15  7.46573136073e-15  4.35359036842e-15  1.23906782292e-15  2.39444811458e-15  2.45720086211e-15  2.12439176449e-15  2.88090750853e-15  3.45700474258e-15  2.67173587073e-15  4.98335994519e-15  3.08868779943e-15  6.40097075718e-15  5.40733655289e-15  6.83693367916e-15  6.24711603602e-15  5.03600521843e-15  5.04763977797e-15  6.49013430275e-15  5.79371689775e-15  3.15067133718e-15  5.51094995089e-15  5.93765550465e-15  5.16705539334e-15  3.97265126411e-15  5.97788526468e-16  1.95907295388e-15  5.1832575552e-16  2.07075957276e-15  1.24362568996e-15  7.05822627578e-15  5.50071090706e-15  4.76682174918e-15  7.1857587746e-15  5.8831618357e-15  4.87863243239e-15  2.68756144757e-15  4.52532557312e-15  5.37746630111e-15  3.50385519794e-15  3.47624603622e-15  4.59782313889e-15  6.17959097975e-15  4.07521040191e-15  4.32302987694e-15  8.31415967709e-15  5.94660993579e-15  6.44237187427e-15  3.0899669328e-15  4.970936514e-15  5.89065115906e-15  5.01619958849e-15  7.27478839504e-15  1.0367469514e-14  1.26667416925e-14  1.53568797626e-14  1.77996822728e-14  1.99403407526e-14  2.35608113807e-14  3.44359895965e-14  4.3484436584e-14  6.08779801786e-14  8.23072416426e-14  1.18669033388e-13  1.78392685554e-13  3.05736564966e-13  6.95365489126e-13  2.67314301548e-12  6.90178004392e-13  3.06179771097e-13  1.76568462074e-13  1.18948440915e-13  8.20413711546e-14  6.16912194403e-14  4.56205055548e-14  3.42764638837e-14  2.41367593906e-14  1.97783398269e-14  1.79849823527e-14  1.5123947203e-14  9.44543577963e-15  7.87235772169e-15  7.15366253143e-15  5.37634176493e-15  4.46243462371e-15  7.43785792015e-15  7.05654184291e-15  9.05475919472e-15  4.84618396736e-15  6.01692091821e-15  3.7273589011e-15  2.936222271e-15  5.61719318671e-15  1.86358592013e-15  1.90288930644e-15  2.84456085643e-15
 2.5627977106e-15  2.19423133889e-15  3.35906414086e-15  2.16067843437e-15  4.13618864438e-15  7.42075316722e-16  2.89146986663e-15  2.07344881393e-15  3.36994017661e-15  6.122557994e-15  6.5935696889e-15  4.78778865932e-15  3.09513599146e-15  4.71077886138e-15  6.13983222113e-15  4.59801540531e-15  3.2458119323e-15  3.23565311184e-15  6.44539273186e-15  2.415821296e-15  3.57806924962e-15  5.04169798485e-15  4.38518555741e-15  4.37436327351e-15  7.11092427061e-15  4.97694216588e-15  5.4953407207e-15  5.00152915748e-15  6.60230124705e-15  6.05351247663e-15  1.74420920959e-15 -3.07422412234e-16  4.47468223026e-15  2.99062580423e-15  6.64800992197e-15  4.83483156879e-15  6.42796293582e-15  2.55936248727e-15  5.0294379808e-15  6.25328837781e-15  6.53517796585e-15  3.07179991588e-15  3.83110821979e-15  4.06904849941e-15  4.62566117469e-15  2.10508091064e-15  6.17270074547e-15  4.02112133809e-15  2.59682554472e-15  1.77044940081e-15  4.80988154146e-15  3.30816487014e-15  1.42393865222e-15  5.4935125346e-15  5.4472977041e-15  4.07666354164e-15  4.65871954547e-15  7.52207244356e-15  5.56948636358e-15  3.99134264578e-15  2.1487865859e-15  3.20851816028e-15  4.12028972565e-15  4.84820998031e-15  6.53150466679e-15  4.84919425262e-15  3.86624852957e-15  3.96558545436e-16  5.04768840037e-15  5.33604918437e-15  3.11615684706e-15  2.44920676575e-15  3.37673022374e-15  4.23967512618e-15  7.17320051414e-15  5.73935172093e-15  7.40259286974e-15  9.74489316461e-15  8.67621101604e-15  1.51581115907e-14  1.32846871848e-14  1.56288421781e-14  1.67684240701e-14  2.52048666701e-14  3.40807152081e-14  4.63481511805e-14  5.93474045379e-14  8.0394055167e-14  1.15390466235e-13  1.78821368675e-13  3.01397032666e-13  6.90178004392e-13  2.66832680334e-12  6.89590633762e-13  3.02317720951e-13  1.76427387406e-13  1.1714349441e-13  8.26329309358e-14  5.89092285767e-14  4.46555710178e-14  3.28879230892e-14  2.5342522099e-14  1.95127225511e-14  1.60889635085e-14  1.26431761966e-14  8.93182381889e-15  8.27601718743e-15  7.13371351973e-15  4.54599996029e-15  1.0008273818e-14  7.3316845694e-15  7.56571929009e-15  5.29208212032e-15  7.64376708711e-15  4.05215627743e-15  3.85788204275e-15  4.25342227643e-15  5.78042044308e-15  6.13605242704e-15  6.29031208431e-15
 4.6785666211e-15  4.07329982882e-15  5.3146791166e-15  7.14641663411e-15  2.62024078227e-15  1.62293903439e-15  3.3888790105e-15  3.27121645546e-15  4.77359851011e-15  5.48396060155e-15  5.3678865993e-15  2.65139771747e-15  2.90980103785e-15  4.67886873842e-15  5.81115515594e-15  4.73543114937e-15  5.91955868076e-15  5.4241584825e-15  7.64007060618e-15  4.10539662556e-15  2.10507391132e-15  2.92934439362e-15  4.27645033192e-15  3.46277804428e-15  2.74842532907e-15  3.96119942577e-15  2.7614718242e-15  3.03690079339e-15  3.18491713917e-15  4.68555166232e-15  1.74801505533e-15  6.97524718597e-16  3.3275993696e-15  3.34983930315e-15  5.53537719281e-15  3.91117098608e-15  5.66765503126e-15  2.13895136648e-15  5.02669110865e-15  1.04144233718e-14  6.17121383048e-15  1.83832920106e-15  4.72337715474e-15  2.83498274831e-15  6.36924471937e-15  4.47120234799e-15  5.70318103968e-15  3.58400329544e-15  3.54927663935e-15  3.89240791165e-15  4.3953328358e-15  5.16097696407e-15  3.4847109331e-15  3.36473030654e-15  3.77440262325e-15  3.89179947213e-15  5.43341952634e-15  1.95237241577e-15  8.82535841957e-15  4.35355000498e-15  7.06291934491e-16  5.456854036e-15  6.69332173892e-15  6.80717536588e-15  4.34869109198e-15  3.84680223204e-15  2.35381210688e-15 -1.96646032488e-16  3.32239651391e-15  3.50204987637e-15  2.01875935384e-15  2.09134072861e-15  7.07574256661e-15  5.70652555176e-15  7.08235866824e-15  3.16282296224e-15  4.17331344068e-15  9.74071247455e-15  7.19196900578e-15  1.06447694885e-14  9.95366951285e-15  1.30710178562e-14  1.69395633428e-14  1.98511603262e-14  2.52302121769e-14  3.33929103508e-14  4.58988797324e-14  6.0368779568e-14  8.14253606694e-14  1.1708934536e-13  1.73790201158e-13  3.06179771097e-13  6.89590633762e-13  2.6643315417e-12  6.89475944647e-13  3.02214159369e-13  1.79430178678e-13  1.16933134772e-13  8.39431142446e-14  6.06464047337e-14  4.16411810902e-14  3.41474020356e-14  2.72143305566e-14  2.4088327907e-14  2.16191513643e-14  1.41346279169e-14  1.40839761298e-14  7.80964628033e-15  8.12759055028e-15  1.04125149363e-14  7.74749829068e-15  7.92021068232e-15  7.88478849672e-15  3.06203485889e-15  3.69120123541e-15  5.74996614352e-15  6.68802079103e-15  3.3866695588e-15  2.25994391863e-15  5.95987592485e-15
 4.94026823639e-15  5.54567524752e-15  1.31102211121e-15  8.22420358815e-16  4.01100270568e-15 -2.48974604487e-16  4.45386338238e-15  4.9966709752e-15  6.54974928406e-15  5.76249149652e-15  7.31146097264e-15  5.89069117962e-15  4.35652999229e-15  5.52257509003e-15  4.3141922777e-15  4.58793748972e-15  5.64072605894e-15  5.39893635158e-15  5.3592319607e-15  5.68667139167e-15  3.24859883181e-15  5.86449551992e-15  3.62671022174e-15  4.00972942809e-15  3.88650745331e-15  6.4441091632e-15  2.71894361647e-15  3.09725498931e-15  5.12458538891e-15  7.70127687394e-16  2.02988943422e-15  5.53986224076e-15  3.81791488417e-15  2.0404449889e-15  6.77400328298e-15  5.12685453048e-15  8.94539246554e-15  3.20644302881e-15  3.51497485623e-15  5.42979096917e-15  5.82967743095e-15  4.91060201464e-15  3.98413838075e-15  1.70913637552e-15  6.02342219691e-15  5.6591420519e-15  7.99542456213e-15  5.19689856825e-15  2.61834512446e-15  4.72438744015e-15  4.39168339162e-15  5.00850310726e-15  4.38343536319e-15  3.94371114361e-15  3.97641434858e-15 -1.92256204529e-16  2.02823799434e-15  3.12735175963e-15  4.95831916701e-15  3.05275307812e-15  2.9492151469e-15  2.835972021e-15  4.82111707119e-15  3.95177528162e-15  3.02159788864e-15  6.60367223605e-15  3.79314133241e-15  1.13181172414e-15  5.32658195755e-15  6.49165040233e-15  5.07526537144e-15  5.91627648151e-15  6.89320753578e-15  3.15069053477e-15  4.85920666377e-15  6.19102596321e-15  3.36325947452e-15  8.49919123298e-15  8.01336404322e-15  6.1316349427e-15  8.6550463167e-15  1.22717494375e-14  1.43540700743e-14  1.80378298879e-14  2.1833416408e-14  2.84262828483e-14  3.60834188747e-14  4.68068880474e-14  5.77489165215e-14  8.14169195119e-14  1.14220787984e-13  1.76568462074e-13  3.02317720951e-13  6.89475944647e-13  2.66403448442e-12  6.89965200855e-13  3.04604708226e-13  1.75611136547e-13  1.17139055877e-13  8.09453601949e-14  5.88322256378e-14  4.51030100144e-14  3.39832305425e-14  2.85971324376e-14  2.27830679616e-14  1.8836623193e-14  1.56603494931e-14  9.90878862951e-15  1.08100527167e-14  8.41716574964e-15  9.45549286943e-15  5.81198383756e-15  7.96960503381e-15  9.02698586037e-15  7.64136936024e-15  6.67167043485e-15  5.84370130042e-15  8.51547825432e-15  3.52665562138e-15  1.73900831826e-15
 7.07854994744e-15  3.32816522718e-15  1.23863898851e-15  2.83736456716e-15  4.55229605208e-15  3.77555009874e-15  4.49568159371e-15  4.53832465569e-15  5.90321978632e-15  6.76765957576e-15  8.84890369003e-15  8.41434296852e-15  4.75389367812e-15  3.48744885579e-15  4.26805206706e-15  7.35712841825e-15  7.48699355041e-15  4.95701380883e-15  4.79763420705e-15  7.62525529792e-15  4.42398331731e-15  2.63144261207e-15  1.67031125752e-15  4.11906579546e-15  6.38295803156e-15  4.6793464596e-15  5.71481630295e-15  7.61187842007e-15  7.38482316366e-15  5.74677308642e-15  7.96348012566e-15  8.04518950978e-15  5.74840063344e-15  3.55367479184e-15  9.53519755933e-15  4.00533835289e-15  5.11209185817e-15  1.42522827168e-15  3.09940665629e-15  1.869752881e-15  4.88473578718e-15  6.90800745936e-15  7.50829017396e-15  3.77289993102e-15  3.90370514064e-15  4.21124766672e-15  4.67222054934e-15  3.94150190691e-15  3.24351319672e-15  4.53235560918e-15  4.33954806126e-15  3.62972376014e-15  5.89513511994e-15  7.22010534943e-17  3.45764945007e-15  2.54222616852e-15  3.96901565883e-15  7.23485125239e-15  2.64934200285e-15  6.04877938006e-15  5.93948314979e-15  1.61989509857e-15  5.16970678786e-15  4.55858232116e-15  4.86044025944e-15  6.76567157217e-15  5.00829755981e-15  1.3885058835e-16  4.54676073106e-15  6.01832921219e-15  4.18800357098e-15  8.60330652392e-15  7.39523088984e-15  3.55752276945e-15  4.4285437346e-15  8.24845924463e-15  4.70657791145e-15  8.2167443618e-15  7.88786407553e-15  8.28292107146e-15  5.9660146206e-15  6.07823374385e-15  1.03678619904e-14  1.34927149095e-14  1.87264997013e-14  2.08571441503e-14  2.77347447986e-14  3.68237528184e-14  4.36518969045e-14  5.98434149075e-14  8.0338327192e-14  1.18948440915e-13  1.76427387406e-13  3.02214159369e-13  6.89965200855e-13  2.66280965897e-12  6.95385752209e-13  3.02093068387e-13  1.75015057384e-13  1.12622094738e-13  8.02351374403e-14  5.88594110952e-14  4.18068530398e-14  3.50221886253e-14  2.82432624387e-14  2.24976435514e-14  1.96969651546e-14  1.23894124525e-14  1.12189314746e-14  8.06155202094e-15  8.5320062067e-15  7.99817933977e-15  7.8322164604e-15  7.80437765951e-15  8.0086906181e-15  1.08019249123e-14  1.06797858999e-14  5.28978295471e-15  4.27141019769e-15  5.65130330774e-15
 7.57974044803e-15  5.7708578846e-15  3.87575147085e-15  6.57890671341e-15  8.26498005696e-15  2.59998686341e-15  2.36496553246e-15  4.86953014028e-15  4.53099228354e-15  8.55028937736e-15  6.2901375552e-15  8.83134578538e-15  5.75786061068e-15  4.68243585829e-15  5.27017794302e-15  6.41819995103e-15  7.90679154572e-15  5.6040478362e-15  6.9065381843e-15  4.63887656093e-15  2.59116417928e-15  9.12644361288e-16  1.89849930545e-15  3.66156784079e-15  5.44785380642e-15  6.1470047579e-15  5.78808954814e-15  4.39435015269e-15  4.62743109288e-15  3.68062223757e-15  4.88538057159e-15  3.41393357878e-15  5.33841582077e-15  1.27349567852e-16  5.80366953552e-15  5.09508154544e-15  5.28558877576e-15  2.87103108966e-15  3.27226405142e-15  5.34737853631e-15  5.98206564671e-15  4.43539598119e-15  2.2309500547e-15  4.54981306364e-15  2.71919206575e-15  6.40578502057e-15  3.6700411905e-15  2.97119314772e-15  4.03142519855e-15  3.6541710366e-15  4.07765997088e-15  3.5342907476e-15  6.49491596846e-15  2.59244589627e-15  2.51879143486e-15  3.02004957365e-15  3.51066007799e-15  4.1066686067e-15  5.74444757784e-15  7.41152941471e-15  4.1852471106e-15  5.08643892816e-15  7.58266265783e-15  6.27470594517e-15  5.86771788257e-15  6.3119678398e-15  4.6987242593e-15  3.34788059138e-15  5.64521947899e-15  7.19437965417e-15  5.29750425641e-15  9.38570222125e-15  4.80316786168e-15  4.67625208161e-15  7.93249108257e-15  7.00532570715e-15  7.46627633685e-15  1.07554072529e-14  5.61222688903e-15  7.46262300268e-15  4.12438426659e-15  6.28028343414e-15  9.17413261972e-15  1.05166062705e-14  1.63391624165e-14  1.5758281167e-14  2.02201504813e-14  2.77667684575e-14  3.59841760116e-14  4.78924045747e-14  5.91715982354e-14  8.20413711546e-14  1.1714349441e-13  1.79430178678e-13  3.04604708226e-13  6.95385752209e-13  2.6757584346e-12  6.90358721323e-13  3.06371773436e-13  1.76954240306e-13  1.1532661948e-13  8.2507735672e-14  6.19621613444e-14  4.64364927977e-14  3.87482409826e-14  2.75617231043e-14  2.50083464708e-14  1.77376513796e-14  1.6259198787e-14  1.19882793465e-14  9.39298793609e-15  1.03297292934e-14  9.2272777187e-15  7.62791480256e-15  6.64915841389e-15  7.13819749092e-15  9.57559573829e-15  6.58738591984e-15  3.54388128352e-15  4.87780383492e-15
 6.91989754193e-15  6.54749884247e-15  2.65123164339e-15  5.23001600832e-15  4.45415979363e-15  3.20265115473e-15  4.19464402509e-15  6.0709463017e-15  3.00216435765e-15  3.58537613945e-15  5.10931660151e-15  5.43963143119e-15  5.49506300279e-15  2.65523387392e-15  5.33103311804e-15  4.89314384146e-15  6.53479258797e-15  5.68946672257e-15  6.39694819074e-15  2.04021580431e-15  1.10036742027e-15  2.86775803474e-15  4.42831891168e-15  1.84004352862e-15  5.49501544057e-15  5.01934369217e-15  3.59141409371e-15  1.70622785379e-15  5.97992227543e-15  8.24644856003e-15  4.67202927887e-15  6.43134951793e-15  2.47466625214e-15  2.43656107378e-15  3.11216058147e-15  1.68757036569e-15  3.13730801944e-15  3.37297778515e-15  1.77034205707e-15  6.399144341e-15  4.76068999409e-15  5.11980797457e-15  4.84615176228e-15  2.57022957369e-15  2.96273777041e-15  7.39767835702e-15  2.63420171779e-15  4.24850715907e-15  5.78399738799e-15  3.62232148147e-15  5.03636374247e-15  4.36056611088e-15  3.98549774623e-16  1.58625253228e-15  1.11012624831e-15  3.52487269685e-15  5.39059912676e-15  3.75682807668e-15  2.76485341559e-15  5.86552880087e-15  6.6163205199e-15  4.29590172306e-15  7.19118864839e-15  3.09842056803e-15  3.91663340796e-15  4.56464200027e-15  6.11645977618e-15  6.21411872817e-15  5.54771324296e-15  5.01284833711e-15  4.80134335675e-15  4.94800554573e-15  5.97622863314e-15  4.72935713339e-15  5.35226866208e-15  5.05671170175e-15  4.95717072556e-15  9.4984064762e-15  6.56676024947e-15  8.28555283071e-15  6.14505558008e-15  7.37706510761e-15  8.0698431604e-15  1.18556642911e-14  1.2481319271e-14  1.66610187348e-14  1.52523551633e-14  2.32785549284e-14  2.11894419713e-14  3.5587179085e-14  4.50042926223e-14  6.16912194403e-14  8.26329309358e-14  1.16933134772e-13  1.75611136547e-13  3.02093068387e-13  6.90358721323e-13  2.67319225891e-12  6.94138002212e-13  3.0411233229e-13  1.73158037801e-13  1.17306815713e-13  8.09177509604e-14  5.9266989379e-14  4.85690335426e-14  3.68604149278e-14  3.34147019646e-14  2.17686786126e-14  1.90536828282e-14  1.39492945503e-14  1.06698609376e-14  1.25196328962e-14  1.07794723879e-14  9.7321663199e-15  8.55564717642e-15  5.04046435954e-15  6.41022636302e-15  2.41772074371e-15  4.70132600251e-15  3.0795723897e-15
 7.28924349827e-15  5.16346013663e-15  4.4429982189e-15  4.147383248e-15  4.27651562648e-15  3.70907364041e-15  1.9896628342e-15  3.95640555555e-15  3.40402809428e-15  3.86868906864e-15  3.93992555539e-15  6.44309799012e-15  5.69264592384e-15  1.69142869425e-15  3.65357373474e-15  5.08720185004e-15  5.0512916612e-15  4.62202533232e-15  5.17459356269e-15  4.60728788015e-15  3.80965029572e-15  5.21687428492e-15  3.59688328926e-15  4.62541692289e-15  7.47613773869e-15  5.23425745298e-15  4.47251868397e-15  2.85523482583e-15  6.68572922087e-15  5.08448221981e-15  4.20445890711e-15  5.76076704157e-15  4.08923376806e-15  1.43756288889e-15  3.19717106917e-15  3.52114429444e-15  3.31843400238e-15  4.7602127173e-15  2.62307926409e-15  5.14105395863e-15  6.53915951417e-15  7.26079703593e-15  4.8210431087e-15  4.75717432228e-15  5.31450172063e-15  5.71764095598e-15  2.75931551397e-15  6.75341474113e-15  4.61673706659e-15  5.7912118548e-15  1.43938536446e-15  2.15745937804e-15  2.22421669295e-16  4.49064527723e-15  2.66343683039e-15  1.15186685666e-15  2.47506824944e-15  4.94878207443e-15  4.59477222082e-15  2.97320741292e-15  4.8562186291e-15  2.17743614771e-15  4.0609052873e-15  5.45591621055e-15  2.21302784131e-15  4.39162577961e-15  1.21548845015e-15  3.75887018583e-15  2.50427734925e-15  2.20138447721e-15  3.08981665526e-15  7.16962555502e-15  4.15598390378e-15  4.87101042313e-15  4.79249714658e-15  7.65659556769e-15  7.88531617792e-15  8.38017905245e-15  8.8413431553e-15  5.65413976648e-15  4.11242570699e-15  5.45119850575e-15  6.76892843576e-15  1.0197752495e-14  6.93678780205e-15  1.4404897922e-14  1.28789331244e-14  1.79432500858e-14  2.1264495338e-14  2.97302432099e-14  3.66647323223e-14  4.56205055548e-14  5.89092285767e-14  8.39431142446e-14  1.17139055877e-13  1.75015057384e-13  3.06371773436e-13  6.94138002212e-13  2.66999907515e-12  6.90204836782e-13  3.04740836861e-13  1.76745324919e-13  1.15993527612e-13  8.23725338429e-14  6.46838816769e-14  4.62101745367e-14  3.89010060541e-14  2.85014474e-14  2.4218640235e-14  1.82405583248e-14  1.50549918244e-14  1.23389210219e-14  1.46784987063e-14  1.12797723994e-14  1.04863846948e-14  8.19168143333e-15  8.39670486913e-15  4.23226673385e-15  5.68463107582e-15  2.11367301521e-15
 7.34385106541e-15  4.90661634628e-15  5.36544507008e-15  2.43366599762e-15  3.55410620416e-15  2.73804509656e-15  1.6912873298e-15  5.22699553109e-15  4.99003891708e-15  6.10300356223e-15  5.41529590026e-15  3.97792596137e-15  7.08539209396e-15  4.52015140301e-15  1.82758572692e-15  4.46146040463e-15  4.49035760874e-15  8.27943502108e-16  2.85063593686e-15  5.42786131408e-15  3.34474458156e-15  6.00938264528e-15  4.09212349243e-15  3.16257634129e-15  2.41749733711e-15  4.91395282691e-15  6.70991876394e-15  3.09915528274e-15  4.65870352499e-15  5.41279499783e-15  4.63772511249e-15  4.2576827799e-15  5.08816387352e-15  5.48369195315e-15  5.40364238855e-15  7.21205389581e-15  5.6721542288e-15  7.17398032816e-15  3.87730981461e-15  5.82096591597e-15  2.73410140533e-15  3.2457283523e-15  3.3726641617e-15  6.46637317335e-15  4.47224673046e-15  5.00518714227e-15  5.53575409704e-15  5.78913125214e-15  5.24379518855e-15  7.16691158301e-15  3.81560078193e-15  4.41247840162e-15  3.82577211186e-15  6.48190001726e-15  1.24119123669e-15  3.4575772839e-15  6.05797685326e-15  4.73689655072e-15  4.39006252028e-15  8.7566222484e-15  5.65065090747e-15  7.00459852255e-15  6.90178268569e-15  9.36106678304e-15  6.24178716935e-15  9.11559864403e-15  5.30402745339e-15  5.57515049869e-15  7.06586143637e-15  8.28402195412e-15  5.69845519104e-15  6.52593892104e-15  6.37795626143e-15  4.74774658499e-15  7.13072998689e-15  6.81463398963e-15  5.50555238772e-15  8.265294186e-15  4.268154085e-15  4.55792065724e-15  3.72315361594e-16  2.35536037804e-15  6.55855814256e-15  8.20751522687e-15  6.87788952291e-15  8.89026232254e-15  1.2147380394e-14  1.76233592693e-14  1.834265576e-14  2.15174146074e-14  2.92018990916e-14  3.42764638837e-14  4.46555710178e-14  6.06464047337e-14  8.09453601949e-14  1.12622094738e-13  1.76954240306e-13  3.0411233229e-13  6.90204836782e-13  2.6668435954e-12  6.91422496975e-13  3.05168241621e-13  1.79815966747e-13  1.16603659229e-13  8.43912045106e-14  6.09738011215e-14  4.65849149168e-14  3.59784675838e-14  2.92899343316e-14  2.39740050046e-14  1.98208843474e-14  1.60706202247e-14  1.14196603643e-14  8.82596783822e-15  1.12139448787e-14  1.03080645453e-14  7.97435692723e-15  4.63344932107e-15  3.9858926595e-15  4.94754352719e-15
 4.1348773263e-15  5.04333393069e-15  3.04932668608e-15  4.74682066423e-15  4.63807141516e-15  7.05702937783e-15  5.3699863013e-15  5.165103312e-15  2.60411304289e-15  3.80242243331e-15  4.00348147085e-15  5.52835248981e-15  5.94212010053e-15  6.71500928207e-15  6.74273161025e-15  3.98216605414e-15  5.69510923433e-15  3.20173515213e-15  4.50434294866e-15  3.62389784215e-15  4.40170425004e-15  3.98745532193e-15  4.7892966279e-15  3.83484852336e-15  3.04834341002e-15  4.96922972281e-15  5.61424625234e-15  7.29934265453e-15  5.55003495179e-15  4.32309353904e-15  4.12802524649e-15  1.90722559094e-15  2.68454319765e-15  3.30725421285e-15  5.03904854306e-15  5.25867525293e-15  5.00859334474e-15  6.85272062857e-15  3.72805343866e-15  3.19105320944e-15  2.0177972783e-15  4.5870534328e-15  2.56307267675e-15  6.15272622145e-15  2.48083989574e-15  1.61557020263e-15  7.65673462388e-15  5.73450499479e-15  1.90264734514e-15  3.92121441724e-15  7.33059304248e-15  4.74394247436e-15  5.14345148214e-15  3.77080095167e-15  1.90210897453e-15  3.84095017038e-15  4.63169065728e-15  6.08262375762e-15  7.64360973568e-15  5.75967181928e-15  4.44418159016e-15  5.2781228512e-15  6.50850611965e-15  8.52327067148e-15  5.9504167119e-15  9.39696124317e-15  5.39032814131e-15  4.62854658449e-15  3.94514960935e-15  4.0660606239e-15  3.07925418698e-15  4.69570968538e-15  3.75064215265e-15  4.09542730352e-15  4.96837853342e-15  6.89811327499e-15  7.48669063378e-15  7.96553924685e-15  2.14644686407e-15  3.99753459319e-15  1.60671568308e-15  3.84010454782e-15  3.63228846536e-15  7.66206725271e-15  9.59363883265e-15  1.16963090344e-14  9.33658080299e-15  1.40817897207e-14  1.2295334895e-14  1.5049684167e-14  1.96949677489e-14  2.41367593906e-14  3.28879230892e-14  4.16411810902e-14  5.88322256378e-14  8.02351374403e-14  1.1532661948e-13  1.73158037801e-13  3.04740836861e-13  6.91422496975e-13  2.66877042699e-12  6.95754167175e-13  3.07876166257e-13  1.77863826437e-13  1.19901842132e-13  8.50746672289e-14  6.0583066775e-14  4.43095236367e-14  3.27400165736e-14  2.89983981832e-14  2.37219280499e-14  1.55386854355e-14  1.42160361507e-14  1.04216795288e-14  1.02525489693e-14  1.1721318847e-14  1.05719692366e-14  4.11536052448e-15  3.78872068992e-15  2.76307627024e-15
 6.11964749869e-15  5.78511343369e-15  7.48490005873e-15  4.97413956952e-15  4.03036809192e-15  6.70936073133e-15  2.3642534641e-15  5.21831506164e-15  4.00547027712e-15  8.38260695965e-15  5.56715218629e-15  5.93708549916e-15  3.21866913625e-15  6.11321852596e-16  3.52212669783e-15  6.59633201308e-15  7.56590781499e-15  3.7450052665e-15  5.99479344073e-16  3.68584426494e-15  2.86796629441e-15  2.96771479399e-15  2.78991935791e-15  1.15140860823e-15  4.4559217411e-15  4.36771799304e-15  1.74758879349e-15  2.67851092071e-15  4.46341748684e-15  8.06599688946e-15  5.98310549375e-15  4.21048102604e-15  1.67220576875e-15  2.63938390037e-15  6.34817003754e-15  7.05335451439e-15  6.08889281782e-15  6.29969912201e-15  2.39345525535e-15  4.81009871498e-15  2.64917721435e-15  4.47479719107e-15  4.23263412061e-15  6.73589513101e-15  3.99561360165e-15  4.11726799571e-15  8.59535276879e-15  6.93750694406e-15  5.61667460524e-15  4.75454331375e-15  6.01154442108e-15  6.55418288319e-15  6.04127407581e-15  3.40684444873e-15  4.31012038458e-15  5.70656103182e-15  5.82416422074e-15  5.25898845846e-15  4.26787591474e-15  5.41267385645e-15  5.44655153991e-15  1.85793976446e-15  3.57108726494e-15  5.44802946793e-15  6.90357239593e-15  7.48120176076e-15  7.14205587942e-15  5.16677709604e-15  7.08632781365e-15  3.79444784297e-15  3.20085210147e-16  2.0045125336e-15  3.82480825884e-15  2.14178284999e-15  7.5394078802e-15  4.91995150192e-15  7.22707867053e-15  5.50979157754e-15  2.60442028818e-15  1.46396812186e-15  1.73737018619e-15  5.1260869799e-15  5.22745676069e-15  6.01062877292e-15  5.21645721049e-15  8.78890720719e-15  7.79353854788e-15  1.01111550333e-14  1.0376851602e-14  1.63407058389e-14  1.75692952283e-14  1.97783398269e-14  2.5342522099e-14  3.41474020356e-14  4.51030100144e-14  5.88594110952e-14  8.2507735672e-14  1.17306815713e-13  1.76745324919e-13  3.05168241621e-13  6.95754167175e-13  2.67904014298e-12  6.95882553107e-13  3.02253048772e-13  1.7377677225e-13  1.15211022955e-13  8.44333186855e-14  5.92372912809e-14  4.169726531e-14  3.21764105535e-14  2.63397014285e-14  1.98819152294e-14  1.79138151671e-14  1.64147807177e-14  7.85664030759e-15  8.6097938443e-15  1.25472128399e-14  5.22706758103e-15  8.74013788733e-15  4.7407374275e-15
 8.20873644886e-15  8.92690688679e-15  3.8915927364e-15  3.00901375167e-15  2.67176893457e-15  7.66635723892e-15  3.7120112373e-15  2.34798125064e-15  4.48341005194e-15  5.58136864454e-15  5.19902345323e-15  5.74501330512e-15  7.78350693439e-15  4.48866959901e-15  3.72468571971e-15  7.22914022058e-15  4.21798843753e-15  2.76016498153e-15  4.33516546017e-15  4.46190112045e-15  5.90903553156e-15  3.46726425172e-15  3.91595155389e-15  3.03384033158e-15  1.87941773329e-15  1.80988250492e-15  4.5214127916e-15  2.84115697899e-15  7.12509417702e-15  6.29592737378e-15  4.29940366257e-15  3.23926816913e-15  4.10863398714e-15  9.58791283275e-16  4.8024886536e-15  1.22877227589e-15  2.32671092709e-15  1.7245045414e-15  2.51293649281e-15  3.61222788507e-15  1.13244295412e-15  2.92462035013e-15  4.2931649642e-15  1.97212849882e-15  6.26253903991e-16  3.76741404999e-15  7.43341125364e-15  7.1969114807e-15  9.00719784919e-15  5.14809995411e-15  3.03241314563e-15  7.31606396956e-15  4.45828575137e-15  5.54122073925e-15  7.73660809211e-15  5.82496660396e-15  5.84750603389e-15  3.31654418259e-15  4.33261729547e-15  4.25038086339e-15  4.49315260505e-15  4.35293595421e-15  7.49357415978e-15  2.44467792837e-15  3.06931769142e-15  1.62019683247e-15 -2.95210026609e-16  3.26587325909e-15  4.62395863766e-15  1.05297551969e-14  6.05957124465e-15  6.07175564868e-15  2.31373458283e-15  1.49903174995e-15  5.71663210943e-15  6.1765323051e-15  8.37404912188e-15  6.65532066026e-15  6.25012974299e-15  4.98551632313e-15  5.08119536783e-15  3.92225674234e-15  3.45752571503e-15  6.55807110162e-15  7.4764440935e-15  1.08617489869e-14  7.47951211833e-15  1.16677025844e-14  7.89374965844e-15  1.27632707403e-14  1.64395127217e-14  1.79849823527e-14  1.95127225511e-14  2.72143305566e-14  3.39832305425e-14  4.18068530398e-14  6.19621613444e-14  8.09177509604e-14  1.15993527612e-13  1.79815966747e-13  3.07876166257e-13  6.95882553107e-13  2.67948788864e-12  6.92327348181e-13  3.01872285716e-13  1.74894222179e-13  1.16330646845e-13  8.26909920762e-14  5.89962879304e-14  4.79842435304e-14  3.55098900752e-14  2.49073583754e-14  2.07908676109e-14  1.6827351802e-14  1.45005853974e-14  1.36313205535e-14  1.23369883468e-14  7.70539805432e-15  1.07457270897e-14  6.74074030041e-15
 7.43427343965e-15  3.52152271735e-15  6.62204916555e-15  5.23497563535e-15  9.3110127566e-15  6.99809758167e-15  4.01195204986e-15  5.29658074186e-15  4.82224370583e-15  5.86896116088e-15  4.26867749807e-15  1.63574294796e-15  3.60397819086e-15  2.81268357284e-15  4.87435400867e-15  3.92047631497e-15  7.62854992162e-15  4.04499337826e-15  2.84496439655e-15  5.70391830615e-15  5.76561663588e-15  4.399738953e-15  2.60098034398e-15  3.0487127287e-15  4.83392463615e-15  3.44308645585e-15  1.94835762703e-15  2.09204381163e-15  4.42328622714e-15  9.049752754e-15  2.83500452759e-15  1.44373060082e-15  3.80220996654e-15  5.98346744106e-15  6.64852597813e-15  1.69675171671e-15  2.27591459734e-15  2.68828609353e-15  2.67219860237e-15  2.85585142986e-15  4.87000254616e-15  2.11047083629e-15  1.40421886078e-15  3.18176676952e-15 -2.87423327095e-15 -1.12334053895e-15  4.11559580521e-15  3.6324810604e-15  8.9862769825e-15  6.78826099839e-15  3.7245544086e-15  7.68587478167e-15  6.1145180631e-15  4.12277102281e-15  5.91683322018e-15  2.55216878564e-15  7.1414617947e-15  5.36459918473e-15  2.23071632912e-16  1.66805730228e-15  2.83193643037e-15  7.93419808584e-15  5.0703466449e-15  4.05812462118e-15  5.23070977165e-15  5.26527788322e-15  1.1725081789e-15  4.43603908139e-15  7.97561233612e-17  1.77126452049e-15  1.69274580544e-15  5.41731195744e-15  3.34553230621e-15 -7.42950459116e-18  2.81242825883e-15  2.7796485075e-15  6.8570344574e-15  6.88552770804e-15  2.97166292834e-15  5.06954811464e-15  1.94531704423e-15  2.15264512705e-15  4.335515718e-15  7.61307602891e-15  5.08946725723e-15  6.70901420293e-15  5.36811495206e-15  7.99702630642e-15  5.03698005647e-15  9.51686532533e-15  1.46940515262e-14  1.5123947203e-14  1.60889635085e-14  2.4088327907e-14  2.85971324376e-14  3.50221886253e-14  4.64364927977e-14  5.9266989379e-14  8.23725338429e-14  1.16603659229e-13  1.77863826437e-13  3.02253048772e-13  6.92327348181e-13  2.66971340717e-12  6.93051318194e-13  3.02170127657e-13  1.76202409692e-13  1.21677972415e-13  8.52741912065e-14  6.31551933822e-14  4.68351099424e-14  3.58207259553e-14  2.64463352295e-14  2.37022759594e-14  1.98773501235e-14  1.53268455591e-14  1.6324015229e-14  7.16498666133e-15  8.79431219236e-15  5.26338370763e-15
 1.10091471015e-14  5.41417382188e-15  7.84028305312e-15  6.93411009243e-15  5.55664295736e-15  8.44761567032e-15  4.76827534255e-15  5.55707242877e-15  3.89358736083e-15  5.0078999245e-15  2.64869894444e-15  1.43090426943e-15  3.41717392616e-15  3.0377095252e-15  2.5358149316e-15  4.97650597712e-15  8.45035038122e-15  3.13070501517e-15  5.88155698914e-15  6.05081030043e-15  4.99187777794e-15  4.43806252478e-15  2.01528813599e-15  3.24038431414e-15  5.53602807464e-15  6.46862395839e-15  5.46984808666e-15  3.57191420442e-15  5.28216085207e-15  1.54588797701e-15  4.68240027197e-15  5.19000461944e-16  5.98832860722e-15  3.07118013135e-15  5.44947507976e-15  2.43788392677e-15  4.54288511029e-15  4.30730969261e-15  3.66669701448e-15  4.39468806871e-15  6.72151600884e-15  5.7616265231e-15  6.42429246569e-15  1.09650197894e-15  1.27588679401e-16  1.41330558104e-15  3.81885499853e-15  4.30196423743e-15  8.12759193449e-15  2.49978341991e-15  4.98480759077e-15  6.99597496884e-15  5.53346692905e-15  6.49586655717e-15  2.39483822875e-15  2.67021080146e-15  5.93660629697e-15  2.04351238938e-15 -1.12648271631e-15  4.58102968788e-15  7.49288504871e-15  7.73334157913e-15  4.1820279376e-15  2.8957389277e-15  5.86988701185e-15  3.08741041942e-15  2.45562460525e-16  6.23595296847e-15  4.68072559161e-15  4.38021007604e-15  5.10363766036e-15  4.54495428676e-15  3.30256611555e-15  6.08777891247e-16  3.56307477379e-15  2.86652740391e-15  7.08943325614e-15  6.90496855808e-15  7.44578538299e-15  5.81164789267e-15  6.31055689966e-15  4.68738816601e-15  4.81465786216e-15  5.35155191654e-15  3.86031845181e-15  5.89388437246e-15  5.68183239067e-15  5.92748844433e-15  8.20676126879e-15  9.25104432882e-15  1.10075385705e-14  9.44543577963e-15  1.26431761966e-14  2.16191513643e-14  2.27830679616e-14  2.82432624387e-14  3.87482409826e-14  4.85690335426e-14  6.46838816769e-14  8.43912045106e-14  1.19901842132e-13  1.7377677225e-13  3.01872285716e-13  6.93051318194e-13  2.67659417163e-12  6.92351080082e-13  3.03484102955e-13  1.77643490343e-13  1.17528424096e-13  8.24203623186e-14  5.89252335024e-14  4.41044646234e-14  3.23752341145e-14  2.67502384701e-14  2.04135370716e-14  1.57930481785e-14  1.53971856831e-14  1.39832695295e-14  9.45531574145e-15  8.72918984144e-15
 8.40442168584e-15  4.67015940981e-15  7.15883334501e-15  7.04085264347e-15  7.25743561414e-15  7.02879884635e-15  6.62767855447e-15  6.05741603784e-15  6.97791432877e-15  1.53892552152e-15  5.08184965617e-15  2.83807397681e-15  5.3183364227e-15  4.36076528296e-15  1.28499325156e-15  3.54633686292e-15  9.90488422076e-16  2.9435487434e-15  5.65718448712e-15  7.31841781984e-15  6.08649679951e-15  3.39380167521e-15  7.27022188297e-15  1.36237632227e-15  2.83651618696e-15  2.77362224117e-16  3.3280293434e-15  3.70414058151e-15  1.47288304244e-15  9.90681607153e-16  3.63430462629e-15  2.1592557704e-15  2.42929431531e-15  1.63459450522e-16  1.95929511168e-15  2.37328714205e-15  1.36784249807e-15  4.81589412668e-15  2.38936273819e-15  3.76755470443e-15  6.24450846996e-15  5.61684068078e-15  5.24116126069e-15  3.52761334892e-15  3.43861166859e-15  1.74847533189e-15  4.22986289796e-15  7.36960591954e-15  5.60234237177e-15  4.48417727111e-15  5.23078426703e-15  6.21286888606e-15  6.16932166285e-15  3.20629664008e-15  5.22309870701e-15  3.90315478945e-15  5.29381878092e-15  4.11007420283e-15  1.71529466853e-15  2.227820868e-17  2.43283537645e-15  9.08916651187e-15  6.51908821904e-15  1.81380441145e-15  3.86861482351e-15  4.78227623714e-15  1.80016992763e-15  2.20882135537e-15  4.86218871494e-15  2.72193887594e-15  5.75019069377e-16  3.09206624731e-15  5.35277453105e-15  2.07921396726e-15  1.79669907757e-15  4.04199895817e-15  6.27840662551e-15  7.27739637707e-15  3.88372925158e-15  3.61983794539e-15  3.55366892299e-15  1.13078112624e-15  5.52581377951e-15  7.82185821228e-15  3.62937891838e-15  7.33215479291e-15  3.47630681251e-15  3.83451951359e-15  4.87266329503e-15  7.23516159686e-15  9.51261301098e-15  7.87235772169e-15  8.93182381889e-15  1.41346279169e-14  1.8836623193e-14  2.24976435514e-14  2.75617231043e-14  3.68604149278e-14  4.62101745367e-14  6.09738011215e-14  8.50746672289e-14  1.15211022955e-13  1.74894222179e-13  3.02170127657e-13  6.92351080082e-13  2.6688819586e-12  6.91348055784e-13  3.02867734007e-13  1.76403680228e-13  1.18019444244e-13  7.87350189103e-14  6.18091221627e-14  4.22928651709e-14  3.52008907217e-14  2.60910868274e-14  2.17674720468e-14  1.72123711971e-14  1.25403987698e-14  1.20565564771e-14  8.29073069152e-15
 8.95355358805e-15  1.00565940408e-14  7.60289084832e-15  7.06124799285e-15  3.87487701672e-15  5.05179485565e-15  5.04497959774e-15  2.59786130707e-15  2.47098672811e-15 -8.82987572937e-16  1.42169258173e-15  7.88403829187e-18  4.13947196552e-15  1.70663385179e-15  2.00683513109e-15  4.75969330772e-15  2.80899809529e-15  1.90768182474e-15  6.1980431912e-15  5.60865378916e-15  4.1464148885e-15  3.34915367124e-15  5.52116727036e-15  3.74657424897e-15  2.25071104785e-15  3.14196999351e-15  3.77966985369e-15  5.10759135518e-15  5.49944345648e-15  3.16475134066e-15  1.80635678546e-15  2.23121981527e-15  4.9734387699e-15  3.3289490131e-15  6.92681034451e-15  4.72361743297e-15  5.77923251994e-15  2.07995057255e-15  3.00614903311e-15  4.07560570014e-15  4.3925585641e-15  4.98678742723e-15  4.75811132777e-15  2.43908523383e-15  9.52936216398e-16  4.14694721723e-15  6.09656438068e-15  5.06079638577e-15  4.21448372476e-15  2.52398220317e-15  3.91607727266e-15  4.4333328181e-15  6.81083849704e-15  2.49048287198e-15  2.92028983113e-15  4.07863882266e-15  2.63864327181e-15  3.15086313818e-15  2.30117851191e-15  6.13402495571e-15  4.33363866618e-15  7.1119003934e-15  6.74547754297e-15  4.71729137042e-15  4.98939989205e-15  3.73363701683e-15  7.22508833167e-16  4.16019195875e-15  2.12830756397e-15  2.72295166687e-15  2.11876627107e-15  2.44954995679e-15  6.15192414813e-15  2.23143067365e-15  1.21061312808e-15  4.35140058569e-15  2.17802543661e-15  3.21560938556e-15  3.87358912652e-15  2.09377686282e-15 -5.57362157178e-16  4.23014695611e-15  7.58096957854e-15  5.30377567177e-15  6.96237846228e-18  5.06948488941e-15  6.13061590127e-15  4.1193567161e-15  6.82401073925e-15  3.21940770327e-15  5.64878293558e-15  7.15366253143e-15  8.27601718743e-15  1.40839761298e-14  1.56603494931e-14  1.96969651546e-14  2.50083464708e-14  3.34147019646e-14  3.89010060541e-14  4.65849149168e-14  6.0583066775e-14  8.44333186855e-14  1.16330646845e-13  1.76202409692e-13  3.03484102955e-13  6.91348055784e-13  2.67368330061e-12  6.9512040173e-13  3.03677469007e-13  1.76649989472e-13  1.1302927482e-13  8.17563735922e-14  5.89142605841e-14  4.4065823806e-14  3.48824764225e-14  2.68826288076e-14  2.36942605718e-14  1.61017303973e-14  1.33920932988e-14  1.10174915672e-14
 9.26583073625e-15  8.99672055968e-15  6.81091928534e-15  6.11741240597e-15  5.69383591228e-15  4.91603830843e-15  5.04326574772e-15  4.98638149039e-15  5.85137837455e-15  1.45898847908e-15  3.09181878553e-15  1.59285877314e-15  9.84358934653e-16 -9.78251551005e-16  1.89080031031e-15  6.39517938317e-15  3.16382594778e-15  2.93677208979e-15  4.37177336398e-15  3.9683855469e-15  3.94160868469e-15  4.60189638744e-15  2.6490688398e-15  4.10856660075e-15  1.35618404011e-15  3.7918111821e-15  5.28577084305e-15  2.04357173345e-15  3.64968971085e-15  4.4080739095e-15  2.09553725134e-15  4.44831376163e-15  5.32588796745e-15  4.83295176543e-15  2.20497224296e-15  1.60643550669e-15  2.60349517907e-15  1.18460424976e-15  4.10120052141e-15  4.83139806718e-15  3.66517866268e-15  3.25732342898e-15  9.32452659575e-16  3.88351325877e-15  2.35477172309e-15  4.20969396928e-15  4.8226708074e-15  5.71854503272e-15  4.49160778301e-15  1.86996272205e-15  4.23688946325e-15  4.07616774731e-15  5.46061695998e-15  4.68539711874e-15  4.59878734043e-15  6.46560389942e-15  3.47811063981e-15  1.9921020476e-15  3.55649039615e-15  7.15766980696e-15  5.30530757926e-15  6.77124956295e-15  5.28174886481e-15  4.90167563415e-15  6.08138640888e-15  3.79956906005e-15  2.21402148422e-15  5.53388263442e-15  6.627579406e-15  2.70910548747e-15  1.41244783276e-15  3.29672773173e-15  4.17696790966e-15  2.4544804679e-15  2.56988214685e-15  4.35381660054e-15  4.05104253047e-15  5.21566812529e-15  5.10313849779e-15  4.00456256087e-15  1.12035954432e-15  5.10135921831e-15  8.30562329089e-15  6.15657245457e-15  2.19726225379e-15  2.3699707541e-15  4.60117904623e-15  2.30299613421e-15  1.41551260922e-15  1.09807196617e-15  5.10895815333e-15  5.37634176493e-15  7.13371351973e-15  7.80964628033e-15  9.90878862951e-15  1.23894124525e-14  1.77376513796e-14  2.17686786126e-14  2.85014474e-14  3.59784675838e-14  4.43095236367e-14  5.92372912809e-14  8.26909920762e-14  1.21677972415e-13  1.77643490343e-13  3.02867734007e-13  6.9512040173e-13  2.66840708081e-12  6.92485461923e-13  3.02695947532e-13  1.73647077196e-13  1.14110449073e-13  8.04793910259e-14  5.86171695167e-14  4.53028361983e-14  3.43171409691e-14  2.88208440883e-14  2.28316233676e-14  1.93591650062e-14  1.53329555739e-14
 1.192141238e-14  9.41334085653e-15  1.14906779396e-14  9.75385505067e-15  6.78002185974e-15  9.85864473309e-15  5.72193148605e-15  6.56303986922e-15  3.93189019463e-15  6.35770066608e-15  3.43939232835e-15  3.54993538522e-15  5.64662548621e-15  1.12162728192e-15  8.48537965694e-16  4.8112468545e-15  4.95624307982e-15  2.51878032143e-15  4.36274866268e-15  3.50720988708e-15  2.88977618932e-15  5.87666230102e-15  3.75297959524e-15  6.09779479111e-15  4.31610387002e-15  3.02375145567e-15  3.65414970259e-15  5.52301495709e-15  4.9276341554e-15  5.99553400318e-15  3.02818419248e-15  2.01438160124e-15  4.02461927109e-15  2.50801183114e-15  4.87345367701e-15 -1.85943233481e-16  3.50911685495e-15  1.1892710057e-15  3.31281127089e-15  3.39735979532e-15  3.32097169267e-15  3.2783609039e-15  2.08985239867e-15  5.45314644125e-15  1.65731763572e-15  3.54950161191e-15  5.77583601321e-15  4.82635778251e-15  5.71238763055e-15  3.99141217781e-15  3.77179957959e-15  4.86797100085e-15  4.2399749472e-15  6.49820214071e-15  9.76902035803e-15  3.1742805321e-15  4.38208083692e-15  7.5672626353e-15  5.56494995601e-15  7.77231639353e-15  4.14249420902e-15  5.84922223225e-15  3.30254763027e-15  1.33255285207e-15  1.46134836848e-15  4.56555242841e-15  3.1650999909e-15  4.46275794185e-15  5.26750911019e-15  2.61867233376e-15  1.93778272872e-15  3.18081000504e-15  1.38314826993e-15  4.15754961947e-15  4.93536116333e-15 -8.56421997039e-17  2.58720707446e-15  1.31146404767e-15 -4.93986834211e-16  2.14085349163e-15  5.12625553501e-15  4.87315368905e-15  1.6043133923e-15  5.88535137794e-15  4.35383740593e-15  3.43723652646e-15  4.14733819679e-15  3.87750537039e-15  3.48365171617e-15  4.02094603213e-15  4.49148727215e-15  4.46243462371e-15  4.54599996029e-15  8.12759055028e-15  1.08100527167e-14  1.12189314746e-14  1.6259198787e-14  1.90536828282e-14  2.4218640235e-14  2.92899343316e-14  3.27400165736e-14  4.169726531e-14  5.89962879304e-14  8.52741912065e-14  1.17528424096e-13  1.76403680228e-13  3.03677469007e-13  6.92485461923e-13  2.67652618425e-12  6.92391702393e-13  3.05119311969e-13  1.76630834054e-13  1.1797487154e-13  8.12989377045e-14  5.87861361401e-14  4.58398075189e-14  3.48940884193e-14  2.56732349251e-14  1.95193424256e-14  1.53888002316e-14
 1.5665745402e-14  1.14091633726e-14  1.29072075515e-14  1.20095438117e-14  9.50840771934e-15  8.73332155534e-15  6.56520547639e-15  9.2409560899e-15  6.00716960512e-15  6.54394289551e-15  5.25135403891e-15  6.99063338301e-15  5.61889129471e-15  2.49846727203e-15  2.27228354258e-15  3.97366755213e-15  5.49110109167e-15  3.96176724633e-15  6.6596113682e-15  4.62806800647e-15  3.17463426117e-15  9.01169012481e-15  2.61185042375e-15  4.88917584681e-15  5.45645962705e-15  1.78649312439e-15  4.95629043498e-15  5.40598250341e-15  5.71754897382e-15  1.07194145207e-15  4.73708005516e-15  6.17059456211e-15  5.52978639338e-15  4.0763030709e-15  6.68841891459e-15  3.49182124032e-15  1.25933744082e-16  3.91375339792e-15  2.54757824281e-15  4.92678095519e-15  3.6199581156e-15  4.90554365277e-15  6.44154122479e-15  4.34985650365e-15  3.17638263451e-15  2.21953659883e-15  7.57974448454e-15  7.34004539644e-15  3.78078138267e-15  2.20865759365e-15  3.40087977376e-15  4.8596915942e-15  4.97283770375e-15  3.73075177368e-15  2.78957221237e-15  2.00724815196e-15  2.50636995334e-15  4.56965397394e-15  5.19756180291e-15  4.090164244e-15  2.25928390598e-15  4.72431886853e-15  4.14562742681e-15  5.29190212002e-15  2.7442115781e-15  3.42661005501e-15  4.43104878762e-15  2.528918783e-15  2.37537702916e-15  2.35726838507e-15  2.68254923089e-15  2.13043703207e-15  3.75040313126e-15  2.80163489039e-15  2.58302329584e-15  3.23139916145e-15  4.09903779457e-15  6.24071870398e-15  2.44782727623e-15  2.51476428155e-15  3.17808744335e-15  4.03866261305e-15  5.6194398765e-15  6.53714693415e-15  6.87465171072e-15  6.13526295119e-15  7.84163644486e-15  4.81263133259e-15  2.79304546538e-15  6.89369212198e-15  6.75695417308e-15  7.43785792015e-15  1.0008273818e-14  1.04125149363e-14  8.41716574964e-15  8.06155202094e-15  1.19882793465e-14  1.39492945503e-14  1.82405583248e-14  2.39740050046e-14  2.89983981832e-14  3.21764105535e-14  4.79842435304e-14  6.31551933822e-14  8.24203623186e-14  1.18019444244e-13  1.76649989472e-13  3.02695947532e-13  6.92391702393e-13  2.66637405382e-12  6.90765299927e-13  2.9983729415e-13  1.74023566241e-13  1.15097907165e-13  7.88243785314e-14  6.1468935645e-14  4.7841293429e-14  3.30262418136e-14  2.6718797648e-14  2.16703150379e-14
 2.39948146826e-14  2.06539243951e-14  1.40107349821e-14  1.34742719963e-14  9.20200194414e-15  6.0240296589e-15  6.39273184238e-15  6.26517413265e-15  3.48133819915e-15  6.03010294365e-15  2.65666289567e-15  3.87616189649e-15  7.3523704307e-15  1.82397264999e-15  3.52658873115e-15  4.88770834155e-15  3.66986019986e-15  3.51503843523e-15  4.60658597328e-15  3.36694868056e-15  2.69261173009e-15  4.12650827326e-15  3.20250514797e-15  5.82830916957e-15  5.98384853585e-15  3.07725643058e-15  5.1776343812e-15  8.81496589113e-16  4.06160818429e-15  2.84019328857e-15  3.43791484656e-15  3.59523336255e-15  5.47967699702e-15  5.69783938135e-15  4.50461511203e-15  6.84381504661e-16  9.82921821852e-16  1.45042936362e-15  2.91331055447e-15  1.49275393605e-15  5.43821072751e-15  6.12958491648e-15  3.5974768025e-15  6.12689099355e-15  3.54158521531e-15  9.3931208821e-16  4.71196059777e-15  5.8132560372e-15  1.81726275596e-15  4.00752546391e-15  3.6009358712e-15  5.1839025136e-15  7.0735510052e-15  1.96519604349e-15  5.68966911987e-15  2.95589455559e-15  5.17653409777e-15  1.0770264429e-15  1.97707656015e-15  2.80176121202e-15  3.53497567809e-15  6.30569106912e-15  5.21553286255e-15  2.08060682077e-15  1.53545239953e-15  2.49755808223e-15  4.11007008594e-15  6.11409183405e-15  3.22460255104e-15  4.67242316047e-15  5.57120860997e-15  6.95674575051e-15  4.80306941649e-15  1.60030745511e-15  8.6336356898e-16  1.99480583305e-16  1.11827378516e-15  4.07536608524e-15  4.88414983106e-15  3.87950438974e-15  4.82280322986e-15  3.47144209194e-15  5.8338130683e-15  2.81856205641e-15  3.51798987514e-15  4.31923965551e-15  5.75975634541e-15  5.07947808832e-15  5.37659281772e-15  5.33854288618e-15  4.22302174963e-15  7.05654184291e-15  7.3316845694e-15  7.74749829068e-15  9.45549286943e-15  8.5320062067e-15  9.39298793609e-15  1.06698609376e-14  1.50549918244e-14  1.98208843474e-14  2.37219280499e-14  2.63397014285e-14  3.55098900752e-14  4.68351099424e-14  5.89252335024e-14  7.87350189103e-14  1.1302927482e-13  1.73647077196e-13  3.05119311969e-13  6.90765299927e-13  2.6692327295e-12  6.90706569713e-13  3.02685799771e-13  1.76881409441e-13  1.17794074691e-13  8.46467684631e-14  6.46516233607e-14  4.56133162878e-14  3.63327399522e-14  3.04394597527e-14
 2.90458741443e-14  2.42631279154e-14  1.53187168042e-14  1.37217065694e-14  1.46544192815e-14  9.2218244099e-15  8.23784513824e-15  5.81278209537e-15  7.85951222737e-15  4.63197169054e-15  1.93255101396e-15  3.82998613722e-15  6.8950907166e-15  2.05582891277e-15  1.41378819301e-15  3.31825773596e-15  1.90940588741e-15  1.87040433294e-15  5.59857862912e-15  4.5632578375e-15  4.91720660846e-15  4.0220559479e-15  1.58245086657e-15  5.4195011699e-15  6.70867087675e-15  4.74017841406e-15  4.13369645309e-15  5.18367069085e-16 -6.12182861268e-16  1.574714645e-15  2.95874077319e-15  4.89357448198e-15  2.94108717211e-15  2.70962361747e-15  2.79127336014e-15  4.24688755231e-15  2.87046656849e-15  1.29385165874e-15  4.31173780253e-15  2.33944368428e-15  4.14163268991e-15  4.10382623587e-15  1.04558530939e-15  6.86846912348e-15  4.08401633206e-15 -4.8882555155e-16  4.93667050133e-15  7.79983603041e-15  3.50111873972e-15  4.17190729807e-15  6.99533213608e-15  5.8405497568e-15  3.9039122924e-15  2.5350939216e-15  6.10474890116e-15  4.87761245512e-15  4.86686375515e-15  5.41910837158e-15  7.35261333889e-15  4.66725481184e-15  3.89124129611e-15  5.03566060947e-15  9.2519961563e-16  4.78326916257e-15  1.56674039714e-15  2.29036276746e-15  4.07265723228e-15  5.28328067237e-15  7.16834379011e-15  4.94553907747e-15  2.54368800329e-15  1.14596501596e-15  3.02568184889e-15  5.92030664752e-15  4.04304479675e-15  3.57314822489e-15  5.52104261526e-15  5.48458881993e-15  4.54252898027e-15  3.45996287092e-15  2.38846453007e-15  2.7920985168e-15  5.58804642407e-15  2.11279802959e-15  5.40675392296e-15  5.5807599158e-15  6.1708963577e-15  4.0855643748e-15  8.50774307436e-15  6.59407099646e-15  9.11944968207e-15  9.05475919472e-15  7.56571929009e-15  7.92021068232e-15  5.81198383756e-15  7.99817933977e-15  1.03297292934e-14  1.25196328962e-14  1.23389210219e-14  1.60706202247e-14  1.55386854355e-14  1.98819152294e-14  2.49073583754e-14  3.58207259553e-14  4.41044646234e-14  6.18091221627e-14  8.17563735922e-14  1.14110449073e-13  1.76630834054e-13  2.9983729415e-13  6.90706569713e-13  2.65167377473e-12  6.91010656907e-13  3.031253534e-13  1.78002096031e-13  1.15546282217e-13  8.17387344741e-14  5.9714709924e-14  4.64124353319e-14  3.86714760241e-14
 3.67553588886e-14  2.8673136978e-14  2.01175846224e-14  1.73990033095e-14  1.42668571783e-14  1.2670930508e-14  1.14280272688e-14  7.42540059784e-15  7.78401721563e-15  3.00230646143e-15  6.93908384338e-15  5.27968288632e-15  6.55963064183e-15  6.45751753345e-15  2.77243147054e-15  4.01243257567e-15  4.72075537048e-15  4.60363011368e-15  2.47630161853e-15  4.39243892775e-15  5.3284391164e-15  6.72124188521e-15  2.96646078156e-15  5.19333501954e-15  3.60819467401e-15  3.84608320675e-15  6.86007451307e-16  7.90219242243e-16  2.51663774568e-15  2.30266439495e-15  4.63395385881e-15  5.51675284402e-15  5.01993121755e-15  6.17540898265e-15  1.85496145463e-15  2.70978018909e-15  1.89328638736e-15  3.50454491458e-15  3.38277388837e-15  3.43177257211e-15  6.67573073943e-15  2.89561921818e-15  4.51008424491e-15  4.13597092459e-15  5.07674972259e-15  1.05913851463e-15  1.0389716107e-15  4.64713519478e-15  2.56278079257e-15  5.2420491916e-15  5.3199720131e-15  5.23808796268e-15  3.44413990814e-15  3.07338417396e-15  2.45362581883e-15  1.45568246075e-15  3.40196051828e-15  4.00278073141e-15  4.50197348535e-15  6.23918666064e-15  2.62686292158e-15  3.52298392521e-15  2.4395281058e-15  4.51448015919e-15  5.29433891967e-15  3.54819333806e-15  5.19044111507e-15  2.87948559152e-15  5.92623450788e-15  5.6787859199e-15  5.25492641621e-15  3.9167579434e-15  5.85246643803e-15  2.87062437542e-15  2.2762856557e-15  6.84912192409e-15  4.74324572152e-15  3.46896352162e-15  3.89337409864e-15  5.26217734753e-15  3.09435652092e-15  5.93730601248e-15  6.6116641812e-15  1.34691583946e-15  6.17709240363e-15  7.05041848843e-15  8.27812047883e-15  7.30220766691e-15  6.17225593538e-15  5.68255316956e-15  5.29984877346e-15  4.84618396736e-15  5.29208212032e-15  7.88478849672e-15  7.96960503381e-15  7.8322164604e-15  9.2272777187e-15  1.07794723879e-14  1.46784987063e-14  1.14196603643e-14  1.42160361507e-14  1.79138151671e-14  2.07908676109e-14  2.64463352295e-14  3.23752341145e-14  4.22928651709e-14  5.89142605841e-14  8.04793910259e-14  1.1797487154e-13  1.74023566241e-13  3.02685799771e-13  6.91010656907e-13  2.65967527703e-12  6.92777332362e-13  3.04145692313e-13  1.78397229314e-13  1.17968320023e-13  8.18304115564e-14  6.09738339873e-14  4.72481561242e-14
 4.40372570734e-14  3.484514323e-14  2.50525366416e-14  2.12616626681e-14  1.79536741658e-14  1.3893475383e-14  1.26772521863e-14  7.53205054686e-15  6.71642251213e-15  4.08765812022e-15  6.42546040351e-15  5.59140516066e-15  6.43989096364e-15  8.31644570096e-15  8.05421416618e-15  7.14685209487e-15  3.02973692161e-15  6.54712207785e-15  3.9956155153e-15  4.21761612487e-15  2.56341108408e-15  3.99105298832e-15  2.84828047631e-15  4.20431586677e-15  3.87000073967e-15  4.86505885265e-15  3.45110988896e-15  2.15016495943e-15  4.98975920813e-15  3.56462759008e-15  2.50304741563e-15  3.54853265381e-15  4.17884747075e-15  7.43223907494e-15  4.38299294156e-15  4.91928689561e-15  3.73081844371e-15  5.46690313942e-15  1.90579709045e-15  5.53548431942e-15  7.16962262355e-15  3.85546605358e-15  5.28771040338e-15  5.52916282606e-15  6.42699803151e-15  3.57794975138e-15  2.3918167117e-15  4.57404177369e-15  3.75524730179e-15  4.28059884029e-15  6.41000059448e-15  6.13189909671e-15  6.36983989659e-15  5.47391742134e-15  6.2714864465e-15  2.897686455e-15  5.49670051587e-15  6.57745127171e-15  4.12281816885e-15  4.93983349372e-15  3.02724739872e-15  5.37124623463e-15  4.26280856719e-15  2.59332139111e-15  3.61508435161e-15  3.40547454562e-15  5.88654255628e-15  6.42726620111e-15  5.4111550683e-15  2.31550701504e-15  4.91664283723e-15  4.39586428809e-15  4.91520186258e-15  5.0156699564e-15  4.73614635079e-15  8.47053880121e-15  4.42930398046e-15  6.46527804733e-15  6.88420315141e-15  4.64689431067e-15  3.61265084671e-15  3.88028451894e-15  7.8945057181e-15  2.95045094962e-15  3.91100758858e-15  3.50730657016e-15  4.65261192389e-15  6.58805867236e-15  5.16708198413e-15  8.25402307645e-15  5.25901151273e-15  6.01692091821e-15  7.64376708711e-15  3.06203485889e-15  9.02698586037e-15  7.80437765951e-15  7.62791480256e-15  9.7321663199e-15  1.12797723994e-14  8.82596783822e-15  1.04216795288e-14  1.64147807177e-14  1.6827351802e-14  2.37022759594e-14  2.67502384701e-14  3.52008907217e-14  4.4065823806e-14  5.86171695167e-14  8.12989377045e-14  1.15097907165e-13  1.76881409441e-13  3.031253534e-13  6.92777332362e-13  2.65959512827e-12  6.92294622286e-13  3.03554768475e-13  1.80310251359e-13  1.16471872022e-13  8.26531506256e-14  6.24637373932e-14
 6.00082986244e-14  4.71714070517e-14  3.33070561513e-14  2.87617711016e-14  2.39056148965e-14  1.91164263457e-14  1.89010215745e-14  1.52181596848e-14  1.22315395894e-14  1.09897991206e-14  1.14516400863e-14  6.14607414387e-15  6.69934689232e-15  6.60815770421e-15  4.38979963863e-15  2.69876102e-15  3.48984780663e-15  4.90395409528e-15  4.17738435824e-15  3.51180230853e-15  4.21769898249e-15  2.03232088525e-15  3.43860472256e-15  5.44561516296e-15  4.22447678094e-15  3.18465063595e-15  8.21940131827e-15  6.23188580017e-15  4.76670154543e-15  5.03473731939e-15  6.82055229573e-15  4.28478245393e-15  1.59824756987e-15  6.72458119525e-15  3.67417753443e-15  7.13933680418e-15  5.12151249654e-15  6.66067397816e-15  3.7049541278e-15  3.39242789246e-15  5.37037952992e-15  4.45532631771e-15  3.84235843336e-15  4.86641228218e-15  4.61449480623e-15  3.9242006851e-15  3.86176480867e-15  2.87307386158e-15  2.67161739686e-15  2.86448749432e-15  5.5967605958e-15  6.47617968878e-15  8.44221638956e-15  6.78032114264e-15  6.18968114264e-15  2.43963181311e-15  2.35099690924e-15  7.19436876582e-15  5.53434871372e-15  2.24531621593e-15  2.60345932141e-15  4.25164918781e-15  4.83815420633e-15  6.36659179844e-15  1.83246763434e-15  3.7701858945e-15  5.59547635588e-15  5.48395332252e-15  6.54647905156e-15  5.37525526849e-15  5.42865190604e-15  5.58441402956e-15  1.29920417712e-15  4.10790386191e-15  3.25716089934e-15  3.93835455198e-15  1.48925096545e-15  1.57048991698e-15  3.91665880878e-15  3.91448750425e-15  6.00248069232e-15  3.53614147678e-15  8.77434214932e-15  5.04303106137e-15  7.26568172513e-15  6.56470521357e-15  5.23345456826e-15  6.57330948694e-15  4.41164254777e-15  7.07631793572e-15  4.26745459822e-15  3.7273589011e-15  4.05215627743e-15  3.69120123541e-15  7.64136936024e-15  8.0086906181e-15  6.64915841389e-15  8.55564717642e-15  1.04863846948e-14  1.12139448787e-14  1.02525489693e-14  7.85664030759e-15  1.45005853974e-14  1.98773501235e-14  2.04135370716e-14  2.60910868274e-14  3.48824764225e-14  4.53028361983e-14  5.87861361401e-14  7.88243785314e-14  1.17794074691e-13  1.78002096031e-13  3.04145692313e-13  6.92294622286e-13  2.67235978149e-12  6.94393025692e-13  3.03944694181e-13  1.77658846784e-13  1.17128846598e-13  8.3538201238e-14
 7.92032236757e-14  5.87807811891e-14  4.45061393138e-14  3.4750876184e-14  2.76124871062e-14  2.01833790508e-14  1.61021970416e-14  1.69119213837e-14  1.52859186305e-14  9.84289003487e-15  6.41215088253e-15  7.60889582717e-15  1.02532928319e-14  6.28158113873e-15  4.56965344779e-15  4.40731146059e-15  7.45229121117e-15  3.77820374141e-15  1.79554734951e-15  4.6548499917e-15  2.11689134301e-15  1.1955712884e-15  3.74729519133e-15  5.58681715226e-15  6.31133218155e-15  3.66126482965e-15  5.08638962325e-15  7.41280458744e-15  7.24596002548e-15  4.96126734422e-15  3.40728152299e-15  4.05070550156e-15  2.31869187073e-15  5.88846377697e-15  3.62280006247e-15  8.28803549395e-15  3.76399817619e-15  5.94325326857e-15  2.20454315033e-15  2.88257979964e-15  5.1219934809e-15  3.94605511649e-15  6.96113257313e-15  2.89368706842e-15  4.27688993079e-15  6.68380027857e-15  4.8851865891e-15  5.17875782591e-15  3.21248857228e-15  2.1267004358e-15  5.8588767319e-15  6.72135493754e-15  8.18114040067e-15  7.28532064646e-15  6.71924411115e-15  4.43254430345e-15  4.31779441701e-16  1.15116534629e-15 -5.69124432894e-17  1.11508655142e-15  5.7245105666e-15  3.36422571435e-15  6.33332307809e-15  5.38744027248e-15  3.95447062091e-15  3.85526122553e-15  6.46788541937e-15  3.61097444901e-15  6.10622225714e-15  6.86095942927e-15  7.009185741e-15  5.38237028811e-15  4.413717322e-15  1.32595864692e-15  3.03762132031e-15  3.80275831927e-15  9.45571421306e-16  2.68492951331e-15  5.14964575095e-15  6.34703699845e-15  3.72378259706e-15  7.43146935614e-15  6.64856999206e-15  1.94335588272e-15  4.03288653459e-15  3.58770585056e-15  4.07577999795e-15  4.45896709858e-15  5.98541117402e-15  4.8978430673e-15  3.54873858385e-15  2.936222271e-15  3.85788204275e-15  5.74996614352e-15  6.67167043485e-15  1.08019249123e-14  7.13819749092e-15  5.04046435954e-15  8.19168143333e-15  1.03080645453e-14  1.1721318847e-14  8.6097938443e-15  1.36313205535e-14  1.53268455591e-14  1.57930481785e-14  2.17674720468e-14  2.68826288076e-14  3.43171409691e-14  4.58398075189e-14  6.1468935645e-14  8.46467684631e-14  1.15546282217e-13  1.78397229314e-13  3.03554768475e-13  6.94393025692e-13  2.66916067646e-12  6.94213767651e-13  3.01796827706e-13  1.74638906681e-13  1.16428832156e-13
 1.18256571283e-13  8.16936866165e-14  5.88492662962e-14  4.62782000899e-14  3.96909258054e-14  2.9561472792e-14  2.12516438291e-14  1.9259454704e-14  1.42744247977e-14  1.18446797772e-14  7.10737777506e-15  6.93946650775e-15  7.51440884203e-15  9.3259634235e-15  7.04198351392e-15  3.48892523015e-15  7.19343373234e-15  5.24217005857e-15  5.14002680965e-15  3.39881233715e-15  4.7795272127e-15  4.76107387608e-15  5.89643287403e-15  3.74357705801e-15  5.27729681016e-15  2.50646747931e-15  5.76006660034e-15 -9.10480564359e-16  3.22127567823e-15  3.62951513768e-15  3.92987339874e-15  3.1519106083e-15  3.14392815411e-15  2.88091568647e-15  6.66705507953e-15  5.98155887956e-15  4.52354347637e-15  5.44239765637e-15  2.95269434021e-15  6.0644330763e-15  7.1496062065e-15  5.66628221751e-15  6.76269449731e-15  5.22293782824e-15  4.36778527886e-15  6.05591975233e-15  4.89074561281e-15  6.05090024824e-15  5.07964998027e-15  3.35566236208e-15  3.98519141381e-15  5.36244924948e-15  5.36062310799e-15  4.86948123431e-15  6.13715153315e-15  2.51738678055e-15  3.62955472082e-15  4.46085823754e-15  9.24296574157e-16  2.07020600861e-15  3.48980759849e-15  2.10556778378e-15  6.50527403293e-15  3.44504973718e-15  2.64268810774e-15  2.31491183879e-15  4.45400984731e-15  2.48119324141e-15  4.98887153808e-15  3.51386505765e-15  3.689470749e-15  1.99773984192e-15  8.71325582821e-16  1.12476386191e-15  1.71074271582e-15  5.11036988934e-15  3.70938779376e-15  5.04266147646e-16  4.79434936074e-15  7.67284773454e-15  8.95446425048e-15  6.4157686128e-15  4.13507750743e-15  2.38272811798e-15  1.96342185133e-15  6.24222106717e-15  2.80348132468e-15  2.83636536824e-15  5.68502804935e-15  3.38918858558e-15  3.7443666847e-15  5.61719318671e-15  4.25342227643e-15  6.68802079103e-15  5.84370130042e-15  1.06797858999e-14  9.57559573829e-15  6.41022636302e-15  8.39670486913e-15  7.97435692723e-15  1.05719692366e-14  1.25472128399e-14  1.23369883468e-14  1.6324015229e-14  1.53971856831e-14  1.72123711971e-14  2.36942605718e-14  2.88208440883e-14  3.48940884193e-14  4.7841293429e-14  6.46516233607e-14  8.17387344741e-14  1.17968320023e-13  1.80310251359e-13  3.03944694181e-13  6.94213767651e-13  2.66752176323e-12  6.90689859358e-13  3.03078306973e-13  1.78567684141e-13
 1.79910873471e-13  1.16290396565e-13  8.11178323224e-14  6.42342203801e-14  4.90684795123e-14  3.66520929725e-14  2.67694218993e-14  2.27990076983e-14  1.67354950069e-14  1.25902502589e-14  1.11896213401e-14  8.04135904621e-15  9.57990305006e-15  8.85758528098e-15  6.13849602238e-15  1.02074031622e-14  1.0001843154e-14  5.26167780529e-15  5.3821838915e-15  4.67101527043e-15  3.9896208672e-15  6.46920504668e-15  6.44868072627e-15  4.34286358109e-15  5.02502673452e-15  2.35594607895e-15  3.79970806398e-15  3.40009782133e-15  7.1578777353e-15  3.39949271437e-15  5.07906514351e-15  3.7536751234e-15  3.56889097647e-15  4.78293819214e-15  3.24131268627e-15  4.79225485238e-15  3.69919608605e-15  2.19990888793e-15  4.03493746725e-15  5.37130576269e-15  4.60541453485e-15  4.71914962665e-15  5.41340253647e-15  5.08012558517e-15  4.85931183827e-15  6.3317152393e-15  3.69962879102e-15  5.63108237306e-15  4.7941439912e-15  4.48237720994e-15  7.72366945736e-15  6.69408634874e-15  3.86719757693e-15  6.78525716335e-15  5.43852043659e-15  4.46071601862e-15  5.96146774007e-15  5.75606921923e-15  2.72484970655e-15  5.23975425363e-15  3.11424661144e-15  5.46702119746e-15  6.20034430965e-15  2.75868177782e-15  5.25445955238e-15  3.21978070451e-15  4.50796300491e-15  3.58140129648e-15  9.44445593298e-16  6.84292810312e-15  5.38682790258e-15  4.52285551724e-15  4.29148710422e-15  2.07092759827e-15  2.69899778145e-16  1.22363751759e-15 -8.23327183354e-16  3.77069192078e-15  2.40907664228e-15  5.35352875571e-16  1.04421895772e-15  2.23584860336e-15  1.55741830527e-15 -2.46233129633e-16  1.76087092338e-15  4.8269899805e-15  3.79431224899e-15  4.69369980514e-15  5.45292236228e-15  1.33522746655e-15  2.58237691055e-15  1.86358592013e-15  5.78042044308e-15  3.3866695588e-15  8.51547825432e-15  5.28978295471e-15  6.58738591984e-15  2.41772074371e-15  4.23226673385e-15  4.63344932107e-15  4.11536052448e-15  5.22706758103e-15  7.70539805432e-15  7.16498666133e-15  1.39832695295e-14  1.25403987698e-14  1.61017303973e-14  2.28316233676e-14  2.56732349251e-14  3.30262418136e-14  4.56133162878e-14  5.9714709924e-14  8.18304115564e-14  1.16471872022e-13  1.77658846784e-13  3.01796827706e-13  6.90689859358e-13  2.66259408737e-12  6.93155724905e-13  3.06439152789e-13
 3.0162253843e-13  1.77017337437e-13  1.18121425942e-13  8.29600351356e-14  6.1842679531e-14  4.75595350998e-14  3.42460845275e-14  2.47374941396e-14  1.82174818233e-14  1.5904795702e-14  1.05780399057e-14  9.08055081361e-15  1.12364310638e-14  1.00179734883e-14  5.25040421274e-15  5.73817266763e-15  7.08796878001e-15  3.85245070119e-15  4.57470615534e-15  6.76882082889e-15  7.62667515565e-15  5.91632368869e-15  6.49674208633e-15  3.63956263983e-15  7.38157449842e-15  3.04476815327e-15  6.324211278e-15  2.02909995264e-15  4.45182574754e-15  1.86154736182e-15  2.27021876684e-15  3.23373572026e-15  2.05508905539e-15  2.8298276274e-15  3.71331688044e-15  3.22969254658e-15  6.06993764205e-15  1.28786466646e-15  1.73784406527e-15  2.22020344706e-15  2.73206031601e-15  4.91012166392e-15  6.00181194438e-15  4.60302479548e-15  4.34753108264e-15  5.91794539129e-15  5.91992161997e-15  4.87945245063e-15  3.21941483744e-15  4.63159767867e-15  5.22911254908e-15  2.95252164599e-15  4.81799184466e-15  4.36250741301e-15  2.37324020827e-15  4.06431869643e-15  6.00901001924e-15  2.8041624057e-15  4.1464180157e-15  2.57525749527e-15  2.60503511557e-15  3.12105774352e-15  7.37768789043e-15  4.85351957821e-15  5.9542303431e-15  2.70762887631e-15  6.12630821555e-15  9.49105703676e-16  1.3562679497e-15  1.6398344856e-15  4.26203096725e-15  3.65059579326e-15  2.4265821976e-15  1.7398139913e-15  4.31352452074e-15  3.11978230415e-15 -1.10738328079e-15  4.87983206165e-15  4.80809993161e-15  2.86772786125e-15  4.42374055115e-15  4.64905234692e-15  3.39324635202e-15  8.60309449347e-16  7.25861216304e-15  4.4468048128e-15  3.18101084974e-15  2.77645023874e-15  4.82189251673e-16  1.62930927871e-15  7.97935431777e-15  1.90288930644e-15  6.13605242704e-15  2.25994391863e-15  3.52665562138e-15  4.27141019769e-15  3.54388128352e-15  4.70132600251e-15  5.68463107582e-15  3.9858926595e-15  3.78872068992e-15  8.74013788733e-15  1.07457270897e-14  8.79431219236e-15  9.45531574145e-15  1.20565564771e-14  1.33920932988e-14  1.93591650062e-14  1.95193424256e-14  2.6718797648e-14  3.63327399522e-14  4.64124353319e-14  6.09738339873e-14  8.26531506256e-14  1.17128846598e-13  1.74638906681e-13  3.03078306973e-13  6.93155724905e-13  2.66679037566e-12  6.94679766547e-13
 6.95370399918e-13  3.05414466069e-13  1.77752133383e-13  1.20672003885e-13  8.58385941976e-14  6.12078255669e-14  4.65465511378e-14  3.40804719893e-14  2.74306561092e-14  2.56245522711e-14  1.93099347115e-14  1.46255157219e-14  1.27010147059e-14  1.06695782223e-14  8.63953236144e-15  7.10241510181e-15  9.64093277392e-15  5.65040296717e-15  7.545455424e-15  7.13898164708e-15  8.62321750091e-15  3.79871547562e-15  4.94356137586e-15  2.45813306255e-15  2.98723079532e-15  4.35568637463e-15  3.96803180393e-15  5.19141146588e-15  5.62748631215e-15  2.72887503356e-15  6.95625425871e-15  3.82018777174e-15  2.92596491779e-15  2.75513269137e-15  4.60600775921e-15  2.29792392587e-15  5.22332683024e-15  4.29743781288e-15  5.75505132316e-15  5.1074241067e-15  6.15982765383e-15  8.50222140024e-15  4.72968333633e-15  7.24409726421e-15  5.25884126968e-15  4.23465019454e-15  2.38252662963e-15  2.5695221157e-15  5.98294835414e-15  2.27328505603e-15  1.32760152155e-15  5.98290401413e-15  3.5393437156e-15  4.087904055e-15 -2.78301835988e-16  4.78726225395e-15  3.58877858645e-15  4.41392295927e-15  2.04439655451e-15  4.08886742026e-15  2.3359080426e-15  3.33395187076e-15  3.87703718144e-15  4.54792696023e-15  4.94324136246e-15  1.55415078477e-15  7.70171737225e-15  2.37121159543e-15  3.4698697529e-15  5.41053469129e-15  9.29194979812e-15  7.40999696656e-15  5.87896988192e-15  2.25736187131e-15  2.87370656573e-15  3.58929279918e-15  2.52260126562e-15  4.24774495033e-15  6.51197644489e-15  1.40602126205e-16  1.75544583972e-15  4.41038514701e-15  5.15861508262e-15  3.5541633936e-15  2.06180688432e-15  2.45978851351e-15  2.75481440227e-15  2.0468011274e-15  4.64640398167e-16  5.84569140262e-15  5.29732640011e-15  2.84456085643e-15  6.29031208431e-15  5.95987592485e-15  1.73900831826e-15  5.65130330774e-15  4.87780383492e-15  3.0795723897e-15  2.11367301521e-15  4.94754352719e-15  2.76307627024e-15  4.7407374275e-15  6.74074030041e-15  5.26338370763e-15  8.72918984144e-15  8.29073069152e-15  1.10174915672e-14  1.53329555739e-14  1.53888002316e-14  2.16703150379e-14  3.04394597527e-14  3.86714760241e-14  4.72481561242e-14  6.24637373932e-14  8.3538201238e-14  1.16428832156e-13  1.78567684141e-13  3.06439152789e-13  6.94679766547e-13  2.68421255059e-12


==> anc/correlator_b14_Nt13_dist15.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95  96  97  98  99  100  101  102  103  104  105  106  107  108  109  110  111  112  113  114  115  116  117  118  119
 6.63169314787e-05  6.74211391146e-05  5.81346871142e-05  4.97681856785e-05  3.95412959786e-05  3.39796758618e-05  2.55341077776e-05  1.9906245183e-05  1.47880394809e-05  9.97641097477e-06  1.02750833562e-05  5.29352230015e-06  5.41042328334e-06  5.21371622644e-06  5.07079673296e-06  9.95501207067e-07  2.7112484673e-06 -1.3183471887e-06  1.09833833174e-06  1.12799612413e-06  1.73213073029e-07 -6.19782655784e-07  1.99615517426e-06 -5.59243549054e-07  1.00950943389e-06 -2.39465497654e-06 -5.98369925896e-07 -1.43059082883e-07  1.63132858794e-06  1.55539842285e-07  2.33289104978e-06  9.22736322535e-07 -9.59458958854e-08  1.98488669667e-08  3.05964132285e-06  3.59073063107e-07  1.06654911858e-06  3.0179115386e-06  2.66976672467e-06  4.2284015999e-06  6.82997142091e-07  2.0388228829e-06 -1.84272569281e-06  9.46214072816e-07  2.82558168303e-07 -8.52104625273e-07  1.34276772011e-06  4.67282213249e-07  3.00481817745e-06 -8.63090708287e-07 -5.38769706254e-06 -1.24402610935e-06  2.03668403561e-06 -1.66528459472e-06  2.60915209108e-06 -1.39507691038e-06  1.66976131337e-06  8.1182815851e-08  2.27223000985e-06  2.01643484579e-06  1.04143426603e-06 -1.81695172061e-07 -7.96308013017e-07 -2.57443303111e-06 -3.30620819493e-06 -7.9829816281e-07  5.71059989239e-07 -2.67366985147e-06 -1.52356450581e-07  1.96069768747e-06  3.26529079496e-06  8.24864132179e-07 -1.27689206612e-06  1.60793783438e-06 -3.00758351405e-07 -1.43511256502e-06  1.96762246166e-06 -3.78471612398e-07 -1.57654213706e-06 -3.4177328483e-06  1.222079459e-06 -7.11657156737e-07 -2.47177807187e-06 -3.60294800974e-06 -3.47237330044e-06  6.17498136735e-07 -4.54352617767e-06 -1.90373823692e-06 -3.20189287719e-07  1.00039275183e-06 -2.00509636101e-07 -1.15017897004e-06 -3.48523145561e-07  2.55149163395e-07 -6.21497899607e-07 -1.03549853221e-07  2.27709818045e-06  2.50825693055e-06  2.45589911272e-06  1.08130524405e-06  2.00033383512e-06 -5.25569514824e-07  2.86147871799e-06  1.47293985911e-06  3.11544574588e-06  4.48743179731e-06  2.62117264881e-06 -3.70654669686e-07  4.09001125153e-06  2.49449161067e-06  9.47502324672e-06  1.15773351163e-05  1.32098554361e-05  1.73496034458e-05  2.46152943858e-05  3.0373446074e-05  4.3066551675e-05  5.00851604357e-05  5.78141981131e-05  6.60722184173e-05
 0.505483995836  0.505808506589  0.506125103112  0.505771639181  0.507330571958  0.507484493451  0.505231781421  0.505292956651  0.507895152174  0.506670031157  0.504633360919  0.506739287379  0.506972174291  0.507575594027  0.509634209796  0.50546998595  0.50931545287  0.506141523056  0.505390078779  0.507645421318  0.506544125522  0.505317155871  0.506413026925  0.505016105601  0.506167148012  0.505966820435  0.507964806754  0.507049957039  0.506202935079  0.509081503667  0.506993831847  0.505588619371  0.508342909591  0.507149047194  0.507599782382  0.505886731975  0.507007409767  0.506161692574  0.50686895182  0.506809653662  0.505679706427  0.507890046298  0.505190898859  0.507325439819  0.507865081475  0.506063031934  0.507067011356  0.507230780951  0.505714948843  0.506271118076  0.507467770514  0.508776586476  0.507151931218  0.506751008769  0.505690686601  0.507156996193  0.506086397798  0.505553535181  0.507119270761  0.505985090483  0.505561987231  0.505802830767  0.507292279307  0.505830274917  0.507483254589  0.509453122491  0.507028266772  0.506876054669  0.506471870574  0.508747418365  0.505326412897  0.505148966772  0.506588875282  0.506138586575  0.508633278118  0.506612469645  0.505914371439  0.507850038897  0.50839647892  0.506678606264  0.506075394932  0.50796280326  0.506887184702  0.507572836061  0.507670654353  0.505486575935  0.506511265172  0.506330143799  0.505597518295  0.507723776275  0.506300186083  0.505497483057  0.505659684308  0.508475641287  0.505470125234  0.506764589962  0.5055479051  0.508826181584  0.508636509017  0.508210470782  0.506543537533  0.507053316571  0.508147533233  0.50696232759  0.507887097304  0.508290793973  0.506251518365  0.506446030994  0.508059339114  0.508596634157  0.506686283711  0.505528186946  0.508146542163  0.507273324844  0.507304586065  0.507810008225  0.507035478636  0.508621047361  0.508775743173  0.506691646819
 4.1983658249e-12  1.0928437211e-12  4.82887535775e-13  2.78162730186e-13  1.79041968281e-13  1.25658738005e-13  9.51496747496e-14  6.7228164142e-14  4.96576772305e-14  4.13819816636e-14  2.84238936237e-14  2.11274940709e-14  2.42745685749e-14  2.2540500205e-14  1.8234748347e-14  1.32681892322e-14  7.48929616582e-15  8.19449650018e-15  5.45640642225e-15  2.9565945057e-15  3.48834958136e-15  4.0076900693e-15  7.75525573286e-15  6.36969488461e-15  2.59389488502e-15  1.93053718808e-15  6.37371418795e-15  2.57994614456e-15  4.69064413665e-15  3.92418951922e-15  5.21547961132e-15  5.86529989611e-15  7.27909415524e-15  9.00372875431e-15  4.28332770827e-15  6.45120259497e-15  6.39734435257e-15  3.37624578957e-15 -7.92812550819e-16  1.50969561181e-15  4.3755327367e-15  7.32332518316e-15  8.68490572941e-15  5.18771467337e-15  6.77267310101e-15  3.02627892575e-15  6.14888746645e-16  5.45655048504e-15  5.60105733122e-15  4.03230606617e-15  5.94053463671e-16  1.30145350096e-15  4.55666640823e-15 -1.07056330482e-15  6.70827158752e-16  4.36299902549e-15 -1.24528442798e-15 -1.21536337998e-15  4.98176240128e-15  7.46809026755e-15  6.36161537765e-15  6.70796628567e-15  1.04871187273e-14  9.41414091047e-15  9.4290723952e-15  3.97204917838e-15  7.11684104326e-15  8.332486802e-15  4.60407562769e-15  5.47971598888e-15  2.66994786267e-15  5.13262481446e-15 -2.50788719311e-15  5.00588240292e-16  3.79401246903e-15  1.2625819643e-15  4.10574203973e-15  1.08880366761e-14  1.17597974583e-14  6.79908166264e-15 -1.95389927717e-15 -6.2416233657e-17  4.36918460813e-15  6.73662729687e-15  7.67332752021e-15  6.31386738181e-15  6.68138397876e-15  1.16883017752e-14  7.01940067139e-15  8.20451452156e-15  5.16523825594e-15  6.34664282153e-15  9.62502890847e-16  2.45445509699e-15  7.60601896593e-15  3.4839633591e-15  2.62310844222e-15  4.36659785352e-15  4.93697644781e-15  5.79469463022e-15  6.19125974991e-15  1.04030050293e-14  7.16590000606e-15  8.11197957024e-15  7.51344868693e-15  1.57317011052e-14  2.54086226855e-14  1.83344049942e-14  2.4106893528e-14  2.55971808163e-14  3.26454950717e-14  3.92020203385e-14  5.27387792722e-14  7.07035723576e-14  9.59475026426e-14  1.29798829571e-13  1.87564966279e-13  2.78968532062e-13  4.84576633964e-13  1.09712641611e-12
 1.0928437211e-12  4.19920481438e-12  1.09496068155e-12  4.8315898207e-13  2.79529794069e-13  1.86586645964e-13  1.29559132925e-13  9.27105232297e-14  7.0581731686e-14  5.53191317727e-14  4.37037410757e-14  3.35589971304e-14  2.76939409309e-14  2.22248560831e-14  1.76483378126e-14  1.54388301992e-14  7.8430551297e-15  8.65498745469e-15  9.70093616704e-15  7.52613934845e-15  4.47791245536e-15  7.57510915249e-15  4.96658503923e-15  5.00939185862e-15  6.66779230262e-16  4.24495160728e-15  3.11707457437e-15  2.04810255329e-15  3.83961352581e-15  3.04364551354e-15  3.19840199128e-15  3.34659768677e-15  1.48943032991e-15  4.59222135552e-15  4.45133008582e-15  4.96138825363e-15  3.51877050684e-15 -2.86482285103e-15  3.71102591445e-15  1.15579432302e-15  2.87697995438e-15  7.0671012192e-15  7.29798515521e-15  4.42523885527e-15  4.94888782191e-15  5.47290811482e-15  7.28380318112e-15  7.54807404399e-15  6.44463588153e-15  1.98415851862e-15  7.77881377451e-15  4.00446341973e-15  2.77461775447e-15  3.27943337005e-15  9.72660171709e-16  1.11160179063e-15  7.23919108455e-15  1.25866218557e-15  6.31716809073e-15  9.00505167701e-15  8.79416975713e-15  4.69295293801e-15  3.67155179796e-15  8.37300747043e-15  3.6082578127e-15  2.93807614397e-15  6.64295223849e-15  8.29929780022e-15  3.49178994902e-15  1.78775024318e-15  5.65256882976e-15  5.20639914113e-15  4.44921483178e-15  6.40811036932e-15  2.10880928415e-15 -1.98339877468e-16  2.01042998256e-15  3.79722242138e-15 -6.27966278728e-16  3.63921529621e-17  4.0250671868e-15  3.33561391656e-15  2.45194562599e-15  6.39715219355e-15  5.7031835717e-15  1.54963615794e-15  3.75976049144e-15  5.54284659289e-15  5.37958676635e-15  2.77071753003e-15  4.56083193492e-16  5.04592190258e-15  5.86315069212e-15  8.1798445791e-15  9.5171245396e-15  1.02617414003e-14  2.88472400469e-15  6.53018913588e-15  2.71539911073e-15  6.20186533902e-15  2.98892687483e-15  6.55266726494e-15  1.41713737308e-14  3.2069098494e-15  9.74950640005e-15  1.06938371247e-14  1.809968597e-14  1.3695654367e-14  1.70043551206e-14  2.18912926278e-14  2.76274954507e-14  2.94546985737e-14  3.84671835063e-14  5.56332571844e-14  7.22046037182e-14  9.84705483806e-14  1.34104692168e-13  1.87283467393e-13  2.78718469577e-13  4.84900308867e-13
 4.82887535775e-13  1.09496068155e-12  4.20002064503e-12  1.08815681442e-12  4.73310204629e-13  2.77782509086e-13  1.82585214787e-13  1.27748606451e-13  9.60047140648e-14  7.49203774086e-14  5.28763769407e-14  3.89401708837e-14  3.11088535075e-14  2.65351422261e-14  2.54615087579e-14  1.74932328885e-14  1.24369631635e-14  1.33810637877e-14  1.03339167988e-14  9.5527984725e-15  1.06611532921e-14  5.2329907797e-15  8.85248279514e-15  5.09691171278e-15  2.88523742788e-15  8.67300219715e-15  7.24902415621e-15  7.16928590218e-15  7.19292568517e-15  4.4052975947e-15  5.68177594109e-15  5.18182093334e-15  3.2614296157e-15  7.91287274805e-15  1.14628236842e-14  7.62670091985e-15  2.74415548747e-15  1.92375583533e-15  5.05136202809e-15  1.97930312102e-16  5.22276042323e-15  1.59026499181e-15  2.70025795137e-15  9.07369972447e-15  4.44423766542e-15  7.84219718642e-15  7.84297440032e-15  3.48999534528e-15  5.89639574783e-15  3.78886046409e-15  4.24752819335e-15  8.40154300145e-15  4.94571296402e-15  8.71157167691e-15  1.76187972102e-15  6.9870116201e-15  4.17648266859e-15  3.2899787838e-16  5.39564755705e-15  2.58575208499e-15  5.54571558697e-15  3.28934772949e-15  5.72623049855e-16  6.08687646156e-15  3.55866616871e-15  5.37127669535e-15  3.32974456675e-15  5.7821846638e-15 -4.98121392858e-16  4.65649289929e-15  6.60781675617e-15  7.29736385638e-15  5.20487516017e-15  4.93279587922e-15  2.43339714441e-15  3.3434930039e-15  4.08619364632e-15  4.64571122982e-15  3.22737836244e-15  5.87948167826e-15  5.74205011587e-15  6.22717573091e-15  4.14694075414e-15  4.28825133341e-15  8.13984405671e-16  4.28436318039e-15  6.7138594665e-15  8.64413925746e-15  3.74201570511e-15  3.20492374747e-15  3.74881364175e-15  3.35920371819e-15  1.92373545839e-15  4.91285321851e-15  3.81082731578e-15  2.36859626992e-15  7.07328987893e-15  7.60606379758e-15  8.07388989171e-15  8.6873295194e-15  6.25362257657e-15  6.49527558554e-15  7.19471399579e-15  7.10712846122e-15  1.56873695173e-14  1.07797832103e-14  1.30735542213e-14  1.4857267938e-14  1.09420606343e-14  1.22343947313e-14  2.14430173016e-14  2.46093134526e-14  2.94110979121e-14  4.44143670856e-14  5.15628635192e-14  6.90579489538e-14  9.81416909641e-14  1.32688424663e-13  1.89082587688e-13  2.79484957223e-13
 2.78162730186e-13  4.8315898207e-13  1.08815681442e-12  4.19485017188e-12  1.09382992026e-12  4.75237717716e-13  2.80777983994e-13  1.82944650736e-13  1.28357571049e-13  9.09553377069e-14  6.87480878715e-14  5.33642338553e-14  4.79462744116e-14  3.47417843055e-14  2.56770225518e-14  2.0451101819e-14  1.51183255962e-14  1.33728625938e-14  9.94769231295e-15  6.36635512001e-15  1.01538455067e-14  1.33260333983e-14  9.06083609113e-15  7.2457095439e-15  4.09432996545e-15  4.90388807103e-15  7.52309549081e-15  4.42652417409e-15  3.69117039819e-15  2.89233114072e-15  5.80922304853e-15  5.99319388305e-15  7.54250851842e-15  3.50789618722e-15  3.87917727265e-15 -1.62925852348e-15  5.39767588736e-15  3.96869328963e-15  2.85259940804e-15 -8.0634690762e-16  8.16365774747e-15  5.13867673164e-15  6.70800735748e-15  8.45328637664e-15  8.6584945298e-15  4.44132884871e-15  8.15917787932e-15  1.0981550131e-14  5.57509592608e-15  2.73426506184e-16  6.67171905226e-15  2.44510618956e-15  6.97093618044e-15  6.783652973e-15  1.38976851029e-15  9.75816101931e-15  6.21683867967e-15  6.56782552005e-15  3.53689587081e-15  2.88093629537e-15  5.26577849713e-15  6.41544662634e-15  4.69101950927e-15  3.98254431075e-15  5.59608586032e-15  3.03163428135e-15  4.09533867088e-15  3.2890686638e-15  4.07539888196e-15  6.34046319368e-15  9.94879251792e-15  5.75669366904e-15  8.23822836313e-15  6.20210372985e-15  2.26045344619e-15  2.3213382758e-15  3.4102307705e-15  3.05578793225e-15  3.4283074506e-15  5.12432965616e-15  2.15134858019e-15  1.08582914061e-14  2.64169298109e-15  4.27981156268e-15  4.60468019448e-15  5.6539557511e-15  5.26351603147e-15  6.6876594996e-15  7.64436296368e-15  1.15980080567e-15  3.59831271239e-15  8.3307518856e-15  8.64464668336e-15  7.54167471116e-15  4.86173046726e-15  5.16581457694e-15  5.1515760583e-15  6.53494934231e-15  5.02865377802e-15  5.07068042686e-15  5.39666539208e-15  4.58530246465e-15  4.1542672052e-15  3.50251024264e-15  5.42942868897e-15  6.27528743186e-15  7.79586065215e-15  8.0659264362e-15  1.04052823006e-14  1.08580088769e-14  1.79351388627e-14  1.95950173211e-14  2.47838256959e-14  3.49609416842e-14  4.09427718684e-14  4.92813812455e-14  6.6645144545e-14  8.74284632459e-14  1.28899573878e-13  1.83287446666e-13
 1.79041968281e-13  2.79529794069e-13  4.73310204629e-13  1.09382992026e-12  4.20815692429e-12  1.09324610719e-12  4.77039983715e-13  2.7841621048e-13  1.83609499948e-13  1.32434263317e-13  9.20619661473e-14  6.82120009761e-14  5.36675106608e-14  3.79606800956e-14  2.71997092774e-14  1.58790810766e-14  1.78544531449e-14  1.23711069631e-14  1.33918655941e-14  8.68666045967e-15  5.57124756474e-15  5.16297484149e-15  5.2754615339e-15  3.66031048777e-15  4.2076587726e-15  6.48527442624e-15  8.16669205738e-15  1.24312638894e-15  1.09393560409e-16  1.51433182253e-15  4.80778254849e-15  6.97638121094e-15  6.56340414814e-16  7.77062941104e-15  3.8793534137e-15  3.42437437098e-15  9.52195934357e-15  6.88808808472e-16  3.98832068756e-15  3.85308064069e-16  9.2943550895e-15  7.40273838713e-15  4.45633338341e-15  2.68132420367e-15  5.04288347126e-15  5.67801206587e-15  2.44387189819e-15  5.62711289305e-15  7.44765359938e-15  5.13204871915e-15  1.38601861455e-15  8.92152488003e-15  6.68619193038e-15  8.0982022849e-15  2.46605191579e-15  6.22875438627e-15  3.96848496646e-15  6.54313000918e-15  3.56720293484e-15  6.42736444462e-15  4.66366133456e-15  9.6592094181e-15  5.73900269526e-15  4.88235828652e-15  3.89095214335e-15  6.76173565995e-15  6.3800398648e-15  3.93824794132e-15  2.25504050694e-15  4.9995365818e-15  1.21433101679e-14  7.92223541648e-15  4.42043911074e-15  7.92598046092e-15  4.87946725318e-15 -3.16144422065e-15  1.70692778082e-15  8.01568884152e-15  5.73710131811e-15  6.40528831181e-15  6.72942397608e-15  5.2844727206e-15  1.3301538345e-15  3.30589998806e-15  5.11374390974e-16  3.35079148054e-15  8.07668761472e-15  3.54153618859e-15  3.52364870687e-15  1.35897226576e-15  3.04605148553e-15  7.16170266904e-16  3.72341016581e-15  6.56325970556e-15  3.77147551323e-15  2.92281551111e-15  3.59661655236e-15  4.22438437259e-15  5.58214282123e-15  8.66003063647e-15  6.77247124918e-15  6.26825980017e-15  8.81497648273e-15  2.83328029492e-15  2.50845179996e-15  6.43537605339e-15  8.20246262762e-15  8.53671236511e-15  9.5318550412e-15  1.20584828385e-14  1.73487285818e-14  1.83994075606e-14  2.04557165268e-14  2.78261084428e-14  3.30351392736e-14  3.77505017345e-14  4.98509527446e-14  6.76747384522e-14  9.16739791109e-14  1.24340828566e-13
 1.25658738005e-13  1.86586645964e-13  2.77782509086e-13  4.75237717716e-13  1.09324610719e-12  4.2150209472e-12  1.09258149007e-12  4.83499913268e-13  2.84929786026e-13  1.89252541137e-13  1.30733914074e-13  9.24871966178e-14  7.60609514062e-14  5.45249963236e-14  4.02891317763e-14  2.92685604455e-14  2.50177050289e-14  1.95825400131e-14  1.77927407883e-14  1.21023587481e-14  1.23239107714e-14  1.13832719683e-14  1.18333575978e-14  9.39292904782e-15  4.98268960603e-15  4.41747516963e-15  7.44163908371e-15  2.33413359604e-15  5.75183991985e-15  1.03161105075e-14  2.97088276333e-15  4.8205445892e-15  5.99786817311e-15  8.06081653028e-15  7.10079148828e-15  3.1519319151e-15  1.00087658273e-14  5.45212618476e-15  2.50004381899e-15  2.26136166744e-15  5.82167910895e-15 -1.40006695967e-15  3.44850712899e-15  8.82100165341e-16  1.18527781371e-15  1.28110289118e-16 -2.54053248826e-15  4.81051440829e-15  4.29040111108e-15  6.5256687088e-15  5.64728708558e-15  6.22513212552e-15  2.26932425587e-15  3.50557594225e-15  5.08469605275e-15  1.79213095855e-15  3.40705626654e-15  1.39860656558e-15  1.77127248995e-15  4.51362654198e-15  1.1224843814e-15  6.32475238146e-15  7.87176314251e-15 -4.09508213098e-15 -1.68936761236e-16  9.26053373484e-16  1.29963883745e-15  3.22524044664e-15  4.57864838316e-15  5.43322101912e-15  7.50282009531e-15  5.00555435086e-15  7.24472023205e-15  4.60179504529e-15 -8.09875614513e-17  6.08917488831e-17  1.74296570696e-15  5.15326529469e-15  4.58382999014e-15  6.7286654324e-15  9.03026795194e-15  9.052449001e-15  6.49250180708e-15  4.10161815386e-15  4.7406388638e-15  6.98394515706e-15  9.65537374215e-15  3.58457585776e-15  1.93226346629e-15  5.90515544156e-15  8.86264267124e-15  4.86332949382e-15  6.23918740167e-15  4.34537752175e-15  1.42412586029e-15  3.82501237397e-15  8.02989635113e-15  5.83636516304e-15  5.68422937265e-15  1.73034218645e-15  4.29973327504e-15  3.62507467683e-15  6.76112425785e-15 -2.10938549464e-15  6.69273078949e-15  3.4779403342e-15  1.06346086223e-14  1.46725268969e-14  9.82461485732e-15  1.37460699809e-14  1.56429486026e-14  1.28143239319e-14  1.67821715313e-14  2.37847788699e-14  2.32163569468e-14  3.32159638691e-14  4.0379649675e-14  5.05939359347e-14  6.63781006437e-14  9.35140957487e-14
 9.51496747496e-14  1.29559132925e-13  1.82585214787e-13  2.80777983994e-13  4.77039983715e-13  1.09258149007e-12  4.19936679837e-12  1.09926918839e-12  4.83238837457e-13  2.75752317202e-13  1.78751448113e-13  1.3108294775e-13  9.20290768895e-14  7.0342812227e-14  5.72855990896e-14  4.13891170122e-14  3.01874342594e-14  2.80840074861e-14  2.25819156539e-14  2.39645678416e-14  1.81808810468e-14  1.64449149506e-14  1.62245997191e-14  1.01844931079e-14  4.37533938373e-15  9.03533234701e-15  9.95625409098e-15  1.08815230578e-14  4.59564149955e-15  5.69121848631e-15  5.14431470446e-15  5.24832074786e-15  1.5182718025e-15  7.40841416899e-15  8.46186918808e-15  5.28925754724e-15  1.05303364434e-14  5.89340527676e-15  6.3430096674e-15  8.25918799445e-15  5.93627526495e-15  2.89058079771e-15  2.08749071591e-15  3.79889767579e-15  1.26785915944e-15  3.14408393986e-16  6.13539095685e-15  8.11155267673e-15  1.15340388506e-14  2.83620886048e-15  7.20770754122e-15  2.04064908354e-15  1.55675893086e-15  4.61243420758e-16 -3.86901760148e-16  4.24813818652e-15  6.06420690588e-15 -1.06913293495e-16  9.51631333871e-16  3.20231833015e-15  4.06676335223e-15  5.85905913902e-15  3.42355107132e-15  2.82389397056e-15  4.76493385748e-15  2.56986952242e-16  3.19062727663e-15  3.98864375044e-15  5.56237421259e-15  8.80702227317e-16  6.24836447224e-15  2.63571586061e-15  4.08341688297e-15  2.71277044232e-15  1.53453436522e-15 -2.45875844442e-15  8.44097198671e-15  4.44455657356e-15  3.94666841314e-15 -5.49739506028e-16  6.11706312964e-15  3.45192840582e-15  1.45520269791e-15  2.9223753292e-15  2.03646377401e-15  1.3261587821e-16  8.80318188293e-15  1.40052616098e-16  5.56968599847e-15 -3.43399536496e-16  3.27310908205e-15  7.95421902888e-15  9.38198323786e-15  6.88848818705e-15  5.88056409135e-15  1.9996908885e-15  1.20857703394e-15  5.89281051598e-15 -2.4567439127e-15  1.91495505737e-15  5.95043206706e-18  7.462834878e-15  4.3974837696e-15 -9.47544358666e-16  1.66455068865e-15  8.73573441624e-15  1.0095627482e-14  9.19310476746e-15  6.19676373215e-15  7.80462433348e-15  1.2665258388e-14  1.06044523736e-15  1.14286686146e-14  1.6753647935e-14  2.32022483626e-14  2.59226074905e-14  2.96560522098e-14  4.10161071352e-14  5.32149006889e-14  6.97282423122e-14
 6.7228164142e-14  9.27105232297e-14  1.27748606451e-13  1.82944650736e-13  2.7841621048e-13  4.83499913268e-13  1.09926918839e-12  4.201907927e-12  1.09293865966e-12  4.74457055124e-13  2.76345522569e-13  1.83285628936e-13  1.2807899788e-13  9.60483138699e-14  7.30350452904e-14  5.46607015528e-14  4.20026716924e-14  3.35769020507e-14  2.35316619176e-14  2.41558699041e-14  2.29538891989e-14  1.75136103777e-14  1.16772698316e-14  1.47321288147e-14  1.08991858662e-14  1.50874265195e-14  9.47455520706e-15  1.09596229277e-14  4.93405025629e-15  8.73521636559e-15  4.19983305322e-15  8.41767003085e-15  7.56684231943e-15  6.01627929987e-15  1.58983076134e-15  6.20442270753e-15  8.97167848972e-15  1.0099940935e-14  8.13144260277e-15  7.00400779145e-15  8.29095636525e-15  6.39746002856e-15  1.68774102663e-15  8.47391222465e-16  4.3467787397e-15  3.44930022304e-15  3.05322806285e-15  2.49525430543e-15  7.20443163698e-15  6.8741532278e-15  5.71559783554e-15  4.03786764935e-15  5.39583985531e-15  5.11002452536e-15  9.17412678532e-15  1.04716194442e-15  1.95771994946e-15 -2.06997109893e-15  4.17955305068e-15  3.90460677044e-15  1.94569863694e-15  9.64016650754e-16  2.1709629713e-15  3.63453001533e-15  1.11258626737e-15  3.93687731053e-15  4.78682502772e-15  1.32093587765e-15  6.88127353798e-15  5.95812698469e-15  9.76734754994e-15  2.86999578291e-15  3.82827954249e-15  2.00333553874e-15  4.74558566987e-15  1.65702815263e-15  9.05173889423e-15  2.36158877182e-15  3.74753788896e-15  4.91484589315e-15  4.08790116484e-15  3.51407816719e-16 -2.36184374934e-16  1.16588776199e-15 -7.29893652974e-16 -1.68079252113e-16  2.63494433313e-16  3.63300224488e-15  2.90704803155e-16 -2.67619284472e-15 -2.89457463098e-16  1.67169301085e-15  6.98139073807e-15  4.76806323822e-15  1.41302393792e-15  1.29062615854e-15 -2.30965679034e-15  4.13582228033e-16 -2.47102721851e-15  4.15371723136e-15  2.07611716758e-16 -4.07688645348e-15  1.8529722764e-15  3.32347249394e-15  3.10179898093e-15  5.08109163994e-15  7.02615414478e-15  5.96417462353e-15  7.68975240995e-15  6.34640282403e-15  1.14054857916e-14  8.82477500236e-15  9.02510413739e-15  1.49815601581e-14  2.20544576358e-14  1.97839911913e-14  2.47661137282e-14  2.88539228602e-14  3.91560917834e-14  4.77024057677e-14
 4.96576772305e-14  7.0581731686e-14  9.60047140648e-14  1.28357571049e-13  1.83609499948e-13  2.84929786026e-13  4.83238837457e-13  1.09293865966e-12  4.21441410569e-12  1.0904602473e-12  4.81539517659e-13  2.84012606779e-13  1.83118728364e-13  1.21337641505e-13  9.08956967923e-14  6.66404307647e-14  5.07071248339e-14  3.70722297348e-14  2.82636950079e-14  2.17160414969e-14  1.93616425227e-14  1.44371249512e-14  1.32214535676e-14  1.5672939026e-14  1.35504112997e-14  1.04787148396e-14  9.94274185834e-15  1.03849792134e-14  7.29774021985e-15  6.57051500301e-15  4.93818802062e-15  6.43309212804e-15  9.1074250163e-15  6.4075063927e-15  4.94701957865e-15  6.78422396311e-15  1.09878701706e-14  1.08205881646e-14  1.3617535488e-14  1.02877989588e-14  7.9571405771e-15  6.25921667198e-15  5.10077652847e-15  5.61909258693e-15  2.72431041264e-15  2.08017685873e-15  9.61756051801e-15  3.95411502393e-15  6.3402882157e-15  6.91417168317e-15  5.79511645666e-15  7.32441626727e-15  1.31063901152e-15  5.76414031565e-15  3.8379726898e-15  2.41675529027e-15  1.51027460042e-15  4.17946978446e-16  6.75351836381e-15  1.75445074193e-15  2.55120369807e-15  5.9336850775e-15  6.26564790935e-16  6.0426051909e-15 -1.0831649329e-15  3.11032469119e-15  1.65745209142e-15  1.50507349863e-15  6.85441102922e-15  7.95810080226e-15  4.099943912e-15  7.79246969839e-16  4.33328614991e-16  2.801887634e-15 -1.28293042323e-15  3.0969768625e-15  5.1411130471e-15  2.07106405153e-15  5.97585299386e-16  1.97749122769e-15  4.82472591796e-15  4.10182915921e-15  4.18452638643e-15 -1.08478332282e-15  4.32154336877e-15  6.24684863533e-15  6.5037475315e-15  3.7815262426e-15  3.88490216152e-15  4.75555840571e-15  8.87974094238e-15  4.52746024317e-15  4.52143477689e-15  1.30090392152e-15  3.61255791205e-15  1.63521879685e-15  3.37094430579e-15  4.4025869569e-15 -1.75694610989e-17  2.89309965802e-15 -3.02748038608e-16  1.80055674274e-15  5.08951943857e-15  1.13604675758e-15 -1.05497283529e-15  3.82176461721e-15  7.5689005434e-15  4.76075400284e-15  6.07225839147e-15  6.97969785325e-15  2.78391876879e-15  2.67642126775e-15  1.40154239003e-14  1.52843789306e-14  1.81266588192e-14  1.65914234088e-14  2.30166120106e-14  2.68451222873e-14  2.57901217851e-14  3.42565815322e-14
 4.13819816636e-14  5.53191317727e-14  7.49203774086e-14  9.09553377069e-14  1.32434263317e-13  1.89252541137e-13  2.75752317202e-13  4.74457055124e-13  1.0904602473e-12  4.20322618221e-12  1.08994766453e-12  4.76955717924e-13  2.7504421583e-13  1.82384529818e-13  1.31691560034e-13  9.06103846842e-14  6.61865274004e-14  4.92732307057e-14  3.98715271609e-14  3.2952272987e-14  3.01416984088e-14  1.95382431016e-14  2.00237834636e-14  2.02669307775e-14  1.68751788595e-14  9.69928335615e-15  9.406119618e-15  7.50820232709e-15  7.47581124282e-15  7.14314760369e-15  3.71246694537e-15  5.97238278465e-15  5.09938933244e-15  5.37261531029e-15  3.03710514287e-15  4.41430507534e-15  5.13202641409e-15  4.56384110543e-15  8.93020785743e-15  9.83810794513e-15  5.09819065398e-15  2.13351899708e-15  4.6065232767e-15  1.08794964927e-15 -9.53269075734e-16  1.72443212455e-15  5.93560103215e-15  1.71222470779e-15  6.42751242035e-15  3.2912071225e-16  3.73991865615e-15  8.33767687804e-15 -1.69330712912e-15 -2.05924536366e-15 -2.26427374684e-15  5.17602013065e-15  3.22400927323e-15  1.67800230055e-16  3.07663634415e-15 -7.13284125708e-16  1.91784763864e-15 -1.50231021958e-15  4.15494418651e-15  1.17202798764e-15  4.76223001495e-16  5.78644405311e-15 -1.43272808085e-15  3.22484422196e-15  6.23635986615e-15  3.82584227713e-15  3.16062817019e-15 -9.58991617956e-16  3.18254862647e-15  9.2506806604e-16 -2.1741254169e-15  1.15521631769e-15  9.88005700764e-15  3.52021352646e-15  6.55567727115e-15  7.13212439702e-16  6.26794019008e-15  3.53183625816e-15  3.86571970334e-15  2.4715348183e-16  1.65735877813e-15  4.88773904847e-15  2.00943159755e-15  6.75451026519e-15  9.30538208813e-15  2.12367302086e-15  1.10478519703e-14  4.94339427619e-15  6.16260361109e-15  3.38504436689e-15  6.99810336246e-15  7.25327740517e-15  4.34395022328e-15  2.06112096239e-15  4.25322562515e-15  1.46219130358e-15  2.01925818437e-15  3.69672572873e-15  5.13177474284e-15  6.84785540603e-15  2.47110397122e-15  1.7638016177e-15  6.99003258242e-15  8.67086233497e-15  6.86443086274e-15  8.90707026552e-15  8.32886574697e-15  8.46886942357e-15  1.3458847842e-14  1.27721980451e-14  1.57122169775e-14  1.60760800346e-14  1.80535154237e-14  2.07289932441e-14  2.6394671213e-14  3.37981479227e-14
 2.84238936237e-14  4.37037410757e-14  5.28763769407e-14  6.87480878715e-14  9.20619661473e-14  1.30733914074e-13  1.78751448113e-13  2.76345522569e-13  4.81539517659e-13  1.08994766453e-12  4.18325296755e-12  1.08853110379e-12  4.78013113999e-13  2.8007949065e-13  1.85782884352e-13  1.22994936914e-13  9.21045887474e-14  6.81931216718e-14  5.5908198133e-14  4.11037443216e-14  3.20041579536e-14  2.16234735495e-14  2.22859644477e-14  2.0862052295e-14  1.23106847943e-14  1.35353622336e-14  9.57858264368e-15  1.23755601212e-14  9.74687489836e-15  9.53844912064e-15  8.03446482359e-15  6.43648871022e-15  6.71746701216e-15  6.63840279546e-15  6.77278644008e-15  5.74984471424e-15  7.48287390447e-15  1.10878895093e-14  1.2537132001e-14  6.35741160983e-15  7.24532995243e-15  2.47847238409e-15  1.72964096922e-15  8.12475634432e-16 -3.07514750427e-15  4.23731287832e-15  5.29462179611e-16  3.9703646239e-15 -3.86883219228e-16 -2.54182942153e-16  2.75163734521e-15  3.7130744867e-15 -1.11825204829e-15  1.09672718821e-15 -1.79777594079e-15  1.19695717826e-15  2.4535606477e-15  2.55948672601e-15  1.73403303615e-15  3.15613753684e-15  2.90081614779e-15  2.92829697966e-15  2.26248241236e-15  1.12178398234e-15  4.30913802669e-15  2.42622109842e-15  8.72480309174e-15  5.84509147034e-15  2.18817738257e-15 -1.06682993938e-15  7.77515938599e-16  4.99182034512e-15  5.52852760613e-15  1.91026210551e-15  1.35503224421e-15  5.77114061952e-15  7.10425318801e-15  5.79663901067e-15  5.67415851948e-15 -5.76170407277e-16  4.34927117719e-15  2.00627992754e-15  9.0815885215e-15  6.18927594639e-15  9.96314372453e-15  8.7095310632e-15  2.46091158145e-15  7.40528565461e-15  6.34684706704e-15  3.76809208845e-15  2.38517343258e-15  2.28143643193e-15  2.78933116551e-15  5.40480038308e-15  2.78156126412e-16  3.16464810382e-16  3.51332401395e-15  5.47000184445e-15  5.27776516738e-15  2.84486621839e-15  3.42088518983e-15  2.3133718513e-15  4.18515404065e-15  4.36516977418e-15  7.2180856299e-16  3.7271202613e-15  7.01520638689e-15  7.2819678472e-15  6.74226932104e-15  3.34560083499e-15  1.79572388113e-15  3.75937155182e-15  8.7498786821e-15  1.28343385325e-14  9.26157495562e-15  1.18328265353e-14  1.47108750452e-14  2.20081579234e-14  2.61541286174e-14  2.56848619247e-14
 2.11274940709e-14  3.35589971304e-14  3.89401708837e-14  5.33642338553e-14  6.82120009761e-14  9.24871966178e-14  1.3108294775e-13  1.83285628936e-13  2.84012606779e-13  4.76955717924e-13  1.08853110379e-12  4.20576815669e-12  1.09337763443e-12  4.82579927485e-13  2.82497984422e-13  1.84073484334e-13  1.2662552426e-13  9.05987316298e-14  6.75560884916e-14  4.97141645984e-14  3.91056013795e-14  3.27519494374e-14  2.52009483956e-14  2.53718021216e-14  2.13488900827e-14  1.57566115291e-14  1.41812768132e-14  1.19140705335e-14  1.31026791498e-14  7.10749506151e-15  7.41076396567e-15  5.59736688434e-15  5.59391822671e-15  3.97744444351e-15  2.86040984132e-15  5.71494981996e-15  3.9224920412e-15  4.66390818075e-15  7.9358505761e-15  3.89576307046e-15  2.70453018919e-15  3.68595332435e-15  1.39826672068e-15  2.04337940952e-15 -6.87518576087e-16  6.05564965928e-15  7.84092443615e-15  1.2107613975e-14  1.32102205562e-15  6.20429076055e-16  4.57468455858e-15  6.42280409764e-15  1.23246067175e-15  4.38226533244e-15  2.71867047284e-15  5.26653602039e-15  5.42497083612e-15  1.73189464025e-15  1.83843079187e-15  5.776087797e-15  2.31650852524e-15  4.49544233997e-15  1.12786850693e-15  4.39914449412e-15  7.45754467432e-15  3.03769070834e-15  4.58866597187e-15  5.5386421772e-15  3.40027860867e-15  1.82572346956e-15  3.90417615317e-15  1.46981966255e-15  2.25765278347e-15  5.65070351666e-15  4.58432825473e-15  6.10846691982e-15  5.31867264817e-15  4.2845600945e-15  4.07660416414e-15  3.84115726883e-15  9.18125147353e-16 -2.53274990506e-16  5.18668900801e-15  6.23301462203e-15  5.11076503272e-15  7.59912489712e-15  4.99518007061e-15  9.00815664481e-15  9.67908609516e-15  3.4896952531e-15  2.58347597511e-15  8.53000268881e-15  5.17141045046e-15  1.6273231514e-15  3.29048993796e-15  4.04483842817e-15  2.30422799911e-15  3.97708086034e-15 -1.93546031671e-15  2.73264222983e-15  2.64840592388e-15  3.6055444436e-15  5.29763010607e-15  6.51614334865e-15  2.9206035092e-15  4.12463793088e-15  5.73829927916e-15  5.33608403963e-15  7.06042688466e-15  5.94838513395e-15  4.68633370568e-15  4.38000162022e-15  5.15371389189e-15  2.88599581847e-15  8.83429287794e-15  9.17587215674e-15  1.3179430285e-14  1.54759254573e-14  1.46876375424e-14  1.76879278354e-14
 2.42745685749e-14  2.76939409309e-14  3.11088535075e-14  4.79462744116e-14  5.36675106608e-14  7.60609514062e-14  9.20290768895e-14  1.2807899788e-13  1.83118728364e-13  2.7504421583e-13  4.78013113999e-13  1.09337763443e-12  4.20687826251e-12  1.0920932462e-12  4.81930342452e-13  2.81156179422e-13  1.86629043902e-13  1.29560168491e-13  9.22513631333e-14  7.51441595372e-14  5.4834289805e-14  4.25983327666e-14  3.16126908754e-14  2.64507452082e-14  2.34366299141e-14  1.77164459426e-14  9.88834541027e-15  9.80453627113e-15  1.26508291332e-14  1.48336191071e-14  8.50893545437e-15  6.26627496941e-15  9.87454107247e-15  6.98608266904e-15  6.15437463761e-15  9.90485140952e-15  5.75747506791e-15  7.88773521101e-15  8.87446883216e-15  3.96769975761e-15  2.38889381208e-15  3.24309184662e-15  3.64131230371e-15  9.11325964456e-15  2.83164893557e-15  4.08226151936e-16  4.52634960524e-15  2.97119389327e-15  4.82385390813e-15  4.60355781023e-15  1.38116663021e-15  2.97739154089e-15 -9.68117995389e-16  8.92423069918e-15  6.87690709529e-15  5.02642149274e-15  5.34905585078e-15  2.37868606371e-16 -1.29053298651e-15  3.74417327744e-15  1.92409705422e-15  4.26387265554e-15 -5.36692250248e-16  1.28457113781e-16  1.14844969824e-15  4.28896446081e-15  4.62604308401e-15  6.72079765982e-15  2.39731567116e-15  3.44393897907e-15 -9.61772975913e-16  3.35466472633e-15  5.11897368749e-15  2.0809750653e-15  6.3276331168e-15  8.43578004611e-15  9.4814148394e-15  4.10486849561e-15  4.25196525653e-15  1.99635602781e-15  2.1186584807e-15  7.53865559185e-15  3.10683697092e-15  8.45030071637e-15  2.51017999921e-15  4.63572549884e-15  2.22982082279e-15  2.49582076557e-15  5.59960510853e-15  4.64630689348e-15  3.88792420225e-15  6.16678346654e-15  4.19306174648e-15  5.28153396673e-15  3.39387723686e-15  2.86340923575e-15  2.40717221262e-15  4.73336743085e-15  4.10569282171e-15  4.03917104972e-15  6.25873414375e-15  4.07325914323e-15  2.34201061189e-15  1.61732064133e-15 -9.68755680598e-17 -6.34706039783e-17  7.83255979059e-15  6.95822647796e-15  5.70230401841e-15  3.35157258229e-15 -8.08803218642e-16  1.94879206861e-15  5.9729680996e-17  4.5004901474e-15  9.12560704717e-15  1.05026647445e-14  5.71695748014e-15  7.93140594226e-15  1.23641762799e-14  1.44810740413e-14
 2.2540500205e-14  2.22248560831e-14  2.65351422261e-14  3.47417843055e-14  3.79606800956e-14  5.45249963236e-14  7.0342812227e-14  9.60483138699e-14  1.21337641505e-13  1.82384529818e-13  2.8007949065e-13  4.82579927485e-13  1.0920932462e-12  4.20923827831e-12  1.10108105757e-12  4.79476714682e-13  2.81594067986e-13  1.85060077122e-13  1.25301928724e-13  9.11434458306e-14  7.15618411945e-14  5.77000169776e-14  3.69193165929e-14  3.44230654659e-14  2.4278353973e-14  1.63550167559e-14  1.55574103446e-14  1.48749772055e-14  1.37706506152e-14  1.27192250208e-14  1.33573228277e-14  1.95269590159e-15  5.11905928475e-15 -1.30292969983e-15  6.24216986193e-15  2.65890782471e-15  2.5786246816e-15  1.00150967973e-14  4.32598326331e-15  6.14334608999e-15  1.69212770468e-15  4.44977721003e-15  1.15725637443e-15 -1.41211947369e-15  9.7984030164e-16  3.2739736357e-15  2.26209371875e-15 -5.63060499001e-16  2.21945913061e-15  4.78748317921e-15  3.84448187418e-15  7.65823886647e-15  3.77677716575e-15  9.78708006791e-15  7.89061498622e-15  4.77578255045e-15  8.34358038976e-15  2.84745781358e-15  7.42368078985e-15  5.91172875377e-15  6.19447332859e-15  1.71251450054e-15  5.7727614997e-16  3.20181361054e-15  7.23176248064e-17  8.79502390018e-15  8.22831201774e-15  4.60507758706e-15  3.60110643076e-15  2.17609819794e-15 -1.22107124729e-15  6.29258941712e-15  6.22443881351e-15  4.63375385516e-15  1.39005832356e-15  4.6389032712e-15  6.43490650821e-15  1.88255117397e-15  3.69107893558e-15  3.38321728305e-15  6.59623291187e-15  4.74533346249e-15  4.26967272645e-15  9.85041664644e-15  7.50051518227e-16  3.40179467773e-15  1.03404002297e-15  4.47815454221e-15  2.92912706435e-15  7.33926802359e-15  6.43937833419e-15  6.95694816725e-15  4.78001565726e-15  2.77659155991e-15  4.05865727946e-15  3.72156955114e-15  7.74962956731e-15  5.16038208663e-15  4.94354799885e-15  4.36461067988e-15  7.97209027086e-15  8.30163411031e-15  5.54957271614e-15  8.64778341862e-15  3.15359286836e-15  3.76930870591e-15  6.80216991533e-15  1.4657353999e-15  4.8734931765e-15  3.80270733756e-15  3.23258306635e-15 -8.10494923103e-16  5.8287410294e-15  7.24181161883e-15  1.10009577935e-14  8.17505195337e-15  1.03946432953e-14  1.25284673514e-14  9.36519991231e-15  1.32214720446e-14
 1.8234748347e-14  1.76483378126e-14  2.54615087579e-14  2.56770225518e-14  2.71997092774e-14  4.02891317763e-14  5.72855990896e-14  7.30350452904e-14  9.08956967923e-14  1.31691560034e-13  1.85782884352e-13  2.82497984422e-13  4.81930342452e-13  1.10108105757e-12  4.23400994767e-12  1.09319706051e-12  4.80666203199e-13  2.78810858028e-13  1.82912921643e-13  1.30450681168e-13  1.02180909077e-13  7.42859545044e-14  5.06664267616e-14  4.47374236947e-14  2.96261484053e-14  2.175519706e-14  2.14030686836e-14  2.1184642302e-14  1.48922135699e-14  1.60108236409e-14  2.0631291162e-14  1.08500390041e-14  1.17130298162e-14  5.67500044481e-15  1.07997054882e-14  4.52955709334e-15  4.29892146029e-15  4.21673820062e-15  1.38138239168e-15  8.10788429408e-15  2.9095460959e-15 -2.49796700103e-16  1.65753303453e-15  1.99196399539e-15  2.50590116211e-15  3.70508055128e-15  2.59308931277e-15  3.70733273884e-15  5.33059984763e-15  4.17367459794e-15  8.53007031928e-15  5.5008129938e-15  4.29753705685e-15  6.00887636846e-15  8.08701828244e-15  1.92260543238e-15  7.65203720984e-15  4.26659945651e-15  5.14442834636e-15  5.24316141646e-15  1.82655860666e-15  4.44485312721e-15  2.74141847948e-15  9.49229079607e-15  4.77356481201e-15  2.73030004704e-15  5.85523021489e-15  3.72775841006e-15  3.30923009235e-15  4.69566379569e-15  3.68393986871e-15  3.87482561032e-15  9.2607678469e-15  2.32943457649e-15  5.4549827529e-15 -1.07926843019e-15  3.15418591235e-15  4.2553889009e-15 -2.37973573007e-15 -1.24549375062e-15  3.09434795424e-15  4.14345827661e-15 -5.98865558848e-16  2.31791602794e-16  3.25004976903e-16  7.03575161171e-15  5.03558895823e-15  6.9260171645e-15  4.67169479436e-15  6.29607678463e-15  6.26708804565e-15  3.13603089326e-15  6.56102123899e-15  4.82334552387e-15  7.34780933984e-15  4.92411401914e-15  6.28212762175e-15  6.35847485533e-15  6.94202056723e-15  2.16051306201e-16  4.97204112616e-15  6.12650821817e-15  1.70947479156e-15  3.44199904994e-15  2.89809162553e-15  5.04223217666e-15  3.4832419797e-15 -9.15709145528e-16  7.55418444765e-16  7.22505940426e-15  3.81822542593e-15  1.32320768471e-15  4.2889509889e-15  6.64188283639e-15  7.04719180838e-15  3.60390486958e-15  6.60495542349e-15  1.13312408639e-14  1.53414501349e-14  1.45504856945e-14
 1.32681892322e-14  1.54388301992e-14  1.74932328885e-14  2.0451101819e-14  1.58790810766e-14  2.92685604455e-14  4.13891170122e-14  5.46607015528e-14  6.66404307647e-14  9.06103846842e-14  1.22994936914e-13  1.84073484334e-13  2.81156179422e-13  4.79476714682e-13  1.09319706051e-12  4.19996109755e-12  1.09599841431e-12  4.78964838892e-13  2.75704894647e-13  1.84455952031e-13  1.33237918332e-13  9.29761801017e-14  6.89350332831e-14  5.4731581308e-14  4.10826303219e-14  3.0804569675e-14  2.67183037095e-14  2.02346678656e-14  1.80724311914e-14  1.23970053949e-14  1.03024901175e-14  9.63173172556e-15  1.1507134257e-14  1.18943189921e-14  1.27478246525e-14  1.10376108429e-14  1.02873500952e-14  6.77171267087e-15  7.08779024716e-16  5.78643126439e-15  2.49933256652e-15  5.6638192901e-16  3.49059658684e-15  2.20188184697e-15 -2.80657082313e-15  3.845872768e-15  6.5985188422e-15  5.82475763614e-15  1.62353604902e-15  2.96942375908e-15  4.35890212089e-15  7.01936471146e-15  8.81616703873e-16  5.15296863924e-15  2.87892581607e-15  3.1688544744e-15  6.1187282186e-15  2.41092507108e-15  2.9429154756e-15 -2.9150903159e-16  5.64570742498e-15  3.71588351649e-15  1.08744347199e-14  6.75547833525e-15  9.42407302083e-15  2.39023736351e-15  4.18944891529e-15  2.64248794246e-15  8.78372531775e-15  4.19375676262e-15  2.98895784105e-15  2.11607085511e-15  9.23848725134e-15  1.68108893297e-15  5.84753588241e-16 -5.19599898352e-16  2.95829018949e-15  3.79090082979e-15  2.39539675121e-15 -2.63245809719e-15  1.07912539689e-15  4.52122882835e-15 -4.30722124045e-16  3.76481632148e-15  5.47148686408e-15  3.89322544726e-15  4.98300807121e-15  2.53829948348e-15  4.10038082271e-15  6.77068999747e-15  9.45898655868e-15  1.8798807972e-15  9.14876842153e-15  6.54594180785e-15  4.5562336777e-15  5.00565809558e-15  2.31360716352e-15  6.91526597119e-16  1.42431502869e-15  1.35563240985e-15  4.50571591859e-15  3.33127130734e-15  3.02225404826e-15  2.81650679006e-15  2.14849154975e-15  4.7657256728e-15  6.62007889078e-15 -9.07184995752e-16 -1.93425117199e-15  1.77976684191e-15  4.91587544009e-15  1.16530117013e-15  3.88248458956e-15  4.93635945566e-15  7.55236548633e-15  7.39223753129e-15  1.12937761771e-14  9.78862174827e-15  1.03953970601e-14  1.15201664655e-14
 7.48929616582e-15  7.8430551297e-15  1.24369631635e-14  1.51183255962e-14  1.78544531449e-14  2.50177050289e-14  3.01874342594e-14  4.20026716924e-14  5.07071248339e-14  6.61865274004e-14  9.21045887474e-14  1.2662552426e-13  1.86629043902e-13  2.81594067986e-13  4.80666203199e-13  1.09599841431e-12  4.23191432127e-12  1.09666261476e-12  4.84787184068e-13  2.78922660549e-13  1.86282090867e-13  1.31361886156e-13  9.07199567999e-14  7.44098698532e-14  5.84843665614e-14  4.22501913953e-14  3.4806927421e-14  3.09180407945e-14  2.00318969063e-14  1.95877245844e-14  1.20171995844e-14  1.08605899158e-14  1.36115050943e-14  9.95879804415e-15  8.56911761501e-15  3.38949362225e-15  2.07940988161e-15  6.31931921557e-15  8.97232583983e-15  1.08807954491e-14  6.67092244703e-15  6.25205168989e-15  9.65285930279e-15  6.13352585192e-15  6.89077226689e-15  6.90442910005e-15  4.87622834209e-15 -1.51278182797e-17  3.84012537164e-15  5.24635639749e-15  7.38184370388e-15  5.66430054196e-15  2.4561305438e-15  5.55887895004e-15  4.39082216644e-15  1.54157664387e-15  3.46239858451e-15  2.59992838909e-15 -7.61140621301e-16  2.37942165663e-15  1.80964291903e-16  2.01338123917e-15  3.15258164939e-15  4.92605919788e-15  2.97149311554e-15  8.24965122629e-15  7.02788180075e-15  4.44623830662e-15  7.76517916334e-16  1.31714398388e-15  8.53238317906e-16  2.31740384149e-15  6.9946914658e-15  2.44145552614e-15 -3.87655988155e-16 -8.51218447499e-16 -1.76659864982e-15  2.56801358294e-16  4.60297317536e-17 -6.99200861753e-16  1.33800807533e-15  2.69271738126e-15  1.70494743347e-15  5.34087918304e-15  3.44301098415e-15  5.43401422815e-15  9.73450508489e-15  3.13637310518e-15  1.9349670682e-15  5.86543001449e-16  7.80652340868e-15  8.29888501485e-15  7.63236061684e-15  3.94887129648e-15  4.70877619732e-15  1.20068881415e-14  1.0267956445e-14  4.87209915865e-15  3.71127731303e-15  4.81110084206e-15  5.5900963291e-15  4.51167162853e-15  7.45535976367e-16  3.45382662834e-15  2.37049564179e-15  3.21433338863e-15  5.29209587027e-15  7.86011852967e-15  9.17971804161e-15  5.91040002079e-15  7.02218947761e-15  2.3075656963e-15  6.94930405903e-15  2.74607062411e-15  3.86882159128e-15  3.72377195644e-15  7.37292779056e-15  1.52737042651e-14  9.14024512085e-15  1.00994802949e-14
 8.19449650018e-15  8.65498745469e-15  1.33810637877e-14  1.33728625938e-14  1.23711069631e-14  1.95825400131e-14  2.80840074861e-14  3.35769020507e-14  3.70722297348e-14  4.92732307057e-14  6.81931216718e-14  9.05987316298e-14  1.29560168491e-13  1.85060077122e-13  2.78810858028e-13  4.78964838892e-13  1.09666261476e-12  4.20552629888e-12  1.0915749473e-12  4.77610204885e-13  2.80281028832e-13  1.84974629994e-13  1.25837225938e-13  9.70450051396e-14  7.04042012529e-14  5.79814952478e-14  3.85215009173e-14  3.08818893202e-14  2.59816699559e-14  2.13543774279e-14  1.16297664385e-14  1.46108462263e-14  1.12481837602e-14  1.08228469244e-14  1.10813562758e-14  4.91991341782e-15 -1.64181404903e-15  9.023695013e-15  9.41786209363e-15  1.27611422909e-14  5.2842191539e-15  2.8138460242e-15  7.95437289938e-15  1.77432060384e-15  6.11267603425e-15  3.12533446857e-15  3.86123368678e-15  3.61021350908e-15  5.13965577319e-15  4.85628760594e-15  9.27732870067e-15  4.39440564452e-15  5.37661970638e-15  5.06747200707e-15  7.33493985459e-15  4.98028438773e-15  3.72269278036e-15  7.09983959449e-15  4.31497142547e-15  4.80846550564e-15  4.05741642426e-15 -2.51706819265e-16 -4.3772042689e-16  1.0942757103e-14  4.36642882284e-15  1.63022406618e-15  3.71811538873e-15  3.26307277879e-15  5.56135258444e-15  7.39627131951e-15  1.61863268603e-15  3.76622389894e-15  5.44273371262e-15  4.38069889262e-15  4.6196297982e-15  2.66716492043e-15  2.82169832233e-15  3.78650426277e-15  4.33788774004e-15 -1.16214244215e-15  4.6796294419e-15  2.98266116538e-15  6.04389415438e-15  4.35147677671e-15  6.26179496346e-15  8.35390910055e-15  1.5772779221e-15  5.47699814838e-15  5.15866745307e-15  3.77725435678e-15  2.89588494019e-15  4.12774744969e-15  3.51264755555e-15  5.1257200132e-15 -3.26592631537e-16  4.75909257788e-15  5.91535245654e-15  4.67965169707e-15  2.99648327849e-15  6.64105502649e-15  6.20330504547e-15 -3.25100625255e-17 -2.45931040165e-15  4.91215130812e-15  1.07547897216e-15 -1.26757059305e-15  4.27478155503e-15  5.30383664455e-15  6.0792018268e-15  3.6452316575e-15  6.54287147309e-15  2.00415467389e-15  3.79961420865e-15 -8.19522954284e-16  2.44539300884e-15  6.36813463203e-15  5.15604562699e-15  7.60533746063e-15  7.99580091193e-15  1.19052836568e-14
 5.45640642225e-15  9.70093616704e-15  1.03339167988e-14  9.94769231295e-15  1.33918655941e-14  1.77927407883e-14  2.25819156539e-14  2.35316619176e-14  2.82636950079e-14  3.98715271609e-14  5.5908198133e-14  6.75560884916e-14  9.22513631333e-14  1.25301928724e-13  1.82912921643e-13  2.75704894647e-13  4.84787184068e-13  1.0915749473e-12  4.19972832037e-12  1.09111252279e-12  4.77714876516e-13  2.77085347367e-13  1.84156006044e-13  1.30420312477e-13  9.44086892074e-14  7.01799159778e-14  5.39659792767e-14  4.03487429223e-14  3.3830870691e-14  2.83131246235e-14  1.91148948075e-14  1.88763829999e-14  1.3362863131e-14  1.2224293189e-14  1.0827040365e-14  9.97622679465e-15  1.64570001678e-15  1.70385462584e-15  3.55033461851e-16  7.03813659457e-15  5.60010815805e-15  7.60638157831e-16  3.16086829951e-15  6.21912596016e-15  7.21778923366e-15  4.88060698799e-15  9.7856869501e-15  9.19619346047e-15  7.59781516911e-15  4.70591299403e-16  2.06945441521e-15  2.79071008647e-15  8.4132466359e-15  5.31463252895e-15  2.8835993433e-15  3.62438484667e-15  6.89473903503e-15  9.2894558585e-15  3.45830836573e-15  9.0381828269e-15  6.11456333814e-15  4.89205190163e-15  7.77400843491e-16  4.80917594593e-15  3.26201049262e-15  1.65222991941e-15  6.9557142209e-15  9.40373284223e-15  3.64908062831e-15  4.72795009922e-15  8.48266195238e-15  6.68949733103e-15  6.25589404639e-15  2.32325609373e-15  3.78334767085e-15  6.1334705894e-15  5.09736235308e-15  2.37983567723e-15  1.64576963982e-15  1.30505722263e-15  1.35788679168e-15 -1.10901429023e-15  2.32265080442e-15  6.3299353007e-15  3.73968339849e-15  6.86625715332e-15 -2.2769837127e-16  5.46358200415e-15  6.33264913659e-15  3.90818771654e-15 -8.68890186818e-16  7.33407214247e-15  8.00074659961e-15  5.57519205092e-15  3.23720549322e-15  2.41617364653e-15  7.87887947351e-15  5.36670828874e-15  2.85808252681e-15  7.25696148688e-15  6.22929350833e-15  9.32223080502e-16  8.88185788076e-16  7.25907910994e-15  3.67768861253e-15  2.94566293123e-15  5.5135544422e-15  7.77585293719e-15  1.64602626203e-15  3.27889404311e-15  1.61828977435e-15  1.26657280682e-15  1.23612785792e-15  3.82295260755e-15  2.06828348694e-15  2.29368208654e-16  4.68126329466e-15  8.48453512027e-15  8.93471088616e-15  1.01491486606e-14
 2.9565945057e-15  7.52613934845e-15  9.5527984725e-15  6.36635512001e-15  8.68666045967e-15  1.21023587481e-14  2.39645678416e-14  2.41558699041e-14  2.17160414969e-14  3.2952272987e-14  4.11037443216e-14  4.97141645984e-14  7.51441595372e-14  9.11434458306e-14  1.30450681168e-13  1.84455952031e-13  2.78922660549e-13  4.77610204885e-13  1.09111252279e-12  4.21180967789e-12  1.09336934474e-12  4.81858562223e-13  2.79188085371e-13  1.84346716821e-13  1.22889835731e-13  9.04251407484e-14  6.83311348195e-14  5.46206992745e-14  3.88343795387e-14  3.19466716248e-14  2.47661582591e-14  2.35464752293e-14  2.14416326068e-14  1.9839835702e-14  1.65136362315e-14  1.40420619304e-14  1.09088013338e-14  4.98499836904e-15  7.55689124407e-15  9.83193745807e-15  5.59245328602e-15  6.38360217102e-15  6.67466950986e-15  9.19051836123e-15  5.70030686484e-15  1.4402640417e-15  6.49508794098e-15  4.60467873551e-15  1.49466773318e-15  4.29599207946e-15  9.6694323775e-16 -2.44073090972e-16 -4.57329516065e-16  4.49100785046e-15  3.77867894952e-15 -2.97369184286e-16  8.9015057237e-15  2.3224743061e-15  4.90538163749e-15  3.18475429023e-15  6.71544510216e-15  3.70899426954e-15 -2.51470500333e-16  8.2475437345e-15  7.31637168279e-15 -2.845360879e-16  1.95833105297e-16  2.55675962284e-15  6.11915401364e-16  2.99543750924e-15  5.92686680497e-15  3.95708368819e-15  7.40186326626e-15  7.82467903716e-15  7.57593015385e-15  1.08164721857e-14  6.37677789163e-15  1.95153196692e-15  3.71236815526e-15 -1.35115281268e-15  7.46487785131e-15  3.24223185596e-15  2.37635888745e-15  5.58052935378e-15  1.17164762437e-15  3.0629779855e-15  3.04191136682e-15  3.58517374103e-15  2.30421331626e-15  3.66075663397e-15 -7.52973126946e-16  1.27383117645e-15  5.30524812447e-15  8.69653733226e-15  3.99885309732e-15  7.01087034906e-16  9.65254864178e-15  2.71426994537e-15  5.37886921441e-15  3.99093735671e-15  6.03426883287e-15  5.10639846909e-15  2.03779618737e-15  9.762843472e-15  5.96338834679e-15  2.72927321665e-15  2.81994845448e-15  9.74979704661e-15  4.74225549404e-15  1.96896865846e-15  5.05803883644e-15  4.27437527739e-15  2.49233794563e-15  2.28121448441e-15  5.82620905886e-15  2.13027189775e-15  4.85631435198e-15  3.88261138392e-15  4.90707163034e-15  6.35242095913e-15
 3.48834958136e-15  4.47791245536e-15  1.06611532921e-14  1.01538455067e-14  5.57124756474e-15  1.23239107714e-14  1.81808810468e-14  2.29538891989e-14  1.93616425227e-14  3.01416984088e-14  3.20041579536e-14  3.91056013795e-14  5.4834289805e-14  7.15618411945e-14  1.02180909077e-13  1.33237918332e-13  1.86282090867e-13  2.80281028832e-13  4.77714876516e-13  1.09336934474e-12  4.20364144398e-12  1.09282144278e-12  4.79767291965e-13  2.8450655824e-13  1.84058649702e-13  1.2701521982e-13  9.75123387553e-14  6.76500525366e-14  5.5898670879e-14  4.27037227622e-14  3.34034692153e-14  2.52485676417e-14  2.1067052879e-14  2.417432784e-14  1.62131260754e-14  1.45929039777e-14  1.12550313738e-14  8.36972061558e-15  7.87217145624e-15  9.30689498333e-15  1.15367659861e-14  1.07316754202e-14  4.8851157958e-15  2.06975592616e-15  4.96548384219e-15  3.58285162846e-15  8.07916783711e-15  4.61211586755e-15  9.73054899202e-16 -4.44743255095e-16  3.21867294366e-15  5.88481196287e-15  5.49243087069e-15  7.4344085663e-15 -1.2963310279e-15  5.61118222703e-15  5.92832090236e-15  4.62887917229e-15 -2.97441102055e-15  3.29387062054e-15  6.88891940848e-15  7.63681602699e-15  5.31635750255e-15  7.54128395302e-15  3.90668908058e-15  6.58048042404e-15 -1.11470899084e-15  3.19058443675e-15  2.93503261509e-15  6.65240212837e-15  8.01744244751e-15  3.84808704031e-15  6.96655224226e-15  9.15372136552e-15  9.29146660645e-15  1.1412915718e-14  1.37588922497e-14  4.21594543979e-15  1.00196548633e-14 -7.17883611956e-16  6.02860983973e-15  8.97128345437e-16  1.71102083604e-15  1.25692346527e-15 -2.77159981841e-17  8.51278221265e-15  5.79118160674e-15  4.94090247731e-15  9.36019294113e-16  5.16099347864e-15 -9.94204198734e-16 -9.81882231254e-17  5.54747575393e-15  4.82921330465e-15  7.53128544786e-15  3.06646282954e-15  7.50753321411e-15  3.27767094309e-15  5.32733652131e-15  9.82238542547e-15  8.09236149653e-15  8.3128348568e-15  4.28628433748e-15  1.35313050403e-14  8.14710746991e-15  6.39863895761e-15  1.43004685215e-15  7.44489345834e-15  4.91861182457e-15  1.94605244839e-15  1.74459725914e-16  3.79799241298e-15  1.93614855042e-15  8.80965968582e-15  3.2574803843e-15  2.59103496771e-15  1.07607407361e-15  1.94845758343e-15  7.17934578569e-15  8.24100198438e-15
 4.0076900693e-15  7.57510915249e-15  5.2329907797e-15  1.33260333983e-14  5.16297484149e-15  1.13832719683e-14  1.64449149506e-14  1.75136103777e-14  1.44371249512e-14  1.95382431016e-14  2.16234735495e-14  3.27519494374e-14  4.25983327666e-14  5.77000169776e-14  7.42859545044e-14  9.29761801017e-14  1.31361886156e-13  1.84974629994e-13  2.77085347367e-13  4.81858562223e-13  1.09282144278e-12  4.19430310386e-12  1.09100426138e-12  4.81505475049e-13  2.77566539745e-13  1.80530333781e-13  1.27444732738e-13  9.3110485718e-14  7.16942384549e-14  5.37607160357e-14  4.24975773838e-14  3.62647701702e-14  2.86089827514e-14  2.68902375292e-14  1.67731811359e-14  1.24907988942e-14  1.26919263632e-14  3.10383036981e-15  5.13534477107e-15  5.69241563402e-15  9.04973277808e-15  9.5789112782e-15  5.64449976963e-15 -5.8511847932e-16  5.82257427412e-15  1.7526785628e-15  1.62401572937e-15  4.80324741755e-15 -1.88208698041e-15  3.10079160265e-15  1.37824569773e-14  8.42033428135e-15  3.25700168067e-16  1.35194578531e-15  3.16372302413e-15  3.73138264509e-15  6.33136412077e-15  2.42713262586e-15  6.85215909176e-15  2.54116817562e-15  4.78067589216e-15  8.13235273317e-16 -1.54414650371e-15  3.26257781688e-15 -2.55562219537e-15 -2.72464618147e-16  3.6443019275e-15  2.51927644614e-15  2.45076898835e-15  5.37519592495e-15  7.22190391638e-15  2.52867166399e-15  5.19417931392e-15  4.14478562273e-15 -2.71279188114e-16  4.68311515213e-15  5.64396884225e-15  5.90116818475e-15  1.14033666819e-14  4.28887563681e-15  6.45927244145e-15  3.27116491769e-15  2.13653392969e-15  9.6100870621e-16  2.39068676779e-15  1.52292525942e-17  8.90709855031e-16 -3.43386101184e-16  4.84152988588e-16  2.53654703482e-15 -1.19569796537e-16  5.9982579107e-15  1.92864798794e-15  3.13489576923e-15  2.07469534444e-15  7.69649034383e-15  5.63191767019e-15  2.14525618618e-15  8.97585518818e-15  1.22168255354e-15 -3.01599018553e-15  4.67506346296e-15  5.20685526318e-16  8.16328917184e-15  7.58552726499e-15  1.66693999916e-15  1.57227793373e-15  6.53957534058e-15  6.22840081475e-15  1.12219251112e-16  3.98639205127e-15  4.11762718029e-15  6.20750618081e-15  4.02180885272e-15  8.50061793155e-15  5.55886383775e-15  5.24209183278e-15  4.49694778957e-15  7.2900388464e-15  8.85788765439e-15
 7.75525573286e-15  4.96658503923e-15  8.85248279514e-15  9.06083609113e-15  5.2754615339e-15  1.18333575978e-14  1.62245997191e-14  1.16772698316e-14  1.32214535676e-14  2.00237834636e-14  2.22859644477e-14  2.52009483956e-14  3.16126908754e-14  3.69193165929e-14  5.06664267616e-14  6.89350332831e-14  9.07199567999e-14  1.25837225938e-13  1.84156006044e-13  2.79188085371e-13  4.79767291965e-13  1.09100426138e-12  4.20237559968e-12  1.09097701794e-12  4.78330349403e-13  2.78717166002e-13  1.82674876034e-13  1.32057469782e-13  9.56369413629e-14  6.95785115743e-14  5.86733673096e-14  4.17161346325e-14  3.5631934454e-14  2.85879958992e-14  1.91045311256e-14  1.80336325392e-14  1.34467801232e-14  7.57405438175e-15  8.51212843373e-15 -3.34770112399e-16  7.72862857006e-15  9.61742129221e-15  7.04010945181e-15  3.36403428556e-15  4.28629145951e-15  3.03927195246e-15  5.0759279046e-15  3.04196562785e-15  9.95064561554e-16  3.22946968593e-15  5.34086797225e-15  5.39038857835e-15  3.02159217678e-15  2.50132214772e-15  6.64084563572e-15  6.16006181119e-15  7.34626087464e-16  8.07493582349e-15  3.96274381555e-15  4.57287016457e-15  2.75696346879e-15  2.52801843181e-15  1.96937295523e-15  1.1297058427e-14  8.17911780951e-15  9.89124199036e-17  5.11604436616e-16  2.26449621699e-15  5.00400641137e-15  7.79066303768e-15  5.13177422804e-15  5.25322956318e-15  1.56187912858e-15  6.2820608505e-15  5.17764875512e-15  6.20615111566e-15  7.11550506804e-15  4.74653380231e-15  8.13413562842e-15  5.58711339432e-15  4.61835522391e-15  1.04818765068e-15  5.96573546566e-15  7.82448303905e-15  4.79513280715e-15  2.375793638e-15  5.15503495668e-15  2.6002750033e-15  5.75155171955e-15  4.71508511072e-15  2.83498329581e-15  7.37361786987e-15  8.54063361222e-15  6.1725102187e-15  2.68274979389e-15  3.10943643841e-15  7.82772862601e-15  5.89694293067e-15  6.97526660607e-15  2.09447754459e-15  2.28011033712e-15  3.90747869898e-15  3.75177295859e-16  7.37775624413e-15  1.52366375412e-15  4.22915350199e-15  9.60149542545e-15  6.17136069686e-15  9.00468529914e-15  3.60192481577e-15  1.9883281761e-15 -1.50283184978e-15  2.08610544796e-15  2.43731337658e-15  6.81800436855e-15  7.03655973553e-15  6.54354409299e-15  4.59140211924e-15  6.11258338365e-15  7.44168967585e-15
 6.36969488461e-15  5.00939185862e-15  5.09691171278e-15  7.2457095439e-15  3.66031048777e-15  9.39292904782e-15  1.01844931079e-14  1.47321288147e-14  1.5672939026e-14  2.02669307775e-14  2.0862052295e-14  2.53718021216e-14  2.64507452082e-14  3.44230654659e-14  4.47374236947e-14  5.4731581308e-14  7.44098698532e-14  9.70450051396e-14  1.30420312477e-13  1.84346716821e-13  2.8450655824e-13  4.81505475049e-13  1.09097701794e-12  4.19529622276e-12  1.09166821303e-12  4.78747599005e-13  2.83292391552e-13  1.89406885456e-13  1.28622819095e-13  9.67253560043e-14  7.34250009583e-14  5.62954414813e-14  4.79090374679e-14  3.63932519132e-14  2.00851833167e-14  1.86877752953e-14  1.31729974919e-14  9.88685788406e-15  1.38834814936e-14  7.95354291038e-15  7.53806374753e-15  8.87243159269e-15  4.45164798381e-15  1.06846495221e-14  5.73394825629e-15  4.65693436357e-15  1.72712911114e-15  3.464352888e-15  3.63604901349e-15  6.39385106167e-15  4.34422718344e-15 -3.18979816641e-15  2.74598499896e-15  2.30144706331e-15  4.12421005317e-15  4.19598100513e-16 -5.41584027059e-16  9.44408807178e-15  3.05931485732e-15  2.86462027449e-15 -1.52719475353e-16  4.97735360642e-15  7.08006298632e-15  5.19397104867e-15  2.88991534325e-15  5.35751873941e-15  7.32514414842e-15  5.20025873495e-15  4.41068249009e-15  2.31136422152e-15  3.19528954522e-15  2.47986096007e-15  2.61768877739e-15  3.40672065122e-15  9.59537113866e-15  9.71840642947e-15  5.23755499107e-15  5.58288466473e-15  9.02118635301e-15  6.78351704972e-15  7.42653155511e-15  5.11078835933e-15  7.59949667682e-15  5.90827252912e-15  2.25736951184e-15  5.16208498661e-15  5.96046329765e-15  3.31303185105e-15  4.57789778948e-15  3.40710136402e-15  3.01921348336e-15  2.76649923117e-15  4.09082478296e-15  4.66897919015e-15  3.69794673259e-15  4.91373889534e-15  4.84763529546e-15 -2.93744623848e-17  4.89718633692e-15  2.71856053454e-15  3.72253241128e-15  5.88521414046e-15  2.31164646475e-15  7.1568584429e-16  2.67128217987e-15  5.34345659103e-15  4.63559433119e-15  2.781925126e-15  4.12069491099e-15  4.19909606691e-15  5.17229737116e-15  3.96598043555e-15  4.88384908029e-15  1.2418999492e-15  5.9013866973e-15  3.30561912137e-15 -4.93103585386e-16 -3.03965103761e-15 -7.52878034212e-16  6.44355627145e-15
 2.59389488502e-15  6.66779230262e-16  2.88523742788e-15  4.09432996545e-15  4.2076587726e-15  4.98268960603e-15  4.37533938373e-15  1.08991858662e-14  1.35504112997e-14  1.68751788595e-14  1.23106847943e-14  2.13488900827e-14  2.34366299141e-14  2.4278353973e-14  2.96261484053e-14  4.10826303219e-14  5.84843665614e-14  7.04042012529e-14  9.44086892074e-14  1.22889835731e-13  1.84058649702e-13  2.77566539745e-13  4.78330349403e-13  1.09166821303e-12  4.20505901438e-12  1.08980341458e-12  4.82889892563e-13  2.79680568026e-13  1.88395239548e-13  1.35392882178e-13  9.83395146385e-14  6.79953969487e-14  5.37143628376e-14  4.39697537773e-14  3.14665024262e-14  2.61570066362e-14  1.93429636269e-14  1.54618036762e-14  1.3984400515e-14  1.24562056196e-14  9.46444782712e-15  7.56378613215e-15  6.10360139214e-15  9.90728859511e-15  1.18290269685e-14  8.48492900943e-15  8.5009015434e-15  4.73067957253e-15  5.89644050634e-16  2.95427681601e-15  5.8305925742e-15  6.13075071256e-15  7.62379823774e-15  2.36049129578e-15  2.37539017635e-15 -2.19515130961e-15  4.77447315237e-16  1.32160753242e-15  5.53021911668e-15  1.97934136985e-15  2.0680894999e-15  2.76467616131e-15  5.22549950853e-15  9.88011874293e-15  3.63091931024e-15  6.61828639876e-15  4.54681214236e-15  1.07808855677e-14  6.42714908683e-15  7.31434782431e-15  5.85087493829e-15  3.65135403604e-15  4.00000190984e-15  5.46135473021e-15  3.37065049501e-15  6.28940121072e-15  6.70779708155e-15  2.63611818962e-15  6.11962899101e-15  7.79284029373e-15  9.82253174097e-15  4.97513611594e-15  5.70892523964e-15  2.88544698157e-15  3.65077173864e-15  2.49079371126e-15  2.10779709314e-15  4.35617712129e-15  6.78759318834e-15  5.83658511285e-15  7.78305959402e-15  1.73347621037e-15  2.72939295117e-15  3.99859568724e-15  4.93308795214e-15  6.58343649764e-15 -1.21983746496e-15 -1.5396679853e-15  1.56030838147e-15 -1.04390467208e-15 -2.54574787766e-15  2.13292994182e-15 -1.79013830689e-15  3.85321546764e-15  5.81222622943e-15  1.24671264944e-15  2.01076196792e-15  7.12645989785e-16  4.39036360661e-15  5.57080525727e-15  6.4812466912e-15  8.36872398396e-16  1.02501719858e-14  2.85133165554e-15  7.23924366934e-15  5.60172859056e-15  1.75976352338e-15  3.45318386936e-15  1.23545165478e-15  5.06368000289e-15
 1.93053718808e-15  4.24495160728e-15  8.67300219715e-15  4.90388807103e-15  6.48527442624e-15  4.41747516963e-15  9.03533234701e-15  1.50874265195e-14  1.04787148396e-14  9.69928335615e-15  1.35353622336e-14  1.57566115291e-14  1.77164459426e-14  1.63550167559e-14  2.175519706e-14  3.0804569675e-14  4.22501913953e-14  5.79814952478e-14  7.01799159778e-14  9.04251407484e-14  1.2701521982e-13  1.80530333781e-13  2.78717166002e-13  4.78747599005e-13  1.08980341458e-12  4.2006564591e-12  1.09834567063e-12  4.80854151174e-13  2.80710570914e-13  1.86525661241e-13  1.30631156885e-13  8.9621415799e-14  6.35658993599e-14  5.58207418207e-14  3.99170262414e-14  2.5740439056e-14  2.24087285846e-14  2.31751513352e-14  1.91031487004e-14  1.83331691321e-14  1.30187925683e-14  1.1405721724e-14  8.47565106326e-15  8.84667313242e-15  1.12505515987e-14  9.2186887756e-15  1.49696818859e-14  2.41274838463e-15  3.89423789871e-15  3.09611651772e-15  4.89778143703e-15  8.24477316484e-15  7.2080903497e-15  7.21039385304e-15  2.44932388708e-15  2.81660366448e-15  7.57542130089e-15  3.36826460234e-15  6.19805669873e-15  5.41078276953e-15  3.5981320541e-15  3.57698684655e-15  2.7783508469e-15  9.21099622107e-15  8.29624458379e-15  4.18849999708e-15  2.24960822253e-15  1.39928444967e-15  1.99767298846e-16 -5.61095522466e-17  6.43333959195e-16  5.76868702767e-17 -4.08360215897e-16  3.18608947879e-15  6.55820996517e-15  6.04618004735e-15  6.2060301862e-15  1.80410247125e-15  2.26158496273e-15 -1.26013528842e-15  5.37301812762e-15  3.61025751568e-15  3.7131757919e-15  1.09688709955e-15  1.47754229898e-15 -4.70570336323e-15  2.60912999894e-15 -3.26546037841e-15 -1.62387441806e-15  2.43181835421e-15  7.9673792946e-15  9.46564029858e-15 -1.30823948012e-15  4.87826959572e-15  5.03111833344e-15  5.44890908844e-15 -9.72811873652e-16  2.54269327549e-15  1.81252418449e-15 -9.02982773531e-16  3.98647460536e-15  3.90042791824e-16 -4.56947108559e-15  3.45383794506e-15  4.8808353041e-15 -6.77270694611e-16 -3.59626035811e-15 -5.97275201746e-16 -1.16170383553e-15  5.82655651757e-15  3.29083911964e-15  1.21561419932e-15  1.09613804372e-15  1.08284203481e-15  8.92204039867e-16  5.5453659559e-15  2.32519081911e-15  5.60523474212e-15  1.85503172355e-15  2.14765200247e-16
 6.37371418795e-15  3.11707457437e-15  7.24902415621e-15  7.52309549081e-15  8.16669205738e-15  7.44163908371e-15  9.95625409098e-15  9.47455520706e-15  9.94274185834e-15  9.406119618e-15  9.57858264368e-15  1.41812768132e-14  9.88834541027e-15  1.55574103446e-14  2.14030686836e-14  2.67183037095e-14  3.4806927421e-14  3.85215009173e-14  5.39659792767e-14  6.83311348195e-14  9.75123387553e-14  1.27444732738e-13  1.82674876034e-13  2.83292391552e-13  4.82889892563e-13  1.09834567063e-12  4.21942549483e-12  1.09424605247e-12  4.83746387522e-13  2.81633130645e-13  1.86614865816e-13  1.29755659386e-13  9.59483142788e-14  7.22041625672e-14  5.43792790445e-14  3.71933949261e-14  3.26189692057e-14  2.23371079443e-14  2.11618969676e-14  1.46642525262e-14  1.32583594527e-14  1.17671602903e-14  5.71033103065e-15  1.11021044013e-14  1.25319575088e-14  1.21804504432e-14  1.08618079907e-14  2.24091210504e-15  2.52489066944e-15  1.81052498508e-17  5.39735362529e-15  4.9525895172e-15  3.38927740162e-15  7.44549998667e-15  3.717704036e-15  2.90916916533e-15  8.17173300123e-15  6.45465284988e-15  7.99946453914e-15  6.39504645844e-15  3.63138668686e-15  1.09269091132e-14  1.72138866462e-15  4.34872825237e-15  1.14431429178e-15  9.7067425627e-15  6.23105610495e-15  6.114281993e-15  2.6310841968e-15  3.91017734953e-15  1.8577563053e-15  2.93463757719e-15  6.10670293943e-15  4.99628444214e-15  2.50265934713e-15  4.77823891646e-15  6.69948572989e-15  1.75397064526e-15  1.5341962661e-15  2.98477848851e-15  6.04266359977e-15  8.24504040001e-15  6.90939682136e-15  6.16875369467e-15  7.34900830189e-15  5.10637660962e-15  2.1112110064e-15  5.92673780153e-15  6.21505247396e-15  3.62444768537e-16  8.18403342177e-16  3.31848126548e-15  4.1935571057e-16  5.8617806071e-16  4.6326674997e-15  7.44290275536e-15  1.86526288352e-15  1.92688328254e-15  2.64785096809e-15  9.32594049455e-16  7.11826377475e-16  3.04761058774e-15  6.94557573495e-16  3.57564339588e-15  5.82498825963e-15  2.34448622004e-15  2.01081038596e-15  1.81707262162e-15  4.75404046369e-15  3.74148961584e-15  3.11321289218e-15 -3.90736931505e-15  6.2340968502e-15  4.60269674159e-15  9.56837636727e-15  5.20848464894e-15  1.18275672709e-14  1.0529948113e-14  7.8013519707e-15  2.16546708201e-15
 2.57994614456e-15  2.04810255329e-15  7.16928590218e-15  4.42652417409e-15  1.24312638894e-15  2.33413359604e-15  1.08815230578e-14  1.09596229277e-14  1.03849792134e-14  7.50820232709e-15  1.23755601212e-14  1.19140705335e-14  9.80453627113e-15  1.48749772055e-14  2.1184642302e-14  2.02346678656e-14  3.09180407945e-14  3.08818893202e-14  4.03487429223e-14  5.46206992745e-14  6.76500525366e-14  9.3110485718e-14  1.32057469782e-13  1.89406885456e-13  2.79680568026e-13  4.80854151174e-13  1.09424605247e-12  4.21466527801e-12  1.09299194878e-12  4.87111995066e-13  2.8402395172e-13  1.86964744228e-13  1.29635474422e-13  9.47427779913e-14  6.90409447839e-14  5.16713554398e-14  4.07939946965e-14  3.60500310811e-14  3.20979243657e-14  2.4322404923e-14  1.68146281867e-14  1.69604063426e-14  1.4747274948e-14  1.30886380229e-14  1.21142315207e-14  1.05501940004e-14  9.26498568235e-15  8.11232764029e-15  2.00997709955e-15  1.15142839946e-14  5.01739439447e-15  6.48590840466e-15  5.68982190898e-15  6.53500620465e-15 -4.23835743241e-16  7.00440351316e-15  1.1603152142e-14  6.82677207701e-15  7.91692171445e-15 -5.9316705411e-16  3.73792325762e-15  5.67347396429e-15 -8.67716603853e-17  2.99232954312e-15  4.18646100902e-15  5.58594939604e-15  5.46329047844e-15  6.85281701418e-15  5.78844040907e-15  4.72069955986e-15  2.75995527694e-15  4.39047985416e-15  5.40190471082e-15  3.79950303103e-15  3.30232189042e-15  4.06962845083e-15  7.63448900422e-15  3.55773082045e-15  9.19382481418e-16  7.3423445485e-15  4.03895112455e-15  5.33206639294e-15  2.40972188811e-15  4.11551845097e-15  7.14470474178e-15  3.30647580345e-15  5.60197115496e-16  4.75352589536e-15  6.9190399981e-15  1.48671453202e-15  2.21220180491e-15 -8.47334224499e-16  3.10033610326e-15  1.47690613801e-15  4.23888438322e-15  4.69144844023e-15  2.8117708565e-15  3.96909023386e-15  2.8274781572e-15  1.15839651005e-15  5.03920468572e-15  3.98190482767e-15  6.03918599261e-15 -1.57274312689e-15  3.8148950074e-16  4.89718378315e-16  3.24921547409e-15  7.39006057013e-15 -3.68625284994e-16  2.18935608126e-15  5.75840572548e-15  2.13435977683e-15  6.8665503191e-15  1.56972951288e-15  8.07218613553e-15  8.31352797418e-15  7.1550820441e-15  3.19010318228e-15  3.3361222865e-15  3.19559891736e-15
 4.69064413665e-15  3.83961352581e-15  7.19292568517e-15  3.69117039819e-15  1.09393560409e-16  5.75183991985e-15  4.59564149955e-15  4.93405025629e-15  7.29774021985e-15  7.47581124282e-15  9.74687489836e-15  1.31026791498e-14  1.26508291332e-14  1.37706506152e-14  1.48922135699e-14  1.80724311914e-14  2.00318969063e-14  2.59816699559e-14  3.3830870691e-14  3.88343795387e-14  5.5898670879e-14  7.16942384549e-14  9.56369413629e-14  1.28622819095e-13  1.88395239548e-13  2.80710570914e-13  4.83746387522e-13  1.09299194878e-12  4.19930591599e-12  1.09936219328e-12  4.80095740454e-13  2.81710989887e-13  1.8414031099e-13  1.29423651745e-13  9.50727149956e-14  6.94086380923e-14  5.55842836046e-14  4.06495925011e-14  2.77319550022e-14  2.79454513397e-14  2.09510388866e-14  2.12354394869e-14  1.80891886478e-14  1.25977453006e-14  1.37447335065e-14  1.1671401373e-14  5.71673495851e-15  7.78695982082e-15  6.88882925727e-15  5.13112891391e-15  3.60592667584e-15  5.85963844285e-15  6.36695486672e-15  2.83405187771e-15  1.07609363855e-15  1.51497644678e-15  5.55854830657e-15  6.71317651689e-15  5.09691394337e-15  3.43376159115e-15  5.16613766016e-15  1.05439320571e-14  5.90069679907e-15  2.08921550567e-15  2.82027542269e-15  8.4508442685e-15  4.45504656568e-15  3.21771065905e-15  2.17549417242e-15  6.83574425745e-15  8.44154894452e-15  6.11669784336e-15  2.38493270732e-15  4.00550405963e-15  8.34761662805e-16 -3.65600894058e-16  6.55886962599e-15  4.80970086654e-15 -2.64874506408e-15  1.47958393843e-15  2.28444899331e-15  4.56791341439e-15  3.78462684764e-15  5.16455060934e-15  1.59378042499e-15  1.13765501877e-15  2.29149828906e-15  5.65799616917e-15  2.62410000259e-15 -2.2744091711e-16  5.66525075801e-15  5.68466662081e-15  4.4297124384e-15  1.30862024093e-15  5.8674112561e-15  4.73571434107e-15  5.52104464486e-15  4.00305633796e-15  4.54302252244e-15  6.60578495967e-15  5.44137895943e-15  3.26370523585e-15  2.87499655284e-15  9.09093622315e-15  4.80580517127e-15  2.17742381323e-15  1.59363598776e-15  3.84024569932e-15  5.47171820279e-15  9.14977917114e-15  7.63224757862e-15  6.24656590721e-15  3.84630338868e-15  2.22577767327e-15  6.86405691039e-15  6.09343648517e-16  3.8011632129e-15  8.17896973311e-15  7.57712276903e-15  1.90127460507e-15
 3.92418951922e-15  3.04364551354e-15  4.4052975947e-15  2.89233114072e-15  1.51433182253e-15  1.03161105075e-14  5.69121848631e-15  8.73521636559e-15  6.57051500301e-15  7.14314760369e-15  9.53844912064e-15  7.10749506151e-15  1.48336191071e-14  1.27192250208e-14  1.60108236409e-14  1.23970053949e-14  1.95877245844e-14  2.13543774279e-14  2.83131246235e-14  3.19466716248e-14  4.27037227622e-14  5.37607160357e-14  6.95785115743e-14  9.67253560043e-14  1.35392882178e-13  1.86525661241e-13  2.81633130645e-13  4.87111995066e-13  1.09936219328e-12  4.22970404794e-12  1.10005480683e-12  4.87547578033e-13  2.776832302e-13  1.88652344793e-13  1.33855867551e-13  9.53229703873e-14  7.1704742222e-14  5.72998232632e-14  3.80628019636e-14  3.27828155415e-14  2.49523453567e-14  2.47825030237e-14  1.97882664004e-14  1.20582743347e-14  1.12349906823e-14  7.23284288796e-15  4.33279344804e-15  7.17662231866e-15 -1.04594937869e-16  6.50987303186e-15  4.65680621394e-15  6.09996048353e-15  7.61781347159e-15  7.13171501398e-15 -1.05807211483e-15  5.75733686735e-15  8.01383133062e-15  5.61997955159e-15  6.94534786231e-15  5.10345835971e-15  7.28551079849e-15  6.16591593942e-15  7.09587403652e-15  4.1998023815e-15  3.74461210877e-15  5.3231270224e-15  2.2723498373e-15  5.82930324138e-15  1.91716001276e-15  2.15005533816e-15  5.5847173653e-15  7.63639080128e-15  3.67959929481e-15  6.8016387996e-16  5.60503026907e-15  3.1769201456e-15  3.37781443507e-15 -9.00155944975e-16  2.46532276487e-15  3.56178161451e-15  3.97623137839e-15  4.84578343624e-15  8.67688050022e-15  4.62352605247e-15  1.60127873886e-15  5.88163683612e-15  1.75279431853e-15  7.98041464221e-15  7.66594376634e-15  4.35916638937e-15  6.23154993783e-15  9.07997807383e-15  3.96349385169e-15  7.91375469236e-15  9.65434620442e-15  1.08900684663e-15 -6.78209139265e-16  5.41319949404e-15  6.55261361969e-15  4.73137680828e-15  2.33777392227e-15  2.19043054046e-15  5.91899197752e-15  4.21283412677e-15  2.51780599806e-15  1.13657744455e-15 -8.04656748736e-16  3.97875655824e-15  2.93555814276e-15  4.13894778386e-15 -4.41859160509e-17 -9.0953953285e-16  3.03146432316e-15  1.6939748899e-15  4.46810912104e-15  3.32573291315e-15  6.18018101809e-15  3.69189521821e-15  5.52982273603e-15  2.58177966191e-15
 5.21547961132e-15  3.19840199128e-15  5.68177594109e-15  5.80922304853e-15  4.80778254849e-15  2.97088276333e-15  5.14431470446e-15  4.19983305322e-15  4.93818802062e-15  3.71246694537e-15  8.03446482359e-15  7.41076396567e-15  8.50893545437e-15  1.33573228277e-14  2.0631291162e-14  1.03024901175e-14  1.20171995844e-14  1.16297664385e-14  1.91148948075e-14  2.47661582591e-14  3.34034692153e-14  4.24975773838e-14  5.86733673096e-14  7.34250009583e-14  9.83395146385e-14  1.30631156885e-13  1.86614865816e-13  2.8402395172e-13  4.80095740454e-13  1.10005480683e-12  4.20926424981e-12  1.09813488383e-12  4.81991077384e-13  2.84957623854e-13  1.87864682126e-13  1.31651353581e-13  9.71118552723e-14  7.29804343285e-14  5.24780816763e-14  4.15723806616e-14  3.24978577457e-14  2.81898145647e-14  2.41658209798e-14  1.77576673696e-14  1.47355487639e-14  1.31551705934e-14  9.5647815758e-15  8.35048128838e-15  5.05541431273e-15  6.89644784751e-15  1.17751715586e-16  7.86383772101e-15  6.53947297036e-15  4.62953521566e-15  1.09108434951e-14  6.53863320768e-15  1.49848093961e-15  2.26854357554e-15  2.76318180227e-15  5.27697756785e-15  1.2450906023e-15  1.99988998368e-15  5.43382555345e-15 -2.12945328333e-15  3.34112002587e-15  7.00774773073e-15  6.38629057061e-15  9.48299138768e-15  6.80828904645e-15  4.28795995573e-15  4.94436560569e-15  4.6796900299e-15  4.33523114476e-15  3.95615710962e-15  3.27220746909e-15  4.92504985085e-16  1.28330964326e-15  1.13976411122e-15  2.68763578523e-15  4.5229025265e-16  6.18055346395e-15  5.78876165971e-15  5.73087487164e-16  7.29508524693e-16  5.09259390247e-15  4.95451837865e-15  5.75614750751e-15  2.50547930885e-15  4.06525763101e-15  4.71118471865e-15  6.27019821388e-15  3.56933906736e-15  4.09450706569e-15 -6.30798646766e-18  5.48766066625e-15 -3.57021950509e-15  2.34370517548e-15  2.55698112887e-15  1.83051353329e-15  5.81814797247e-15  3.74556048423e-15 -4.00387322125e-16  4.6136877814e-15  5.20537876416e-15  5.76068677576e-15 -1.299950442e-15  4.75148033361e-15  5.04133161364e-15  2.57751662271e-15  6.396035283e-15  4.11402254815e-15  4.05114277819e-15  5.66285284268e-15  6.2564967582e-15  3.3842469423e-15 -1.73690742694e-15 -1.49712471579e-15  1.17926687494e-15  4.59594684684e-15  5.83000190452e-15
 5.86529989611e-15  3.34659768677e-15  5.18182093334e-15  5.99319388305e-15  6.97638121094e-15  4.8205445892e-15  5.24832074786e-15  8.41767003085e-15  6.43309212804e-15  5.97238278465e-15  6.43648871022e-15  5.59736688434e-15  6.26627496941e-15  1.95269590159e-15  1.08500390041e-14  9.63173172556e-15  1.08605899158e-14  1.46108462263e-14  1.88763829999e-14  2.35464752293e-14  2.52485676417e-14  3.62647701702e-14  4.17161346325e-14  5.62954414813e-14  6.79953969487e-14  8.9621415799e-14  1.29755659386e-13  1.86964744228e-13  2.81710989887e-13  4.87547578033e-13  1.09813488383e-12  4.19780185877e-12  1.0904630962e-12  4.78443671493e-13  2.82729862732e-13  1.8221139813e-13  1.28386721302e-13  9.53018590388e-14  6.42144510779e-14  5.28307526257e-14  4.01091043117e-14  3.30746239482e-14  3.02941848692e-14  1.84343931068e-14  1.92705356357e-14  1.58701562665e-14  1.11684715591e-14  1.42880233343e-14  7.66812256552e-15  9.36650151845e-15  3.85711023211e-15  9.51823298008e-15  9.9862750538e-15  4.96856955449e-15  5.29069109658e-15  3.46429710569e-15  5.37357918299e-15  5.76639310825e-15  6.25469064931e-15  7.15119439511e-15  5.6560790292e-15 -4.78812521215e-16  3.1541877651e-16  1.16110785624e-15  2.15580970424e-15  1.47274117589e-15  1.29202138086e-15  4.62844163209e-15  6.07986167165e-15  3.42586210109e-15  3.83554010951e-15  7.43361066965e-15  2.22449763965e-15  5.75260165186e-15  1.50367589606e-15 -1.31289439153e-16  2.24211612683e-15  1.92631983001e-15  1.36763489512e-15  3.3625641115e-16  5.26113506026e-15  6.07162915608e-15  4.07270449783e-15  4.25943559965e-15  7.77673231204e-15  2.84178141235e-15 -3.51371703229e-16  1.21467050828e-15  2.69788469457e-15 -1.00269491883e-15  3.1811093432e-15  2.76313774218e-15  4.67913508492e-15 -4.14525099601e-16  4.28967663964e-15  2.54294452732e-15  2.99305354973e-15  2.45531498645e-15 -8.28902552908e-16 -5.50217895076e-16  5.24162862079e-15  4.18139790393e-15 -2.2681584523e-15  5.81930189267e-15  3.62700204371e-15  2.3206033288e-15  4.87659289993e-15  3.43186838892e-15  7.5148210601e-15  1.8792492685e-15  1.73754900428e-15  5.87275938998e-15  1.90645202916e-15  4.24301585084e-16  6.32620572445e-15 -2.6024139464e-15 -4.52395122559e-15  4.17677184037e-15  2.49957329193e-15  5.97628171761e-15
 7.27909415524e-15  1.48943032991e-15  3.2614296157e-15  7.54250851842e-15  6.56340414814e-16  5.99786817311e-15  1.5182718025e-15  7.56684231943e-15  9.1074250163e-15  5.09938933244e-15  6.71746701216e-15  5.59391822671e-15  9.87454107247e-15  5.11905928475e-15  1.17130298162e-14  1.1507134257e-14  1.36115050943e-14  1.12481837602e-14  1.3362863131e-14  2.14416326068e-14  2.1067052879e-14  2.86089827514e-14  3.5631934454e-14  4.79090374679e-14  5.37143628376e-14  6.35658993599e-14  9.59483142788e-14  1.29635474422e-13  1.8414031099e-13  2.776832302e-13  4.81991077384e-13  1.0904630962e-12  4.21229725972e-12  1.09570915356e-12  4.8114705771e-13  2.74775624759e-13  1.81576683488e-13  1.29545298546e-13  9.33572518747e-14  6.9278655216e-14  5.41942117108e-14  3.92325624287e-14  3.50529241982e-14  2.57772116619e-14  1.88778193968e-14  1.67573053374e-14  1.24768541514e-14  1.44694544897e-14  5.10371996289e-15  1.01246915703e-14  5.33767853511e-15  7.2927488e-15  5.04315266289e-15  6.89273136437e-15  6.6440136175e-15  7.11168398458e-15  7.29321870384e-15  2.4555457033e-15  5.59605554464e-15  4.69557472824e-15  3.99891358003e-15  4.68096201049e-15  2.50982309447e-15  4.01107017351e-15  5.07950153289e-15  3.67594213992e-15  1.49736536194e-15  1.78315190807e-15  6.70198390351e-15  5.45738539136e-15 -2.38588851417e-15  3.79873785882e-15  2.74926824383e-15  6.27302848976e-15  1.59270449815e-15  5.14476786421e-15  1.4187729192e-15  4.1843229594e-15  3.94037771001e-15  4.29377325687e-15  3.07049585291e-15  2.529763196e-15  1.8942063298e-15  2.47675073118e-15  5.48774812664e-15  5.54160726891e-15  6.0319353472e-15 -3.33728595097e-15  2.30393087334e-15  2.16026441761e-15  6.30158751189e-15  1.22249984439e-15  2.23866893451e-15  5.11645140917e-15  6.2810948492e-15  2.06135700677e-15  4.6981482819e-15  2.54954068852e-15  2.46879654915e-15  4.74522358571e-15  3.79923290206e-15  3.33440444151e-15  1.31023792364e-15  8.11284602887e-15  5.27404980767e-15  2.57989240476e-15  4.18383834651e-15  6.93760163309e-15  6.31723667909e-15  3.34898313319e-15  4.85071148e-15  7.8422983311e-15  7.4810384495e-15  3.43860052182e-15  5.63106585848e-15  4.36108962996e-15  3.57960725905e-15  6.43263563283e-15  6.41865907694e-15  8.21143931413e-15
 9.00372875431e-15  4.59222135552e-15  7.91287274805e-15  3.50789618722e-15  7.77062941104e-15  8.06081653028e-15  7.40841416899e-15  6.01627929987e-15  6.4075063927e-15  5.37261531029e-15  6.63840279546e-15  3.97744444351e-15  6.98608266904e-15 -1.30292969983e-15  5.67500044481e-15  1.18943189921e-14  9.95879804415e-15  1.08228469244e-14  1.2224293189e-14  1.9839835702e-14  2.417432784e-14  2.68902375292e-14  2.85879958992e-14  3.63932519132e-14  4.39697537773e-14  5.58207418207e-14  7.22041625672e-14  9.47427779913e-14  1.29423651745e-13  1.88652344793e-13  2.84957623854e-13  4.78443671493e-13  1.09570915356e-12  4.2098764805e-12  1.09599401634e-12  4.76331657621e-13  2.76359042176e-13  1.84296930304e-13  1.23546509453e-13  9.41217218834e-14  6.61836858027e-14  6.13621544044e-14  4.32902796574e-14  3.50775512866e-14  2.85625986031e-14  2.02816964344e-14  1.68446443151e-14  1.53778036149e-14  1.00713394145e-14  1.29934738711e-14  5.93893192021e-15  1.00139729787e-14  7.27779192019e-15  4.23392174334e-15  1.17795590914e-14  8.04469302188e-15  5.48588303772e-15  5.88650401018e-15  6.97415069577e-15  4.34831930471e-15 -3.20328095093e-16  1.78964074559e-15  7.71249592846e-16  1.37336340135e-15  9.80075170539e-16  7.03218459727e-15  1.38112049218e-16  1.57068533367e-15  3.52372895389e-15  2.82060063018e-15  1.45055556297e-15  2.32376676304e-15  4.44090597021e-15  6.60701426632e-16  4.40976373385e-15  2.43515118225e-15  5.38531157906e-15  3.420251091e-15 -1.11501827813e-15 -5.12754251209e-16  7.77289663428e-15  5.51469958538e-15  7.32454770458e-15  2.6939624835e-15  4.95492263883e-15  1.03406015768e-14  5.30709910605e-15  3.73677062412e-15  1.79585158309e-15  2.75773535499e-15  3.90571501157e-16  3.35664391395e-15  6.53165058955e-15  8.96435430014e-15  7.9896624163e-15  3.04474501805e-15  1.84854225661e-15  2.86438940362e-15  2.57818690961e-15  6.59130001127e-15  7.01315774019e-15  2.03383928846e-15  2.27156873e-15  7.09958555264e-15  4.25760177067e-15  4.18407634154e-15  5.45783611546e-15  5.20357806305e-15  2.09038753185e-15  9.23523600955e-15  3.58430831799e-15  1.3796210134e-15  7.23973474495e-15  9.87139415793e-16  2.70932642107e-16  6.1944754285e-16  1.1922181403e-15  1.41819273772e-15  7.41119675534e-15  4.95434564084e-15
 4.28332770827e-15  4.45133008582e-15  1.14628236842e-14  3.87917727265e-15  3.8793534137e-15  7.10079148828e-15  8.46186918808e-15  1.58983076134e-15  4.94701957865e-15  3.03710514287e-15  6.77278644008e-15  2.86040984132e-15  6.15437463761e-15  6.24216986193e-15  1.07997054882e-14  1.27478246525e-14  8.56911761501e-15  1.10813562758e-14  1.0827040365e-14  1.65136362315e-14  1.62131260754e-14  1.67731811359e-14  1.91045311256e-14  2.00851833167e-14  3.14665024262e-14  3.99170262414e-14  5.43792790445e-14  6.90409447839e-14  9.50727149956e-14  1.33855867551e-13  1.87864682126e-13  2.82729862732e-13  4.8114705771e-13  1.09599401634e-12  4.22066313756e-12  1.09733805937e-12  4.79465263115e-13  2.83527296457e-13  1.85877965392e-13  1.32628253167e-13  8.959496924e-14  6.97563889018e-14  5.52076773174e-14  4.40314402143e-14  3.50402859288e-14  2.5925264108e-14  1.83106205004e-14  2.02396138231e-14  1.41066765644e-14  8.70856874869e-15  3.33670000086e-15  4.97176619114e-15  7.84367604171e-15  7.38894326158e-15  2.97918826897e-15  7.03240964513e-15  5.51524496199e-15  7.87222080355e-15  8.28971394531e-15  6.23855378711e-15  7.63181793939e-15  6.39805836497e-15  1.917647235e-15  1.89148278646e-15  3.57080659187e-15  6.41668754478e-15  6.46979612674e-15  8.77979910287e-16 -2.31579227826e-15  2.09928844407e-15  4.53755001101e-15  7.96071693628e-17  5.68413220014e-15  1.00028742184e-15  4.05574467366e-15  3.95043079083e-15  1.68125549698e-15  1.83946352235e-15  2.30635657833e-15  2.82413336839e-15  7.19586413859e-15  5.43471441792e-15 -8.17834992446e-16  7.57097678835e-16  1.497335756e-16  3.63146385001e-15  5.21467079583e-15  3.47587072311e-17  8.4906718948e-15 -5.52226407836e-16  1.22910441684e-15  5.80335376152e-16  1.55086678773e-15  7.72350330841e-15  6.78555661624e-15  7.51745036596e-16 -1.02486927427e-15  1.95727760983e-15  6.329244897e-15  3.82463879627e-15  8.10167965463e-15  3.35431541443e-15  5.62196596481e-16  4.01825912293e-15  3.5010353762e-16  2.09162011892e-15  7.0027487221e-15  2.79594763102e-15  1.78891895002e-15  4.6513220261e-15  5.26612279088e-16  1.98966326692e-15  3.07996093273e-15  2.30585032874e-15  8.99165885781e-16  6.10701507336e-16 -4.07488592253e-15  4.782223449e-15  3.01796321363e-16  2.84505039355e-15
 6.45120259497e-15  4.96138825363e-15  7.62670091985e-15 -1.62925852348e-15  3.42437437098e-15  3.1519319151e-15  5.28925754724e-15  6.20442270753e-15  6.78422396311e-15  4.41430507534e-15  5.74984471424e-15  5.71494981996e-15  9.90485140952e-15  2.65890782471e-15  4.52955709334e-15  1.10376108429e-14  3.38949362225e-15  4.91991341782e-15  9.97622679465e-15  1.40420619304e-14  1.45929039777e-14  1.24907988942e-14  1.80336325392e-14  1.86877752953e-14  2.61570066362e-14  2.5740439056e-14  3.71933949261e-14  5.16713554398e-14  6.94086380923e-14  9.53229703873e-14  1.31651353581e-13  1.8221139813e-13  2.74775624759e-13  4.76331657621e-13  1.09733805937e-12  4.19632987814e-12  1.09420662567e-12  4.82023899089e-13  2.80250148936e-13  1.84333262973e-13  1.23808535115e-13  9.44398801244e-14  6.64870913881e-14  5.34724303733e-14  4.24462952206e-14  3.04045542205e-14  2.71676950036e-14  2.20083737036e-14  1.93477353871e-14  1.25674725801e-14  1.17036493556e-14  6.88157315894e-15  7.12251532144e-15  5.67374155445e-15  8.9317542957e-15  7.78030585848e-15  6.76390303926e-15  6.80992698066e-15  3.34531945864e-15  4.40271135887e-15  5.50948976812e-15  7.20249795769e-15  4.16693621931e-15  1.84988048637e-15  4.96598823052e-15  6.6108783276e-15  2.72190264342e-15  6.60441206326e-16  1.98215964974e-15  4.16622180385e-15  6.95448823386e-15 -1.66559539281e-15  2.44327907609e-15 -1.40060970571e-15  2.2759611938e-15  7.35474245247e-15  4.49277141963e-15  2.82750858481e-15  2.06421330521e-15 -5.34797572697e-15  5.38356431091e-16  5.15940660596e-15  1.73200140705e-15  6.4478456368e-16  4.26183198793e-15  5.18041731018e-15  3.750094057e-15  8.03971909663e-15  4.79802148393e-15  3.44648786175e-15  1.10825920862e-15  6.83698122838e-15  7.68858794119e-15  5.56239082471e-15  8.24356696237e-15  4.22975283491e-15  3.27546683844e-15  3.97589121071e-15  8.92100327205e-16  5.18151912434e-15  6.54900858285e-15  6.80395663632e-15  7.99984608882e-15  2.30366693838e-16  1.64857960132e-15  5.43546596828e-15  9.27690972807e-15 -1.3077415292e-15  1.82182707728e-15  5.01011567805e-15  1.90120349907e-15  3.00796657502e-15 -8.48059176724e-16 -2.02372289759e-17  1.15927740822e-15 -1.51254347956e-15  1.9872226497e-16  1.70545191906e-15  1.60526956376e-15  5.00390161392e-15
 6.39734435257e-15  3.51877050684e-15  2.74415548747e-15  5.39767588736e-15  9.52195934357e-15  1.00087658273e-14  1.05303364434e-14  8.97167848972e-15  1.09878701706e-14  5.13202641409e-15  7.48287390447e-15  3.9224920412e-15  5.75747506791e-15  2.5786246816e-15  4.29892146029e-15  1.02873500952e-14  2.07940988161e-15 -1.64181404903e-15  1.64570001678e-15  1.09088013338e-14  1.12550313738e-14  1.26919263632e-14  1.34467801232e-14  1.31729974919e-14  1.93429636269e-14  2.24087285846e-14  3.26189692057e-14  4.07939946965e-14  5.55842836046e-14  7.1704742222e-14  9.71118552723e-14  1.28386721302e-13  1.81576683488e-13  2.76359042176e-13  4.79465263115e-13  1.09420662567e-12  4.20721231792e-12  1.08834095312e-12  4.7741724602e-13  2.78596308866e-13  1.8464122798e-13  1.34352627994e-13  9.18243374695e-14  7.19999110834e-14  5.15478371695e-14  3.55398445465e-14  3.57695805345e-14  2.59779584004e-14  2.44595715314e-14  1.81161583018e-14  1.31110778664e-14  8.91051712245e-15  9.31815654989e-15  1.05407883627e-14  9.12256114636e-15  7.65053574432e-15  6.11987637534e-15  4.79628829466e-16  1.10925064397e-15  3.7732226767e-15  1.79191095812e-15  1.64111495322e-15  2.40773456215e-15  8.33274866521e-15  2.48336816982e-15  9.14013535971e-15  1.53904728774e-15 -2.31550188306e-16  3.72982581568e-15 -9.03227709239e-16  3.16398691493e-15  1.48592363302e-15  5.95700035741e-15  2.06902847673e-15 -2.95389567612e-15  9.78144383295e-15  8.6599136734e-15  3.11252291239e-15  3.72067585224e-15  1.90203441699e-15  5.35171689061e-15  1.15745403277e-16  7.13736964882e-15  8.28620604689e-15  8.6325931763e-15  3.18128631072e-15  5.12701273544e-15  1.20629889559e-15  6.25520374872e-15  4.04159312832e-15  3.19815008447e-15  6.16895106952e-15  4.96216693169e-15  5.95091384804e-15  7.91546967223e-15  3.59730626003e-15  5.81371092938e-15  6.34198277568e-15  4.52891508156e-15  8.91773375245e-15  7.70360573089e-15  3.98737226652e-15  5.90527595446e-15  6.7402281234e-16  6.0897752238e-16  3.35663486459e-15  5.37478693713e-15  2.13710185505e-15  9.97959632742e-16  3.06194924574e-15  3.18238378669e-15  4.03507604149e-15  8.87894637721e-15  5.54597075581e-16  2.0167492308e-15  8.20699351691e-17  2.60862628411e-15 -1.30676434381e-16  3.51137608951e-15  1.88804169524e-15
 3.37624578957e-15 -2.86482285103e-15  1.92375583533e-15  3.96869328963e-15  6.88808808472e-16  5.45212618476e-15  5.89340527676e-15  1.0099940935e-14  1.08205881646e-14  4.56384110543e-15  1.10878895093e-14  4.66390818075e-15  7.88773521101e-15  1.00150967973e-14  4.21673820062e-15  6.77171267087e-15  6.31931921557e-15  9.023695013e-15  1.70385462584e-15  4.98499836904e-15  8.36972061558e-15  3.10383036981e-15  7.57405438175e-15  9.88685788406e-15  1.54618036762e-14  2.31751513352e-14  2.23371079443e-14  3.60500310811e-14  4.06495925011e-14  5.72998232632e-14  7.29804343285e-14  9.53018590388e-14  1.29545298546e-13  1.84296930304e-13  2.83527296457e-13  4.82023899089e-13  1.08834095312e-12  4.20149600037e-12  1.09446488113e-12  4.82456234232e-13  2.83743276448e-13  1.8430072884e-13  1.25068451576e-13  9.69801781267e-14  7.31023993376e-14  5.22843526037e-14  3.96557156773e-14  3.3562422211e-14  2.7238020519e-14  2.2693278039e-14  1.69297468662e-14  1.3480406619e-14  1.22063147753e-14  1.10664236698e-14  6.71441674333e-15  6.82662565465e-15  2.64295342649e-15  2.14162495939e-15  5.46667687454e-16 -1.79288527643e-15  5.11959045051e-15  3.48312704863e-15  3.32771348538e-15  3.60236555383e-16  5.51084880368e-15  5.37486216241e-15  4.43016069371e-15  1.70474695253e-15 -8.30154767495e-16  1.99892828575e-15  1.25944127607e-15  1.71757760574e-15  8.37224273335e-15  1.33433535991e-15 -2.61224841139e-15  4.98369269019e-15  4.6082888712e-15  7.21702068495e-15  5.70269812115e-15  3.72971544382e-15  4.20614722194e-15  2.82775662063e-15  4.54437893405e-15  4.94130922303e-15  7.40814802083e-15  1.17371328649e-15  1.03648618944e-16  2.30434809208e-15  4.33153109161e-15  3.14946376537e-15  2.85221919285e-15  1.93990988085e-15 -2.06796335869e-16  6.18718715593e-15  1.04694979714e-14  4.91702333097e-15  8.68231753455e-15  8.1626595862e-16  3.17221818854e-15  7.30441898228e-15  5.66815775685e-15  4.4993009456e-15  7.52806156325e-15  2.82435125452e-15  7.66520043377e-15  5.19545907427e-15  1.17276090622e-15  3.3803069594e-15  3.21524350004e-15  7.77187829859e-15  5.06234384463e-15  3.39707330312e-15  4.76843292461e-15  4.01911036204e-15  4.53526888695e-16  4.48324568291e-15  3.61402054472e-15  5.05315726474e-15  6.52897629017e-15  3.43467974129e-15
-7.92812550819e-16  3.71102591445e-15  5.05136202809e-15  2.85259940804e-15  3.98832068756e-15  2.50004381899e-15  6.3430096674e-15  8.13144260277e-15  1.3617535488e-14  8.93020785743e-15  1.2537132001e-14  7.9358505761e-15  8.87446883216e-15  4.32598326331e-15  1.38138239168e-15  7.08779024716e-16  8.97232583983e-15  9.41786209363e-15  3.55033461851e-16  7.55689124407e-15  7.87217145624e-15  5.13534477107e-15  8.51212843373e-15  1.38834814936e-14  1.3984400515e-14  1.91031487004e-14  2.11618969676e-14  3.20979243657e-14  2.77319550022e-14  3.80628019636e-14  5.24780816763e-14  6.42144510779e-14  9.33572518747e-14  1.23546509453e-13  1.85877965392e-13  2.80250148936e-13  4.7741724602e-13  1.09446488113e-12  4.2079056658e-12  1.09989743024e-12  4.8308824279e-13  2.78314029933e-13  1.81564007142e-13  1.3095262788e-13  9.61797470682e-14  7.20165443674e-14  5.3194957893e-14  4.30950059078e-14  3.06740670249e-14  2.6305819721e-14  2.65090557286e-14  2.28051945458e-14  1.96378500026e-14  1.17052171428e-14  1.26519553612e-14  1.16860382916e-14  9.83353914505e-15  1.25522099469e-14  6.52396097549e-15  8.09777718407e-15  4.11196850464e-15  7.05713653427e-15  6.57817781401e-15  4.6715777185e-15  9.88033411061e-15  6.11797243896e-15  2.54649131644e-15  3.42245680666e-15  9.11615870621e-16  4.87007572007e-15  4.70823568162e-15  2.47341631513e-15  3.16667207506e-15  3.16612984245e-15  5.81860536431e-15  5.48242621046e-15  1.10594895339e-15  7.44036008478e-15  4.11106122766e-15  4.55601484823e-15  1.61764604722e-15  8.80498389722e-16  5.75678071486e-15  2.45920703653e-15  4.5200399908e-15 -2.03086084836e-15  2.62426234808e-16  4.1419092611e-15  1.02325990525e-14  1.33762358491e-15  2.44126149265e-15  1.96096660995e-15  1.44513111e-15  5.64181354983e-15  4.00619867446e-15  5.54407790889e-16  4.4076017531e-15  1.93238726908e-15  3.97093444735e-15  7.77204010253e-15  6.42253191166e-15  7.06912564083e-16  5.37416440395e-15 -1.03306803128e-16  2.75805594138e-15  3.82610082562e-15  1.04603521877e-15  2.29875325055e-15  5.87570707042e-15  8.26543188545e-15  6.94380923277e-15  7.509442077e-15  2.51738540816e-15  2.82204453196e-15  7.83746860895e-15  3.57002170826e-16  1.18129229963e-16 -2.6140387846e-15  2.86939400381e-15 -3.4512930739e-15
 1.50969561181e-15  1.15579432302e-15  1.97930312102e-16 -8.0634690762e-16  3.85308064069e-16  2.26136166744e-15  8.25918799445e-15  7.00400779145e-15  1.02877989588e-14  9.83810794513e-15  6.35741160983e-15  3.89576307046e-15  3.96769975761e-15  6.14334608999e-15  8.10788429408e-15  5.78643126439e-15  1.08807954491e-14  1.27611422909e-14  7.03813659457e-15  9.83193745807e-15  9.30689498333e-15  5.69241563402e-15 -3.34770112399e-16  7.95354291038e-15  1.24562056196e-14  1.83331691321e-14  1.46642525262e-14  2.4322404923e-14  2.79454513397e-14  3.27828155415e-14  4.15723806616e-14  5.28307526257e-14  6.9278655216e-14  9.41217218834e-14  1.32628253167e-13  1.84333262973e-13  2.78596308866e-13  4.82456234232e-13  1.09989743024e-12  4.21685737698e-12  1.09928692424e-12  4.82322562041e-13  2.78582659424e-13  1.83355218645e-13  1.28400258824e-13  9.43009869852e-14  7.03104121981e-14  5.40817309492e-14  3.39174737039e-14  3.29833879836e-14  2.97884337288e-14  2.23558943221e-14  1.97297277166e-14  1.26875777412e-14  1.1834080526e-14  1.18469887319e-14  8.9539129257e-15  8.12783841291e-15  7.83203000418e-15  7.01148751763e-15  6.8172308565e-15  5.39035983954e-15  3.62405372485e-15  3.89646008933e-15 -3.79594636729e-16  5.94493405786e-17  3.1015419366e-15  5.49368118617e-15  5.40570530709e-15  4.03329110917e-15  5.01049574865e-15  3.65571670733e-15  5.92924965569e-15  3.27011836422e-15  8.53005335226e-15  2.60088025375e-15 -2.26194045055e-15  1.11696231509e-15  2.47842942031e-15  3.4593912011e-15  7.46528615804e-16  2.58968616919e-15  7.25819028584e-15  3.39661399124e-15  4.1100383421e-15  3.45950188672e-15  7.39930289875e-15  4.31567338693e-15  7.27971890587e-15  1.34067071113e-15  6.13534076302e-15  4.52830648e-15  7.73872005574e-15  3.18626728963e-16  5.20848557711e-15  2.88580067058e-15  3.9017393695e-15  3.52730336781e-15  1.21822286821e-15  2.30493826062e-15  1.0502700801e-15  4.27016172668e-15  4.06215689311e-15  5.9790166236e-15  6.99304453363e-15  5.17684711956e-15  4.80723651686e-15  2.88399904161e-15  5.2590824597e-15  7.38426554685e-15  6.39716847337e-15  6.99556935337e-15  7.81037192837e-15  4.29679654023e-15  4.61108091139e-15  2.5834057533e-15 -2.68175584855e-16  1.54829919023e-15  5.75116543702e-15  3.11696612451e-15
 4.3755327367e-15  2.87697995438e-15  5.22276042323e-15  8.16365774747e-15  9.2943550895e-15  5.82167910895e-15  5.93627526495e-15  8.29095636525e-15  7.9571405771e-15  5.09819065398e-15  7.24532995243e-15  2.70453018919e-15  2.38889381208e-15  1.69212770468e-15  2.9095460959e-15  2.49933256652e-15  6.67092244703e-15  5.2842191539e-15  5.60010815805e-15  5.59245328602e-15  1.15367659861e-14  9.04973277808e-15  7.72862857006e-15  7.53806374753e-15  9.46444782712e-15  1.30187925683e-14  1.32583594527e-14  1.68146281867e-14  2.09510388866e-14  2.49523453567e-14  3.24978577457e-14  4.01091043117e-14  5.41942117108e-14  6.61836858027e-14  8.959496924e-14  1.23808535115e-13  1.8464122798e-13  2.83743276448e-13  4.8308824279e-13  1.09928692424e-12  4.20127496949e-12  1.09184867565e-12  4.77579940671e-13  2.80709946594e-13  1.83587790638e-13  1.23560371518e-13  9.18657946109e-14  6.9048586982e-14  5.29954360411e-14  3.52226897015e-14  3.61481989185e-14  2.31105935726e-14  1.91755481849e-14  1.69615973686e-14  1.54508101924e-14  1.38374630161e-14  1.00064335506e-14  1.05702049843e-14  1.08370258473e-14  9.31910772084e-15  8.11681311484e-15  5.20009889057e-15  4.2662524122e-15  3.62850118224e-15  4.73230877051e-16  5.10767641757e-15  3.30401088778e-15  5.78347516269e-15  5.76657475137e-15  4.15845398681e-15  2.42416949954e-15  2.55292763503e-15  5.31309775259e-15  8.89604443018e-15  2.8737833668e-15 -2.99463943057e-15 -1.90769352438e-15  1.39399384088e-15  8.44838992322e-15  4.38972882372e-15 -1.25934022591e-16  5.60007486881e-15  5.2912091145e-15  1.5724668631e-15  5.10781050406e-15  2.93753511167e-15  5.34818403756e-15  7.00091866582e-15  7.17720863251e-15  3.39293133295e-15  6.26007650351e-15  5.67102553223e-15  7.99903245266e-15  5.60893754719e-15  6.10676565748e-15  9.14904917572e-15  8.6251663778e-15  6.26791356951e-15  3.34540204343e-15  6.88384547304e-15  6.38797224646e-15  6.16181596584e-15  1.92176786977e-15  1.17752132208e-15  2.97028924655e-15  8.69396629723e-15  4.52511333627e-15  3.31343143877e-15 -1.61269461088e-15  5.00813342429e-15  3.23638475287e-15  9.04229148742e-15  7.12494401972e-15  6.98040371129e-15  5.5940335487e-15  3.92791008174e-15  2.01766254034e-15  2.91974647291e-15  2.49933172778e-15  5.327195687e-15
 7.32332518316e-15  7.0671012192e-15  1.59026499181e-15  5.13867673164e-15  7.40273838713e-15 -1.40006695967e-15  2.89058079771e-15  6.39746002856e-15  6.25921667198e-15  2.13351899708e-15  2.47847238409e-15  3.68595332435e-15  3.24309184662e-15  4.44977721003e-15 -2.49796700103e-16  5.6638192901e-16  6.25205168989e-15  2.8138460242e-15  7.60638157831e-16  6.38360217102e-15  1.07316754202e-14  9.5789112782e-15  9.61742129221e-15  8.87243159269e-15  7.56378613215e-15  1.1405721724e-14  1.17671602903e-14  1.69604063426e-14  2.12354394869e-14  2.47825030237e-14  2.81898145647e-14  3.30746239482e-14  3.92325624287e-14  6.13621544044e-14  6.97563889018e-14  9.44398801244e-14  1.34352627994e-13  1.8430072884e-13  2.78314029933e-13  4.82322562041e-13  1.09184867565e-12  4.21465576716e-12  1.09169749328e-12  4.80267491481e-13  2.82150731015e-13  1.81664647053e-13  1.32674247222e-13  9.48606450942e-14  7.04248248582e-14  5.24982973731e-14  4.3508238885e-14  3.44172693796e-14  2.39993063289e-14  2.28822757341e-14  1.04572442491e-14  1.19756506611e-14  1.09409678973e-14  9.50265878566e-15  1.04507463002e-14  4.77825276361e-15  9.20817419814e-15  4.69174505932e-15  3.08574101986e-15  6.841209957e-15  1.7962040323e-15 -3.54994333956e-15  2.06203816059e-16  3.01321903438e-15  3.85308125329e-16  1.84122797304e-15  4.83227576825e-15 -3.06196840316e-15 -3.05490648033e-15  7.32765815784e-16  2.75747096646e-15  3.55118740075e-15  4.59429465123e-15  2.19769890356e-15  3.63828717864e-15  2.88749717689e-15  8.08890081223e-16  5.49422045545e-15  3.97351783495e-15  3.76530694508e-15  6.74534814341e-15  3.3076419762e-15  8.54317205811e-15  8.35629025103e-15  6.20943395152e-15  3.89986396133e-15  4.78986557185e-15  6.25797440215e-15  7.43257012854e-15  6.20410648492e-15  2.94598863875e-15  7.08816193314e-15  5.03808758143e-15  2.03331857104e-15  3.67694014097e-15  4.67086444049e-15  2.66303150086e-15  3.4641803122e-15  2.54442580167e-15  3.14270409552e-15  6.14913112247e-15  9.90107543288e-15  6.35429045813e-15  3.85176063812e-15 -2.28661599888e-16  5.10116063657e-15  4.33243535765e-15  6.92023642032e-15  1.83372399837e-15  3.33754902543e-15  6.73346463766e-15  4.56809178721e-15  3.57490897536e-15  3.41360288937e-15  4.33801131912e-15  1.26890509616e-15
 8.68490572941e-15  7.29798515521e-15  2.70025795137e-15  6.70800735748e-15  4.45633338341e-15  3.44850712899e-15  2.08749071591e-15  1.68774102663e-15  5.10077652847e-15  4.6065232767e-15  1.72964096922e-15  1.39826672068e-15  3.64131230371e-15  1.15725637443e-15  1.65753303453e-15  3.49059658684e-15  9.65285930279e-15  7.95437289938e-15  3.16086829951e-15  6.67466950986e-15  4.8851157958e-15  5.64449976963e-15  7.04010945181e-15  4.45164798381e-15  6.10360139214e-15  8.47565106326e-15  5.71033103065e-15  1.4747274948e-14  1.80891886478e-14  1.97882664004e-14  2.41658209798e-14  3.02941848692e-14  3.50529241982e-14  4.32902796574e-14  5.52076773174e-14  6.64870913881e-14  9.18243374695e-14  1.25068451576e-13  1.81564007142e-13  2.78582659424e-13  4.77579940671e-13  1.09169749328e-12  4.19357128758e-12  1.08985197737e-12  4.79705855695e-13  2.82063987855e-13  1.83314010067e-13  1.28440953341e-13  9.56038655081e-14  7.07011069559e-14  5.84014505707e-14  4.82245369316e-14  3.04263267366e-14  1.8163986141e-14  1.89989660214e-14  1.52722990026e-14  1.32880272858e-14  9.78094840573e-15  1.04130511332e-14  6.93802370422e-15  1.10016340266e-14  6.86468371491e-15  4.69726099002e-15  4.91492773934e-15  3.42399040842e-15 -3.2018137244e-16  6.04968791442e-15  1.00867347506e-14  4.10236090389e-15  2.04982284897e-15  6.37637769622e-15  5.82623075053e-16  4.31018859866e-15  7.44976761265e-15  5.34348339134e-15 -1.57328354005e-15  7.85313737142e-15  1.68151652913e-15  2.69182857236e-15  1.58574634309e-15  3.47084899262e-15  6.50552338674e-15  8.01977967782e-15  7.4973600997e-15  6.5680501169e-15  4.22590897552e-15  1.13347461458e-14  3.20331951299e-15  9.2272946535e-15  2.47327609372e-15  6.93375239151e-15  5.24153888059e-15  2.42026643265e-15  3.86338581182e-15  4.82665318388e-15  3.25623507925e-15  5.13945054282e-15  9.06518491531e-15  4.13457634537e-15  3.34005774418e-15  3.00294695267e-15  6.37617266709e-15  6.63424282483e-15  4.06754895995e-15  3.5946937417e-15  3.31451440385e-15  3.05324882792e-15  3.00834449677e-15  7.00808977927e-15  4.9049571115e-15  4.29059368033e-15  5.48086477164e-15  5.95288484185e-15  1.73898225984e-15  3.12466489149e-15  2.08193000254e-15  2.91837683316e-15 -2.30597873763e-16  1.02487826818e-15  2.5631671693e-15
 5.18771467337e-15  4.42523885527e-15  9.07369972447e-15  8.45328637664e-15  2.68132420367e-15  8.82100165341e-16  3.79889767579e-15  8.47391222465e-16  5.61909258693e-15  1.08794964927e-15  8.12475634432e-16  2.04337940952e-15  9.11325964456e-15 -1.41211947369e-15  1.99196399539e-15  2.20188184697e-15  6.13352585192e-15  1.77432060384e-15  6.21912596016e-15  9.19051836123e-15  2.06975592616e-15 -5.8511847932e-16  3.36403428556e-15  1.06846495221e-14  9.90728859511e-15  8.84667313242e-15  1.11021044013e-14  1.30886380229e-14  1.25977453006e-14  1.20582743347e-14  1.77576673696e-14  1.84343931068e-14  2.57772116619e-14  3.50775512866e-14  4.40314402143e-14  5.34724303733e-14  7.19999110834e-14  9.69801781267e-14  1.3095262788e-13  1.83355218645e-13  2.80709946594e-13  4.80267491481e-13  1.08985197737e-12  4.20978598353e-12  1.09905077479e-12  4.78088475348e-13  2.74870931881e-13  1.84595559303e-13  1.32533064943e-13  9.19786434814e-14  6.97490478148e-14  5.75661013787e-14  4.28230912123e-14  2.83590822089e-14  2.53669601102e-14  2.28397179869e-14  1.75329573333e-14  1.21350170744e-14  1.33409939901e-14  1.22332340486e-14  7.21781290543e-15  7.83879126971e-15  5.78092226969e-15  1.17484422198e-14  1.06813291246e-14  2.27692837949e-15  8.75615923424e-15  3.84835075924e-15  9.22674563239e-15  3.83474238326e-15  8.40770989929e-15  1.71813189438e-15  4.41929191375e-15  4.65912575919e-15  7.36255050999e-16  5.58410323538e-15  3.15337240825e-15  3.14212135042e-15  3.24705868352e-15  1.2963860526e-15  3.05552003072e-15  2.70538450366e-15  3.06053711171e-15  6.57368252156e-15  6.34265472537e-15  1.72227681267e-15  6.51951276132e-15  3.18113476898e-15  3.79093678535e-15  2.25349326472e-15  2.25113557971e-15  3.53932930026e-15  3.2273929585e-15  4.26597754708e-15  3.39537261482e-15  3.36012266867e-15  3.59977263005e-15  4.71108404194e-15  2.07806309955e-15  8.72088743354e-15  4.23390330899e-15  6.73975887263e-15  7.48824126043e-15  2.47927164371e-15 -2.67341319723e-16  4.32235466022e-15  9.17499339735e-16 -2.26497265067e-15  3.03161359352e-15  4.93188864522e-15  4.59236202117e-15  5.07886917932e-15  4.98219787974e-15  7.70562844529e-15  4.84621037271e-15 -1.56369757911e-15  4.30685411573e-16  4.4087266143e-15  3.99108855484e-15  6.55544036774e-15
 6.77267310101e-15  4.94888782191e-15  4.44423766542e-15  8.6584945298e-15  5.04288347126e-15  1.18527781371e-15  1.26785915944e-15  4.3467787397e-15  2.72431041264e-15 -9.53269075734e-16 -3.07514750427e-15 -6.87518576087e-16  2.83164893557e-15  9.7984030164e-16  2.50590116211e-15 -2.80657082313e-15  6.89077226689e-15  6.11267603425e-15  7.21778923366e-15  5.70030686484e-15  4.96548384219e-15  5.82257427412e-15  4.28629145951e-15  5.73394825629e-15  1.18290269685e-14  1.12505515987e-14  1.25319575088e-14  1.21142315207e-14  1.37447335065e-14  1.12349906823e-14  1.47355487639e-14  1.92705356357e-14  1.88778193968e-14  2.85625986031e-14  3.50402859288e-14  4.24462952206e-14  5.15478371695e-14  7.31023993376e-14  9.61797470682e-14  1.28400258824e-13  1.83587790638e-13  2.82150731015e-13  4.79705855695e-13  1.09905077479e-12  4.2189985938e-12  1.0937281328e-12  4.78916702669e-13  2.79335691317e-13  1.86519181973e-13  1.29022387077e-13  9.2934368104e-14  6.60395720504e-14  5.22961020612e-14  4.16986406901e-14  3.41778692436e-14  2.39540391294e-14  1.73250964188e-14  1.28265622243e-14  1.26059051616e-14  1.00891781057e-14  1.41800338094e-14  9.64774353267e-15  5.68601641477e-15  4.14087280357e-15  7.57430638362e-15  3.52853071234e-15  5.86240608244e-15  3.39448875676e-15  6.88343877328e-15  6.41972326027e-15  7.67774507809e-15  9.73333160163e-15  4.86962915432e-15  9.42101941428e-15  3.48037149374e-15 -1.13667494072e-15  3.410310155e-15  9.53295042938e-15  3.86734498562e-15  3.13735509455e-15 -4.19517696822e-16  1.74677427699e-15  4.70490820776e-15  5.37005584681e-15  4.49679645435e-15  4.96184577643e-15  7.29570825934e-15  1.90316295887e-15  5.76729957707e-15  4.29520061479e-15  2.3332552853e-15  4.30381373053e-15  2.38434305372e-15  7.34901723824e-15  3.83203057838e-15  4.06472472752e-16  3.5423708811e-15  6.30093983063e-15  2.80160789738e-15  1.31645986422e-14  6.03909068727e-15  5.72011268305e-15  4.40128841454e-15  4.26687859986e-15  4.44607284274e-15  7.1390415472e-15  1.05996202947e-15  3.75899051747e-15  1.00396024325e-14  4.99289951088e-15  1.84606051354e-15 -1.50417215771e-15  1.09644351921e-15  5.61704344246e-15  3.10491794325e-15  4.69873665723e-15  1.90410296237e-15  3.81879246138e-15 -2.90252061542e-15  3.00735181645e-15
 3.02627892575e-15  5.47290811482e-15  7.84219718642e-15  4.44132884871e-15  5.67801206587e-15  1.28110289118e-16  3.14408393986e-16  3.44930022304e-15  2.08017685873e-15  1.72443212455e-15  4.23731287832e-15  6.05564965928e-15  4.08226151936e-16  3.2739736357e-15  3.70508055128e-15  3.845872768e-15  6.90442910005e-15  3.12533446857e-15  4.88060698799e-15  1.4402640417e-15  3.58285162846e-15  1.7526785628e-15  3.03927195246e-15  4.65693436357e-15  8.48492900943e-15  9.2186887756e-15  1.21804504432e-14  1.05501940004e-14  1.1671401373e-14  7.23284288796e-15  1.31551705934e-14  1.58701562665e-14  1.67573053374e-14  2.02816964344e-14  2.5925264108e-14  3.04045542205e-14  3.55398445465e-14  5.22843526037e-14  7.20165443674e-14  9.43009869852e-14  1.23560371518e-13  1.81664647053e-13  2.82063987855e-13  4.78088475348e-13  1.0937281328e-12  4.19996952134e-12  1.08940584822e-12  4.78274568203e-13  2.78428261119e-13  1.83337913995e-13  1.31680739407e-13  9.61877595441e-14  7.18715155252e-14  5.22157844618e-14  4.1393393211e-14  2.77543256307e-14  2.6203888093e-14  2.10234741017e-14  1.17644150023e-14  1.43409688061e-14  1.57904537195e-14  6.42934662803e-15  6.89171261242e-15  7.99207200095e-15  8.07137528441e-15  4.18530512543e-15  6.5973357374e-15  5.67087281153e-15  8.09256653174e-15  3.88070988182e-15  2.80098828098e-15  9.28589099461e-15  2.27252047082e-15  5.51434982556e-15  6.29798720106e-15  3.7841860147e-15  3.99978268805e-15  3.42371016902e-15  1.87237237057e-15  5.97760361923e-16  2.01470537547e-15  9.08509615271e-15  7.89387045597e-15  8.15706795199e-15  6.74121502474e-15  6.24283964224e-16  4.49365950887e-15  5.53734981965e-15  3.56145448414e-15  5.50981652144e-15  2.14693004904e-15  8.9966393749e-16 -1.24115539617e-15  3.10676967015e-15  6.48640212642e-15  4.67174329712e-15  4.07723938936e-15  6.32004731619e-15  3.55552006293e-15  6.68981235651e-15  6.71821156248e-15  3.86147608404e-15  7.46455917628e-15  4.45030208481e-15 -6.19250442972e-16  9.40776238387e-15  6.1404233073e-16  4.24102229285e-15  2.88317517394e-15  2.30998995561e-15  6.36069493029e-15  1.73253017146e-15 -4.1263168789e-16 -2.78787639486e-15 -1.01147447207e-15  3.46120531817e-15  4.98793531803e-15  9.26864337606e-15  2.15609727991e-15  6.71984288989e-15
 6.14888746645e-16  7.28380318112e-15  7.84297440032e-15  8.15917787932e-15  2.44387189819e-15 -2.54053248826e-15  6.13539095685e-15  3.05322806285e-15  9.61756051801e-15  5.93560103215e-15  5.29462179611e-16  7.84092443615e-15  4.52634960524e-15  2.26209371875e-15  2.59308931277e-15  6.5985188422e-15  4.87622834209e-15  3.86123368678e-15  9.7856869501e-15  6.49508794098e-15  8.07916783711e-15  1.62401572937e-15  5.0759279046e-15  1.72712911114e-15  8.5009015434e-15  1.49696818859e-14  1.08618079907e-14  9.26498568235e-15  5.71673495851e-15  4.33279344804e-15  9.5647815758e-15  1.11684715591e-14  1.24768541514e-14  1.68446443151e-14  1.83106205004e-14  2.71676950036e-14  3.57695805345e-14  3.96557156773e-14  5.3194957893e-14  7.03104121981e-14  9.18657946109e-14  1.32674247222e-13  1.83314010067e-13  2.74870931881e-13  4.78916702669e-13  1.08940584822e-12  4.20506208917e-12  1.09317444147e-12  4.81048444793e-13  2.76508390407e-13  1.88847449924e-13  1.29887868743e-13  9.75560248409e-14  7.33656800258e-14  5.46943760236e-14  4.36104980566e-14  3.32160988634e-14  2.26326673408e-14  1.97449789442e-14  1.57417507561e-14  1.4392695876e-14  1.09175259215e-14  9.85665408041e-15  5.17304183174e-15  4.81828423308e-15  5.44472264777e-15  9.65279105228e-15  5.84293312266e-15  9.83663364174e-15  1.89636597893e-15  2.50421653664e-15  2.96632765231e-15  7.19060981112e-15  8.94110996506e-15  1.68289694347e-15  1.49782993417e-15 -4.66431231514e-16  1.25800544797e-15  4.17728779199e-15  3.80813446559e-15  7.12201034626e-15  5.78831060759e-15  5.38784868373e-15  2.74573120691e-15  7.97882983587e-15  8.23082409112e-15  4.33962467611e-15  7.84106379977e-15  1.29837463336e-15  6.72014963237e-15  1.73997126473e-15  4.02535223435e-15  5.38710323048e-15  6.8891067967e-15  6.06652448011e-15 -1.3999380242e-16  6.57111316321e-15  4.39102818399e-15  6.67395926861e-15  2.73047785025e-15  2.79294422364e-15  6.54629062412e-15  8.31477847871e-15  7.28029341382e-15  7.95803906933e-15  7.14651711164e-15  6.47970437619e-15  7.7649057746e-15  2.82110167093e-16  3.7408862936e-15  8.34783417615e-16  4.11531795449e-15  4.44335290468e-15  4.59434355084e-15  6.29653043586e-15  5.49561827924e-15  5.4106628136e-15  8.14777953035e-15  5.94278845036e-15  7.01940913436e-15
 5.45655048504e-15  7.54807404399e-15  3.48999534528e-15  1.0981550131e-14  5.62711289305e-15  4.81051440829e-15  8.11155267673e-15  2.49525430543e-15  3.95411502393e-15  1.71222470779e-15  3.9703646239e-15  1.2107613975e-14  2.97119389327e-15 -5.63060499001e-16  3.70733273884e-15  5.82475763614e-15 -1.51278182797e-17  3.61021350908e-15  9.19619346047e-15  4.60467873551e-15  4.61211586755e-15  4.80324741755e-15  3.04196562785e-15  3.464352888e-15  4.73067957253e-15  2.41274838463e-15  2.24091210504e-15  8.11232764029e-15  7.78695982082e-15  7.17662231866e-15  8.35048128838e-15  1.42880233343e-14  1.44694544897e-14  1.53778036149e-14  2.02396138231e-14  2.20083737036e-14  2.59779584004e-14  3.3562422211e-14  4.30950059078e-14  5.40817309492e-14  6.9048586982e-14  9.48606450942e-14  1.28440953341e-13  1.84595559303e-13  2.79335691317e-13  4.78274568203e-13  1.09317444147e-12  4.20792740557e-12  1.09526226443e-12  4.79447884287e-13  2.81408904723e-13  1.83320247675e-13  1.30002524432e-13  9.40570014401e-14  7.20752468396e-14  5.56542454574e-14  3.6869146645e-14  3.05334083332e-14  2.48258233573e-14  2.28720232854e-14  1.5275972632e-14  1.30425347445e-14  1.05303567414e-14  4.50371140937e-15  6.53881294894e-15  9.16316879001e-15  8.65129972834e-15  8.49522705436e-15  1.18931179598e-14  7.11369329704e-15  8.65062593375e-15  6.91076773351e-15  6.19865327705e-15  2.55341727844e-15  3.05576869918e-15  6.38547759158e-15  2.39291375495e-15  2.18641887849e-15  3.81426366139e-15  8.46399826724e-15  7.81133998769e-15  3.7541447061e-15  5.12144982579e-15  4.90645407837e-15  8.36682329741e-15  6.91145173915e-15 -2.53964414358e-16  5.83321916157e-15  7.96781230511e-15  2.84046866682e-15 -9.16179293129e-16 -2.269401414e-15  3.32146387142e-15  3.70195163295e-15  1.58016631882e-16 -1.0979114584e-15  4.36840144705e-15  6.66225575154e-15  3.79730910476e-15  7.41531463865e-15  2.13855714233e-15  7.26484719048e-16  3.22154573722e-15  5.58359658569e-16  6.43336569954e-16  7.42585228333e-15  5.47462166665e-15  7.31099454737e-15  4.1548478029e-15  2.51216020754e-15  3.35486128579e-15  1.05726183259e-15  3.43873818163e-16  5.2544631705e-15  5.70031362078e-15  1.63760118475e-15  2.55484066018e-15  6.09128818317e-15  1.54329720251e-15  1.91212577933e-15
 5.60105733122e-15  6.44463588153e-15  5.89639574783e-15  5.57509592608e-15  7.44765359938e-15  4.29040111108e-15  1.15340388506e-14  7.20443163698e-15  6.3402882157e-15  6.42751242035e-15 -3.86883219228e-16  1.32102205562e-15  4.82385390813e-15  2.21945913061e-15  5.33059984763e-15  1.62353604902e-15  3.84012537164e-15  5.13965577319e-15  7.59781516911e-15  1.49466773318e-15  9.73054899202e-16 -1.88208698041e-15  9.95064561554e-16  3.63604901349e-15  5.89644050634e-16  3.89423789871e-15  2.52489066944e-15  2.00997709955e-15  6.88882925727e-15 -1.04594937869e-16  5.05541431273e-15  7.66812256552e-15  5.10371996289e-15  1.00713394145e-14  1.41066765644e-14  1.93477353871e-14  2.44595715314e-14  2.7238020519e-14  3.06740670249e-14  3.39174737039e-14  5.29954360411e-14  7.04248248582e-14  9.56038655081e-14  1.32533064943e-13  1.86519181973e-13  2.78428261119e-13  4.81048444793e-13  1.09526226443e-12  4.19294563366e-12  1.08793939811e-12  4.75476694276e-13  2.8059501943e-13  1.80415495891e-13  1.33191542891e-13  9.47649395509e-14  7.13512221041e-14  4.83451742182e-14  4.18094809357e-14  3.59584826052e-14  2.21877564677e-14  2.07008012854e-14  1.65316530628e-14  1.40269057623e-14  1.18229599168e-14  1.0537898015e-14  1.42095640722e-14  1.21270654949e-14  9.21768857344e-15  6.77222385855e-15  8.38385828536e-15  7.71754439564e-15  5.34661825004e-15  1.15494677867e-15  1.74346163428e-15  2.2222152635e-15  5.96724480321e-15  2.66584349759e-15  3.67379900673e-15  7.61320137415e-16  4.36986636923e-15  4.05478997268e-15  5.49452996627e-15  6.51200755655e-15  1.38193195714e-15  9.19240947476e-15  9.9023836287e-15  1.59378629077e-15  4.6553285447e-15  4.34975312096e-15  7.45017575098e-15  2.70432583519e-15  2.42525895477e-15 -3.70577804812e-16  5.74891002569e-15  3.95393721625e-15  6.55828338248e-15  9.07541587275e-15  4.27151348767e-15  4.72132119354e-15  9.68563251242e-15  7.72959364634e-16  3.96057846801e-15  3.35272322982e-15  5.09197756766e-15  8.85968693062e-15  3.98017688931e-15  3.92712403336e-15  4.72087518989e-15  6.6335148151e-15  4.4082907147e-15  7.08265717946e-15  1.81620090262e-15  9.73926313917e-15  6.38214493316e-15  3.5980624489e-16  2.38550795827e-15  7.45301891422e-15  7.98917329873e-15 -3.30354353913e-16  2.68625793287e-15
 4.03230606617e-15  1.98415851862e-15  3.78886046409e-15  2.73426506184e-16  5.13204871915e-15  6.5256687088e-15  2.83620886048e-15  6.8741532278e-15  6.91417168317e-15  3.2912071225e-16 -2.54182942153e-16  6.20429076055e-16  4.60355781023e-15  4.78748317921e-15  4.17367459794e-15  2.96942375908e-15  5.24635639749e-15  4.85628760594e-15  4.70591299403e-16  4.29599207946e-15 -4.44743255095e-16  3.10079160265e-15  3.22946968593e-15  6.39385106167e-15  2.95427681601e-15  3.09611651772e-15  1.81052498508e-17  1.15142839946e-14  5.13112891391e-15  6.50987303186e-15  6.89644784751e-15  9.36650151845e-15  1.01246915703e-14  1.29934738711e-14  8.70856874869e-15  1.25674725801e-14  1.81161583018e-14  2.2693278039e-14  2.6305819721e-14  3.29833879836e-14  3.52226897015e-14  5.24982973731e-14  7.07011069559e-14  9.19786434814e-14  1.29022387077e-13  1.83337913995e-13  2.76508390407e-13  4.79447884287e-13  1.08793939811e-12  4.20360243021e-12  1.09083454996e-12  4.81478576659e-13  2.78252121467e-13  1.77287474248e-13  1.25220790135e-13  9.78303017078e-14  7.15463896311e-14  5.41350661191e-14  4.602267607e-14  3.47700360071e-14  2.56213840411e-14  2.16395609711e-14  1.64204289637e-14  1.45440588248e-14  1.45696631904e-14  7.22325691351e-15  7.8315492601e-15  6.00958873065e-15  6.88758967695e-15  9.68089380136e-15  5.26807217253e-15  8.41964520034e-15  7.72682948397e-15  6.45822559847e-15  2.88149771626e-15  4.48548865613e-15  3.26509480226e-15  1.1875105959e-15  5.56789413395e-15  1.51489417173e-15  2.19663866247e-15  5.14602702136e-15  7.39591993019e-15  3.68912493251e-15  9.62906065871e-15  4.84892199822e-15  3.69490828068e-15  8.31765772831e-15  6.17445400854e-15  7.54479720397e-15  6.3003536759e-15  4.3805757469e-15  6.80348870575e-15  3.82640820973e-15 -5.09532665133e-16  1.81787184701e-15  3.29630465849e-15  4.69252330056e-15  7.0690066494e-15  1.01722126337e-14  6.18132602172e-15  3.49077857002e-15  4.57532804333e-15  6.73305632487e-15  5.68785974185e-15  8.66158331979e-15  5.68148479825e-15  4.22315378356e-15  6.16183234274e-15  3.74411160204e-15  3.12584222202e-15  5.71442611806e-15  5.20934712606e-15  7.0435842423e-15  6.91725228049e-15  3.90481097552e-15  6.91738805401e-15  6.64254437968e-15  3.3360919997e-15  3.00374929414e-15
 5.94053463671e-16  7.77881377451e-15  4.24752819335e-15  6.67171905226e-15  1.38601861455e-15  5.64728708558e-15  7.20770754122e-15  5.71559783554e-15  5.79511645666e-15  3.73991865615e-15  2.75163734521e-15  4.57468455858e-15  1.38116663021e-15  3.84448187418e-15  8.53007031928e-15  4.35890212089e-15  7.38184370388e-15  9.27732870067e-15  2.06945441521e-15  9.6694323775e-16  3.21867294366e-15  1.37824569773e-14  5.34086797225e-15  4.34422718344e-15  5.8305925742e-15  4.89778143703e-15  5.39735362529e-15  5.01739439447e-15  3.60592667584e-15  4.65680621394e-15  1.17751715586e-16  3.85711023211e-15  5.33767853511e-15  5.93893192021e-15  3.33670000086e-15  1.17036493556e-14  1.31110778664e-14  1.69297468662e-14  2.65090557286e-14  2.97884337288e-14  3.61481989185e-14  4.3508238885e-14  5.84014505707e-14  6.97490478148e-14  9.2934368104e-14  1.31680739407e-13  1.88847449924e-13  2.81408904723e-13  4.75476694276e-13  1.09083454996e-12  4.20842092693e-12  1.09591966653e-12  4.79811532084e-13  2.77905929966e-13  1.78596769309e-13  1.26780005161e-13  8.50500579529e-14  6.90769259476e-14  5.51745739152e-14  3.94817535246e-14  3.25374697862e-14  2.60856373885e-14  2.26073925466e-14  1.36774582297e-14  1.78003861323e-14  1.27801502948e-14  8.19951330953e-15  1.19640868369e-14  5.76591443706e-15  1.04213958696e-14  6.08325369874e-15  6.79399765019e-15  3.99805260536e-15  3.65418553902e-15  6.0435090287e-15  3.33938068643e-15  3.30853056533e-15  6.01467653463e-15  3.63866100882e-15  7.73939342314e-15  4.31799628174e-15  5.64464377312e-15  5.5128097329e-15  2.92516184277e-15  5.64048141077e-15  3.18303950161e-15  5.09623404079e-15  5.1926936082e-15  8.28735242611e-15  5.70105471584e-16  4.04449469431e-15  4.8617986845e-15  6.50533678837e-15  3.51370798079e-15  8.57512149498e-15  2.1539158275e-15  3.36354413406e-15  7.03096912379e-15  3.07113357028e-15  1.23562153035e-14  6.39446487431e-15  6.58389184021e-15  8.13084094628e-15  2.50158480334e-15  5.09628490566e-15  5.19250658285e-15  6.74792781939e-15  4.37248948438e-15  3.12008237875e-15  1.60109063028e-15  2.91281117578e-16  8.34079109144e-15  3.05609312988e-15  6.59420699661e-15  7.36379216254e-15  1.51809475323e-15  2.53794079218e-15  2.77544714707e-15  2.98972386746e-15  1.55251069249e-15
 1.30145350096e-15  4.00446341973e-15  8.40154300145e-15  2.44510618956e-15  8.92152488003e-15  6.22513212552e-15  2.04064908354e-15  4.03786764935e-15  7.32441626727e-15  8.33767687804e-15  3.7130744867e-15  6.42280409764e-15  2.97739154089e-15  7.65823886647e-15  5.5008129938e-15  7.01936471146e-15  5.66430054196e-15  4.39440564452e-15  2.79071008647e-15 -2.44073090972e-16  5.88481196287e-15  8.42033428135e-15  5.39038857835e-15 -3.18979816641e-15  6.13075071256e-15  8.24477316484e-15  4.9525895172e-15  6.48590840466e-15  5.85963844285e-15  6.09996048353e-15  7.86383772101e-15  9.51823298008e-15  7.2927488e-15  1.00139729787e-14  4.97176619114e-15  6.88157315894e-15  8.91051712245e-15  1.3480406619e-14  2.28051945458e-14  2.23558943221e-14  2.31105935726e-14  3.44172693796e-14  4.82245369316e-14  5.75661013787e-14  6.60395720504e-14  9.61877595441e-14  1.29887868743e-13  1.83320247675e-13  2.8059501943e-13  4.81478576659e-13  1.09591966653e-12  4.22466130758e-12  1.09519850705e-12  4.77126651645e-13  2.78121781322e-13  1.85284240696e-13  1.21572029105e-13  9.2081140483e-14  6.8436746491e-14  5.46223137221e-14  3.97976913894e-14  3.22689681509e-14  2.25413992644e-14  1.68369652204e-14  1.85531427135e-14  1.49172814398e-14  1.5552165961e-14  1.36761670564e-14  1.10739630197e-14  9.3915096602e-15  4.82023329442e-15  2.85742658943e-15  3.08295411707e-15  3.33879634491e-15  1.35015609757e-15  5.56626495422e-15  2.72118026474e-15  7.1852100484e-15  9.87903418668e-16  2.45382539051e-15  2.18864204502e-15  9.17500609699e-15  4.34754472907e-16  9.8762188616e-17  4.22017705992e-15  8.04788639304e-16  4.35361097746e-15 -3.66911170722e-15  4.35557322917e-15  1.49622395962e-15  2.8533214445e-15  5.84675118563e-15  1.93188408771e-15 -1.0825998102e-15  3.55687182862e-15  1.31080336721e-15 -3.31688584032e-15  2.69184169601e-15  5.28930273581e-15  8.88041404456e-15  7.29596183357e-15  7.63759609118e-15  6.77882954457e-15  5.840206737e-15  6.3825770749e-15  5.58104040285e-15  5.84068242655e-15  4.12385374633e-15  4.32719553123e-16  2.33115167421e-15  1.02929759454e-16  1.07439798746e-15  3.88545170095e-15  8.574500062e-15  8.14614655203e-15  9.39452652561e-15  3.22967572562e-15  9.91167217353e-15  4.57724624037e-15  1.90540881281e-15
 4.55666640823e-15  2.77461775447e-15  4.94571296402e-15  6.97093618044e-15  6.68619193038e-15  2.26932425587e-15  1.55675893086e-15  5.39583985531e-15  1.31063901152e-15 -1.69330712912e-15 -1.11825204829e-15  1.23246067175e-15 -9.68117995389e-16  3.77677716575e-15  4.29753705685e-15  8.81616703873e-16  2.4561305438e-15  5.37661970638e-15  8.4132466359e-15 -4.57329516065e-16  5.49243087069e-15  3.25700168067e-16  3.02159217678e-15  2.74598499896e-15  7.62379823774e-15  7.2080903497e-15  3.38927740162e-15  5.68982190898e-15  6.36695486672e-15  7.61781347159e-15  6.53947297036e-15  9.9862750538e-15  5.04315266289e-15  7.27779192019e-15  7.84367604171e-15  7.12251532144e-15  9.31815654989e-15  1.22063147753e-14  1.96378500026e-14  1.97297277166e-14  1.91755481849e-14  2.39993063289e-14  3.04263267366e-14  4.28230912123e-14  5.22961020612e-14  7.18715155252e-14  9.75560248409e-14  1.30002524432e-13  1.80415495891e-13  2.78252121467e-13  4.79811532084e-13  1.09519850705e-12  4.20491007687e-12  1.09011249022e-12  4.83702435047e-13  2.80004280661e-13  1.8349674496e-13  1.28010373252e-13  9.3946393345e-14  7.0678256795e-14  5.47779660292e-14  4.44110291287e-14  2.79297731143e-14  3.01930258637e-14  2.50947148734e-14  1.55187546009e-14  1.21479572791e-14  1.17222183697e-14  1.47756426941e-14  1.47337043825e-14  7.27237892447e-15  3.12795459992e-15  3.57202574032e-15  3.11791162329e-15  3.07486749928e-15  1.87657823798e-16  3.28774605793e-15  4.84107215571e-15  1.48190269427e-15  3.02123604622e-15  5.5621829177e-15  4.40819364697e-16  6.77739912959e-15  2.81711450796e-15  6.14067434725e-15  6.11707614714e-15  2.63122563459e-15 -9.7697953568e-16  4.00831599513e-15  7.05016798415e-15  4.09136157494e-15  6.34794245013e-15  5.71553700533e-15  7.61238165032e-15  9.71397131783e-15  8.89632579239e-15  3.74494602003e-16  2.63939749373e-15  3.59553604414e-15  1.12785365258e-14  8.1636775738e-15  3.05019582406e-15  6.63979618884e-16 -8.13968906518e-16  2.94401546457e-15  2.65177480387e-16  4.03162511328e-15  8.3193428533e-15  3.42571069103e-16  8.54599647851e-15  6.53372372255e-15  3.03187739099e-15  1.5507787086e-15  3.67633694294e-15  5.23571937653e-15  5.81750914642e-15  6.24359400929e-15  6.13030317189e-15  5.02182232219e-15  5.23111173832e-15
-1.07056330482e-15  3.27943337005e-15  8.71157167691e-15  6.783652973e-15  8.0982022849e-15  3.50557594225e-15  4.61243420758e-16  5.11002452536e-15  5.76414031565e-15 -2.05924536366e-15  1.09672718821e-15  4.38226533244e-15  8.92423069918e-15  9.78708006791e-15  6.00887636846e-15  5.15296863924e-15  5.55887895004e-15  5.06747200707e-15  5.31463252895e-15  4.49100785046e-15  7.4344085663e-15  1.35194578531e-15  2.50132214772e-15  2.30144706331e-15  2.36049129578e-15  7.21039385304e-15  7.44549998667e-15  6.53500620465e-15  2.83405187771e-15  7.13171501398e-15  4.62953521566e-15  4.96856955449e-15  6.89273136437e-15  4.23392174334e-15  7.38894326158e-15  5.67374155445e-15  1.05407883627e-14  1.10664236698e-14  1.17052171428e-14  1.26875777412e-14  1.69615973686e-14  2.28822757341e-14  1.8163986141e-14  2.83590822089e-14  4.16986406901e-14  5.22157844618e-14  7.33656800258e-14  9.40570014401e-14  1.33191542891e-13  1.77287474248e-13  2.77905929966e-13  4.77126651645e-13  1.09011249022e-12  4.20352205774e-12  1.09270894431e-12  4.8440606608e-13  2.76441179166e-13  1.80742712976e-13  1.26824545283e-13  8.87067007551e-14  7.14976662123e-14  5.13706235859e-14  3.6539416401e-14  3.31106445923e-14  2.73363992647e-14  1.96105313607e-14  1.72175103727e-14  1.70421915152e-14  1.48806703013e-14  8.17653897881e-15  7.21751171544e-15  6.53953344079e-15  1.14387346693e-14  6.8019762312e-15  8.74016915634e-15  3.84379724678e-15  5.05612726432e-15  7.36962473891e-15  6.1658427803e-15  6.83401266723e-15  6.61083913402e-15  7.82208006458e-15  5.15841860707e-15  3.26654808711e-15  4.29591295323e-15  4.7696754432e-15  6.27472164453e-15  1.04083989128e-14  4.26525075626e-15  7.66609389842e-15  9.7123175412e-16  4.93126761179e-15  5.30597948708e-15  5.52318814155e-15  8.66045068666e-15  5.24768285543e-15  4.7445779966e-15  4.3945961381e-15  4.04282064656e-15  8.79683594024e-15  8.90902174259e-15  1.76114006855e-15  5.64728944798e-15  2.93228908807e-15  6.47117835007e-15  8.21619413466e-15  7.75919408022e-16  5.19463058799e-15  5.95725399086e-15  2.09743144734e-15  4.27070930926e-15  5.45127727632e-15  4.89586880384e-15  3.53905599269e-15  1.35035123691e-15  4.20533724182e-15  4.41866694471e-15  7.28236302975e-15  4.48654521141e-15  2.1937765359e-15
 6.70827158752e-16  9.72660171709e-16  1.76187972102e-15  1.38976851029e-15  2.46605191579e-15  5.08469605275e-15 -3.86901760148e-16  9.17412678532e-15  3.8379726898e-15 -2.26427374684e-15 -1.79777594079e-15  2.71867047284e-15  6.87690709529e-15  7.89061498622e-15  8.08701828244e-15  2.87892581607e-15  4.39082216644e-15  7.33493985459e-15  2.8835993433e-15  3.77867894952e-15 -1.2963310279e-15  3.16372302413e-15  6.64084563572e-15  4.12421005317e-15  2.37539017635e-15  2.44932388708e-15  3.717704036e-15 -4.23835743241e-16  1.07609363855e-15 -1.05807211483e-15  1.09108434951e-14  5.29069109658e-15  6.6440136175e-15  1.17795590914e-14  2.97918826897e-15  8.9317542957e-15  9.12256114636e-15  6.71441674333e-15  1.26519553612e-14  1.1834080526e-14  1.54508101924e-14  1.04572442491e-14  1.89989660214e-14  2.53669601102e-14  3.41778692436e-14  4.1393393211e-14  5.46943760236e-14  7.20752468396e-14  9.47649395509e-14  1.25220790135e-13  1.78596769309e-13  2.78121781322e-13  4.83702435047e-13  1.09270894431e-12  4.20312053649e-12  1.08943232988e-12  4.76070324995e-13  2.76879436518e-13  1.81876731493e-13  1.25971020611e-13  9.59987438091e-14  6.85049071565e-14  5.09778285746e-14  3.96283680781e-14  3.16786715188e-14  2.48404588444e-14  2.19259623545e-14  1.90266621479e-14  1.67384980496e-14  1.20268051704e-14  1.02819539685e-14  1.07518569558e-14  7.17246689691e-15  1.37665540424e-15  8.61366695893e-15  9.57516947021e-15  5.15907991311e-15  5.79408736811e-15  1.96929696746e-15  7.66049888879e-15  8.55691539366e-15  1.07750763932e-14  5.77995264361e-15  6.34134031027e-15  1.86446644592e-15 -1.46575861821e-16  1.71662431139e-15  6.77726147759e-15  7.37360678775e-15  5.33550785111e-15 -3.11157582186e-16 -5.86531915895e-16  4.99243138574e-15  3.50385451654e-15  2.16347116781e-15  3.69906760387e-15  4.39584900271e-15  4.48349320758e-15  8.2415996517e-16  3.15249972988e-15  6.70878422563e-15  7.10250111355e-15  5.08566613478e-15  4.85552650194e-15  5.73558867588e-15  1.64525867321e-15  8.21180273215e-16  5.47788964929e-15  7.0688918881e-15  6.20260430649e-15  2.6249709808e-15  3.41879056758e-15  4.71032501979e-15  7.8619072284e-15  4.67365006343e-15  2.93374439252e-15  7.00514691673e-15  5.67375207887e-15  7.41448126956e-15  3.61923802301e-15
 4.36299902549e-15  1.11160179063e-15  6.9870116201e-15  9.75816101931e-15  6.22875438627e-15  1.79213095855e-15  4.24813818652e-15  1.04716194442e-15  2.41675529027e-15  5.17602013065e-15  1.19695717826e-15  5.26653602039e-15  5.02642149274e-15  4.77578255045e-15  1.92260543238e-15  3.1688544744e-15  1.54157664387e-15  4.98028438773e-15  3.62438484667e-15 -2.97369184286e-16  5.61118222703e-15  3.73138264509e-15  6.16006181119e-15  4.19598100513e-16 -2.19515130961e-15  2.81660366448e-15  2.90916916533e-15  7.00440351316e-15  1.51497644678e-15  5.75733686735e-15  6.53863320768e-15  3.46429710569e-15  7.11168398458e-15  8.04469302188e-15  7.03240964513e-15  7.78030585848e-15  7.65053574432e-15  6.82662565465e-15  1.16860382916e-14  1.18469887319e-14  1.38374630161e-14  1.19756506611e-14  1.52722990026e-14  2.28397179869e-14  2.39540391294e-14  2.77543256307e-14  4.36104980566e-14  5.56542454574e-14  7.13512221041e-14  9.78303017078e-14  1.26780005161e-13  1.85284240696e-13  2.80004280661e-13  4.8440606608e-13  1.08943232988e-12  4.21273839694e-12  1.09485756237e-12  4.80980766248e-13  2.81424551769e-13  1.84618347955e-13  1.31168054609e-13  9.33904745455e-14  6.58272547232e-14  5.26520829688e-14  4.03525265273e-14  3.27207447807e-14  2.1355320773e-14  1.85540886077e-14  1.66990186357e-14  1.19333291039e-14  1.10423884738e-14  1.57738970843e-14  9.98084951926e-15  4.74439131785e-15  6.5299665274e-15  3.94838906842e-15  3.40719518104e-15  1.08661497206e-15  5.18860975333e-15 -9.36497278534e-16  5.7643959785e-16  6.3137147824e-15  4.43997339127e-15  4.30852888259e-15  3.18241446525e-15 -2.08354871484e-16  3.61634954211e-16  6.2037380539e-15  8.44025306153e-15  8.90400099327e-15  6.08675092001e-15  2.45039932409e-15  4.62368294402e-15  5.22414041867e-15  8.56213105326e-15  3.49378437148e-15  3.23910228601e-15  2.47712504865e-15 -2.05827070034e-16  2.40358707573e-15  1.57190110934e-15  2.00563376137e-15  5.88661358148e-15  1.96704980822e-15  4.07335580297e-15 -9.81252364921e-17  5.81785939021e-15  5.30451136801e-15  8.42208813718e-15  9.85671834295e-15  2.84193715154e-15  5.62243321589e-15  8.66210807027e-15  8.64244036598e-15  5.15719713468e-15  6.85496378975e-16  3.83418115725e-15  7.71949397977e-15  4.8002184135e-15  5.26916201374e-15
-1.24528442798e-15  7.23919108455e-15  4.17648266859e-15  6.21683867967e-15  3.96848496646e-15  3.40705626654e-15  6.06420690588e-15  1.95771994946e-15  1.51027460042e-15  3.22400927323e-15  2.4535606477e-15  5.42497083612e-15  5.34905585078e-15  8.34358038976e-15  7.65203720984e-15  6.1187282186e-15  3.46239858451e-15  3.72269278036e-15  6.89473903503e-15  8.9015057237e-15  5.92832090236e-15  6.33136412077e-15  7.34626087464e-16 -5.41584027059e-16  4.77447315237e-16  7.57542130089e-15  8.17173300123e-15  1.1603152142e-14  5.55854830657e-15  8.01383133062e-15  1.49848093961e-15  5.37357918299e-15  7.29321870384e-15  5.48588303772e-15  5.51524496199e-15  6.76390303926e-15  6.11987637534e-15  2.64295342649e-15  9.83353914505e-15  8.9539129257e-15  1.00064335506e-14  1.09409678973e-14  1.32880272858e-14  1.75329573333e-14  1.73250964188e-14  2.6203888093e-14  3.32160988634e-14  3.6869146645e-14  4.83451742182e-14  7.15463896311e-14  8.50500579529e-14  1.21572029105e-13  1.8349674496e-13  2.76441179166e-13  4.76070324995e-13  1.09485756237e-12  4.20174657554e-12  1.09153639394e-12  4.7497631234e-13  2.80129929657e-13  1.87610139373e-13  1.31273726456e-13  9.31759476881e-14  6.90906903727e-14  5.44808706037e-14  3.57360562113e-14  2.89505844909e-14  2.38597526778e-14  2.24753991495e-14  1.81408996663e-14  9.53054104003e-15  1.09504884732e-14  7.2611818979e-15  5.28669189204e-15  6.74329609816e-15  6.73170079582e-15  1.14239104554e-15  2.95606133286e-15  3.67877288942e-15  2.09979005945e-15  7.19512854962e-15  6.08796764196e-15  7.34133397636e-15  2.12235109016e-15  3.01289795391e-15  3.50721929274e-16  3.25133779387e-15  4.65355270902e-15  8.7668184623e-15  5.30476667442e-15  3.37490150958e-16  4.71835131095e-15  8.54378403223e-15  4.426604716e-15  4.86206089976e-15  3.62883528972e-16  4.38157988384e-15  1.36560188041e-15  5.46501340945e-16  1.2302038652e-16  3.19485024543e-15  8.65701326479e-15  6.13410216723e-15  5.20334562649e-15  4.98269353383e-15  2.35653212853e-15  2.95165397512e-15  2.90464778474e-15  8.87618305121e-15  8.29901949161e-15  1.59057406475e-15  7.28752688816e-15  7.71128931553e-15  7.68935450159e-15  1.0172435843e-15  3.28264430729e-16  4.59066488534e-15  5.4773838492e-15  5.8164055548e-15 -1.69366135727e-15
-1.21536337998e-15  1.25866218557e-15  3.2899787838e-16  6.56782552005e-15  6.54313000918e-15  1.39860656558e-15 -1.06913293495e-16 -2.06997109893e-15  4.17946978446e-16  1.67800230055e-16  2.55948672601e-15  1.73189464025e-15  2.37868606371e-16  2.84745781358e-15  4.26659945651e-15  2.41092507108e-15  2.59992838909e-15  7.09983959449e-15  9.2894558585e-15  2.3224743061e-15  4.62887917229e-15  2.42713262586e-15  8.07493582349e-15  9.44408807178e-15  1.32160753242e-15  3.36826460234e-15  6.45465284988e-15  6.82677207701e-15  6.71317651689e-15  5.61997955159e-15  2.26854357554e-15  5.76639310825e-15  2.4555457033e-15  5.88650401018e-15  7.87222080355e-15  6.80992698066e-15  4.79628829466e-16  2.14162495939e-15  1.25522099469e-14  8.12783841291e-15  1.05702049843e-14  9.50265878566e-15  9.78094840573e-15  1.21350170744e-14  1.28265622243e-14  2.10234741017e-14  2.26326673408e-14  3.05334083332e-14  4.18094809357e-14  5.41350661191e-14  6.90769259476e-14  9.2081140483e-14  1.28010373252e-13  1.80742712976e-13  2.76879436518e-13  4.80980766248e-13  1.09153639394e-12  4.19623020398e-12  1.0935444775e-12  4.78300580045e-13  2.75778758135e-13  1.8953101131e-13  1.33642712637e-13  9.86991412257e-14  7.11099057197e-14  5.35131031466e-14  3.95047710273e-14  3.48038958278e-14  2.899384731e-14  1.97837176477e-14  1.66560758662e-14  1.33999275707e-14  1.42002818488e-14  1.12328845894e-14  8.00293054699e-15  1.16470617641e-14  3.31247939332e-15  8.5657076909e-15  7.17295864187e-15  5.61543383698e-15  8.22353058182e-15  8.0458210483e-15  6.70925869058e-15  3.35964746014e-15  4.29487601484e-15  3.24810407301e-15  4.06862338149e-15  8.00068969157e-15  7.03862312244e-15  7.11291259379e-15  2.15976758101e-15 -5.84774282244e-16  2.69842773602e-15  3.27070569824e-15  3.32772815564e-15  6.31788467132e-16  3.35734753746e-15  3.63167896971e-15  3.55191161205e-15  7.15468373296e-15  4.26545358739e-15  2.46652851507e-15  1.21152068232e-14  9.65973072679e-15  3.69823619056e-15  6.40458981309e-15  2.57702040415e-15  5.12502935777e-15  6.9005348865e-15  9.36835079928e-15  5.13414949323e-15  5.19644991068e-15  4.25600555438e-15  6.60344930889e-15  4.33931190661e-15  8.70186331544e-15  3.77424624108e-15  6.78510445938e-15  8.6057402079e-16  4.975564479e-16
 4.98176240128e-15  6.31716809073e-15  5.39564755705e-15  3.53689587081e-15  3.56720293484e-15  1.77127248995e-15  9.51631333871e-16  4.17955305068e-15  6.75351836381e-15  3.07663634415e-15  1.73403303615e-15  1.83843079187e-15 -1.29053298651e-15  7.42368078985e-15  5.14442834636e-15  2.9429154756e-15 -7.61140621301e-16  4.31497142547e-15  3.45830836573e-15  4.90538163749e-15 -2.97441102055e-15  6.85215909176e-15  3.96274381555e-15  3.05931485732e-15  5.53021911668e-15  6.19805669873e-15  7.99946453914e-15  7.91692171445e-15  5.09691394337e-15  6.94534786231e-15  2.76318180227e-15  6.25469064931e-15  5.59605554464e-15  6.97415069577e-15  8.28971394531e-15  3.34531945864e-15  1.10925064397e-15  5.46667687454e-16  6.52396097549e-15  7.83203000418e-15  1.08370258473e-14  1.04507463002e-14  1.04130511332e-14  1.33409939901e-14  1.26059051616e-14  1.17644150023e-14  1.97449789442e-14  2.48258233573e-14  3.59584826052e-14  4.602267607e-14  5.51745739152e-14  6.8436746491e-14  9.3946393345e-14  1.26824545283e-13  1.81876731493e-13  2.81424551769e-13  4.7497631234e-13  1.0935444775e-12  4.21155407597e-12  1.09337229147e-12  4.81419533604e-13  2.85203819409e-13  1.89331903336e-13  1.31472031547e-13  9.7241426188e-14  7.01633539694e-14  5.31661488347e-14  4.01813840113e-14  2.81693117871e-14  2.37768134774e-14  1.86546512547e-14  2.03940483158e-14  1.42084873617e-14  1.70897597341e-14  8.71741892438e-15  1.25187196877e-14  7.27320868396e-15  7.83157472217e-15  7.48128472518e-15  7.5485621476e-15  7.09831847883e-15  8.43554464766e-15  4.13029227666e-15  3.1740996985e-15  4.69901340185e-15  3.69549538348e-15  2.24209222637e-15 -6.32427303564e-16  6.49827234943e-15  6.05880048586e-15  1.08080185847e-14  6.3407198621e-15  1.00480264525e-14  6.19403376487e-15  4.26435551413e-15 -3.67137704349e-16 -8.13062013787e-16  1.32573514522e-15  4.92153238612e-15  3.69163774168e-15  1.48146563692e-15  6.14105318421e-15  5.77000480653e-15  3.73346511067e-15  3.45309099193e-15  3.05245862823e-15  1.35153219979e-15  7.48110514958e-15  8.91199283055e-15  7.01266112819e-15  5.45686756805e-15  6.15046944021e-15  6.75965110916e-15  7.92138100229e-15  5.19541699011e-15  9.4916792519e-15  7.84906077222e-15  6.88855206771e-15  1.61083245236e-15  6.6014108325e-15
 7.46809026755e-15  9.00505167701e-15  2.58575208499e-15  2.88093629537e-15  6.42736444462e-15  4.51362654198e-15  3.20231833015e-15  3.90460677044e-15  1.75445074193e-15 -7.13284125708e-16  3.15613753684e-15  5.776087797e-15  3.74417327744e-15  5.91172875377e-15  5.24316141646e-15 -2.9150903159e-16  2.37942165663e-15  4.80846550564e-15  9.0381828269e-15  3.18475429023e-15  3.29387062054e-15  2.54116817562e-15  4.57287016457e-15  2.86462027449e-15  1.97934136985e-15  5.41078276953e-15  6.39504645844e-15 -5.9316705411e-16  3.43376159115e-15  5.10345835971e-15  5.27697756785e-15  7.15119439511e-15  4.69557472824e-15  4.34831930471e-15  6.23855378711e-15  4.40271135887e-15  3.7732226767e-15 -1.79288527643e-15  8.09777718407e-15  7.01148751763e-15  9.31910772084e-15  4.77825276361e-15  6.93802370422e-15  1.22332340486e-14  1.00891781057e-14  1.43409688061e-14  1.57417507561e-14  2.28720232854e-14  2.21877564677e-14  3.47700360071e-14  3.94817535246e-14  5.46223137221e-14  7.0678256795e-14  8.87067007551e-14  1.25971020611e-13  1.84618347955e-13  2.80129929657e-13  4.78300580045e-13  1.09337229147e-12  4.19470586068e-12  1.08861270899e-12  4.80961724013e-13  2.77933920212e-13  1.79911155212e-13  1.32597515262e-13  9.33113520212e-14  7.01964670078e-14  5.38877344931e-14  3.92622740385e-14  2.88823088415e-14  2.4382951226e-14  1.89479540179e-14  1.74876704755e-14  1.51880796681e-14  1.4974225194e-14  9.27269769674e-15  8.72633406304e-15  1.00286655136e-14  6.65519279072e-15  1.0996797668e-14  7.09929757579e-15  8.56164422531e-15  6.72200427946e-15  5.51872696056e-15  6.10574633982e-15  3.38378136058e-15  9.28559843202e-16  1.87056414905e-15  3.0393126855e-15 -2.98520243809e-17  4.02192148787e-15  9.58766235248e-15  9.59039764449e-15  8.00944158526e-15 -3.93678507542e-16  8.14521107754e-15  4.39435371412e-15  4.15178728109e-15  5.15280999867e-15 -3.48423052738e-15  1.16605211821e-15  3.65253086929e-15  3.80005899664e-15  6.89955578092e-16  3.43703495229e-15  6.79925198862e-15  2.37734220796e-15  2.76667314339e-15  1.00704171708e-14  7.20565391883e-16  2.48035012212e-15  4.19479611627e-15  7.05109994948e-15  5.64912663661e-15  6.32129729491e-15  9.60988985869e-15  6.27597273461e-15  4.86303077845e-15  6.79712907141e-15  7.3175871621e-15
 6.36161537765e-15  8.79416975713e-15  5.54571558697e-15  5.26577849713e-15  4.66366133456e-15  1.1224843814e-15  4.06676335223e-15  1.94569863694e-15  2.55120369807e-15  1.91784763864e-15  2.90081614779e-15  2.31650852524e-15  1.92409705422e-15  6.19447332859e-15  1.82655860666e-15  5.64570742498e-15  1.80964291903e-16  4.05741642426e-15  6.11456333814e-15  6.71544510216e-15  6.88891940848e-15  4.78067589216e-15  2.75696346879e-15 -1.52719475353e-16  2.0680894999e-15  3.5981320541e-15  3.63138668686e-15  3.73792325762e-15  5.16613766016e-15  7.28551079849e-15  1.2450906023e-15  5.6560790292e-15  3.99891358003e-15 -3.20328095093e-16  7.63181793939e-15  5.50948976812e-15  1.79191095812e-15  5.11959045051e-15  4.11196850464e-15  6.8172308565e-15  8.11681311484e-15  9.20817419814e-15  1.10016340266e-14  7.21781290543e-15  1.41800338094e-14  1.57904537195e-14  1.4392695876e-14  1.5275972632e-14  2.07008012854e-14  2.56213840411e-14  3.25374697862e-14  3.97976913894e-14  5.47779660292e-14  7.14976662123e-14  9.59987438091e-14  1.31168054609e-13  1.87610139373e-13  2.75778758135e-13  4.81419533604e-13  1.08861270899e-12  4.19760069864e-12  1.09177974424e-12  4.79633061921e-13  2.77146574442e-13  1.8217103067e-13  1.31518665924e-13  9.16865554453e-14  6.76368031522e-14  5.16802864217e-14  4.07723157411e-14  2.761187091e-14  2.37060862197e-14  1.86019325426e-14  1.34439813019e-14  1.90668067331e-14  1.67835594322e-14  1.22537924638e-14  1.09159667047e-14  7.01944221765e-15  8.97646745036e-15  8.32596572155e-15  7.23450144705e-15  9.03442799317e-15  2.47187830963e-15  3.87619206171e-15  5.52758131505e-15  4.87197285575e-15  4.55363887561e-15  3.83230419829e-15  1.07452310865e-16  2.54160142048e-15  7.92015222561e-15  4.73266234282e-15  5.70809501755e-15  4.5457157394e-16  8.85978637573e-15  6.57388712162e-15  8.42671864151e-15  8.80941369664e-15  2.87606500705e-15  6.79474587921e-15  1.23187414465e-14  8.18332949606e-15  3.99106426509e-15  3.20952525064e-15  8.15795715678e-15  5.1908795357e-15  3.05317277703e-15  6.02233249617e-15  4.34216707392e-15  5.87608959231e-15  8.24239448632e-15  4.20635685393e-15  3.6582793475e-15  4.74822389228e-15  9.07600244856e-15  6.72542906414e-15  8.83770381275e-15  2.72063852931e-15  7.66241845307e-15
 6.70796628567e-15  4.69295293801e-15  3.28934772949e-15  6.41544662634e-15  9.6592094181e-15  6.32475238146e-15  5.85905913902e-15  9.64016650754e-16  5.9336850775e-15 -1.50231021958e-15  2.92829697966e-15  4.49544233997e-15  4.26387265554e-15  1.71251450054e-15  4.44485312721e-15  3.71588351649e-15  2.01338123917e-15 -2.51706819265e-16  4.89205190163e-15  3.70899426954e-15  7.63681602699e-15  8.13235273317e-16  2.52801843181e-15  4.97735360642e-15  2.76467616131e-15  3.57698684655e-15  1.09269091132e-14  5.67347396429e-15  1.05439320571e-14  6.16591593942e-15  1.99988998368e-15 -4.78812521215e-16  4.68096201049e-15  1.78964074559e-15  6.39805836497e-15  7.20249795769e-15  1.64111495322e-15  3.48312704863e-15  7.05713653427e-15  5.39035983954e-15  5.20009889057e-15  4.69174505932e-15  6.86468371491e-15  7.83879126971e-15  9.64774353267e-15  6.42934662803e-15  1.09175259215e-14  1.30425347445e-14  1.65316530628e-14  2.16395609711e-14  2.60856373885e-14  3.22689681509e-14  4.44110291287e-14  5.13706235859e-14  6.85049071565e-14  9.33904745455e-14  1.31273726456e-13  1.8953101131e-13  2.85203819409e-13  4.80961724013e-13  1.09177974424e-12  4.19803358902e-12  1.08983954507e-12  4.76075318831e-13  2.77949270853e-13  1.85107768336e-13  1.29311677508e-13  8.99374471958e-14  6.67713323976e-14  5.25194434338e-14  3.84990978578e-14  2.94993776876e-14  2.55000885362e-14  1.85482038979e-14  1.78272692252e-14  1.37632720363e-14  1.35800311481e-14  1.12078844921e-14  9.59543902011e-15  6.74226036255e-15  6.1227305885e-15  8.62648673066e-15  1.00140010066e-14  5.79532400431e-15  5.03599220897e-15  5.24262131042e-15  2.66464899981e-15  5.40861192011e-15  9.56347919367e-15  5.94594935432e-15  2.56736700096e-15  1.6922677061e-15  1.70077835118e-15  7.4953622821e-15  3.10725136805e-15  4.17769809243e-15  3.90600115777e-15  7.36097941141e-15  4.65867638621e-15 -4.76447651301e-16  4.16823189847e-15  1.83997078418e-15  4.59210466999e-15  1.73037945241e-15 -3.99907963292e-16  7.42960729127e-15  5.79422503708e-15  5.01604029582e-15  6.82032409248e-15  6.0644884025e-15  1.59329769901e-15  3.50931321081e-15  4.16327889384e-15  5.41661444896e-15  2.61319091717e-15  3.20327072742e-15  2.79905063157e-15  1.6418044558e-15  5.89610503516e-15  8.28114761332e-15
 1.04871187273e-14  3.67155179796e-15  5.72623049855e-16  4.69101950927e-15  5.73900269526e-15  7.87176314251e-15  3.42355107132e-15  2.1709629713e-15  6.26564790935e-16  4.15494418651e-15  2.26248241236e-15  1.12786850693e-15 -5.36692250248e-16  5.7727614997e-16  2.74141847948e-15  1.08744347199e-14  3.15258164939e-15 -4.3772042689e-16  7.77400843491e-16 -2.51470500333e-16  5.31635750255e-15 -1.54414650371e-15  1.96937295523e-15  7.08006298632e-15  5.22549950853e-15  2.7783508469e-15  1.72138866462e-15 -8.67716603853e-17  5.90069679907e-15  7.09587403652e-15  5.43382555345e-15  3.1541877651e-16  2.50982309447e-15  7.71249592846e-16  1.917647235e-15  4.16693621931e-15  2.40773456215e-15  3.32771348538e-15  6.57817781401e-15  3.62405372485e-15  4.2662524122e-15  3.08574101986e-15  4.69726099002e-15  5.78092226969e-15  5.68601641477e-15  6.89171261242e-15  9.85665408041e-15  1.05303567414e-14  1.40269057623e-14  1.64204289637e-14  2.26073925466e-14  2.25413992644e-14  2.79297731143e-14  3.6539416401e-14  5.09778285746e-14  6.58272547232e-14  9.31759476881e-14  1.33642712637e-13  1.89331903336e-13  2.77933920212e-13  4.79633061921e-13  1.08983954507e-12  4.20618143678e-12  1.09046695214e-12  4.79321050473e-13  2.78282734052e-13  1.83053947264e-13  1.27326701852e-13  9.26541840035e-14  7.23011250471e-14  4.96250925714e-14  3.97391532757e-14  3.29425662858e-14  2.50683421924e-14  2.37746968796e-14  1.69181505074e-14  1.37924483781e-14  9.63683750076e-15  9.63244279992e-15  7.79962452935e-15  9.36032387356e-15  8.66177687612e-15  7.17251416649e-15  8.49508458534e-15  7.13225493935e-15  2.70737789133e-15  3.95371410847e-15  8.55061612129e-15  3.2092341763e-15  7.82271701955e-15  4.91363651979e-15  8.03669686815e-15  3.10884936045e-15  3.79136124184e-15  8.69463873756e-15  6.37938480938e-15  7.15198585646e-15  9.16141943777e-15  3.66408308363e-15  4.12067613813e-15  6.1623843255e-15  6.00947542217e-15  2.55690816226e-15  6.35245784317e-15  5.15827474024e-15  3.62215710195e-15  7.12468660999e-15  2.26742795254e-15  3.15852022918e-15  6.42716694085e-15  4.71024885049e-15 -1.93759391722e-16  1.09905222218e-15  4.51663421095e-15  1.03850749554e-15  3.63717091713e-15  8.01213577272e-15  3.1898346245e-15  4.77607846309e-15  7.32573209167e-15
 9.41414091047e-15  8.37300747043e-15  6.08687646156e-15  3.98254431075e-15  4.88235828652e-15 -4.09508213098e-15  2.82389397056e-15  3.63453001533e-15  6.0426051909e-15  1.17202798764e-15  1.12178398234e-15  4.39914449412e-15  1.28457113781e-16  3.20181361054e-15  9.49229079607e-15  6.75547833525e-15  4.92605919788e-15  1.0942757103e-14  4.80917594593e-15  8.2475437345e-15  7.54128395302e-15  3.26257781688e-15  1.1297058427e-14  5.19397104867e-15  9.88011874293e-15  9.21099622107e-15  4.34872825237e-15  2.99232954312e-15  2.08921550567e-15  4.1998023815e-15 -2.12945328333e-15  1.16110785624e-15  4.01107017351e-15  1.37336340135e-15  1.89148278646e-15  1.84988048637e-15  8.33274866521e-15  3.60236555383e-16  4.6715777185e-15  3.89646008933e-15  3.62850118224e-15  6.841209957e-15  4.91492773934e-15  1.17484422198e-14  4.14087280357e-15  7.99207200095e-15  5.17304183174e-15  4.50371140937e-15  1.18229599168e-14  1.45440588248e-14  1.36774582297e-14  1.68369652204e-14  3.01930258637e-14  3.31106445923e-14  3.96283680781e-14  5.26520829688e-14  6.90906903727e-14  9.86991412257e-14  1.31472031547e-13  1.79911155212e-13  2.77146574442e-13  4.76075318831e-13  1.09046695214e-12  4.20122230116e-12  1.09292758933e-12  4.81231240526e-13  2.77677807864e-13  1.83941110238e-13  1.26499755571e-13  9.24827320118e-14  7.06691684279e-14  5.11473398405e-14  3.81624087413e-14  3.06729815289e-14  2.56805377562e-14  2.16115685082e-14  1.58925372277e-14  1.37050500571e-14  1.6956295033e-14  9.10805117489e-15  1.36194299265e-14  1.24396441677e-14  5.62298852639e-15  6.25353066041e-15  5.16762275443e-15  2.72343656255e-15  4.96375383151e-15  6.7139713566e-15  7.26079510033e-15  7.3104761455e-15  3.73212439067e-15  6.11762379415e-15  3.08445321663e-15  1.85021900609e-15  1.9217123627e-15  6.78191650307e-15  2.35217691497e-15  4.1876111121e-15 -2.32720966717e-15  2.59876542837e-15 -7.86905381718e-16  1.56685905829e-15  2.79047982585e-15  4.20539962154e-15  4.20115678642e-15  5.20716652739e-15  4.04138825857e-15  6.01814433817e-16  1.46685559185e-15  3.60719113353e-15  3.82662897543e-15 -5.32157435039e-18  1.35529975078e-15  5.74663556384e-15  2.80563895974e-15  4.44767748799e-15  4.67839006599e-15  7.701421636e-15  3.1876190131e-15 -6.82025791271e-16
 9.4290723952e-15  3.6082578127e-15  3.55866616871e-15  5.59608586032e-15  3.89095214335e-15 -1.68936761236e-16  4.76493385748e-15  1.11258626737e-15 -1.0831649329e-15  4.76223001495e-16  4.30913802669e-15  7.45754467432e-15  1.14844969824e-15  7.23176248064e-17  4.77356481201e-15  9.42407302083e-15  2.97149311554e-15  4.36642882284e-15  3.26201049262e-15  7.31637168279e-15  3.90668908058e-15 -2.55562219537e-15  8.17911780951e-15  2.88991534325e-15  3.63091931024e-15  8.29624458379e-15  1.14431429178e-15  4.18646100902e-15  2.82027542269e-15  3.74461210877e-15  3.34112002587e-15  2.15580970424e-15  5.07950153289e-15  9.80075170539e-16  3.57080659187e-15  4.96598823052e-15  2.48336816982e-15  5.51084880368e-15  9.88033411061e-15 -3.79594636729e-16  4.73230877051e-16  1.7962040323e-15  3.42399040842e-15  1.06813291246e-14  7.57430638362e-15  8.07137528441e-15  4.81828423308e-15  6.53881294894e-15  1.0537898015e-14  1.45696631904e-14  1.78003861323e-14  1.85531427135e-14  2.50947148734e-14  2.73363992647e-14  3.16786715188e-14  4.03525265273e-14  5.44808706037e-14  7.11099057197e-14  9.7241426188e-14  1.32597515262e-13  1.8217103067e-13  2.77949270853e-13  4.79321050473e-13  1.09292758933e-12  4.20553298468e-12  1.09730385538e-12  4.78912526607e-13  2.80747423322e-13  1.85076710272e-13  1.30553963413e-13  9.23247054939e-14  7.08436915388e-14  5.609099581e-14  4.290451764e-14  3.60164844035e-14  2.05520906314e-14  2.04090118438e-14  1.88231612008e-14  1.20400342984e-14  9.23797757537e-15  3.44051265727e-15  6.05067851243e-15  9.80912503442e-15  6.81922157028e-15  4.18934429327e-15  2.67739088904e-15  6.27434146256e-15  5.47414506903e-15  1.95939484069e-15  1.946792599e-15  4.24366772365e-15  6.9257059777e-15  5.56127045645e-15 -2.37822273801e-15  3.71958200714e-15  3.21365486904e-15  4.78131999018e-15  6.27631738559e-15  1.75599621281e-15  2.43769329991e-15  9.11563145943e-16  1.35673552339e-15  4.96738261697e-15  9.2891716034e-15  5.13899454743e-15  9.12573128953e-15 -2.7892079957e-16 -2.79219104402e-16  6.8588751063e-15  9.47970816651e-15  3.52658698864e-15  3.02701247495e-16  2.91095746877e-15  5.05742995892e-15  6.47578501268e-15  4.33320440283e-15  3.21588326419e-15  2.85760951097e-15 -1.3179497489e-16  1.85873755227e-15
 3.97204917838e-15  2.93807614397e-15  5.37127669535e-15  3.03163428135e-15  6.76173565995e-15  9.26053373484e-16  2.56986952242e-16  3.93687731053e-15  3.11032469119e-15  5.78644405311e-15  2.42622109842e-15  3.03769070834e-15  4.28896446081e-15  8.79502390018e-15  2.73030004704e-15  2.39023736351e-15  8.24965122629e-15  1.63022406618e-15  1.65222991941e-15 -2.845360879e-16  6.58048042404e-15 -2.72464618147e-16  9.89124199036e-17  5.35751873941e-15  6.61828639876e-15  4.18849999708e-15  9.7067425627e-15  5.58594939604e-15  8.4508442685e-15  5.3231270224e-15  7.00774773073e-15  1.47274117589e-15  3.67594213992e-15  7.03218459727e-15  6.41668754478e-15  6.6108783276e-15  9.14013535971e-15  5.37486216241e-15  6.11797243896e-15  5.94493405786e-17  5.10767641757e-15 -3.54994333956e-15 -3.2018137244e-16  2.27692837949e-15  3.52853071234e-15  4.18530512543e-15  5.44472264777e-15  9.16316879001e-15  1.42095640722e-14  7.22325691351e-15  1.27801502948e-14  1.49172814398e-14  1.55187546009e-14  1.96105313607e-14  2.48404588444e-14  3.27207447807e-14  3.57360562113e-14  5.35131031466e-14  7.01633539694e-14  9.33113520212e-14  1.31518665924e-13  1.85107768336e-13  2.78282734052e-13  4.81231240526e-13  1.09730385538e-12  4.23308216117e-12  1.10152095101e-12  4.82932454648e-13  2.85446540196e-13  1.84426662866e-13  1.30035314017e-13  9.32818891545e-14  6.61233620224e-14  5.33383410297e-14  4.26220785704e-14  3.20836099431e-14  2.65605623019e-14  1.74145472028e-14  1.71603031286e-14  1.43194798413e-14  1.31896606846e-14  1.22293940549e-14  1.41964743041e-14  7.28614342708e-15  5.53629148908e-15  5.80934726542e-15  8.59821672287e-15  5.98863889505e-15  6.93573796986e-15  6.72960363005e-15  3.75785524322e-15  8.83631544151e-15  3.82683546692e-15  3.74123598407e-15  1.21211284949e-15  3.6108629114e-15  9.05443311e-15  4.62318925675e-15  1.44363624693e-15  5.34642627121e-15  7.26992571269e-15  2.74567095915e-15  3.96448292321e-15  4.85223176501e-15  4.3344721136e-15  7.22008656109e-15  5.10614082057e-15  6.6469014944e-15  3.93733066257e-15  3.5977698958e-15  2.16266297922e-15  3.99157409426e-15  6.13147495922e-15  3.63379944037e-15  4.41206235989e-15  2.43997727276e-15  6.50885388369e-15  5.89444678916e-15  7.2732001857e-15  3.41439238182e-15
 7.11684104326e-15  6.64295223849e-15  3.32974456675e-15  4.09533867088e-15  6.3800398648e-15  1.29963883745e-15  3.19062727663e-15  4.78682502772e-15  1.65745209142e-15 -1.43272808085e-15  8.72480309174e-15  4.58866597187e-15  4.62604308401e-15  8.22831201774e-15  5.85523021489e-15  4.18944891529e-15  7.02788180075e-15  3.71811538873e-15  6.9557142209e-15  1.95833105297e-16 -1.11470899084e-15  3.6443019275e-15  5.11604436616e-16  7.32514414842e-15  4.54681214236e-15  2.24960822253e-15  6.23105610495e-15  5.46329047844e-15  4.45504656568e-15  2.2723498373e-15  6.38629057061e-15  1.29202138086e-15  1.49736536194e-15  1.38112049218e-16  6.46979612674e-15  2.72190264342e-15  1.53904728774e-15  4.43016069371e-15  2.54649131644e-15  3.1015419366e-15  3.30401088778e-15  2.06203816059e-16  6.04968791442e-15  8.75615923424e-15  5.86240608244e-15  6.5973357374e-15  9.65279105228e-15  8.65129972834e-15  1.21270654949e-14  7.8315492601e-15  8.19951330953e-15  1.5552165961e-14  1.21479572791e-14  1.72175103727e-14  2.19259623545e-14  2.1355320773e-14  2.89505844909e-14  3.95047710273e-14  5.31661488347e-14  7.01964670078e-14  9.16865554453e-14  1.29311677508e-13  1.83053947264e-13  2.77677807864e-13  4.78912526607e-13  1.10152095101e-12  4.21771699473e-12  1.09522318898e-12  4.86270175421e-13  2.78570024964e-13  1.82568660663e-13  1.3191538906e-13  9.25599432323e-14  7.56252851244e-14  5.09433069578e-14  4.17279406096e-14  3.26937918845e-14  2.34029146899e-14  2.17813826571e-14  1.79381400357e-14  1.76844249278e-14  1.31130889548e-14  1.34791547701e-14  1.5590946777e-14  1.28126704321e-14  5.25995878894e-15  9.22172712455e-15  5.9669616516e-15  6.33580934335e-15  2.89198728777e-15  6.63321939175e-15  6.4737773397e-15  2.64924584603e-15  1.99845563138e-15  4.84160456777e-15  4.28610460014e-15  4.20494679238e-15  4.89633849609e-15  2.01217224979e-15  3.03314470413e-15  6.63858556163e-15  1.57912032209e-15  3.11692337361e-15  2.74448441204e-15 -4.39257960696e-17  7.14038071949e-15 -1.4873168946e-16  3.64916009624e-15  1.44342826012e-15  1.28042897872e-15  6.1198670381e-15  2.57677926897e-15  5.89901450094e-15  3.32595867756e-15  5.95886585194e-15  5.20500806389e-15  5.86514856824e-15  5.11949705171e-15  4.05410547722e-15  8.86293893655e-15
 8.332486802e-15  8.29929780022e-15  5.7821846638e-15  3.2890686638e-15  3.93824794132e-15  3.22524044664e-15  3.98864375044e-15  1.32093587765e-15  1.50507349863e-15  3.22484422196e-15  5.84509147034e-15  5.5386421772e-15  6.72079765982e-15  4.60507758706e-15  3.72775841006e-15  2.64248794246e-15  4.44623830662e-15  3.26307277879e-15  9.40373284223e-15  2.55675962284e-15  3.19058443675e-15  2.51927644614e-15  2.26449621699e-15  5.20025873495e-15  1.07808855677e-14  1.39928444967e-15  6.114281993e-15  6.85281701418e-15  3.21771065905e-15  5.82930324138e-15  9.48299138768e-15  4.62844163209e-15  1.78315190807e-15  1.57068533367e-15  8.77979910287e-16  6.60441206326e-16 -2.31550188306e-16  1.70474695253e-15  3.42245680666e-15  5.49368118617e-15  5.78347516269e-15  3.01321903438e-15  1.00867347506e-14  3.84835075924e-15  3.39448875676e-15  5.67087281153e-15  5.84293312266e-15  8.49522705436e-15  9.21768857344e-15  6.00958873065e-15  1.19640868369e-14  1.36761670564e-14  1.17222183697e-14  1.70421915152e-14  1.90266621479e-14  1.85540886077e-14  2.38597526778e-14  3.48038958278e-14  4.01813840113e-14  5.38877344931e-14  6.76368031522e-14  8.99374471958e-14  1.27326701852e-13  1.83941110238e-13  2.80747423322e-13  4.82932454648e-13  1.09522318898e-12  4.20472254702e-12  1.09051261745e-12  4.77181124312e-13  2.76891377338e-13  1.8621855339e-13  1.29980890034e-13  9.53566896722e-14  6.99330705396e-14  5.43882635917e-14  4.02964042953e-14  3.20262009412e-14  2.63571641495e-14  2.16775598297e-14  1.44254711945e-14  1.57454301855e-14  1.04304906343e-14  1.48986201257e-14  1.33633627766e-14  1.08406127944e-14  8.29277110039e-15  7.66955254149e-15  5.19273927651e-15  4.46829850563e-16  3.72644500999e-15  2.78327481222e-16  1.22076461153e-15  6.15942051769e-16  5.03747518468e-15  2.12683749761e-15  1.66087229629e-15  3.20963642449e-15  6.56773513997e-16  2.57767842451e-15  4.17862298636e-15  1.60642327217e-15  5.03625921445e-15  5.63428120872e-15 -6.06848960529e-16  7.53941933766e-15  6.78847757669e-15  7.05326598125e-15  2.53684147739e-15  2.39490248899e-15  5.04746412552e-15  2.07885625573e-15  5.61924985471e-15  3.8156036686e-15  3.11463849012e-15  4.19397963979e-15  8.81968950316e-17  1.81203665361e-15  4.55901911553e-15  3.86397246348e-15
 4.60407562769e-15  3.49178994902e-15 -4.98121392858e-16  4.07539888196e-15  2.25504050694e-15  4.57864838316e-15  5.56237421259e-15  6.88127353798e-15  6.85441102922e-15  6.23635986615e-15  2.18817738257e-15  3.40027860867e-15  2.39731567116e-15  3.60110643076e-15  3.30923009235e-15  8.78372531775e-15  7.76517916334e-16  5.56135258444e-15  3.64908062831e-15  6.11915401364e-16  2.93503261509e-15  2.45076898835e-15  5.00400641137e-15  4.41068249009e-15  6.42714908683e-15  1.99767298846e-16  2.6310841968e-15  5.78844040907e-15  2.17549417242e-15  1.91716001276e-15  6.80828904645e-15  6.07986167165e-15  6.70198390351e-15  3.52372895389e-15 -2.31579227826e-15  1.98215964974e-15  3.72982581568e-15 -8.30154767495e-16  9.11615870621e-16  5.40570530709e-15  5.76657475137e-15  3.85308125329e-16  4.10236090389e-15  9.22674563239e-15  6.88343877328e-15  8.09256653174e-15  9.83663364174e-15  1.18931179598e-14  6.77222385855e-15  6.88758967695e-15  5.76591443706e-15  1.10739630197e-14  1.47756426941e-14  1.48806703013e-14  1.67384980496e-14  1.66990186357e-14  2.24753991495e-14  2.899384731e-14  2.81693117871e-14  3.92622740385e-14  5.16802864217e-14  6.67713323976e-14  9.26541840035e-14  1.26499755571e-13  1.85076710272e-13  2.85446540196e-13  4.86270175421e-13  1.09051261745e-12  4.20358226778e-12  1.09220728443e-12  4.80789430282e-13  2.80939137821e-13  1.8692128098e-13  1.26734627267e-13  9.62895215436e-14  6.72746984216e-14  5.84207433482e-14  4.37483840502e-14  3.39563079306e-14  2.25364269322e-14  2.12904752303e-14  1.51780953325e-14  1.09853796889e-14  8.83437105735e-15  1.35154307726e-14  9.59928701236e-15  1.24167544948e-14  9.4260162731e-15  4.29318378609e-15  4.59686490946e-15  4.03884739707e-15  5.83601041926e-15 -8.0571830402e-17  4.18367104553e-15  2.02604984333e-15  4.10389565666e-15  8.69739944605e-16  2.4610563149e-15 -1.70850212877e-15  4.79506246855e-15  6.80464799688e-15  4.13470396434e-15  5.37706918447e-15  4.47917227919e-15  4.16063223229e-16  5.4449032011e-15  4.57186279019e-15  5.59825010351e-15  7.7207015065e-15  6.59790516924e-15  4.04183115716e-15  5.75069631143e-15  5.62252851938e-15  7.38729984719e-15  8.04756136237e-15  5.08282560031e-16  4.19406654641e-15  1.01950173744e-15  2.89836752067e-15  2.08564328207e-15
 5.47971598888e-15  1.78775024318e-15  4.65649289929e-15  6.34046319368e-15  4.9995365818e-15  5.43322101912e-15  8.80702227317e-16  5.95812698469e-15  7.95810080226e-15  3.82584227713e-15 -1.06682993938e-15  1.82572346956e-15  3.44393897907e-15  2.17609819794e-15  4.69566379569e-15  4.19375676262e-15  1.31714398388e-15  7.39627131951e-15  4.72795009922e-15  2.99543750924e-15  6.65240212837e-15  5.37519592495e-15  7.79066303768e-15  2.31136422152e-15  7.31434782431e-15 -5.61095522466e-17  3.91017734953e-15  4.72069955986e-15  6.83574425745e-15  2.15005533816e-15  4.28795995573e-15  3.42586210109e-15  5.45738539136e-15  2.82060063018e-15  2.09928844407e-15  4.16622180385e-15 -9.03227709239e-16  1.99892828575e-15  4.87007572007e-15  4.03329110917e-15  4.15845398681e-15  1.84122797304e-15  2.04982284897e-15  3.83474238326e-15  6.41972326027e-15  3.88070988182e-15  1.89636597893e-15  7.11369329704e-15  8.38385828536e-15  9.68089380136e-15  1.04213958696e-14  9.3915096602e-15  1.47337043825e-14  8.17653897881e-15  1.20268051704e-14  1.19333291039e-14  1.81408996663e-14  1.97837176477e-14  2.37768134774e-14  2.88823088415e-14  4.07723157411e-14  5.25194434338e-14  7.23011250471e-14  9.24827320118e-14  1.30553963413e-13  1.84426662866e-13  2.78570024964e-13  4.77181124312e-13  1.09220728443e-12  4.22259000856e-12  1.08890608055e-12  4.77995635614e-13  2.80374884571e-13  1.83929732882e-13  1.27969957208e-13  9.04025054957e-14  7.05332848763e-14  5.26224129446e-14  4.10835460616e-14  2.67883323459e-14  2.66487024701e-14  2.30572978018e-14  2.07909070925e-14  9.7972775172e-15  1.83487181391e-14  9.63880587262e-15  7.39237866287e-15  7.41913630169e-15  7.70583677785e-15  7.72545033916e-15  7.8194880619e-15  4.9430230389e-15  3.73592155863e-15  6.81671655851e-15  4.11198276937e-15  8.92163254996e-15  6.51977328621e-15  7.37483170464e-15  5.27268749246e-15  8.47311426726e-15  5.53587324348e-15  1.12013984602e-14  1.01519893875e-14  4.83162761382e-15  5.39347909631e-15  5.75897829538e-15  6.55716225195e-15  1.42242236966e-15  5.48377468948e-15  5.30276958146e-15  7.52787713047e-15  3.03580113908e-16  4.39050601606e-15  7.36968987612e-15  2.41731747331e-15  4.75751728776e-15  8.62542743833e-15  3.21693758987e-15  4.14330673224e-15  5.08195767684e-15
 2.66994786267e-15  5.65256882976e-15  6.60781675617e-15  9.94879251792e-15  1.21433101679e-14  7.50282009531e-15  6.24836447224e-15  9.76734754994e-15  4.099943912e-15  3.16062817019e-15  7.77515938599e-16  3.90417615317e-15 -9.61772975913e-16 -1.22107124729e-15  3.68393986871e-15  2.98895784105e-15  8.53238317906e-16  1.61863268603e-15  8.48266195238e-15  5.92686680497e-15  8.01744244751e-15  7.22190391638e-15  5.13177422804e-15  3.19528954522e-15  5.85087493829e-15  6.43333959195e-16  1.8577563053e-15  2.75995527694e-15  8.44154894452e-15  5.5847173653e-15  4.94436560569e-15  3.83554010951e-15 -2.38588851417e-15  1.45055556297e-15  4.53755001101e-15  6.95448823386e-15  3.16398691493e-15  1.25944127607e-15  4.70823568162e-15  5.01049574865e-15  2.42416949954e-15  4.83227576825e-15  6.37637769622e-15  8.40770989929e-15  7.67774507809e-15  2.80098828098e-15  2.50421653664e-15  8.65062593375e-15  7.71754439564e-15  5.26807217253e-15  6.08325369874e-15  4.82023329442e-15  7.27237892447e-15  7.21751171544e-15  1.02819539685e-14  1.10423884738e-14  9.53054104003e-15  1.66560758662e-14  1.86546512547e-14  2.4382951226e-14  2.761187091e-14  3.84990978578e-14  4.96250925714e-14  7.06691684279e-14  9.23247054939e-14  1.30035314017e-13  1.82568660663e-13  2.76891377338e-13  4.80789430282e-13  1.08890608055e-12  4.19700752157e-12  1.0889161964e-12  4.78043149528e-13  2.7930183661e-13  1.79829869036e-13  1.26807808102e-13  9.12371501843e-14  6.61398303456e-14  5.29152099493e-14  4.33771914085e-14  3.24353007392e-14  2.95043056308e-14  2.03400196794e-14  1.8524720057e-14  1.79174399012e-14  1.21055192554e-14  1.29389280028e-14  7.68828621336e-15  7.99715768462e-15  9.68565878715e-15  9.47429226381e-15  7.90781383836e-15  8.32365307054e-15  7.67320429063e-15  4.14805539405e-15  3.82432252519e-16  4.21549957004e-15  9.0282213548e-15  3.05422011448e-15  3.47646918047e-15  6.99618481753e-15  3.15610580985e-15  9.04632735714e-15  1.53456434599e-15  4.7791148063e-15  7.58006002874e-15  6.85715594983e-15  2.09986648025e-15  4.09145251931e-15  3.83784194582e-15  5.99004676357e-15  2.2875010187e-15  2.31362008103e-15  3.91162976248e-15  4.57538517092e-15  3.92948278075e-15  1.18240143734e-16  3.21304988615e-15  5.32718274968e-15  4.23531970267e-15
 5.13262481446e-15  5.20639914113e-15  7.29736385638e-15  5.75669366904e-15  7.92223541648e-15  5.00555435086e-15  2.63571586061e-15  2.86999578291e-15  7.79246969839e-16 -9.58991617956e-16  4.99182034512e-15  1.46981966255e-15  3.35466472633e-15  6.29258941712e-15  3.87482561032e-15  2.11607085511e-15  2.31740384149e-15  3.76622389894e-15  6.68949733103e-15  3.95708368819e-15  3.84808704031e-15  2.52867166399e-15  5.25322956318e-15  2.47986096007e-15  3.65135403604e-15  5.76868702767e-17  2.93463757719e-15  4.39047985416e-15  6.11669784336e-15  7.63639080128e-15  4.6796900299e-15  7.43361066965e-15  3.79873785882e-15  2.32376676304e-15  7.96071693628e-17 -1.66559539281e-15  1.48592363302e-15  1.71757760574e-15  2.47341631513e-15  3.65571670733e-15  2.55292763503e-15 -3.06196840316e-15  5.82623075053e-16  1.71813189438e-15  9.73333160163e-15  9.28589099461e-15  2.96632765231e-15  6.91076773351e-15  5.34661825004e-15  8.41964520034e-15  6.79399765019e-15  2.85742658943e-15  3.12795459992e-15  6.53953344079e-15  1.07518569558e-14  1.57738970843e-14  1.09504884732e-14  1.33999275707e-14  2.03940483158e-14  1.89479540179e-14  2.37060862197e-14  2.94993776876e-14  3.97391532757e-14  5.11473398405e-14  7.08436915388e-14  9.32818891545e-14  1.3191538906e-13  1.8621855339e-13  2.80939137821e-13  4.77995635614e-13  1.0889161964e-12  4.18812725891e-12  1.08828153928e-12  4.7762980326e-13  2.77598926104e-13  1.81020190612e-13  1.29887898896e-13  9.40387610991e-14  6.70470163494e-14  4.99698396815e-14  4.16268558702e-14  3.09510615496e-14  2.27941282728e-14  1.45243623518e-14  1.59471728207e-14  1.53151615551e-14  1.75694380443e-14  1.43077752165e-14  1.41376201639e-14  8.15839034501e-15  1.00063261944e-14  7.23693165924e-15  8.40010781242e-15  8.64851990414e-15  1.03157122641e-14  9.46509002363e-15  7.14530186759e-15  9.36236810716e-15  2.82560629961e-15  6.68979488503e-15  4.92478257471e-15  3.18635154373e-15  4.31774214624e-15  2.26111473243e-15  4.68380842662e-15 -7.70995740852e-16  3.92583799651e-15  8.65608797858e-15  3.83743754018e-15  1.45432120067e-15  1.16287651002e-15 -2.17789700812e-16  3.64517304475e-15  1.00304780132e-14  7.55683528707e-15 -3.16193683236e-15  4.05330154262e-15  1.21762967823e-15  4.41728979591e-15  1.12946885601e-14
-2.50788719311e-15  4.44921483178e-15  5.20487516017e-15  8.23822836313e-15  4.42043911074e-15  7.24472023205e-15  4.08341688297e-15  3.82827954249e-15  4.33328614991e-16  3.18254862647e-15  5.52852760613e-15  2.25765278347e-15  5.11897368749e-15  6.22443881351e-15  9.2607678469e-15  9.23848725134e-15  6.9946914658e-15  5.44273371262e-15  6.25589404639e-15  7.40186326626e-15  6.96655224226e-15  5.19417931392e-15  1.56187912858e-15  2.61768877739e-15  4.00000190984e-15 -4.08360215897e-16  6.10670293943e-15  5.40190471082e-15  2.38493270732e-15  3.67959929481e-15  4.33523114476e-15  2.22449763965e-15  2.74926824383e-15  4.44090597021e-15  5.68413220014e-15  2.44327907609e-15  5.95700035741e-15  8.37224273335e-15  3.16667207506e-15  5.92924965569e-15  5.31309775259e-15 -3.05490648033e-15  4.31018859866e-15  4.41929191375e-15  4.86962915432e-15  2.27252047082e-15  7.19060981112e-15  6.19865327705e-15  1.15494677867e-15  7.72682948397e-15  3.99805260536e-15  3.08295411707e-15  3.57202574032e-15  1.14387346693e-14  7.17246689691e-15  9.98084951926e-15  7.2611818979e-15  1.42002818488e-14  1.42084873617e-14  1.74876704755e-14  1.86019325426e-14  2.55000885362e-14  3.29425662858e-14  3.81624087413e-14  5.609099581e-14  6.61233620224e-14  9.25599432323e-14  1.29980890034e-13  1.8692128098e-13  2.80374884571e-13  4.78043149528e-13  1.08828153928e-12  4.21639052948e-12  1.09477763397e-12  4.81987074232e-13  2.76805255333e-13  1.8886989568e-13  1.2941079912e-13  8.98149454176e-14  6.92715250853e-14  5.30989499713e-14  4.59073931705e-14  3.71944668379e-14  2.61619866244e-14  1.88873187172e-14  1.78819380071e-14  1.38823968993e-14  8.49823941749e-15  1.12131066115e-14  1.19447022547e-14  4.93634488917e-15  6.85129786264e-15  6.95734868522e-15  4.83131875339e-15  7.33699535277e-15  1.0795382174e-14  9.16422193262e-15  1.07785425891e-14  7.54156729695e-15  6.58471878882e-15  6.30268098114e-15  4.40049917187e-15  8.08050086243e-15  5.63822699325e-15 -5.55258004339e-19 -1.33065852815e-16  6.69192810627e-15  5.15897271389e-15  5.68764322962e-15  1.96303889928e-15  4.48647844522e-15  3.95746014496e-15  6.6559542919e-15  6.72034600028e-15  4.70770501082e-15 -3.279802834e-16  6.97550937318e-16  5.93833904266e-15  3.50805981384e-15  4.49138193205e-15
 5.00588240292e-16  6.40811036932e-15  4.93279587922e-15  6.20210372985e-15  7.92598046092e-15  4.60179504529e-15  2.71277044232e-15  2.00333553874e-15  2.801887634e-15  9.2506806604e-16  1.91026210551e-15  5.65070351666e-15  2.0809750653e-15  4.63375385516e-15  2.32943457649e-15  1.68108893297e-15  2.44145552614e-15  4.38069889262e-15  2.32325609373e-15  7.82467903716e-15  9.15372136552e-15  4.14478562273e-15  6.2820608505e-15  3.40672065122e-15  5.46135473021e-15  3.18608947879e-15  4.99628444214e-15  3.79950303103e-15  4.00550405963e-15  6.8016387996e-16  3.95615710962e-15  5.75260165186e-15  6.27302848976e-15  6.60701426632e-16  1.00028742184e-15 -1.40060970571e-15  2.06902847673e-15  1.33433535991e-15  3.16612984245e-15  3.27011836422e-15  8.89604443018e-15  7.32765815784e-16  7.44976761265e-15  4.65912575919e-15  9.42101941428e-15  5.51434982556e-15  8.94110996506e-15  2.55341727844e-15  1.74346163428e-15  6.45822559847e-15  3.65418553902e-15  3.33879634491e-15  3.11791162329e-15  6.8019762312e-15  1.37665540424e-15  4.74439131785e-15  5.28669189204e-15  1.12328845894e-14  1.70897597341e-14  1.51880796681e-14  1.34439813019e-14  1.85482038979e-14  2.50683421924e-14  3.06729815289e-14  4.290451764e-14  5.33383410297e-14  7.56252851244e-14  9.53566896722e-14  1.26734627267e-13  1.83929732882e-13  2.7930183661e-13  4.7762980326e-13  1.09477763397e-12  4.20887176866e-12  1.09638134334e-12  4.80515073931e-13  2.78440344623e-13  1.87028890645e-13  1.27172142262e-13  9.39052494364e-14  7.46040280473e-14  5.39430489029e-14  4.43182155645e-14  2.76511009915e-14  2.60958356428e-14  2.17594899554e-14  1.51032175106e-14  1.28735492693e-14  8.26899187874e-15  1.07092814561e-14  8.10024616807e-15  4.22377953352e-15  1.19425252142e-14  8.76536913704e-15  8.18505737084e-15  5.64996689114e-15  3.7929705137e-15  8.95973440411e-15  2.76847853098e-15  1.04524430895e-14  5.46525792246e-15  3.5489553173e-15  7.08599292611e-15  2.93779055202e-15  3.52281854526e-15  1.39329823734e-15  2.63871660616e-15  1.91888124466e-15  4.8813309513e-15  9.53011594754e-15  2.61633364544e-15  3.81526311656e-15  7.38520875615e-15  6.87341203305e-15  9.55500301947e-15  8.95739482738e-15  2.32619708253e-15  2.55165973718e-15  3.28735761764e-15  4.36020934773e-15
 3.79401246903e-15  2.10880928415e-15  2.43339714441e-15  2.26045344619e-15  4.87946725318e-15 -8.09875614513e-17  1.53453436522e-15  4.74558566987e-15 -1.28293042323e-15 -2.1741254169e-15  1.35503224421e-15  4.58432825473e-15  6.3276331168e-15  1.39005832356e-15  5.4549827529e-15  5.84753588241e-16 -3.87655988155e-16  4.6196297982e-15  3.78334767085e-15  7.57593015385e-15  9.29146660645e-15 -2.71279188114e-16  5.17764875512e-15  9.59537113866e-15  3.37065049501e-15  6.55820996517e-15  2.50265934713e-15  3.30232189042e-15  8.34761662805e-16  5.60503026907e-15  3.27220746909e-15  1.50367589606e-15  1.59270449815e-15  4.40976373385e-15  4.05574467366e-15  2.2759611938e-15 -2.95389567612e-15 -2.61224841139e-15  5.81860536431e-15  8.53005335226e-15  2.8737833668e-15  2.75747096646e-15  5.34348339134e-15  7.36255050999e-16  3.48037149374e-15  6.29798720106e-15  1.68289694347e-15  3.05576869918e-15  2.2222152635e-15  2.88149771626e-15  6.0435090287e-15  1.35015609757e-15  3.07486749928e-15  8.74016915634e-15  8.61366695893e-15  6.5299665274e-15  6.74329609816e-15  8.00293054699e-15  8.71741892438e-15  1.4974225194e-14  1.90668067331e-14  1.78272692252e-14  2.37746968796e-14  2.56805377562e-14  3.60164844035e-14  4.26220785704e-14  5.09433069578e-14  6.99330705396e-14  9.62895215436e-14  1.27969957208e-13  1.79829869036e-13  2.77598926104e-13  4.81987074232e-13  1.09638134334e-12  4.22221581142e-12  1.09704393269e-12  4.84483238054e-13  2.84530024268e-13  1.85856413842e-13  1.31098782818e-13  9.38604995103e-14  7.00880732402e-14  5.68257342616e-14  3.83151967778e-14  3.35244064955e-14  2.3948429194e-14  1.82771044724e-14  1.9157124829e-14  1.2779440904e-14  1.3178228905e-14  7.31387379224e-15  5.47541654853e-15  7.33808652434e-15  7.44246232811e-15  7.50450210341e-15  6.49742494719e-15  5.40759639627e-15  7.52067975862e-15  7.43006293941e-15  3.82646523848e-15  4.00538124359e-15  5.16873921358e-15  5.08192764512e-15  5.27303826309e-15  3.07392486549e-15  5.38333290149e-15  1.7316061901e-15  1.86259704371e-15  2.76438469191e-15  4.92627451717e-15  5.45373518013e-15  3.39709781673e-15  5.81396045473e-15  2.00728271409e-16  5.19612008204e-15  7.35627231404e-15  1.40965096852e-15 -1.3413369768e-15  6.39959788512e-15  3.45841568205e-15
 1.2625819643e-15 -1.98339877468e-16  3.3434930039e-15  2.3213382758e-15 -3.16144422065e-15  6.08917488831e-17 -2.45875844442e-15  1.65702815263e-15  3.0969768625e-15  1.15521631769e-15  5.77114061952e-15  6.10846691982e-15  8.43578004611e-15  4.6389032712e-15 -1.07926843019e-15 -5.19599898352e-16 -8.51218447499e-16  2.66716492043e-15  6.1334705894e-15  1.08164721857e-14  1.1412915718e-14  4.68311515213e-15  6.20615111566e-15  9.71840642947e-15  6.28940121072e-15  6.04618004735e-15  4.77823891646e-15  4.06962845083e-15 -3.65600894058e-16  3.1769201456e-15  4.92504985085e-16 -1.31289439153e-16  5.14476786421e-15  2.43515118225e-15  3.95043079083e-15  7.35474245247e-15  9.78144383295e-15  4.98369269019e-15  5.48242621046e-15  2.60088025375e-15 -2.99463943057e-15  3.55118740075e-15 -1.57328354005e-15  5.58410323538e-15 -1.13667494072e-15  3.7841860147e-15  1.49782993417e-15  6.38547759158e-15  5.96724480321e-15  4.48548865613e-15  3.33938068643e-15  5.56626495422e-15  1.87657823798e-16  3.84379724678e-15  9.57516947021e-15  3.94838906842e-15  6.73170079582e-15  1.16470617641e-14  1.25187196877e-14  9.27269769674e-15  1.67835594322e-14  1.37632720363e-14  1.69181505074e-14  2.16115685082e-14  2.05520906314e-14  3.20836099431e-14  4.17279406096e-14  5.43882635917e-14  6.72746984216e-14  9.04025054957e-14  1.26807808102e-13  1.81020190612e-13  2.76805255333e-13  4.80515073931e-13  1.09704393269e-12  4.21083944773e-12  1.09062480104e-12  4.79527526805e-13  2.81198712798e-13  1.84959618806e-13  1.27207002989e-13  9.28028122507e-14  7.27980100566e-14  5.10738651621e-14  4.28575854314e-14  3.10695974849e-14  3.14588788196e-14  2.31148594947e-14  1.31119256335e-14  1.44416017313e-14  6.00341469972e-15  1.39414554898e-14  9.2110742553e-15  5.74675436586e-15  1.04702530154e-14  8.35666616264e-15  3.19880384486e-15  8.58319523667e-15  9.48271742778e-15  4.9126077868e-15  7.53424899978e-15  6.80818606382e-15  6.98322540392e-15  4.65417778156e-15  6.62603170901e-15  1.09007064314e-14  7.21136185187e-15  4.65334639467e-15  7.88810036559e-15  3.40659262195e-15  6.2014560813e-15  2.89006459353e-15  4.45971663621e-15  7.8830463899e-15  6.01301970841e-15  1.62743179349e-15  2.45670857395e-15  2.66392671179e-15  5.43518778882e-15  5.8818698868e-15
 4.10574203973e-15  2.01042998256e-15  4.08619364632e-15  3.4102307705e-15  1.70692778082e-15  1.74296570696e-15  8.44097198671e-15  9.05173889423e-15  5.1411130471e-15  9.88005700764e-15  7.10425318801e-15  5.31867264817e-15  9.4814148394e-15  6.43490650821e-15  3.15418591235e-15  2.95829018949e-15 -1.76659864982e-15  2.82169832233e-15  5.09736235308e-15  6.37677789163e-15  1.37588922497e-14  5.64396884225e-15  7.11550506804e-15  5.23755499107e-15  6.70779708155e-15  6.2060301862e-15  6.69948572989e-15  7.63448900422e-15  6.55886962599e-15  3.37781443507e-15  1.28330964326e-15  2.24211612683e-15  1.4187729192e-15  5.38531157906e-15  1.68125549698e-15  4.49277141963e-15  8.6599136734e-15  4.6082888712e-15  1.10594895339e-15 -2.26194045055e-15 -1.90769352438e-15  4.59429465123e-15  7.85313737142e-15  3.15337240825e-15  3.410310155e-15  3.99978268805e-15 -4.66431231514e-16  2.39291375495e-15  2.66584349759e-15  3.26509480226e-15  3.30853056533e-15  2.72118026474e-15  3.28774605793e-15  5.05612726432e-15  5.15907991311e-15  3.40719518104e-15  1.14239104554e-15  3.31247939332e-15  7.27320868396e-15  8.72633406304e-15  1.22537924638e-14  1.35800311481e-14  1.37924483781e-14  1.58925372277e-14  2.04090118438e-14  2.65605623019e-14  3.26937918845e-14  4.02964042953e-14  5.84207433482e-14  7.05332848763e-14  9.12371501843e-14  1.29887898896e-13  1.8886989568e-13  2.78440344623e-13  4.84483238054e-13  1.09062480104e-12  4.20155667297e-12  1.09145048104e-12  4.80233290207e-13  2.78075120228e-13  1.81352455484e-13  1.26445959778e-13  9.40735549509e-14  6.84841639908e-14  5.35931470046e-14  3.66355510852e-14  3.05589508788e-14  2.68531898054e-14  1.92310937564e-14  1.49358098714e-14  1.47286335439e-14  1.17833879762e-14  1.13952528595e-14  1.32517874081e-14  9.35147651819e-15  5.53332905379e-15  7.06370472854e-15  3.78390988897e-15  1.26253802684e-14  7.81087089818e-15  3.22145610209e-15  4.9395918456e-15  4.28977930902e-15  2.70591443503e-15  6.99199485528e-15  3.02039328022e-15  8.78447753893e-16  3.99094941101e-15 -1.35251478028e-17  2.86166825058e-15  1.85307148329e-15 -1.78056688109e-15  2.21493107834e-15  5.26789356653e-15  6.97411481108e-15  4.37599718366e-15  8.19527805001e-15  5.01378331645e-15  3.7276037216e-15  4.13555253671e-15
 1.08880366761e-14  3.79722242138e-15  4.64571122982e-15  3.05578793225e-15  8.01568884152e-15  5.15326529469e-15  4.44455657356e-15  2.36158877182e-15  2.07106405153e-15  3.52021352646e-15  5.79663901067e-15  4.2845600945e-15  4.10486849561e-15  1.88255117397e-15  4.2553889009e-15  3.79090082979e-15  2.56801358294e-16  3.78650426277e-15  2.37983567723e-15  1.95153196692e-15  4.21594543979e-15  5.90116818475e-15  4.74653380231e-15  5.58288466473e-15  2.63611818962e-15  1.80410247125e-15  1.75397064526e-15  3.55773082045e-15  4.80970086654e-15 -9.00155944975e-16  1.13976411122e-15  1.92631983001e-15  4.1843229594e-15  3.420251091e-15  1.83946352235e-15  2.82750858481e-15  3.11252291239e-15  7.21702068495e-15  7.44036008478e-15  1.11696231509e-15  1.39399384088e-15  2.19769890356e-15  1.68151652913e-15  3.14212135042e-15  9.53295042938e-15  3.42371016902e-15  1.25800544797e-15  2.18641887849e-15  3.67379900673e-15  1.1875105959e-15  6.01467653463e-15  7.1852100484e-15  4.84107215571e-15  7.36962473891e-15  5.79408736811e-15  1.08661497206e-15  2.95606133286e-15  8.5657076909e-15  7.83157472217e-15  1.00286655136e-14  1.09159667047e-14  1.12078844921e-14  9.63683750076e-15  1.37050500571e-14  1.88231612008e-14  1.74145472028e-14  2.34029146899e-14  3.20262009412e-14  4.37483840502e-14  5.26224129446e-14  6.61398303456e-14  9.40387610991e-14  1.2941079912e-13  1.87028890645e-13  2.84530024268e-13  4.79527526805e-13  1.09145048104e-12  4.20987759325e-12  1.09205066087e-12  4.81247347536e-13  2.79113199314e-13  1.86051981294e-13  1.33345478898e-13  9.67408247887e-14  7.24522987779e-14  5.69081454143e-14  4.34068971661e-14  3.49094083432e-14  2.78594087069e-14  2.68523879346e-14  2.21538716051e-14  1.71420487824e-14  1.40777943102e-14  1.28863445681e-14  1.10848771412e-14  8.56632168545e-15  9.53165850873e-15  9.32614969883e-15  1.06838178371e-14  6.94137549059e-15  5.4021037532e-15  7.75997860308e-15  2.87511159787e-15  6.38786917011e-15  5.32787465923e-15  1.58757519815e-14  6.48874249524e-15  1.01011326968e-14  5.58012837638e-15  3.46631256379e-15  3.97429380353e-15  5.35874661619e-15  6.81207629693e-15  3.9870130443e-15  7.78099889503e-17  4.93918498218e-15  2.93069504036e-15  5.45482886931e-15  8.45587242629e-16  6.53961108611e-15
 1.17597974583e-14 -6.27966278728e-16  3.22737836244e-15  3.4283074506e-15  5.73710131811e-15  4.58382999014e-15  3.94666841314e-15  3.74753788896e-15  5.97585299386e-16  6.55567727115e-15  5.67415851948e-15  4.07660416414e-15  4.25196525653e-15  3.69107893558e-15 -2.37973573007e-15  2.39539675121e-15  4.60297317536e-17  4.33788774004e-15  1.64576963982e-15  3.71236815526e-15  1.00196548633e-14  1.14033666819e-14  8.13413562842e-15  9.02118635301e-15  6.11962899101e-15  2.26158496273e-15  1.5341962661e-15  9.19382481418e-16 -2.64874506408e-15  2.46532276487e-15  2.68763578523e-15  1.36763489512e-15  3.94037771001e-15 -1.11501827813e-15  2.30635657833e-15  2.06421330521e-15  3.72067585224e-15  5.70269812115e-15  4.11106122766e-15  2.47842942031e-15  8.44838992322e-15  3.63828717864e-15  2.69182857236e-15  3.24705868352e-15  3.86734498562e-15  1.87237237057e-15  4.17728779199e-15  3.81426366139e-15  7.61320137415e-16  5.56789413395e-15  3.63866100882e-15  9.87903418668e-16  1.48190269427e-15  6.1658427803e-15  1.96929696746e-15  5.18860975333e-15  3.67877288942e-15  7.17295864187e-15  7.48128472518e-15  6.65519279072e-15  7.01944221765e-15  9.59543902011e-15  9.63244279992e-15  1.6956295033e-14  1.20400342984e-14  1.71603031286e-14  2.17813826571e-14  2.63571641495e-14  3.39563079306e-14  4.10835460616e-14  5.29152099493e-14  6.70470163494e-14  8.98149454176e-14  1.27172142262e-13  1.85856413842e-13  2.81198712798e-13  4.80233290207e-13  1.09205066087e-12  4.22129793773e-12  1.09442324604e-12  4.81688628856e-13  2.79488225195e-13  1.90778311565e-13  1.34424686259e-13  9.64238697442e-14  6.928028132e-14  5.63157027786e-14  3.98163161409e-14  3.15867330831e-14  3.12446182679e-14  2.33660408641e-14  1.9844861875e-14  1.6814369859e-14  1.21463771663e-14  7.93886815623e-15  2.60822695905e-15  5.43433980893e-15  6.69809948649e-15  6.47170820201e-15  4.7161790079e-15  2.06337229486e-15  8.17705575003e-15  5.12238910384e-15  7.66848097601e-15  3.27198437055e-15  8.8380075807e-15  6.92416191669e-15  1.14444973322e-14  3.15968357639e-15  6.56460697354e-15  5.73411109262e-15  1.0605127793e-15  3.02926822626e-15  3.74407487304e-15  5.61292490158e-15  8.66839467719e-15  5.68296653985e-15  4.43810673456e-15  4.64936790768e-15  3.94047969083e-15
 6.79908166264e-15  3.63921529621e-17  5.87948167826e-15  5.12432965616e-15  6.40528831181e-15  6.7286654324e-15 -5.49739506028e-16  4.91484589315e-15  1.97749122769e-15  7.13212439702e-16 -5.76170407277e-16  3.84115726883e-15  1.99635602781e-15  3.38321728305e-15 -1.24549375062e-15 -2.63245809719e-15 -6.99200861753e-16 -1.16214244215e-15  1.30505722263e-15 -1.35115281268e-15 -7.17883611956e-16  4.28887563681e-15  5.58711339432e-15  6.78351704972e-15  7.79284029373e-15 -1.26013528842e-15  2.98477848851e-15  7.3423445485e-15  1.47958393843e-15  3.56178161451e-15  4.5229025265e-16  3.3625641115e-16  4.29377325687e-15 -5.12754251209e-16  2.82413336839e-15 -5.34797572697e-15  1.90203441699e-15  3.72971544382e-15  4.55601484823e-15  3.4593912011e-15  4.38972882372e-15  2.88749717689e-15  1.58574634309e-15  1.2963860526e-15  3.13735509455e-15  5.97760361923e-16  3.80813446559e-15  8.46399826724e-15  4.36986636923e-15  1.51489417173e-15  7.73939342314e-15  2.45382539051e-15  3.02123604622e-15  6.83401266723e-15  7.66049888879e-15 -9.36497278534e-16  2.09979005945e-15  5.61543383698e-15  7.5485621476e-15  1.0996797668e-14  8.97646745036e-15  6.74226036255e-15  7.79962452935e-15  9.10805117489e-15  9.23797757537e-15  1.43194798413e-14  1.79381400357e-14  2.16775598297e-14  2.25364269322e-14  2.67883323459e-14  4.33771914085e-14  4.99698396815e-14  6.92715250853e-14  9.39052494364e-14  1.31098782818e-13  1.84959618806e-13  2.78075120228e-13  4.81247347536e-13  1.09442324604e-12  4.21008012258e-12  1.09196087205e-12  4.76598603386e-13  2.83616373036e-13  1.8771874855e-13  1.27313391788e-13  9.4941651664e-14  7.10872554964e-14  5.57213505005e-14  4.13294074098e-14  2.94876345353e-14  2.55486317216e-14  2.29305463673e-14  1.92428473257e-14  1.80256347058e-14  1.20123116487e-14  1.02838418114e-14  9.13618463187e-15  5.60977414826e-15  8.26967939085e-15  1.9257165549e-15  5.48654978204e-15  5.08418274139e-15  5.36727206122e-15  1.0122327118e-14  3.70810183946e-15  6.31922183808e-15 -9.81639774395e-17  8.53316052738e-15  7.72699127964e-15  4.59330865345e-15  3.08554645019e-15 -1.29376460512e-15  4.23190119535e-15  3.85480418633e-15  3.43038880775e-15  6.61972983669e-15  3.09430822005e-15  1.89695821226e-15  3.69967929045e-15  6.93060850659e-15
-1.95389927717e-15  4.0250671868e-15  5.74205011587e-15  2.15134858019e-15  6.72942397608e-15  9.03026795194e-15  6.11706312964e-15  4.08790116484e-15  4.82472591796e-15  6.26794019008e-15  4.34927117719e-15  9.18125147353e-16  2.1186584807e-15  6.59623291187e-15  3.09434795424e-15  1.07912539689e-15  1.33800807533e-15  4.6796294419e-15  1.35788679168e-15  7.46487785131e-15  6.02860983973e-15  6.45927244145e-15  4.61835522391e-15  7.42653155511e-15  9.82253174097e-15  5.37301812762e-15  6.04266359977e-15  4.03895112455e-15  2.28444899331e-15  3.97623137839e-15  6.18055346395e-15  5.26113506026e-15  3.07049585291e-15  7.77289663428e-15  7.19586413859e-15  5.38356431091e-16  5.35171689061e-15  4.20614722194e-15  1.61764604722e-15  7.46528615804e-16 -1.25934022591e-16  8.08890081223e-16  3.47084899262e-15  3.05552003072e-15 -4.19517696822e-16  2.01470537547e-15  7.12201034626e-15  7.81133998769e-15  4.05478997268e-15  2.19663866247e-15  4.31799628174e-15  2.18864204502e-15  5.5621829177e-15  6.61083913402e-15  8.55691539366e-15  5.7643959785e-16  7.19512854962e-15  8.22353058182e-15  7.09831847883e-15  7.09929757579e-15  8.32596572155e-15  6.1227305885e-15  9.36032387356e-15  1.36194299265e-14  3.44051265727e-15  1.31896606846e-14  1.76844249278e-14  1.44254711945e-14  2.12904752303e-14  2.66487024701e-14  3.24353007392e-14  4.16268558702e-14  5.30989499713e-14  7.46040280473e-14  9.38604995103e-14  1.27207002989e-13  1.81352455484e-13  2.79113199314e-13  4.81688628856e-13  1.09196087205e-12  4.19430500094e-12  1.09061296071e-12  4.78254047797e-13  2.82056966401e-13  1.83072529022e-13  1.28318204103e-13  9.65257754042e-14  6.978769019e-14  5.34323482646e-14  4.01956665889e-14  3.12775739873e-14  2.57148245211e-14  2.29363275291e-14  2.40266245539e-14  1.62843846205e-14  1.34305478172e-14  9.79293670272e-15  1.00635672527e-14  1.13698112282e-14  6.13403563644e-15  4.92712062679e-15  6.18578769659e-15  3.74960323873e-15  1.16354731776e-14  2.85854782606e-15  8.09917428544e-15  4.02203565381e-15  7.64448780181e-15  1.89242314827e-15  4.8241028085e-15  1.01645038219e-14  2.00157079609e-15  4.35840587084e-15  3.3893735535e-15  4.81740100038e-15  1.69304324121e-15  4.92332165237e-15  4.58471983932e-15  3.11925213906e-15  7.93114161693e-15
-6.2416233657e-17  3.33561391656e-15  6.22717573091e-15  1.08582914061e-14  5.2844727206e-15  9.052449001e-15  3.45192840582e-15  3.51407816719e-16  4.10182915921e-15  3.53183625816e-15  2.00627992754e-15 -2.53274990506e-16  7.53865559185e-15  4.74533346249e-15  4.14345827661e-15  4.52122882835e-15  2.69271738126e-15  2.98266116538e-15 -1.10901429023e-15  3.24223185596e-15  8.97128345437e-16  3.27116491769e-15  1.04818765068e-15  5.11078835933e-15  4.97513611594e-15  3.61025751568e-15  8.24504040001e-15  5.33206639294e-15  4.56791341439e-15  4.84578343624e-15  5.78876165971e-15  6.07162915608e-15  2.529763196e-15  5.51469958538e-15  5.43471441792e-15  5.15940660596e-15  1.15745403277e-16  2.82775662063e-15  8.80498389722e-16  2.58968616919e-15  5.60007486881e-15  5.49422045545e-15  6.50552338674e-15  2.70538450366e-15  1.74677427699e-15  9.08509615271e-15  5.78831060759e-15  3.7541447061e-15  5.49452996627e-15  5.14602702136e-15  5.64464377312e-15  9.17500609699e-15  4.40819364697e-16  7.82208006458e-15  1.07750763932e-14  6.3137147824e-15  6.08796764196e-15  8.0458210483e-15  8.43554464766e-15  8.56164422531e-15  7.23450144705e-15  8.62648673066e-15  8.66177687612e-15  1.24396441677e-14  6.05067851243e-15  1.22293940549e-14  1.31130889548e-14  1.57454301855e-14  1.51780953325e-14  2.30572978018e-14  2.95043056308e-14  3.09510615496e-14  4.59073931705e-14  5.39430489029e-14  7.00880732402e-14  9.28028122507e-14  1.26445959778e-13  1.86051981294e-13  2.79488225195e-13  4.76598603386e-13  1.09061296071e-12  4.2175487744e-12  1.0985837974e-12  4.83630991106e-13  2.82902708731e-13  1.81384189008e-13  1.31318792852e-13  9.49249765731e-14  6.80097337909e-14  5.12713262625e-14  3.92490096265e-14  3.10472036224e-14  2.17708019516e-14  1.78466698783e-14  1.81914297058e-14  1.0910907959e-14  6.65518107555e-15  6.4399064119e-15  6.44483946958e-15  5.9275005735e-15  3.26570384215e-15  5.27009365495e-15  8.63615802771e-15  4.83710517414e-15  5.84543441074e-15  4.42126605455e-15  1.47671331779e-15  6.788113939e-15  6.10433134338e-15  5.50330158534e-15  8.44586095627e-15  5.20676865541e-15  4.24787716651e-15  2.88448248963e-15  1.20870234589e-15  1.42082975167e-15  7.50761711923e-15  4.95825976157e-15  3.78153195377e-15  4.4347143841e-15
 4.36918460813e-15  2.45194562599e-15  4.14694075414e-15  2.64169298109e-15  1.3301538345e-15  6.49250180708e-15  1.45520269791e-15 -2.36184374934e-16  4.18452638643e-15  3.86571970334e-15  9.0815885215e-15  5.18668900801e-15  3.10683697092e-15  4.26967272645e-15 -5.98865558848e-16 -4.30722124045e-16  1.70494743347e-15  6.04389415438e-15  2.32265080442e-15  2.37635888745e-15  1.71102083604e-15  2.13653392969e-15  5.96573546566e-15  7.59949667682e-15  5.70892523964e-15  3.7131757919e-15  6.90939682136e-15  2.40972188811e-15  3.78462684764e-15  8.67688050022e-15  5.73087487164e-16  4.07270449783e-15  1.8942063298e-15  7.32454770458e-15 -8.17834992446e-16  1.73200140705e-15  7.13736964882e-15  4.54437893405e-15  5.75678071486e-15  7.25819028584e-15  5.2912091145e-15  3.97351783495e-15  8.01977967782e-15  3.06053711171e-15  4.70490820776e-15  7.89387045597e-15  5.38784868373e-15  5.12144982579e-15  6.51200755655e-15  7.39591993019e-15  5.5128097329e-15  4.34754472907e-16  6.77739912959e-15  5.15841860707e-15  5.77995264361e-15  4.43997339127e-15  7.34133397636e-15  6.70925869058e-15  4.13029227666e-15  6.72200427946e-15  9.03442799317e-15  1.00140010066e-14  7.17251416649e-15  5.62298852639e-15  9.80912503442e-15  1.41964743041e-14  1.34791547701e-14  1.04304906343e-14  1.09853796889e-14  2.07909070925e-14  2.03400196794e-14  2.27941282728e-14  3.71944668379e-14  4.43182155645e-14  5.68257342616e-14  7.27980100566e-14  9.40735549509e-14  1.33345478898e-13  1.90778311565e-13  2.83616373036e-13  4.78254047797e-13  1.0985837974e-12  4.21733840159e-12  1.10106011945e-12  4.8088728371e-13  2.74655942149e-13  1.85993115793e-13  1.32215991581e-13  9.10186541127e-14  6.76002070606e-14  5.24001158634e-14  4.16216340302e-14  3.18761391988e-14  2.50495527011e-14  2.29453931222e-14  1.76178438826e-14  1.56577266594e-14  1.33158260571e-14  1.24679997884e-14  8.97768706397e-15  5.57630150132e-15  7.72020974303e-15  5.21525410545e-15  4.3676410498e-15  4.82145017155e-15  8.75448323356e-15  7.09475149167e-15  9.51679247155e-15  5.62087328078e-15  5.35270886514e-15  4.86388634579e-15  2.43264307603e-15  4.15935178869e-15 -3.81548918798e-16 -2.02621693476e-16  1.47072738244e-15  4.17576907363e-15  8.41487740396e-16  5.13195184123e-15  3.76733887377e-15
 6.73662729687e-15  6.39715219355e-15  4.28825133341e-15  4.27981156268e-15  3.30589998806e-15  4.10161815386e-15  2.9223753292e-15  1.16588776199e-15 -1.08478332282e-15  2.4715348183e-16  6.18927594639e-15  6.23301462203e-15  8.45030071637e-15  9.85041664644e-15  2.31791602794e-16  3.76481632148e-15  5.34087918304e-15  4.35147677671e-15  6.3299353007e-15  5.58052935378e-15  1.25692346527e-15  9.6100870621e-16  7.82448303905e-15  5.90827252912e-15  2.88544698157e-15  1.09688709955e-15  6.16875369467e-15  4.11551845097e-15  5.16455060934e-15  4.62352605247e-15  7.29508524693e-16  4.25943559965e-15  2.47675073118e-15  2.6939624835e-15  7.57097678835e-16  6.4478456368e-16  8.28620604689e-15  4.94130922303e-15  2.45920703653e-15  3.39661399124e-15  1.5724668631e-15  3.76530694508e-15  7.4973600997e-15  6.57368252156e-15  5.37005584681e-15  8.15706795199e-15  2.74573120691e-15  4.90645407837e-15  1.38193195714e-15  3.68912493251e-15  2.92516184277e-15  9.8762188616e-17  2.81711450796e-15  3.26654808711e-15  6.34134031027e-15  4.30852888259e-15  2.12235109016e-15  3.35964746014e-15  3.1740996985e-15  5.51872696056e-15  2.47187830963e-15  5.79532400431e-15  8.49508458534e-15  6.25353066041e-15  6.81922157028e-15  7.28614342708e-15  1.5590946777e-14  1.48986201257e-14  8.83437105735e-15  9.7972775172e-15  1.8524720057e-14  1.45243623518e-14  2.61619866244e-14  2.76511009915e-14  3.83151967778e-14  5.10738651621e-14  6.84841639908e-14  9.67408247887e-14  1.34424686259e-13  1.8771874855e-13  2.82056966401e-13  4.83630991106e-13  1.10106011945e-12  4.21976121165e-12  1.09268950405e-12  4.76493569901e-13  2.76027726365e-13  1.84632378451e-13  1.26295220587e-13  9.35838106503e-14  7.11745679434e-14  5.44724298957e-14  4.46299750408e-14  2.86428080296e-14  2.27367490351e-14  2.14220851651e-14  1.97571424035e-14  1.22232473284e-14  1.51811056133e-14  7.84138410616e-15  6.72339016446e-15  7.50745345426e-15  5.7739723211e-15  3.70622082168e-15  3.82606864759e-15  7.82194273819e-15  8.13262335815e-15  5.75654755275e-15  2.37343372483e-15  6.43304783329e-15  4.90235959123e-15  1.94902740895e-15  3.27722028175e-16  3.539640633e-15  1.29049945737e-15 -6.94905271024e-16  4.01340120125e-15  5.52759780577e-15  3.48437548486e-15  5.85031253063e-15
 7.67332752021e-15  5.7031835717e-15  8.13984405671e-16  4.60468019448e-15  5.11374390974e-16  4.7406388638e-15  2.03646377401e-15 -7.29893652974e-16  4.32154336877e-15  1.65735877813e-15  9.96314372453e-15  5.11076503272e-15  2.51017999921e-15  7.50051518227e-16  3.25004976903e-16  5.47148686408e-15  3.44301098415e-15  6.26179496346e-15  3.73968339849e-15  1.17164762437e-15 -2.77159981841e-17  2.39068676779e-15  4.79513280715e-15  2.25736951184e-15  3.65077173864e-15  1.47754229898e-15  7.34900830189e-15  7.14470474178e-15  1.59378042499e-15  1.60127873886e-15  5.09259390247e-15  7.77673231204e-15  5.48774812664e-15  4.95492263883e-15  1.497335756e-16  4.26183198793e-15  8.6325931763e-15  7.40814802083e-15  4.5200399908e-15  4.1100383421e-15  5.10781050406e-15  6.74534814341e-15  6.5680501169e-15  6.34265472537e-15  4.49679645435e-15  6.74121502474e-15  7.97882983587e-15  8.36682329741e-15  9.19240947476e-15  9.62906065871e-15  5.64048141077e-15  4.22017705992e-15  6.14067434725e-15  4.29591295323e-15  1.86446644592e-15  3.18241446525e-15  3.01289795391e-15  4.29487601484e-15  4.69901340185e-15  6.10574633982e-15  3.87619206171e-15  5.03599220897e-15  7.13225493935e-15  5.16762275443e-15  4.18934429327e-15  5.53629148908e-15  1.28126704321e-14  1.33633627766e-14  1.35154307726e-14  1.83487181391e-14  1.79174399012e-14  1.59471728207e-14  1.88873187172e-14  2.60958356428e-14  3.35244064955e-14  4.28575854314e-14  5.35931470046e-14  7.24522987779e-14  9.64238697442e-14  1.27313391788e-13  1.83072529022e-13  2.82902708731e-13  4.8088728371e-13  1.09268950405e-12  4.20749893089e-12  1.08928045367e-12  4.78602144194e-13  2.7665774106e-13  1.84267306134e-13  1.30101285335e-13  9.64631218148e-14  7.82832875829e-14  5.63962523553e-14  4.68274791414e-14  3.07344705901e-14  2.31845237049e-14  1.47778058998e-14  1.46899589803e-14  1.22271111393e-14  7.23501561294e-15  6.35489601593e-15  5.97994358132e-15  2.61573429975e-15  1.00857981485e-14  6.52967144492e-15  4.02013595834e-15  7.08636225486e-15  7.58337696054e-15  5.95655917315e-15  4.66252667155e-15  7.30196015906e-15  4.71555559132e-15  5.02316487209e-15  2.85451190804e-15  2.12980410623e-15  4.71747471309e-15  3.53441913029e-15  3.13325579639e-15 -3.13993227685e-16  2.39217860565e-15
 6.31386738181e-15  1.54963615794e-15  4.28436318039e-15  5.6539557511e-15  3.35079148054e-15  6.98394515706e-15  1.3261587821e-16 -1.68079252113e-16  6.24684863533e-15  4.88773904847e-15  8.7095310632e-15  7.59912489712e-15  4.63572549884e-15  3.40179467773e-15  7.03575161171e-15  3.89322544726e-15  5.43401422815e-15  8.35390910055e-15  6.86625715332e-15  3.0629779855e-15  8.51278221265e-15  1.52292525942e-17  2.375793638e-15  5.16208498661e-15  2.49079371126e-15 -4.70570336323e-15  5.10637660962e-15  3.30647580345e-15  1.13765501877e-15  5.88163683612e-15  4.95451837865e-15  2.84178141235e-15  5.54160726891e-15  1.03406015768e-14  3.63146385001e-15  5.18041731018e-15  3.18128631072e-15  1.17371328649e-15 -2.03086084836e-15  3.45950188672e-15  2.93753511167e-15  3.3076419762e-15  4.22590897552e-15  1.72227681267e-15  4.96184577643e-15  6.24283964224e-16  8.23082409112e-15  6.91145173915e-15  9.9023836287e-15  4.84892199822e-15  3.18303950161e-15  8.04788639304e-16  6.11707614714e-15  4.7696754432e-15 -1.46575861821e-16 -2.08354871484e-16  3.50721929274e-16  3.24810407301e-15  3.69549538348e-15  3.38378136058e-15  5.52758131505e-15  5.24262131042e-15  2.70737789133e-15  2.72343656255e-15  2.67739088904e-15  5.80934726542e-15  5.25995878894e-15  1.08406127944e-14  9.59928701236e-15  9.63880587262e-15  1.21055192554e-14  1.53151615551e-14  1.78819380071e-14  2.17594899554e-14  2.3948429194e-14  3.10695974849e-14  3.66355510852e-14  5.69081454143e-14  6.928028132e-14  9.4941651664e-14  1.28318204103e-13  1.81384189008e-13  2.74655942149e-13  4.76493569901e-13  1.08928045367e-12  4.19284014224e-12  1.08832041913e-12  4.80320327052e-13  2.78684044606e-13  1.87017587261e-13  1.27721316524e-13  9.66588513598e-14  7.10337190614e-14  5.57002095632e-14  4.05978383333e-14  3.14538268156e-14  2.43287907457e-14  2.27759183304e-14  1.87484612441e-14  1.35252962977e-14  1.42305138258e-14  1.00652332908e-14  1.27390329001e-14  7.94235991281e-15  1.09496769251e-14  5.48472152716e-15  7.42746992437e-15  1.13999209518e-14 -8.42166752793e-16  4.46517010013e-15  6.73476605563e-15  9.97086822954e-15  7.92862168351e-15  7.04248488217e-15 -8.88143802632e-16  1.66570463218e-15  1.04715990859e-14  4.34882690424e-15  5.37925021365e-16  3.12009783014e-15
 6.68138397876e-15  3.75976049144e-15  6.7138594665e-15  5.26351603147e-15  8.07668761472e-15  9.65537374215e-15  8.80318188293e-15  2.63494433313e-16  6.5037475315e-15  2.00943159755e-15  2.46091158145e-15  4.99518007061e-15  2.22982082279e-15  1.03404002297e-15  5.03558895823e-15  4.98300807121e-15  9.73450508489e-15  1.5772779221e-15 -2.2769837127e-16  3.04191136682e-15  5.79118160674e-15  8.90709855031e-16  5.15503495668e-15  5.96046329765e-15  2.10779709314e-15  2.60912999894e-15  2.1112110064e-15  5.60197115496e-16  2.29149828906e-15  1.75279431853e-15  5.75614750751e-15 -3.51371703229e-16  6.0319353472e-15  5.30709910605e-15  5.21467079583e-15  3.750094057e-15  5.12701273544e-15  1.03648618944e-16  2.62426234808e-16  7.39930289875e-15  5.34818403756e-15  8.54317205811e-15  1.13347461458e-14  6.51951276132e-15  7.29570825934e-15  4.49365950887e-15  4.33962467611e-15 -2.53964414358e-16  1.59378629077e-15  3.69490828068e-15  5.09623404079e-15  4.35361097746e-15  2.63122563459e-15  6.27472164453e-15  1.71662431139e-15  3.61634954211e-16  3.25133779387e-15  4.06862338149e-15  2.24209222637e-15  9.28559843202e-16  4.87197285575e-15  2.66464899981e-15  3.95371410847e-15  4.96375383151e-15  6.27434146256e-15  8.59821672287e-15  9.22172712455e-15  8.29277110039e-15  1.24167544948e-14  7.39237866287e-15  1.29389280028e-14  1.75694380443e-14  1.38823968993e-14  1.51032175106e-14  1.82771044724e-14  3.14588788196e-14  3.05589508788e-14  4.34068971661e-14  5.63157027786e-14  7.10872554964e-14  9.65257754042e-14  1.31318792852e-13  1.85993115793e-13  2.76027726365e-13  4.78602144194e-13  1.08832041913e-12  4.20297377074e-12  1.09033655184e-12  4.79710819302e-13  2.84577745389e-13  1.86345432467e-13  1.30027259364e-13  9.62133221122e-14  7.07263051274e-14  4.97969855653e-14  4.38522570605e-14  2.95607926088e-14  2.36057654816e-14  2.29301065601e-14  2.27581465938e-14  1.24754631081e-14  1.15815708022e-14  1.58872960666e-14  7.40370524186e-15  4.97241975658e-15  2.92658998189e-15  5.31634563598e-15  4.46400269522e-15  3.8498060558e-15  4.11819460766e-15  7.2045553212e-15  4.51548888456e-15  4.08124340742e-15  5.63315746997e-15  5.59520143028e-15  3.36501310324e-15  9.64983139986e-15  1.89107402184e-15  1.24044537288e-15  8.65015007018e-15
 1.16883017752e-14  5.54284659289e-15  8.64413925746e-15  6.6876594996e-15  3.54153618859e-15  3.58457585776e-15  1.40052616098e-16  3.63300224488e-15  3.7815262426e-15  6.75451026519e-15  7.40528565461e-15  9.00815664481e-15  2.49582076557e-15  4.47815454221e-15  6.9260171645e-15  2.53829948348e-15  3.13637310518e-15  5.47699814838e-15  5.46358200415e-15  3.58517374103e-15  4.94090247731e-15 -3.43386101184e-16  2.6002750033e-15  3.31303185105e-15  4.35617712129e-15 -3.26546037841e-15  5.92673780153e-15  4.75352589536e-15  5.65799616917e-15  7.98041464221e-15  2.50547930885e-15  1.21467050828e-15 -3.33728595097e-15  3.73677062412e-15  3.47587072311e-17  8.03971909663e-15  1.20629889559e-15  2.30434809208e-15  4.1419092611e-15  4.31567338693e-15  7.00091866582e-15  8.35629025103e-15  3.20331951299e-15  3.18113476898e-15  1.90316295887e-15  5.53734981965e-15  7.84106379977e-15  5.83321916157e-15  4.6553285447e-15  8.31765772831e-15  5.1926936082e-15 -3.66911170722e-15 -9.7697953568e-16  1.04083989128e-14  6.77726147759e-15  6.2037380539e-15  4.65355270902e-15  8.00068969157e-15 -6.32427303564e-16  1.87056414905e-15  4.55363887561e-15  5.40861192011e-15  8.55061612129e-15  6.7139713566e-15  5.47414506903e-15  5.98863889505e-15  5.9669616516e-15  7.66955254149e-15  9.4260162731e-15  7.41913630169e-15  7.68828621336e-15  1.43077752165e-14  8.49823941749e-15  1.28735492693e-14  1.9157124829e-14  2.31148594947e-14  2.68531898054e-14  3.49094083432e-14  3.98163161409e-14  5.57213505005e-14  6.978769019e-14  9.49249765731e-14  1.32215991581e-13  1.84632378451e-13  2.7665774106e-13  4.80320327052e-13  1.09033655184e-12  4.20983395786e-12  1.09063051334e-12  4.8450178023e-13  2.80373106183e-13  1.84218273398e-13  1.2981916412e-13  9.53594785671e-14  7.04531833817e-14  5.86691302057e-14  4.22197273586e-14  3.17907266295e-14  2.18664281976e-14  1.98978104185e-14  1.79811091444e-14  1.4502911591e-14  1.18969367032e-14  1.10520429603e-14  1.18580713334e-14  6.0551225518e-15  8.55765965816e-15  6.42131858334e-15  2.59841185917e-15  1.04523622012e-14  7.80505366428e-15  2.34326953465e-15  4.10327175205e-15  5.68339439671e-15  2.04132170075e-15  3.50762893164e-15  4.74030706721e-15  1.09599266938e-14  5.78936632374e-15  3.1151234035e-15
 7.01940067139e-15  5.37958676635e-15  3.74201570511e-15  7.64436296368e-15  3.52364870687e-15  1.93226346629e-15  5.56968599847e-15  2.90704803155e-16  3.88490216152e-15  9.30538208813e-15  6.34684706704e-15  9.67908609516e-15  5.59960510853e-15  2.92912706435e-15  4.67169479436e-15  4.10038082271e-15  1.9349670682e-15  5.15866745307e-15  6.33264913659e-15  2.30421331626e-15  9.36019294113e-16  4.84152988588e-16  5.75155171955e-15  4.57789778948e-15  6.78759318834e-15 -1.62387441806e-15  6.21505247396e-15  6.9190399981e-15  2.62410000259e-15  7.66594376634e-15  4.06525763101e-15  2.69788469457e-15  2.30393087334e-15  1.79585158309e-15  8.4906718948e-15  4.79802148393e-15  6.25520374872e-15  4.33153109161e-15  1.02325990525e-14  7.27971890587e-15  7.17720863251e-15  6.20943395152e-15  9.2272946535e-15  3.79093678535e-15  5.76729957707e-15  3.56145448414e-15  1.29837463336e-15  7.96781230511e-15  4.34975312096e-15  6.17445400854e-15  8.28735242611e-15  4.35557322917e-15  4.00831599513e-15  4.26525075626e-15  7.37360678775e-15  8.44025306153e-15  8.7668184623e-15  7.03862312244e-15  6.49827234943e-15  3.0393126855e-15  3.83230419829e-15  9.56347919367e-15  3.2092341763e-15  7.26079510033e-15  1.95939484069e-15  6.93573796986e-15  6.33580934335e-15  5.19273927651e-15  4.29318378609e-15  7.70583677785e-15  7.99715768462e-15  1.41376201639e-14  1.12131066115e-14  8.26899187874e-15  1.2779440904e-14  1.31119256335e-14  1.92310937564e-14  2.78594087069e-14  3.15867330831e-14  4.13294074098e-14  5.34323482646e-14  6.80097337909e-14  9.10186541127e-14  1.26295220587e-13  1.84267306134e-13  2.78684044606e-13  4.79710819302e-13  1.09063051334e-12  4.19748795408e-12  1.08954757625e-12  4.76421643017e-13  2.72489851473e-13  1.84509451748e-13  1.23918477569e-13  9.05849129503e-14  6.9052262839e-14  5.55901430943e-14  4.13281857726e-14  2.85367165709e-14  2.03467702736e-14  1.70058910804e-14  2.13354146641e-14  1.33506979719e-14  1.13276990659e-14  1.28412685365e-14  1.45712600379e-14  7.02281663491e-15  3.36562686524e-15 -2.08786280193e-15  5.4816091782e-15  6.43781036975e-15 -7.11631995088e-16  7.29224804481e-16  1.07793228137e-15  7.80990553326e-15  6.03889150885e-15  2.30079118757e-15  7.75806921226e-15  5.950207757e-15  5.44709020345e-15
 8.20451452156e-15  2.77071753003e-15  3.20492374747e-15  1.15980080567e-15  1.35897226576e-15  5.90515544156e-15 -3.43399536496e-16 -2.67619284472e-15  4.75555840571e-15  2.12367302086e-15  3.76809208845e-15  3.4896952531e-15  4.64630689348e-15  7.33926802359e-15  6.29607678463e-15  6.77068999747e-15  5.86543001449e-16  3.77725435678e-15  3.90818771654e-15  3.66075663397e-15  5.16099347864e-15  2.53654703482e-15  4.71508511072e-15  3.40710136402e-15  5.83658511285e-15  2.43181835421e-15  3.62444768537e-16  1.48671453202e-15 -2.2744091711e-16  4.35916638937e-15  4.71118471865e-15 -1.00269491883e-15  2.16026441761e-15  2.75773535499e-15 -5.52226407836e-16  3.44648786175e-15  4.04159312832e-15  3.14946376537e-15  1.33762358491e-15  1.34067071113e-15  3.39293133295e-15  3.89986396133e-15  2.47327609372e-15  2.25349326472e-15  4.29520061479e-15  5.50981652144e-15  6.72014963237e-15  2.84046866682e-15  7.45017575098e-15  7.54479720397e-15  5.70105471584e-16  1.49622395962e-15  7.05016798415e-15  7.66609389842e-15  5.33550785111e-15  8.90400099327e-15  5.30476667442e-15  7.11291259379e-15  6.05880048586e-15 -2.98520243809e-17  1.07452310865e-16  5.94594935432e-15  7.82271701955e-15  7.3104761455e-15  1.946792599e-15  6.72960363005e-15  2.89198728777e-15  4.46829850563e-16  4.59686490946e-15  7.72545033916e-15  9.68565878715e-15  8.15839034501e-15  1.19447022547e-14  1.07092814561e-14  1.3178228905e-14  1.44416017313e-14  1.49358098714e-14  2.68523879346e-14  3.12446182679e-14  2.94876345353e-14  4.01956665889e-14  5.12713262625e-14  6.76002070606e-14  9.35838106503e-14  1.30101285335e-13  1.87017587261e-13  2.84577745389e-13  4.8450178023e-13  1.08954757625e-12  4.21496974414e-12  1.09512098364e-12  4.79507235818e-13  2.78606520202e-13  1.85086541714e-13  1.30488197753e-13  9.23242943143e-14  7.21061994286e-14  5.40729765323e-14  4.09980332208e-14  2.97601980753e-14  2.23685303076e-14  2.16502980458e-14  1.70075199843e-14  1.21775135981e-14  8.60403667291e-15  7.10603758288e-15  4.83204450738e-15  3.62782626152e-15  1.51614920058e-15  6.12473496405e-15  6.50416292599e-15 -1.03275177081e-15  2.6940346302e-15  5.65886427211e-15  3.30890630442e-15  3.66943869794e-15  6.9586388948e-15  1.09553420563e-14  5.36545331541e-15  8.4586959893e-15
 5.16523825594e-15  4.56083193492e-16  3.74881364175e-15  3.59831271239e-15  3.04605148553e-15  8.86264267124e-15  3.27310908205e-15 -2.89457463098e-16  8.87974094238e-15  1.10478519703e-14  2.38517343258e-15  2.58347597511e-15  3.88792420225e-15  6.43937833419e-15  6.26708804565e-15  9.45898655868e-15  7.80652340868e-15  2.89588494019e-15 -8.68890186818e-16 -7.52973126946e-16 -9.94204198734e-16 -1.19569796537e-16  2.83498329581e-15  3.01921348336e-15  7.78305959402e-15  7.9673792946e-15  8.18403342177e-16  2.21220180491e-15  5.66525075801e-15  6.23154993783e-15  6.27019821388e-15  3.1811093432e-15  6.30158751189e-15  3.90571501157e-16  1.22910441684e-15  1.10825920862e-15  3.19815008447e-15  2.85221919285e-15  2.44126149265e-15  6.13534076302e-15  6.26007650351e-15  4.78986557185e-15  6.93375239151e-15  2.25113557971e-15  2.3332552853e-15  2.14693004904e-15  1.73997126473e-15 -9.16179293129e-16  2.70432583519e-15  6.3003536759e-15  4.04449469431e-15  2.8533214445e-15  4.09136157494e-15  9.7123175412e-16 -3.11157582186e-16  6.08675092001e-15  3.37490150958e-16  2.15976758101e-15  1.08080185847e-14  4.02192148787e-15  2.54160142048e-15  2.56736700096e-15  4.91363651979e-15  3.73212439067e-15  4.24366772365e-15  3.75785524322e-15  6.63321939175e-15  3.72644500999e-15  4.03884739707e-15  7.8194880619e-15  9.47429226381e-15  1.00063261944e-14  4.93634488917e-15  8.10024616807e-15  7.31387379224e-15  6.00341469972e-15  1.47286335439e-14  2.21538716051e-14  2.33660408641e-14  2.55486317216e-14  3.12775739873e-14  3.92490096265e-14  5.24001158634e-14  7.11745679434e-14  9.64631218148e-14  1.27721316524e-13  1.86345432467e-13  2.80373106183e-13  4.76421643017e-13  1.09512098364e-12  4.20006829128e-12  1.08945025457e-12  4.78259188888e-13  2.7976150611e-13  1.82683989654e-13  1.29474263502e-13  9.08958621427e-14  7.07015830018e-14  5.41474228234e-14  3.71766708582e-14  2.84231187667e-14  2.43238053058e-14  1.88717684046e-14  1.32997232806e-14  1.07816527632e-14  1.03591489681e-14  7.9966171497e-15  6.90390644209e-15  7.26334096036e-15  5.94643483522e-15  5.87413460904e-15 -1.35791096622e-15  4.63054470295e-15  2.7873648582e-15  2.33357596107e-15  5.63053200028e-15  6.62435730673e-15  7.33617441499e-15  2.08860817227e-15  7.03547353016e-15
 6.34664282153e-15  5.04592190258e-15  3.35920371819e-15  8.3307518856e-15  7.16170266904e-16  4.86332949382e-15  7.95421902888e-15  1.67169301085e-15  4.52746024317e-15  4.94339427619e-15  2.28143643193e-15  8.53000268881e-15  6.16678346654e-15  6.95694816725e-15  3.13603089326e-15  1.8798807972e-15  8.29888501485e-15  4.12774744969e-15  7.33407214247e-15  1.27383117645e-15 -9.81882231254e-17  5.9982579107e-15  7.37361786987e-15  2.76649923117e-15  1.73347621037e-15  9.46564029858e-15  3.31848126548e-15 -8.47334224499e-16  5.68466662081e-15  9.07997807383e-15  3.56933906736e-15  2.76313774218e-15  1.22249984439e-15  3.35664391395e-15  5.80335376152e-16  6.83698122838e-15  6.16895106952e-15  1.93990988085e-15  1.96096660995e-15  4.52830648e-15  5.67102553223e-15  6.25797440215e-15  5.24153888059e-15  3.53932930026e-15  4.30381373053e-15  8.9966393749e-16  4.02535223435e-15 -2.269401414e-15  2.42525895477e-15  4.3805757469e-15  4.8617986845e-15  5.84675118563e-15  6.34794245013e-15  4.93126761179e-15 -5.86531915895e-16  2.45039932409e-15  4.71835131095e-15 -5.84774282244e-16  6.3407198621e-15  9.58766235248e-15  7.92015222561e-15  1.6922677061e-15  8.03669686815e-15  6.11762379415e-15  6.9257059777e-15  8.83631544151e-15  6.4737773397e-15  2.78327481222e-16  5.83601041926e-15  4.9430230389e-15  7.90781383836e-15  7.23693165924e-15  6.85129786264e-15  4.22377953352e-15  5.47541654853e-15  1.39414554898e-14  1.17833879762e-14  1.71420487824e-14  1.9844861875e-14  2.29305463673e-14  2.57148245211e-14  3.10472036224e-14  4.16216340302e-14  5.44724298957e-14  7.82832875829e-14  9.66588513598e-14  1.30027259364e-13  1.84218273398e-13  2.72489851473e-13  4.79507235818e-13  1.08945025457e-12  4.19697918675e-12  1.09081502892e-12  4.82069237569e-13  2.7655497183e-13  1.854694061e-13  1.33159514561e-13  9.57029340758e-14  7.13694201667e-14  5.43376562626e-14  3.89549270762e-14  2.910999705e-14  2.55308389676e-14  2.40240265659e-14  1.85127793569e-14  1.39265897907e-14  1.14581644951e-14  9.45893025501e-15  1.22152879267e-14  1.02937269143e-14  6.54551460027e-15  5.11537892718e-15  1.00418905292e-15 -6.89038175294e-16  5.64588785697e-15  5.64091881918e-15  6.81353959773e-15  6.6967908387e-15  3.51297013503e-16  7.70286410043e-17
 9.62502890847e-16  5.86315069212e-15  1.92373545839e-15  8.64464668336e-15  3.72341016581e-15  6.23918740167e-15  9.38198323786e-15  6.98139073807e-15  4.52143477689e-15  6.16260361109e-15  2.78933116551e-15  5.17141045046e-15  4.19306174648e-15  4.78001565726e-15  6.56102123899e-15  9.14876842153e-15  7.63236061684e-15  3.51264755555e-15  8.00074659961e-15  5.30524812447e-15  5.54747575393e-15  1.92864798794e-15  8.54063361222e-15  4.09082478296e-15  2.72939295117e-15 -1.30823948012e-15  4.1935571057e-16  3.10033610326e-15  4.4297124384e-15  3.96349385169e-15  4.09450706569e-15  4.67913508492e-15  2.23866893451e-15  6.53165058955e-15  1.55086678773e-15  7.68858794119e-15  4.96216693169e-15 -2.06796335869e-16  1.44513111e-15  7.73872005574e-15  7.99903245266e-15  7.43257012854e-15  2.42026643265e-15  3.2273929585e-15  2.38434305372e-15 -1.24115539617e-15  5.38710323048e-15  3.32146387142e-15 -3.70577804812e-16  6.80348870575e-15  6.50533678837e-15  1.93188408771e-15  5.71553700533e-15  5.30597948708e-15  4.99243138574e-15  4.62368294402e-15  8.54378403223e-15  2.69842773602e-15  1.00480264525e-14  9.59039764449e-15  4.73266234282e-15  1.70077835118e-15  3.10884936045e-15  3.08445321663e-15  5.56127045645e-15  3.82683546692e-15  2.64924584603e-15  1.22076461153e-15 -8.0571830402e-17  3.73592155863e-15  8.32365307054e-15  8.40010781242e-15  6.95734868522e-15  1.19425252142e-14  7.33808652434e-15  9.2110742553e-15  1.13952528595e-14  1.40777943102e-14  1.6814369859e-14  1.92428473257e-14  2.29363275291e-14  2.17708019516e-14  3.18761391988e-14  4.46299750408e-14  5.63962523553e-14  7.10337190614e-14  9.62133221122e-14  1.2981916412e-13  1.84509451748e-13  2.78606520202e-13  4.78259188888e-13  1.09081502892e-12  4.20149108655e-12  1.09277790367e-12  4.8142836288e-13  2.78579000744e-13  1.82965799152e-13  1.31199777616e-13  9.58195776307e-14  7.2507313642e-14  5.2127487704e-14  4.03292132921e-14  3.10788125388e-14  2.42416842713e-14  1.85113015926e-14  1.17658007964e-14  1.36303086647e-14  1.23091372525e-14  8.49088308545e-15  8.6308923401e-15  6.05749406232e-15  1.16898696865e-14  1.15369610615e-14  1.0251672395e-14  8.91119956778e-15  4.03517581279e-15  6.39175689315e-15  4.84231544657e-15  1.72065398672e-15  6.89184422834e-15
 2.45445509699e-15  8.1798445791e-15  4.91285321851e-15  7.54167471116e-15  6.56325970556e-15  4.34537752175e-15  6.88848818705e-15  4.76806323822e-15  1.30090392152e-15  3.38504436689e-15  5.40480038308e-15  1.6273231514e-15  5.28153396673e-15  2.77659155991e-15  4.82334552387e-15  6.54594180785e-15  3.94887129648e-15  5.1257200132e-15  5.57519205092e-15  8.69653733226e-15  4.82921330465e-15  3.13489576923e-15  6.1725102187e-15  4.66897919015e-15  3.99859568724e-15  4.87826959572e-15  5.8617806071e-16  1.47690613801e-15  1.30862024093e-15  7.91375469236e-15 -6.30798646766e-18 -4.14525099601e-16  5.11645140917e-15  8.96435430014e-15  7.72350330841e-15  5.56239082471e-15  5.95091384804e-15  6.18718715593e-15  5.64181354983e-15  3.18626728963e-16  5.60893754719e-15  6.20410648492e-15  3.86338581182e-15  4.26597754708e-15  7.34901723824e-15  3.10676967015e-15  6.8891067967e-15  3.70195163295e-15  5.74891002569e-15  3.82640820973e-15  3.51370798079e-15 -1.0825998102e-15  7.61238165032e-15  5.52318814155e-15  3.50385451654e-15  5.22414041867e-15  4.426604716e-15  3.27070569824e-15  6.19403376487e-15  8.00944158526e-15  5.70809501755e-15  7.4953622821e-15  3.79136124184e-15  1.85021900609e-15 -2.37822273801e-15  3.74123598407e-15  1.99845563138e-15  6.15942051769e-16  4.18367104553e-15  6.81671655851e-15  7.67320429063e-15  8.64851990414e-15  4.83131875339e-15  8.76536913704e-15  7.44246232811e-15  5.74675436586e-15  1.32517874081e-14  1.28863445681e-14  1.21463771663e-14  1.80256347058e-14  2.40266245539e-14  1.78466698783e-14  2.50495527011e-14  2.86428080296e-14  4.68274791414e-14  5.57002095632e-14  7.07263051274e-14  9.53594785671e-14  1.23918477569e-13  1.85086541714e-13  2.7976150611e-13  4.82069237569e-13  1.09277790367e-12  4.21999282641e-12  1.09343463483e-12  4.77265376721e-13  2.82328721658e-13  1.82783346056e-13  1.27674503503e-13  9.35552593336e-14  7.21366377003e-14  5.21708751412e-14  3.88625896865e-14  3.17451355477e-14  2.77911473982e-14  2.18977858173e-14  2.17178552151e-14  1.60819226393e-14  1.26442741333e-14  1.22266676088e-14  1.28736000191e-14  6.38059244116e-15  5.22386522108e-15  1.13703437067e-14  7.61826284208e-15  4.95183509479e-15  4.43057119166e-15  6.75538819643e-15  3.38749939202e-16  3.15293220301e-15
 7.60601896593e-15  9.5171245396e-15  3.81082731578e-15  4.86173046726e-15  3.77147551323e-15  1.42412586029e-15  5.88056409135e-15  1.41302393792e-15  3.61255791205e-15  6.99810336246e-15  2.78156126412e-16  3.29048993796e-15  3.39387723686e-15  4.05865727946e-15  7.34780933984e-15  4.5562336777e-15  4.70877619732e-15 -3.26592631537e-16  3.23720549322e-15  3.99885309732e-15  7.53128544786e-15  2.07469534444e-15  2.68274979389e-15  3.69794673259e-15  4.93308795214e-15  5.03111833344e-15  4.6326674997e-15  4.23888438322e-15  5.8674112561e-15  9.65434620442e-15  5.48766066625e-15  4.28967663964e-15  6.2810948492e-15  7.9896624163e-15  6.78555661624e-15  8.24356696237e-15  7.91546967223e-15  1.04694979714e-14  4.00619867446e-15  5.20848557711e-15  6.10676565748e-15  2.94598863875e-15  4.82665318388e-15  3.39537261482e-15  3.83203057838e-15  6.48640212642e-15  6.06652448011e-15  1.58016631882e-16  3.95393721625e-15 -5.09532665133e-16  8.57512149498e-15  3.55687182862e-15  9.71397131783e-15  8.66045068666e-15  2.16347116781e-15  8.56213105326e-15  4.86206089976e-15  3.32772815564e-15  4.26435551413e-15 -3.93678507542e-16  4.5457157394e-16  3.10725136805e-15  8.69463873756e-15  1.9217123627e-15  3.71958200714e-15  1.21211284949e-15  4.84160456777e-15  5.03747518468e-15  2.02604984333e-15  4.11198276937e-15  4.14805539405e-15  1.03157122641e-14  7.33699535277e-15  8.18505737084e-15  7.50450210341e-15  1.04702530154e-14  9.35147651819e-15  1.10848771412e-14  7.93886815623e-15  1.20123116487e-14  1.62843846205e-14  1.81914297058e-14  2.29453931222e-14  2.27367490351e-14  3.07344705901e-14  4.05978383333e-14  4.97969855653e-14  7.04531833817e-14  9.05849129503e-14  1.30488197753e-13  1.82683989654e-13  2.7655497183e-13  4.8142836288e-13  1.09343463483e-12  4.20308647919e-12  1.09633235886e-12  4.79168090265e-13  2.82230999169e-13  1.86513755164e-13  1.30877317777e-13  9.80886245309e-14  6.91840267079e-14  5.54765387406e-14  4.24959809951e-14  3.15633799956e-14  2.58439253319e-14  1.86858424641e-14  1.69750384197e-14  1.37276420839e-14  9.93571275964e-15  5.77814380767e-15  5.11795275468e-15  8.85870439425e-15  8.24041867552e-15  1.02343016308e-14  4.90874727206e-15  1.24858469145e-14  7.78760881667e-15  4.69931799656e-15  6.54334510116e-15
 3.4839633591e-15  1.02617414003e-14  2.36859626992e-15  5.16581457694e-15  2.92281551111e-15  3.82501237397e-15  1.9996908885e-15  1.29062615854e-15  1.63521879685e-15  7.25327740517e-15  3.16464810382e-16  4.04483842817e-15  2.86340923575e-15  3.72156955114e-15  4.92411401914e-15  5.00565809558e-15  1.20068881415e-14  4.75909257788e-15  2.41617364653e-15  7.01087034906e-16  3.06646282954e-15  7.69649034383e-15  3.10943643841e-15  4.91373889534e-15  6.58343649764e-15  5.44890908844e-15  7.44290275536e-15  4.69144844023e-15  4.73571434107e-15  1.08900684663e-15 -3.57021950509e-15  2.54294452732e-15  2.06135700677e-15  3.04474501805e-15  7.51745036596e-16  4.22975283491e-15  3.59730626003e-15  4.91702333097e-15  5.54407790889e-16  2.88580067058e-15  9.14904917572e-15  7.08816193314e-15  3.25623507925e-15  3.36012266867e-15  4.06472472752e-16  4.67174329712e-15 -1.3999380242e-16 -1.0979114584e-15  6.55828338248e-15  1.81787184701e-15  2.1539158275e-15  1.31080336721e-15  8.89632579239e-15  5.24768285543e-15  3.69906760387e-15  3.49378437148e-15  3.62883528972e-16  6.31788467132e-16 -3.67137704349e-16  8.14521107754e-15  8.85978637573e-15  4.17769809243e-15  6.37938480938e-15  6.78191650307e-15  3.21365486904e-15  3.6108629114e-15  4.28610460014e-15  2.12683749761e-15  4.10389565666e-15  8.92163254996e-15  3.82432252519e-16  9.46509002363e-15  1.0795382174e-14  5.64996689114e-15  6.49742494719e-15  8.35666616264e-15  5.53332905379e-15  8.56632168545e-15  2.60822695905e-15  1.02838418114e-14  1.34305478172e-14  1.0910907959e-14  1.76178438826e-14  2.14220851651e-14  2.31845237049e-14  3.14538268156e-14  4.38522570605e-14  5.86691302057e-14  6.9052262839e-14  9.23242943143e-14  1.29474263502e-13  1.854694061e-13  2.78579000744e-13  4.77265376721e-13  1.09633235886e-12  4.21169957288e-12  1.0908127776e-12  4.87720701795e-13  2.80464440267e-13  1.83853233318e-13  1.31535767704e-13  9.67113591006e-14  7.35424504086e-14  5.3339030252e-14  4.57255834342e-14  3.26537305849e-14  2.38361554507e-14  1.90938972129e-14  2.18107905383e-14  1.17568486275e-14  1.14429854856e-14  7.34478408074e-15  9.2528710439e-15  1.00853664854e-14  7.59408676556e-15  1.04433345087e-14  8.52506485487e-15  8.71452899573e-15  1.09449779425e-15  2.51577568481e-15
 2.62310844222e-15  2.88472400469e-15  7.07328987893e-15  5.1515760583e-15  3.59661655236e-15  8.02989635113e-15  1.20857703394e-15 -2.30965679034e-15  3.37094430579e-15  4.34395022328e-15  3.51332401395e-15  2.30422799911e-15  2.40717221262e-15  7.74962956731e-15  6.28212762175e-15  2.31360716352e-15  1.0267956445e-14  5.91535245654e-15  7.87887947351e-15  9.65254864178e-15  7.50753321411e-15  5.63191767019e-15  7.82772862601e-15  4.84763529546e-15 -1.21983746496e-15 -9.72811873652e-16  1.86526288352e-15  2.8117708565e-15  5.52104464486e-15 -6.78209139265e-16  2.34370517548e-15  2.99305354973e-15  4.6981482819e-15  1.84854225661e-15 -1.02486927427e-15  3.27546683844e-15  5.81371092938e-15  8.68231753455e-15  4.4076017531e-15  3.9017393695e-15  8.6251663778e-15  5.03808758143e-15  5.13945054282e-15  3.59977263005e-15  3.5423708811e-15  4.07723938936e-15  6.57111316321e-15  4.36840144705e-15  9.07541587275e-15  3.29630465849e-15  3.36354413406e-15 -3.31688584032e-15  3.74494602003e-16  4.7445779966e-15  4.39584900271e-15  3.23910228601e-15  4.38157988384e-15  3.35734753746e-15 -8.13062013787e-16  4.39435371412e-15  6.57388712162e-15  3.90600115777e-15  7.15198585646e-15  2.35217691497e-15  4.78131999018e-15  9.05443311e-15  4.20494679238e-15  1.66087229629e-15  8.69739944605e-16  6.51977328621e-15  4.21549957004e-15  7.14530186759e-15  9.16422193262e-15  3.7929705137e-15  5.40759639627e-15  3.19880384486e-15  7.06370472854e-15  9.53165850873e-15  5.43433980893e-15  9.13618463187e-15  9.79293670272e-15  6.65518107555e-15  1.56577266594e-14  1.97571424035e-14  1.47778058998e-14  2.43287907457e-14  2.95607926088e-14  4.22197273586e-14  5.55901430943e-14  7.21061994286e-14  9.08958621427e-14  1.33159514561e-13  1.82965799152e-13  2.82328721658e-13  4.79168090265e-13  1.0908127776e-12  4.19826763678e-12  1.09572756954e-12  4.78958313989e-13  2.78810271046e-13  1.81411695653e-13  1.31408994339e-13  9.87923567679e-14  7.26781924688e-14  5.49637364079e-14  4.1041527146e-14  3.39118664395e-14  2.69270059852e-14  2.15408923699e-14  1.40095586386e-14  8.6865296158e-15  1.16140025493e-14  9.7259511043e-15  8.70879138568e-15  7.51374319835e-15  8.12296991601e-15  2.97850901147e-15  4.94556381345e-15  4.61408557476e-15  3.14047508598e-15
 4.36659785352e-15  6.53018913588e-15  7.60606379758e-15  6.53494934231e-15  4.22438437259e-15  5.83636516304e-15  5.89281051598e-15  4.13582228033e-16  4.4025869569e-15  2.06112096239e-15  5.47000184445e-15  3.97708086034e-15  4.73336743085e-15  5.16038208663e-15  6.35847485533e-15  6.91526597119e-16  4.87209915865e-15  4.67965169707e-15  5.36670828874e-15  2.71426994537e-15  3.27767094309e-15  2.14525618618e-15  5.89694293067e-15 -2.93744623848e-17 -1.5396679853e-15  2.54269327549e-15  1.92688328254e-15  3.96909023386e-15  4.00305633796e-15  5.41319949404e-15  2.55698112887e-15  2.45531498645e-15  2.54954068852e-15  2.86438940362e-15  1.95727760983e-15  3.97589121071e-15  6.34198277568e-15  8.1626595862e-16  1.93238726908e-15  3.52730336781e-15  6.26791356951e-15  2.03331857104e-15  9.06518491531e-15  4.71108404194e-15  6.30093983063e-15  6.32004731619e-15  4.39102818399e-15  6.66225575154e-15  4.27151348767e-15  4.69252330056e-15  7.03096912379e-15  2.69184169601e-15  2.63939749373e-15  4.3945961381e-15  4.48349320758e-15  2.47712504865e-15  1.36560188041e-15  3.63167896971e-15  1.32573514522e-15  4.15178728109e-15  8.42671864151e-15  7.36097941141e-15  9.16141943777e-15  4.1876111121e-15  6.27631738559e-15  4.62318925675e-15  4.89633849609e-15  3.20963642449e-15  2.4610563149e-15  7.37483170464e-15  9.0282213548e-15  9.36236810716e-15  1.07785425891e-14  8.95973440411e-15  7.52067975862e-15  8.58319523667e-15  3.78390988897e-15  9.32614969883e-15  6.69809948649e-15  5.60977414826e-15  1.00635672527e-14  6.4399064119e-15  1.33158260571e-14  1.22232473284e-14  1.46899589803e-14  2.27759183304e-14  2.36057654816e-14  3.17907266295e-14  4.13281857726e-14  5.40729765323e-14  7.07015830018e-14  9.57029340758e-14  1.31199777616e-13  1.82783346056e-13  2.82230999169e-13  4.87720701795e-13  1.09572756954e-12  4.2229421881e-12  1.09562099826e-12  4.81463716441e-13  2.82650086327e-13  1.86946328915e-13  1.33529344431e-13  9.64456232909e-14  7.292553108e-14  5.50565649583e-14  4.28477327464e-14  3.32567490195e-14  2.63396102866e-14  1.8800833539e-14  1.45234564843e-14  1.3169359202e-14  1.12255034255e-14  1.18208345227e-14  1.13474090317e-14  7.9174546962e-15  1.00537954795e-14  1.12488365089e-14  2.49354440208e-15  5.22805970508e-15
 4.93697644781e-15  2.71539911073e-15  8.07388989171e-15  5.02865377802e-15  5.58214282123e-15  5.68422937265e-15 -2.4567439127e-15 -2.47102721851e-15 -1.75694610989e-17  4.25322562515e-15  5.27776516738e-15 -1.93546031671e-15  4.10569282171e-15  4.94354799885e-15  6.94202056723e-15  1.42431502869e-15  3.71127731303e-15  2.99648327849e-15  2.85808252681e-15  5.37886921441e-15  5.32733652131e-15  8.97585518818e-15  6.97526660607e-15  4.89718633692e-15  1.56030838147e-15  1.81252418449e-15  2.64785096809e-15  2.8274781572e-15  4.54302252244e-15  6.55261361969e-15  1.83051353329e-15 -8.28902552908e-16  2.46879654915e-15  2.57818690961e-15  6.329244897e-15  8.92100327205e-16  4.52891508156e-15  3.17221818854e-15  3.97093444735e-15  1.21822286821e-15  3.34540204343e-15  3.67694014097e-15  4.13457634537e-15  2.07806309955e-15  2.80160789738e-15  3.55552006293e-15  6.67395926861e-15  3.79730910476e-15  4.72132119354e-15  7.0690066494e-15  3.07113357028e-15  5.28930273581e-15  3.59553604414e-15  4.04282064656e-15  8.2415996517e-16 -2.05827070034e-16  5.46501340945e-16  3.55191161205e-15  4.92153238612e-15  5.15280999867e-15  8.80941369664e-15  4.65867638621e-15  3.66408308363e-15 -2.32720966717e-15  1.75599621281e-15  1.44363624693e-15  2.01217224979e-15  6.56773513997e-16 -1.70850212877e-15  5.27268749246e-15  3.05422011448e-15  2.82560629961e-15  7.54156729695e-15  2.76847853098e-15  7.43006293941e-15  9.48271742778e-15  1.26253802684e-14  1.06838178371e-14  6.47170820201e-15  8.26967939085e-15  1.13698112282e-14  6.44483946958e-15  1.24679997884e-14  1.51811056133e-14  1.22271111393e-14  1.87484612441e-14  2.29301065601e-14  2.18664281976e-14  2.85367165709e-14  4.09980332208e-14  5.41474228234e-14  7.13694201667e-14  9.58195776307e-14  1.27674503503e-13  1.86513755164e-13  2.80464440267e-13  4.78958313989e-13  1.09562099826e-12  4.21739144514e-12  1.09676254028e-12  4.75917054376e-13  2.79227828791e-13  1.88255187921e-13  1.29486560444e-13  9.27342328668e-14  6.95586850413e-14  5.34954930952e-14  4.49420634079e-14  3.60819069898e-14  2.54696939319e-14  1.98863081975e-14  1.85593627713e-14  1.34801482527e-14  1.46696601171e-14  1.3337067305e-14  9.5845187245e-15  1.00680999071e-14  9.92867586575e-15  7.21675961893e-15  4.90805502949e-15
 5.79469463022e-15  6.20186533902e-15  8.6873295194e-15  5.07068042686e-15  8.66003063647e-15  1.73034218645e-15  1.91495505737e-15  4.15371723136e-15  2.89309965802e-15  1.46219130358e-15  2.84486621839e-15  2.73264222983e-15  4.03917104972e-15  4.36461067988e-15  2.16051306201e-16  1.35563240985e-15  4.81110084206e-15  6.64105502649e-15  7.25696148688e-15  3.99093735671e-15  9.82238542547e-15  1.22168255354e-15  2.09447754459e-15  2.71856053454e-15 -1.04390467208e-15 -9.02982773531e-16  9.32594049455e-16  1.15839651005e-15  6.60578495967e-15  4.73137680828e-15  5.81814797247e-15 -5.50217895076e-16  4.74522358571e-15  6.59130001127e-15  3.82463879627e-15  5.18151912434e-15  8.91773375245e-15  7.30441898228e-15  7.77204010253e-15  2.30493826062e-15  6.88384547304e-15  4.67086444049e-15  3.34005774418e-15  8.72088743354e-15  1.31645986422e-14  6.68981235651e-15  2.73047785025e-15  7.41531463865e-15  9.68563251242e-15  1.01722126337e-14  1.23562153035e-14  8.88041404456e-15  1.12785365258e-14  8.79683594024e-15  3.15249972988e-15  2.40358707573e-15  1.2302038652e-16  7.15468373296e-15  3.69163774168e-15 -3.48423052738e-15  2.87606500705e-15 -4.76447651301e-16  4.12067613813e-15  2.59876542837e-15  2.43769329991e-15  5.34642627121e-15  3.03314470413e-15  2.57767842451e-15  4.79506246855e-15  8.47311426726e-15  3.47646918047e-15  6.68979488503e-15  6.58471878882e-15  1.04524430895e-14  3.82646523848e-15  4.9126077868e-15  7.81087089818e-15  6.94137549059e-15  4.7161790079e-15  1.9257165549e-15  6.13403563644e-15  5.9275005735e-15  8.97768706397e-15  7.84138410616e-15  7.23501561294e-15  1.35252962977e-14  2.27581465938e-14  1.98978104185e-14  2.03467702736e-14  2.97601980753e-14  3.71766708582e-14  5.43376562626e-14  7.2507313642e-14  9.35552593336e-14  1.30877317777e-13  1.83853233318e-13  2.78810271046e-13  4.81463716441e-13  1.09676254028e-12  4.21814558472e-12  1.09053422061e-12  4.79743382114e-13  2.83165393263e-13  1.84517353008e-13  1.2845303601e-13  9.71183487354e-14  7.24471199111e-14  5.29414363215e-14  4.24064949881e-14  3.41429992695e-14  2.75471035974e-14  2.26277239525e-14  1.89106280233e-14  1.50248328133e-14  1.39965754402e-14  9.16158333779e-15  1.00621332241e-14  9.52993777173e-15  1.00773286304e-14  1.23849741606e-14
 6.19125974991e-15  2.98892687483e-15  6.25362257657e-15  5.39666539208e-15  6.77247124918e-15  4.29973327504e-15  5.95043206706e-18  2.07611716758e-16 -3.02748038608e-16  2.01925818437e-15  3.42088518983e-15  2.64840592388e-15  6.25873414375e-15  7.97209027086e-15  4.97204112616e-15  4.50571591859e-15  5.5900963291e-15  6.20330504547e-15  6.22929350833e-15  6.03426883287e-15  8.09236149653e-15 -3.01599018553e-15  2.28011033712e-15  3.72253241128e-15 -2.54574787766e-15  3.98647460536e-15  7.11826377475e-16  5.03920468572e-15  5.44137895943e-15  2.33777392227e-15  3.74556048423e-15  5.24162862079e-15  3.79923290206e-15  7.01315774019e-15  8.10167965463e-15  6.54900858285e-15  7.70360573089e-15  5.66815775685e-15  6.42253191166e-15  1.0502700801e-15  6.38797224646e-15  2.66303150086e-15  3.00294695267e-15  4.23390330899e-15  6.03909068727e-15  6.71821156248e-15  2.79294422364e-15  2.13855714233e-15  7.72959364634e-16  6.18132602172e-15  6.39446487431e-15  7.29596183357e-15  8.1636775738e-15  8.90902174259e-15  6.70878422563e-15  1.57190110934e-15  3.19485024543e-15  4.26545358739e-15  1.48146563692e-15  1.16605211821e-15  6.79474587921e-15  4.16823189847e-15  6.1623843255e-15 -7.86905381718e-16  9.11563145943e-16  7.26992571269e-15  6.63858556163e-15  4.17862298636e-15  6.80464799688e-15  5.53587324348e-15  6.99618481753e-15  4.92478257471e-15  6.30268098114e-15  5.46525792246e-15  4.00538124359e-15  7.53424899978e-15  3.22145610209e-15  5.4021037532e-15  2.06337229486e-15  5.48654978204e-15  4.92712062679e-15  3.26570384215e-15  5.57630150132e-15  6.72339016446e-15  6.35489601593e-15  1.42305138258e-14  1.24754631081e-14  1.79811091444e-14  1.70058910804e-14  2.23685303076e-14  2.84231187667e-14  3.89549270762e-14  5.2127487704e-14  7.21366377003e-14  9.80886245309e-14  1.31535767704e-13  1.81411695653e-13  2.82650086327e-13  4.75917054376e-13  1.09053422061e-12  4.19981279346e-12  1.0965471132e-12  4.8108828465e-13  2.73663811999e-13  1.81325540985e-13  1.32841156345e-13  9.73035609679e-14  7.3163220275e-14  5.69494611601e-14  4.39975803709e-14  3.52651486353e-14  2.99359230081e-14  2.22268813882e-14  1.90657839688e-14  1.47232694844e-14  1.26817294569e-14  9.93820934699e-15  5.41743158125e-15  7.80761173914e-15  6.29149306143e-15
 1.04030050293e-14  6.55266726494e-15  6.49527558554e-15  4.58530246465e-15  6.26825980017e-15  3.62507467683e-15  7.462834878e-15 -4.07688645348e-15  1.80055674274e-15  3.69672572873e-15  2.3133718513e-15  3.6055444436e-15  4.07325914323e-15  8.30163411031e-15  6.12650821817e-15  3.33127130734e-15  4.51167162853e-15 -3.25100625255e-17  9.32223080502e-16  5.10639846909e-15  8.3128348568e-15  4.67506346296e-15  3.90747869898e-15  5.88521414046e-15  2.13292994182e-15  3.90042791824e-16  3.04761058774e-15  3.98190482767e-15  3.26370523585e-15  2.19043054046e-15 -4.00387322125e-16  4.18139790393e-15  3.33440444151e-15  2.03383928846e-15  3.35431541443e-15  6.80395663632e-15  3.98737226652e-15  4.4993009456e-15  7.06912564083e-16  4.27016172668e-15  6.16181596584e-15  3.4641803122e-15  6.37617266709e-15  6.73975887263e-15  5.72011268305e-15  3.86147608404e-15  6.54629062412e-15  7.26484719048e-16  3.96057846801e-15  3.49077857002e-15  6.58389184021e-15  7.63759609118e-15  3.05019582406e-15  1.76114006855e-15  7.10250111355e-15  2.00563376137e-15  8.65701326479e-15  2.46652851507e-15  6.14105318421e-15  3.65253086929e-15  1.23187414465e-14  1.83997078418e-15  6.00947542217e-15  1.56685905829e-15  1.35673552339e-15  2.74567095915e-15  1.57912032209e-15  1.60642327217e-15  4.13470396434e-15  1.12013984602e-14  3.15610580985e-15  3.18635154373e-15  4.40049917187e-15  3.5489553173e-15  5.16873921358e-15  6.80818606382e-15  4.9395918456e-15  7.75997860308e-15  8.17705575003e-15  5.08418274139e-15  6.18578769659e-15  5.27009365495e-15  7.72020974303e-15  7.50745345426e-15  5.97994358132e-15  1.00652332908e-14  1.15815708022e-14  1.4502911591e-14  2.13354146641e-14  2.16502980458e-14  2.43238053058e-14  2.910999705e-14  4.03292132921e-14  5.21708751412e-14  6.91840267079e-14  9.67113591006e-14  1.31408994339e-13  1.86946328915e-13  2.79227828791e-13  4.79743382114e-13  1.0965471132e-12  4.203031419e-12  1.09656351143e-12  4.79205994868e-13  2.80087544168e-13  1.8825722961e-13  1.33042419913e-13  9.76483142947e-14  6.99121929633e-14  5.7923458944e-14  4.11825662702e-14  3.68355516991e-14  2.717907011e-14  2.00109877554e-14  1.34356397638e-14  1.65590450785e-14  1.38287295304e-14  9.73123605957e-15  6.92179348553e-15  5.27908114579e-15
 7.16590000606e-15  1.41713737308e-14  7.19471399579e-15  4.1542672052e-15  8.81497648273e-15  6.76112425785e-15  4.3974837696e-15  1.8529722764e-15  5.08951943857e-15  5.13177474284e-15  4.18515404065e-15  5.29763010607e-15  2.34201061189e-15  5.54957271614e-15  1.70947479156e-15  3.02225404826e-15  7.45535976367e-16 -2.45931040165e-15  8.88185788076e-16  2.03779618737e-15  4.28628433748e-15  5.20685526318e-16  3.75177295859e-16  2.31164646475e-15 -1.79013830689e-15 -4.56947108559e-15  6.94557573495e-16  6.03918599261e-15  2.87499655284e-15  5.91899197752e-15  4.6136877814e-15 -2.2681584523e-15  1.31023792364e-15  2.27156873e-15  5.62196596481e-16  7.99984608882e-15  5.90527595446e-15  7.52806156325e-15  5.37416440395e-15  4.06215689311e-15  1.92176786977e-15  2.54442580167e-15  6.63424282483e-15  7.48824126043e-15  4.40128841454e-15  7.46455917628e-15  8.31477847871e-15  3.22154573722e-15  3.35272322982e-15  4.57532804333e-15  8.13084094628e-15  6.77882954457e-15  6.63979618884e-16  5.64728944798e-15  5.08566613478e-15  5.88661358148e-15  6.13410216723e-15  1.21152068232e-14  5.77000480653e-15  3.80005899664e-15  8.18332949606e-15  4.59210466999e-15  2.55690816226e-15  2.79047982585e-15  4.96738261697e-15  3.96448292321e-15  3.11692337361e-15  5.03625921445e-15  5.37706918447e-15  1.01519893875e-14  9.04632735714e-15  4.31774214624e-15  8.08050086243e-15  7.08599292611e-15  5.08192764512e-15  6.98322540392e-15  4.28977930902e-15  2.87511159787e-15  5.12238910384e-15  5.36727206122e-15  3.74960323873e-15  8.63615802771e-15  5.21525410545e-15  5.7739723211e-15  2.61573429975e-15  1.27390329001e-14  1.58872960666e-14  1.18969367032e-14  1.33506979719e-14  1.70075199843e-14  1.88717684046e-14  2.55308389676e-14  3.10788125388e-14  3.88625896865e-14  5.54765387406e-14  7.35424504086e-14  9.87923567679e-14  1.33529344431e-13  1.88255187921e-13  2.83165393263e-13  4.8108828465e-13  1.09656351143e-12  4.21920899053e-12  1.09095491093e-12  4.81326747867e-13  2.81550668643e-13  1.8560715748e-13  1.32266821e-13  9.30364735128e-14  7.18674220514e-14  5.33284283889e-14  4.75440717602e-14  3.40747050297e-14  2.60148981434e-14  1.79578684641e-14  1.89720591094e-14  1.31802887336e-14  1.1236194473e-14  8.03417693683e-15  1.02756372915e-14
 8.11197957024e-15  3.2069098494e-15  7.10712846122e-15  3.50251024264e-15  2.83328029492e-15 -2.10938549464e-15 -9.47544358666e-16  3.32347249394e-15  1.13604675758e-15  6.84785540603e-15  4.36516977418e-15  6.51614334865e-15  1.61732064133e-15  8.64778341862e-15  3.44199904994e-15  2.81650679006e-15  3.45382662834e-15  4.91215130812e-15  7.25907910994e-15  9.762843472e-15  1.35313050403e-14  8.16328917184e-15  7.37775624413e-15  7.1568584429e-16  3.85321546764e-15  3.45383794506e-15  3.57564339588e-15 -1.57274312689e-15  9.09093622315e-15  4.21283412677e-15  5.20537876416e-15  5.81930189267e-15  8.11284602887e-15  7.09958555264e-15  4.01825912293e-15  2.30366693838e-16  6.7402281234e-16  2.82435125452e-15 -1.03306803128e-16  5.9790166236e-15  1.17752132208e-15  3.14270409552e-15  4.06754895995e-15  2.47927164371e-15  4.26687859986e-15  4.45030208481e-15  7.28029341382e-15  5.58359658569e-16  5.09197756766e-15  6.73305632487e-15  2.50158480334e-15  5.840206737e-15 -8.13968906518e-16  2.93228908807e-15  4.85552650194e-15  1.96704980822e-15  5.20334562649e-15  9.65973072679e-15  3.73346511067e-15  6.89955578092e-16  3.99106426509e-15  1.73037945241e-15  6.35245784317e-15  4.20539962154e-15  9.2891716034e-15  4.85223176501e-15  2.74448441204e-15  5.63428120872e-15  4.47917227919e-15  4.83162761382e-15  1.53456434599e-15  2.26111473243e-15  5.63822699325e-15  2.93779055202e-15  5.27303826309e-15  4.65417778156e-15  2.70591443503e-15  6.38786917011e-15  7.66848097601e-15  1.0122327118e-14  1.16354731776e-14  4.83710517414e-15  4.3676410498e-15  3.70622082168e-15  1.00857981485e-14  7.94235991281e-15  7.40370524186e-15  1.10520429603e-14  1.13276990659e-14  1.21775135981e-14  1.32997232806e-14  2.40240265659e-14  2.42416842713e-14  3.17451355477e-14  4.24959809951e-14  5.3339030252e-14  7.26781924688e-14  9.64456232909e-14  1.29486560444e-13  1.84517353008e-13  2.73663811999e-13  4.79205994868e-13  1.09095491093e-12  4.20692110721e-12  1.08927250246e-12  4.80450168642e-13  2.81200006233e-13  1.88545292738e-13  1.27108911313e-13  9.09230709407e-14  7.26480341234e-14  5.61278821122e-14  4.22606370735e-14  3.47533117572e-14  2.79113055637e-14  2.28370979144e-14  1.5643565994e-14  1.88741401923e-14  1.20690895067e-14  1.07586830106e-14
 7.51344868693e-15  9.74950640005e-15  1.56873695173e-14  5.42942868897e-15  2.50845179996e-15  6.69273078949e-15  1.66455068865e-15  3.10179898093e-15 -1.05497283529e-15  2.47110397122e-15  7.2180856299e-16  2.9206035092e-15 -9.68755680598e-17  3.15359286836e-15  2.89809162553e-15  2.14849154975e-15  2.37049564179e-15  1.07547897216e-15  3.67768861253e-15  5.96338834679e-15  8.14710746991e-15  7.58552726499e-15  1.52366375412e-15  2.67128217987e-15  5.81222622943e-15  4.8808353041e-15  5.82498825963e-15  3.8148950074e-16  4.80580517127e-15  2.51780599806e-15  5.76068677576e-15  3.62700204371e-15  5.27404980767e-15  4.25760177067e-15  3.5010353762e-16  1.64857960132e-15  6.0897752238e-16  7.66520043377e-15  2.75805594138e-15  6.99304453363e-15  2.97028924655e-15  6.14913112247e-15  3.5946937417e-15 -2.67341319723e-16  4.44607284274e-15 -6.19250442972e-16  7.95803906933e-15  6.43336569954e-16  8.85968693062e-15  5.68785974185e-15  5.09628490566e-15  6.3825770749e-15  2.94401546457e-15  6.47117835007e-15  5.73558867588e-15  4.07335580297e-15  4.98269353383e-15  3.69823619056e-15  3.45309099193e-15  3.43703495229e-15  3.20952525064e-15 -3.99907963292e-16  5.15827474024e-15  4.20115678642e-15  5.13899454743e-15  4.3344721136e-15 -4.39257960696e-17 -6.06848960529e-16  4.16063223229e-16  5.39347909631e-15  4.7791148063e-15  4.68380842662e-15 -5.55258004339e-19  3.52281854526e-15  3.07392486549e-15  6.62603170901e-15  6.99199485528e-15  5.32787465923e-15  3.27198437055e-15  3.70810183946e-15  2.85854782606e-15  5.84543441074e-15  4.82145017155e-15  3.82606864759e-15  6.52967144492e-15  1.09496769251e-14  4.97241975658e-15  1.18580713334e-14  1.28412685365e-14  8.60403667291e-15  1.07816527632e-14  1.85127793569e-14  1.85113015926e-14  2.77911473982e-14  3.15633799956e-14  4.57255834342e-14  5.49637364079e-14  7.292553108e-14  9.27342328668e-14  1.2845303601e-13  1.81325540985e-13  2.80087544168e-13  4.81326747867e-13  1.08927250246e-12  4.20453042629e-12  1.09181930844e-12  4.80681512704e-13  2.84330281727e-13  1.84402270754e-13  1.29842378802e-13  9.60537045513e-14  6.75469376119e-14  5.36315406369e-14  4.09597725981e-14  2.94932471859e-14  2.29935301951e-14  1.65907995055e-14  1.85807200276e-14  1.50355924304e-14  1.37449284128e-14
 1.57317011052e-14  1.06938371247e-14  1.07797832103e-14  6.27528743186e-15  6.43537605339e-15  3.4779403342e-15  8.73573441624e-15  5.08109163994e-15  3.82176461721e-15  1.7638016177e-15  3.7271202613e-15  4.12463793088e-15 -6.34706039783e-17  3.76930870591e-15  5.04223217666e-15  4.7657256728e-15  3.21433338863e-15 -1.26757059305e-15  2.94566293123e-15  2.72927321665e-15  6.39863895761e-15  1.66693999916e-15  4.22915350199e-15  5.34345659103e-15  1.24671264944e-15 -6.77270694611e-16  2.34448622004e-15  4.89718378315e-16  2.17742381323e-15  1.13657744455e-15 -1.299950442e-15  2.3206033288e-15  2.57989240476e-15  4.18407634154e-15  2.09162011892e-15  5.43546596828e-15  3.35663486459e-15  5.19545907427e-15  3.82610082562e-15  5.17684711956e-15  8.69396629723e-15  9.90107543288e-15  3.31451440385e-15  4.32235466022e-15  7.1390415472e-15  9.40776238387e-15  7.14651711164e-15  7.42585228333e-15  3.98017688931e-15  8.66158331979e-15  5.19250658285e-15  5.58104040285e-15  2.65177480387e-16  8.21619413466e-15  1.64525867321e-15 -9.81252364921e-17  2.35653212853e-15  6.40458981309e-15  3.05245862823e-15  6.79925198862e-15  8.15795715678e-15  7.42960729127e-15  3.62215710195e-15  5.20716652739e-15  9.12573128953e-15  7.22008656109e-15  7.14038071949e-15  7.53941933766e-15  5.4449032011e-15  5.75897829538e-15  7.58006002874e-15 -7.70995740852e-16 -1.33065852815e-16  1.39329823734e-15  5.38333290149e-15  1.09007064314e-14  3.02039328022e-15  1.58757519815e-14  8.8380075807e-15  6.31922183808e-15  8.09917428544e-15  4.42126605455e-15  8.75448323356e-15  7.82194273819e-15  4.02013595834e-15  5.48472152716e-15  2.92658998189e-15  6.0551225518e-15  1.45712600379e-14  7.10603758288e-15  1.03591489681e-14  1.39265897907e-14  1.17658007964e-14  2.18977858173e-14  2.58439253319e-14  3.26537305849e-14  4.1041527146e-14  5.50565649583e-14  6.95586850413e-14  9.71183487354e-14  1.32841156345e-13  1.8825722961e-13  2.81550668643e-13  4.80450168642e-13  1.09181930844e-12  4.22176464898e-12  1.09390090735e-12  4.86562338692e-13  2.82853221264e-13  1.86390127267e-13  1.31101521508e-13  9.31334599342e-14  7.6297557992e-14  5.99745578864e-14  4.22575685672e-14  3.19564820658e-14  2.59549578564e-14  1.96005875855e-14  1.31031233341e-14  1.02003761928e-14
 2.54086226855e-14  1.809968597e-14  1.30735542213e-14  7.79586065215e-15  8.20246262762e-15  1.06346086223e-14  1.0095627482e-14  7.02615414478e-15  7.5689005434e-15  6.99003258242e-15  7.01520638689e-15  5.73829927916e-15  7.83255979059e-15  6.80216991533e-15  3.4832419797e-15  6.62007889078e-15  5.29209587027e-15  4.27478155503e-15  5.5135544422e-15  2.81994845448e-15  1.43004685215e-15  1.57227793373e-15  9.60149542545e-15  4.63559433119e-15  2.01076196792e-15 -3.59626035811e-15  2.01081038596e-15  3.24921547409e-15  1.59363598776e-15 -8.04656748736e-16  4.75148033361e-15  4.87659289993e-15  4.18383834651e-15  5.45783611546e-15  7.0027487221e-15  9.27690972807e-15  5.37478693713e-15  1.17276090622e-15  1.04603521877e-15  4.80723651686e-15  4.52511333627e-15  6.35429045813e-15  3.05324882792e-15  9.17499339735e-16  1.05996202947e-15  6.1404233073e-16  6.47970437619e-15  5.47462166665e-15  3.92712403336e-15  5.68148479825e-15  6.74792781939e-15  5.84068242655e-15  4.03162511328e-15  7.75919408022e-16  8.21180273215e-16  5.81785939021e-15  2.95165397512e-15  2.57702040415e-15  1.35153219979e-15  2.37734220796e-15  5.1908795357e-15  5.79422503708e-15  7.12468660999e-15  4.04138825857e-15 -2.7892079957e-16  5.10614082057e-15 -1.4873168946e-16  6.78847757669e-15  4.57186279019e-15  6.55716225195e-15  6.85715594983e-15  3.92583799651e-15  6.69192810627e-15  2.63871660616e-15  1.7316061901e-15  7.21136185187e-15  8.78447753893e-16  6.48874249524e-15  6.92416191669e-15 -9.81639774395e-17  4.02203565381e-15  1.47671331779e-15  7.09475149167e-15  8.13262335815e-15  7.08636225486e-15  7.42746992437e-15  5.31634563598e-15  8.55765965816e-15  7.02281663491e-15  4.83204450738e-15  7.9966171497e-15  1.14581644951e-14  1.36303086647e-14  2.17178552151e-14  1.86858424641e-14  2.38361554507e-14  3.39118664395e-14  4.28477327464e-14  5.34954930952e-14  7.24471199111e-14  9.73035609679e-14  1.33042419913e-13  1.8560715748e-13  2.81200006233e-13  4.80681512704e-13  1.09390090735e-12  4.20511112523e-12  1.09336439365e-12  4.8200826046e-13  2.83997321099e-13  1.84684586227e-13  1.28900004413e-13  9.30685187851e-14  7.36112790795e-14  5.58906690464e-14  4.83514653002e-14  3.43429440608e-14  2.70678749071e-14  2.61354518103e-14  2.11825572918e-14
 1.83344049942e-14  1.3695654367e-14  1.4857267938e-14  8.0659264362e-15  8.53671236511e-15  1.46725268969e-14  9.19310476746e-15  5.96417462353e-15  4.76075400284e-15  8.67086233497e-15  7.2819678472e-15  5.33608403963e-15  6.95822647796e-15  1.4657353999e-15 -9.15709145528e-16 -9.07184995752e-16  7.86011852967e-15  5.30383664455e-15  7.77585293719e-15  9.74979704661e-15  7.44489345834e-15  6.53957534058e-15  6.17136069686e-15  2.781925126e-15  7.12645989785e-16 -5.97275201746e-16  1.81707262162e-15  7.39006057013e-15  3.84024569932e-15  3.97875655824e-15  5.04133161364e-15  3.43186838892e-15  6.93760163309e-15  5.20357806305e-15  2.79594763102e-15 -1.3077415292e-15  2.13710185505e-15  3.3803069594e-15  2.29875325055e-15  2.88399904161e-15  3.31343143877e-15  3.85176063812e-15  3.00834449677e-15 -2.26497265067e-15  3.75899051747e-15  4.24102229285e-15  7.7649057746e-15  7.31099454737e-15  4.72087518989e-15  4.22315378356e-15  4.37248948438e-15  4.12385374633e-15  8.3193428533e-15  5.19463058799e-15  5.47788964929e-15  5.30451136801e-15  2.90464778474e-15  5.12502935777e-15  7.48110514958e-15  2.76667314339e-15  3.05317277703e-15  5.01604029582e-15  2.26742795254e-15  6.01814433817e-16 -2.79219104402e-16  6.6469014944e-15  3.64916009624e-15  7.05326598125e-15  5.59825010351e-15  1.42242236966e-15  2.09986648025e-15  8.65608797858e-15  5.15897271389e-15  1.91888124466e-15  1.86259704371e-15  4.65334639467e-15  3.99094941101e-15  1.01011326968e-14  1.14444973322e-14  8.53316052738e-15  7.64448780181e-15  6.788113939e-15  9.51679247155e-15  5.75654755275e-15  7.58337696054e-15  1.13999209518e-14  4.46400269522e-15  6.42131858334e-15  3.36562686524e-15  3.62782626152e-15  6.90390644209e-15  9.45893025501e-15  1.23091372525e-14  1.60819226393e-14  1.69750384197e-14  1.90938972129e-14  2.69270059852e-14  3.32567490195e-14  4.49420634079e-14  5.29414363215e-14  7.3163220275e-14  9.76483142947e-14  1.32266821e-13  1.88545292738e-13  2.84330281727e-13  4.86562338692e-13  1.09336439365e-12  4.19927632195e-12  1.08943385347e-12  4.77936601694e-13  2.75312543709e-13  1.81219898625e-13  1.27723414856e-13  9.65020751054e-14  6.84745304377e-14  5.02121245446e-14  4.50145593636e-14  3.28961973741e-14  2.86582242666e-14  2.02044331995e-14
 2.4106893528e-14  1.70043551206e-14  1.09420606343e-14  1.04052823006e-14  9.5318550412e-15  9.82461485732e-15  6.19676373215e-15  7.68975240995e-15  6.07225839147e-15  6.86443086274e-15  6.74226932104e-15  7.06042688466e-15  5.70230401841e-15  4.8734931765e-15  7.55418444765e-16 -1.93425117199e-15  9.17971804161e-15  6.0792018268e-15  1.64602626203e-15  4.74225549404e-15  4.91861182457e-15  6.22840081475e-15  9.00468529914e-15  4.12069491099e-15  4.39036360661e-15 -1.16170383553e-15  4.75404046369e-15 -3.68625284994e-16  5.47171820279e-15  2.93555814276e-15  2.57751662271e-15  7.5148210601e-15  6.31723667909e-15  2.09038753185e-15  1.78891895002e-15  1.82182707728e-15  9.97959632742e-16  3.21524350004e-15  5.87570707042e-15  5.2590824597e-15 -1.61269461088e-15 -2.28661599888e-16  7.00808977927e-15  3.03161359352e-15  1.00396024325e-14  2.88317517394e-15  2.82110167093e-16  4.1548478029e-15  6.6335148151e-15  6.16183234274e-15  3.12008237875e-15  4.32719553123e-16  3.42571069103e-16  5.95725399086e-15  7.0688918881e-15  8.42208813718e-15  8.87618305121e-15  6.9005348865e-15  8.91199283055e-15  1.00704171708e-14  6.02233249617e-15  6.82032409248e-15  3.15852022918e-15  1.46685559185e-15  6.8588751063e-15  3.93733066257e-15  1.44342826012e-15  2.53684147739e-15  7.7207015065e-15  5.48377468948e-15  4.09145251931e-15  3.83743754018e-15  5.68764322962e-15  4.8813309513e-15  2.76438469191e-15  7.88810036559e-15 -1.35251478028e-17  5.58012837638e-15  3.15968357639e-15  7.72699127964e-15  1.89242314827e-15  6.10433134338e-15  5.62087328078e-15  2.37343372483e-15  5.95655917315e-15 -8.42166752793e-16  3.8498060558e-15  2.59841185917e-15 -2.08786280193e-15  1.51614920058e-15  7.26334096036e-15  1.22152879267e-14  8.49088308545e-15  1.26442741333e-14  1.37276420839e-14  2.18107905383e-14  2.15408923699e-14  2.63396102866e-14  3.60819069898e-14  4.24064949881e-14  5.69494611601e-14  6.99121929633e-14  9.30364735128e-14  1.27108911313e-13  1.84402270754e-13  2.82853221264e-13  4.8200826046e-13  1.08943385347e-12  4.21818913386e-12  1.09514448008e-12  4.82461081688e-13  2.77830648953e-13  1.86506561873e-13  1.2752513158e-13  9.41334112406e-14  7.03296333512e-14  5.65920365754e-14  4.24333195486e-14  3.78666550109e-14  2.39879198791e-14
 2.55971808163e-14  2.18912926278e-14  1.22343947313e-14  1.08580088769e-14  1.20584828385e-14  1.37460699809e-14  7.80462433348e-15  6.34640282403e-15  6.97969785325e-15  8.90707026552e-15  3.34560083499e-15  5.94838513395e-15  3.35157258229e-15  3.80270733756e-15  7.22505940426e-15  1.77976684191e-15  5.91040002079e-15  3.6452316575e-15  3.27889404311e-15  1.96896865846e-15  1.94605244839e-15  1.12219251112e-16  3.60192481577e-15  4.19909606691e-15  5.57080525727e-15  5.82655651757e-15  3.74148961584e-15  2.18935608126e-15  9.14977917114e-15  4.13894778386e-15  6.396035283e-15  1.8792492685e-15  3.34898313319e-15  9.23523600955e-15  4.6513220261e-15  5.01011567805e-15  3.06194924574e-15  7.77187829859e-15  8.26543188545e-15  7.38426554685e-15  5.00813342429e-15  5.10116063657e-15  4.9049571115e-15  4.93188864522e-15  4.99289951088e-15  2.30998995561e-15  3.7408862936e-15  2.51216020754e-15  4.4082907147e-15  3.74411160204e-15  1.60109063028e-15  2.33115167421e-15  8.54599647851e-15  2.09743144734e-15  6.20260430649e-15  9.85671834295e-15  8.29901949161e-15  9.36835079928e-15  7.01266112819e-15  7.20565391883e-16  4.34216707392e-15  6.0644884025e-15  6.42716694085e-15  3.60719113353e-15  9.47970816651e-15  3.5977698958e-15  1.28042897872e-15  2.39490248899e-15  6.59790516924e-15  5.30276958146e-15  3.83784194582e-15  1.45432120067e-15  1.96303889928e-15  9.53011594754e-15  4.92627451717e-15  3.40659262195e-15  2.86166825058e-15  3.46631256379e-15  6.56460697354e-15  4.59330865345e-15  4.8241028085e-15  5.50330158534e-15  5.35270886514e-15  6.43304783329e-15  4.66252667155e-15  4.46517010013e-15  4.11819460766e-15  1.04523622012e-14  5.4816091782e-15  6.12473496405e-15  5.94643483522e-15  1.02937269143e-14  8.6308923401e-15  1.22266676088e-14  9.93571275964e-15  1.17568486275e-14  1.40095586386e-14  1.8800833539e-14  2.54696939319e-14  3.41429992695e-14  4.39975803709e-14  5.7923458944e-14  7.18674220514e-14  9.09230709407e-14  1.29842378802e-13  1.86390127267e-13  2.83997321099e-13  4.77936601694e-13  1.09514448008e-12  4.21752097774e-12  1.0951895189e-12  4.76365940408e-13  2.84230065703e-13  1.86522187596e-13  1.30362057385e-13  1.01099809695e-13  6.99269157933e-14  5.30701913258e-14  4.27825787952e-14  3.06643600566e-14
 3.26454950717e-14  2.76274954507e-14  2.14430173016e-14  1.79351388627e-14  1.73487285818e-14  1.56429486026e-14  1.2665258388e-14  1.14054857916e-14  2.78391876879e-15  8.32886574697e-15  1.79572388113e-15  4.68633370568e-15 -8.08803218642e-16  3.23258306635e-15  3.81822542593e-15  4.91587544009e-15  7.02218947761e-15  6.54287147309e-15  1.61828977435e-15  5.05803883644e-15  1.74459725914e-16  3.98639205127e-15  1.9883281761e-15  5.17229737116e-15  6.4812466912e-15  3.29083911964e-15  3.11321289218e-15  5.75840572548e-15  7.63224757862e-15 -4.41859160509e-17  4.11402254815e-15  1.73754900428e-15  4.85071148e-15  3.58430831799e-15  5.26612279088e-16  1.90120349907e-15  3.18238378669e-15  5.06234384463e-15  6.94380923277e-15  6.39716847337e-15  3.23638475287e-15  4.33243535765e-15  4.29059368033e-15  4.59236202117e-15  1.84606051354e-15  6.36069493029e-15  8.34783417615e-16  3.35486128579e-15  7.08265717946e-15  3.12584222202e-15  2.91281117578e-16  1.02929759454e-16  6.53372372255e-15  4.27070930926e-15  2.6249709808e-15  2.84193715154e-15  1.59057406475e-15  5.13414949323e-15  5.45686756805e-15  2.48035012212e-15  5.87608959231e-15  1.59329769901e-15  4.71024885049e-15  3.82662897543e-15  3.52658698864e-15  2.16266297922e-15  6.1198670381e-15  5.04746412552e-15  4.04183115716e-15  7.52787713047e-15  5.99004676357e-15  1.16287651002e-15  4.48647844522e-15  2.61633364544e-15  5.45373518013e-15  6.2014560813e-15  1.85307148329e-15  3.97429380353e-15  5.73411109262e-15  3.08554645019e-15  1.01645038219e-14  8.44586095627e-15  4.86388634579e-15  4.90235959123e-15  7.30196015906e-15  6.73476605563e-15  7.2045553212e-15  7.80505366428e-15  6.43781036975e-15  6.50416292599e-15  5.87413460904e-15  6.54551460027e-15  6.05749406232e-15  1.28736000191e-14  5.77814380767e-15  1.14429854856e-14  8.6865296158e-15  1.45234564843e-14  1.98863081975e-14  2.75471035974e-14  3.52651486353e-14  4.11825662702e-14  5.33284283889e-14  7.26480341234e-14  9.60537045513e-14  1.31101521508e-13  1.84684586227e-13  2.75312543709e-13  4.82461081688e-13  1.0951895189e-12  4.20537570749e-12  1.0861433379e-12  4.83398530699e-13  2.79388246835e-13  1.9102107845e-13  1.35979366483e-13  9.95752237822e-14  6.90901508849e-14  5.87783701892e-14  4.35913929851e-14
 3.92020203385e-14  2.94546985737e-14  2.46093134526e-14  1.95950173211e-14  1.83994075606e-14  1.28143239319e-14  1.06044523736e-15  8.82477500236e-15  2.67642126775e-15  8.46886942357e-15  3.75937155182e-15  4.38000162022e-15  1.94879206861e-15 -8.10494923103e-16  1.32320768471e-15  1.16530117013e-15  2.3075656963e-15  2.00415467389e-15  1.26657280682e-15  4.27437527739e-15  3.79799241298e-15  4.11762718029e-15 -1.50283184978e-15  3.96598043555e-15  8.36872398396e-16  1.21561419932e-15 -3.90736931505e-15  2.13435977683e-15  6.24656590721e-15 -9.0953953285e-16  4.05114277819e-15  5.87275938998e-15  7.8422983311e-15  1.3796210134e-15  1.98966326692e-15  3.00796657502e-15  4.03507604149e-15  3.39707330312e-15  7.509442077e-15  6.99556935337e-15  9.04229148742e-15  6.92023642032e-15  5.48086477164e-15  5.07886917932e-15 -1.50417215771e-15  1.73253017146e-15  4.11531795449e-15  1.05726183259e-15  1.81620090262e-15  5.71442611806e-15  8.34079109144e-15  1.07439798746e-15  3.03187739099e-15  5.45127727632e-15  3.41879056758e-15  5.62243321589e-15  7.28752688816e-15  5.19644991068e-15  6.15046944021e-15  4.19479611627e-15  8.24239448632e-15  3.50931321081e-15 -1.93759391722e-16 -5.3215743504e-18  3.02701247495e-16  3.99157409426e-15  2.57677926897e-15  2.07885625573e-15  5.75069631143e-15  3.03580113908e-16  2.2875010187e-15 -2.17789700812e-16  3.95746014496e-15  3.81526311656e-15  3.39709781673e-15  2.89006459353e-15 -1.78056688109e-15  5.35874661619e-15  1.0605127793e-15 -1.29376460512e-15  2.00157079609e-15  5.20676865541e-15  2.43264307603e-15  1.94902740895e-15  4.71555559132e-15  9.97086822954e-15  4.51548888456e-15  2.34326953465e-15 -7.11631995088e-16 -1.03275177081e-15 -1.35791096622e-15  5.11537892718e-15  1.16898696865e-14  6.38059244116e-15  5.11795275468e-15  7.34478408074e-15  1.16140025493e-14  1.3169359202e-14  1.85593627713e-14  2.26277239525e-14  2.99359230081e-14  3.68355516991e-14  4.75440717602e-14  5.61278821122e-14  6.75469376119e-14  9.31334599342e-14  1.28900004413e-13  1.81219898625e-13  2.77830648953e-13  4.76365940408e-13  1.0861433379e-12  4.19639197084e-12  1.0908417807e-12  4.82635048258e-13  2.83264645647e-13  1.86782721234e-13  1.27203114759e-13  9.45908375085e-14  7.28166095185e-14  4.87709724441e-14
 5.27387792722e-14  3.84671835063e-14  2.94110979121e-14  2.47838256959e-14  2.04557165268e-14  1.67821715313e-14  1.14286686146e-14  9.02510413739e-15  1.40154239003e-14  1.3458847842e-14  8.7498786821e-15  5.15371389189e-15  5.9729680996e-17  5.8287410294e-15  4.2889509889e-15  3.88248458956e-15  6.94930405903e-15  3.79961420865e-15  1.23612785792e-15  2.49233794563e-15  1.93614855042e-15  6.20750618081e-15  2.08610544796e-15  4.88384908029e-15  1.02501719858e-14  1.09613804372e-15  6.2340968502e-15  6.8665503191e-15  3.84630338868e-15  3.03146432316e-15  5.66285284268e-15  1.90645202916e-15  7.4810384495e-15  7.23973474495e-15  3.07996093273e-15 -8.48059176724e-16  8.87894637721e-15  4.76843292461e-15  2.51738540816e-15  7.81037192837e-15  7.12494401972e-15  1.83372399837e-15  5.95288484185e-15  4.98219787974e-15  1.09644351921e-15 -4.1263168789e-16  4.44335290468e-15  3.43873818163e-16  9.73926313917e-15  5.20934712606e-15  3.05609312988e-15  3.88545170095e-15  1.5507787086e-15  4.89586880384e-15  4.71032501979e-15  8.66210807027e-15  7.71128931553e-15  4.25600555438e-15  6.75965110916e-15  7.05109994948e-15  4.20635685393e-15  4.16327889384e-15  1.09905222218e-15  1.35529975078e-15  2.91095746877e-15  6.13147495922e-15  5.89901450094e-15  5.61924985471e-15  5.62252851938e-15  4.39050601606e-15  2.31362008103e-15  3.64517304475e-15  6.6559542919e-15  7.38520875615e-15  5.81396045473e-15  4.45971663621e-15  2.21493107834e-15  6.81207629693e-15  3.02926822626e-15  4.23190119535e-15  4.35840587084e-15  4.24787716651e-15  4.15935178869e-15  3.27722028175e-16  5.02316487209e-15  7.92862168351e-15  4.08124340742e-15  4.10327175205e-15  7.29224804481e-16  2.6940346302e-15  4.63054470295e-15  1.00418905292e-15  1.15369610615e-14  5.22386522108e-15  8.85870439425e-15  9.2528710439e-15  9.7259511043e-15  1.12255034255e-14  1.34801482527e-14  1.89106280233e-14  2.22268813882e-14  2.717907011e-14  3.40747050297e-14  4.22606370735e-14  5.36315406369e-14  7.6297557992e-14  9.30685187851e-14  1.27723414856e-13  1.86506561873e-13  2.84230065703e-13  4.83398530699e-13  1.0908417807e-12  4.2212132595e-12  1.09623120468e-12  4.79541365382e-13  2.81761259065e-13  1.83371313923e-13  1.28413186372e-13  9.23697162145e-14  7.03323602989e-14
 7.07035723576e-14  5.56332571844e-14  4.44143670856e-14  3.49609416842e-14  2.78261084428e-14  2.37847788699e-14  1.6753647935e-14  1.49815601581e-14  1.52843789306e-14  1.27721980451e-14  1.28343385325e-14  2.88599581847e-15  4.5004901474e-15  7.24181161883e-15  6.64188283639e-15  4.93635945566e-15  2.74607062411e-15 -8.19522954284e-16  3.82295260755e-15  2.28121448441e-15  8.80965968582e-15  4.02180885272e-15  2.43731337658e-15  1.2418999492e-15  2.85133165554e-15  1.08284203481e-15  4.60269674159e-15  1.56972951288e-15  2.22577767327e-15  1.6939748899e-15  6.2564967582e-15  4.24301585084e-16  3.43860052182e-15  9.87139415793e-16  2.30585032874e-15 -2.02372289759e-17  5.54597075581e-16  4.01911036204e-15  2.82204453196e-15  4.29679654023e-15  6.98040371129e-15  3.33754902543e-15  1.73898225984e-15  7.70562844529e-15  5.61704344246e-15 -2.78787639486e-15  4.59434355084e-15  5.2544631705e-15  6.38214493316e-15  7.0435842423e-15  6.59420699661e-15  8.574500062e-15  3.67633694294e-15  3.53905599269e-15  7.8619072284e-15  8.64244036598e-15  7.68935450159e-15  6.60344930889e-15  7.92138100229e-15  5.64912663661e-15  3.6582793475e-15  5.41661444896e-15  4.51663421095e-15  5.74663556384e-15  5.05742995892e-15  3.63379944037e-15  3.32595867756e-15  3.8156036686e-15  7.38729984719e-15  7.36968987612e-15  3.91162976248e-15  1.00304780132e-14  6.72034600028e-15  6.87341203305e-15  2.00728271409e-16  7.8830463899e-15  5.26789356653e-15  3.9870130443e-15  3.74407487304e-15  3.85480418633e-15  3.3893735535e-15  2.88448248963e-15 -3.81548918798e-16  3.539640633e-15  2.85451190804e-15  7.04248488217e-15  5.63315746997e-15  5.68339439671e-15  1.07793228137e-15  5.65886427211e-15  2.7873648582e-15 -6.89038175294e-16  1.0251672395e-14  1.13703437067e-14  8.24041867552e-15  1.00853664854e-14  8.70879138568e-15  1.18208345227e-14  1.46696601171e-14  1.50248328133e-14  1.90657839688e-14  2.00109877554e-14  2.60148981434e-14  3.47533117572e-14  4.09597725981e-14  5.99745578864e-14  7.36112790795e-14  9.65020751054e-14  1.2752513158e-13  1.86522187596e-13  2.79388246835e-13  4.82635048258e-13  1.09623120468e-12  4.21156381513e-12  1.09414453363e-12  4.77834246031e-13  2.79188500856e-13  1.85117232055e-13  1.30796609435e-13  9.38190154612e-14
 9.59475026426e-14  7.22046037182e-14  5.15628635192e-14  4.09427718684e-14  3.30351392736e-14  2.32163569468e-14  2.32022483626e-14  2.20544576358e-14  1.81266588192e-14  1.57122169775e-14  9.26157495562e-15  8.83429287794e-15  9.12560704717e-15  1.10009577935e-14  7.04719180838e-15  7.55236548633e-15  3.86882159128e-15  2.44539300884e-15  2.06828348694e-15  5.82620905886e-15  3.2574803843e-15  8.50061793155e-15  6.81800436855e-15  5.9013866973e-15  7.23924366934e-15  8.92204039867e-16  9.56837636727e-15  8.07218613553e-15  6.86405691039e-15  4.46810912104e-15  3.3842469423e-15  6.32620572445e-15  5.63106585848e-15  2.70932642107e-16  8.99165885781e-16  1.15927740822e-15  2.0167492308e-15  4.53526888695e-16  7.83746860895e-15  4.61108091139e-15  5.5940335487e-15  6.73346463766e-15  3.12466489149e-15  4.84621037271e-15  3.10491794325e-15 -1.01147447207e-15  6.29653043586e-15  5.70031362078e-15  3.5980624489e-16  6.91725228049e-15  7.36379216254e-15  8.14614655203e-15  5.23571937653e-15  1.35035123691e-15  4.67365006343e-15  5.15719713468e-15  1.0172435843e-15  4.33931190661e-15  5.19541699011e-15  6.32129729491e-15  4.74822389228e-15  2.61319091717e-15  1.03850749554e-15  2.80563895974e-15  6.47578501268e-15  4.41206235989e-15  5.95886585194e-15  3.11463849012e-15  8.04756136237e-15  2.41731747331e-15  4.57538517092e-15  7.55683528707e-15  4.70770501082e-15  9.55500301947e-15  5.19612008204e-15  6.01301970841e-15  6.97411481108e-15  7.78099889503e-17  5.61292490158e-15  3.43038880775e-15  4.81740100038e-15  1.20870234589e-15 -2.02621693476e-16  1.29049945737e-15  2.12980410623e-15 -8.88143802632e-16  5.59520143028e-15  2.04132170075e-15  7.80990553326e-15  3.30890630442e-15  2.33357596107e-15  5.64588785697e-15  8.91119956778e-15  7.61826284208e-15  1.02343016308e-14  7.59408676556e-15  7.51374319835e-15  1.13474090317e-14  1.3337067305e-14  1.39965754402e-14  1.47232694844e-14  1.34356397638e-14  1.79578684641e-14  2.79113055637e-14  2.94932471859e-14  4.22575685672e-14  5.58906690464e-14  6.84745304377e-14  9.41334112406e-14  1.30362057385e-13  1.9102107845e-13  2.83264645647e-13  4.79541365382e-13  1.09414453363e-12  4.21071138421e-12  1.09367862972e-12  4.80719743422e-13  2.8049225263e-13  1.88591122997e-13  1.25944918122e-13
 1.29798829571e-13  9.84705483806e-14  6.90579489538e-14  4.92813812455e-14  3.77505017345e-14  3.32159638691e-14  2.59226074905e-14  1.97839911913e-14  1.65914234088e-14  1.60760800346e-14  1.18328265353e-14  9.17587215674e-15  1.05026647445e-14  8.17505195337e-15  3.60390486958e-15  7.39223753129e-15  3.72377195644e-15  6.36813463203e-15  2.29368208654e-16  2.13027189775e-15  2.59103496771e-15  5.55886383775e-15  7.03655973553e-15  3.30561912137e-15  5.60172859056e-15  5.5453659559e-15  5.20848464894e-15  8.31352797418e-15  6.09343648517e-16  3.32573291315e-15 -1.73690742694e-15 -2.6024139464e-15  4.36108962996e-15  6.1944754285e-16  6.10701507336e-16 -1.51254347956e-15  8.20699351691e-17  4.48324568291e-15  3.57002170826e-16  2.5834057533e-15  3.92791008174e-15  4.56809178721e-15  2.08193000254e-15 -1.56369757911e-15  4.69873665723e-15  3.46120531817e-15  5.49561827924e-15  1.63760118475e-15  2.38550795827e-15  3.90481097552e-15  1.51809475323e-15  9.39452652561e-15  5.81750914642e-15  4.20533724182e-15  2.93374439252e-15  6.85496378975e-16  3.28264430729e-16  8.70186331544e-15  9.4916792519e-15  9.60988985869e-15  9.07600244856e-15  3.20327072742e-15  3.63717091713e-15  4.44767748799e-15  4.33320440283e-15  2.43997727276e-15  5.20500806389e-15  4.19397963979e-15  5.08282560031e-16  4.75751728776e-15  3.92948278075e-15 -3.16193683236e-15 -3.279802834e-16  8.95739482738e-15  7.35627231404e-15  1.62743179349e-15  4.37599718366e-15  4.93918498218e-15  8.66839467719e-15  6.61972983669e-15  1.69304324121e-15  1.42082975167e-15  1.47072738244e-15 -6.94905271024e-16  4.71747471309e-15  1.66570463218e-15  3.36501310324e-15  3.50762893164e-15  6.03889150885e-15  3.66943869794e-15  5.63053200028e-15  5.64091881918e-15  4.03517581279e-15  4.95183509479e-15  4.90874727206e-15  1.04433345087e-14  8.12296991601e-15  7.9174546962e-15  9.5845187245e-15  9.16158333779e-15  1.26817294569e-14  1.65590450785e-14  1.89720591094e-14  2.28370979144e-14  2.29935301951e-14  3.19564820658e-14  4.83514653002e-14  5.02121245446e-14  7.03296333512e-14  1.01099809695e-13  1.35979366483e-13  1.86782721234e-13  2.81761259065e-13  4.77834246031e-13  1.09367862972e-12  4.21607328614e-12  1.096592447e-12  4.85536096645e-13  2.85354243185e-13  1.84522683954e-13
 1.87564966279e-13  1.34104692168e-13  9.81416909641e-14  6.6645144545e-14  4.98509527446e-14  4.0379649675e-14  2.96560522098e-14  2.47661137282e-14  2.30166120106e-14  1.80535154237e-14  1.47108750452e-14  1.3179430285e-14  5.71695748014e-15  1.03946432953e-14  6.60495542349e-15  1.12937761771e-14  7.37292779056e-15  5.15604562699e-15  4.68126329466e-15  4.85631435198e-15  1.07607407361e-15  5.24209183278e-15  6.54354409299e-15 -4.93103585386e-16  1.75976352338e-15  2.32519081911e-15  1.18275672709e-14  7.1550820441e-15  3.8011632129e-15  6.18018101809e-15 -1.49712471579e-15 -4.52395122559e-15  3.57960725905e-15  1.1922181403e-15 -4.07488592253e-15  1.9872226497e-16  2.60862628411e-15  3.61402054472e-15  1.18129229963e-16 -2.68175584855e-16  2.01766254034e-15  3.57490897536e-15  2.91837683316e-15  4.30685411573e-16  1.90410296237e-15  4.98793531803e-15  5.4106628136e-15  2.55484066018e-15  7.45301891422e-15  6.91738805401e-15  2.53794079218e-15  3.22967572562e-15  6.24359400929e-15  4.41866694471e-15  7.00514691673e-15  3.83418115725e-15  4.59066488534e-15  3.77424624108e-15  7.84906077222e-15  6.27597273461e-15  6.72542906414e-15  2.79905063157e-15  8.01213577272e-15  4.67839006599e-15  3.21588326419e-15  6.50885388369e-15  5.86514856824e-15  8.81968950316e-17  4.19406654641e-15  8.62542743833e-15  1.18240143734e-16  4.05330154262e-15  6.97550937318e-16  2.32619708253e-15  1.40965096852e-15  2.45670857395e-15  8.19527805001e-15  2.93069504036e-15  5.68296653985e-15  3.09430822005e-15  4.92332165237e-15  7.50761711923e-15  4.17576907363e-15  4.01340120125e-15  3.53441913029e-15  1.04715990859e-14  9.64983139986e-15  4.74030706721e-15  2.30079118757e-15  6.9586388948e-15  6.62435730673e-15  6.81353959773e-15  6.39175689315e-15  4.43057119166e-15  1.24858469145e-14  8.52506485487e-15  2.97850901147e-15  1.00537954795e-14  1.00680999071e-14  1.00621332241e-14  9.93820934699e-15  1.38287295304e-14  1.31802887336e-14  1.5643565994e-14  1.65907995055e-14  2.59549578564e-14  3.43429440608e-14  4.50145593636e-14  5.65920365754e-14  6.99269157933e-14  9.95752237822e-14  1.27203114759e-13  1.83371313923e-13  2.79188500856e-13  4.80719743422e-13  1.096592447e-12  4.21213082886e-12  1.09752060006e-12  4.83829915202e-13  2.81348676748e-13
 2.78968532062e-13  1.87283467393e-13  1.32688424663e-13  8.74284632459e-14  6.76747384522e-14  5.05939359347e-14  4.10161071352e-14  2.88539228602e-14  2.68451222873e-14  2.07289932441e-14  2.20081579234e-14  1.54759254573e-14  7.93140594226e-15  1.25284673514e-14  1.13312408639e-14  9.78862174827e-15  1.52737042651e-14  7.60533746063e-15  8.48453512027e-15  3.88261138392e-15  1.94845758343e-15  4.49694778957e-15  4.59140211924e-15 -3.03965103761e-15  3.45318386936e-15  5.60523474212e-15  1.0529948113e-14  3.19010318228e-15  8.17896973311e-15  3.69189521821e-15  1.17926687494e-15  4.17677184037e-15  6.43263563283e-15  1.41819273772e-15  4.782223449e-15  1.70545191906e-15 -1.30676434381e-16  5.05315726474e-15 -2.6140387846e-15  1.54829919023e-15  2.91974647291e-15  3.41360288937e-15 -2.30597873763e-16  4.4087266143e-15  3.81879246138e-15  9.26864337606e-15  8.14777953035e-15  6.09128818317e-15  7.98917329873e-15  6.64254437968e-15  2.77544714707e-15  9.91167217353e-15  6.13030317189e-15  7.28236302975e-15  5.67375207887e-15  7.71949397977e-15  5.4773838492e-15  6.78510445938e-15  6.88855206771e-15  4.86303077845e-15  8.83770381275e-15  1.6418044558e-15  3.1898346245e-15  7.701421636e-15  2.85760951097e-15  5.89444678916e-15  5.11949705171e-15  1.81203665361e-15  1.01950173744e-15  3.21693758987e-15  3.21304988615e-15  1.21762967823e-15  5.93833904266e-15  2.55165973718e-15 -1.3413369768e-15  2.66392671179e-15  5.01378331645e-15  5.45482886931e-15  4.43810673456e-15  1.89695821226e-15  4.58471983932e-15  4.95825976157e-15  8.41487740396e-16  5.52759780577e-15  3.13325579639e-15  4.34882690424e-15  1.89107402184e-15  1.09599266938e-14  7.75806921226e-15  1.09553420563e-14  7.33617441499e-15  6.6967908387e-15  4.84231544657e-15  6.75538819643e-15  7.78760881667e-15  8.71452899573e-15  4.94556381345e-15  1.12488365089e-14  9.92867586575e-15  9.52993777173e-15  5.41743158125e-15  9.73123605957e-15  1.1236194473e-14  1.88741401923e-14  1.85807200276e-14  1.96005875855e-14  2.70678749071e-14  3.28961973741e-14  4.24333195486e-14  5.30701913258e-14  6.90901508849e-14  9.45908375085e-14  1.28413186372e-13  1.85117232055e-13  2.8049225263e-13  4.85536096645e-13  1.09752060006e-12  4.21858834163e-12  1.09710548632e-12  4.77352664121e-13
 4.84576633964e-13  2.78718469577e-13  1.89082587688e-13  1.28899573878e-13  9.16739791109e-14  6.63781006437e-14  5.32149006889e-14  3.91560917834e-14  2.57901217851e-14  2.6394671213e-14  2.61541286174e-14  1.46876375424e-14  1.23641762799e-14  9.36519991231e-15  1.53414501349e-14  1.03953970601e-14  9.14024512085e-15  7.99580091193e-15  8.93471088616e-15  4.90707163034e-15  7.17934578569e-15  7.2900388464e-15  6.11258338365e-15 -7.52878034212e-16  1.23545165478e-15  1.85503172355e-15  7.8013519707e-15  3.3361222865e-15  7.57712276903e-15  5.52982273603e-15  4.59594684684e-15  2.49957329193e-15  6.41865907694e-15  7.41119675534e-15  3.01796321363e-16  1.60526956376e-15  3.51137608951e-15  6.52897629017e-15  2.86939400381e-15  5.75116543702e-15  2.49933172778e-15  4.33801131912e-15  1.02487826818e-15  3.99108855484e-15 -2.90252061542e-15  2.15609727991e-15  5.94278845036e-15  1.54329720251e-15 -3.30354353913e-16  3.3360919997e-15  2.98972386746e-15  4.57724624037e-15  5.02182232219e-15  4.48654521141e-15  7.41448126956e-15  4.8002184135e-15  5.8164055548e-15  8.6057402079e-16  1.61083245236e-15  6.79712907141e-15  2.72063852931e-15  5.89610503516e-15  4.77607846309e-15  3.1876190131e-15 -1.3179497489e-16  7.2732001857e-15  4.05410547722e-15  4.55901911553e-15  2.89836752067e-15  4.14330673224e-15  5.32718274968e-15  4.41728979591e-15  3.50805981384e-15  3.28735761764e-15  6.39959788512e-15  5.43518778882e-15  3.7276037216e-15  8.45587242629e-16  4.64936790768e-15  3.69967929045e-15  3.11925213906e-15  3.78153195377e-15  5.13195184123e-15  3.48437548486e-15 -3.13993227685e-16  5.37925021365e-16  1.24044537288e-15  5.78936632374e-15  5.950207757e-15  5.36545331541e-15  2.08860817227e-15  3.51297013503e-16  1.72065398672e-15  3.38749939202e-16  4.69931799656e-15  1.09449779425e-15  4.61408557476e-15  2.49354440208e-15  7.21675961893e-15  1.00773286304e-14  7.80761173914e-15  6.92179348553e-15  8.03417693683e-15  1.20690895067e-14  1.50355924304e-14  1.31031233341e-14  2.61354518103e-14  2.86582242666e-14  3.78666550109e-14  4.27825787952e-14  5.87783701892e-14  7.28166095185e-14  9.23697162145e-14  1.30796609435e-13  1.88591122997e-13  2.85354243185e-13  4.83829915202e-13  1.09710548632e-12  4.2250515033e-12  1.09900331287e-12
 1.09712641611e-12  4.84900308867e-13  2.79484957223e-13  1.83287446666e-13  1.24340828566e-13  9.35140957487e-14  6.97282423122e-14  4.77024057677e-14  3.42565815322e-14  3.37981479227e-14  2.56848619247e-14  1.76879278354e-14  1.44810740413e-14  1.32214720446e-14  1.45504856945e-14  1.15201664655e-14  1.00994802949e-14  1.19052836568e-14  1.01491486606e-14  6.35242095913e-15  8.24100198438e-15  8.85788765439e-15  7.44168967585e-15  6.44355627145e-15  5.06368000289e-15  2.14765200247e-16  2.16546708201e-15  3.19559891736e-15  1.90127460507e-15  2.58177966191e-15  5.83000190452e-15  5.97628171761e-15  8.21143931413e-15  4.95434564084e-15  2.84505039355e-15  5.00390161392e-15  1.88804169524e-15  3.43467974129e-15 -3.4512930739e-15  3.11696612451e-15  5.327195687e-15  1.26890509616e-15  2.5631671693e-15  6.55544036774e-15  3.00735181645e-15  6.71984288989e-15  7.01940913436e-15  1.91212577933e-15  2.68625793287e-15  3.00374929414e-15  1.55251069249e-15  1.90540881281e-15  5.23111173832e-15  2.1937765359e-15  3.61923802301e-15  5.26916201374e-15 -1.69366135727e-15  4.975564479e-16  6.6014108325e-15  7.3175871621e-15  7.66241845307e-15  8.28114761332e-15  7.32573209167e-15 -6.82025791271e-16  1.85873755227e-15  3.41439238182e-15  8.86293893655e-15  3.86397246348e-15  2.08564328207e-15  5.08195767684e-15  4.23531970267e-15  1.12946885601e-14  4.49138193205e-15  4.36020934773e-15  3.45841568205e-15  5.8818698868e-15  4.13555253671e-15  6.53961108611e-15  3.94047969083e-15  6.93060850659e-15  7.93114161693e-15  4.4347143841e-15  3.76733887377e-15  5.85031253063e-15  2.39217860565e-15  3.12009783014e-15  8.65015007018e-15  3.1151234035e-15  5.44709020345e-15  8.4586959893e-15  7.03547353016e-15  7.70286410043e-17  6.89184422834e-15  3.15293220301e-15  6.54334510116e-15  2.51577568481e-15  3.14047508598e-15  5.22805970508e-15  4.90805502949e-15  1.23849741606e-14  6.29149306143e-15  5.27908114579e-15  1.02756372915e-14  1.07586830106e-14  1.37449284128e-14  1.02003761928e-14  2.11825572918e-14  2.02044331995e-14  2.39879198791e-14  3.06643600566e-14  4.35913929851e-14  4.87709724441e-14  7.03323602989e-14  9.38190154612e-14  1.25944918122e-13  1.84522683954e-13  2.81348676748e-13  4.77352664121e-13  1.09900331287e-12  4.20402211154e-12


==> anc/correlator_b14_Nt13_dist17.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95  96  97  98  99  100  101  102  103  104  105  106  107  108  109  110  111  112  113  114  115  116  117  118  119
 5.66923426766e-05  5.80629608342e-05  5.19911399909e-05  4.72731902256e-05  3.80780888713e-05  3.10590950844e-05  2.4612587484e-05  2.27965945264e-05  1.46252395328e-05  1.23024305639e-05  9.34649862293e-06  4.73006758383e-06  6.25641997477e-06  7.89349012073e-06  8.94242324955e-06  2.02027116269e-06  5.08150660669e-06  1.18008501663e-06  1.97464043837e-06  1.07546779685e-06  2.58604219514e-06  1.79524431112e-06  1.8717455455e-06 -1.05141595235e-06 -1.97607310855e-06 -3.56906012143e-06  3.17166571925e-06  3.34728625727e-06  1.63157935184e-06 -2.69786851706e-07  1.4771526983e-06 -1.60929195472e-06 -4.83650808354e-07  1.42946087274e-06  2.78085882246e-06  2.9642219189e-06 -4.04958207086e-06  1.74552991996e-06 -2.08132886971e-06  4.04066023789e-06 -6.48958147526e-07  3.49878563646e-06 -4.59561150444e-07 -2.24694871263e-06 -1.95422872835e-06 -4.56983708622e-07  2.00482057185e-06 -4.57101453654e-07 -1.99908964387e-06 -1.68316461772e-06 -4.2146394929e-06 -2.87230639771e-06 -2.93402233484e-06  1.20639943303e-07 -2.4421508696e-07 -2.15503638251e-06  1.22714609462e-07  3.06577256236e-06  1.35033658344e-06  1.3452670995e-06  2.24599318639e-06  2.52774397688e-06 -1.32716053594e-06 -2.77877069807e-06  2.81637993346e-06  4.5271518227e-07 -2.25313862787e-06  1.0376263837e-06 -2.01818895791e-06  3.62733183514e-07  4.29515995582e-06  1.29811917974e-06 -3.1902385511e-08 -2.5463525296e-06 -2.18187769235e-06  5.83234167526e-07  1.50912556526e-06  1.1018467952e-08 -9.45968294642e-07 -1.53281048198e-06 -3.59361836046e-06 -2.6708322145e-06 -3.44689390771e-06  2.07146724042e-06 -4.31626057567e-06 -4.54766223113e-06 -1.61641600097e-06 -1.85442630461e-06  8.08118346962e-07 -4.80578566866e-07 -2.20689862989e-06  8.58098153341e-07 -1.68700684526e-06 -3.98928783506e-06 -6.75546103952e-07  9.14448083754e-07  2.13598495841e-06  1.55561044454e-06 -6.52023712817e-07  1.53273194154e-06  4.06839367393e-06  8.84596789423e-07  1.77550383546e-06  5.43225966271e-06  4.96048578766e-07  3.30946085336e-06  1.72571741968e-06  1.84255421903e-06  7.48176412222e-06  1.04517955023e-05  6.22431654205e-06  1.06870976375e-05  1.43533992133e-05  1.62410191448e-05  2.6511651027e-05  3.0959547276e-05  3.83194187863e-05  4.85356374182e-05  5.51164507033e-05  6.38028589292e-05
 0.506707113381  0.506735854423  0.506666527437  0.507150982477  0.50718304614  0.507268363655  0.507800595677  0.506339688668  0.507441963376  0.508215140065  0.506419281277  0.507079950396  0.508344636903  0.507391924308  0.507115654663  0.507594254176  0.510383819301  0.506616862145  0.506453055635  0.505346131158  0.508498793442  0.507682802029  0.506408102496  0.506080332723  0.507334243347  0.508371530474  0.507622607607  0.505719829127  0.508017633481  0.50667869399  0.505904470862  0.506809283078  0.507309130853  0.50629522414  0.506830300342  0.505949859197  0.506231108877  0.505306058969  0.507125112535  0.50753415817  0.506623892836  0.505359932454  0.506068401378  0.507304746418  0.505449891051  0.508948035973  0.508777932461  0.506838692351  0.506224741471  0.505986457225  0.509171200342  0.508718099404  0.50805146426  0.507399150568  0.508211653273  0.506980778749  0.508163089246  0.507817450836  0.50670859997  0.505389027708  0.506579847511  0.505912165721  0.507724239023  0.506289286431  0.507562740164  0.505931982402  0.506160757825  0.506636266922  0.506112210625  0.504919079361  0.50842020549  0.506952510676  0.506558170602  0.507601548196  0.505795818649  0.506331493326  0.506290684181  0.507701860859  0.505447870163  0.506436182564  0.506392416306  0.507268908999  0.5063461344  0.509836967398  0.505992524202  0.506692022262  0.507997360445  0.506673699508  0.504982908766  0.506982552705  0.50714842208  0.508021244728  0.505678144159  0.509415943018  0.507231738299  0.507797308256  0.505439398112  0.506295238509  0.505384710581  0.505424483912  0.50719018333  0.505710070068  0.506806290942  0.507815089704  0.508337792757  0.506916506702  0.506209726032  0.506196556669  0.506838895271  0.506842113838  0.505247906172  0.505472361897  0.506636957319  0.506929135268  0.508285598805  0.506955533038  0.507416801075  0.508416165619  0.506823978339  0.504742990968
 6.52419189922e-12  1.69378207664e-12  7.42616254816e-13  4.29567701868e-13  2.89668606551e-13  2.04635387441e-13  1.475455121e-13  1.09614933198e-13  8.6566691344e-14  6.41815275179e-14  4.8448477638e-14  3.62785739037e-14  2.49377225605e-14  2.73987780131e-14  1.82314852083e-14  1.84628075945e-14  1.12160570072e-14  1.63723581485e-14  4.21959341916e-15  4.14902642297e-15  1.26922074288e-14  8.76658462399e-15  5.86444455521e-15 -3.16054152867e-15  1.67577939806e-15 -1.90662711008e-15  6.56235131272e-15  1.82039545404e-15  9.86522329026e-15  6.3227267239e-15  6.35553403839e-15  3.99938599266e-15  3.42498145324e-15  3.18232442071e-15  6.51472768498e-15 -8.22497803103e-16  4.04854950116e-15  7.37526276402e-15  5.56058224616e-15 -1.29146833172e-15 -1.86404115373e-15  1.51106050735e-15  1.95461021073e-15  3.67133862434e-15  3.94449173658e-15  4.11385920652e-15 -1.01270197458e-15  1.10139746825e-14  5.42049529617e-15  5.60374053772e-15  1.02629624326e-14  1.471382689e-14  7.55691503078e-15  6.74160369393e-15  5.52328047457e-15  2.88640619498e-15 -3.48366578412e-15  5.23508120443e-15  2.11874302321e-15 -7.97271806855e-16  9.38630956111e-15  8.05401905358e-15  9.27180240579e-15  2.3738566438e-15  1.18510048498e-15  4.88331427012e-15  5.57815851173e-15  3.13902460545e-15 -1.06440052267e-15 -5.30020878991e-15  1.69500029861e-15  3.22888632158e-15  2.52322505434e-15  1.02535055725e-14  7.15429879196e-15  3.1403141888e-15  3.13134044986e-15  2.57733090488e-15  3.19438195402e-15  7.16313625795e-15  3.42094960569e-15  1.76807200107e-15  5.53518747901e-15 -3.58541729491e-15  2.48753822677e-16  5.13109825163e-15  8.66776112323e-15  1.23585711661e-14  1.11208862685e-14  6.55742276066e-15  1.02935080233e-14  9.12720373716e-15  3.33257433222e-15  5.75994300076e-15  1.4332269971e-15  7.72189786119e-15  1.1560223833e-14 -2.64067200646e-16  8.44399507858e-15  6.83070059551e-15  6.64015792625e-15  9.34690520143e-15  1.20560354196e-14  1.24971601608e-14  1.3692622594e-14  2.14032742337e-14  2.58721098248e-14  2.5033699555e-14  3.06170510396e-14  3.12124955333e-14  4.95799210685e-14  6.54204298059e-14  8.51217050329e-14  1.07412212192e-13  1.42897037643e-13  1.99636043723e-13  2.8196033012e-13  4.34012680279e-13  7.44032127739e-13  1.70045633412e-12
 1.69378207664e-12  6.52477604677e-12  1.69714197836e-12  7.4069239942e-13  4.37826371744e-13  2.90962472186e-13  1.98573629066e-13  1.4534159941e-13  1.1180239792e-13  8.46321238457e-14  6.9194555536e-14  5.84617018208e-14  3.77645788328e-14  2.7777888484e-14  2.05201499208e-14  1.65053237571e-14  1.92546232218e-14  1.48638028043e-14  9.47582226774e-15  4.20921295771e-15  1.43604055688e-14  6.1479642448e-15 -1.9175229397e-15 -2.04596141097e-15  7.92014903377e-15  3.75369507977e-15  9.77029072529e-15  8.62419757321e-15  4.4180305062e-15  1.55433430824e-15  6.80577168343e-15  4.83917012465e-15  9.79923112192e-16  2.26111284445e-15 -6.96057479582e-16 -4.73377748943e-15  2.44419836566e-15  1.19844731755e-14  3.09695078432e-15  1.4719891013e-15  2.22009440277e-15  1.15544404822e-14  9.71520509221e-15  4.68620765628e-15  2.69715425279e-15  9.13269793319e-15  5.07206079257e-15  1.54964206342e-14  5.45515450912e-15  5.72123182411e-15  8.51049986354e-16  1.4825863136e-15  9.99989520119e-15  4.91277807431e-15  3.88687579666e-15  1.23255534661e-16 -1.98145468963e-15  2.3531025363e-16  5.71468478917e-15  1.04722091162e-14  3.75078456868e-15  8.9934030235e-16  1.33421465996e-14  6.14035575898e-15  1.76477958852e-15  3.87932694181e-15  3.38671495817e-15  1.58854401379e-15  8.51528414412e-15  5.83273026258e-15  6.52803095958e-15  1.68444492545e-15  8.72213330203e-15 -3.42504477662e-15  7.8150208291e-16  3.89358858534e-15  6.13873862786e-15 -2.00384259278e-16  5.44484374667e-15  8.09808070971e-15  5.67766544469e-15  4.60427690661e-15  5.42628953232e-15  4.24905215758e-15 -9.09449817726e-15  2.07154374907e-15 -1.55804512994e-15  5.93717223506e-15  8.30287372091e-15  1.16686057687e-14  8.01716807705e-15  1.33596275658e-15  6.0344435264e-15 -1.96533136522e-15 -1.34028299462e-15  6.03508959188e-15  6.20769820605e-15  1.14921902242e-15  4.92531182372e-15  3.26570703675e-15  6.7890470982e-15  8.92602055273e-15  1.07651371587e-14  1.00800696252e-14  5.36027808206e-15  2.53662375104e-15  1.42421306579e-14  1.81914857772e-14  1.93142797152e-14  2.91174054584e-14  3.82105116744e-14  4.9583874928e-14  5.84646375478e-14  8.39222098508e-14  1.15833061257e-13  1.52111422589e-13  2.06895218881e-13  2.86277744887e-13  4.30548682036e-13  7.46698789154e-13
 7.42616254816e-13  1.69714197836e-12  6.53267630631e-12  1.69734186442e-12  7.51674544785e-13  4.32276951774e-13  2.90116633116e-13  2.15453902988e-13  1.55721424694e-13  1.11400424342e-13  8.58664474902e-14  6.93846628738e-14  4.06281741748e-14  3.25230398477e-14  2.95569281942e-14  2.30210815519e-14  2.13390167273e-14  1.38556683369e-14  1.40003904808e-14  4.2553993186e-15  1.40077341743e-14  3.58531496857e-15  3.77221516076e-15 -1.9618258092e-15  5.71150313458e-15  6.90001928484e-16  1.85985247293e-15  2.41586663102e-15  6.2458477266e-15 -2.93665344933e-15  8.77179794833e-15  9.70724087457e-15  1.82316109718e-15  1.12718746444e-14  4.42678160265e-15 -1.57660410906e-15  4.21290413126e-15  1.26912270012e-14  3.28213500212e-15  4.74274124242e-15  4.9497838835e-16 -1.53171690322e-15  3.78464609647e-16 -5.90234803648e-15 -4.08480606587e-16  3.41297694841e-15 -2.48827004911e-17  6.97202980927e-15  8.2863467909e-15  3.47552094581e-15  7.25460838423e-15  9.12584505731e-15  6.95647165648e-15  2.03986978563e-15  6.28793852642e-15  1.38491766033e-15  2.27677529585e-15  3.00971843782e-15  1.90656360554e-15  1.97801792949e-16 -2.04642944589e-15  2.29168746765e-17 -2.35955020008e-15  1.35286444387e-15  7.12803272445e-16 -5.47165287302e-15  5.7446015763e-15  4.07117599723e-15  1.06553039669e-14 -2.88477161353e-15 -4.73653826745e-16  4.81182336262e-15  5.66591764438e-16 -1.43541057601e-15  2.18487950948e-15  2.5673481289e-15  5.25170140617e-15  1.99343941803e-15  5.72888873948e-15  3.56536836079e-15  3.26948797028e-15  5.31097693744e-15  2.91498195863e-15  7.44570063891e-15 -7.73878260851e-16 -3.90681954833e-15 -2.13234967059e-15  2.89588779172e-15  2.8113098089e-15  6.93367938236e-15  9.86862501614e-16  7.9755923772e-15  1.01105538066e-14  4.34935628862e-15  5.51572125431e-15 -4.25713450022e-16  7.22323973833e-15  5.96912797262e-15  1.08613003992e-14  5.09034412269e-15  8.46949655884e-15  1.41542689103e-14  1.25452714801e-14  1.25475808446e-14  1.22855698022e-14  4.76601386754e-15  1.74198103726e-14  2.10102267225e-14  1.66427100888e-14  2.53382204674e-14  3.37300894174e-14  4.16777212653e-14  4.58865671768e-14  6.22756250722e-14  9.15681518028e-14  1.10418513232e-13  1.48048779108e-13  2.04365080197e-13  2.90301121011e-13  4.39288850897e-13
 4.29567701868e-13  7.4069239942e-13  1.69734186442e-12  6.53195435834e-12  1.70142341826e-12  7.44027754019e-13  4.26943639717e-13  2.95389966204e-13  2.01676438239e-13  1.43675222018e-13  1.16245230633e-13  9.98006641321e-14  7.29440835683e-14  4.89095359699e-14  3.80657367364e-14  2.93706781968e-14  1.85556341975e-14  2.24779161555e-14  2.01480128896e-14  9.87526953524e-15  1.05690091668e-14  1.11824017466e-14  1.16838442856e-14  1.43119421605e-14 -1.37044671361e-15  7.65665895454e-15  3.65616429726e-15  6.74356208825e-15  8.20425717076e-15 -3.4772273313e-16  6.70223487784e-15  2.57131500191e-16  3.59531409016e-15  8.81611938308e-15  5.84521846857e-15  1.10598871131e-14  8.1081606082e-15  1.09101585382e-14 -1.10232502808e-15 -1.07785328953e-15  6.57672614865e-15  1.47006303553e-15  1.65899324702e-15 -5.17315674167e-15 -2.34721531168e-15  3.77921548324e-15  4.91729721609e-15  5.40220196045e-15  7.40005733436e-15  1.18137684295e-16  1.48312512925e-15  1.20435740119e-14  3.17744462927e-15 -6.21804486698e-15  1.21190722785e-15  2.03944867497e-15  3.39940417656e-15  9.19364066151e-16 -3.20994366762e-15  9.6654664969e-16  4.53776284318e-15  1.05870419614e-14  2.95928160846e-15  3.5944400589e-15 -2.88366644328e-15 -3.72387138417e-15  4.75290505632e-15  6.4794193897e-15  1.00484080751e-14 -5.79883596541e-15  5.25856147997e-15  2.56961316809e-15  4.89587980355e-15 -2.09868859341e-15 -2.60536598662e-15  6.55798703016e-15  4.94293276494e-15 -6.9675888045e-16 -2.90309785255e-16  9.47901697606e-16  2.2103346943e-15  2.75699447204e-15 -4.89006167446e-16 -1.01526874602e-15 -2.42980201086e-15 -3.96427181152e-15 -7.97547598685e-15  2.82740070705e-15  1.66797502743e-15 -1.61604409646e-15 -3.61591398191e-16  9.01654930354e-15  7.36952969047e-15  2.77733246745e-15  3.64783363486e-15  9.6539874715e-15  8.17019888109e-15 -2.25431188582e-15  1.88271296248e-15  3.36543083929e-15  1.1464197808e-15  3.31139041158e-15  5.50627784331e-15  1.06525029556e-14  5.58288645442e-15  8.79543992677e-15  3.75355082718e-15  1.20774296948e-14  1.36718160217e-14  2.57939909823e-14  3.19316062323e-14  3.43142633687e-14  4.4601914373e-14  5.65323617258e-14  6.78392071839e-14  8.62985934986e-14  1.10431307377e-13  1.43383701695e-13  1.93221084845e-13  2.8737185317e-13
 2.89668606551e-13  4.37826371744e-13  7.51674544785e-13  1.70142341826e-12  6.53151309035e-12  1.69303524916e-12  7.41295328821e-13  4.28469958366e-13  2.83687885945e-13  1.93246224871e-13  1.38798694443e-13  1.06955782876e-13  8.18846124831e-14  6.50377231136e-14  5.01110859607e-14  4.25857262565e-14  2.27979511295e-14  2.02402572565e-14  1.86817064143e-14  1.54617438533e-14  8.81013863041e-15  1.79936482015e-14  1.09978569763e-14  3.7678751798e-15  3.57152687803e-15  2.74466664951e-15  5.60953297065e-15 -6.96587296613e-16  4.56664682566e-15  6.11202304141e-15  8.9050750187e-16 -5.03123650708e-15  3.83444687761e-15  6.14090270204e-15  1.0866711851e-14  4.67458880174e-15  1.23688740879e-14  6.35481073999e-15  3.74404087746e-15  6.570961731e-15  3.73015794854e-15  5.01310989963e-15 -1.63781253115e-15 -6.24976768266e-15 -2.09039735006e-15 -2.14930218888e-15  5.74688953107e-16  3.79460794963e-15  9.47890242803e-15  4.15647568275e-15  5.28506237306e-15  7.8131701872e-15  7.75725002124e-15 -2.6429801481e-15  9.67106485614e-16  4.64363422406e-15  1.08678901016e-14 -7.9932705806e-16  4.84923930352e-15  3.80331174401e-15  6.78676313633e-15  1.17168985161e-14  8.06224063742e-15  5.01332605293e-15  8.0544939176e-15  7.37461641073e-16  1.36002743531e-15  6.59635286519e-15  6.75231855566e-15  4.44439818944e-15  3.22173774965e-15  8.69783576404e-15  4.24811244868e-15 -2.64425886559e-15  5.94512091821e-15  2.57676387966e-15 -3.00110735167e-15  8.15186066585e-15 -1.34029540584e-15  6.17338022672e-15  8.66929163818e-15  5.62652442122e-15  3.43956077533e-15  1.40637916546e-14  7.67940723492e-15 -1.34421040145e-15  1.31505614645e-15  4.39719394379e-15  2.26070140053e-15  8.61026429772e-15 -3.6756980578e-16  1.82502537752e-15  6.56136999472e-15  2.90522507063e-15 -1.07110775856e-15  4.59676686837e-15  4.64899481966e-15  6.84380674805e-15  2.37914344181e-15  8.59416401669e-16  9.24232966251e-15  1.00861180914e-14  6.46693210752e-15  6.38248609741e-15  6.67857604512e-15  6.70967128017e-15  5.84035390346e-15  1.8364203919e-14  1.64960987891e-14  2.19341087724e-14  2.34549115064e-14  1.79776939831e-14  2.39834167534e-14  3.97419761801e-14  5.61816293902e-14  6.27118905323e-14  8.40677841601e-14  1.09330088096e-13  1.40790462646e-13  1.99664373376e-13
 2.04635387441e-13  2.90962472186e-13  4.32276951774e-13  7.44027754019e-13  1.69303524916e-12  6.53572660184e-12  1.69699304289e-12  7.50596834099e-13  4.3416852016e-13  2.85452067136e-13  1.91140657525e-13  1.44366535665e-13  1.139542095e-13  9.07583648574e-14  6.39333265334e-14  5.54544649346e-14  4.21921329771e-14  3.31069849607e-14  2.52193689119e-14  1.86688808258e-14  1.32345531766e-14  1.81686347193e-14  2.03181866502e-14  7.40342093546e-15  9.94245555004e-15  8.73140689827e-15  6.3372889032e-15  5.53000971074e-15  3.86896751829e-15  2.11532661544e-15  3.51584917963e-15  2.03028142902e-15  1.20575607426e-15  1.0448007144e-14  3.73128783888e-15  3.47627844518e-15  1.49359572641e-14  1.22601035804e-14  6.18735514202e-15  9.27330848714e-15  9.61270975659e-15  1.12982740421e-14  6.34199406933e-15  5.08769787412e-15  1.39106089403e-15  6.50759629032e-15  5.60850364337e-15  1.7660228422e-15  3.10152734202e-15  4.01015333937e-15  6.68559174672e-15  8.94309289555e-15  5.64614094349e-15  7.16478476256e-15  7.26992617571e-15  1.79812098815e-15  2.71176130897e-15  8.45825176109e-16  7.02998413321e-15 -3.11596231746e-16  3.82134413752e-15  1.41579722336e-14  3.13649658103e-15 -1.56724414041e-15 -3.42664350771e-15  2.01977759256e-15  1.16849620185e-15  6.52363134306e-15 -4.04111783695e-15  4.03390424734e-15  2.98812917831e-15  5.62532929094e-15  3.87002243742e-15 -1.36938957772e-15  7.57255509437e-15  5.47769216879e-15 -5.44817640676e-15  1.10193201691e-14  2.37960624585e-15  2.22572782018e-15  1.74481817095e-15  7.64704326386e-15  1.38102624262e-15  5.2159400178e-15  3.33977044726e-15  5.93758265585e-16  3.34276912071e-15  1.98576918809e-15  2.88640660579e-15  1.89022895424e-15  3.05563752374e-15  4.41842784102e-15  1.87172944611e-16  4.68246072265e-15  4.68482496811e-15  2.44008753127e-15  5.38339696755e-15 -9.25801945092e-16  7.2930215867e-15 -1.10245523535e-15  1.41739452752e-14  8.18017125497e-15  1.16758899498e-14  3.61937338605e-15  1.09879731261e-14  8.50648238145e-15  1.38269285595e-14  8.95674604707e-15  9.80951811733e-15  9.25600074005e-15  9.27436775078e-15  1.52063826674e-14  2.4973555797e-14  3.50602772729e-14  5.21008049795e-14  4.88400654528e-14  7.06911229675e-14  8.05935052406e-14  1.05306863969e-13  1.49486886779e-13
 1.475455121e-13  1.98573629066e-13  2.90116633116e-13  4.26943639717e-13  7.41295328821e-13  1.69699304289e-12  6.54310363359e-12  1.70290715552e-12  7.5298979514e-13  4.37053258135e-13  2.88248793536e-13  1.96193646878e-13  1.43195233021e-13  1.07604687358e-13  8.14979620761e-14  6.46636580799e-14  4.89201165663e-14  4.38819681079e-14  3.35855137885e-14  1.95518387878e-14  1.53466737472e-14  1.83555126448e-14  1.80077622265e-14  8.35584210762e-15  1.23802283981e-14  1.93468366107e-14  8.49301617712e-15 -1.89251510536e-15  7.3999327899e-15  1.06083357685e-14  4.13150796375e-15  4.51651557904e-15 -1.796352413e-15  1.2243694829e-14  8.69484417027e-15  5.3921994365e-15  6.29333572505e-15  8.31813599631e-15  1.21404430997e-14  4.9324910875e-15  5.48666362991e-15  2.37172989979e-15  6.87006113633e-15  1.12040897348e-14  2.48045767925e-15  6.17594351971e-15 -3.7640616299e-15 -4.75674974237e-16  9.09626784782e-15  8.45432098213e-15  1.12938701287e-15  3.70929456565e-15  1.03622907384e-14  8.0825854155e-15  3.18128436994e-15  6.09185272841e-15 -3.67855128266e-15  2.09846853263e-15  3.94465367672e-15  5.66435463636e-15  4.06939137375e-16  6.06435460355e-16  1.15140369403e-15  3.45410410735e-15  3.74907766754e-15  7.37435378129e-15  6.71179541859e-15  1.32664101182e-15  3.77447939344e-15  2.12307474953e-15  5.32802143683e-15  8.72834153366e-15  1.02962142773e-14  6.87279364488e-15  6.06008108209e-15  5.74695343609e-15  2.37393306443e-15  2.15768890918e-15  8.44835004464e-15  9.11245306901e-15  5.53887199482e-15  1.62918652414e-15 -5.8972178143e-15  2.20379821024e-15 -1.58206804157e-16 -5.06591010377e-16 -2.0163666378e-15 -6.49205443143e-15 -2.38739339633e-15  4.32932964101e-15  4.60981848114e-15  5.26157986671e-15  1.47597418134e-15  1.14109772597e-14  6.50985232884e-15  7.35756989647e-15  7.54531029923e-15  7.62408377011e-15 -2.05689866889e-15  3.92280805924e-15  9.13828182331e-16 -7.83605481248e-16  3.06848284972e-15  7.75724255623e-15  7.29800741092e-15  7.64000397837e-15  3.74040239569e-15  2.95362700582e-15  8.4750462368e-15  1.59455804819e-14  1.04558997199e-14  1.01759683148e-14  1.41370768448e-14  1.99694233223e-14  3.01614023955e-14  4.25254970843e-14  5.213799327e-14  6.52448966461e-14  8.41777703897e-14  1.16734956383e-13
 1.09614933198e-13  1.4534159941e-13  2.15453902988e-13  2.95389966204e-13  4.28469958366e-13  7.50596834099e-13  1.70290715552e-12  6.52681445982e-12  1.69727092408e-12  7.50229843947e-13  4.35684147475e-13  2.91512442486e-13  2.05149534272e-13  1.44886373416e-13  1.06083924103e-13  8.73058764533e-14  7.0897590322e-14  4.68264369824e-14  3.80174173954e-14  2.61909308467e-14  2.34877823731e-14  1.67139920551e-14  1.469849129e-14  1.51052911473e-14  1.4626785589e-14  1.4421921207e-14  1.39443826202e-14  1.07139352954e-14  5.98147525367e-15  5.40129293611e-15  7.79069908123e-15  4.1580387991e-15  6.17495872167e-15  6.85750338309e-15  9.64558127966e-15  9.6252103116e-15  1.14248838668e-14  1.0009676912e-14  6.04267253106e-15  5.96568549637e-15  2.46011813795e-15  2.23474207441e-15  2.39637417318e-15  2.01608405454e-15  3.45478378915e-15  3.74973346119e-15  2.89217742135e-15  5.30960045148e-15  1.15426992495e-14  1.25738468128e-14  2.86145226584e-15  7.32100781171e-15  1.26965979268e-14  9.38390541978e-15 -1.13232522233e-16  5.91238744145e-15 -7.69374204207e-17 -8.87493339765e-15  4.57009488766e-15  6.62379164535e-15  4.54994816628e-16 -1.72918957633e-16 -2.46315543468e-15  3.52687674391e-15  6.88350036404e-15  5.92345449575e-16 -5.13764181692e-16 -7.78144598123e-15 -3.65362430526e-15  5.22773337467e-15 -3.24391003015e-15  1.62133465033e-15  5.14776836556e-15  3.2090013856e-15  4.76300569821e-15  6.4687077924e-15  5.52040524293e-15  7.329136617e-15  6.41906101121e-15  8.62560704581e-16  8.86258788403e-15 -1.28072221035e-16 -4.7920866145e-16  4.97141834667e-15 -1.4649190944e-15  6.58983971574e-15  7.08495739452e-15  3.87974172359e-15  7.84855989833e-15  2.56177406455e-15  8.0324291822e-15  5.03179920901e-15  6.7114567758e-15  1.21057934976e-14  1.18823260038e-14 -1.09093606668e-15 -8.32074782162e-15  3.77026203847e-16  5.3507850464e-15  2.48624177048e-15  2.77984171934e-15  4.13105394957e-15  7.34285051176e-15  1.08162371966e-14  6.92700104893e-15  1.70878196827e-14  8.59500120067e-15  1.97955288693e-14  1.67618679203e-14  1.03565842862e-14  1.86879921674e-14  2.10232183282e-14  2.51932052421e-14  3.41040522083e-14  2.27527115808e-14  3.28403563032e-14  3.90111947247e-14  5.43409647431e-14  7.24935771457e-14  8.81505057959e-14
 8.6566691344e-14  1.1180239792e-13  1.55721424694e-13  2.01676438239e-13  2.83687885945e-13  4.3416852016e-13  7.5298979514e-13  1.69727092408e-12  6.54097678387e-12  1.70860915944e-12  7.47953131764e-13  4.36847224463e-13  2.86013195732e-13  2.01518531532e-13  1.41768505796e-13  1.06893331872e-13  8.06270077878e-14  5.27191513996e-14  4.38841459808e-14  3.40316796779e-14  2.85748870787e-14  2.07256605681e-14  2.13732474486e-14  1.21154952643e-14  1.65351983986e-14  1.56842926864e-14  1.72525915602e-14  1.24181287934e-14  1.35794584231e-16  5.56058024501e-15  1.20413785778e-14  1.01541576727e-14  1.35217944715e-14  9.07216233555e-16  4.77075545213e-15 -1.77907776688e-15  1.1137651587e-15  1.04197575488e-14  8.85063113338e-15  4.28731343918e-15  6.83372897848e-15  8.06840119216e-15  2.05596877398e-15  8.26097738381e-15  8.65720567607e-15  4.38536098653e-16  4.59443105378e-15  9.29815629324e-15  7.03751289177e-15  7.07979599156e-15 -3.03563603532e-15  4.13691055375e-15  6.02658024606e-15  7.17969346365e-15  2.39084290182e-15  8.97268883697e-15  7.01398527367e-15 -2.61526140532e-15  2.07486077273e-15 -1.14878240063e-15  2.44071056423e-15  4.57884658172e-15  2.62278740154e-15  1.25122715567e-15 -3.99692375362e-16  3.53639403331e-15  2.97638429733e-15 -6.67111432011e-15 -3.92660183535e-15 -1.27714476339e-15  1.59546416413e-15  9.77257081998e-16  4.68979266983e-15  5.3577759268e-15  2.66730391942e-15  7.86805278731e-15  6.59418032509e-15  5.55937800684e-15  6.04201358203e-15  9.67504485292e-16  2.75935385973e-15  1.51132604632e-15  2.10171739009e-15  7.03349858287e-15  3.02864718696e-15  8.82714229588e-16  5.32360331166e-15  7.2207492696e-15  8.90218482967e-15  4.96281751633e-15  7.94499025892e-15  1.74458116969e-15  4.99092045997e-15  5.55800226598e-15  1.13314036605e-16 -6.44286198025e-16  8.33980818583e-15  4.9665561003e-15  1.20726015988e-14  3.75779151636e-15  3.28242650171e-15  2.32817167851e-15  2.30515610109e-15  1.52627053178e-15 -2.83739400642e-15  9.74936958368e-15 -5.21712110295e-15  1.01572200753e-14  7.98355378847e-15  1.16076571739e-14  1.12082645609e-14  1.94004429362e-14  1.61632455071e-14  2.90035006494e-14  1.83091683554e-14  2.44238508823e-14  3.71921230815e-14  3.64751245514e-14  5.05245297105e-14  5.90105175349e-14
 6.41815275179e-14  8.46321238457e-14  1.11400424342e-13  1.43675222018e-13  1.93246224871e-13  2.85452067136e-13  4.37053258135e-13  7.50229843947e-13  1.70860915944e-12  6.55120064796e-12  1.70324401486e-12  7.39245509774e-13  4.27233823458e-13  2.87938350272e-13  1.94906384386e-13  1.43516418872e-13  9.95746023886e-14  7.31784768363e-14  6.47192425912e-14  4.92574452709e-14  3.43882620116e-14  3.3657966056e-14  2.9209866513e-14  2.15649350254e-14  1.35482796079e-14  9.49843393931e-15  9.41943610947e-15  3.68468343848e-15  5.90909981423e-15  8.83088685107e-15  1.04622789667e-14  1.02171371417e-14  1.56213584728e-14  3.86000386506e-15  9.44136289724e-15  4.10518573185e-15  1.15458022118e-15  6.29179468613e-15  9.50477103763e-15  1.78107953375e-15  4.14055027074e-15  9.4676920599e-16  4.91111675155e-15  4.72876018909e-15  7.80680035753e-15  5.18980094242e-15  3.49300842222e-15  7.20912129511e-15  1.16030054266e-14  1.0001240412e-14 -8.40410335781e-17  6.69941112692e-15  8.06533177581e-15 -1.50225439565e-15  5.07071276765e-15  6.27087008248e-15  8.23219897986e-15  5.79400863481e-15  9.50039459035e-15  3.71041459902e-15  1.06257925551e-14  4.32003933905e-15  1.18917444389e-15 -2.18715203575e-15 -2.38164181515e-15  1.25361836115e-15 -8.71445123478e-16 -3.3212919409e-15 -1.40666466319e-15 -5.7849803408e-15  9.79449421823e-16  4.55613876905e-15  7.76276934922e-15  6.51066588904e-15 -3.82118590495e-16  4.25187495705e-15  3.15121544619e-15  9.08100323015e-15  1.18762752898e-14  1.04757027488e-15  6.39685621624e-15  1.88651190301e-15  4.17178168371e-15  1.1157052528e-15 -1.00555495004e-15 -8.68850304828e-16  1.75899514179e-15  9.31790352079e-15  2.49695133898e-15  2.62474033507e-15  2.37056277184e-15  6.90261932827e-15  3.55282407704e-15  7.85433993512e-15  4.38858388563e-15  1.09614886046e-14  5.83719893752e-15  5.49309500432e-15 -9.71936452276e-16  3.35618142576e-15  1.43858281373e-15  9.36549093036e-15  2.29942627074e-15  9.12962554776e-15  6.38696205227e-15  7.13651963721e-15 -4.41656123784e-16  1.35522810442e-14  7.49268005833e-15  7.31670488971e-15  9.17685685982e-15  1.09013980337e-14  1.68316991944e-14  1.28469439396e-14  1.49353369594e-14  2.18785660176e-14  2.68331579672e-14  2.56495188877e-14  3.81892405535e-14  4.35385933991e-14
 4.8448477638e-14  6.9194555536e-14  8.58664474902e-14  1.16245230633e-13  1.38798694443e-13  1.91140657525e-13  2.88248793536e-13  4.35684147475e-13  7.47953131764e-13  1.70324401486e-12  6.52923922162e-12  1.69342165838e-12  7.48612921997e-13  4.38977700412e-13  2.85433825189e-13  2.0316170102e-13  1.37217322224e-13  1.11755359693e-13  7.70476658668e-14  6.13400828719e-14  5.08188855108e-14  3.9550856105e-14  3.95436912933e-14  2.51844519533e-14  2.1147882255e-14  1.57943183096e-14  1.2992465396e-14  1.63048038452e-14  1.28160741306e-14  1.39196128772e-14  1.23330500203e-14  1.50912158688e-14  9.76717559542e-15 -3.96101913722e-16  7.57674065383e-15  7.37343502372e-15  3.09260432818e-15  8.03248215234e-16  1.15778217107e-14  4.86600130067e-15  5.46157901871e-15  2.27131669161e-15  3.04952443994e-15  3.88672625974e-15  1.31378252371e-14  8.18135100288e-15 -3.24949468464e-15  3.08159643323e-15  3.6929585409e-15  1.2079180799e-14  2.7206879364e-15 -4.02004918127e-15  5.91570748925e-15  5.74847908284e-15  6.47800874652e-15  6.01222298175e-15 -1.6408037426e-15  4.29681553011e-16  7.57008363343e-15  2.55519624967e-16 -4.46698308402e-15  9.08254836533e-16  1.14502726597e-15  1.48925695747e-15  4.60211913357e-15  6.26237259133e-15  6.6597151889e-15  1.41154611939e-15  5.1714027509e-15  3.98601169683e-15  7.53188522647e-15  9.24104036988e-15  1.15272745617e-14  8.56279413226e-15  6.05791338963e-15  4.01260259772e-15  5.65765880221e-15  1.02981344873e-14  3.98299623936e-15  1.91683789197e-15  1.51375855269e-15  8.15670792537e-15  4.51226850014e-15  9.0482266192e-15  4.26434633663e-16 -1.21791685435e-15 -3.56162643835e-15  3.54799050467e-15 -4.0917248964e-15  2.35634476184e-15  4.67141841302e-15  2.62932984641e-15  1.21089667954e-14  1.96446731401e-15 -4.13559903561e-15 -1.98966188889e-15  7.30739676464e-15  2.99380228251e-15  1.98543076072e-15 -2.7318198602e-16  1.29872551954e-14  1.33754461157e-14  6.82476124122e-15  1.32747179817e-14  1.0216160162e-14 -3.21033274279e-15  4.09203110986e-16  9.85330277718e-15  9.6168902452e-15  8.63506469703e-15  1.22772626298e-14  1.43376368793e-14  1.3979876466e-14  1.97212072094e-14  1.00610715005e-14  2.30254833603e-14  1.82384486051e-14  1.5246397972e-14  3.64707528443e-14  3.60483906178e-14
 3.62785739037e-14  5.84617018208e-14  6.93846628738e-14  9.98006641321e-14  1.06955782876e-13  1.44366535665e-13  1.96193646878e-13  2.91512442486e-13  4.36847224463e-13  7.39245509774e-13  1.69342165838e-12  6.5370093388e-12  1.70158434406e-12  7.5098881403e-13  4.3213918651e-13  2.85574483212e-13  1.99221167157e-13  1.49503163474e-13  1.12635306692e-13  8.74378481718e-14  6.5318385343e-14  4.55849664236e-14  3.75581983635e-14  3.11738015331e-14  2.7941479744e-14  1.56571940037e-14  2.72179430382e-14  1.97592223761e-14  2.05744151545e-14  1.7857837527e-14  1.45071283295e-14  1.23893469527e-14  2.64423034825e-15  7.45065191197e-15  5.418361301e-15 -5.91627250864e-15  2.18715260424e-16  1.44319982469e-15  3.9148797054e-15 -3.49923195345e-15  4.67345962369e-15  2.7009371736e-15 -1.76598101993e-15  4.34387735063e-15  1.09405043037e-14  3.87496063755e-15 -1.67688314597e-15  1.33373655202e-15  1.94887007505e-15  7.22688074949e-15  9.05808446208e-15  6.76804258052e-15  7.55957909987e-15  1.64346796923e-15  7.86990710069e-17  3.68802570264e-15  4.81240096013e-15  6.38020255545e-15  3.7808258276e-15  6.57920627693e-15 -8.14350280318e-15  5.3884660863e-15  9.41418415782e-15  9.21314665383e-15  7.53369121732e-15  3.8916700969e-15  5.54290492098e-15  2.90853638131e-15  1.21252626641e-14  8.20330844971e-15  2.72603778951e-15 -6.52410517013e-16  6.99197891752e-15  7.55609586004e-15  6.39325792861e-15  3.85091625439e-15  6.39916179941e-15  9.92046471501e-15  1.02404591989e-16  2.58756367613e-15  3.35048764478e-15 -3.92233743819e-15 -4.82619817127e-15  1.44040055367e-15 -4.49309553612e-16  4.30696646078e-15  4.92029551658e-15  9.94127546123e-15  9.85438387018e-15  2.31380247606e-15  1.1315822255e-14  1.95804482188e-14  8.51644109712e-15  4.46868624828e-15  3.95972502244e-15  3.00506737673e-15  1.33330726588e-14  1.25606094129e-14  8.72649849456e-15  4.08163826659e-16  1.09030895005e-14  1.06244124225e-14  5.79893367865e-15  1.91188413938e-15 -1.79446378944e-15 -3.41179227238e-15 -2.4079031087e-15 -1.0034452576e-16  7.58709476905e-15  1.34361359518e-15  1.1791716902e-14  1.81804019239e-14  1.3547484671e-14  9.57624806231e-15  2.30374705681e-15  1.88844059819e-14  1.94181271514e-14  2.12111493935e-14  3.32107100154e-14  3.02673103943e-14
 2.49377225605e-14  3.77645788328e-14  4.06281741748e-14  7.29440835683e-14  8.18846124831e-14  1.139542095e-13  1.43195233021e-13  2.05149534272e-13  2.86013195732e-13  4.27233823458e-13  7.48612921997e-13  1.70158434406e-12  6.55715958093e-12  1.699340317e-12  7.42084002953e-13  4.37685480101e-13  2.88197913983e-13  1.97750054763e-13  1.42208980019e-13  1.04388359969e-13  8.14959355277e-14  6.27804115301e-14  5.70144313958e-14  4.31828175609e-14  4.04392164014e-14  2.80390736725e-14  2.92446773951e-14  1.74922840557e-14  2.14953103827e-14  2.283694162e-14  8.64028135676e-15  3.58975326709e-15  1.02065776278e-14  5.41044956789e-15  4.43475349216e-15  6.05182849763e-15  9.1672985784e-15  8.47904832661e-15  1.61246617296e-15 -6.64966598966e-15 -1.7049170424e-15  4.35404487907e-15  1.93567171684e-15  7.96985756659e-15  5.97492650359e-15  4.40502023574e-15 -4.48548970083e-15  3.19185194329e-16  7.07174235308e-15  2.19529698613e-15  5.04568930072e-15  4.27586478255e-15  6.37468908036e-15  6.13298880647e-15  5.57038594887e-15  6.64936041067e-15  4.67399294436e-15  9.82574198795e-15  2.04613136697e-17  7.41482130054e-15  1.47163559484e-15  5.18964057873e-15  3.78528787865e-15  5.64376583361e-15 -6.4368575754e-15 -5.05196870222e-15 -1.06284255247e-16  4.89354894735e-15  3.70373742763e-15  3.53232111005e-15  6.77807748553e-15 -5.13660857918e-15 -2.88884350565e-15  1.04025605952e-14  1.29887642888e-15  3.07146847634e-15  1.13818530463e-14  1.98947974549e-15  1.13316932602e-15  2.09542692877e-15 -8.73228633578e-15  1.7931310628e-15  3.0737576641e-15  1.16729109276e-14  5.41682091107e-15  7.88547394608e-15 -4.73544617988e-15  1.01697258368e-14  4.46296835102e-15  7.73622920136e-15  1.07183782936e-14  4.73514989375e-15  8.3285559532e-15  6.57505926711e-15  5.91594739334e-15  1.23678235311e-14  1.46850434789e-14  1.34944800078e-14  1.10281037492e-14  3.83597115752e-15  1.3164755299e-14  1.64594123367e-14  8.96321160681e-15  7.65199747185e-15  3.40142663834e-15  5.16621562456e-15  6.51933164247e-15  1.99443228041e-15  8.56774703201e-15  2.25799608205e-15 -2.58221564163e-15  1.20832745257e-14  3.2216152658e-15  9.1605313295e-15  2.85946824405e-15  7.21406084293e-15  1.25842944793e-14  1.59732644137e-14  2.58467020025e-14  2.86074943907e-14
 2.73987780131e-14  2.7777888484e-14  3.25230398477e-14  4.89095359699e-14  6.50377231136e-14  9.07583648574e-14  1.07604687358e-13  1.44886373416e-13  2.01518531532e-13  2.87938350272e-13  4.38977700412e-13  7.5098881403e-13  1.699340317e-12  6.54495972323e-12  1.70099168267e-12  7.38151379169e-13  4.36504205228e-13  2.85958460808e-13  1.96664899039e-13  1.52546888237e-13  1.16760615236e-13  8.3266991299e-14  6.16128013733e-14  5.01929261554e-14  4.86246428201e-14  3.77715645575e-14  3.00813268608e-14  2.72536882487e-14  2.14520008913e-14  1.09788370671e-14  8.82396006443e-15  1.12678663039e-14  9.15333851567e-15  1.15498666879e-14  3.28071718968e-15  7.01795769018e-16 -4.18543999117e-18  9.69769483482e-16  1.47162075539e-15 -2.42806455446e-15  1.04237171066e-15 -4.17885470593e-16 -1.29546233848e-15  6.9437712085e-15  1.16737029197e-15  7.60629622433e-16  1.56033373584e-15 -5.42685328552e-15  4.2950591269e-15  6.16897801048e-15  4.27931444661e-15  5.5415967887e-15 -7.56050110163e-16  4.03360516432e-15 -1.3503117653e-15  1.28155184753e-14  2.33955723125e-15  6.75801256417e-15  8.06140024019e-15  3.46117502524e-15  7.68929285261e-15  1.0635929308e-14  3.18296204506e-15  5.00782403043e-15  3.69520457473e-15  6.97509284822e-15  6.6271461334e-16  1.71858957129e-15  1.51055433471e-15  1.95799764602e-15 -2.85874982362e-15  1.39159873037e-15  2.74392793193e-15  1.7862467011e-16  2.25332264816e-16  4.75543616158e-15  6.08425183482e-15 -1.90109071852e-15  2.76952820867e-15  3.68310680257e-16  7.99026988607e-15  4.91386926107e-15  5.59505976743e-15  4.93055814579e-15  6.01629265096e-15 -3.79238438225e-15  1.38596711929e-15 -1.52403555212e-15  1.93699227908e-15  6.20300716036e-15  8.64121120455e-15  4.22150044211e-15 -3.24980374673e-16  7.14017053804e-15  4.25119509828e-15  1.05643609734e-14  1.16530421187e-14  1.14819286615e-14  4.75048677327e-16 -1.30254727202e-15  8.08425543974e-15  1.02189133527e-14  3.76908834721e-15  1.28675549612e-14 -1.31022663047e-16 -1.60460384938e-15  7.38172868018e-15  3.62575195952e-15  2.10680000271e-15  1.64955869511e-15  2.11401782962e-15  6.66163990172e-15 -2.04006575043e-15  2.15083629683e-15  1.23520917921e-14  8.51841157656e-15  1.26676536743e-14  9.79239187161e-15  2.75339065318e-14  1.69374788259e-14
 1.82314852083e-14  2.05201499208e-14  2.95569281942e-14  3.80657367364e-14  5.01110859607e-14  6.39333265334e-14  8.14979620761e-14  1.06083924103e-13  1.41768505796e-13  1.94906384386e-13  2.85433825189e-13  4.3213918651e-13  7.42084002953e-13  1.70099168267e-12  6.5371206071e-12  1.69435494245e-12  7.52816066091e-13  4.38168994591e-13  2.86351472787e-13  2.018136018e-13  1.47346561935e-13  1.06769948887e-13  7.72889110816e-14  6.02274573425e-14  4.77971477852e-14  3.89261316325e-14  3.08266892025e-14  2.16139903873e-14  2.20868178797e-14  1.64704782762e-14  1.40275860754e-14  4.89848641843e-15  1.033307127e-14  1.53203539917e-14  7.15388590151e-15  2.54698329629e-15  5.67233863662e-15  2.22078496879e-15  1.48821706346e-15  1.01994205767e-14  3.45380777643e-15  3.2359555404e-15  1.03196516985e-14  7.65239874459e-15 -2.96496138455e-15 -5.00668191984e-15 -2.82959397728e-15  1.10489953266e-15  4.46252985791e-15  4.12778852031e-15  1.15654753805e-14 -3.34127373475e-15  4.1462991001e-15 -8.91678241753e-16  6.24777777355e-15  3.10451898971e-15  5.86834308623e-15  6.3527650373e-15  2.53705211589e-15  4.93062417915e-15  2.45798074633e-15  1.68224406973e-15  7.54751981972e-16  2.5794649266e-16  4.74771534497e-15  2.50977957907e-16  6.7168798865e-15 -9.17012799042e-16  4.51034454468e-15 -6.90854306684e-16  2.8239112583e-15 -4.18012847579e-15 -3.88897207532e-16 -7.14199268601e-16 -4.16648826892e-15  3.81604581158e-15  8.24132100287e-15  7.70563453248e-15  5.25393325819e-15  7.15377781015e-16  4.78691680694e-15  9.13423736511e-15  9.02895082208e-15  1.19119664145e-14  6.72318069022e-15 -2.8051563868e-16  1.12376783158e-15  4.04186750637e-15  8.73077656419e-15  4.74718219836e-15  9.15030970206e-15  4.45566420759e-15  2.77132098409e-15  1.20788469503e-15  3.38286991094e-15  1.63300308701e-14  1.26246844038e-14  7.05392008061e-15  6.96522764692e-15  1.0571613326e-14  3.37701136811e-15  4.10986672694e-15 -4.41926510519e-15 -1.5357859757e-15  6.64522195502e-15  3.29864856071e-15  1.07985399484e-14  1.7055834797e-15  6.82635866406e-15  6.8307263083e-15 -1.78999544998e-15  8.64319505905e-15  8.33886205367e-15  5.49886474079e-15  4.42405485848e-15  8.26891774471e-15  1.42576709534e-14  1.44689773161e-14  1.90068174153e-14  8.74882695232e-15
 1.84628075945e-14  1.65053237571e-14  2.30210815519e-14  2.93706781968e-14  4.25857262565e-14  5.54544649346e-14  6.46636580799e-14  8.73058764533e-14  1.06893331872e-13  1.43516418872e-13  2.0316170102e-13  2.85574483212e-13  4.37685480101e-13  7.38151379169e-13  1.69435494245e-12  6.53359501627e-12  1.70561692595e-12  7.52341324039e-13  4.35811731158e-13  2.85048199227e-13  2.02476996697e-13  1.48318992145e-13  1.11968003328e-13  8.18199491686e-14  6.58902872945e-14  4.13448336022e-14  4.23098515471e-14  2.71765126317e-14  2.48718360258e-14  2.54455110056e-14  1.46108088098e-14  1.11074752928e-14  1.06365044061e-14  1.20228008674e-14  1.93847354041e-14  9.30887548114e-15  6.78719694463e-15  5.30274660439e-15  4.69185256338e-15  1.43401412766e-15  2.00605463661e-15  1.2806331051e-15  6.84788244289e-15  6.7979294488e-15  3.11544071276e-15  1.54707296262e-16  3.82141622404e-15  7.21110855827e-15  1.04008038762e-14  2.26596571332e-15  8.56034637445e-15  6.64219632603e-15  1.97212599734e-15  8.78151892385e-15  1.07177705097e-14  8.26840910512e-15  1.61428384326e-14  9.77984100625e-15  9.75196560215e-16 -3.16529218443e-15 -8.36427742208e-16 -2.1475052415e-15 -1.72965273716e-15  2.28096036104e-15  5.90214372188e-15  2.635633208e-15 -1.6026381295e-17  5.72875435108e-15  4.25174270871e-15  2.45352988716e-15  3.89224247933e-15 -2.40758668081e-15  4.7731228955e-15 -3.1007084924e-15  7.26594793363e-16 -8.58417678326e-16  6.29759016466e-15  5.82151650603e-15  1.63354743317e-15 -2.59278082667e-15 -7.73189665679e-15  5.10605682641e-16 -3.66521681516e-17  9.33712519449e-15 -3.34440276616e-15 -7.69229216885e-15 -2.3943814443e-15  3.45175131651e-15 -1.20729795276e-15 -1.98923335364e-15  6.12059285546e-15 -9.69072626325e-16  4.41036500284e-15  9.02595390132e-15  4.8112794395e-15  9.62094573156e-15  5.03141583574e-15  3.19431535493e-15  3.35699452918e-15 -1.63816968837e-15  1.80301804734e-15  9.78081279111e-15  5.39658123023e-15  6.87955031148e-15  7.42597548045e-15  1.29130522127e-14  1.55810387197e-14 -7.20360217249e-16 -7.71220959606e-16  6.3708452309e-15  6.10641301946e-15  7.50919270671e-15  8.05404799227e-15  4.90212494408e-15  3.51456322514e-15  7.10329747253e-15  9.7048061509e-15  9.78859629217e-15  1.86315426776e-14  1.68060740061e-14
 1.12160570072e-14  1.92546232218e-14  2.13390167273e-14  1.85556341975e-14  2.27979511295e-14  4.21921329771e-14  4.89201165663e-14  7.0897590322e-14  8.06270077878e-14  9.95746023886e-14  1.37217322224e-13  1.99221167157e-13  2.88197913983e-13  4.36504205228e-13  7.52816066091e-13  1.70561692595e-12  6.57689599424e-12  1.70851691654e-12  7.47304285733e-13  4.31854908719e-13  2.89780926998e-13  1.94928771239e-13  1.48168204429e-13  1.01922453888e-13  7.7169023309e-14  5.79357399458e-14  4.80679418384e-14  4.08147017995e-14  2.89751146942e-14  2.7971841413e-14  2.15838328866e-14  2.26971103977e-14  1.74793958309e-14  1.32396254292e-14  1.45237455243e-14  2.88326447573e-15  7.07043259689e-15  7.03139788597e-15  1.04992516726e-14  3.30408945076e-15  1.05972024607e-14 -1.90826344612e-15  4.57333102723e-15  6.84997583633e-15  7.09587181271e-15  3.91259306659e-15  7.75759111644e-16  5.80615702259e-15  8.01484394842e-15  6.326046014e-15  8.56187125255e-15  4.26879885959e-15  1.88888897729e-15 -1.4963228211e-15  5.93179264271e-15  8.73310252159e-15  5.56821760896e-15  1.05973712882e-14  4.15350558965e-15  5.21645284693e-15  2.21310121321e-15 -2.400147795e-15  2.09589404654e-15 -2.36355312339e-15  6.9886891614e-15 -4.73419892738e-16  7.01620763369e-15  4.0780052385e-15  1.11728553332e-14  7.56106867884e-15  7.56134356907e-15  5.55514962937e-16  1.28618072587e-14  4.92805877111e-15  1.7546976326e-15 -9.2121429009e-16  1.29363778965e-15 -3.95506912936e-15  4.70655285353e-15 -1.49040149925e-15  1.08253192119e-16 -4.7596491106e-15  2.42938255057e-15  7.15126392369e-15  5.79817464472e-15 -1.3443495333e-15  6.29234723035e-16  8.29075306312e-15  6.74909360997e-15  6.07285204506e-15  4.257138344e-15  9.90873671772e-15  1.17256587659e-14  1.86315646743e-14  1.37017492118e-14  8.82025095723e-15  1.44811214873e-14  1.53514253416e-14  5.83506369905e-15  8.74578649418e-15  4.37758143755e-15  1.45402809649e-14  1.09538005522e-14  2.12620419226e-15  6.1238046425e-15  5.5986804139e-15  6.46938893086e-15 -1.55410745933e-15 -2.24084520418e-15  7.64397175929e-15  3.49050027047e-15  1.63100829713e-15  3.20984053216e-15  8.4592339438e-15  1.18749903696e-14  8.38321460704e-15  1.26514046813e-14  1.44509706598e-14  2.411657441e-14  1.68940160692e-14
 1.63723581485e-14  1.48638028043e-14  1.38556683369e-14  2.24779161555e-14  2.02402572565e-14  3.31069849607e-14  4.38819681079e-14  4.68264369824e-14  5.27191513996e-14  7.31784768363e-14  1.11755359693e-13  1.49503163474e-13  1.97750054763e-13  2.85958460808e-13  4.38168994591e-13  7.52341324039e-13  1.70851691654e-12  6.52306961516e-12  1.69994671919e-12  7.52448230178e-13  4.33488605899e-13  2.81602234703e-13  2.02342823839e-13  1.45445253602e-13  1.07491508669e-13  8.4149973908e-14  6.28261399193e-14  5.00187414593e-14  4.32711695455e-14  3.29497804955e-14  2.61676010997e-14  2.33468160662e-14  2.35857498133e-14  1.38899170807e-14  1.70178438778e-14  1.05455467604e-14  8.92894923994e-15  8.29080526301e-15  1.96275235849e-14  1.29782375394e-14  5.79616400268e-15  5.94792804871e-16 -1.86285292988e-15  9.68015291062e-15  2.32956957429e-15 -1.47494300844e-15 -2.81604366114e-15  2.12637948739e-15  3.50419526708e-16  2.6009901526e-15  7.67227998397e-15  4.99780365846e-15 -1.80844624634e-16  5.24183091111e-15  4.06202806754e-15  5.58578593015e-15  8.86020265391e-15  1.19610549912e-14  9.30516421511e-15  8.49846917328e-15  3.29171517763e-16 -5.63502350684e-15 -4.15586203893e-15  1.21835354732e-16  9.30132698338e-15  6.16937466721e-15  2.37506810605e-15  2.27232352717e-15  4.82858179955e-15  3.70946118279e-15  4.9673390614e-15  2.61522597109e-15  9.44908702827e-15  5.55489604853e-15  2.79768988668e-15  2.1065649364e-15  9.17376274749e-15  1.47619431183e-15  9.63679538108e-15 -6.28703754657e-15  5.53125580744e-16  4.12365140017e-15  5.12560830986e-15 -5.67588941917e-16  6.29260923283e-17  6.00527624929e-16 -1.09421024532e-15  9.5487658511e-16  1.582950838e-15  2.51671176809e-16  3.62094676965e-16  4.85993719719e-15  3.25710236291e-15  4.75731974725e-15  3.93274703687e-15  7.69968980412e-15 -2.90466965657e-15  4.92733020432e-15  6.26068950978e-15  7.50939051566e-15  3.20149777071e-15  1.26567237383e-14  6.7811423887e-15  5.26864703824e-15  6.20975974453e-15  9.77335842866e-15  1.52437531106e-15  1.2661157879e-14 -2.05773346343e-15  9.13419846153e-16  6.36608821402e-15  6.84109847899e-15  4.61114924166e-15  1.06713090042e-15  1.60997558139e-14  1.12254746379e-14  1.51050869869e-14  1.11006118761e-14  1.543425123e-14  1.30258489261e-14
 4.21959341916e-15  9.47582226774e-15  1.40003904808e-14  2.01480128896e-14  1.86817064143e-14  2.52193689119e-14  3.35855137885e-14  3.80174173954e-14  4.38841459808e-14  6.47192425912e-14  7.70476658668e-14  1.12635306692e-13  1.42208980019e-13  1.96664899039e-13  2.86351472787e-13  4.35811731158e-13  7.47304285733e-13  1.69994671919e-12  6.5307044886e-12  1.693363625e-12  7.40481564598e-13  4.2900117183e-13  2.85008681598e-13  1.9831975619e-13  1.44739635436e-13  1.08669402257e-13  8.61909987058e-14  6.4403994656e-14  5.51284354538e-14  4.28599274384e-14  3.22098384299e-14  3.23378679689e-14  2.37796318905e-14  1.77622817197e-14  1.70380484327e-14  1.35284200628e-14  7.98870992178e-15  8.21413328542e-15  7.95034939252e-15  1.23016900486e-14  3.39362533543e-15  1.27721457884e-16  1.98076927915e-15  1.32848163813e-16  3.38014357758e-15  7.90259491914e-15  5.81686649538e-15 -2.79151371277e-15 -1.5463367378e-15  2.92813788652e-15  4.09066553824e-15  9.94939204652e-16 -4.70766161131e-15  3.57004364567e-15 -5.10557349307e-15 -1.1144065166e-15 -2.68997079515e-15  3.08286620927e-15  4.78380667302e-15  8.86831936526e-15  3.16322903421e-15 -2.19713121538e-15  3.47645726236e-15  2.56355725269e-15 -5.20067649152e-15  3.5782177455e-15  1.08661759924e-15  5.21208025478e-15  1.93946635156e-15  4.69250736633e-15  4.29974004468e-15  5.12403963095e-15  1.19538636513e-14  8.02197744772e-15 -6.40782657291e-16  6.2762940868e-15  3.44922529558e-15  2.69085504694e-15  3.47265509793e-15  3.62747017751e-16  5.20228287912e-15  5.93682131286e-15  9.84700320417e-16  3.13928148663e-15 -1.43691583899e-15  1.14795188689e-15  6.13433591023e-15  2.27558148476e-15 -2.14473138566e-15  2.91291123163e-15 -4.76514730392e-15 -4.46913141187e-15 -1.55940666215e-15  6.94765453877e-16  4.64992516272e-15  5.0918192487e-15  3.18824190327e-15  1.35245388304e-14  6.56194505096e-15  1.22421673047e-15 -1.75958252881e-15 -2.00469057119e-15  2.55764024235e-15 -4.13711822542e-15 -7.12948456603e-16  5.60395220442e-15 -1.7513177899e-15  1.158008866e-14 -1.49410616169e-15 -2.26773557618e-15  6.45246584261e-15  2.50373639184e-15  3.01167906057e-15  1.12882065948e-15  3.51798125041e-15  1.17302646378e-14  2.83442659115e-15  1.2285763991e-14  9.80033444084e-15  4.19416862773e-15
 4.14902642297e-15  4.20921295771e-15  4.2553993186e-15  9.87526953524e-15  1.54617438533e-14  1.86688808258e-14  1.95518387878e-14  2.61909308467e-14  3.40316796779e-14  4.92574452709e-14  6.13400828719e-14  8.74378481718e-14  1.04388359969e-13  1.52546888237e-13  2.018136018e-13  2.85048199227e-13  4.31854908719e-13  7.52448230178e-13  1.693363625e-12  6.51480220438e-12  1.69631619006e-12  7.44191998679e-13  4.30262627538e-13  2.85040798314e-13  1.97647718259e-13  1.37046728642e-13  1.05128593075e-13  7.11427240498e-14  6.06199503484e-14  5.30401311869e-14  3.89460851888e-14  3.40858377287e-14  2.68499016583e-14  2.81814764437e-14  1.65380090385e-14  1.40914455107e-14  1.08474374188e-14  1.05613917575e-14  5.95057621991e-15  1.26599460102e-14  7.52903192189e-15  7.81317293092e-15  6.60578458367e-16  6.07910766013e-15  1.04576276767e-14  7.01730433603e-15  9.89870224702e-15  4.40855078875e-15  2.94355604057e-15  9.52613962406e-17  6.45672194985e-15  8.11667666857e-15  1.85605751854e-15 -9.5858308772e-16 -1.10148031596e-15  7.81185730008e-15 -4.42731855407e-16  4.49026435027e-15  4.44949524815e-15  5.83326926437e-15  1.72387745234e-15 -3.90036462762e-15  5.21521478662e-15 -6.07886177276e-15 -3.98311945148e-15  1.37601879376e-15  4.08267080758e-15  1.24005962371e-15  4.23545210044e-15  7.19306639034e-15  1.66228669818e-14  8.12078434762e-15  9.43903139523e-15  1.22346570042e-15 -4.76146067602e-15  7.14084944324e-15  8.90013539272e-15  1.71012084224e-15 -8.69891702874e-16  4.38868362176e-15  4.93771014807e-15  7.1340813749e-15 -1.49530944263e-15  6.38134759917e-15  2.09824295535e-15  5.85282627328e-15  5.67630305555e-15 -1.33355403735e-15  6.64369222514e-16  6.13101441784e-15  8.62397043001e-15  1.04845327672e-14  5.96175374281e-15  3.75283226333e-15  3.69142365422e-15 -2.72890776212e-15 -4.61185368824e-15  1.26635108334e-15  3.73817838401e-15  9.37775466206e-15 -1.67301215472e-15 -2.26498125169e-15 -1.60626820986e-15  8.68326171124e-16 -1.07167187093e-15  7.26021364262e-15  9.16010795435e-15  8.69449053208e-15  4.05718055814e-15  4.54507561042e-15  1.49061092426e-15  5.39767877574e-15  3.03840057291e-15 -6.41144550879e-15  2.70238879864e-15 -5.57833849898e-16  9.4737335294e-15  4.09580859293e-15 -6.70866678522e-16  2.42749117162e-15
 1.26922074288e-14  1.43604055688e-14  1.40077341743e-14  1.05690091668e-14  8.81013863041e-15  1.32345531766e-14  1.53466737472e-14  2.34877823731e-14  2.85748870787e-14  3.43882620116e-14  5.08188855108e-14  6.5318385343e-14  8.14959355277e-14  1.16760615236e-13  1.47346561935e-13  2.02476996697e-13  2.89780926998e-13  4.33488605899e-13  7.40481564598e-13  1.69631619006e-12  6.55370061349e-12  1.70730262587e-12  7.5368424275e-13  4.3852347396e-13  2.90456099249e-13  1.99217277085e-13  1.42800402581e-13  1.03078632998e-13  9.04642844304e-14  6.18023535094e-14  5.39524781237e-14  4.180583808e-14  3.54569519647e-14  3.50699559468e-14  2.64537295217e-14  1.63181850492e-14  1.38595656548e-14  1.00341191702e-14  8.19664860842e-15  1.28962653577e-14 -1.06689855926e-15  3.14848204611e-15  1.17696722521e-15  5.26797376516e-15  7.63150052598e-15  6.8287515371e-15 -4.54269793198e-16  6.04295131843e-15 -1.94358971994e-15 -8.46049431764e-16  6.86011356551e-15 -4.78099579235e-16  2.15853044643e-15 -1.45098188786e-15 -3.49321879707e-15  1.05126520766e-14  6.36383542757e-15  5.46816262494e-15  5.72704140839e-15  1.88967928832e-15  4.02516728756e-15  2.98025012259e-15  6.40807613568e-15  7.15907977086e-15  8.10495904122e-15  1.08677946921e-14  7.26383264251e-15  9.11883667279e-15  5.2505861127e-15 -1.02301703741e-15  8.15991470682e-15  4.23887942029e-15  4.71155459747e-15  6.29991221556e-15  1.16368057345e-14  8.35045595149e-15 -1.24104301688e-15  1.20834891651e-15  1.45632748669e-15  8.78476930757e-15  2.82488339649e-15  9.37791882059e-15  7.88711412273e-15  6.83490461905e-15  7.12752343384e-15  3.34586027926e-15  3.3610899477e-15  1.50990054721e-15  2.5082296832e-15  1.79308269074e-15  4.66329559975e-15  6.60623859649e-15  3.21386914073e-15  1.16453723218e-14  4.85584575098e-15  3.95595556258e-15 -9.01883281655e-17  2.33531063173e-15  4.72626387713e-15 -3.26230418825e-15  4.44201337988e-15  9.07166216433e-15  7.8736727539e-15  5.22417388416e-15  1.72996765492e-16 -2.70404998959e-15  5.14249373637e-16  1.65652340203e-15  2.71086692585e-15  3.67036266694e-15 -7.11861856969e-15  4.46465932295e-15  6.4654378897e-15 -1.66548250123e-16  1.03682088829e-14  1.28581182149e-14  7.01127656672e-15  8.82281529842e-15  4.03522117882e-15  1.25861032947e-14
 8.76658462399e-15  6.1479642448e-15  3.58531496857e-15  1.11824017466e-14  1.79936482015e-14  1.81686347193e-14  1.83555126448e-14  1.67139920551e-14  2.07256605681e-14  3.3657966056e-14  3.9550856105e-14  4.55849664236e-14  6.27804115301e-14  8.3266991299e-14  1.06769948887e-13  1.48318992145e-13  1.94928771239e-13  2.81602234703e-13  4.2900117183e-13  7.44191998679e-13  1.70730262587e-12  6.55537783144e-12  1.71184522652e-12  7.48665465486e-13  4.38337253858e-13  2.90360959036e-13  2.00927764642e-13  1.48692242299e-13  1.21789120078e-13  8.87257249193e-14  7.06395609463e-14  4.96637956261e-14  4.5753177054e-14  3.43881289283e-14  3.08639999828e-14  1.63861553983e-14  1.97093666931e-14  1.38014138554e-14  1.12549382406e-14  1.06992436403e-14  6.46705196389e-17  2.54799595655e-14  5.27969417479e-15  2.58811762312e-15  7.5107583069e-15  7.36934692451e-15  4.66190556356e-15 -3.01975864932e-15  1.45595256261e-15 -1.44137436916e-15  5.32340069568e-15  4.8716823592e-15  1.7801291848e-15  7.93272443663e-16 -4.22435843355e-15  5.1503470365e-15  5.83123796043e-15 -2.24600601133e-15  2.08652008189e-15 -6.93559557898e-16  3.03459713282e-15  6.57298569083e-15  6.04917381118e-15  5.1610317641e-15  7.3243522129e-15  6.44019514839e-15  8.29345500522e-15  1.95604567611e-15  1.68433909443e-14  1.14117926357e-14  1.31170965203e-14  2.93558653852e-15  3.571896449e-15  6.13007069699e-15 -2.22312180746e-16  2.00146178832e-15  8.81458819813e-15  7.13148708023e-15  8.49929783525e-15  2.47445121503e-15  8.02226514169e-16  6.75964604864e-15  5.12785404221e-15 -1.22802970315e-15  3.95442703336e-15  4.77298156573e-15  3.45684325139e-15  3.11102806976e-15  6.86246978592e-15 -3.30437176529e-15  4.84291974643e-15  3.15674518992e-16 -6.38555842252e-15  5.43404368892e-15 -3.12667852563e-16  5.89672744359e-15 -3.14407890632e-15  5.56202906831e-15  2.52392424124e-15  6.00456558353e-15  1.02152346035e-14  7.53719526572e-15  5.48644325104e-15  5.34618484025e-16 -7.81199693231e-16  4.03736981595e-15  1.0884823459e-15  6.91453073658e-15 -5.82649768272e-16 -2.90702463854e-15  1.26992810602e-15  1.07272357201e-14  1.40045047721e-14  2.61378135137e-15  5.02830831821e-15  4.91560391789e-15  7.03569044197e-16  3.23789880925e-15  4.59416975933e-15  1.84870108893e-15
 5.86444455521e-15 -1.9175229397e-15  3.77221516076e-15  1.16838442856e-14  1.09978569763e-14  2.03181866502e-14  1.80077622265e-14  1.469849129e-14  2.13732474486e-14  2.9209866513e-14  3.95436912933e-14  3.75581983635e-14  5.70144313958e-14  6.16128013733e-14  7.72889110816e-14  1.11968003328e-13  1.48168204429e-13  2.02342823839e-13  2.85008681598e-13  4.30262627538e-13  7.5368424275e-13  1.71184522652e-12  6.54148901637e-12  1.69821702459e-12  7.47709204667e-13  4.40040784068e-13  2.8487439409e-13  2.01961943714e-13  1.51861828679e-13  1.09014002227e-13  8.40579199601e-14  6.26137235929e-14  4.75132791194e-14  3.30845822691e-14  2.62624191023e-14  2.17625127247e-14  2.27918719396e-14  1.29415500025e-14  1.73071750361e-14  8.26411251613e-15  3.05207939965e-15  1.26026601734e-14  4.65345077343e-15  8.32261862475e-15  9.05954202642e-15  5.69377733584e-15  5.12593691098e-15  5.31979928959e-15  9.30419128622e-15  8.9892915555e-15  1.12937696655e-14  4.37702666788e-15 -1.11235970653e-15  2.06691832338e-15  1.41142244045e-15  6.9665791775e-15  5.65006370463e-15  4.49029150208e-16  5.96275527301e-15  8.36053449798e-15  1.87821414065e-15  6.16923258551e-15  7.55029120175e-16  6.13863342456e-15  5.63066206151e-15  3.68564789614e-15  1.011586853e-14  4.67597161413e-15  9.37337525792e-15  2.45818128718e-15  9.859422839e-15 -2.3300950339e-15  3.89118358773e-15  4.71134626235e-15  3.02072766521e-15  4.17701057209e-15  1.32052208617e-14  1.40353388318e-14  1.32447121598e-14  8.12137663955e-15  9.57552684917e-15  3.53776045746e-15  4.37706586886e-15  1.07937855773e-15 -1.12645132759e-15  2.6940246247e-15 -1.95014575888e-15 -1.52006968853e-15  6.34636072925e-15  6.15401772825e-15 -2.34636768817e-15 -1.49908794541e-15  5.22740427845e-15  8.12320904933e-15  6.03810464719e-16  3.76383065486e-15  4.67493949819e-16  7.22895090453e-15  6.92692028239e-15  4.67764406597e-15  1.13578543849e-14  3.83574267747e-15 -5.41332587695e-16 -8.53819047081e-15  1.35844440089e-15  5.8095697808e-15  7.13740260198e-16  7.61682093238e-15  6.04087231722e-15  5.27648016497e-15  6.87363446626e-15  4.51934113712e-15  9.69729491725e-15  6.58069562491e-16  2.33980511348e-15  9.29711044649e-15  1.53301874804e-15 -4.15366470361e-15  7.62252032548e-15  4.18791659133e-15
-3.16054152867e-15 -2.04596141097e-15 -1.9618258092e-15  1.43119421605e-14  3.7678751798e-15  7.40342093546e-15  8.35584210762e-15  1.51052911473e-14  1.21154952643e-14  2.15649350254e-14  2.51844519533e-14  3.11738015331e-14  4.31828175609e-14  5.01929261554e-14  6.02274573425e-14  8.18199491686e-14  1.01922453888e-13  1.45445253602e-13  1.9831975619e-13  2.85040798314e-13  4.3852347396e-13  7.48665465486e-13  1.69821702459e-12  6.51742666995e-12  1.7022370856e-12  7.52024086916e-13  4.3939642347e-13  2.79899184314e-13  1.99416137628e-13  1.50387604139e-13  1.12077888701e-13  8.31204326829e-14  6.25943485093e-14  5.49416937374e-14  3.5510809091e-14  3.2580865675e-14  2.38839779153e-14  1.79055980678e-14  1.58915631211e-14  1.58367938787e-14  4.99202851225e-15  2.22178409797e-14  1.07562289923e-14  9.31596630973e-15  7.55946115608e-16  7.99698351744e-15  1.11244877919e-14  1.33836273522e-14  6.34542281816e-15  2.6643837672e-15  3.43903253132e-15  1.31632498128e-14 -2.5683561792e-15 -1.36103326051e-15  4.95951496186e-16  6.5573497826e-15 -4.37148823118e-15  2.23736396978e-15 -7.8552334967e-16  8.91993294836e-15 -2.19444707297e-15  5.82948872864e-15  2.69703100496e-15  6.30589614127e-15 -6.77941876883e-16 -4.19890839111e-15  3.44015053691e-15  3.69973537142e-15  1.16283502935e-14  6.6253228014e-15  7.8501504095e-15  3.04067076684e-15  4.42396740753e-15  1.29005376346e-15 -3.33578199775e-15  4.35749185015e-15  3.73229197567e-15  6.21502918801e-15  9.82481655985e-15  2.96895390794e-15  8.13070161513e-15 -2.84044614427e-15 -5.26911808896e-17  7.00313185715e-15 -7.38552822055e-16  3.36111742456e-15  1.09405672039e-16 -1.12569378088e-16 -1.42450232572e-16  5.18662793031e-15  3.10278022206e-15  4.10848926673e-15  2.11760583651e-15  1.12514896011e-14  1.00734928992e-14  1.49302370123e-15  7.52563232974e-15  2.6550088641e-15  1.40150894125e-14  7.18377142652e-15  7.57876914151e-15  7.21106252794e-15  3.63201613922e-15 -1.235319377e-15  6.45314766895e-16  3.47765102323e-15  4.73834124656e-15 -2.09690679718e-15  7.95759731844e-16 -8.09704340187e-17  4.76900916402e-15  7.53186473119e-15  7.08241734539e-15  1.39393320995e-15 -3.7720299384e-15  3.85787146204e-15  5.7039009197e-16 -3.52708422019e-15  4.36838714353e-15 -5.43111149881e-15
 1.67577939806e-15  7.92014903377e-15  5.71150313458e-15 -1.37044671361e-15  3.57152687803e-15  9.94245555004e-15  1.23802283981e-14  1.4626785589e-14  1.65351983986e-14  1.35482796079e-14  2.1147882255e-14  2.7941479744e-14  4.04392164014e-14  4.86246428201e-14  4.77971477852e-14  6.58902872945e-14  7.7169023309e-14  1.07491508669e-13  1.44739635436e-13  1.97647718259e-13  2.90456099249e-13  4.38337253858e-13  7.47709204667e-13  1.7022370856e-12  6.53083016406e-12  1.70963003045e-12  7.45025022832e-13  4.31531910835e-13  2.83360959737e-13  2.00392277099e-13  1.44844845451e-13  1.12628632426e-13  8.38572007053e-14  6.18179683977e-14  5.12103717978e-14  3.98826296182e-14  3.06482404395e-14  2.66376940428e-14  2.15735399027e-14  1.7338029047e-14  9.92816167975e-15  1.80962105416e-14  9.88781015766e-15  1.18865504824e-14  7.67782472513e-15  3.79025749401e-15  8.57094088645e-15  2.85045983434e-15  1.44744848473e-15  1.36409468532e-16  9.28224855874e-15  1.39216250499e-14  8.22028273415e-15  4.78516114896e-15  1.0932514804e-15  2.05860809608e-15  1.20815198034e-15 -9.19917347185e-15 -1.16250313376e-14  4.3938832517e-15 -8.07291513815e-16  6.63939925695e-15  1.2627164119e-15  5.07698426728e-15 -6.19700265547e-16  1.33702602156e-15  5.23866511089e-15  5.69504789929e-15  8.54784885585e-15  1.0871076194e-14  5.54640322032e-15  6.76202832177e-15  1.07664015021e-14  4.0755067292e-15  6.09085218409e-15  5.78590959165e-15  9.68397166245e-15  1.08204368889e-14  1.41523461246e-14  7.01137614387e-15  4.80850675997e-15  1.38838767647e-15  8.43402861417e-15  5.00479650389e-15  2.26829556985e-15 -5.04495880416e-16  3.88615167624e-15 -7.51266111084e-15 -1.27556676511e-15  6.95828736958e-16  3.91747362382e-15 -6.20283599039e-16  3.44192932704e-15  3.60712152564e-15  4.68761369324e-15 -7.5702294251e-15 -3.67131046344e-15 -9.13102669335e-16 -1.44186121567e-15  3.38069614788e-15  5.82415120512e-15  5.22759663964e-16  4.82093671638e-15 -3.19242213278e-15  3.17996099339e-15  3.44297265622e-15 -8.62209452893e-16  9.94613850121e-16  2.90509501152e-15  9.27910972362e-15 -4.5321276711e-15  7.66709076894e-15 -1.21190210233e-16  6.43714270846e-15  5.22274318657e-16  4.8320488408e-15  1.58667050224e-14  3.66477136467e-15  6.83221404735e-15 -1.70909986346e-16
-1.90662711008e-15  3.75369507977e-15  6.90001928484e-16  7.65665895454e-15  2.74466664951e-15  8.73140689827e-15  1.93468366107e-14  1.4421921207e-14  1.56842926864e-14  9.49843393931e-15  1.57943183096e-14  1.56571940037e-14  2.80390736725e-14  3.77715645575e-14  3.89261316325e-14  4.13448336022e-14  5.79357399458e-14  8.4149973908e-14  1.08669402257e-13  1.37046728642e-13  1.99217277085e-13  2.90360959036e-13  4.40040784068e-13  7.52024086916e-13  1.70963003045e-12  6.54896555868e-12  1.69356794929e-12  7.4383495633e-13  4.36153244329e-13  2.89610161881e-13  2.09022008662e-13  1.48269087949e-13  1.10522808218e-13  8.11836519478e-14  5.76034426713e-14  5.66639805001e-14  4.31313805037e-14  3.59244841614e-14  3.25533193343e-14  2.68726889239e-14  8.96353302002e-15  1.64500538952e-14  1.46890108516e-14  9.01842434216e-15  9.26055317821e-15  9.41898591775e-15  1.17542512101e-14  3.89549247597e-15  6.76031460333e-15  6.57374807129e-15  1.02703911734e-14  7.33886100299e-15 -2.65937423647e-16  1.05462092231e-14  3.88561472751e-15  7.41915504994e-15 -5.14469577448e-15 -2.22780283531e-15  2.80747307059e-16  7.79381407045e-15 -1.80442434926e-15 -2.02078929774e-15  6.8874846069e-15  1.0161375345e-14 -3.3797485758e-16  6.18902751547e-15  4.2997869854e-15  3.65827886265e-15  5.66266634487e-17  8.94859028947e-15  4.86249253847e-15  1.06510709504e-14  7.04225416361e-15 -2.33412202605e-15 -7.30661590179e-15  4.74458933135e-16  4.56833331133e-15  5.96841449414e-15  1.24229085853e-14  7.75808654814e-15  6.8022382564e-15  6.29940215709e-15  1.04558384799e-15  1.13366218406e-14  1.22994714569e-14  2.39582425917e-15  8.76933372976e-15  1.39622866442e-15  1.12187492008e-15  2.03005996687e-15  3.64011442245e-15  5.52228150193e-15  5.1958606904e-15  8.82492265613e-15  1.17576209509e-16 -9.57673370912e-16 -2.51146623246e-15  2.26592673392e-15  1.01887254915e-14  7.68529158146e-15  3.48090051852e-15  9.54823503567e-15  2.77785598825e-15  1.63364986652e-15 -1.19090629963e-15 -2.9634431807e-15  1.74799291189e-15 -7.06892916714e-16  1.16051876157e-15  2.63993205127e-15  3.41736977319e-15  5.23827031e-15 -2.17458945632e-15 -2.16988431172e-15  3.28299961293e-15  8.63701645768e-15  6.51915341528e-15 -2.01820765702e-15  8.79022767066e-16 -1.17702562351e-16
 6.56235131272e-15  9.77029072529e-15  1.85985247293e-15  3.65616429726e-15  5.60953297065e-15  6.3372889032e-15  8.49301617712e-15  1.39443826202e-14  1.72525915602e-14  9.41943610947e-15  1.2992465396e-14  2.72179430382e-14  2.92446773951e-14  3.00813268608e-14  3.08266892025e-14  4.23098515471e-14  4.80679418384e-14  6.28261399193e-14  8.61909987058e-14  1.05128593075e-13  1.42800402581e-13  2.00927764642e-13  2.8487439409e-13  4.3939642347e-13  7.45025022832e-13  1.69356794929e-12  6.5472314395e-12  1.69569284049e-12  7.42911839586e-13  4.37196213143e-13  2.861926769e-13  2.00547684414e-13  1.53662825048e-13  1.11643070285e-13  8.3669796281e-14  6.12510154901e-14  5.25708740488e-14  4.1184462715e-14  3.42661508121e-14  3.19981062642e-14  2.40650826163e-14  1.95531475964e-14  1.69314226235e-14  8.9293579589e-15  6.40064499011e-15  1.48945821762e-14  2.09543625126e-14  3.88818999982e-15  1.1422376464e-14  1.20748387459e-14  1.21145322666e-14  1.20578685805e-14  1.10054186958e-14  3.27120351799e-15 -4.23812181232e-15  1.15514405521e-15 -8.25250788893e-16  1.44749637622e-15  2.56355998438e-15  7.58065598976e-15  2.83871278764e-15  6.33900696027e-15  7.6056836753e-15  2.68649813378e-15  2.85759354982e-15  1.99015235406e-15  9.86672396422e-16  5.09792682941e-15  2.41019826224e-15  8.3599163646e-15  4.48034353821e-15  5.90760173126e-15  2.92884246751e-16  3.29776277186e-15  3.49812325042e-15  1.58699939678e-15 -2.63230385799e-16  4.22631531971e-15  1.01112177733e-14  7.03842840752e-15  1.19995559871e-14  1.30802039005e-14  8.11030874687e-15  9.77526991295e-15  1.19536800497e-15  5.27534401159e-15  5.61088031951e-15  3.10904041144e-15  4.61688791687e-15  5.79852256584e-15  1.42012376067e-14  4.72999287388e-15  5.28886034154e-15  3.44851041977e-15 -3.81246853501e-15  9.27520909971e-16 -1.06455570985e-15  2.8483887754e-15  8.8589100609e-15  6.13883490506e-15  5.09474807127e-16  1.21198422583e-14  2.5071459778e-15  1.92173067686e-15  3.39686494879e-16  3.86348348814e-15 -1.90601246967e-15 -3.24618718106e-15  2.50585178576e-15  7.21720666805e-15  2.26122282654e-15  4.62772386228e-15 -1.62544320788e-16 -4.7686356957e-15 -4.93206767391e-16  1.13369417979e-17  5.06211284946e-15  1.36900345044e-15  9.20190711959e-15  1.21041294028e-14
 1.82039545404e-15  8.62419757321e-15  2.41586663102e-15  6.74356208825e-15 -6.96587296613e-16  5.53000971074e-15 -1.89251510536e-15  1.07139352954e-14  1.24181287934e-14  3.68468343848e-15  1.63048038452e-14  1.97592223761e-14  1.74922840557e-14  2.72536882487e-14  2.16139903873e-14  2.71765126317e-14  4.08147017995e-14  5.00187414593e-14  6.4403994656e-14  7.11427240498e-14  1.03078632998e-13  1.48692242299e-13  2.01961943714e-13  2.79899184314e-13  4.31531910835e-13  7.4383495633e-13  1.69569284049e-12  6.51500296154e-12  1.69941215777e-12  7.51729207846e-13  4.40326354886e-13  2.81572488329e-13  2.08320252256e-13  1.46016289564e-13  1.09598717592e-13  8.67346219137e-14  7.56141748224e-14  6.07614003043e-14  3.69067756452e-14  3.0996668339e-14  2.77697215378e-14  2.57586951324e-14  2.75963708701e-14  1.46305520129e-14  1.67200328793e-14  1.83009721488e-14  1.5373647997e-14  6.14899583721e-15  1.58682067218e-14  3.00758999451e-15  8.96334104126e-15  1.24680297959e-14  8.59896360824e-15  1.67185313075e-14  1.16988468902e-14 -8.55831275532e-17  6.9583515883e-15 -2.42440306653e-15 -2.63007810655e-15  1.1493003745e-14  3.34234978002e-15 -2.34502407597e-15 -6.41010134584e-17  4.4718322609e-15  6.89638375906e-15  6.1629854052e-17  2.59343217694e-15 -1.10501924276e-15  7.50676543188e-16  7.72540841921e-15 -7.80967161051e-16  5.29128279607e-15  1.23394828375e-15  2.81105379816e-15  4.29911980047e-15  2.39909977736e-15 -5.35020946694e-15  6.86739545755e-15  7.38063148616e-15  2.22953786873e-15  4.74428741097e-15  2.22370015653e-15  8.22123736947e-15  4.69534658584e-15  8.04814785368e-15  7.62542967721e-15  8.53237034933e-15  7.62880016668e-15  8.71324293027e-15 -3.23606176463e-15  8.14625134188e-15 -4.05111996023e-15 -3.58128585701e-16  5.53783028407e-15  4.68729468748e-15  3.21119317014e-15  7.20513653716e-15  6.6940370651e-15  5.76564210816e-15  4.85992935056e-16  1.37993040286e-14  7.09105506765e-15  5.90528620189e-15  6.20569015126e-15  4.20352245287e-15  7.04202076851e-15  4.98793092184e-15  8.14179018699e-15  7.78611115023e-15  1.15450025795e-14 -2.26571912393e-16 -3.45970067234e-15  4.66869473888e-15  2.5767931963e-15 -3.105236488e-15  4.88154306913e-15  4.53158351101e-15  3.84613629467e-15 -1.84277383825e-15 -3.45638349217e-15
 9.86522329026e-15  4.4180305062e-15  6.2458477266e-15  8.20425717076e-15  4.56664682566e-15  3.86896751829e-15  7.3999327899e-15  5.98147525367e-15  1.35794584231e-16  5.90909981423e-15  1.28160741306e-14  2.05744151545e-14  2.14953103827e-14  2.14520008913e-14  2.20868178797e-14  2.48718360258e-14  2.89751146942e-14  4.32711695455e-14  5.51284354538e-14  6.06199503484e-14  9.04642844304e-14  1.21789120078e-13  1.51861828679e-13  1.99416137628e-13  2.83360959737e-13  4.36153244329e-13  7.42911839586e-13  1.69941215777e-12  6.55257075448e-12  1.7024184606e-12  7.42813852497e-13  4.39880709269e-13  2.90625087696e-13  2.04605082288e-13  1.49649750788e-13  1.17034301811e-13  8.34884432619e-14  7.39014260085e-14  5.02134958388e-14  3.35992048852e-14  2.83961806051e-14  2.51998536825e-14  2.93161245069e-14  2.62631676217e-14  1.16358265038e-14  1.69406700048e-14  1.53473349301e-14  7.68292707959e-15  9.18201599582e-15  5.33141771185e-15  4.97515673548e-15  9.58147265848e-15  6.11465618256e-15  1.26372202041e-14  9.90924574623e-15  2.8767889046e-15  4.38500018981e-15  2.78311599956e-15  3.01177083298e-15 -1.83493304957e-16  2.63854727879e-15  2.48540644347e-15 -2.64437804423e-15 -1.57157968281e-15  1.07261287586e-14  8.80904269349e-15  1.49731757051e-14  4.45727666819e-15  8.59015506433e-15  6.01344148923e-16  6.13459915213e-15  7.6103365247e-15  1.05734003483e-14  7.05178075432e-15  9.31440479141e-15  1.15725561532e-14  6.2067422006e-15  1.60006636002e-15  1.13828276287e-15  5.11850317114e-15  6.7960074365e-15  6.39314160902e-15  5.67656425802e-15  5.97576388184e-15  3.4584891462e-15  8.36444510051e-15  3.28191615631e-15  4.21507720719e-15 -2.6812900923e-16  5.14151028591e-15  6.44745056294e-15 -7.25218333091e-16 -4.33530788518e-15  6.05586120803e-15  3.31548820013e-15 -3.06287574685e-16  8.84829810088e-16  3.31567688754e-15  6.8605540932e-15  8.62118535462e-15  1.31824512998e-14  1.38296420976e-14  2.11771032577e-15  8.21155210133e-16  3.96812699105e-16  7.5068745912e-15  4.52841022641e-15  5.49409216588e-16  1.00613165557e-15  4.94410334035e-15  8.16223678489e-15  4.76510884863e-15  1.18702002512e-14  1.01143325112e-14  9.5474990747e-15  3.90785483511e-15  5.02675218318e-15  3.77299880268e-15  1.23825922453e-15  5.92906260366e-15
 6.3227267239e-15  1.55433430824e-15 -2.93665344933e-15 -3.4772273313e-16  6.11202304141e-15  2.11532661544e-15  1.06083357685e-14  5.40129293611e-15  5.56058024501e-15  8.83088685107e-15  1.39196128772e-14  1.7857837527e-14  2.283694162e-14  1.09788370671e-14  1.64704782762e-14  2.54455110056e-14  2.7971841413e-14  3.29497804955e-14  4.28599274384e-14  5.30401311869e-14  6.18023535094e-14  8.87257249193e-14  1.09014002227e-13  1.50387604139e-13  2.00392277099e-13  2.89610161881e-13  4.37196213143e-13  7.51729207846e-13  1.7024184606e-12  6.53316860436e-12  1.69596859865e-12  7.45082416105e-13  4.43853656447e-13  2.88963234297e-13  2.10009939352e-13  1.50792204676e-13  1.07449745587e-13  8.39107067947e-14  6.77688958455e-14  4.7379590253e-14  3.19531502448e-14  2.79359439415e-14  2.36563014431e-14  2.15743080764e-14  1.84176557352e-14  1.61974489573e-14  1.42553099128e-14  9.02772620503e-15  1.47725677357e-14  8.70809123245e-15  1.6315273862e-15  1.06442100157e-14  1.46402131412e-14  5.53528604682e-15  1.25622794721e-16  4.26649080653e-15  8.32224059394e-15  5.42449350363e-15  7.60841634844e-15  1.34363447031e-14  2.91641186907e-15  9.04304912594e-15  5.6454097348e-15  6.80914585983e-15  5.81051783397e-15  7.09611526203e-16  4.18067335342e-15  2.08271633015e-16  6.75286832658e-16  6.55983513177e-15  7.89095411329e-15 -7.77596933036e-15  6.07007103328e-16  8.47860769153e-15  7.90695679112e-15 -1.15507110477e-15 -7.55534559831e-15  6.46902573552e-15  2.80166139376e-15  2.6406898054e-15  6.93153443377e-15  7.25580135442e-15  1.17313599986e-14  9.8057722826e-15  8.68628642946e-15  8.87790974833e-15  7.45250596348e-15  7.9984743227e-15 -2.97897847009e-16  5.57515944561e-16  8.96773995161e-16  5.5608579836e-15  1.54585305134e-14  1.26066823333e-14  2.86058863656e-15 -3.49616104034e-15  2.00921177246e-15  5.21886454191e-15  2.73301457099e-15  9.05532732442e-16  6.39695210869e-15  2.01181603276e-15 -2.08827032857e-15 -5.77250475027e-15  2.7404938787e-16  1.06400434257e-14  7.54354015771e-15  3.52974755835e-15 -2.47356733359e-15 -5.20720958433e-16  5.86999904021e-15  4.96089479203e-15  6.70236930706e-15  5.40455834928e-15  4.61617756122e-15  2.71266471435e-15  5.8302547246e-15 -1.66263504616e-15 -1.3931321311e-15  9.84212580916e-15
 6.35553403839e-15  6.80577168343e-15  8.77179794833e-15  6.70223487784e-15  8.9050750187e-16  3.51584917963e-15  4.13150796375e-15  7.79069908123e-15  1.20413785778e-14  1.04622789667e-14  1.23330500203e-14  1.45071283295e-14  8.64028135676e-15  8.82396006443e-15  1.40275860754e-14  1.46108088098e-14  2.15838328866e-14  2.61676010997e-14  3.22098384299e-14  3.89460851888e-14  5.39524781237e-14  7.06395609463e-14  8.40579199601e-14  1.12077888701e-13  1.44844845451e-13  2.09022008662e-13  2.861926769e-13  4.40326354886e-13  7.42813852497e-13  1.69596859865e-12  6.52077730418e-12  1.70044804653e-12  7.50559358722e-13  4.27558177481e-13  2.85945279848e-13  2.00885660953e-13  1.44644399824e-13  1.11711829788e-13  8.11542119359e-14  5.380767969e-14  4.82330901509e-14  3.78823230984e-14  3.89110966609e-14  2.69732640277e-14  1.27665384605e-14  2.30373085312e-14  1.60552690503e-14  5.1509190425e-15  1.24411499388e-14  8.7608730617e-15 -1.00167897164e-16  3.30427373568e-15  4.76503405364e-15 -6.33995925716e-17 -2.49445928327e-15  2.6402310045e-15  7.47675929661e-15  3.32331383944e-15  5.5845966749e-15  8.49962047364e-15  3.52286885944e-16 -1.97049470113e-15  5.38293552115e-15  4.30104561844e-15  9.64257977476e-15 -1.67515883543e-15  5.07492327999e-15  1.23670649678e-15  2.92661466822e-15  4.68736344901e-15  3.43003239578e-16 -2.1299913277e-15 -4.87924531781e-16  9.07876690506e-15  4.86118152677e-15  4.47654118666e-15  4.09559969621e-16  1.09769155601e-16 -1.19522012116e-15  1.02541735609e-14  6.15951881341e-15  2.08525214679e-15  7.57717260376e-15  4.76454463542e-15  4.98273493579e-15  9.16264592731e-15  5.49524567192e-15  1.37328995538e-15  1.27674130466e-15  8.69924661549e-17  1.70600811724e-15 -7.46655441602e-15  1.99254699467e-15  2.03690006676e-15  4.27802676409e-15  1.55962625839e-15 -1.16360592328e-16 -1.27292682286e-15  2.8874894288e-16 -1.55035272151e-15  8.59575948707e-15  3.07553256889e-15  5.8450097096e-15  1.01791050246e-15  4.88232100107e-15  5.85932430297e-15  1.52333435091e-15  1.05188434228e-14 -1.19211750149e-15  9.16844411976e-15  1.68793247807e-14  9.22881017891e-15  8.15035896395e-16  6.36758270481e-15  4.21512428247e-15  1.3060981714e-14  5.92854721436e-15  7.9280355565e-16  3.17527419762e-15  2.4837699613e-15
 3.99938599266e-15  4.83917012465e-15  9.70724087457e-15  2.57131500191e-16 -5.03123650708e-15  2.03028142902e-15  4.51651557904e-15  4.1580387991e-15  1.01541576727e-14  1.02171371417e-14  1.50912158688e-14  1.23893469527e-14  3.58975326709e-15  1.12678663039e-14  4.89848641843e-15  1.11074752928e-14  2.26971103977e-14  2.33468160662e-14  3.23378679689e-14  3.40858377287e-14  4.180583808e-14  4.96637956261e-14  6.26137235929e-14  8.31204326829e-14  1.12628632426e-13  1.48269087949e-13  2.00547684414e-13  2.81572488329e-13  4.39880709269e-13  7.45082416105e-13  1.70044804653e-12  6.53543029664e-12  1.70095114208e-12  7.35049234141e-13  4.37356721714e-13  2.94609465362e-13  2.04670829242e-13  1.46917139286e-13  9.41722831013e-14  7.95878483791e-14  6.44450253676e-14  5.3198815542e-14  4.25618940303e-14  2.79060579346e-14  2.28336304729e-14  2.44146975222e-14  8.77738775666e-15  1.01181507147e-14  1.79544146223e-14  8.1895283546e-15  9.36223564019e-15  6.08190910106e-15  8.04037076739e-15  3.9807728108e-15  9.6836113915e-15  6.18019430641e-15  1.3103939925e-14  5.4823586133e-15  4.01302696269e-15  7.44503509495e-15  1.18460667954e-14  5.43442543839e-15  4.44208197017e-15  2.24920535407e-15  6.35691482838e-15  1.63177850042e-16  8.32680097683e-15  1.23919629485e-14  1.09516337487e-14  2.28102801009e-15 -9.31972089428e-16  2.60554551902e-15  2.23097627284e-16  2.78848156298e-15  3.86519247764e-15 -1.4895532891e-16  1.28058246405e-14 -1.36017863087e-15 -3.71916143266e-15  2.70622041068e-15  1.08270859533e-14  6.08348540103e-15  3.33608214341e-15 -1.94511622878e-15 -1.77418065784e-15  4.5265065952e-19  2.17221080116e-15 -2.31471028771e-15  6.70491798547e-16 -3.97801996051e-16  4.01486829813e-16 -3.35715173772e-15  4.93556986732e-15  7.14517006843e-15  3.06220453031e-15 -4.88090658711e-15  8.26676042323e-15  7.53230434697e-15  8.33814227257e-15  2.80987818235e-15  9.36198644008e-15  2.58993735452e-15  3.33920039948e-15  2.96292418802e-15  8.35156565635e-15  7.61648241532e-15  3.92194506751e-15  9.24173830078e-16  4.61322141871e-15  2.74719002331e-15  7.68776875529e-15  1.07182591978e-14  1.4489730936e-15  4.18496381425e-15  1.06900885313e-15  5.06204775752e-15  5.23313545919e-16  2.71150949964e-15 -6.28534781487e-16 -7.39248843154e-16
 3.42498145324e-15  9.79923112192e-16  1.82316109718e-15  3.59531409016e-15  3.83444687761e-15  1.20575607426e-15 -1.796352413e-15  6.17495872167e-15  1.35217944715e-14  1.56213584728e-14  9.76717559542e-15  2.64423034825e-15  1.02065776278e-14  9.15333851567e-15  1.033307127e-14  1.06365044061e-14  1.74793958309e-14  2.35857498133e-14  2.37796318905e-14  2.68499016583e-14  3.54569519647e-14  4.5753177054e-14  4.75132791194e-14  6.25943485093e-14  8.38572007053e-14  1.10522808218e-13  1.53662825048e-13  2.08320252256e-13  2.90625087696e-13  4.43853656447e-13  7.50559358722e-13  1.70095114208e-12  6.52987696694e-12  1.6896867087e-12  7.48049253833e-13  4.39526170689e-13  2.87578076279e-13  1.99432447811e-13  1.37350678888e-13  1.03427801009e-13  8.23646810077e-14  7.00010704903e-14  4.47218109264e-14  4.41671358383e-14  4.03441626181e-14  2.52371867897e-14  2.58583428844e-14  1.61071506745e-14  1.97307303537e-14  1.73873996082e-14  1.36332125317e-14  1.06919334608e-14  9.40308383679e-15  2.5339222666e-16  4.44662536446e-15  7.03899872033e-15  8.07431729577e-15  6.0825455232e-15  9.59051694468e-15  8.57509999837e-15  1.00378705719e-14  7.63760704729e-15  8.72717386755e-15  9.96903082818e-15  9.64177982885e-15  1.05335392916e-14  6.83560588555e-15  9.24580859777e-15  2.46302786209e-15 -7.12861957639e-15 -1.49575936594e-15  2.16520011723e-15  3.80347218016e-15  4.43187993577e-15 -4.15791444578e-15  8.44716880188e-15  6.92966636075e-15  1.42906005851e-15  1.76627738969e-15  8.12368400922e-15  8.06725533704e-15  1.08664958033e-14  5.68557231731e-15  4.76321242151e-15  1.67126239994e-15  7.2548381262e-15  8.53187200846e-16  5.2287605542e-15  5.33234668957e-15  1.01954950115e-15  1.17160105959e-15 -5.0411934229e-16  7.0038031971e-15 -3.4036744918e-15  5.68099770706e-15 -5.67899858108e-15  1.40745414821e-15 -3.5783808203e-15  1.41671099662e-15 -1.52578100137e-15  3.57261523061e-15  3.35674140514e-16  4.62547305442e-15  5.31670189455e-15  4.81148787372e-15  4.35151098574e-15  6.55231060467e-15  3.42141474148e-15 -4.24821869873e-16  2.2454306843e-15  4.33009841427e-15  5.75814509972e-15  5.47814146927e-15  4.54838217831e-15  3.25048484133e-15  4.71412365928e-15  8.23179741083e-16 -3.01607170349e-15  9.24992581482e-15  6.29488274605e-15
 3.18232442071e-15  2.26111284445e-15  1.12718746444e-14  8.81611938308e-15  6.14090270204e-15  1.0448007144e-14  1.2243694829e-14  6.85750338309e-15  9.07216233555e-16  3.86000386506e-15 -3.96101913722e-16  7.45065191197e-15  5.41044956789e-15  1.15498666879e-14  1.53203539917e-14  1.20228008674e-14  1.32396254292e-14  1.38899170807e-14  1.77622817197e-14  2.81814764437e-14  3.50699559468e-14  3.43881289283e-14  3.30845822691e-14  5.49416937374e-14  6.18179683977e-14  8.11836519478e-14  1.11643070285e-13  1.46016289564e-13  2.04605082288e-13  2.88963234297e-13  4.27558177481e-13  7.35049234141e-13  1.6896867087e-12  6.51122091146e-12  1.70245650241e-12  7.50815963637e-13  4.40180836352e-13  2.90789049812e-13  1.88571432162e-13  1.40061338469e-13  1.07434415551e-13  9.54571676084e-14  6.1920500286e-14  5.52686560126e-14  4.60662617332e-14  2.89602601317e-14  2.89873625689e-14  2.5748205621e-14  2.18375148984e-14  2.07379635539e-14  1.20759868113e-14  1.36637877601e-14  7.06135339927e-15  7.86226419701e-15  1.0363317151e-14  6.46425753248e-15  7.85258104938e-15  4.60730960807e-15  8.77019641544e-15  9.71822674523e-15  1.14833353129e-14  4.84960191193e-15 -1.07338626832e-15  2.85000618266e-15 -1.46614773027e-15 -1.02537156542e-15 -2.49097986218e-15  5.0807665316e-16 -4.1908497666e-16  3.32464469719e-15 -4.96055793555e-15 -4.13292408847e-15 -4.49000211764e-15  4.2879479939e-15 -1.57131837422e-15  7.75494855272e-15  1.13203507035e-14  5.40839025465e-15  4.08698012116e-15  6.10765107306e-15  8.9552949543e-15  6.59934576906e-15  2.6580751405e-15  2.8739973352e-15 -1.52996701183e-15  1.06462504233e-15  5.32341184864e-15  2.85434577768e-15  6.56373962131e-15 -1.90332794929e-15 -4.91785794672e-16 -8.24660173422e-17  5.6466120873e-15 -6.06795845566e-15  7.65632888556e-15 -3.87656825536e-15 -2.24563081238e-15  4.88977970588e-15  1.07172359026e-14 -2.81293708182e-17 -4.10255416212e-16  7.46929219605e-15  2.93556526686e-15 -6.8746869348e-16 -6.26458418375e-16  3.40864434371e-15  6.99204159169e-15  5.41949716323e-15  2.77819422456e-15  2.7965867499e-15  8.60497993208e-16  4.05047652775e-15  2.53836729607e-15 -1.47648170335e-15  2.13420785583e-15  1.13625318696e-14 -1.53040827454e-15  7.12435077082e-16  5.08018105571e-15  5.59001732678e-15
 6.51472768498e-15 -6.96057479582e-16  4.42678160265e-15  5.84521846857e-15  1.0866711851e-14  3.73128783888e-15  8.69484417027e-15  9.64558127966e-15  4.77075545213e-15  9.44136289724e-15  7.57674065383e-15  5.418361301e-15  4.43475349216e-15  3.28071718968e-15  7.15388590151e-15  1.93847354041e-14  1.45237455243e-14  1.70178438778e-14  1.70380484327e-14  1.65380090385e-14  2.64537295217e-14  3.08639999828e-14  2.62624191023e-14  3.5510809091e-14  5.12103717978e-14  5.76034426713e-14  8.3669796281e-14  1.09598717592e-13  1.49649750788e-13  2.10009939352e-13  2.85945279848e-13  4.37356721714e-13  7.48049253833e-13  1.70245650241e-12  6.54102545026e-12  1.70535298206e-12  7.52154041789e-13  4.44732556044e-13  2.97411246376e-13  2.05157936286e-13  1.4495314599e-13  1.08397843953e-13  7.80726182754e-14  6.2551932513e-14  4.21700770309e-14  4.07804437392e-14  3.951372098e-14  2.99972140358e-14  2.76854102547e-14  2.26127238305e-14  1.34624366236e-14  1.58967574185e-14  7.81178288019e-15  3.9495566682e-15  1.06932088968e-14  9.43118944798e-15  1.0811527993e-14  6.39085924804e-15  6.87258918859e-15  1.33597427756e-14  5.68623358796e-15  4.56329789555e-15 -1.4386344819e-15  2.34383885107e-15  9.71102311293e-15  5.89123103105e-15  8.23320391435e-15  3.86211619774e-16  1.3138915665e-15 -1.76257581599e-15 -4.41756442264e-16 -4.19604172751e-15 -1.23355116228e-15  5.77464928612e-15  7.42029872517e-15  6.20804691562e-16  3.30484569318e-15  6.33324705308e-15  1.11970879382e-15  4.3868732235e-15  9.16816813577e-15  2.86331398876e-15  5.28649552256e-15 -1.69046478953e-15  1.54829794532e-15  4.77772645935e-15  1.12376743803e-14  9.67634542898e-15  8.37786520514e-15 -7.09792364085e-16 -6.25077257496e-15 -2.9177977472e-15 -2.63937875597e-16  3.73472370988e-16  9.25481201222e-16 -1.34380151279e-15  5.85879810343e-15  6.10566803857e-15  7.34476242514e-15  3.47478754119e-15 -4.05724298659e-15  7.73006220287e-15  6.44904618231e-15  3.21202028966e-15  2.79343362659e-15 -8.17478529946e-15  6.88192504628e-15  6.89979542449e-16 -3.03063256053e-15  5.88598510523e-15  1.79198840457e-15  3.932266612e-15  4.52533308025e-15  5.54171523535e-15  4.51273223371e-15  7.64907351236e-15  7.34385350819e-15  7.73189082777e-15 -4.54346022791e-15  6.14157446341e-16
-8.22497803103e-16 -4.73377748943e-15 -1.57660410906e-15  1.10598871131e-14  4.67458880174e-15  3.47627844518e-15  5.3921994365e-15  9.6252103116e-15 -1.77907776688e-15  4.10518573185e-15  7.37343502372e-15 -5.91627250864e-15  6.05182849763e-15  7.01795769018e-16  2.54698329629e-15  9.30887548114e-15  2.88326447573e-15  1.05455467604e-14  1.35284200628e-14  1.40914455107e-14  1.63181850492e-14  1.63861553983e-14  2.17625127247e-14  3.2580865675e-14  3.98826296182e-14  5.66639805001e-14  6.12510154901e-14  8.67346219137e-14  1.17034301811e-13  1.50792204676e-13  2.00885660953e-13  2.94609465362e-13  4.39526170689e-13  7.50815963637e-13  1.70535298206e-12  6.53082599305e-12  1.7017458352e-12  7.53957703518e-13  4.40219257931e-13  2.84607155624e-13  2.02531322137e-13  1.42369670196e-13  1.09776553569e-13  8.31354089066e-14  6.89056972419e-14  5.72589423077e-14  4.90652078167e-14  3.2127779721e-14  3.06830493591e-14  2.68516895632e-14  1.4694818511e-14  8.53257473515e-15  7.81071782942e-15  1.16019401922e-14  1.13090179454e-14  1.5143803682e-14  1.03739510509e-14  8.26991183792e-15  6.82702177484e-15  4.53416287266e-15  1.90762006169e-17 -1.48282356323e-15 -1.6286113315e-15  3.49902887787e-15  1.13162326719e-14  8.83444523174e-15  5.95533108727e-15  7.01918058093e-15  5.20395902639e-15  3.2428544576e-15 -2.21916349227e-15 -4.82441220896e-15  3.65021630893e-15  7.86155459053e-15  1.37010325028e-14 -3.51388165543e-16  8.60635900902e-16 -2.93402863123e-15  2.67358481035e-15  9.02420001583e-15  2.27304113912e-16 -7.08478185194e-15  1.15584110396e-15  4.16846103525e-15  7.05558053946e-15 -1.29321889832e-17  1.0706278486e-14  6.5090007886e-15 -2.44595915465e-15 -4.91608963144e-16 -1.8087061863e-15  2.83680888962e-16  1.29558666583e-15  3.23664376427e-15 -1.30384295166e-15 -4.66187602606e-15  4.06220059104e-15  5.28355681754e-15  4.91291897272e-15  5.24417067441e-15  1.07140924133e-14  8.9789200901e-15  7.36371415447e-15  5.06495598272e-16  1.4439706844e-15 -4.04262491763e-15  3.35646725158e-15 -9.81740946656e-15 -4.4821174786e-15 -3.82675665039e-15  4.35301964881e-15  5.92282674772e-15 -1.80959785806e-15 -4.57801064786e-16  1.81222300789e-15 -1.58038380766e-15 -5.33815598511e-16  4.8038549264e-15  6.56150158614e-16 -1.94651280038e-15
 4.04854950116e-15  2.44419836566e-15  4.21290413126e-15  8.1081606082e-15  1.23688740879e-14  1.49359572641e-14  6.29333572505e-15  1.14248838668e-14  1.1137651587e-15  1.15458022118e-15  3.09260432818e-15  2.18715260424e-16  9.1672985784e-15 -4.18543999117e-18  5.67233863662e-15  6.78719694463e-15  7.07043259689e-15  8.92894923994e-15  7.98870992178e-15  1.08474374188e-14  1.38595656548e-14  1.97093666931e-14  2.27918719396e-14  2.38839779153e-14  3.06482404395e-14  4.31313805037e-14  5.25708740488e-14  7.56141748224e-14  8.34884432619e-14  1.07449745587e-13  1.44644399824e-13  2.04670829242e-13  2.87578076279e-13  4.40180836352e-13  7.52154041789e-13  1.7017458352e-12  6.53281385162e-12  1.70360411767e-12  7.44640744622e-13  4.34880089066e-13  2.83084484383e-13  2.00191294672e-13  1.39893597132e-13  1.06272700369e-13  7.62905058776e-14  5.81872991923e-14  4.88114359934e-14  3.62927120713e-14  3.80967242368e-14  3.08754966484e-14  2.58489106938e-14  1.44726331904e-14  2.01643532745e-14  9.85785350159e-15  9.94916285189e-15  4.19790864423e-15  3.73315273339e-15  6.39562186258e-15  1.26262966324e-14  4.55924055153e-15  1.08066135409e-14  1.36084150234e-14  1.19820942606e-15  6.08690892691e-15  1.12842536133e-14  5.82778901696e-15  5.99077829611e-15 -4.24070469046e-15  2.67656266934e-16  1.59108019519e-15 -1.86044381348e-16  5.85007623315e-16 -9.06310172213e-16 -1.50713637339e-15  7.97149505613e-15  6.89296534586e-15  2.81532510285e-15  1.23394946879e-14  4.51743228891e-15  7.36038852444e-17 -1.04054739965e-15 -1.27775109832e-15  6.27011414984e-15  3.95696354292e-15  4.75331902174e-15  8.17994734707e-15  5.51082485652e-15  8.31520160952e-15  3.88102606506e-15 -9.82565090276e-16 -5.8758505465e-15 -8.50779293412e-16 -1.61850457406e-15 -1.68281753866e-16 -5.64788844637e-16  8.32850879415e-16  4.69331309892e-15  3.87696723972e-15  2.62048149097e-15  8.26001879571e-16  3.30181990981e-16  3.58845717134e-15 -2.3948748966e-16  6.78273462027e-15 -1.86854739243e-15 -2.01345244296e-15  7.32395609907e-15 -7.26796341226e-16  3.40607207176e-15 -4.07442353861e-15  1.96162575814e-15  5.22343559604e-15  6.57478439105e-15  9.07282535784e-15  1.11670719602e-14 -4.44195492938e-16  4.04708086609e-15  7.52116519282e-15  1.58469015549e-14  3.96728969508e-15
 7.37526276402e-15  1.19844731755e-14  1.26912270012e-14  1.09101585382e-14  6.35481073999e-15  1.22601035804e-14  8.31813599631e-15  1.0009676912e-14  1.04197575488e-14  6.29179468613e-15  8.03248215234e-16  1.44319982469e-15  8.47904832661e-15  9.69769483482e-16  2.22078496879e-15  5.30274660439e-15  7.03139788597e-15  8.29080526301e-15  8.21413328542e-15  1.05613917575e-14  1.00341191702e-14  1.38014138554e-14  1.29415500025e-14  1.79055980678e-14  2.66376940428e-14  3.59244841614e-14  4.1184462715e-14  6.07614003043e-14  7.39014260085e-14  8.39107067947e-14  1.11711829788e-13  1.46917139286e-13  1.99432447811e-13  2.90789049812e-13  4.44732556044e-13  7.53957703518e-13  1.70360411767e-12  6.52304643229e-12  1.70776835166e-12  7.47521797872e-13  4.41489236675e-13  2.84928379809e-13  1.96080309526e-13  1.42421319688e-13  1.11871180586e-13  7.9760304963e-14  5.56961281737e-14  5.14905572637e-14  4.30176480698e-14  3.41267915072e-14  2.83702055253e-14  2.35193684917e-14  2.37758804534e-14  1.4205328686e-14  1.94281334656e-14  2.08041546087e-14  1.71999366854e-14  8.62211502085e-15  1.09902255602e-14  3.39438887543e-15  1.34023911698e-14  2.21581947817e-15  5.83880792348e-15 -1.2119765589e-15 -7.3557982376e-16 -1.95584479983e-15  5.56193447116e-15 -2.50635136549e-15  1.97832804753e-15  1.84829781276e-15 -4.28607252587e-15  2.88109545237e-15  3.20608312497e-15  4.31070751895e-15  7.34686562045e-15  8.95661392627e-15  9.72327690152e-16  9.73636999975e-15  9.77384197481e-15  8.94646537982e-15  2.10807186618e-15  6.0110751388e-15 -3.48144316264e-15  4.4475523174e-15  1.51323953972e-15  1.19697553809e-14  4.87995024059e-15  9.81278045009e-15  7.38898857833e-15  7.65593628059e-15  1.98083554502e-15  2.27942310912e-16  4.72907740864e-15 -1.60915755761e-16 -1.7911110465e-15 -2.42846071112e-15  1.26860922982e-15  1.02541401544e-14  4.82723802891e-15  6.56876570965e-15  3.77241862554e-15  2.74725443961e-15  5.93062404675e-15  9.39660025e-15  8.41692702782e-16  5.46763530203e-15 -1.22882870066e-15  4.74218783372e-15  4.18474395534e-15  3.6632249785e-15 -1.87489693089e-15  1.94415167454e-15  9.64273237061e-15  1.05820549479e-14  7.73174957967e-15 -3.39924489771e-15  9.63745757565e-15  5.05457899532e-15  1.6242786878e-14  4.93892081344e-15
 5.56058224616e-15  3.09695078432e-15  3.28213500212e-15 -1.10232502808e-15  3.74404087746e-15  6.18735514202e-15  1.21404430997e-14  6.04267253106e-15  8.85063113338e-15  9.50477103763e-15  1.15778217107e-14  3.9148797054e-15  1.61246617296e-15  1.47162075539e-15  1.48821706346e-15  4.69185256338e-15  1.04992516726e-14  1.96275235849e-14  7.95034939252e-15  5.95057621991e-15  8.19664860842e-15  1.12549382406e-14  1.73071750361e-14  1.58915631211e-14  2.15735399027e-14  3.25533193343e-14  3.42661508121e-14  3.69067756452e-14  5.02134958388e-14  6.77688958455e-14  8.11542119359e-14  9.41722831013e-14  1.37350678888e-13  1.88571432162e-13  2.97411246376e-13  4.40219257931e-13  7.44640744622e-13  1.70776835166e-12  6.53410658907e-12  1.69739124036e-12  7.48765869145e-13  4.37749962898e-13  2.84086530316e-13  1.99900943723e-13  1.47864057431e-13  1.08573114673e-13  8.07748095853e-14  7.0352447221e-14  5.52146402159e-14  3.97634850162e-14  3.08119613829e-14  2.7197157595e-14  2.72815295168e-14  2.11410653567e-14  1.26849136104e-14  2.3081637786e-14  1.89302641575e-14  1.177743411e-14  1.27370276415e-14  4.65330365897e-15  5.43621009712e-15  3.21099357252e-15  2.20640420327e-17 -5.80831973552e-16 -1.69522918584e-15 -2.94754248886e-15  7.66476991546e-15  6.49203221274e-15  1.35813473599e-14  3.76080592675e-15  2.50586925607e-15  2.28917838517e-15  1.95478216562e-15  6.32965531681e-15  1.15463331249e-14  8.71671002248e-15  1.42568255983e-15  4.26650015865e-16  5.02019155628e-15  1.14514181978e-14  4.23091122273e-15  7.23975793304e-15  8.38363422038e-16  6.69631994167e-15  4.68110767549e-15  3.82921413185e-15  6.48304009583e-16  5.37916678121e-15  7.57193294325e-15  9.48011749796e-15  7.03103081023e-15  2.97045454637e-15  1.0873170369e-14  3.94218658274e-15 -1.63919929184e-15  5.10440087596e-15  4.35958321562e-15  5.03445186248e-15  2.6066634851e-15  6.89921489608e-15  3.11898807002e-15  1.33907789137e-14  5.60727259255e-15  8.60153177447e-15  6.32935183786e-15  1.14925969535e-15  7.0782617974e-15  2.37055974481e-15  1.6692633403e-15  1.49073415203e-14  2.04112459253e-15  2.77029208141e-15 -1.92166718189e-15  2.91330771184e-15  1.70741062251e-15  1.77109677083e-15 -2.30451097736e-15  3.09383251494e-16  2.37042435092e-15  2.79072711151e-15
-1.29146833172e-15  1.4719891013e-15  4.74274124242e-15 -1.07785328953e-15  6.570961731e-15  9.27330848714e-15  4.9324910875e-15  5.96568549637e-15  4.28731343918e-15  1.78107953375e-15  4.86600130067e-15 -3.49923195345e-15 -6.64966598966e-15 -2.42806455446e-15  1.01994205767e-14  1.43401412766e-15  3.30408945076e-15  1.29782375394e-14  1.23016900486e-14  1.26599460102e-14  1.28962653577e-14  1.06992436403e-14  8.26411251613e-15  1.58367938787e-14  1.7338029047e-14  2.68726889239e-14  3.19981062642e-14  3.0996668339e-14  3.35992048852e-14  4.7379590253e-14  5.380767969e-14  7.95878483791e-14  1.03427801009e-13  1.40061338469e-13  2.05157936286e-13  2.84607155624e-13  4.34880089066e-13  7.47521797872e-13  1.69739124036e-12  6.53836603241e-12  1.69646459873e-12  7.45156759368e-13  4.32555676743e-13  2.88175227065e-13  2.08480217132e-13  1.47961887168e-13  1.15181443943e-13  8.4982547504e-14  6.73140954628e-14  5.78148089379e-14  4.01164981968e-14  3.28827791157e-14  3.02558585485e-14  1.67745029545e-14  1.20410184005e-14  1.56763400648e-14  1.76281399335e-14  7.69272900718e-15  1.56979779589e-14  7.06396867957e-15  5.84768725751e-15  9.78733867002e-16  2.48543062045e-15  1.34274199777e-15 -3.48136388093e-15 -6.16577376795e-15 -2.91657126179e-15  3.21297749029e-15  6.14394834146e-15  1.37903785448e-15  1.32214796112e-15  4.81231089976e-15  2.26026017101e-15  1.17168289741e-14  1.22689121698e-14  1.14905068214e-14  6.7209672913e-15  3.04146571275e-15 -1.72177670713e-17  7.02602351087e-15  7.11149751607e-15  5.68974564914e-15  9.29206797838e-16  8.34168778446e-15  9.57196370231e-15  7.46742244305e-15  5.59951344818e-15  7.50951159841e-15  9.26200315194e-15  1.02164734299e-14  4.98953157374e-15  7.91878750021e-15  5.98617727927e-16  7.44237676701e-15 -1.01956298328e-15 -1.36375398775e-15 -1.08497991367e-16  9.18412591305e-15  5.78632431707e-15  9.06340380077e-15  3.84593183444e-15  4.54848579157e-15  8.06724931023e-15  6.48807524511e-15  2.32692143977e-15 -7.59965059575e-15 -2.92966199779e-16  2.38027393899e-17 -4.46844073645e-15 -2.04836950157e-16  2.99899312682e-15 -1.86270748216e-15 -6.79792502323e-15 -7.05558659286e-15  2.67969698976e-15 -1.37779206559e-15  1.4553584224e-16  3.43284986706e-15 -1.21275697037e-15 -6.13385465591e-15
-1.86404115373e-15  2.22009440277e-15  4.9497838835e-16  6.57672614865e-15  3.73015794854e-15  9.61270975659e-15  5.48666362991e-15  2.46011813795e-15  6.83372897848e-15  4.14055027074e-15  5.46157901871e-15  4.67345962369e-15 -1.7049170424e-15  1.04237171066e-15  3.45380777643e-15  2.00605463661e-15  1.05972024607e-14  5.79616400268e-15  3.39362533543e-15  7.52903192189e-15 -1.06689855926e-15  6.46705196389e-17  3.05207939965e-15  4.99202851225e-15  9.92816167975e-15  8.96353302002e-15  2.40650826163e-14  2.77697215378e-14  2.83961806051e-14  3.19531502448e-14  4.82330901509e-14  6.44450253676e-14  8.23646810077e-14  1.07434415551e-13  1.4495314599e-13  2.02531322137e-13  2.83084484383e-13  4.41489236675e-13  7.48765869145e-13  1.69646459873e-12  6.52868629402e-12  1.68690623748e-12  7.44264283547e-13  4.34220545728e-13  2.94437922227e-13  2.12594820987e-13  1.47134344296e-13  1.12607730757e-13  8.70918259576e-14  6.97745729501e-14  5.24486975391e-14  4.19048180914e-14  3.34506332315e-14  2.17213401593e-14  1.56630351125e-14  1.95705152452e-14  1.22570777054e-14  1.90457782313e-14  1.0328855068e-14  6.84360862133e-15 -1.85527277884e-15 -3.2157921504e-15 -9.16082043707e-15  6.74690948588e-15  3.33997495247e-15 -1.91135550677e-15  5.74073342542e-15  3.19856712175e-15  2.73263576755e-15  2.69201886232e-15  4.00971778307e-15  7.23653770887e-15  6.47260702004e-15  6.72903415361e-15  5.09354375414e-16  6.33728582006e-15  5.03068725541e-15 -3.71519711783e-15  3.21985696915e-15  1.65007092146e-15 -8.271061582e-15 -2.15842306087e-15 -1.43976349739e-15  3.71203227421e-15  4.14930410329e-15  9.39180614554e-15  3.08871083946e-16  3.88471500201e-15  5.56442457861e-15  5.94631053615e-15  2.46997469785e-15  3.87864107218e-15  9.07196110571e-15  2.43056130282e-15  3.94552563601e-15 -1.2180138731e-15 -2.20288785451e-15  7.03306150441e-15  1.9867914051e-15 -4.00254885799e-17  3.05684329673e-15  1.20998115436e-14 -1.92696143461e-15  8.27457668912e-15  5.24769097759e-15  2.20964739986e-15  1.0878617546e-16  2.54286282269e-15 -1.19363783083e-15  5.48197581662e-16  8.67473115507e-16 -1.20550927997e-15  1.89477082688e-15  4.98926934657e-15  8.88080773017e-15  2.24095260509e-15  7.77520576175e-15 -5.92738689241e-15  5.65091004983e-15  9.69137837525e-16
 1.51106050735e-15  1.15544404822e-14 -1.53171690322e-15  1.47006303553e-15  5.01310989963e-15  1.12982740421e-14  2.37172989979e-15  2.23474207441e-15  8.06840119216e-15  9.4676920599e-16  2.27131669161e-15  2.7009371736e-15  4.35404487907e-15 -4.17885470593e-16  3.2359555404e-15  1.2806331051e-15 -1.90826344612e-15  5.94792804871e-16  1.27721457884e-16  7.81317293092e-15  3.14848204611e-15  2.54799595655e-14  1.26026601734e-14  2.22178409797e-14  1.80962105416e-14  1.64500538952e-14  1.95531475964e-14  2.57586951324e-14  2.51998536825e-14  2.79359439415e-14  3.78823230984e-14  5.3198815542e-14  7.00010704903e-14  9.54571676084e-14  1.08397843953e-13  1.42369670196e-13  2.00191294672e-13  2.84928379809e-13  4.37749962898e-13  7.45156759368e-13  1.68690623748e-12  6.51011685947e-12  1.69765070387e-12  7.4063463624e-13  4.28901654666e-13  2.88448959551e-13  2.03476681175e-13  1.41719863622e-13  1.04855859508e-13  7.75960170277e-14  6.32129263917e-14  5.37614754674e-14  4.88632628498e-14  2.72935749876e-14  1.60476863559e-14  1.31267274276e-14  9.78850409048e-15  1.41263661359e-14  1.23447709974e-14  1.50036768026e-14  1.00160324864e-14  5.92326167667e-15 -3.11062448808e-15  1.53009734587e-16  5.64845980941e-15  5.03554013688e-15  3.60205923356e-15  4.34802245249e-15  8.72254627631e-15  1.41061668285e-14  8.70117176422e-15 -6.17805487612e-16 -4.76782605215e-15  2.85543561807e-15  4.63113541676e-15  8.53350061594e-15  6.69245545521e-15  1.54325305088e-15  1.15993623575e-14  1.76820475132e-15 -2.99427344762e-15  5.99207002107e-16  8.28519644421e-15  4.80867882977e-15  6.04249592346e-15  1.30506380142e-14  6.29743762157e-15  7.64504647211e-15  1.00232968857e-14  5.24614349667e-15  2.55185282432e-15  8.55443914068e-15  4.50246799068e-15  4.08265328692e-15 -3.43430401686e-16  5.88014383516e-15 -3.61304382725e-15 -2.77258730529e-15  5.46977750994e-15  1.02378203521e-14 -2.59625396606e-15  6.58024031482e-15  4.72529771646e-15  3.68747126915e-15  2.5435189755e-15 -2.43990346781e-15  5.44166820092e-15  2.13385270378e-15  1.67140999427e-15  2.40714818292e-15  1.88698595102e-16  2.76525706817e-15  1.44496115657e-15  2.26849808903e-15  6.28285767384e-15  1.33192377686e-15  2.45146115568e-15 -4.6627517245e-15  8.61444097318e-15 -6.70923365711e-17
 1.95461021073e-15  9.71520509221e-15  3.78464609647e-16  1.65899324702e-15 -1.63781253115e-15  6.34199406933e-15  6.87006113633e-15  2.39637417318e-15  2.05596877398e-15  4.91111675155e-15  3.04952443994e-15 -1.76598101993e-15  1.93567171684e-15 -1.29546233848e-15  1.03196516985e-14  6.84788244289e-15  4.57333102723e-15 -1.86285292988e-15  1.98076927915e-15  6.60578458367e-16  1.17696722521e-15  5.27969417479e-15  4.65345077343e-15  1.07562289923e-14  9.88781015766e-15  1.46890108516e-14  1.69314226235e-14  2.75963708701e-14  2.93161245069e-14  2.36563014431e-14  3.89110966609e-14  4.25618940303e-14  4.47218109264e-14  6.1920500286e-14  7.80726182754e-14  1.09776553569e-13  1.39893597132e-13  1.96080309526e-13  2.84086530316e-13  4.32555676743e-13  7.44264283547e-13  1.69765070387e-12  6.5216534289e-12  1.69248281307e-12  7.56959655797e-13  4.46278495457e-13  2.90403805486e-13  2.00336962916e-13  1.46261568238e-13  1.04225411201e-13  7.88903207602e-14  6.41301651831e-14  5.40878314377e-14  3.60107006821e-14  3.28494692286e-14  2.34144761706e-14  1.80700760159e-14  1.94389669647e-14  1.51463668234e-14  1.20569813949e-14  1.7202936243e-14  6.91597099144e-15 -4.01356083813e-16  1.92465347023e-15 -5.85024039744e-16  2.95412028139e-15 -4.31439632703e-16  6.21049159225e-16 -9.9298514078e-16  4.21391671535e-15 -6.07110554429e-16  5.83907343145e-15 -1.65437298622e-15  2.49526660556e-15 -3.29097936e-15  9.1686914527e-16 -6.92246391493e-15  3.73543914167e-15  1.06358288249e-14  5.60275091854e-15 -1.74239744297e-15 -4.54547804612e-15  1.8456539926e-15  4.55108224318e-15  8.16795893571e-15  7.04625416093e-15  3.13001287336e-15  6.74634489379e-15 -3.50211753194e-15  8.69169054269e-15  9.30815635542e-15  2.48638429439e-15  5.4527244234e-15  2.74036682738e-16  3.06422455248e-16  1.944699523e-15  5.17853550346e-15  6.42917508379e-15  6.37654097949e-16  9.04329291263e-15  2.05789768099e-15  3.29311445405e-15 -5.04420319648e-16 -7.15739740223e-16 -2.79958878445e-15 -6.99561172115e-16  2.88791850668e-15  3.85365467279e-15  7.359122456e-15 -1.7174439358e-15  1.38449081821e-15  9.12732123153e-15  2.48359280768e-15 -1.4729403674e-15  1.23076526293e-14  3.72612987286e-15  1.19742904202e-15 -6.11104152149e-15  5.65962085987e-15 -5.0062082003e-16
 3.67133862434e-15  4.68620765628e-15 -5.90234803648e-15 -5.17315674167e-15 -6.24976768266e-15  5.08769787412e-15  1.12040897348e-14  2.01608405454e-15  8.26097738381e-15  4.72876018909e-15  3.88672625974e-15  4.34387735063e-15  7.96985756659e-15  6.9437712085e-15  7.65239874459e-15  6.7979294488e-15  6.84997583633e-15  9.68015291062e-15  1.32848163813e-16  6.07910766013e-15  5.26797376516e-15  2.58811762312e-15  8.32261862475e-15  9.31596630973e-15  1.18865504824e-14  9.01842434216e-15  8.9293579589e-15  1.46305520129e-14  2.62631676217e-14  2.15743080764e-14  2.69732640277e-14  2.79060579346e-14  4.41671358383e-14  5.52686560126e-14  6.2551932513e-14  8.31354089066e-14  1.06272700369e-13  1.42421319688e-13  1.99900943723e-13  2.88175227065e-13  4.34220545728e-13  7.4063463624e-13  1.69248281307e-12  6.52267936502e-12  1.70130951104e-12  7.53308845308e-13  4.35506226894e-13  2.900559212e-13  2.02587767677e-13  1.42718626086e-13  1.0894443751e-13  8.14170076671e-14  6.6876481456e-14  4.56353979316e-14  3.83666832387e-14  3.50004618059e-14  2.67189548315e-14  1.81030721958e-14  1.58857649385e-14  4.64579910283e-15  1.45297148201e-14  6.23093736694e-15  5.65885970673e-15  7.72422553071e-15  4.78354751442e-15  1.99286700588e-15  6.56602033826e-15  8.60276310736e-15  9.60591725192e-15 -9.61027606696e-16  8.80877620831e-15  3.4526686146e-15  4.95151663173e-15  4.34719470367e-15  1.8605704245e-15  3.11328788958e-15  5.92522003589e-15 -2.27796202099e-15  6.83044056797e-15  2.6780551674e-15 -4.52085538418e-15  2.80267154575e-15  5.96570257485e-15  1.48946144351e-15  8.44787955601e-15  7.58488084785e-15  6.24492043662e-15  7.53175880634e-15  9.91968371305e-15  1.61897595477e-14  7.88946050396e-15  7.47684774181e-15  5.92373365068e-15 -5.29093106456e-15  1.67093079924e-16  2.51803745402e-15  6.99809118059e-15  9.1402877206e-15  1.69545335277e-15  1.0551994406e-14  5.53714691006e-15  7.79047398662e-16  5.67687254869e-15  2.4393929601e-15 -6.29522156014e-15  2.99559304137e-15  4.89642309668e-15 -2.57122362647e-15  2.58284074149e-16  4.66060292262e-15 -2.4194886866e-15  8.42386382287e-15  3.0868289339e-15  6.13555559599e-15  1.02835386779e-14  4.17324626354e-15  7.0752862572e-15  7.29989852281e-15  4.05518682858e-15 -5.63827700511e-15
 3.94449173658e-15  2.69715425279e-15 -4.08480606587e-16 -2.34721531168e-15 -2.09039735006e-15  1.39106089403e-15  2.48045767925e-15  3.45478378915e-15  8.65720567607e-15  7.80680035753e-15  1.31378252371e-14  1.09405043037e-14  5.97492650359e-15  1.16737029197e-15 -2.96496138455e-15  3.11544071276e-15  7.09587181271e-15  2.32956957429e-15  3.38014357758e-15  1.04576276767e-14  7.63150052598e-15  7.5107583069e-15  9.05954202642e-15  7.55946115608e-16  7.67782472513e-15  9.26055317821e-15  6.40064499011e-15  1.67200328793e-14  1.16358265038e-14  1.84176557352e-14  1.27665384605e-14  2.28336304729e-14  4.03441626181e-14  4.60662617332e-14  4.21700770309e-14  6.89056972419e-14  7.62905058776e-14  1.11871180586e-13  1.47864057431e-13  2.08480217132e-13  2.94437922227e-13  4.28901654666e-13  7.56959655797e-13  1.70130951104e-12  6.51304303094e-12  1.70597497457e-12  7.48377191212e-13  4.39554027014e-13  2.8968341426e-13  1.96460865129e-13  1.49046818818e-13  1.08664858728e-13  8.33622735645e-14  5.69230890461e-14  4.90923131809e-14  3.83136857015e-14  2.9745692219e-14  2.31449333888e-14  2.01366739565e-14  1.57253772872e-14  1.28978162718e-14  8.00761878643e-15  1.12812784554e-14  6.92433317217e-15  7.91533099859e-15  6.18940153004e-16  8.10491968038e-15  7.35843727258e-15  3.0325512034e-15  3.71006637329e-15  1.12218028213e-14 -3.1142639728e-16 -5.30751128792e-16 -1.53504328288e-15  8.14072107529e-15  3.66434691727e-15  9.0773506306e-15  9.71795383943e-16  6.60902004031e-15  1.03188529748e-14 -5.27189621195e-16 -3.51391499699e-16  3.41857581775e-15  1.09406239836e-14  1.04447628702e-14  9.00653001374e-15 -8.61248143427e-16  1.27507597947e-14  1.44463082414e-14  9.96025245291e-15  7.14096628293e-16 -5.47816218052e-16  7.52242975384e-15  6.27646822642e-15  1.14337703229e-14  9.21052929491e-15  1.45851639555e-14  8.09966790022e-15  6.10260122508e-15  7.64517867753e-15  2.56404793878e-15  2.82746447735e-15  5.07008127723e-15  3.47419657971e-15  8.99118685306e-15  5.71126078876e-15 -1.74015862816e-15 -7.26262125918e-15 -1.79709367243e-15  6.2003562537e-15  5.89189550546e-15  9.42295262108e-16  8.78256407314e-15  8.33209939323e-16  7.89682919255e-15  9.55134078906e-15  5.77723463023e-15  5.96867479574e-15  4.02014671033e-15  2.309881825e-15
 4.11385920652e-15  9.13269793319e-15  3.41297694841e-15  3.77921548324e-15 -2.14930218888e-15  6.50759629032e-15  6.17594351971e-15  3.74973346119e-15  4.38536098653e-16  5.18980094242e-15  8.18135100288e-15  3.87496063755e-15  4.40502023574e-15  7.60629622433e-16 -5.00668191984e-15  1.54707296262e-16  3.91259306659e-15 -1.47494300844e-15  7.90259491914e-15  7.01730433603e-15  6.8287515371e-15  7.36934692451e-15  5.69377733584e-15  7.99698351744e-15  3.79025749401e-15  9.41898591775e-15  1.48945821762e-14  1.83009721488e-14  1.69406700048e-14  1.61974489573e-14  2.30373085312e-14  2.44146975222e-14  2.52371867897e-14  2.89602601317e-14  4.07804437392e-14  5.72589423077e-14  5.81872991923e-14  7.9760304963e-14  1.08573114673e-13  1.47961887168e-13  2.12594820987e-13  2.88448959551e-13  4.46278495457e-13  7.53308845308e-13  1.70597497457e-12  6.55754324234e-12  1.69985648421e-12  7.47624323088e-13  4.30533745573e-13  2.80703904073e-13  2.06806351073e-13  1.50949131638e-13  1.11952271204e-13  7.92135711489e-14  5.91807801233e-14  5.6025267978e-14  4.64034765641e-14  3.75540974319e-14  3.32689291246e-14  2.12716937415e-14  1.63512141219e-14  1.25039705288e-14  1.42772570223e-14  8.01013986341e-15  1.02913141145e-14  6.54149437123e-15  9.47461968745e-15  2.15792416604e-15  7.06585488044e-16  3.08675467821e-15  5.41575226895e-15 -2.34129115071e-15  5.42213813204e-16  2.77000046508e-15  7.58370164167e-15  7.31816292995e-15  1.08789070044e-14  1.27754430697e-14  1.16198389249e-14  8.56090804996e-15  5.89252064868e-15  1.28215144602e-15  3.8048782817e-15  8.06669076431e-15  1.497758944e-14  8.13694575733e-15  4.72979145368e-15  8.68305165939e-15  6.33152338232e-15  2.73152961137e-15 -4.11363165103e-15 -4.56093814403e-16 -2.64209650341e-15  8.17598603543e-15  8.17495702946e-15  1.65154859524e-15  8.0471804066e-15  9.01025015452e-15  4.04021420376e-15  6.11777476193e-15 -7.70415982295e-16  1.22969293986e-14  1.04533841475e-14  1.05969821652e-15  3.49023494565e-16  4.5236295873e-15  1.1605829217e-15 -2.14661279583e-15  4.68918491727e-15 -1.59112775621e-15 -9.52382308012e-16  5.25980488365e-15  2.59392931346e-15  3.57790061066e-15  2.17669735278e-15  3.9288027759e-15  9.31855370473e-16  2.76895140438e-15  5.70122978211e-15  1.13073988623e-15
-1.01270197458e-15  5.07206079257e-15 -2.48827004911e-17  4.91729721609e-15  5.74688953107e-16  5.60850364337e-15 -3.7640616299e-15  2.89217742135e-15  4.59443105378e-15  3.49300842222e-15 -3.24949468464e-15 -1.67688314597e-15 -4.48548970083e-15  1.56033373584e-15 -2.82959397728e-15  3.82141622404e-15  7.75759111644e-16 -2.81604366114e-15  5.81686649538e-15  9.89870224702e-15 -4.54269793198e-16  4.66190556356e-15  5.12593691098e-15  1.11244877919e-14  8.57094088645e-15  1.17542512101e-14  2.09543625126e-14  1.5373647997e-14  1.53473349301e-14  1.42553099128e-14  1.60552690503e-14  8.77738775666e-15  2.58583428844e-14  2.89873625689e-14  3.951372098e-14  4.90652078167e-14  4.88114359934e-14  5.56961281737e-14  8.07748095853e-14  1.15181443943e-13  1.47134344296e-13  2.03476681175e-13  2.90403805486e-13  4.35506226894e-13  7.48377191212e-13  1.69985648421e-12  6.56338012647e-12  1.70121468442e-12  7.365505788e-13  4.27112495411e-13  2.86363784537e-13  1.95639032379e-13  1.49295427663e-13  1.05713517633e-13  7.86460978913e-14  6.37024779327e-14  4.81130002609e-14  3.56347447428e-14  2.90757084261e-14  2.90653817993e-14  1.88461221119e-14  1.40472968529e-14  9.45332223665e-15  7.45627002129e-15  1.35824753742e-14  1.02047663141e-14  6.14899039489e-15  6.88704936668e-15  4.05635327544e-15  6.10702242343e-15  9.37219218054e-15  2.95488397738e-15  8.27508558191e-15  4.42545190604e-15  1.16893256093e-14  7.31341180839e-15  1.05435163488e-14  1.50860347705e-16 -3.30272819928e-15  4.18714085718e-15  5.48185084135e-15 -3.70334225158e-15  5.80049013909e-15  2.9102929635e-15  9.16408928142e-15  3.37013170974e-15  5.16880048976e-15  9.35676402117e-15  3.55855837554e-15 -3.78645595465e-15  6.23965963349e-16 -2.58870477791e-15  2.13552435634e-15  9.06017458893e-16  5.53895237743e-15  4.61947364741e-16 -4.45337222983e-16  7.64447501057e-15  1.13426330835e-14  1.08441721181e-15  6.65799740293e-17 -1.69356584565e-15  3.19605021955e-15  4.23701613021e-15  7.08505044557e-15 -5.03442348694e-16  5.50057166615e-15 -5.14177561063e-15  5.97526712624e-15 -3.34777550558e-15  8.18490724682e-16  8.23597562534e-15  8.1115528598e-15  2.75361042702e-15  5.5143679709e-15  3.0305920609e-15  6.71222651481e-15  7.69412810551e-15 -1.06000317628e-15  2.41993563966e-15
 1.10139746825e-14  1.54964206342e-14  6.97202980927e-15  5.40220196045e-15  3.79460794963e-15  1.7660228422e-15 -4.75674974237e-16  5.30960045148e-15  9.29815629324e-15  7.20912129511e-15  3.08159643323e-15  1.33373655202e-15  3.19185194329e-16 -5.42685328552e-15  1.10489953266e-15  7.21110855827e-15  5.80615702259e-15  2.12637948739e-15 -2.79151371277e-15  4.40855078875e-15  6.04295131843e-15 -3.01975864932e-15  5.31979928959e-15  1.33836273522e-14  2.85045983434e-15  3.89549247597e-15  3.88818999982e-15  6.14899583721e-15  7.68292707959e-15  9.02772620503e-15  5.1509190425e-15  1.01181507147e-14  1.61071506745e-14  2.5748205621e-14  2.99972140358e-14  3.2127779721e-14  3.62927120713e-14  5.14905572637e-14  7.0352447221e-14  8.4982547504e-14  1.12607730757e-13  1.41719863622e-13  2.00336962916e-13  2.900559212e-13  4.39554027014e-13  7.47624323088e-13  1.70121468442e-12  6.53177781342e-12  1.70142506671e-12  7.51094967554e-13  4.43869476647e-13  2.90972519829e-13  2.00678280147e-13  1.47696687066e-13  1.09433980279e-13  8.40335995549e-14  6.32528500413e-14  5.20798904501e-14  2.98369042619e-14  2.28470908538e-14  2.82939878194e-14  1.54697153141e-14  5.74825499818e-15  7.83492404632e-15  1.19789406807e-14  2.86059290665e-15  9.6143567564e-15  3.20967451608e-15  1.75527832889e-15 -1.13868595235e-15  5.67962564845e-15  2.49996447534e-15  1.12668586126e-15  2.30906839545e-15  7.14681403208e-15  5.5264860965e-15  7.32128336868e-15  1.73403485044e-16  1.23271906266e-14  8.14483472005e-15  1.08248072075e-14  2.38215626807e-15  5.59245737263e-15 -2.31884014055e-15 -1.70659502128e-15  7.67976031279e-15 -3.22845029315e-15 -4.98205296832e-15 -1.00757937865e-14  3.29374538607e-16  8.31610461783e-15 -5.13364595635e-16  9.41527708622e-15 -3.76744968121e-16  1.37351133528e-15 -2.0561968704e-15  2.85818815764e-15  9.27906268635e-15  5.89205780776e-15  7.28010856437e-16  5.61218515068e-15  5.24262304762e-15  5.69596498661e-15 -1.70111910915e-15  5.37653831237e-15 -8.91791467769e-16 -1.82265219723e-15  1.81679141969e-15  1.06869326292e-14 -4.01957342404e-16  9.40337678312e-15  6.5185983364e-15  4.2054571383e-15 -8.90530071516e-16  2.72111770138e-15  7.16993539318e-15  5.89574544039e-15  1.06573774335e-14 -8.02093819268e-16  2.07732288848e-15
 5.42049529617e-15  5.45515450912e-15  8.2863467909e-15  7.40005733436e-15  9.47890242803e-15  3.10152734202e-15  9.09626784782e-15  1.15426992495e-14  7.03751289177e-15  1.16030054266e-14  3.6929585409e-15  1.94887007505e-15  7.07174235308e-15  4.2950591269e-15  4.46252985791e-15  1.04008038762e-14  8.01484394842e-15  3.50419526708e-16 -1.5463367378e-15  2.94355604057e-15 -1.94358971994e-15  1.45595256261e-15  9.30419128622e-15  6.34542281816e-15  1.44744848473e-15  6.76031460333e-15  1.1422376464e-14  1.58682067218e-14  9.18201599582e-15  1.47725677357e-14  1.24411499388e-14  1.79544146223e-14  1.97307303537e-14  2.18375148984e-14  2.76854102547e-14  3.06830493591e-14  3.80967242368e-14  4.30176480698e-14  5.52146402159e-14  6.73140954628e-14  8.70918259576e-14  1.04855859508e-13  1.46261568238e-13  2.02587767677e-13  2.8968341426e-13  4.30533745573e-13  7.365505788e-13  1.70142506671e-12  6.52940963955e-12  1.70060708134e-12  7.47528273361e-13  4.35651989834e-13  2.83610034072e-13  1.98993828372e-13  1.47566091005e-13  1.11706994718e-13  8.68942618212e-14  6.72098531836e-14  5.38339603055e-14  3.63651918292e-14  3.20159273985e-14  1.85199842171e-14  2.0018068103e-14  1.59876558327e-14  1.51879313914e-14  5.97764567445e-15  1.52758891044e-14  4.35784363949e-15  5.89785744718e-15  4.07397102546e-15  6.40238963674e-16  2.69889200502e-15  1.68416084436e-15  5.27237331732e-15  6.56873688979e-15  4.83664492144e-16  7.36956858175e-15 -2.20681912738e-15  5.14041807899e-15  3.37380887448e-15 -3.90618446105e-15  1.38621597663e-15  4.49609739726e-15  5.4212815441e-15 -1.86442839806e-15  9.07742761656e-15  2.34838223553e-15 -2.3122473539e-15 -2.27711636555e-15  1.71462858792e-15  1.34400762823e-14  8.54344900413e-15  1.3890892393e-15  6.52875376096e-15  4.00250370327e-15  6.27900973467e-15  6.07450874325e-15  9.74754601459e-15  2.0504755332e-15 -5.90111437174e-16  5.23102810332e-15  5.23412596141e-15  7.15597958116e-16 -2.3427070189e-15  6.51126463168e-15  8.31028345469e-15  4.45771593306e-15  3.95336927397e-15  1.0812377251e-14  7.29137076154e-15  4.30125644082e-15  5.8407222057e-15  9.02703638567e-16 -3.00720003315e-16  7.41768514403e-15  1.33826990696e-14 -2.39078032661e-15  4.21618861222e-15  1.37904401276e-15  5.57627594064e-15
 5.60374053772e-15  5.72123182411e-15  3.47552094581e-15  1.18137684295e-16  4.15647568275e-15  4.01015333937e-15  8.45432098213e-15  1.25738468128e-14  7.07979599156e-15  1.0001240412e-14  1.2079180799e-14  7.22688074949e-15  2.19529698613e-15  6.16897801048e-15  4.12778852031e-15  2.26596571332e-15  6.326046014e-15  2.6009901526e-15  2.92813788652e-15  9.52613962406e-17 -8.46049431764e-16 -1.44137436916e-15  8.9892915555e-15  2.6643837672e-15  1.36409468532e-16  6.57374807129e-15  1.20748387459e-14  3.00758999451e-15  5.33141771185e-15  8.70809123245e-15  8.7608730617e-15  8.1895283546e-15  1.73873996082e-14  2.07379635539e-14  2.26127238305e-14  2.68516895632e-14  3.08754966484e-14  3.41267915072e-14  3.97634850162e-14  5.78148089379e-14  6.97745729501e-14  7.75960170277e-14  1.04225411201e-13  1.42718626086e-13  1.96460865129e-13  2.80703904073e-13  4.27112495411e-13  7.51094967554e-13  1.70060708134e-12  6.52047269094e-12  1.7021237769e-12  7.44323532696e-13  4.4123166866e-13  2.89184578913e-13  2.03863916079e-13  1.5206548965e-13  1.11762325229e-13  7.70289760281e-14  6.52608691038e-14  4.3640871764e-14  3.86174409902e-14  2.46513574621e-14  2.98202554854e-14  2.197188679e-14  1.91341323436e-14  9.973429688e-15  1.60505895974e-14  1.45863699311e-14  2.02148357295e-14  5.11026634605e-15  5.78967956975e-15  4.8618496824e-15  7.56149902773e-15  8.3863854558e-15  7.66599697503e-15  8.4542560172e-15  8.68631476467e-15  6.71145163896e-15  1.80243627613e-14  1.08570611555e-14  1.99200774183e-15  1.13395460831e-15  7.77331492351e-15 -4.69298379314e-17  6.86600192355e-15  4.62980138489e-15  6.14829112258e-15  5.29556404724e-15  9.05157952392e-15  5.4458878109e-15  3.5117927919e-15  4.92230821653e-15 -2.76377056512e-15  6.0981794368e-16  2.28831177324e-15 -3.04431644712e-15  5.56056097487e-15 -6.84929392982e-16  2.02807271396e-15  8.18507066518e-15  4.44979269164e-15  4.80244428056e-15  7.27419880874e-15 -4.45100607993e-15  8.47494126546e-15  3.73789049786e-15  3.17320288952e-15  2.7556055038e-15  3.70785029687e-15  7.36136483309e-15  8.030125528e-15  1.13853106473e-14  1.06872696199e-14  5.71191083845e-15 -3.00454619747e-15  9.91718439734e-15  3.65854211367e-15  5.66127529685e-15  1.74240826326e-16  3.22985054285e-15
 1.02629624326e-14  8.51049986354e-16  7.25460838423e-15  1.48312512925e-15  5.28506237306e-15  6.68559174672e-15  1.12938701287e-15  2.86145226584e-15 -3.03563603532e-15 -8.40410335781e-17  2.7206879364e-15  9.05808446208e-15  5.04568930072e-15  4.27931444661e-15  1.15654753805e-14  8.56034637445e-15  8.56187125255e-15  7.67227998397e-15  4.09066553824e-15  6.45672194985e-15  6.86011356551e-15  5.32340069568e-15  1.12937696655e-14  3.43903253132e-15  9.28224855874e-15  1.02703911734e-14  1.21145322666e-14  8.96334104126e-15  4.97515673548e-15  1.6315273862e-15 -1.00167897164e-16  9.36223564019e-15  1.36332125317e-14  1.20759868113e-14  1.34624366236e-14  1.4694818511e-14  2.58489106938e-14  2.83702055253e-14  3.08119613829e-14  4.01164981968e-14  5.24486975391e-14  6.32129263917e-14  7.88903207602e-14  1.0894443751e-13  1.49046818818e-13  2.06806351073e-13  2.86363784537e-13  4.43869476647e-13  7.47528273361e-13  1.7021237769e-12  6.56942435956e-12  1.7137504623e-12  7.61723302926e-13  4.3554236281e-13  2.88800974253e-13  2.06450339002e-13  1.44871735784e-13  1.07084683976e-13  8.60987733907e-14  6.34512110661e-14  5.34501285089e-14  4.31678362837e-14  2.98653667808e-14  2.65815059429e-14  1.84566648889e-14  1.8157050157e-14  9.76562007125e-15  1.50631512402e-14  1.34393284255e-14  1.80310627444e-16  6.84244893487e-15  8.10747843744e-15  4.27201406007e-15  5.23606215393e-15  9.6795059227e-15  7.37742356519e-15  9.38086736433e-15  9.97914037177e-15  8.07815766727e-15  6.96608210984e-15  1.11526229246e-14  7.20755122947e-15  4.05878640835e-15  4.48141238695e-15 -1.61514259406e-15  1.82299546844e-15  1.21942033701e-14  3.91883177934e-15  6.82673553296e-15  6.40671259158e-15  6.71656854881e-15  1.18152952348e-14  1.05849715256e-14 -3.05184702314e-15  9.70455785068e-16  2.34380663778e-15  4.67957351177e-15  1.13084495332e-15 -1.415219097e-15  3.95601854835e-15  1.28317341133e-14  8.2678855579e-16  8.99277224348e-15  5.52981829154e-15  8.09911869733e-15  4.32628581977e-15  5.60510801743e-15  1.10583259786e-14  6.31715269176e-15  7.31915918483e-15  7.42094387923e-15  8.88313280979e-15 -3.02856089909e-15  6.70292193908e-15  6.30060168255e-15  7.03041881817e-16 -2.00473824405e-15  8.90001304522e-15  2.79244863764e-15 -1.70068104142e-15
 1.471382689e-14  1.4825863136e-15  9.12584505731e-15  1.20435740119e-14  7.8131701872e-15  8.94309289555e-15  3.70929456565e-15  7.32100781171e-15  4.13691055375e-15  6.69941112692e-15 -4.02004918127e-15  6.76804258052e-15  4.27586478255e-15  5.5415967887e-15 -3.34127373475e-15  6.64219632603e-15  4.26879885959e-15  4.99780365846e-15  9.94939204652e-16  8.11667666857e-15 -4.78099579235e-16  4.8716823592e-15  4.37702666788e-15  1.31632498128e-14  1.39216250499e-14  7.33886100299e-15  1.20578685805e-14  1.24680297959e-14  9.58147265848e-15  1.06442100157e-14  3.30427373568e-15  6.08190910106e-15  1.06919334608e-14  1.36637877601e-14  1.58967574185e-14  8.53257473515e-15  1.44726331904e-14  2.35193684917e-14  2.7197157595e-14  3.28827791157e-14  4.19048180914e-14  5.37614754674e-14  6.41301651831e-14  8.14170076671e-14  1.08664858728e-13  1.50949131638e-13  1.95639032379e-13  2.90972519829e-13  4.35651989834e-13  7.44323532696e-13  1.7137504623e-12  6.55911138935e-12  1.71032416749e-12  7.48304150731e-13  4.37062029995e-13  2.95671903666e-13  1.97486810567e-13  1.435288597e-13  1.10746068184e-13  8.25044194322e-14  6.42484853546e-14  4.86197679723e-14  3.95115172215e-14  3.77007806351e-14  3.16449611425e-14  2.26481616693e-14  2.13689166355e-14  2.30116076574e-14  8.72361019577e-15  1.28177604695e-14  1.25000656954e-14  8.94610205174e-15  7.50797144155e-15  5.38043537649e-15  6.75593214505e-15  3.05218587278e-15  1.66119604783e-15  1.47326843159e-15  8.26650892062e-15  1.27550226298e-14  1.17714145613e-14  7.32393824245e-15  6.0953679034e-15  2.40681355843e-15 -4.10678686873e-15  6.35476206507e-15  3.70090670698e-15  3.32227802747e-15  6.6623974787e-15  8.46772185318e-15  7.64267976318e-15  2.25696388134e-15  6.32418922173e-16 -3.31472310848e-15 -6.77580184356e-16 -1.15133045582e-16  2.65337690766e-15 -1.27938360529e-15  6.7787053844e-15  1.07014295685e-14  1.22492560081e-14  4.51388102835e-15  2.96475621626e-15  1.33833167446e-15  7.25730593693e-15  5.84855888812e-15  7.5664758893e-15  2.03235892382e-15  7.22799725784e-15  4.18373224417e-15  7.5006261648e-15  6.3637840081e-15  1.01822398394e-15  2.81269833025e-15  2.7038251818e-15  5.08790692518e-15  8.21963684616e-15  5.79591594396e-15  2.75598496824e-15  8.07512615129e-15
 7.55691503078e-15  9.99989520119e-15  6.95647165648e-15  3.17744462927e-15  7.75725002124e-15  5.64614094349e-15  1.03622907384e-14  1.26965979268e-14  6.02658024606e-15  8.06533177581e-15  5.91570748925e-15  7.55957909987e-15  6.37468908036e-15 -7.56050110163e-16  4.1462991001e-15  1.97212599734e-15  1.88888897729e-15 -1.80844624634e-16 -4.70766161131e-15  1.85605751854e-15  2.15853044643e-15  1.7801291848e-15 -1.11235970653e-15 -2.5683561792e-15  8.22028273415e-15 -2.65937423647e-16  1.10054186958e-14  8.59896360824e-15  6.11465618256e-15  1.46402131412e-14  4.76503405364e-15  8.04037076739e-15  9.40308383679e-15  7.06135339927e-15  7.81178288019e-15  7.81071782942e-15  2.01643532745e-14  2.37758804534e-14  2.72815295168e-14  3.02558585485e-14  3.34506332315e-14  4.88632628498e-14  5.40878314377e-14  6.6876481456e-14  8.33622735645e-14  1.11952271204e-13  1.49295427663e-13  2.00678280147e-13  2.83610034072e-13  4.4123166866e-13  7.61723302926e-13  1.71032416749e-12  6.54662205517e-12  1.70124590124e-12  7.48221003292e-13  4.43417094656e-13  2.86170753411e-13  1.97814855878e-13  1.54675057471e-13  1.09198185256e-13  7.54721094424e-14  6.37446786801e-14  5.30253300424e-14  4.68780593855e-14  3.26518725898e-14  2.39739950971e-14  1.99018519912e-14  2.47738151719e-14  2.51913201504e-14  1.22025027575e-14  1.04307550854e-14  1.14429210099e-14  9.39425632681e-15  1.14476481353e-14  8.44802441927e-15  8.71919982894e-15  2.05194670625e-15  1.87461265299e-15  5.19477223068e-15  3.03777479837e-15  9.40363262174e-16  1.01432501986e-14  4.69356475844e-15  7.84513891858e-15 -1.55219836584e-15  2.77890031958e-15 -6.4440211973e-15  6.6678708615e-15  4.23654872527e-15  7.44682428343e-15  3.4246475403e-15  4.6365766014e-15  3.99369123682e-15  1.49002458094e-15  5.46100209455e-16 -1.90278428938e-15  6.64081860698e-16  4.38223972167e-15  6.09907811575e-15  1.59854931491e-14  6.18010478006e-15  2.18114568078e-15  4.01329175479e-15  1.23867259991e-14  4.8602954911e-15  8.31540414104e-15  5.92426125798e-15 -8.07406887782e-16  1.15391156356e-15  5.11008405354e-15  1.94098983749e-15  5.40839287087e-15  9.89142318717e-15  2.40518962213e-15  9.68405257514e-15  1.19594677855e-14  1.33064563568e-14  6.95541832768e-15  3.9883124514e-15  1.04662934676e-14
 6.74160369393e-15  4.91277807431e-15  2.03986978563e-15 -6.21804486698e-15 -2.6429801481e-15  7.16478476256e-15  8.0825854155e-15  9.38390541978e-15  7.17969346365e-15 -1.50225439565e-15  5.74847908284e-15  1.64346796923e-15  6.13298880647e-15  4.03360516432e-15 -8.91678241753e-16  8.78151892385e-15 -1.4963228211e-15  5.24183091111e-15  3.57004364567e-15 -9.5858308772e-16 -1.45098188786e-15  7.93272443663e-16  2.06691832338e-15 -1.36103326051e-15  4.78516114896e-15  1.05462092231e-14  3.27120351799e-15  1.67185313075e-14  1.26372202041e-14  5.53528604682e-15 -6.33995925716e-17  3.9807728108e-15  2.5339222666e-16  7.86226419701e-15  3.9495566682e-15  1.16019401922e-14  9.85785350159e-15  1.4205328686e-14  2.11410653567e-14  1.67745029545e-14  2.17213401593e-14  2.72935749876e-14  3.60107006821e-14  4.56353979316e-14  5.69230890461e-14  7.92135711489e-14  1.05713517633e-13  1.47696687066e-13  1.98993828372e-13  2.89184578913e-13  4.3554236281e-13  7.48304150731e-13  1.70124590124e-12  6.53942661966e-12  1.69921509801e-12  7.47445216057e-13  4.32139420667e-13  2.82052933296e-13  2.05078197608e-13  1.5569682431e-13  1.11082600366e-13  8.43837299161e-14  6.06239575528e-14  5.0398352218e-14  3.78673532828e-14  3.27626366512e-14  2.17136677112e-14  2.79145533817e-14  1.57613259839e-14  1.21897438042e-14  5.70308879367e-15  7.89383044123e-15  8.5952701551e-15  7.81445844602e-15  1.5416908416e-14  8.91961459901e-15  8.59914614703e-15  3.60713616736e-15  8.31723418687e-15  6.04888841936e-15  6.56868322791e-15  9.23506399303e-15  8.77017180152e-15  4.2121585959e-15  6.21032239939e-16  8.30252936276e-15  1.29919863382e-15  5.00335698751e-15  2.03363131915e-15  3.71619718172e-15  6.05445313988e-16  1.85761130969e-15  2.38239874406e-15  2.99152711712e-15  1.20386759126e-14  8.36016497062e-15  1.11765519035e-14  1.03397003543e-14  8.2573072635e-15  9.28040938881e-15  4.33674914591e-15  6.55584844635e-15  2.87855121829e-15  4.30039646798e-15  1.01605172465e-15  9.7027953636e-15  3.3754107022e-15  6.69494561925e-15  4.23761443701e-15  3.24810079299e-15  2.03678773243e-15  9.08758980191e-15  7.6187667212e-16  1.1400678237e-14  3.98234688874e-15  3.9832576942e-15  2.30019551044e-15  3.52783614236e-15  9.73539985528e-16  7.95050267353e-15
 5.52328047457e-15  3.88687579666e-15  6.28793852642e-15  1.21190722785e-15  9.67106485614e-16  7.26992617571e-15  3.18128436994e-15 -1.13232522233e-16  2.39084290182e-15  5.07071276765e-15  6.47800874652e-15  7.86990710069e-17  5.57038594887e-15 -1.3503117653e-15  6.24777777355e-15  1.07177705097e-14  5.93179264271e-15  4.06202806754e-15 -5.10557349307e-15 -1.10148031596e-15 -3.49321879707e-15 -4.22435843355e-15  1.41142244045e-15  4.95951496186e-16  1.0932514804e-15  3.88561472751e-15 -4.23812181232e-15  1.16988468902e-14  9.90924574623e-15  1.25622794721e-16 -2.49445928327e-15  9.6836113915e-15  4.44662536446e-15  1.0363317151e-14  1.06932088968e-14  1.13090179454e-14  9.94916285189e-15  1.94281334656e-14  1.26849136104e-14  1.20410184005e-14  1.56630351125e-14  1.60476863559e-14  3.28494692286e-14  3.83666832387e-14  4.90923131809e-14  5.91807801233e-14  7.86460978913e-14  1.09433980279e-13  1.47566091005e-13  2.03863916079e-13  2.88800974253e-13  4.37062029995e-13  7.48221003292e-13  1.69921509801e-12  6.54696151636e-12  1.70148639587e-12  7.43580812966e-13  4.32255078057e-13  2.8970106778e-13  2.01132360059e-13  1.44312033695e-13  1.16813045883e-13  7.74254048106e-14  6.47121024115e-14  5.0007005995e-14  4.06668182519e-14  3.46301031394e-14  3.06979741832e-14  2.35731376561e-14  1.98963613545e-14  1.02149308263e-14  1.07843209757e-14  8.99683051341e-15  1.57991681276e-14  6.32415250407e-15  7.55841332317e-15  8.2291747104e-15  5.24406479251e-15  7.64659373293e-15  1.96609351443e-15  8.55327350176e-15  1.88157161323e-15  5.02711136295e-15  5.16552288482e-15  2.99287345659e-15  2.84824000572e-15  6.72749953098e-15  7.57024979098e-15  3.80163891984e-16  2.84271179674e-15  5.17085383626e-15  6.47651449997e-15  2.78468590918e-15  8.65743971415e-16  5.94294925885e-15  1.70060018048e-16  2.03218269258e-15 -1.1565106853e-16  3.97895401025e-15  3.21458508824e-15  2.58381694589e-17 -2.92285199053e-15  3.70988765985e-15  7.97502720715e-15  6.60939471545e-15  5.06968700668e-15  6.07779781429e-15  8.57505035504e-15 -2.84810493036e-16 -1.4092895033e-15 -2.5719370818e-15 -9.00067389832e-16  3.77694162444e-15  6.29701196502e-15  5.06688427938e-15 -9.06601694332e-15  1.37319466142e-15 -4.20540771038e-15 -4.68213232348e-15  5.58808331892e-15
 2.88640619498e-15  1.23255534661e-16  1.38491766033e-15  2.03944867497e-15  4.64363422406e-15  1.79812098815e-15  6.09185272841e-15  5.91238744145e-15  8.97268883697e-15  6.27087008248e-15  6.01222298175e-15  3.68802570264e-15  6.64936041067e-15  1.28155184753e-14  3.10451898971e-15  8.26840910512e-15  8.73310252159e-15  5.58578593015e-15 -1.1144065166e-15  7.81185730008e-15  1.05126520766e-14  5.1503470365e-15  6.9665791775e-15  6.5573497826e-15  2.05860809608e-15  7.41915504994e-15  1.15514405521e-15 -8.55831275532e-17  2.8767889046e-15  4.26649080653e-15  2.6402310045e-15  6.18019430641e-15  7.03899872033e-15  6.46425753248e-15  9.43118944798e-15  1.5143803682e-14  4.19790864423e-15  2.08041546087e-14  2.3081637786e-14  1.56763400648e-14  1.95705152452e-14  1.31267274276e-14  2.34144761706e-14  3.50004618059e-14  3.83136857015e-14  5.6025267978e-14  6.37024779327e-14  8.40335995549e-14  1.11706994718e-13  1.5206548965e-13  2.06450339002e-13  2.95671903666e-13  4.43417094656e-13  7.47445216057e-13  1.70148639587e-12  6.53035862234e-12  1.69725146901e-12  7.47292180102e-13  4.33801594003e-13  2.83854060064e-13  1.97792773835e-13  1.47149484932e-13  1.05425081361e-13  7.89369430543e-14  6.14429351294e-14  5.51453607153e-14  4.69352714544e-14  3.65968207426e-14  2.23672297902e-14  1.97551619443e-14  7.61933246105e-15  7.9999646436e-15  6.73500282675e-15  9.21875406093e-15  4.44609099893e-15  1.45927071319e-14  1.18296973767e-14  1.33844666475e-14  2.44704248029e-15  1.04751119187e-14  7.32494011672e-15  4.8051180027e-15  6.0455904386e-15  3.60739646427e-16  4.59641224922e-15  1.02838153866e-15  6.67497245045e-15  6.17464056818e-15  6.55685309287e-15  2.35108518475e-15 -9.52877902166e-16  2.26798821257e-15  5.43087767068e-15  3.39534834295e-15  6.47458628534e-15 -2.72654475721e-16  4.29174119407e-15  5.67476765147e-15  6.30345671856e-15  8.69369101059e-16  1.30464397922e-15 -9.90795571452e-15  4.23873274935e-15  5.19587690972e-15  5.05996979478e-15 -3.35103414289e-15  6.24298036821e-15 -8.01974398469e-16  1.02632664239e-14  9.78094062511e-15 -6.66089805861e-16 -5.65480612369e-17 -2.60313964051e-15  5.39221813743e-15  1.31465184405e-14  1.2079385199e-14  7.12716061235e-15 -7.76051696096e-15 -3.76767883579e-15 -2.60017187202e-15
-3.48366578412e-15 -1.98145468963e-15  2.27677529585e-15  3.39940417656e-15  1.08678901016e-14  2.71176130897e-15 -3.67855128266e-15 -7.69374204207e-17  7.01398527367e-15  8.23219897986e-15 -1.6408037426e-15  4.81240096013e-15  4.67399294436e-15  2.33955723125e-15  5.86834308623e-15  1.61428384326e-14  5.56821760896e-15  8.86020265391e-15 -2.68997079515e-15 -4.42731855407e-16  6.36383542757e-15  5.83123796043e-15  5.65006370463e-15 -4.37148823118e-15  1.20815198034e-15 -5.14469577448e-15 -8.25250788893e-16  6.9583515883e-15  4.38500018981e-15  8.32224059394e-15  7.47675929661e-15  1.3103939925e-14  8.07431729577e-15  7.85258104938e-15  1.0811527993e-14  1.03739510509e-14  3.73315273339e-15  1.71999366854e-14  1.89302641575e-14  1.76281399335e-14  1.22570777054e-14  9.78850409048e-15  1.80700760159e-14  2.67189548315e-14  2.9745692219e-14  4.64034765641e-14  4.81130002609e-14  6.32528500413e-14  8.68942618212e-14  1.11762325229e-13  1.44871735784e-13  1.97486810567e-13  2.86170753411e-13  4.32139420667e-13  7.43580812966e-13  1.69725146901e-12  6.55100191099e-12  1.70800671045e-12  7.51380986005e-13  4.40601891949e-13  2.88458360955e-13  2.07894426251e-13  1.50848409998e-13  1.14476680296e-13  8.16381626584e-14  7.03886198426e-14  4.72034202019e-14  4.30800500896e-14  2.92055320839e-14  1.82690309528e-14  1.75169144788e-14  1.7549047988e-14  1.3214790072e-14  1.27096216427e-14  7.92317210825e-15  1.49432062047e-14  7.44091273509e-15  6.9544607157e-15 -1.62209822895e-16  6.64418181144e-15 -1.66008034101e-15  6.14106387091e-15  3.81986980699e-15  7.08202953478e-15  5.45762922128e-15 -2.55279647474e-15  4.91826934508e-15  7.92323302726e-15  2.48101705267e-16  4.27620764097e-15  2.10639314485e-15  3.83746934423e-15  6.56572445665e-15  1.40515274543e-15  2.2808758674e-15  5.15163714471e-15  4.18820841338e-15  3.4112355117e-15  5.37602117175e-15 -4.56515807551e-15  5.51623691322e-15 -1.10978600721e-16  2.02180545147e-15  5.53769988078e-15  1.29731322653e-15  8.22076828415e-15  2.58695935636e-15  1.9915369998e-15  8.44832910607e-15  2.68542073975e-15  7.657967777e-15  6.41500991556e-15 -4.00962037096e-15 -1.7305556956e-16  9.56495558207e-15  8.68615408191e-15  1.20117721232e-14  5.59068101317e-15  3.89987459536e-15  9.79424549549e-15
 5.23508120443e-15  2.3531025363e-16  3.00971843782e-15  9.19364066151e-16 -7.9932705806e-16  8.45825176109e-16  2.09846853263e-15 -8.87493339765e-15 -2.61526140532e-15  5.79400863481e-15  4.29681553011e-16  6.38020255545e-15  9.82574198795e-15  6.75801256417e-15  6.3527650373e-15  9.77984100625e-15  1.05973712882e-14  1.19610549912e-14  3.08286620927e-15  4.49026435027e-15  5.46816262494e-15 -2.24600601133e-15  4.49029150208e-16  2.23736396978e-15 -9.19917347185e-15 -2.22780283531e-15  1.44749637622e-15 -2.42440306653e-15  2.78311599956e-15  5.42449350363e-15  3.32331383944e-15  5.4823586133e-15  6.0825455232e-15  4.60730960807e-15  6.39085924804e-15  8.26991183792e-15  6.39562186258e-15  8.62211502085e-15  1.177743411e-14  7.69272900718e-15  1.90457782313e-14  1.41263661359e-14  1.94389669647e-14  1.81030721958e-14  2.31449333888e-14  3.75540974319e-14  3.56347447428e-14  5.20798904501e-14  6.72098531836e-14  7.70289760281e-14  1.07084683976e-13  1.435288597e-13  1.97814855878e-13  2.82052933296e-13  4.32255078057e-13  7.47292180102e-13  1.70800671045e-12  6.55196789602e-12  1.70643950602e-12  7.53579156771e-13  4.37647487283e-13  2.92065338213e-13  2.06429598656e-13  1.55211996517e-13  1.09225719007e-13  9.55033389789e-14  6.50709063336e-14  4.6997195357e-14  3.40764979486e-14  2.78473635582e-14  2.15451488482e-14  1.37577450965e-14  1.06130642885e-14  1.19224610273e-14  1.28349663932e-14  6.39623672093e-15  1.19079552541e-14  1.4395690641e-14  9.84090766375e-15  1.1204289368e-14  3.30249705524e-15  7.55981964063e-15 -1.16229962421e-15  3.05428244368e-15  7.88518078532e-15  3.45423805226e-15  4.68612404626e-15  5.74592799602e-15  8.16127066821e-15  1.07382345713e-14  5.46976316667e-15  5.28187829628e-15  9.06244471423e-15  2.11855850361e-15  2.49167014191e-15  4.96073791216e-15  1.45706974704e-15  7.96552212418e-15  8.94455041141e-15  5.47672070804e-15  3.71689384453e-15  2.75490585419e-15  6.78964100047e-16  8.99426446149e-15 -2.94709875603e-15  5.63645101794e-15  5.17570228583e-15  2.42166632769e-15  2.50176341297e-15  1.23297075248e-14  1.24656486744e-14  1.05927531516e-14  4.35000680911e-15  8.69827198299e-15  3.53627191212e-15  4.46737355481e-15  4.72638209265e-15 -3.82380356871e-15  5.62120641303e-15  2.65821965873e-15
 2.11874302321e-15  5.71468478917e-15  1.90656360554e-15 -3.20994366762e-15  4.84923930352e-15  7.02998413321e-15  3.94465367672e-15  4.57009488766e-15  2.07486077273e-15  9.50039459035e-15  7.57008363343e-15  3.7808258276e-15  2.04613136697e-17  8.06140024019e-15  2.53705211589e-15  9.75196560215e-16  4.15350558965e-15  9.30516421511e-15  4.78380667302e-15  4.44949524815e-15  5.72704140839e-15  2.08652008189e-15  5.96275527301e-15 -7.8552334967e-16 -1.16250313376e-14  2.80747307059e-16  2.56355998438e-15 -2.63007810655e-15  3.01177083298e-15  7.60841634844e-15  5.5845966749e-15  4.01302696269e-15  9.59051694468e-15  8.77019641544e-15  6.87258918859e-15  6.82702177484e-15  1.26262966324e-14  1.09902255602e-14  1.27370276415e-14  1.56979779589e-14  1.0328855068e-14  1.23447709974e-14  1.51463668234e-14  1.58857649385e-14  2.01366739565e-14  3.32689291246e-14  2.90757084261e-14  2.98369042619e-14  5.38339603055e-14  6.52608691038e-14  8.60987733907e-14  1.10746068184e-13  1.54675057471e-13  2.05078197608e-13  2.8970106778e-13  4.33801594003e-13  7.51380986005e-13  1.70643950602e-12  6.53807965077e-12  1.69977274421e-12  7.38680515272e-13  4.33439561409e-13  2.95560474002e-13  2.10181617559e-13  1.45461675717e-13  1.10569023361e-13  8.43725646408e-14  6.6109556262e-14  5.08187555706e-14  4.13774168694e-14  3.38235391332e-14  2.74554620031e-14  1.58618160299e-14  1.66008314018e-14  1.15487297961e-14  5.97585217886e-15  1.01611975186e-14  1.540924901e-14  1.4326604363e-14  1.67865434188e-14  8.33519951537e-15  8.83707391645e-15  1.98205489785e-15  3.94521289041e-15  6.56709767915e-15  5.75248068655e-15  1.00530899089e-14  8.95118809485e-15  1.03339308006e-14  6.78592663499e-15  6.02463045927e-16  5.02792831503e-15  2.51485534347e-15  6.3320731731e-15  4.67652817138e-15  7.56062518426e-15  9.6160646897e-16  3.57466438515e-15  3.18463068113e-15 -4.19849361463e-15 -1.09489537159e-16  5.60722447443e-15  3.31151257553e-15 -5.99800241286e-15 -1.66729424312e-15  5.05156855334e-15  6.23709656614e-15  7.34550765029e-15 -5.54461580214e-15  7.32896009543e-15  5.79205470637e-15  1.09209529651e-14  4.9252846173e-15 -1.60830102469e-15  5.00749071069e-15  2.79402759645e-15 -2.17696589961e-15  7.54608408747e-15  1.1215561227e-14  5.26255786902e-15
-7.97271806855e-16  1.04722091162e-14  1.97801792949e-16  9.6654664969e-16  3.80331174401e-15 -3.11596231746e-16  5.66435463636e-15  6.62379164535e-15 -1.14878240063e-15  3.71041459902e-15  2.55519624967e-16  6.57920627693e-15  7.41482130054e-15  3.46117502524e-15  4.93062417915e-15 -3.16529218443e-15  5.21645284693e-15  8.49846917328e-15  8.86831936526e-15  5.83326926437e-15  1.88967928832e-15 -6.93559557898e-16  8.36053449798e-15  8.91993294836e-15  4.3938832517e-15  7.79381407045e-15  7.58065598976e-15  1.1493003745e-14 -1.83493304957e-16  1.34363447031e-14  8.49962047364e-15  7.44503509495e-15  8.57509999837e-15  9.71822674523e-15  1.33597427756e-14  4.53416287266e-15  4.55924055153e-15  3.39438887543e-15  4.65330365897e-15  7.06396867957e-15  6.84360862133e-15  1.50036768026e-14  1.20569813949e-14  4.64579910283e-15  1.57253772872e-14  2.12716937415e-14  2.90653817993e-14  2.28470908538e-14  3.63651918292e-14  4.3640871764e-14  6.34512110661e-14  8.25044194322e-14  1.09198185256e-13  1.5569682431e-13  2.01132360059e-13  2.83854060064e-13  4.40601891949e-13  7.53579156771e-13  1.69977274421e-12  6.51383377441e-12  1.69562006191e-12  7.52040338396e-13  4.38809178414e-13  2.83626868519e-13  2.00883099308e-13  1.46374461376e-13  1.11176455441e-13  7.75631256155e-14  5.85410905063e-14  5.32656143081e-14  4.2260781656e-14  3.369633348e-14  2.22638943868e-14  2.49932784352e-14  1.82318396466e-14  1.90351777127e-14  2.10770309486e-14  1.88336047633e-14  2.06817441431e-14  7.76442532078e-15 -1.68465215882e-15  7.05522514657e-15  6.28252714676e-15  1.12748032123e-14  4.52892837389e-15  7.13947928134e-15  4.86728009458e-15  1.04386700443e-14  1.27035778748e-14  8.62381640426e-15 -2.31989794569e-15  1.43790048741e-14  8.87695596645e-15  6.13333839358e-15  1.12171249275e-14  2.6600192539e-15  6.7257404154e-15  1.88563656637e-15  2.41848724747e-15  2.09840762167e-15 -1.37954108414e-15  5.04770806315e-15 -1.79177797501e-15 -7.22318996477e-15  6.50018437665e-16  1.16506831021e-16  4.30939310022e-15  3.13996661461e-15  2.69993149597e-15 -2.51657873317e-15  3.89168499519e-15  2.67294809465e-15  4.06959807551e-15  2.34391823953e-15  4.17260083813e-15 -1.1611208653e-15  3.36644457981e-15  5.76313665787e-15  1.19883076962e-14  4.37254558458e-15
 9.38630956111e-15  3.75078456868e-15 -2.04642944589e-15  4.53776284318e-15  6.78676313633e-15  3.82134413752e-15  4.06939137375e-16  4.54994816628e-16  2.44071056423e-15  1.06257925551e-14 -4.46698308402e-15 -8.14350280318e-15  1.47163559484e-15  7.68929285261e-15  2.45798074633e-15 -8.36427742208e-16  2.21310121321e-15  3.29171517763e-16  3.16322903421e-15  1.72387745234e-15  4.02516728756e-15  3.03459713282e-15  1.87821414065e-15 -2.19444707297e-15 -8.07291513815e-16 -1.80442434926e-15  2.83871278764e-15  3.34234978002e-15  2.63854727879e-15  2.91641186907e-15  3.52286885944e-16  1.18460667954e-14  1.00378705719e-14  1.14833353129e-14  5.68623358796e-15  1.90762006169e-17  1.08066135409e-14  1.34023911698e-14  5.43621009712e-15  5.84768725751e-15 -1.85527277884e-15  1.00160324864e-14  1.7202936243e-14  1.45297148201e-14  1.28978162718e-14  1.63512141219e-14  1.88461221119e-14  2.82939878194e-14  3.20159273985e-14  3.86174409902e-14  5.34501285089e-14  6.42484853546e-14  7.54721094424e-14  1.11082600366e-13  1.44312033695e-13  1.97792773835e-13  2.88458360955e-13  4.37647487283e-13  7.38680515272e-13  1.69562006191e-12  6.53434581712e-12  1.6914062589e-12  7.47320627663e-13  4.26631592627e-13  2.81838040163e-13  1.9347108091e-13  1.49547156952e-13  1.02900900463e-13  8.04091272219e-14  6.2965799237e-14  5.00540733435e-14  3.84553581615e-14  2.84907399507e-14  1.95937659802e-14  1.78540108121e-14  1.50216459733e-14  1.91601165096e-14  1.71072856427e-14  1.10069955362e-14  1.33368168382e-14  9.31253348218e-15  4.34640676904e-15  1.12577573427e-14  5.22189938459e-15  7.98154856446e-15 -1.67258739937e-15  1.81517140234e-15  1.01977645741e-14  8.69460998112e-15 -2.4047211262e-15 -9.5056569569e-15  8.74946970703e-15  7.38950571184e-15  4.86223036275e-15  6.64374138179e-15  4.93366077382e-16  3.41663090607e-15  8.8956313086e-15  5.56253038759e-15 -1.27226553258e-15 -2.49803824399e-15  3.81659818133e-15  8.13767887417e-15  6.73425446335e-15  1.21994408817e-15  3.30119864817e-15  8.52224401443e-15  2.8760324382e-15 -3.36879277906e-15  6.1329327317e-16  1.67552299753e-15  7.10023865547e-15  2.92768202828e-15  1.95362512198e-15  3.11059761842e-15  8.19695932888e-15  1.12375207778e-14  5.51947935164e-15  1.00871914542e-14  7.00880524096e-15
 8.05401905358e-15  8.9934030235e-16  2.29168746765e-17  1.05870419614e-14  1.17168985161e-14  1.41579722336e-14  6.06435460355e-16 -1.72918957633e-16  4.57884658172e-15  4.32003933905e-15  9.08254836533e-16  5.3884660863e-15  5.18964057873e-15  1.0635929308e-14  1.68224406973e-15 -2.1475052415e-15 -2.400147795e-15 -5.63502350684e-15 -2.19713121538e-15 -3.90036462762e-15  2.98025012259e-15  6.57298569083e-15  6.16923258551e-15  5.82948872864e-15  6.63939925695e-15 -2.02078929774e-15  6.33900696027e-15 -2.34502407597e-15  2.48540644347e-15  9.04304912594e-15 -1.97049470113e-15  5.43442543839e-15  7.63760704729e-15  4.84960191193e-15  4.56329789555e-15 -1.48282356323e-15  1.36084150234e-14  2.21581947817e-15  3.21099357252e-15  9.78733867002e-16 -3.2157921504e-15  5.92326167667e-15  6.91597099144e-15  6.23093736694e-15  8.00761878643e-15  1.25039705288e-14  1.40472968529e-14  1.54697153141e-14  1.85199842171e-14  2.46513574621e-14  4.31678362837e-14  4.86197679723e-14  6.37446786801e-14  8.43837299161e-14  1.16813045883e-13  1.47149484932e-13  2.07894426251e-13  2.92065338213e-13  4.33439561409e-13  7.52040338396e-13  1.6914062589e-12  6.51193349335e-12  1.68897103662e-12  7.43845688295e-13  4.32351353493e-13  2.8363341962e-13  2.02380011277e-13  1.49807372045e-13  1.10947307708e-13  8.6008542599e-14  6.66496353e-14  4.46262645683e-14  3.91584763797e-14  3.21428320359e-14  2.61189152015e-14  1.89983827514e-14  2.52243700527e-14  1.52411847592e-14  1.26552738431e-14  9.77811838682e-15  7.81698972376e-15  1.40725765561e-14  1.64480306337e-14  4.10297391191e-15  3.67785807971e-15  4.24699833144e-15  2.86844315107e-15  1.18479896068e-14  1.10514598464e-14  6.97685488086e-15 -2.54332099928e-15  6.98736077515e-15  9.93467075466e-15  3.32569319334e-15  7.76966566082e-15 -3.28242827462e-15 -1.08222770229e-15  3.80544495654e-15  3.41432750524e-15  3.10934944455e-15  2.55841487131e-15  4.39293205362e-16  1.03519017536e-14  9.25212275586e-15  2.99679145312e-15  1.05816923391e-14  1.29086412218e-14  1.83166273112e-15  6.98309393407e-16 -1.44476259771e-15  3.31393399325e-15  1.63181694158e-15  1.21052264466e-14  6.94277666019e-15  4.25050660525e-15  2.59383214911e-15  5.91720980451e-15  4.5771271711e-15  3.98731753257e-15  1.11227238919e-14
 9.27180240579e-15  1.33421465996e-14 -2.35955020008e-15  2.95928160846e-15  8.06224063742e-15  3.13649658103e-15  1.15140369403e-15 -2.46315543468e-15  2.62278740154e-15  1.18917444389e-15  1.14502726597e-15  9.41418415782e-15  3.78528787865e-15  3.18296204506e-15  7.54751981972e-16 -1.72965273716e-15  2.09589404654e-15 -4.15586203893e-15  3.47645726236e-15  5.21521478662e-15  6.40807613568e-15  6.04917381118e-15  7.55029120175e-16  2.69703100496e-15  1.2627164119e-15  6.8874846069e-15  7.6056836753e-15 -6.41010134584e-17 -2.64437804423e-15  5.6454097348e-15  5.38293552115e-15  4.44208197017e-15  8.72717386755e-15 -1.07338626832e-15 -1.4386344819e-15 -1.6286113315e-15  1.19820942606e-15  5.83880792348e-15  2.20640420327e-17  2.48543062045e-15 -9.16082043707e-15 -3.11062448808e-15 -4.01356083813e-16  5.65885970673e-15  1.12812784554e-14  1.42772570223e-14  9.45332223665e-15  5.74825499818e-15  2.0018068103e-14  2.98202554854e-14  2.98653667808e-14  3.95115172215e-14  5.30253300424e-14  6.06239575528e-14  7.74254048106e-14  1.05425081361e-13  1.50848409998e-13  2.06429598656e-13  2.95560474002e-13  4.38809178414e-13  7.47320627663e-13  1.68897103662e-12  6.54320667587e-12  1.69671065768e-12  7.5346273687e-13  4.25026389503e-13  2.86558249116e-13  2.01481909924e-13  1.41520854626e-13  9.88352767521e-14  8.82924115229e-14  5.4853514293e-14  4.99987721421e-14  3.93908659498e-14  3.51330365016e-14  2.74369671081e-14  2.34939688346e-14  2.34881521248e-14  1.8046586472e-14  1.48177650391e-14  1.30736672991e-14  1.50860938054e-14  1.41618977621e-14  1.13056442795e-14  4.44437879746e-15  1.02719174607e-15  5.30987094192e-15  8.11267248443e-15  6.94358987058e-15  8.33414905933e-15  4.27036445324e-15  7.53167676475e-15  1.289894944e-14  9.3099884724e-16  7.35902273294e-15  7.80080621378e-15  6.6369230454e-15  6.42395821073e-16  9.8633942216e-15  9.2712111981e-15 -8.78277408547e-17  4.71473569162e-15  5.08278217594e-15 -5.0619372857e-16  2.93748686245e-15  3.04162620259e-15  1.1503896901e-14  5.55303991967e-15 -1.15197496486e-15  3.05362367499e-15  7.33231424288e-15  3.43984254303e-15  7.04001719999e-15 -2.71011250009e-15 -4.73295983186e-16  6.80312921016e-15  7.77846058244e-15  6.58520605289e-15  9.84375134231e-15  1.23337936118e-14
 2.3738566438e-15  6.14035575898e-15  1.35286444387e-15  3.5944400589e-15  5.01332605293e-15 -1.56724414041e-15  3.45410410735e-15  3.52687674391e-15  1.25122715567e-15 -2.18715203575e-15  1.48925695747e-15  9.21314665383e-15  5.64376583361e-15  5.00782403043e-15  2.5794649266e-16  2.28096036104e-15 -2.36355312339e-15  1.21835354732e-16  2.56355725269e-15 -6.07886177276e-15  7.15907977086e-15  5.1610317641e-15  6.13863342456e-15  6.30589614127e-15  5.07698426728e-15  1.0161375345e-14  2.68649813378e-15  4.4718322609e-15 -1.57157968281e-15  6.80914585983e-15  4.30104561844e-15  2.24920535407e-15  9.96903082818e-15  2.85000618266e-15  2.34383885107e-15  3.49902887787e-15  6.08690892691e-15 -1.2119765589e-15 -5.80831973552e-16  1.34274199777e-15  6.74690948588e-15  1.53009734587e-16  1.92465347023e-15  7.72422553071e-15  6.92433317217e-15  8.01013986341e-15  7.45627002129e-15  7.83492404632e-15  1.59876558327e-14  2.197188679e-14  2.65815059429e-14  3.77007806351e-14  4.68780593855e-14  5.0398352218e-14  6.47121024115e-14  7.89369430543e-14  1.14476680296e-13  1.55211996517e-13  2.10181617559e-13  2.83626868519e-13  4.26631592627e-13  7.43845688295e-13  1.69671065768e-12  6.53054520988e-12  1.70114683252e-12  7.41796647415e-13  4.31530664962e-13  2.9093956378e-13  2.02426446085e-13  1.45846146569e-13  1.1128023789e-13  8.06264447947e-14  6.73201592992e-14  5.42633388236e-14  4.38126989197e-14  3.69000876953e-14  3.57983275285e-14  2.08572614525e-14  2.00973021707e-14  1.42459203691e-14  1.33693954789e-14  1.45792524423e-14  1.21935070119e-14  1.16207901229e-14  3.80675263679e-15  9.49277508714e-15  6.29474558991e-15  9.36982586481e-15  3.08986005725e-15  3.25696298009e-15  2.18434865884e-15  4.16089341715e-15  5.39722167597e-15  7.40695305077e-15  5.47299853815e-15  9.29497936384e-15 -1.41306905636e-15  3.13186525842e-15  1.18905565366e-14  1.00190610237e-14  1.72957556587e-15 -3.26579627329e-15  5.61447120215e-15  2.97680153609e-15  1.7091500364e-15  4.40336060769e-15  9.44382808112e-15  6.53360186695e-15 -5.01401123845e-15  6.55180940799e-15  5.36715506523e-15  6.80865058588e-15  2.5250132996e-15 -2.11682014648e-16  2.99666254621e-15 -2.22179328926e-16  7.41688215147e-15  2.12198238274e-15 -5.77094661456e-16  6.30365967575e-15
 1.18510048498e-15  1.76477958852e-15  7.12803272445e-16 -2.88366644328e-15  8.0544939176e-15 -3.42664350771e-15  3.74907766754e-15  6.88350036404e-15 -3.99692375362e-16 -2.38164181515e-15  4.60211913357e-15  7.53369121732e-15 -6.4368575754e-15  3.69520457473e-15  4.74771534497e-15  5.90214372188e-15  6.9886891614e-15  9.30132698338e-15 -5.20067649152e-15 -3.98311945148e-15  8.10495904122e-15  7.3243522129e-15  5.63066206151e-15 -6.77941876883e-16 -6.19700265547e-16 -3.3797485758e-16  2.85759354982e-15  6.89638375906e-15  1.07261287586e-14  5.81051783397e-15  9.64257977476e-15  6.35691482838e-15  9.64177982885e-15 -1.46614773027e-15  9.71102311293e-15  1.13162326719e-14  1.12842536133e-14 -7.3557982376e-16 -1.69522918584e-15 -3.48136388093e-15  3.33997495247e-15  5.64845980941e-15 -5.85024039744e-16  4.78354751442e-15  7.91533099859e-15  1.02913141145e-14  1.35824753742e-14  1.19789406807e-14  1.51879313914e-14  1.91341323436e-14  1.84566648889e-14  3.16449611425e-14  3.26518725898e-14  3.78673532828e-14  5.0007005995e-14  6.14429351294e-14  8.16381626584e-14  1.09225719007e-13  1.45461675717e-13  2.00883099308e-13  2.81838040163e-13  4.32351353493e-13  7.5346273687e-13  1.70114683252e-12  6.53484873635e-12  1.69498464059e-12  7.40888253888e-13  4.38974460777e-13  2.92418108071e-13  2.0381339582e-13  1.43319669868e-13  1.08623785308e-13  9.47779088194e-14  7.32648736685e-14  4.92641018343e-14  3.61302120185e-14  3.60647436775e-14  2.81009891371e-14  2.40118158813e-14  1.54405143741e-14  1.22155912551e-14  9.69755740591e-15  9.70864547675e-15  1.47142713362e-14  1.01602775645e-15  1.0796077103e-14  1.48209220943e-14  4.79490519679e-15  1.01132598629e-14  7.72251636856e-15  5.31569858709e-15  7.47368273389e-15  8.81246058574e-15  1.12556318503e-14  3.56961094092e-15  1.20226520869e-14  3.08943168575e-15  8.7369915379e-15  6.43369067965e-15  7.2247519726e-15  1.19035757296e-15  2.02398981413e-15 -1.45019606469e-15  8.58798247027e-15  1.08924434206e-15  6.04538439183e-15  2.56160929405e-15  8.30473128182e-16  6.93514666147e-15  6.23321754822e-15  8.17071172087e-15  1.35895124397e-14  2.61583606214e-15 -2.67709641201e-16  5.04212817311e-15  2.3963969704e-15  2.69224564021e-15  8.83983302055e-15  1.11107182323e-14  6.30198272855e-15
 4.88331427012e-15  3.87932694181e-15 -5.47165287302e-15 -3.72387138417e-15  7.37461641073e-16  2.01977759256e-15  7.37435378129e-15  5.92345449575e-16  3.53639403331e-15  1.25361836115e-15  6.26237259133e-15  3.8916700969e-15 -5.05196870222e-15  6.97509284822e-15  2.50977957907e-16  2.635633208e-15 -4.73419892738e-16  6.16937466721e-15  3.5782177455e-15  1.37601879376e-15  1.08677946921e-14  6.44019514839e-15  3.68564789614e-15 -4.19890839111e-15  1.33702602156e-15  6.18902751547e-15  1.99015235406e-15  6.1629854052e-17  8.80904269349e-15  7.09611526203e-16 -1.67515883543e-15  1.63177850042e-16  1.05335392916e-14 -1.02537156542e-15  5.89123103105e-15  8.83444523174e-15  5.82778901696e-15 -1.95584479983e-15 -2.94754248886e-15 -6.16577376795e-15 -1.91135550677e-15  5.03554013688e-15  2.95412028139e-15  1.99286700588e-15  6.18940153004e-16  6.54149437123e-15  1.02047663141e-14  2.86059290665e-15  5.97764567445e-15  9.973429688e-15  1.8157050157e-14  2.26481616693e-14  2.39739950971e-14  3.27626366512e-14  4.06668182519e-14  5.51453607153e-14  7.03886198426e-14  9.55033389789e-14  1.10569023361e-13  1.46374461376e-13  1.9347108091e-13  2.8363341962e-13  4.25026389503e-13  7.41796647415e-13  1.69498464059e-12  6.52572117645e-12  1.69916208576e-12  7.50579623052e-13  4.3684844596e-13  2.90575355353e-13  2.01222814733e-13  1.48865664327e-13  1.21220697576e-13  8.7910808998e-14  6.45746980534e-14  3.8675520674e-14  3.99592935103e-14  3.54783866297e-14  2.95822343408e-14  2.50943057726e-14  1.77105898812e-14  9.04710358733e-15  1.03345452805e-14  1.17128669935e-14  5.69177111368e-15  9.68705297837e-15  1.10803764647e-14  3.56090632495e-15  4.54492164985e-15  3.12155632026e-15  6.65853706124e-15  7.91167498077e-16  8.34450159833e-15  5.21042202126e-15  3.10934772701e-15  7.09725450947e-15 -2.06328186184e-15  2.58932077031e-15  5.01558702323e-15  6.69481756534e-15  1.0607336393e-14  3.38430267739e-15  2.16353292338e-15  6.18093493462e-15  2.57519258637e-15  3.66027056107e-15  3.76510798187e-15  6.75289659477e-15  6.33336500783e-15  2.21436149439e-15  3.14622305594e-16  5.75180304418e-15  5.95877803854e-15  4.79559593069e-15 -6.37771109109e-16  3.67155889549e-15 -5.33129021008e-15  2.426608619e-15  1.86496392677e-15  7.98226763201e-15
 5.57815851173e-15  3.38671495817e-15  5.7446015763e-15  4.75290505632e-15  1.36002743531e-15  1.16849620185e-15  6.71179541859e-15 -5.13764181692e-16  2.97638429733e-15 -8.71445123478e-16  6.6597151889e-15  5.54290492098e-15 -1.06284255247e-16  6.6271461334e-16  6.7168798865e-15 -1.6026381295e-17  7.01620763369e-15  2.37506810605e-15  1.08661759924e-15  4.08267080758e-15  7.26383264251e-15  8.29345500522e-15  1.011586853e-14  3.44015053691e-15  5.23866511089e-15  4.2997869854e-15  9.86672396422e-16  2.59343217694e-15  1.49731757051e-14  4.18067335342e-15  5.07492327999e-15  8.32680097683e-15  6.83560588555e-15 -2.49097986218e-15  8.23320391435e-15  5.95533108727e-15  5.99077829611e-15  5.56193447116e-15  7.66476991546e-15 -2.91657126179e-15  5.74073342542e-15  3.60205923356e-15 -4.31439632703e-16  6.56602033826e-15  8.10491968038e-15  9.47461968745e-15  6.14899039489e-15  9.6143567564e-15  1.52758891044e-14  1.60505895974e-14  9.76562007125e-15  2.13689166355e-14  1.99018519912e-14  2.17136677112e-14  3.46301031394e-14  4.69352714544e-14  4.72034202019e-14  6.50709063336e-14  8.43725646408e-14  1.11176455441e-13  1.49547156952e-13  2.02380011277e-13  2.86558249116e-13  4.31530664962e-13  7.40888253888e-13  1.69916208576e-12  6.53682619112e-12  1.70208449585e-12  7.43243710257e-13  4.36103567419e-13  2.92159377318e-13  2.06977526748e-13  1.51402417249e-13  1.05826667535e-13  7.78822227494e-14  5.25674213685e-14  4.86341464303e-14  3.72017732651e-14  2.70083165615e-14  2.50352515911e-14  2.28408250115e-14  1.12731024685e-14  1.7711300412e-14  1.8498255664e-14  1.53014298415e-14  1.32801829157e-14  4.42641695091e-15  1.36678091572e-15  2.31555803341e-15  4.09380358073e-15  3.50921804517e-15  8.30684552429e-16  6.86574313215e-15  1.26646445349e-14  4.23824254979e-15  8.09707644034e-15  2.71659334398e-15  8.29102136765e-16  6.27852877104e-15 -1.11875083329e-15  7.33219433911e-15  2.79602587172e-15  2.43488004975e-16  2.88556770489e-15  1.41548137649e-15  5.94308022616e-15  8.62609995173e-15  1.01837883371e-14  7.15776671206e-15  7.06588184144e-15  7.83357834152e-15  2.63306594972e-15  1.21076029523e-15  9.02625182e-16 -2.7008762516e-16  4.86629129989e-15 -6.47414551386e-16  2.05772753086e-15  6.12790460407e-15  2.41004002202e-15
 3.13902460545e-15  1.58854401379e-15  4.07117599723e-15  6.4794193897e-15  6.59635286519e-15  6.52363134306e-15  1.32664101182e-15 -7.78144598123e-15 -6.67111432011e-15 -3.3212919409e-15  1.41154611939e-15  2.90853638131e-15  4.89354894735e-15  1.71858957129e-15 -9.17012799042e-16  5.72875435108e-15  4.0780052385e-15  2.27232352717e-15  5.21208025478e-15  1.24005962371e-15  9.11883667279e-15  1.95604567611e-15  4.67597161413e-15  3.69973537142e-15  5.69504789929e-15  3.65827886265e-15  5.09792682941e-15 -1.10501924276e-15  4.45727666819e-15  2.08271633015e-16  1.23670649678e-15  1.23919629485e-14  9.24580859777e-15  5.0807665316e-16  3.86211619774e-16  7.01918058093e-15 -4.24070469046e-15 -2.50635136549e-15  6.49203221274e-15  3.21297749029e-15  3.19856712175e-15  4.34802245249e-15  6.21049159225e-16  8.60276310736e-15  7.35843727258e-15  2.15792416604e-15  6.88704936668e-15  3.20967451608e-15  4.35784363949e-15  1.45863699311e-14  1.50631512402e-14  2.30116076574e-14  2.47738151719e-14  2.79145533817e-14  3.06979741832e-14  3.65968207426e-14  4.30800500896e-14  4.6997195357e-14  6.6109556262e-14  7.75631256155e-14  1.02900900463e-13  1.49807372045e-13  2.01481909924e-13  2.9093956378e-13  4.38974460777e-13  7.50579623052e-13  1.70208449585e-12  6.51278477156e-12  1.69729190984e-12  7.46777149407e-13  4.35876503128e-13  2.89858093772e-13  1.96422046602e-13  1.40604306381e-13  1.03344789594e-13  7.9098324413e-14  6.49933931958e-14  4.95606016965e-14  3.79365554473e-14  3.1063242202e-14  2.28378355504e-14  2.43707110948e-14  2.60469683407e-14  1.82220515539e-14  9.49063989363e-15  9.95687597008e-15  1.09747011184e-14  6.45469539711e-15  2.28534896712e-15  5.37561441168e-15  5.71659552072e-15  3.23079587671e-15  1.05859453841e-14  1.41008154111e-14  1.04704642691e-14  1.36379789778e-14  7.1497174794e-15  8.31559022316e-15  4.88365551759e-15  5.68471970499e-15  3.92433313562e-15  5.21305249566e-15  3.33865979575e-15  1.66051324304e-14  1.15134544006e-15  3.19920553148e-15  3.23244032012e-15  7.31443430087e-15  6.70015581673e-15  5.18401893202e-15  4.54371136232e-16  2.45927540504e-15  8.69625465794e-15 -2.98303816618e-15 -3.9942463031e-15  3.90401653207e-15  3.25509811811e-15  3.51745112103e-15  6.20472250588e-15  1.28221981109e-14
-1.06440052267e-15  8.51528414412e-15  1.06553039669e-14  1.00484080751e-14  6.75231855566e-15 -4.04111783695e-15  3.77447939344e-15 -3.65362430526e-15 -3.92660183535e-15 -1.40666466319e-15  5.1714027509e-15  1.21252626641e-14  3.70373742763e-15  1.51055433471e-15  4.51034454468e-15  4.25174270871e-15  1.11728553332e-14  4.82858179955e-15  1.93946635156e-15  4.23545210044e-15  5.2505861127e-15  1.68433909443e-14  9.37337525792e-15  1.16283502935e-14  8.54784885585e-15  5.66266634487e-17  2.41019826224e-15  7.50676543188e-16  8.59015506433e-15  6.75286832658e-16  2.92661466822e-15  1.09516337487e-14  2.46302786209e-15 -4.1908497666e-16  1.3138915665e-15  5.20395902639e-15  2.67656266934e-16  1.97832804753e-15  1.35813473599e-14  6.14394834146e-15  2.73263576755e-15  8.72254627631e-15 -9.9298514078e-16  9.60591725192e-15  3.0325512034e-15  7.06585488044e-16  4.05635327544e-15  1.75527832889e-15  5.89785744718e-15  2.02148357295e-14  1.34393284255e-14  8.72361019577e-15  2.51913201504e-14  1.57613259839e-14  2.35731376561e-14  2.23672297902e-14  2.92055320839e-14  3.40764979486e-14  5.08187555706e-14  5.85410905063e-14  8.04091272219e-14  1.10947307708e-13  1.41520854626e-13  2.02426446085e-13  2.92418108071e-13  4.3684844596e-13  7.43243710257e-13  1.69729190984e-12  6.52904416477e-12  1.69469106414e-12  7.49370871275e-13  4.39242347274e-13  2.81501381314e-13  2.05093049785e-13  1.44820048167e-13  1.10938458696e-13  8.45415260282e-14  6.5355880731e-14  5.30575814864e-14  3.34094903001e-14  3.52139900433e-14  2.03436524226e-14  2.41344606892e-14  1.44629472228e-14  1.49114011792e-14  1.12022544003e-14  1.12682973933e-14  1.16558124403e-14  6.53335116793e-15  6.98440696466e-15  4.31202356521e-15 -2.49091762793e-15  8.34911230435e-15  1.12661233942e-14  1.0004939753e-14  1.01530745045e-14  4.80505577364e-15  8.49827443906e-16  8.62933386142e-15  8.05547218167e-15 -2.36790261982e-16  5.85778592645e-15  1.41615352361e-14  1.01848225119e-14  2.57969358646e-15  3.98317996604e-15 -8.08986474114e-16  1.68655417264e-15  2.80977078855e-16  9.54093645324e-15  4.90409608885e-15  9.70047398851e-16  7.98346132814e-15 -1.792160222e-15 -3.35335286627e-16  1.54819617113e-15  6.50944077412e-15  3.8159936197e-15  3.63033598628e-15  3.24882183075e-15
-5.30020878991e-15  5.83273026258e-15 -2.88477161353e-15 -5.79883596541e-15  4.44439818944e-15  4.03390424734e-15  2.12307474953e-15  5.22773337467e-15 -1.27714476339e-15 -5.7849803408e-15  3.98601169683e-15  8.20330844971e-15  3.53232111005e-15  1.95799764602e-15 -6.90854306684e-16  2.45352988716e-15  7.56106867884e-15  3.70946118279e-15  4.69250736633e-15  7.19306639034e-15 -1.02301703741e-15  1.14117926357e-14  2.45818128718e-15  6.6253228014e-15  1.0871076194e-14  8.94859028947e-15  8.3599163646e-15  7.72540841921e-15  6.01344148923e-16  6.55983513177e-15  4.68736344901e-15  2.28102801009e-15 -7.12861957639e-15  3.32464469719e-15 -1.76257581599e-15  3.2428544576e-15  1.59108019519e-15  1.84829781276e-15  3.76080592675e-15  1.37903785448e-15  2.69201886232e-15  1.41061668285e-14  4.21391671535e-15 -9.61027606696e-16  3.71006637329e-15  3.08675467821e-15  6.10702242343e-15 -1.13868595235e-15  4.07397102546e-15  5.11026634605e-15  1.80310627444e-16  1.28177604695e-14  1.22025027575e-14  1.21897438042e-14  1.98963613545e-14  1.97551619443e-14  1.82690309528e-14  2.78473635582e-14  4.13774168694e-14  5.32656143081e-14  6.2965799237e-14  8.6008542599e-14  9.88352767521e-14  1.45846146569e-13  2.0381339582e-13  2.90575355353e-13  4.36103567419e-13  7.46777149407e-13  1.69469106414e-12  6.50271238212e-12  1.69447830269e-12  7.41654370048e-13  4.34433166007e-13  2.81363098234e-13  1.95355157395e-13  1.43648489575e-13  1.10107386579e-13  9.17419471829e-14  6.34420674627e-14  5.05670722351e-14  4.43215495812e-14  3.72151842027e-14  3.29168753407e-14  2.42064787038e-14  2.23317987815e-14  1.76274246334e-14  1.80254660868e-14  1.12714197457e-14  9.16672853205e-15  3.71546019481e-15 -1.48919650224e-15  2.88644613156e-15  9.84615474796e-15  1.5286388255e-14  6.29195716262e-15  1.50747220607e-15 -1.95172607133e-15  6.56410911476e-15  1.30901967434e-14  2.72697254264e-15  6.95569785282e-15  5.91706392627e-15  7.6710061249e-15  4.04201860405e-15  4.22455421537e-15  8.10582035351e-15  8.24736060571e-15  8.72992226353e-15  5.86336044521e-15  8.11195205769e-16  8.31805646652e-16  8.50317093825e-15  5.2899035945e-15 -5.92628089159e-17 -4.43849701208e-15 -9.4975352791e-17 -1.90583125686e-15  3.88758341552e-15  1.8742292263e-15  4.26828660814e-15
 1.69500029861e-15  6.52803095958e-15 -4.73653826745e-16  5.25856147997e-15  3.22173774965e-15  2.98812917831e-15  5.32802143683e-15 -3.24391003015e-15  1.59546416413e-15  9.79449421823e-16  7.53188522647e-15  2.72603778951e-15  6.77807748553e-15 -2.85874982362e-15  2.8239112583e-15  3.89224247933e-15  7.56134356907e-15  4.9673390614e-15  4.29974004468e-15  1.66228669818e-14  8.15991470682e-15  1.31170965203e-14  9.859422839e-15  7.8501504095e-15  5.54640322032e-15  4.86249253847e-15  4.48034353821e-15 -7.80967161051e-16  6.13459915213e-15  7.89095411329e-15  3.43003239578e-16 -9.31972089428e-16 -1.49575936594e-15 -4.96055793555e-15 -4.41756442264e-16 -2.21916349227e-15 -1.86044381348e-16 -4.28607252587e-15  2.50586925607e-15  1.32214796112e-15  4.00971778307e-15  8.70117176422e-15 -6.07110554429e-16  8.80877620831e-15  1.12218028213e-14  5.41575226895e-15  9.37219218054e-15  5.67962564845e-15  6.40238963674e-16  5.78967956975e-15  6.84244893487e-15  1.25000656954e-14  1.04307550854e-14  5.70308879367e-15  1.02149308263e-14  7.61933246105e-15  1.75169144788e-14  2.15451488482e-14  3.38235391332e-14  4.2260781656e-14  5.00540733435e-14  6.66496353e-14  8.82924115229e-14  1.1128023789e-13  1.43319669868e-13  2.01222814733e-13  2.92159377318e-13  4.35876503128e-13  7.49370871275e-13  1.69447830269e-12  6.54699167995e-12  1.69741032134e-12  7.5179708993e-13  4.34924264221e-13  2.84546790498e-13  1.94201472817e-13  1.50969719623e-13  1.16641706018e-13  9.1472222231e-14  6.34199733463e-14  5.87235133388e-14  3.93092738184e-14  3.37388042687e-14  2.66314686337e-14  2.15764121751e-14  1.53464583367e-14  1.61390225499e-14  1.28800949571e-14  9.01730633398e-15  1.05297308114e-14  1.15363506672e-14  9.95990046216e-15  1.85272689239e-15  7.01860585395e-15  5.90300169984e-15  3.83958080288e-15 -2.79700520702e-15  3.1013840364e-15  5.57730198829e-15  4.39997046538e-15  1.02180547385e-14  1.34664090477e-14  9.42624161046e-15  9.45419249911e-15  4.46395792445e-15  3.46920469301e-15  2.74837165649e-15  5.74558790741e-15  3.54637667466e-15  4.71714774862e-15  3.91434537957e-15  1.8374088112e-14  4.5048066461e-15 -1.60517900059e-15  4.94504709402e-17  6.2228959171e-15  3.93577347619e-15  5.54275496086e-15  1.41765405394e-15  2.1807587177e-15
 3.22888632158e-15  1.68444492545e-15  4.81182336262e-15  2.56961316809e-15  8.69783576404e-15  5.62532929094e-15  8.72834153366e-15  1.62133465033e-15  9.77257081998e-16  4.55613876905e-15  9.24104036988e-15 -6.52410517013e-16 -5.13660857918e-15  1.39159873037e-15 -4.18012847579e-15 -2.40758668081e-15  5.55514962937e-16  2.61522597109e-15  5.12403963095e-15  8.12078434762e-15  4.23887942029e-15  2.93558653852e-15 -2.3300950339e-15  3.04067076684e-15  6.76202832177e-15  1.06510709504e-14  5.90760173126e-15  5.29128279607e-15  7.6103365247e-15 -7.77596933036e-15 -2.1299913277e-15  2.60554551902e-15  2.16520011723e-15 -4.13292408847e-15 -4.19604172751e-15 -4.82441220896e-15  5.85007623315e-16  2.88109545237e-15  2.28917838517e-15  4.81231089976e-15  7.23653770887e-15 -6.17805487612e-16  5.83907343145e-15  3.4526686146e-15 -3.1142639728e-16 -2.34129115071e-15  2.95488397738e-15  2.49996447534e-15  2.69889200502e-15  4.8618496824e-15  8.10747843744e-15  8.94610205174e-15  1.14429210099e-14  7.89383044123e-15  1.07843209757e-14  7.9999646436e-15  1.7549047988e-14  1.37577450965e-14  2.74554620031e-14  3.369633348e-14  3.84553581615e-14  4.46262645683e-14  5.4853514293e-14  8.06264447947e-14  1.08623785308e-13  1.48865664327e-13  2.06977526748e-13  2.89858093772e-13  4.39242347274e-13  7.41654370048e-13  1.69741032134e-12  6.53339329514e-12  1.69782097578e-12  7.44683955594e-13  4.304433749e-13  2.87002175706e-13  2.02243054984e-13  1.46086289774e-13  1.08874171797e-13  8.01759821508e-14  6.58979159639e-14  5.24496769777e-14  4.26692230145e-14  3.70298571673e-14  2.76979777632e-14  2.12181649597e-14  2.00681593397e-14  1.75979494159e-14  1.0384152992e-14  1.53869476754e-14  8.74649703301e-15  5.37538215774e-15  5.41779265416e-15  1.52640937174e-14  1.09624092204e-14  7.12917093261e-15  4.94489371739e-15  6.3158573794e-15  1.93639732681e-15 -2.86167753925e-15  4.56828314848e-15  6.87276125991e-15  5.89186495895e-15  1.23183755073e-14  7.87584505046e-15  6.14909770383e-15  7.0487939168e-15  1.29195405163e-14  6.18681662958e-15  4.41454298272e-15  4.27251336631e-15  8.59685532675e-15 -3.26582441412e-15  5.51388698978e-16  5.15167305216e-15  7.28039612876e-15  5.05142785657e-16  2.35002912387e-15 -2.1935739881e-15  4.10723722017e-16
 2.52322505434e-15  8.72213330203e-15  5.66591764438e-16  4.89587980355e-15  4.24811244868e-15  3.87002243742e-15  1.02962142773e-14  5.14776836556e-15  4.68979266983e-15  7.76276934922e-15  1.15272745617e-14  6.99197891752e-15 -2.88884350565e-15  2.74392793193e-15 -3.88897207532e-16  4.7731228955e-15  1.28618072587e-14  9.44908702827e-15  1.19538636513e-14  9.43903139523e-15  4.71155459747e-15  3.571896449e-15  3.89118358773e-15  4.42396740753e-15  1.07664015021e-14  7.04225416361e-15  2.92884246751e-16  1.23394828375e-15  1.05734003483e-14  6.07007103328e-16 -4.87924531781e-16  2.23097627284e-16  3.80347218016e-15 -4.49000211764e-15 -1.23355116228e-15  3.65021630893e-15 -9.06310172213e-16  3.20608312497e-15  1.95478216562e-15  2.26026017101e-15  6.47260702004e-15 -4.76782605215e-15 -1.65437298622e-15  4.95151663173e-15 -5.30751128792e-16  5.42213813204e-16  8.27508558191e-15  1.12668586126e-15  1.68416084436e-15  7.56149902773e-15  4.27201406007e-15  7.50797144155e-15  9.39425632681e-15  8.5952701551e-15  8.99683051341e-15  6.73500282675e-15  1.3214790072e-14  1.06130642885e-14  1.58618160299e-14  2.22638943868e-14  2.84907399507e-14  3.91584763797e-14  4.99987721421e-14  6.73201592992e-14  9.47779088194e-14  1.21220697576e-13  1.51402417249e-13  1.96422046602e-13  2.81501381314e-13  4.34433166007e-13  7.5179708993e-13  1.69782097578e-12  6.52670674378e-12  1.69284191826e-12  7.39627643756e-13  4.33807760473e-13  2.81094070199e-13  2.01238648883e-13  1.43397972092e-13  1.15463804691e-13  9.22982584879e-14  6.06418817971e-14  5.20634198462e-14  4.03825479456e-14  3.5522266088e-14  2.42980657798e-14  2.44190855491e-14  1.32530268485e-14  1.44673380156e-14  1.58198740506e-14  1.41443899414e-14  1.32385375528e-14  1.34956572951e-14  1.09183938819e-14  6.12672733517e-15  1.00273957961e-14  1.16300974936e-14  7.90682213573e-15  1.12264149234e-15  5.08390975e-15  5.35790057202e-15  2.67089707797e-15  7.57575147471e-15  1.94509610654e-14  2.85245417009e-15  3.95948906382e-15  8.42765568085e-15  1.57002652913e-14  8.40799746314e-15  7.0819279084e-15  4.86322523745e-15  5.8669381773e-15  2.59538532495e-15  1.06104343922e-14  4.87676860386e-15  3.13590448923e-15 -5.33683602189e-15  5.24673743787e-15 -3.642512804e-15 -1.50569620481e-15
 1.02535055725e-14 -3.42504477662e-15 -1.43541057601e-15 -2.09868859341e-15 -2.64425886559e-15 -1.36938957772e-15  6.87279364488e-15  3.2090013856e-15  5.3577759268e-15  6.51066588904e-15  8.56279413226e-15  7.55609586004e-15  1.04025605952e-14  1.7862467011e-16 -7.14199268601e-16 -3.1007084924e-15  4.92805877111e-15  5.55489604853e-15  8.02197744772e-15  1.22346570042e-15  6.29991221556e-15  6.13007069699e-15  4.71134626235e-15  1.29005376346e-15  4.0755067292e-15 -2.33412202605e-15  3.29776277186e-15  2.81105379816e-15  7.05178075432e-15  8.47860769153e-15  9.07876690506e-15  2.78848156298e-15  4.43187993577e-15  4.2879479939e-15  5.77464928612e-15  7.86155459053e-15 -1.50713637339e-15  4.31070751895e-15  6.32965531681e-15  1.17168289741e-14  6.72903415361e-15  2.85543561807e-15  2.49526660556e-15  4.34719470367e-15 -1.53504328288e-15  2.77000046508e-15  4.42545190604e-15  2.30906839545e-15  5.27237331732e-15  8.3863854558e-15  5.23606215393e-15  5.38043537649e-15  1.14476481353e-14  7.81445844602e-15  1.57991681276e-14  9.21875406093e-15  1.27096216427e-14  1.19224610273e-14  1.66008314018e-14  2.49932784352e-14  1.95937659802e-14  3.21428320359e-14  3.93908659498e-14  5.42633388236e-14  7.32648736685e-14  8.7910808998e-14  1.05826667535e-13  1.40604306381e-13  2.05093049785e-13  2.81363098234e-13  4.34924264221e-13  7.44683955594e-13  1.69284191826e-12  6.54016846636e-12  1.69787794834e-12  7.51024042476e-13  4.34109272037e-13  2.90057913506e-13  2.06953264502e-13  1.53057897761e-13  1.07593660729e-13  7.74627711215e-14  6.16397785437e-14  4.2161415195e-14  3.72034717762e-14  3.37067178928e-14  2.51191756275e-14  2.13361622487e-14  1.63767696018e-14  1.08017815058e-14  1.07968471001e-14  1.28533053885e-14  1.03331477148e-14  1.04688540964e-14  2.88428056827e-15  5.99544398213e-15  1.0180655515e-14  9.58031577961e-15  5.86177171216e-15  6.3308213211e-15  1.13772101683e-14  6.38574582904e-15  9.6110647964e-16  4.55769557127e-15  3.87780970413e-15  5.16187028395e-15  4.62748660585e-15  8.81463953705e-15  1.13399646143e-14  1.41489672177e-14  2.51563612337e-15  6.59213149418e-16 -1.43457914181e-15  9.1701432927e-15  1.52944511972e-15  2.65444764526e-15 -5.8054590136e-15  4.97505213314e-15  9.20511564744e-15  3.50099789482e-15
 7.15429879196e-15  7.8150208291e-16  2.18487950948e-15 -2.60536598662e-15  5.94512091821e-15  7.57255509437e-15  6.06008108209e-15  4.76300569821e-15  2.66730391942e-15 -3.82118590495e-16  6.05791338963e-15  6.39325792861e-15  1.29887642888e-15  2.25332264816e-16 -4.16648826892e-15  7.26594793363e-16  1.7546976326e-15  2.79768988668e-15 -6.40782657291e-16 -4.76146067602e-15  1.16368057345e-14 -2.22312180746e-16  3.02072766521e-15 -3.33578199775e-15  6.09085218409e-15 -7.30661590179e-15  3.49812325042e-15  4.29911980047e-15  9.31440479141e-15  7.90695679112e-15  4.86118152677e-15  3.86519247764e-15 -4.15791444578e-15 -1.57131837422e-15  7.42029872517e-15  1.37010325028e-14  7.97149505613e-15  7.34686562045e-15  1.15463331249e-14  1.22689121698e-14  5.09354375414e-16  4.63113541676e-15 -3.29097936e-15  1.8605704245e-15  8.14072107529e-15  7.58370164167e-15  1.16893256093e-14  7.14681403208e-15  6.56873688979e-15  7.66599697503e-15  9.6795059227e-15  6.75593214505e-15  8.44802441927e-15  1.5416908416e-14  6.32415250407e-15  4.44609099893e-15  7.92317210825e-15  1.28349663932e-14  1.15487297961e-14  1.82318396466e-14  1.78540108121e-14  2.61189152015e-14  3.51330365016e-14  4.38126989197e-14  4.92641018343e-14  6.45746980534e-14  7.78822227494e-14  1.03344789594e-13  1.44820048167e-13  1.95355157395e-13  2.84546790498e-13  4.304433749e-13  7.39627643756e-13  1.69787794834e-12  6.51525054662e-12  1.69456040279e-12  7.40815893106e-13  4.40952756231e-13  2.86470530183e-13  1.97381332423e-13  1.39677828443e-13  1.1007918112e-13  7.93812114806e-14  6.46186393407e-14  4.24759339805e-14  3.36765518808e-14  3.30909826701e-14  2.23112089475e-14  1.83417153561e-14  1.55763926094e-14  1.74246056434e-14  1.38260477746e-14  1.84496614269e-14  1.03077772722e-14  2.99121786359e-15  4.78367648838e-15  9.59851233896e-15  2.59392433941e-15  9.11077320295e-15  1.54022299434e-14  6.71070866382e-15 -1.16176741739e-15  8.11082423283e-15  9.75698284832e-15 -5.10413235115e-15  6.57330036211e-15 -1.26926111366e-15  7.52346432259e-15  5.69275263776e-15  7.96577864121e-15  1.26211070127e-14 -2.27839586341e-16  2.99505177281e-15  1.23887251372e-14  9.24349745798e-16  1.88108418611e-15 -3.85347498754e-15 -7.50428399103e-15  1.00896165068e-15  7.51197926473e-15
 3.1403141888e-15  3.89358858534e-15  2.5673481289e-15  6.55798703016e-15  2.57676387966e-15  5.47769216879e-15  5.74695343609e-15  6.4687077924e-15  7.86805278731e-15  4.25187495705e-15  4.01260259772e-15  3.85091625439e-15  3.07146847634e-15  4.75543616158e-15  3.81604581158e-15 -8.58417678326e-16 -9.2121429009e-16  2.1065649364e-15  6.2762940868e-15  7.14084944324e-15  8.35045595149e-15  2.00146178832e-15  4.17701057209e-15  4.35749185015e-15  5.78590959165e-15  4.74458933135e-16  1.58699939678e-15  2.39909977736e-15  1.15725561532e-14 -1.15507110477e-15  4.47654118666e-15 -1.4895532891e-16  8.44716880188e-15  7.75494855272e-15  6.20804691562e-16 -3.51388165543e-16  6.89296534586e-15  8.95661392627e-15  8.71671002248e-15  1.14905068214e-14  6.33728582006e-15  8.53350061594e-15  9.1686914527e-16  3.11328788958e-15  3.66434691727e-15  7.31816292995e-15  7.31341180839e-15  5.5264860965e-15  4.83664492144e-16  8.4542560172e-15  7.37742356519e-15  3.05218587278e-15  8.71919982894e-15  8.91961459901e-15  7.55841332317e-15  1.45927071319e-14  1.49432062047e-14  6.39623672093e-15  5.97585217886e-15  1.90351777127e-14  1.50216459733e-14  1.89983827514e-14  2.74369671081e-14  3.69000876953e-14  3.61302120185e-14  3.8675520674e-14  5.25674213685e-14  7.9098324413e-14  1.10938458696e-13  1.43648489575e-13  1.94201472817e-13  2.87002175706e-13  4.33807760473e-13  7.51024042476e-13  1.69456040279e-12  6.5226049403e-12  1.69864077061e-12  7.48205367335e-13  4.33639607023e-13  2.85893276555e-13  2.07042793222e-13  1.53177050282e-13  1.18297758522e-13  8.13316983726e-14  6.06899970563e-14  4.59862229131e-14  4.11617248782e-14  2.71793406525e-14  2.25579593227e-14  1.47150054962e-14  1.0612483925e-14  9.91389266194e-15  8.28193308054e-15  3.71444766015e-15  1.3672886004e-14  1.09688973729e-14  8.697326853e-15  5.51653242514e-15  4.25660127288e-15  8.50197673687e-15  7.84208514027e-15  4.4123153453e-15  8.05120189119e-15  4.7223420895e-15 -1.43455039893e-15  1.52053968764e-15 -1.98264244293e-16  1.70739486218e-14  1.54934304473e-14  3.0849139926e-15  3.6729006789e-15  9.99439136771e-15  5.2732015529e-15 -1.262733405e-15 -4.28069517432e-15 -6.10811813669e-15  4.92656384346e-15  2.7891705107e-15 -2.43144812289e-15  2.77371813415e-16
 3.13134044986e-15  6.13873862786e-15  5.25170140617e-15  4.94293276494e-15 -3.00110735167e-15 -5.44817640676e-15  2.37393306443e-15  5.52040524293e-15  6.59418032509e-15  3.15121544619e-15  5.65765880221e-15  6.39916179941e-15  1.13818530463e-14  6.08425183482e-15  8.24132100287e-15  6.29759016466e-15  1.29363778965e-15  9.17376274749e-15  3.44922529558e-15  8.90013539272e-15 -1.24104301688e-15  8.81458819813e-15  1.32052208617e-14  3.73229197567e-15  9.68397166245e-15  4.56833331133e-15 -2.63230385799e-16 -5.35020946694e-15  6.2067422006e-15 -7.55534559831e-15  4.09559969621e-16  1.28058246405e-14  6.92966636075e-15  1.13203507035e-14  3.30484569318e-15  8.60635900902e-16  2.81532510285e-15  9.72327690152e-16  1.42568255983e-15  6.7209672913e-15  5.03068725541e-15  6.69245545521e-15 -6.92246391493e-15  5.92522003589e-15  9.0773506306e-15  1.08789070044e-14  1.05435163488e-14  7.32128336868e-15  7.36956858175e-15  8.68631476467e-15  9.38086736433e-15  1.66119604783e-15  2.05194670625e-15  8.59914614703e-15  8.2291747104e-15  1.18296973767e-14  7.44091273509e-15  1.19079552541e-14  1.01611975186e-14  2.10770309486e-14  1.91601165096e-14  2.52243700527e-14  2.34939688346e-14  3.57983275285e-14  3.60647436775e-14  3.99592935103e-14  4.86341464303e-14  6.49933931958e-14  8.45415260282e-14  1.10107386579e-13  1.50969719623e-13  2.02243054984e-13  2.81094070199e-13  4.34109272037e-13  7.40815893106e-13  1.69864077061e-12  6.52699247987e-12  1.6969860531e-12  7.38798105111e-13  4.34315118342e-13  2.85474800126e-13  2.02770756573e-13  1.45524545175e-13  1.09821661786e-13  8.33010010129e-14  5.82910049189e-14  4.5240044147e-14  3.21908101675e-14  2.85796465814e-14  2.08117981064e-14  1.7675446239e-14  1.78177092666e-14  1.85879241544e-14  1.09450804069e-14  8.6385186571e-15 -8.84890056326e-18  1.18134818873e-14  1.797941277e-15  3.0249684104e-15  7.74364649478e-15  4.14573817726e-15  1.72918684824e-15  5.28042971845e-15  2.99045285787e-15  1.70308647024e-15  4.49909274108e-15 -3.21381666589e-15  1.04210191322e-14  1.11743475881e-14  3.58454442578e-15  4.20673690512e-15  2.20710835531e-15  3.52933591358e-15 -1.06148207181e-16  4.18708581601e-16 -1.24690984107e-15  3.58577553336e-15 -7.16834823429e-16  3.49103622389e-15 -5.15855981953e-15
 2.57733090488e-15 -2.00384259278e-16  1.99343941803e-15 -6.9675888045e-16  8.15186066585e-15  1.10193201691e-14  2.15768890918e-15  7.329136617e-15  5.55937800684e-15  9.08100323015e-15  1.02981344873e-14  9.92046471501e-15  1.98947974549e-15 -1.90109071852e-15  7.70563453248e-15  5.82151650603e-15 -3.95506912936e-15  1.47619431183e-15  2.69085504694e-15  1.71012084224e-15  1.20834891651e-15  7.13148708023e-15  1.40353388318e-14  6.21502918801e-15  1.08204368889e-14  5.96841449414e-15  4.22631531971e-15  6.86739545755e-15  1.60006636002e-15  6.46902573552e-15  1.09769155601e-16 -1.36017863087e-15  1.42906005851e-15  5.40839025465e-15  6.33324705308e-15 -2.93402863123e-15  1.23394946879e-14  9.73636999975e-15  4.26650015865e-16  3.04146571275e-15 -3.71519711783e-15  1.54325305088e-15  3.73543914167e-15 -2.27796202099e-15  9.71795383943e-16  1.27754430697e-14  1.50860347705e-16  1.73403485044e-16 -2.20681912738e-15  6.71145163896e-15  9.97914037177e-15  1.47326843159e-15  1.87461265299e-15  3.60713616736e-15  5.24406479251e-15  1.33844666475e-14  6.9544607157e-15  1.4395690641e-14  1.540924901e-14  1.88336047633e-14  1.71072856427e-14  1.52411847592e-14  2.34881521248e-14  2.08572614525e-14  2.81009891371e-14  3.54783866297e-14  3.72017732651e-14  4.95606016965e-14  6.5355880731e-14  9.17419471829e-14  1.16641706018e-13  1.46086289774e-13  2.01238648883e-13  2.90057913506e-13  4.40952756231e-13  7.48205367335e-13  1.6969860531e-12  6.55633153424e-12  1.7028900857e-12  7.49238470353e-13  4.34771345135e-13  2.93498576386e-13  1.97378904093e-13  1.41959079473e-13  1.06274679547e-13  8.28523361021e-14  6.7134137247e-14  4.85556441275e-14  3.6741280306e-14  2.20459658305e-14  3.05186128256e-14  2.09475892357e-14  2.43304148433e-14  1.58043490871e-14  1.25985262341e-14 -3.37479115288e-15  4.0234782123e-15  9.44946991189e-15  5.08105467685e-15  8.72071451429e-15  4.86827818015e-15 -1.55422046009e-15  1.05462646189e-14  1.12584046121e-14  4.65486359363e-15  1.97438140845e-15  1.04249408022e-15  7.71535285188e-15  1.24494110143e-14  2.02873090559e-15  6.50521794299e-15  4.45087702879e-16  7.33040642173e-15  2.03044327411e-15  1.7276870052e-16 -6.82362327687e-16  9.72539457246e-16  8.99174709941e-17 -6.58510155162e-16  1.36924789545e-15
 3.19438195402e-15  5.44484374667e-15  5.72888873948e-15 -2.90309785255e-16 -1.34029540584e-15  2.37960624585e-15  8.44835004464e-15  6.41906101121e-15  6.04201358203e-15  1.18762752898e-14  3.98299623936e-15  1.02404591989e-16  1.13316932602e-15  2.76952820867e-15  5.25393325819e-15  1.63354743317e-15  4.70655285353e-15  9.63679538108e-15  3.47265509793e-15 -8.69891702874e-16  1.45632748669e-15  8.49929783525e-15  1.32447121598e-14  9.82481655985e-15  1.41523461246e-14  1.24229085853e-14  1.01112177733e-14  7.38063148616e-15  1.13828276287e-15  2.80166139376e-15 -1.19522012116e-15 -3.71916143266e-15  1.76627738969e-15  4.08698012116e-15  1.11970879382e-15  2.67358481035e-15  4.51743228891e-15  9.77384197481e-15  5.02019155628e-15 -1.72177670713e-17  3.21985696915e-15  1.15993623575e-14  1.06358288249e-14  6.83044056797e-15  6.60902004031e-15  1.16198389249e-14 -3.30272819928e-15  1.23271906266e-14  5.14041807899e-15  1.80243627613e-14  8.07815766727e-15  8.26650892062e-15  5.19477223068e-15  8.31723418687e-15  7.64659373293e-15  2.44704248029e-15 -1.62209822895e-16  9.84090766375e-15  1.4326604363e-14  2.06817441431e-14  1.10069955362e-14  1.26552738431e-14  1.8046586472e-14  2.00973021707e-14  2.40118158813e-14  2.95822343408e-14  2.70083165615e-14  3.79365554473e-14  5.30575814864e-14  6.34420674627e-14  9.1472222231e-14  1.08874171797e-13  1.43397972092e-13  2.06953264502e-13  2.86470530183e-13  4.33639607023e-13  7.38798105111e-13  1.7028900857e-12  6.51760268188e-12  1.69088404663e-12  7.40394098234e-13  4.3673169011e-13  2.86045734374e-13  2.06925777106e-13  1.5161317713e-13  1.05534462173e-13  8.48617758417e-14  6.57526509156e-14  4.59257645319e-14  3.78328633117e-14  2.65250181851e-14  2.31390190847e-14  2.02139110826e-14  2.39926103151e-14  1.10541855625e-14  6.60647622414e-15  1.12636364558e-14  4.23638039644e-15  7.46480289369e-15  7.53831706199e-15  2.93511436391e-15  8.62614692286e-15  6.03437814911e-15  1.0876330207e-14  1.0724375306e-14  8.95387304556e-15  5.02374130708e-15  3.45084058739e-15  4.44932612943e-15  3.98297213983e-15  6.79213718314e-15  1.03452044549e-15  1.62437950762e-14  8.20845406417e-15  3.95437129904e-15  1.21252505654e-14  6.51572478267e-15  6.50741664347e-15  3.76256543313e-15  1.32070469262e-15
 7.16313625795e-15  8.09808070971e-15  3.56536836079e-15  9.47901697606e-16  6.17338022672e-15  2.22572782018e-15  9.11245306901e-15  8.62560704581e-16  9.67504485292e-16  1.04757027488e-15  1.91683789197e-15  2.58756367613e-15  2.09542692877e-15  3.68310680257e-16  7.15377781015e-16 -2.59278082667e-15 -1.49040149925e-15 -6.28703754657e-15  3.62747017751e-16  4.38868362176e-15  8.78476930757e-15  2.47445121503e-15  8.12137663955e-15  2.96895390794e-15  7.01137614387e-15  7.75808654814e-15  7.03842840752e-15  2.22953786873e-15  5.11850317114e-15  2.6406898054e-15  1.02541735609e-14  2.70622041068e-15  8.12368400922e-15  6.10765107306e-15  4.3868732235e-15  9.02420001583e-15  7.36038852444e-17  8.94646537982e-15  1.14514181978e-14  7.02602351087e-15  1.65007092146e-15  1.76820475132e-15  5.60275091854e-15  2.6780551674e-15  1.03188529748e-14  8.56090804996e-15  4.18714085718e-15  8.14483472005e-15  3.37380887448e-15  1.08570611555e-14  6.96608210984e-15  1.27550226298e-14  3.03777479837e-15  6.04888841936e-15  1.96609351443e-15  1.04751119187e-14  6.64418181144e-15  1.1204289368e-14  1.67865434188e-14  7.76442532078e-15  1.33368168382e-14  9.77811838682e-15  1.48177650391e-14  1.42459203691e-14  1.54405143741e-14  2.50943057726e-14  2.50352515911e-14  3.1063242202e-14  3.34094903001e-14  5.05670722351e-14  6.34199733463e-14  8.01759821508e-14  1.15463804691e-13  1.53057897761e-13  1.97381332423e-13  2.85893276555e-13  4.34315118342e-13  7.49238470353e-13  1.69088404663e-12  6.51985187061e-12  1.68851158829e-12  7.45403824824e-13  4.33941990664e-13  2.86264846142e-13  2.00387450323e-13  1.44292936308e-13  1.05311540026e-13  7.97687580562e-14  6.05196480315e-14  3.98782925126e-14  3.87005505099e-14  3.15321748694e-14  2.68892221824e-14  2.13374041598e-14  1.40989952304e-14  1.80483179671e-14  1.6207377089e-14  1.329914886e-14  2.21922353763e-14  6.66995612921e-15  1.41804274337e-14  1.18507946553e-14  9.22766353833e-15  1.26185081161e-16 -6.06550661988e-17  9.31808829663e-15  6.01282886011e-15  4.00621400815e-15  4.19450261387e-15  1.39512885297e-15  1.57358089028e-15  9.74946841782e-15  1.85969044227e-15  6.23728365115e-16  1.65919174285e-15  7.10098779093e-15  4.56108097855e-15  3.56391916865e-16  4.14608610917e-15  5.01123869166e-15
 3.42094960569e-15  5.67766544469e-15  3.26948797028e-15  2.2103346943e-15  8.66929163818e-15  1.74481817095e-15  5.53887199482e-15  8.86258788403e-15  2.75935385973e-15  6.39685621624e-15  1.51375855269e-15  3.35048764478e-15 -8.73228633578e-15  7.99026988607e-15  4.78691680694e-15 -7.73189665679e-15  1.08253192119e-16  5.53125580744e-16  5.20228287912e-15  4.93771014807e-15  2.82488339649e-15  8.02226514169e-16  9.57552684917e-15  8.13070161513e-15  4.80850675997e-15  6.8022382564e-15  1.19995559871e-14  4.74428741097e-15  6.7960074365e-15  6.93153443377e-15  6.15951881341e-15  1.08270859533e-14  8.06725533704e-15  8.9552949543e-15  9.16816813577e-15  2.27304113912e-16 -1.04054739965e-15  2.10807186618e-15  4.23091122273e-15  7.11149751607e-15 -8.271061582e-15 -2.99427344762e-15 -1.74239744297e-15 -4.52085538418e-15 -5.27189621195e-16  5.89252064868e-15  5.48185084135e-15  1.08248072075e-14 -3.90618446105e-15  1.99200774183e-15  1.11526229246e-14  1.17714145613e-14  9.40363262174e-16  6.56868322791e-15  8.55327350176e-15  7.32494011672e-15 -1.66008034101e-15  3.30249705524e-15  8.33519951537e-15 -1.68465215882e-15  9.31253348218e-15  7.81698972376e-15  1.30736672991e-14  1.33693954789e-14  1.22155912551e-14  1.77105898812e-14  2.28408250115e-14  2.28378355504e-14  3.52139900433e-14  4.43215495812e-14  5.87235133388e-14  6.58979159639e-14  9.22982584879e-14  1.07593660729e-13  1.39677828443e-13  2.07042793222e-13  2.85474800126e-13  4.34771345135e-13  7.40394098234e-13  1.68851158829e-12  6.52484461167e-12  1.69333483859e-12  7.34491366912e-13  4.28180363932e-13  2.78712272972e-13  1.95477434906e-13  1.46060320184e-13  1.10821460877e-13  7.99765910435e-14  5.51966135034e-14  4.54642728608e-14  3.96670978672e-14  4.04846138627e-14  2.87578259494e-14  2.1025985668e-14  1.32616291644e-14  2.00270039106e-14  1.74315746474e-14  1.47824213567e-14  1.38884404312e-14  1.03401211754e-14  2.97356974057e-15  4.8524186891e-15  1.41466652459e-15  6.22002935416e-15  7.18284965378e-15  7.40073606681e-15  7.98518768407e-15  7.13190772145e-15  4.73489748683e-15  4.7269943782e-16  5.28689664035e-15  3.40996502868e-15  9.53312407219e-15  7.65801818017e-15  4.29902774692e-15  4.78599950444e-18 -3.87486559875e-16  5.78693818788e-15  3.61546018892e-15
 1.76807200107e-15  4.60427690661e-15  5.31097693744e-15  2.75699447204e-15  5.62652442122e-15  7.64704326386e-15  1.62918652414e-15 -1.28072221035e-16  1.51132604632e-15  1.88651190301e-15  8.15670792537e-15 -3.92233743819e-15  1.7931310628e-15  4.91386926107e-15  9.13423736511e-15  5.10605682641e-16 -4.7596491106e-15  4.12365140017e-15  5.93682131286e-15  7.1340813749e-15  9.37791882059e-15  6.75964604864e-15  3.53776045746e-15 -2.84044614427e-15  1.38838767647e-15  6.29940215709e-15  1.30802039005e-14  2.22370015653e-15  6.39314160902e-15  7.25580135442e-15  2.08525214679e-15  6.08348540103e-15  1.08664958033e-14  6.59934576906e-15  2.86331398876e-15 -7.08478185194e-15 -1.27775109832e-15  6.0110751388e-15  7.23975793304e-15  5.68974564914e-15 -2.15842306087e-15  5.99207002107e-16 -4.54547804612e-15  2.80267154575e-15 -3.51391499699e-16  1.28215144602e-15 -3.70334225158e-15  2.38215626807e-15  1.38621597663e-15  1.13395460831e-15  7.20755122947e-15  7.32393824245e-15  1.01432501986e-14  9.23506399303e-15  1.88157161323e-15  4.8051180027e-15  6.14106387091e-15  7.55981964063e-15  8.83707391645e-15  7.05522514657e-15  4.34640676904e-15  1.40725765561e-14  1.50860938054e-14  1.45792524423e-14  9.69755740591e-15  9.04710358733e-15  1.12731024685e-14  2.43707110948e-14  2.03436524226e-14  3.72151842027e-14  3.93092738184e-14  5.24496769777e-14  6.06418817971e-14  7.74627711215e-14  1.1007918112e-13  1.53177050282e-13  2.02770756573e-13  2.93498576386e-13  4.3673169011e-13  7.45403824824e-13  1.69333483859e-12  6.5317185942e-12  1.69508858176e-12  7.50034101325e-13  4.36647993645e-13  2.83546272641e-13  1.98808812454e-13  1.42364613035e-13  1.00454586576e-13  7.86300957159e-14  5.90494182809e-14  4.90022241248e-14  3.6875114585e-14  3.9581748442e-14  2.91264605152e-14  1.59981096117e-14  1.9644960465e-14  1.56287927186e-14  1.08931643526e-14  8.30452035133e-15  1.31194980257e-14  6.69390739077e-15  1.57686070972e-15 -2.374027294e-16  9.26558336205e-15  1.65901630014e-14  1.2374278677e-15  8.90218942186e-15  1.44423652347e-14 -2.95887289116e-16  2.99498457378e-15  3.9385581481e-15 -5.47530321734e-15  1.03117201057e-15 -1.52156580863e-15 -3.99237628788e-15  1.45058995113e-15 -2.47539065493e-15  3.16510937716e-15  2.84193194462e-15
 5.53518747901e-15  5.42628953232e-15  2.91498195863e-15 -4.89006167446e-16  3.43956077533e-15  1.38102624262e-15 -5.8972178143e-15 -4.7920866145e-16  2.10171739009e-15  4.17178168371e-15  4.51226850014e-15 -4.82619817127e-15  3.0737576641e-15  5.59505976743e-15  9.02895082208e-15 -3.66521681516e-17  2.42938255057e-15  5.12560830986e-15  9.84700320417e-16 -1.49530944263e-15  7.88711412273e-15  5.12785404221e-15  4.37706586886e-15 -5.26911808896e-17  8.43402861417e-15  1.04558384799e-15  8.11030874687e-15  8.22123736947e-15  5.67656425802e-15  1.17313599986e-14  7.57717260376e-15  3.33608214341e-15  5.68557231731e-15  2.6580751405e-15  5.28649552256e-15  1.15584110396e-15  6.27011414984e-15 -3.48144316264e-15  8.38363422038e-16  9.29206797838e-16 -1.43976349739e-15  8.28519644421e-15  1.8456539926e-15  5.96570257485e-15  3.41857581775e-15  3.8048782817e-15  5.80049013909e-15  5.59245737263e-15  4.49609739726e-15  7.77331492351e-15  4.05878640835e-15  6.0953679034e-15  4.69356475844e-15  8.77017180152e-15  5.02711136295e-15  6.0455904386e-15  3.81986980699e-15 -1.16229962421e-15  1.98205489785e-15  6.28252714676e-15  1.12577573427e-14  1.64480306337e-14  1.41618977621e-14  1.21935070119e-14  9.70864547675e-15  1.03345452805e-14  1.7711300412e-14  2.60469683407e-14  2.41344606892e-14  3.29168753407e-14  3.37388042687e-14  4.26692230145e-14  5.20634198462e-14  6.16397785437e-14  7.93812114806e-14  1.18297758522e-13  1.45524545175e-13  1.97378904093e-13  2.86045734374e-13  4.33941990664e-13  7.34491366912e-13  1.69508858176e-12  6.5306626144e-12  1.71448181857e-12  7.46717650777e-13  4.3556981129e-13  2.83009702843e-13  2.07240545807e-13  1.4483627756e-13  1.10624267705e-13  7.51046909459e-14  5.92758609323e-14  5.00348016135e-14  4.62823406966e-14  2.71558147855e-14  2.71136493533e-14  2.2199953607e-14  2.03450806662e-14  1.02363698157e-14  1.14587798592e-14  7.26195550799e-15  3.29273086568e-15 -4.50238238479e-15  7.32339120573e-15  1.67533818248e-14  9.52162215171e-15  1.38306759078e-15  1.20485535377e-14  1.37909183944e-14 -1.45882750373e-15  1.02254590051e-14  1.67702705848e-15  4.56888335131e-16  8.22566159881e-15  3.80263467213e-15  2.60478967799e-15  3.12942641185e-15  6.34688727736e-15 -2.85241084372e-16  2.35849101216e-15
-3.58541729491e-15  4.24905215758e-15  7.44570063891e-15 -1.01526874602e-15  1.40637916546e-14  5.2159400178e-15  2.20379821024e-15  4.97141834667e-15  7.03349858287e-15  1.1157052528e-15  9.0482266192e-15  1.44040055367e-15  1.16729109276e-14  4.93055814579e-15  1.19119664145e-14  9.33712519449e-15  7.15126392369e-15 -5.67588941917e-16  3.13928148663e-15  6.38134759917e-15  6.83490461905e-15 -1.22802970315e-15  1.07937855773e-15  7.00313185715e-15  5.00479650389e-15  1.13366218406e-14  9.77526991295e-15  4.69534658584e-15  5.97576388184e-15  9.8057722826e-15  4.76454463542e-15 -1.94511622878e-15  4.76321242151e-15  2.8739973352e-15 -1.69046478953e-15  4.16846103525e-15  3.95696354292e-15  4.4475523174e-15  6.69631994167e-15  8.34168778446e-15  3.71203227421e-15  4.80867882977e-15  4.55108224318e-15  1.48946144351e-15  1.09406239836e-14  8.06669076431e-15  2.9102929635e-15 -2.31884014055e-15  5.4212815441e-15 -4.69298379314e-17  4.48141238695e-15  2.40681355843e-15  7.84513891858e-15  4.2121585959e-15  5.16552288482e-15  3.60739646427e-16  7.08202953478e-15  3.05428244368e-15  3.94521289041e-15  1.12748032123e-14  5.22189938459e-15  4.10297391191e-15  1.13056442795e-14  1.16207901229e-14  1.47142713362e-14  1.17128669935e-14  1.8498255664e-14  1.82220515539e-14  1.44629472228e-14  2.42064787038e-14  2.66314686337e-14  3.70298571673e-14  4.03825479456e-14  4.2161415195e-14  6.46186393407e-14  8.13316983726e-14  1.09821661786e-13  1.41959079473e-13  2.06925777106e-13  2.86264846142e-13  4.28180363932e-13  7.50034101325e-13  1.71448181857e-12  6.58419537659e-12  1.70730572661e-12  7.5095079194e-13  4.39672737027e-13  2.83486663416e-13  1.99094516096e-13  1.4909107426e-13  1.09208869456e-13  7.93295116528e-14  5.93793988363e-14  5.32455791825e-14  3.01066511216e-14  2.75990394573e-14  2.40797636062e-14  1.54292277215e-14  1.86456924303e-14  1.52322451977e-14  9.26495753773e-15  9.88769201534e-15  5.1911149137e-15 -5.6664471315e-16  7.59482468505e-15  1.09470081949e-14  1.34435162871e-14  6.16883671829e-15  8.72586378157e-15  9.88097463956e-15  1.29802422265e-14  1.45428033419e-14  5.40161502283e-15  1.26577558339e-14  1.73011638642e-14  1.22246802051e-14  9.14349888328e-15  8.62673694628e-15  8.05556185516e-15  1.95954075179e-15
 2.48753822677e-16 -9.09449817726e-15 -7.73878260851e-16 -2.42980201086e-15  7.67940723492e-15  3.33977044726e-15 -1.58206804157e-16 -1.4649190944e-15  3.02864718696e-15 -1.00555495004e-15  4.26434633663e-16 -4.49309553612e-16  5.41682091107e-15  6.01629265096e-15  6.72318069022e-15 -3.34440276616e-15  5.79817464472e-15  6.29260923283e-17 -1.43691583899e-15  2.09824295535e-15  7.12752343384e-15  3.95442703336e-15 -1.12645132759e-15 -7.38552822055e-16  2.26829556985e-15  1.22994714569e-14  1.19536800497e-15  8.04814785368e-15  3.4584891462e-15  8.68628642946e-15  4.98273493579e-15 -1.77418065784e-15  1.67126239994e-15 -1.52996701183e-15  1.54829794532e-15  7.05558053946e-15  4.75331902174e-15  1.51323953972e-15  4.68110767549e-15  9.57196370231e-15  4.14930410329e-15  6.04249592346e-15  8.16795893571e-15  8.44787955601e-15  1.04447628702e-14  1.497758944e-14  9.16408928142e-15 -1.70659502128e-15 -1.86442839806e-15  6.86600192355e-15 -1.61514259406e-15 -4.10678686873e-15 -1.55219836584e-15  6.21032239939e-16  2.99287345659e-15  4.59641224922e-15  5.45762922128e-15  7.88518078532e-15  6.56709767915e-15  4.52892837389e-15  7.98154856446e-15  3.67785807971e-15  4.44437879746e-15  3.80675263679e-15  1.01602775645e-15  5.69177111368e-15  1.53014298415e-14  9.49063989363e-15  1.49114011792e-14  2.23317987815e-14  2.15764121751e-14  2.76979777632e-14  3.5522266088e-14  3.72034717762e-14  4.24759339805e-14  6.06899970563e-14  8.33010010129e-14  1.06274679547e-13  1.5161317713e-13  2.00387450323e-13  2.78712272972e-13  4.36647993645e-13  7.46717650777e-13  1.70730572661e-12  6.52293194498e-12  1.69249588209e-12  7.46610936804e-13  4.37631230363e-13  2.93885482079e-13  2.02097917946e-13  1.52839337272e-13  1.12399560252e-13  9.12927213067e-14  6.30556055209e-14  4.35174697958e-14  3.52305521541e-14  3.27013159657e-14  2.49151081643e-14  2.00272431539e-14  1.55327308718e-14  1.44321542768e-14  1.07650177536e-14  2.69300783877e-15  2.25298280502e-15  7.29594781679e-15  5.01876590369e-15  3.49530505425e-15  3.98654951547e-15  9.47779190076e-15  1.02985452672e-14  4.68739210889e-15  1.12135054686e-14  6.6661535835e-15  1.33339149929e-15  6.67119624724e-15  1.27838918163e-14  5.1261987267e-15  4.25913727704e-15  4.5041282409e-15  3.43441294778e-15
 5.13109825163e-15  2.07154374907e-15 -3.90681954833e-15 -3.96427181152e-15 -1.34421040145e-15  5.93758265585e-16 -5.06591010377e-16  6.58983971574e-15  8.82714229588e-16 -8.68850304828e-16 -1.21791685435e-15  4.30696646078e-15  7.88547394608e-15 -3.79238438225e-15 -2.8051563868e-16 -7.69229216885e-15 -1.3443495333e-15  6.00527624929e-16  1.14795188689e-15  5.85282627328e-15  3.34586027926e-15  4.77298156573e-15  2.6940246247e-15  3.36111742456e-15 -5.04495880416e-16  2.39582425917e-15  5.27534401159e-15  7.62542967721e-15  8.36444510051e-15  8.87790974833e-15  9.16264592731e-15  4.52650659521e-19  7.2548381262e-15  1.06462504233e-15  4.77772645935e-15 -1.29321889832e-17  8.17994734707e-15  1.19697553809e-14  3.82921413185e-15  7.46742244305e-15  9.39180614554e-15  1.30506380142e-14  7.04625416093e-15  7.58488084785e-15  9.00653001374e-15  8.13694575733e-15  3.37013170974e-15  7.67976031279e-15  9.07742761656e-15  4.62980138489e-15  1.82299546844e-15  6.35476206507e-15  2.77890031958e-15  8.30252936276e-15  2.84824000572e-15  1.02838153866e-15 -2.55279647474e-15  3.45423805226e-15  5.75248068655e-15  7.13947928134e-15 -1.67258739937e-15  4.24699833144e-15  1.02719174607e-15  9.49277508714e-15  1.0796077103e-14  9.68705297837e-15  1.32801829157e-14  9.95687597008e-15  1.12022544003e-14  1.76274246334e-14  1.53464583367e-14  2.12181649597e-14  2.42980657798e-14  3.37067178928e-14  3.36765518808e-14  4.59862229131e-14  5.82910049189e-14  8.28523361021e-14  1.05534462173e-13  1.44292936308e-13  1.95477434906e-13  2.83546272641e-13  4.3556981129e-13  7.5095079194e-13  1.69249588209e-12  6.53911569881e-12  1.7043170249e-12  7.43357890957e-13  4.41187170968e-13  2.93829280492e-13  2.05698469227e-13  1.47306579554e-13  1.15269781593e-13  7.8784720202e-14  6.00555554123e-14  4.95964496845e-14  4.01714964646e-14  3.50984015185e-14  2.62164539985e-14  2.23290480522e-14  1.92491062884e-14  1.34732229374e-14  1.1824027917e-14  1.79449533828e-14  1.38005170138e-14  1.46198060276e-15 -7.28525448047e-16  1.55525852787e-15  5.85577453058e-15  6.48625932758e-15  2.65245666312e-15  9.31413537674e-15  6.68045047815e-15  7.3312343054e-15  7.81241758334e-15  4.01918832883e-15  6.29518756719e-16  1.43405751521e-15  2.12721412934e-16  2.41612244295e-15
 8.66776112323e-15 -1.55804512994e-15 -2.13234967059e-15 -7.97547598685e-15  1.31505614645e-15  3.34276912071e-15 -2.0163666378e-15  7.08495739452e-15  5.32360331166e-15  1.75899514179e-15 -3.56162643835e-15  4.92029551658e-15 -4.73544617988e-15  1.38596711929e-15  1.12376783158e-15 -2.3943814443e-15  6.29234723035e-16 -1.09421024532e-15  6.13433591023e-15  5.67630305555e-15  3.3610899477e-15  3.45684325139e-15 -1.95014575888e-15  1.09405672039e-16  3.88615167624e-15  8.76933372976e-15  5.61088031951e-15  8.53237034933e-15  3.28191615631e-15  7.45250596348e-15  5.49524567192e-15  2.17221080116e-15  8.53187200846e-16  5.32341184864e-15  1.12376743803e-14  1.0706278486e-14  5.51082485652e-15  4.87995024059e-15  6.48304009583e-16  5.59951344818e-15  3.08871083946e-16  6.29743762157e-15  3.13001287336e-15  6.24492043662e-15 -8.61248143427e-16  4.72979145368e-15  5.16880048976e-15 -3.22845029315e-15  2.34838223553e-15  6.14829112258e-15  1.21942033701e-14  3.70090670698e-15 -6.4440211973e-15  1.29919863382e-15  6.72749953098e-15  6.67497245045e-15  4.91826934508e-15  4.68612404626e-15  1.00530899089e-14  4.86728009458e-15  1.81517140234e-15  2.86844315107e-15  5.30987094192e-15  6.29474558991e-15  1.48209220943e-14  1.10803764647e-14  4.42641695091e-15  1.09747011184e-14  1.12682973933e-14  1.80254660868e-14  1.61390225499e-14  2.00681593397e-14  2.44190855491e-14  2.51191756275e-14  3.30909826701e-14  4.11617248782e-14  4.5240044147e-14  6.7134137247e-14  8.48617758417e-14  1.05311540026e-13  1.46060320184e-13  1.98808812454e-13  2.83009702843e-13  4.39672737027e-13  7.46610936804e-13  1.7043170249e-12  6.5402146248e-12  1.6899061952e-12  7.46229170459e-13  4.37679505862e-13  2.85609598168e-13  1.99854659683e-13  1.45258518795e-13  1.08348764888e-13  7.86280256131e-14  6.92085543757e-14  5.12863060822e-14  3.69566060197e-14  2.97201210985e-14  2.42546688607e-14  1.72207630481e-14  2.50693296791e-14  1.21505826676e-14  1.37637974618e-14  6.35954897753e-15  5.15702023281e-15  5.45002754461e-15  5.6180325189e-15  2.05352938352e-15  2.48394175858e-15  1.35335965188e-15  1.889198803e-15  6.37431781748e-15  5.02790960393e-15  1.69463655266e-14  6.51312253176e-16  2.77195907988e-15  6.05371881986e-15  5.4363099108e-15  2.95853425429e-15
 1.23585711661e-14  5.93717223506e-15  2.89588779172e-15  2.82740070705e-15  4.39719394379e-15  1.98576918809e-15 -6.49205443143e-15  3.87974172359e-15  7.2207492696e-15  9.31790352079e-15  3.54799050467e-15  9.94127546123e-15  1.01697258368e-14 -1.52403555212e-15  4.04186750637e-15  3.45175131651e-15  8.29075306312e-15  9.5487658511e-16  2.27558148476e-15 -1.33355403735e-15  1.50990054721e-15  3.11102806976e-15 -1.52006968853e-15 -1.12569378088e-16 -7.51266111084e-15  1.39622866442e-15  3.10904041144e-15  7.62880016668e-15  4.21507720719e-15  7.9984743227e-15  1.37328995538e-15 -2.31471028771e-15  5.2287605542e-15  2.85434577768e-15  9.67634542898e-15  6.5090007886e-15  8.31520160952e-15  9.81278045009e-15  5.37916678121e-15  7.50951159841e-15  3.88471500201e-15  7.64504647211e-15  6.74634489379e-15  7.53175880634e-15  1.27507597947e-14  8.68305165939e-15  9.35676402117e-15 -4.98205296832e-15 -2.3122473539e-15  5.29556404724e-15  3.91883177934e-15  3.32227802747e-15  6.6678708615e-15  5.00335698751e-15  7.57024979098e-15  6.17464056818e-15  7.92323302726e-15  5.74592799602e-15  8.95118809485e-15  1.04386700443e-14  1.01977645741e-14  1.18479896068e-14  8.11267248443e-15  9.36982586481e-15  4.79490519679e-15  3.56090632495e-15  1.36678091572e-15  6.45469539711e-15  1.16558124403e-14  1.12714197457e-14  1.28800949571e-14  1.75979494159e-14  1.32530268485e-14  2.13361622487e-14  2.23112089475e-14  2.71793406525e-14  3.21908101675e-14  4.85556441275e-14  6.57526509156e-14  7.97687580562e-14  1.10821460877e-13  1.42364613035e-13  2.07240545807e-13  2.83486663416e-13  4.37631230363e-13  7.43357890957e-13  1.6899061952e-12  6.53304740954e-12  1.70026906527e-12  7.4604551909e-13  4.27461293093e-13  2.88573325779e-13  2.02881049523e-13  1.35073235752e-13  1.06236599263e-13  7.8106036633e-14  5.8227513094e-14  4.05479836462e-14  3.73943537975e-14  2.45642415429e-14  2.51027294769e-14  2.37262454234e-14  1.43152800739e-14  1.78894190096e-14  1.43507283344e-14  1.59980925547e-14  4.74790140443e-15  1.21560767766e-14  9.863898991e-15  8.70278684514e-15  3.0548410919e-15  6.93163275237e-15  8.150727714e-15  6.74610482218e-16  7.16296093923e-15 -4.82110200804e-16  9.18846888819e-15  6.40990590315e-15  1.43552791679e-14  7.34905121756e-15
 1.11208862685e-14  8.30287372091e-15  2.8113098089e-15  1.66797502743e-15  2.26070140053e-15  2.88640660579e-15 -2.38739339633e-15  7.84855989833e-15  8.90218482967e-15  2.49695133898e-15 -4.0917248964e-15  9.85438387018e-15  4.46296835102e-15  1.93699227908e-15  8.73077656419e-15 -1.20729795276e-15  6.74909360997e-15  1.582950838e-15 -2.14473138566e-15  6.64369222514e-16  2.5082296832e-15  6.86246978592e-15  6.34636072925e-15 -1.42450232572e-16 -1.27556676511e-15  1.12187492008e-15  4.61688791687e-15  8.71324293027e-15 -2.6812900923e-16 -2.97897847009e-16  1.27674130466e-15  6.70491798547e-16  5.33234668957e-15  6.56373962131e-15  8.37786520514e-15 -2.44595915465e-15  3.88102606506e-15  7.38898857833e-15  7.57193294325e-15  9.26200315194e-15  5.56442457861e-15  1.00232968857e-14 -3.50211753194e-15  9.91968371305e-15  1.44463082414e-14  6.33152338232e-15  3.55855837554e-15 -1.00757937865e-14 -2.27711636555e-15  9.05157952392e-15  6.82673553296e-15  6.6623974787e-15  4.23654872527e-15  2.03363131915e-15  3.80163891984e-16  6.55685309287e-15  2.48101705267e-16  8.16127066821e-15  1.03339308006e-14  1.27035778748e-14  8.69460998112e-15  1.10514598464e-14  6.94358987058e-15  3.08986005725e-15  1.01132598629e-14  4.54492164985e-15  2.31555803341e-15  2.28534896712e-15  6.53335116793e-15  9.16672853205e-15  9.01730633398e-15  1.0384152992e-14  1.44673380156e-14  1.63767696018e-14  1.83417153561e-14  2.25579593227e-14  2.85796465814e-14  3.6741280306e-14  4.59257645319e-14  6.05196480315e-14  7.99765910435e-14  1.00454586576e-13  1.4483627756e-13  1.99094516096e-13  2.93885482079e-13  4.41187170968e-13  7.46229170459e-13  1.70026906527e-12  6.51210730999e-12  1.6944718273e-12  7.40235916438e-13  4.37571972246e-13  2.83846533828e-13  1.93844338206e-13  1.39917158571e-13  1.11162653358e-13  7.90588907402e-14  6.09970061704e-14  5.10901162518e-14  3.96175787945e-14  3.13350812914e-14  2.68718604019e-14  2.0524820605e-14  2.01747206547e-14  2.0450829179e-14  1.59810554992e-14  8.73547119414e-15  1.33590790159e-14  9.47525673479e-15  3.87608192948e-15  1.96867364217e-15  5.66420527927e-17  4.12813656607e-15  4.71376343989e-15  1.99977868936e-14  3.1621310683e-15  1.01807867908e-14  1.58918814312e-14  1.09745912689e-14  6.53687121402e-15
 6.55742276066e-15  1.16686057687e-14  6.93367938236e-15 -1.61604409646e-15  8.61026429772e-15  1.89022895424e-15  4.32932964101e-15  2.56177406455e-15  4.96281751633e-15  2.62474033507e-15  2.35634476184e-15  2.31380247606e-15  7.73622920136e-15  6.20300716036e-15  4.74718219836e-15 -1.98923335364e-15  6.07285204506e-15  2.51671176809e-16  2.91291123163e-15  6.13101441784e-15  1.79308269074e-15 -3.30437176529e-15  6.15401772825e-15  5.18662793031e-15  6.95828736958e-16  2.03005996687e-15  5.79852256584e-15 -3.23606176463e-15  5.14151028591e-15  5.57515944561e-16  8.69924661549e-17 -3.97801996051e-16  1.01954950115e-15 -1.90332794929e-15 -7.09792364085e-16 -4.91608963144e-16 -9.82565090276e-16  7.65593628059e-15  9.48011749796e-15  1.02164734299e-14  5.94631053615e-15  5.24614349667e-15  8.69169054269e-15  1.61897595477e-14  9.96025245291e-15  2.73152961137e-15 -3.78645595465e-15  3.29374538607e-16  1.71462858792e-15  5.4458878109e-15  6.40671259158e-15  8.46772185318e-15  7.44682428343e-15  3.71619718172e-15  2.84271179674e-15  2.35108518475e-15  4.27620764097e-15  1.07382345713e-14  6.78592663499e-15  8.62381640426e-15 -2.4047211262e-15  6.97685488086e-15  8.33414905933e-15  3.25696298009e-15  7.72251636856e-15  3.12155632026e-15  4.09380358073e-15  5.37561441168e-15  6.98440696466e-15  3.71546019481e-15  1.05297308114e-14  1.53869476754e-14  1.58198740506e-14  1.08017815058e-14  1.55763926094e-14  1.47150054962e-14  2.08117981064e-14  2.20459658305e-14  3.78328633117e-14  3.98782925126e-14  5.51966135034e-14  7.86300957159e-14  1.10624267705e-13  1.4909107426e-13  2.02097917946e-13  2.93829280492e-13  4.37679505862e-13  7.4604551909e-13  1.6944718273e-12  6.53614876363e-12  1.69772935142e-12  7.48565098182e-13  4.39330303347e-13  2.86156515572e-13  2.00541268767e-13  1.55441961864e-13  1.09933302617e-13  8.41567258192e-14  6.1081214243e-14  4.37782038181e-14  4.06011592784e-14  3.78322787705e-14  1.52518682774e-14  1.71118602008e-14  1.67007852409e-14  1.71013095826e-14  8.27545725248e-15  1.59753846139e-14  8.85124541574e-15  6.32468759263e-15  4.87892265549e-15  2.79510215293e-15  1.08727082489e-14  6.69893897024e-15  9.35004965385e-15  7.51489928228e-15  6.37218398341e-15  5.56314589512e-15  8.42745428038e-15  5.40000662524e-15
 1.02935080233e-14  8.01716807705e-15  9.86862501614e-16 -3.61591398191e-16 -3.6756980578e-16  3.05563752374e-15  4.60981848114e-15  8.0324291822e-15  7.94499025892e-15  2.37056277184e-15  4.67141841302e-15  1.1315822255e-14  1.07183782936e-14  8.64121120455e-15  9.15030970206e-15  6.12059285546e-15  4.257138344e-15  3.62094676965e-16 -4.76514730392e-15  8.62397043001e-15  4.66329559975e-15  4.84291974643e-15 -2.34636768817e-15  3.10278022206e-15  3.91747362382e-15  3.64011442245e-15  1.42012376067e-14  8.14625134188e-15  6.44745056294e-15  8.96773995161e-16  1.70600811724e-15  4.01486829813e-16  1.17160105959e-15 -4.91785794672e-16 -6.25077257496e-15 -1.8087061863e-15 -5.8758505465e-15  1.98083554502e-15  7.03103081023e-15  4.98953157374e-15  2.46997469785e-15  2.55185282432e-15  9.30815635542e-15  7.88946050396e-15  7.14096628293e-16 -4.11363165103e-15  6.23965963349e-16  8.31610461783e-15  1.34400762823e-14  3.5117927919e-15  6.71656854881e-15  7.64267976318e-15  3.4246475403e-15  6.05445313988e-16  5.17085383626e-15 -9.52877902166e-16  2.10639314485e-15  5.46976316667e-15  6.02463045927e-16 -2.31989794569e-15 -9.5056569569e-15 -2.54332099928e-15  4.27036445324e-15  2.18434865884e-15  5.31569858709e-15  6.65853706124e-15  3.50921804517e-15  5.71659552072e-15  4.31202356521e-15 -1.48919650224e-15  1.15363506672e-14  8.74649703301e-15  1.41443899414e-14  1.07968471001e-14  1.74246056434e-14  1.0612483925e-14  1.7675446239e-14  3.05186128256e-14  2.65250181851e-14  3.87005505099e-14  4.54642728608e-14  5.90494182809e-14  7.51046909459e-14  1.09208869456e-13  1.52839337272e-13  2.05698469227e-13  2.85609598168e-13  4.27461293093e-13  7.40235916438e-13  1.69772935142e-12  6.53844195383e-12  1.69977175698e-12  7.57678082652e-13  4.3362201138e-13  2.84791925803e-13  2.0450999146e-13  1.45054158428e-13  1.16084389873e-13  8.20161458631e-14  5.94985912667e-14  5.55878970724e-14  3.82879787014e-14  2.50417468194e-14  2.46957331692e-14  2.6070694743e-14  2.39740704011e-14  1.63493497154e-14  1.65370819268e-14  6.00545052062e-15  9.83142571056e-15  8.20517699176e-15  2.18929763421e-15  6.24125541842e-15  1.15030790569e-14  8.61567350227e-15  9.3585375688e-15  6.00489441334e-15  2.17113715126e-15  8.92147372418e-15  1.21171742073e-14
 9.12720373716e-15  1.33596275658e-15  7.9755923772e-15  9.01654930354e-15  1.82502537752e-15  4.41842784102e-15  5.26157986671e-15  5.03179920901e-15  1.74458116969e-15  6.90261932827e-15  2.62932984641e-15  1.95804482188e-14  4.73514989375e-15  4.22150044211e-15  4.45566420759e-15 -9.69072626325e-16  9.90873671772e-15  4.85993719719e-15 -4.46913141187e-15  1.04845327672e-14  6.60623859649e-15  3.15674518992e-16 -1.49908794541e-15  4.10848926673e-15 -6.20283599039e-16  5.52228150193e-15  4.72999287388e-15 -4.05111996023e-15 -7.25218333091e-16  5.5608579836e-15 -7.46655441602e-15 -3.35715173772e-15 -5.0411934229e-16 -8.24660173422e-17 -2.9177977472e-15  2.83680888962e-16 -8.50779293412e-16  2.27942310912e-16  2.97045454637e-15  7.91878750021e-15  3.87864107218e-15  8.55443914068e-15  2.48638429439e-15  7.47684774181e-15 -5.47816218052e-16 -4.56093814403e-16 -2.58870477791e-15 -5.13364595635e-16  8.54344900413e-15  4.92230821653e-15  1.18152952348e-14  2.25696388134e-15  4.6365766014e-15  1.85761130969e-15  6.47651449997e-15  2.26798821257e-15  3.83746934423e-15  5.28187829628e-15  5.02792831503e-15  1.43790048741e-14  8.74946970703e-15  6.98736077515e-15  7.53167676475e-15  4.16089341715e-15  7.47368273389e-15  7.91167498077e-16  8.30684552429e-16  3.23079587671e-15 -2.49091762793e-15  2.88644613156e-15  9.95990046216e-15  5.37538215774e-15  1.32385375528e-14  1.28533053885e-14  1.38260477746e-14  9.91389266194e-15  1.78177092666e-14  2.09475892357e-14  2.31390190847e-14  3.15321748694e-14  3.96670978672e-14  4.90022241248e-14  5.92758609323e-14  7.93295116528e-14  1.12399560252e-13  1.47306579554e-13  1.99854659683e-13  2.88573325779e-13  4.37571972246e-13  7.48565098182e-13  1.69977175698e-12  6.5423000665e-12  1.70385109223e-12  7.52161806316e-13  4.41495143337e-13  2.88145437768e-13  2.01355556958e-13  1.42310008575e-13  1.11774260465e-13  8.64352646489e-14  6.1262925373e-14  5.01980271159e-14  3.69575007006e-14  3.13978337438e-14  2.93033044775e-14  2.40869574533e-14  1.6610653955e-14  1.48354058823e-14  1.09357623992e-14  1.1448917936e-14  2.71662881755e-15  1.13708038584e-15  5.14373061794e-15  4.52451248741e-15  1.88711776499e-15  6.19573641494e-15  5.21661726821e-15  1.48217438326e-15  8.3110314533e-15  7.16811969232e-15
 3.33257433222e-15  6.0344435264e-15  1.01105538066e-14  7.36952969047e-15  6.56136999472e-15  1.87172944611e-16  1.47597418134e-15  6.7114567758e-15  4.99092045997e-15  3.55282407704e-15  1.21089667954e-14  8.51644109712e-15  8.3285559532e-15 -3.24980374673e-16  2.77132098409e-15  4.41036500284e-15  1.17256587659e-14  3.25710236291e-15 -1.55940666215e-15  5.96175374281e-15  3.21386914073e-15 -6.38555842252e-15  5.22740427845e-15  2.11760583651e-15  3.44192932704e-15  5.1958606904e-15  5.28886034154e-15 -3.58128585701e-16 -4.33530788518e-15  1.54585305134e-14  1.99254699467e-15  4.93556986732e-15  7.0038031971e-15  5.6466120873e-15 -2.63937875597e-16  1.29558666583e-15 -1.61850457406e-15  4.72907740864e-15  1.0873170369e-14  5.98617727927e-16  9.07196110571e-15  4.50246799068e-15  5.4527244234e-15  5.92373365068e-15  7.52242975384e-15 -2.64209650341e-15  2.13552435634e-15  9.41527708622e-15  1.3890892393e-15 -2.76377056512e-15  1.05849715256e-14  6.32418922173e-16  3.99369123682e-15  2.38239874406e-15  2.78468590918e-15  5.43087767068e-15  6.56572445665e-15  9.06244471423e-15  2.51485534347e-15  8.87695596645e-15  7.38950571184e-15  9.93467075466e-15  1.289894944e-14  5.39722167597e-15  8.81246058574e-15  8.34450159833e-15  6.86574313215e-15  1.05859453841e-14  8.34911230435e-15  9.84615474796e-15  1.85272689239e-15  5.41779265416e-15  1.34956572951e-14  1.03331477148e-14  1.84496614269e-14  8.28193308054e-15  1.85879241544e-14  2.43304148433e-14  2.02139110826e-14  2.68892221824e-14  4.04846138627e-14  3.6875114585e-14  5.00348016135e-14  5.93793988363e-14  9.12927213067e-14  1.15269781593e-13  1.45258518795e-13  2.02881049523e-13  2.83846533828e-13  4.39330303347e-13  7.57678082652e-13  1.70385109223e-12  6.51812153433e-12  1.69605719789e-12  7.53438692021e-13  4.33551831472e-13  2.88389917796e-13  2.0527641603e-13  1.4941251448e-13  1.14348185899e-13  8.01539612198e-14  5.76241494128e-14  4.66501777206e-14  4.11180577885e-14  3.09664653093e-14  2.53370088361e-14  1.96709028557e-14  2.14433153687e-14  1.63655898107e-14  1.49149875901e-14  7.71148834342e-15  1.66476708971e-15  8.50720335768e-15  6.2315574199e-15  4.41064905287e-16  6.64751084096e-15  8.15027899526e-15  3.48708652271e-15  3.19532927283e-15  7.25122706241e-15
 5.75994300076e-15 -1.96533136522e-15  4.34935628862e-15  2.77733246745e-15  2.90522507063e-15  4.68246072265e-15  1.14109772597e-14  1.21057934976e-14  5.55800226598e-15  7.85433993512e-15  1.96446731401e-15  4.46868624828e-15  6.57505926711e-15  7.14017053804e-15  1.20788469503e-15  9.02595390132e-15  1.86315646743e-14  4.75731974725e-15  6.94765453877e-16  3.75283226333e-15  1.16453723218e-14  5.43404368892e-15  8.12320904933e-15  1.12514896011e-14  3.60712152564e-15  8.82492265613e-15  3.44851041977e-15  5.53783028407e-15  6.05586120803e-15  1.26066823333e-14  2.03690006676e-15  7.14517006843e-15 -3.4036744918e-15 -6.06795845566e-15  3.73472370988e-16  3.23664376427e-15 -1.68281753866e-16 -1.60915755761e-16  3.94218658274e-15  7.44237676701e-15  2.43056130282e-15  4.08265328692e-15  2.74036682738e-16 -5.29093106456e-15  6.27646822642e-15  8.17598603543e-15  9.06017458893e-16 -3.76744968121e-16  6.52875376096e-15  6.0981794368e-16 -3.05184702314e-15 -3.31472310848e-15  1.49002458094e-15  2.99152711712e-15  8.65743971415e-16  3.39534834295e-15  1.40515274543e-15  2.11855850361e-15  6.3320731731e-15  6.13333839358e-15  4.86223036275e-15  3.32569319334e-15  9.3099884724e-16  7.40695305077e-15  1.12556318503e-14  5.21042202126e-15  1.26646445349e-14  1.41008154111e-14  1.12661233942e-14  1.5286388255e-14  7.01860585395e-15  1.52640937174e-14  1.09183938819e-14  1.04688540964e-14  1.03077772722e-14  3.71444766015e-15  1.09450804069e-14  1.58043490871e-14  2.39926103151e-14  2.13374041598e-14  2.87578259494e-14  3.9581748442e-14  4.62823406966e-14  5.32455791825e-14  6.30556055209e-14  7.8784720202e-14  1.08348764888e-13  1.35073235752e-13  1.93844338206e-13  2.86156515572e-13  4.3362201138e-13  7.52161806316e-13  1.69605719789e-12  6.56474189582e-12  1.71036166033e-12  7.48450473401e-13  4.32883468068e-13  2.95076748474e-13  2.01698289642e-13  1.57079342942e-13  1.10989426042e-13  8.13113252256e-14  5.76587995784e-14  6.15751346295e-14  4.21785297095e-14  4.20310592302e-14  3.05825003348e-14  1.78679564109e-14  2.17106945457e-14  1.35088987903e-14  1.16057292544e-14  9.65471212383e-15  1.53384388879e-14  9.60616674425e-15  4.45733801572e-15 -6.06958084774e-16  1.30025564004e-15  6.99261687284e-16  3.10354607546e-15  1.17846764778e-14
 1.4332269971e-15 -1.34028299462e-15  5.51572125431e-15  3.64783363486e-15 -1.07110775856e-15  4.68482496811e-15  6.50985232884e-15  1.18823260038e-14  1.13314036605e-16  4.38858388563e-15 -4.13559903561e-15  3.95972502244e-15  5.91594739334e-15  4.25119509828e-15  3.38286991094e-15  4.8112794395e-15  1.37017492118e-14  3.93274703687e-15  4.64992516272e-15  3.69142365422e-15  4.85584575098e-15 -3.12667852563e-16  6.03810464719e-16  1.00734928992e-14  4.68761369324e-15  1.17576209509e-16 -3.81246853501e-15  4.68729468748e-15  3.31548820013e-15  2.86058863656e-15  4.27802676409e-15  3.06220453031e-15  5.68099770706e-15  7.65632888556e-15  9.25481201222e-16 -1.30384295166e-15 -5.64788844637e-16 -1.7911110465e-15 -1.63919929184e-15 -1.01956298328e-15  3.94552563601e-15 -3.43430401686e-16  3.06422455248e-16  1.67093079924e-16  1.14337703229e-14  8.17495702946e-15  5.53895237743e-15  1.37351133528e-15  4.00250370327e-15  2.28831177324e-15  9.70455785068e-16 -6.77580184356e-16  5.46100209455e-16  1.20386759126e-14  5.94294925885e-15  6.47458628534e-15  2.2808758674e-15  2.49167014191e-15  4.67652817138e-15  1.12171249275e-14  6.64374138179e-15  7.76966566082e-15  7.35902273294e-15  5.47299853815e-15  3.56961094092e-15  3.10934772701e-15  4.23824254979e-15  1.04704642691e-14  1.0004939753e-14  6.29195716262e-15  5.90300169984e-15  1.09624092204e-14  6.12672733517e-15  2.88428056827e-15  2.99121786359e-15  1.3672886004e-14  8.6385186571e-15  1.25985262341e-14  1.10541855625e-14  1.40989952304e-14  2.1025985668e-14  2.91264605152e-14  2.71558147855e-14  3.01066511216e-14  4.35174697958e-14  6.00555554123e-14  7.86280256131e-14  1.06236599263e-13  1.39917158571e-13  2.00541268767e-13  2.84791925803e-13  4.41495143337e-13  7.53438692021e-13  1.71036166033e-12  6.54145640024e-12  1.69703627842e-12  7.50461886459e-13  4.33546835515e-13  2.82615452003e-13  1.99635335779e-13  1.4662069852e-13  1.12114932885e-13  8.22114782665e-14  6.91967730396e-14  4.91900345968e-14  3.5760283619e-14  2.8767311483e-14  2.09591484808e-14  1.99952618071e-14  1.0868829506e-14  1.50887721891e-14  1.17923591157e-14  9.77728996486e-15  9.50281028319e-15  4.15791505726e-15  3.89835384511e-15  5.91321103871e-15  1.01023243968e-15  9.93270245408e-15  6.38389016241e-15
 7.72189786119e-15  6.03508959188e-15 -4.25713450022e-16  9.6539874715e-15  4.59676686837e-15  2.44008753127e-15  7.35756989647e-15 -1.09093606668e-15 -6.44286198025e-16  1.09614886046e-14 -1.98966188889e-15  3.00506737673e-15  1.23678235311e-14  1.05643609734e-14  1.63300308701e-14  9.62094573156e-15  8.82025095723e-15  7.69968980412e-15  5.0918192487e-15 -2.72890776212e-15  3.95595556258e-15  5.89672744359e-15  3.76383065486e-15  1.49302370123e-15 -7.5702294251e-15 -9.57673370912e-16  9.27520909971e-16  3.21119317014e-15 -3.06287574685e-16 -3.49616104034e-15  1.55962625839e-15 -4.88090658711e-15 -5.67899858108e-15 -3.87656825536e-15 -1.34380151279e-15 -4.66187602606e-15  8.32850879415e-16 -2.42846071112e-15  5.10440087596e-15 -1.36375398775e-15 -1.2180138731e-15  5.88014383516e-15  1.944699523e-15  2.51803745402e-15  9.21052929491e-15  1.65154859524e-15  4.61947364741e-16 -2.0561968704e-15  6.27900973467e-15 -3.04431644712e-15  2.34380663778e-15 -1.15133045582e-16 -1.90278428938e-15  8.36016497062e-15  1.70060018048e-16 -2.72654475721e-16  5.15163714471e-15  4.96073791216e-15  7.56062518426e-15  2.6600192539e-15  4.93366077382e-16 -3.28242827462e-15  7.80080621378e-15  9.29497936384e-15  1.20226520869e-14  7.09725450947e-15  8.09707644034e-15  1.36379789778e-14  1.01530745045e-14  1.50747220607e-15  3.83958080288e-15  7.12917093261e-15  1.00273957961e-14  5.99544398213e-15  4.78367648838e-15  1.09688973729e-14 -8.84890056326e-18 -3.37479115288e-15  6.60647622414e-15  1.80483179671e-14  1.32616291644e-14  1.59981096117e-14  2.71136493533e-14  2.75990394573e-14  3.52305521541e-14  4.95964496845e-14  6.92085543757e-14  7.8106036633e-14  1.11162653358e-13  1.55441961864e-13  2.0450999146e-13  2.88145437768e-13  4.33551831472e-13  7.48450473401e-13  1.69703627842e-12  6.54077559401e-12  1.69586186925e-12  7.42606429679e-13  4.28271259859e-13  2.89169846381e-13  2.04719071895e-13  1.47393711039e-13  1.08950401828e-13  9.46420272733e-14  6.73528724084e-14  5.48987073646e-14  4.80633951684e-14  3.07143579674e-14  2.26832284119e-14  2.84364630878e-14  1.83661907936e-14  7.93319178037e-15  2.01146731283e-14  1.71323566729e-14  1.61920913259e-14  8.19648188722e-15  1.33509574415e-14  1.15706266509e-14  9.69599639257e-15  1.18868705193e-14
 1.1560223833e-14  6.20769820605e-15  7.22323973833e-15  8.17019888109e-15  4.64899481966e-15  5.38339696755e-15  7.54531029923e-15 -8.32074782162e-15  8.33980818583e-15  5.83719893752e-15  7.30739676464e-15  1.33330726588e-14  1.46850434789e-14  1.16530421187e-14  1.26246844038e-14  5.03141583574e-15  1.44811214873e-14 -2.90466965657e-15  3.18824190327e-15 -4.61185368824e-15 -9.01883281655e-17 -3.14407890632e-15  4.67493949819e-16  7.52563232974e-15 -3.67131046344e-15 -2.51146623246e-15 -1.06455570985e-15  7.20513653716e-15  8.84829810088e-16  2.00921177246e-15 -1.16360592328e-16  8.26676042323e-15  1.40745414821e-15 -2.24563081238e-15  5.85879810343e-15  4.06220059104e-15  4.69331309892e-15  1.26860922982e-15  4.35958321562e-15 -1.08497991367e-16 -2.20288785451e-15 -3.61304382725e-15  5.17853550346e-15  6.99809118059e-15  1.45851639555e-14  8.0471804066e-15 -4.45337222983e-16  2.85818815764e-15  6.07450874325e-15  5.56056097487e-15  4.67957351177e-15  2.65337690766e-15  6.64081860698e-16  1.11765519035e-14  2.03218269258e-15  4.29174119407e-15  4.18820841338e-15  1.45706974704e-15  9.6160646897e-16  6.7257404154e-15  3.41663090607e-15 -1.08222770229e-15  6.6369230454e-15 -1.41306905636e-15  3.08943168575e-15 -2.06328186184e-15  2.71659334398e-15  7.1497174794e-15  4.80505577364e-15 -1.95172607133e-15 -2.79700520702e-15  4.94489371739e-15  1.16300974936e-14  1.0180655515e-14  9.59851233896e-15  8.697326853e-15  1.18134818873e-14  4.0234782123e-15  1.12636364558e-14  1.6207377089e-14  2.00270039106e-14  1.9644960465e-14  2.2199953607e-14  2.40797636062e-14  3.27013159657e-14  4.01714964646e-14  5.12863060822e-14  5.8227513094e-14  7.90588907402e-14  1.09933302617e-13  1.45054158428e-13  2.01355556958e-13  2.88389917796e-13  4.32883468068e-13  7.50461886459e-13  1.69586186925e-12  6.50759469475e-12  1.6921826418e-12  7.48472640855e-13  4.43576585096e-13  2.91410663959e-13  2.08478514303e-13  1.5098200167e-13  1.0807496446e-13  8.90927673974e-14  6.60350868051e-14  4.74478323399e-14  4.06540972764e-14  3.08731086437e-14  3.13004251971e-14  2.16061693599e-14  1.53267334517e-14  2.3477296224e-14  2.04142517897e-14  1.2886850786e-14  7.13478637575e-15  1.38333775288e-14  7.78749141205e-15  1.15003728025e-14  1.11342415794e-14
-2.64067200646e-16  1.14921902242e-15  5.96912797262e-15 -2.25431188582e-15  6.84380674805e-15 -9.25801945092e-16  7.62408377011e-15  3.77026203847e-16  4.9665561003e-15  5.49309500432e-15  2.99380228251e-15  1.25606094129e-14  1.34944800078e-14  1.14819286615e-14  7.05392008061e-15  3.19431535493e-15  1.53514253416e-14  4.92733020432e-15  1.35245388304e-14  1.26635108334e-15  2.33531063173e-15  5.56202906831e-15  7.22895090453e-15  2.6550088641e-15 -9.13102669335e-16  2.26592673392e-15  2.8483887754e-15  6.6940370651e-15  3.31567688754e-15  5.21886454191e-15 -1.27292682286e-15  7.53230434697e-15 -3.5783808203e-15  4.88977970588e-15  6.10566803857e-15  5.28355681754e-15  3.87696723972e-15  1.02541401544e-14  5.03445186248e-15  9.18412591305e-15  7.03306150441e-15 -2.77258730529e-15  6.42917508379e-15  9.1402877206e-15  8.09966790022e-15  9.01025015452e-15  7.64447501057e-15  9.27906268635e-15  9.74754601459e-15 -6.84929392982e-16  1.13084495332e-15 -1.27938360529e-15  4.38223972167e-15  1.03397003543e-14 -1.1565106853e-16  5.67476765147e-15  3.4112355117e-15  7.96552212418e-15  3.57466438515e-15  1.88563656637e-15  8.8956313086e-15  3.80544495654e-15  6.42395821073e-16  3.13186525842e-15  8.7369915379e-15  2.58932077031e-15  8.29102136765e-16  8.31559022316e-15  8.49827443906e-16  6.56410911476e-15  3.1013840364e-15  6.3158573794e-15  7.90682213573e-15  9.58031577961e-15  2.59392433941e-15  5.51653242514e-15  1.797941277e-15  9.44946991189e-15  4.23638039644e-15  1.329914886e-14  1.74315746474e-14  1.56287927186e-14  2.03450806662e-14  1.54292277215e-14  2.49151081643e-14  3.50984015185e-14  3.69566060197e-14  4.05479836462e-14  6.09970061704e-14  8.41567258192e-14  1.16084389873e-13  1.42310008575e-13  2.0527641603e-13  2.95076748474e-13  4.33546835515e-13  7.42606429679e-13  1.6921826418e-12  6.52396482701e-12  1.6897952325e-12  7.48782954515e-13  4.29535869382e-13  2.89073583354e-13  2.01302373405e-13  1.46131213151e-13  1.05733372392e-13  7.94547348793e-14  5.8634536932e-14  4.52724101802e-14  4.09833013928e-14  3.00695928616e-14  3.12060056889e-14  2.31726735127e-14  2.81711126336e-14  1.89133468028e-14  1.33567570467e-14  8.04975834958e-15  1.51382926165e-14  1.17837514941e-14  7.59964544363e-15  9.55473289935e-15
 8.44399507858e-15  4.92531182372e-15  1.08613003992e-14  1.88271296248e-15  2.37914344181e-15  7.2930215867e-15 -2.05689866889e-15  5.3507850464e-15  1.20726015988e-14 -9.71936452276e-16  1.98543076072e-15  8.72649849456e-15  1.10281037492e-14  4.75048677327e-16  6.96522764692e-15  3.35699452918e-15  5.83506369905e-15  6.26068950978e-15  6.56194505096e-15  3.73817838401e-15  4.72626387713e-15  2.52392424124e-15  6.92692028239e-15  1.40150894125e-14 -1.44186121567e-15  1.01887254915e-14  8.8589100609e-15  5.76564210816e-15  6.8605540932e-15  2.73301457099e-15  2.8874894288e-16  8.33814227257e-15  1.41671099662e-15  1.07172359026e-14  7.34476242514e-15  4.91291897272e-15  2.62048149097e-15  4.82723802891e-15  2.6066634851e-15  5.78632431707e-15  1.9867914051e-15  5.46977750994e-15  6.37654097949e-16  1.69545335277e-15  6.10260122508e-15  4.04021420376e-15  1.13426330835e-14  5.89205780776e-15  2.0504755332e-15  2.02807271396e-15 -1.415219097e-15  6.7787053844e-15  6.09907811575e-15  8.2573072635e-15  3.97895401025e-15  6.30345671856e-15  5.37602117175e-15  8.94455041141e-15  3.18463068113e-15  2.41848724747e-15  5.56253038759e-15  3.41432750524e-15  9.8633942216e-15  1.18905565366e-14  6.43369067965e-15  5.01558702323e-15  6.27852877104e-15  4.88365551759e-15  8.62933386142e-15  1.30901967434e-14  5.57730198829e-15  1.93639732681e-15  1.12264149234e-15  5.86177171216e-15  9.11077320295e-15  4.25660127288e-15  3.0249684104e-15  5.08105467685e-15  7.46480289369e-15  2.21922353763e-14  1.47824213567e-14  1.08931643526e-14  1.02363698157e-14  1.86456924303e-14  2.00272431539e-14  2.62164539985e-14  2.97201210985e-14  3.73943537975e-14  5.10901162518e-14  6.1081214243e-14  8.20161458631e-14  1.11774260465e-13  1.4941251448e-13  2.01698289642e-13  2.82615452003e-13  4.28271259859e-13  7.48472640855e-13  1.6897952325e-12  6.50989207945e-12  1.69139480559e-12  7.40713802014e-13  4.28975452788e-13  2.79232853659e-13  2.05255826962e-13  1.46641911703e-13  1.08141668142e-13  8.33120392025e-14  6.18375007165e-14  4.50684700741e-14  3.33162203006e-14  2.78839151721e-14  2.72003352731e-14  1.99122667636e-14  1.59460330828e-14  5.96639026104e-15  8.87926880184e-16  1.11899410647e-14  6.80797902725e-15  2.02533710394e-15  5.36973449581e-15
 6.83070059551e-15  3.26570703675e-15  5.09034412269e-15  3.36543083929e-15  8.59416401669e-16 -1.10245523535e-15  3.92280805924e-15  2.48624177048e-15  3.75779151636e-15  3.35618142576e-15 -2.7318198602e-16  4.08163826659e-16  3.83597115752e-15 -1.30254727202e-15  1.0571613326e-14 -1.63816968837e-15  8.74578649418e-15  7.50939051566e-15  1.22421673047e-15  9.37775466206e-15 -3.26230418825e-15  6.00456558353e-15  4.67764406597e-15  7.18377142652e-15  3.38069614788e-15  7.68529158146e-15  6.13883490506e-15  4.85992935056e-16  8.62118535462e-15  9.05532732442e-16 -1.55035272151e-15  2.80987818235e-15 -1.52578100137e-15 -2.81293708182e-17  3.47478754119e-15  5.24417067441e-15  8.26001879571e-16  6.56876570965e-15  6.89921489608e-15  9.06340380077e-15 -4.00254885799e-17  1.02378203521e-14  9.04329291263e-15  1.0551994406e-14  7.64517867753e-15  6.11777476193e-15  1.08441721181e-15  7.28010856437e-16 -5.90111437174e-16  8.18507066518e-15  3.95601854835e-15  1.07014295685e-14  1.59854931491e-14  9.28040938881e-15  3.21458508824e-15  8.69369101059e-16 -4.56515807551e-15  5.47672070804e-15 -4.19849361463e-15  2.09840762167e-15 -1.27226553258e-15  3.10934944455e-15  9.2712111981e-15  1.00190610237e-14  7.2247519726e-15  6.69481756534e-15 -1.11875083329e-15  5.68471970499e-15  8.05547218167e-15  2.72697254264e-15  4.39997046538e-15 -2.86167753925e-15  5.08390975e-15  6.3308213211e-15  1.54022299434e-14  8.50197673687e-15  7.74364649478e-15  8.72071451429e-15  7.53831706199e-15  6.66995612921e-15  1.38884404312e-14  8.30452035133e-15  1.14587798592e-14  1.52322451977e-14  1.55327308718e-14  2.23290480522e-14  2.42546688607e-14  2.45642415429e-14  3.96175787945e-14  4.37782038181e-14  5.94985912667e-14  8.64352646489e-14  1.14348185899e-13  1.57079342942e-13  1.99635335779e-13  2.89169846381e-13  4.43576585096e-13  7.48782954515e-13  1.69139480559e-12  6.50460823261e-12  1.69564169356e-12  7.40057523247e-13  4.34017070955e-13  2.90175165682e-13  2.07277703036e-13  1.43333127957e-13  1.05238975561e-13  7.90608177096e-14  5.99508510989e-14  4.36954844148e-14  3.84228684932e-14  2.80303530379e-14  2.90026154976e-14  2.59438046912e-14  1.52034818324e-14  1.47425260196e-14  1.16715400964e-14  9.64344876841e-15  3.91557810157e-15  1.36406953826e-14
 6.64015792625e-15  6.7890470982e-15  8.46949655884e-15  1.1464197808e-15  9.24232966251e-15  1.41739452752e-14  9.13828182331e-16  2.77984171934e-15  3.28242650171e-15  1.43858281373e-15  1.29872551954e-14  1.09030895005e-14  1.3164755299e-14  8.08425543974e-15  3.37701136811e-15  1.80301804734e-15  4.37758143755e-15  3.20149777071e-15 -1.75958252881e-15 -1.67301215472e-15  4.44201337988e-15  1.02152346035e-14  1.13578543849e-14  7.57876914151e-15  5.82415120512e-15  3.48090051852e-15  5.09474807127e-16  1.37993040286e-14  1.31824512998e-14  6.39695210869e-15  8.59575948707e-15  9.36198644008e-15  3.57261523061e-15 -4.10255416212e-16 -4.05724298659e-15  1.07140924133e-14  3.30181990981e-16  3.77241862554e-15  3.11898807002e-15  3.84593183444e-15  3.05684329673e-15 -2.59625396606e-15  2.05789768099e-15  5.53714691006e-15  2.56404793878e-15 -7.70415982295e-16  6.65799740293e-17  5.61218515068e-15  5.23102810332e-15  4.44979269164e-15  1.28317341133e-14  1.22492560081e-14  6.18010478006e-15  4.33674914591e-15  2.58381694589e-17  1.30464397922e-15  5.51623691322e-15  3.71689384453e-15 -1.09489537159e-16 -1.37954108414e-15 -2.49803824399e-15  2.55841487131e-15 -8.78277408547e-17  1.72957556587e-15  1.19035757296e-15  1.0607336393e-14  7.33219433911e-15  3.92433313562e-15 -2.36790261982e-16  6.95569785282e-15  1.02180547385e-14  4.56828314848e-15  5.35790057202e-15  1.13772101683e-14  6.71070866382e-15  7.84208514027e-15  4.14573817726e-15  4.86827818015e-15  2.93511436391e-15  1.41804274337e-14  1.03401211754e-14  1.31194980257e-14  7.26195550799e-15  9.26495753773e-15  1.44321542768e-14  1.92491062884e-14  1.72207630481e-14  2.51027294769e-14  3.13350812914e-14  4.06011592784e-14  5.55878970724e-14  6.1262925373e-14  8.01539612198e-14  1.10989426042e-13  1.4662069852e-13  2.04719071895e-13  2.91410663959e-13  4.29535869382e-13  7.40713802014e-13  1.69564169356e-12  6.54049117529e-12  1.69657169882e-12  7.51447816538e-13  4.40230916789e-13  2.93376846208e-13  2.06925486435e-13  1.4762095168e-13  1.06215264344e-13  8.32992803375e-14  6.14853412869e-14  4.60360312682e-14  3.67711415294e-14  2.94049726043e-14  2.84027842007e-14  1.77573852935e-14  9.73947573372e-15  5.22512569223e-15  1.32836522517e-14  6.58884251316e-15  8.8605674539e-15
 9.34690520143e-15  8.92602055273e-15  1.41542689103e-14  3.31139041158e-15  1.00861180914e-14  8.18017125497e-15 -7.83605481248e-16  4.13105394957e-15  2.32817167851e-15  9.36549093036e-15  1.33754461157e-14  1.06244124225e-14  1.64594123367e-14  1.02189133527e-14  4.10986672694e-15  9.78081279111e-15  1.45402809649e-14  1.26567237383e-14 -2.00469057119e-15 -2.26498125169e-15  9.07166216433e-15  7.53719526572e-15  3.83574267747e-15  7.21106252794e-15  5.22759663964e-16  9.54823503567e-15  1.21198422583e-14  7.09105506765e-15  1.38296420976e-14  2.01181603276e-15  3.07553256889e-15  2.58993735452e-15  3.35674140514e-16  7.46929219605e-15  7.73006220287e-15  8.9789200901e-15  3.58845717134e-15  2.74725443961e-15  1.33907789137e-14  4.54848579157e-15  1.20998115436e-14  6.58024031482e-15  3.29311445405e-15  7.79047398662e-16  2.82746447735e-15  1.22969293986e-14 -1.69356584565e-15  5.24262304762e-15  5.23412596141e-15  4.80244428056e-15  8.2678855579e-16  4.51388102835e-15  2.18114568078e-15  6.55584844635e-15 -2.92285199053e-15 -9.90795571452e-15 -1.10978600721e-16  2.75490585419e-15  5.60722447443e-15  5.04770806315e-15  3.81659818133e-15  4.39293205362e-16  4.71473569162e-15 -3.26579627329e-15  2.02398981413e-15  3.38430267739e-15  2.79602587172e-15  5.21305249566e-15  5.85778592645e-15  5.91706392627e-15  1.34664090477e-14  6.87276125991e-15  2.67089707797e-15  6.38574582904e-15 -1.16176741739e-15  4.4123153453e-15  1.72918684824e-15 -1.55422046009e-15  8.62614692286e-15  1.18507946553e-14  2.97356974057e-15  6.69390739077e-15  3.29273086568e-15  9.88769201534e-15  1.07650177536e-14  1.34732229374e-14  2.50693296791e-14  2.37262454234e-14  2.68718604019e-14  3.78322787705e-14  3.82879787014e-14  5.01980271159e-14  5.76241494128e-14  8.13113252256e-14  1.12114932885e-13  1.47393711039e-13  2.08478514303e-13  2.89073583354e-13  4.28975452788e-13  7.40057523247e-13  1.69657169882e-12  6.5144938835e-12  1.69050691498e-12  7.49799697715e-13  4.37452276241e-13  2.89187105479e-13  2.02092182111e-13  1.48184577568e-13  1.09882840777e-13  8.64030365641e-14  6.11147547842e-14  5.67872356117e-14  4.27379382828e-14  3.318869577e-14  2.44096355759e-14  2.10241216607e-14  1.71706439961e-14  1.8298181463e-14  1.39494193589e-14  1.0330225049e-14
 1.20560354196e-14  1.07651371587e-14  1.25452714801e-14  5.50627784331e-15  6.46693210752e-15  1.16758899498e-14  3.06848284972e-15  7.34285051176e-15  2.30515610109e-15  2.29942627074e-15  6.82476124122e-15  5.79893367865e-15  8.96321160681e-15  3.76908834721e-15 -4.41926510519e-15  5.39658123023e-15  1.09538005522e-14  6.7811423887e-15  2.55764024235e-15 -1.60626820986e-15  7.8736727539e-15  5.48644325104e-15 -5.41332587695e-16  3.63201613922e-15  4.82093671638e-15  2.77785598825e-15  2.5071459778e-15  5.90528620189e-15  2.11771032577e-15 -2.08827032857e-15  5.8450097096e-15  3.33920039948e-15  4.62547305442e-15  2.93556526686e-15  6.44904618231e-15  7.36371415447e-15 -2.3948748966e-16  5.93062404675e-15  5.60727259255e-15  8.06724931023e-15 -1.92696143461e-15  4.72529771646e-15 -5.04420319648e-16  5.67687254869e-15  5.07008127723e-15  1.04533841475e-14  3.19605021955e-15  5.69596498661e-15  7.15597958116e-16  7.27419880874e-15  8.99277224348e-15  2.96475621626e-15  4.01329175479e-15  2.87855121829e-15  3.70988765985e-15  4.23873274935e-15  2.02180545147e-15  6.78964100047e-16  3.31151257553e-15 -1.79177797501e-15  8.13767887417e-15  1.03519017536e-14  5.08278217594e-15  5.61447120215e-15 -1.45019606469e-15  2.16353292338e-15  2.43488004975e-16  3.33865979575e-15  1.41615352361e-14  7.6710061249e-15  9.42624161046e-15  5.89186495895e-15  7.57575147471e-15  9.6110647964e-16  8.11082423283e-15  8.05120189119e-15  5.28042971845e-15  1.05462646189e-14  6.03437814911e-15  9.22766353833e-15  4.8524186891e-15  1.57686070972e-15 -4.50238238479e-15  5.1911149137e-15  2.69300783877e-15  1.1824027917e-14  1.21505826676e-14  1.43152800739e-14  2.0524820605e-14  1.52518682774e-14  2.50417468194e-14  3.69575007006e-14  4.66501777206e-14  5.76587995784e-14  8.22114782665e-14  1.08950401828e-13  1.5098200167e-13  2.01302373405e-13  2.79232853659e-13  4.34017070955e-13  7.51447816538e-13  1.69050691498e-12  6.5340740891e-12  1.70638425985e-12  7.52669150541e-13  4.38181863821e-13  2.87745161301e-13  2.03021322535e-13  1.43913064895e-13  1.0814957498e-13  8.49417091703e-14  5.77691134848e-14  4.62156943229e-14  3.55733535696e-14  2.460672121e-14  2.98075001534e-14  2.53644990678e-14  1.59734723999e-14  1.74688366582e-14  8.14620284208e-15
 1.24971601608e-14  1.00800696252e-14  1.25475808446e-14  1.06525029556e-14  6.38248609741e-15  3.61937338605e-15  7.75724255623e-15  1.08162371966e-14  1.52627053178e-15  9.12962554776e-15  1.32747179817e-14  1.91188413938e-15  7.65199747185e-15  1.28675549612e-14 -1.5357859757e-15  6.87955031148e-15  2.12620419226e-15  5.26864703824e-15 -4.13711822542e-15  8.68326171124e-16  5.22417388416e-15  5.34618484025e-16 -8.53819047081e-15 -1.235319377e-15 -3.19242213278e-15  1.63364986652e-15  1.92173067686e-15  6.20569015126e-15  8.21155210133e-16 -5.77250475027e-15  1.01791050246e-15  2.96292418802e-15  5.31670189455e-15 -6.8746869348e-16  3.21202028966e-15  5.06495598272e-16  6.78273462027e-15  9.39660025e-15  8.60153177447e-15  6.48807524511e-15  8.27457668912e-15  3.68747126915e-15 -7.15739740223e-16  2.4393929601e-15  3.47419657971e-15  1.05969821652e-15  4.23701613021e-15 -1.70111910915e-15 -2.3427070189e-15 -4.45100607993e-15  5.52981829154e-15  1.33833167446e-15  1.23867259991e-14  4.30039646798e-15  7.97502720715e-15  5.19587690972e-15  5.53769988078e-15  8.99426446149e-15 -5.99800241286e-15 -7.22318996477e-15  6.73425446335e-15  9.25212275586e-15 -5.0619372857e-16  2.97680153609e-15  8.58798247027e-15  6.18093493462e-15  2.88556770489e-15  1.66051324304e-14  1.01848225119e-14  4.04201860405e-15  9.45419249911e-15  1.23183755073e-14  1.94509610654e-14  4.55769557127e-15  9.75698284832e-15  4.7223420895e-15  2.99045285787e-15  1.12584046121e-14  1.0876330207e-14  1.26185081161e-16  1.41466652459e-15 -2.374027294e-16  7.32339120573e-15 -5.6664471315e-16  2.25298280502e-15  1.79449533828e-14  1.37637974618e-14  1.78894190096e-14  2.01747206547e-14  1.71118602008e-14  2.46957331692e-14  3.13978337438e-14  4.11180577885e-14  6.15751346295e-14  6.91967730396e-14  9.46420272733e-14  1.0807496446e-13  1.46131213151e-13  2.05255826962e-13  2.90175165682e-13  4.40230916789e-13  7.49799697715e-13  1.70638425985e-12  6.55412976359e-12  1.69992269772e-12  7.4844520695e-13  4.35075361408e-13  2.88839734951e-13  2.02012271462e-13  1.54822726801e-13  1.08060362986e-13  8.8826780001e-14  6.54787598827e-14  5.09202646787e-14  3.68798791717e-14  3.16012724304e-14  2.40692289013e-14  2.32603808817e-14  2.22506964033e-14  1.34893135495e-14
 1.3692622594e-14  5.36027808206e-15  1.22855698022e-14  5.58288645442e-15  6.67857604512e-15  1.09879731261e-14  7.29800741092e-15  6.92700104893e-15 -2.83739400642e-15  6.38696205227e-15  1.0216160162e-14 -1.79446378944e-15  3.40142663834e-15 -1.31022663047e-16  6.64522195502e-15  7.42597548045e-15  6.1238046425e-15  6.20975974453e-15 -7.12948456603e-16 -1.07167187093e-15  1.72996765492e-16 -7.81199693231e-16  1.35844440089e-15  6.45314766895e-16  3.17996099339e-15 -1.19090629963e-15  3.39686494879e-16  4.20352245287e-15  3.96812699105e-16  2.7404938787e-16  4.88232100107e-15  8.35156565635e-15  4.81148787372e-15 -6.26458418375e-16  2.79343362659e-15  1.4439706844e-15 -1.86854739243e-15  8.41692702782e-16  6.32935183786e-15  2.32692143977e-15  5.24769097759e-15  2.5435189755e-15 -2.79958878445e-15 -6.29522156014e-15  8.99118685306e-15  3.49023494565e-16  7.08505044557e-15  5.37653831237e-15  6.51126463168e-15  8.47494126546e-15  8.09911869733e-15  7.25730593693e-15  4.8602954911e-15  1.01605172465e-15  6.60939471545e-15  5.05996979478e-15  1.29731322653e-15 -2.94709875603e-15 -1.66729424312e-15  6.50018437665e-16  1.21994408817e-15  2.99679145312e-15  2.93748686245e-15  1.7091500364e-15  1.08924434206e-15  2.57519258637e-15  1.41548137649e-15  1.15134544006e-15  2.57969358646e-15  4.22455421537e-15  4.46395792445e-15  7.87584505046e-15  2.85245417009e-15  3.87780970413e-15 -5.10413235115e-15 -1.43455039893e-15  1.70308647024e-15  4.65486359363e-15  1.0724375306e-14 -6.06550661988e-17  6.22002935416e-15  9.26558336205e-15  1.67533818248e-14  7.59482468505e-15  7.29594781679e-15  1.38005170138e-14  6.35954897753e-15  1.43507283344e-14  2.0450829179e-14  1.67007852409e-14  2.6070694743e-14  2.93033044775e-14  3.09664653093e-14  4.21785297095e-14  4.91900345968e-14  6.73528724084e-14  8.90927673974e-14  1.05733372392e-13  1.46641911703e-13  2.07277703036e-13  2.93376846208e-13  4.37452276241e-13  7.52669150541e-13  1.69992269772e-12  6.54689545679e-12  1.70226026543e-12  7.55306289335e-13  4.43902318445e-13  2.89843185561e-13  1.99241562096e-13  1.49946810081e-13  1.12916564828e-13  8.14154755915e-14  5.64748017264e-14  4.40895515628e-14  4.17440554279e-14  3.44137217969e-14  3.31479597139e-14  1.92507738023e-14  1.88988568721e-14
 2.14032742337e-14  2.53662375104e-15  4.76601386754e-15  8.79543992677e-15  6.70967128017e-15  8.50648238145e-15  7.64000397837e-15  1.70878196827e-14  9.74936958368e-15  7.13651963721e-15 -3.21033274279e-15 -3.41179227238e-15  5.16621562456e-15 -1.60460384938e-15  3.29864856071e-15  1.29130522127e-14  5.5986804139e-15  9.77335842866e-15  5.60395220442e-15  7.26021364262e-15 -2.70404998959e-15  4.03736981595e-15  5.8095697808e-15  3.47765102323e-15  3.44297265622e-15 -2.9634431807e-15  3.86348348814e-15  7.04202076851e-15  7.5068745912e-15  1.06400434257e-14  5.85932430297e-15  7.61648241532e-15  4.35151098574e-15  3.40864434371e-15 -8.17478529946e-15 -4.04262491763e-15 -2.01345244296e-15  5.46763530203e-15  1.14925969535e-15 -7.59965059575e-15  2.20964739986e-15 -2.43990346781e-15 -6.99561172115e-16  2.99559304137e-15  5.71126078876e-15  4.5236295873e-15 -5.03442348694e-16 -8.91791467769e-16  8.31028345469e-15  3.73789049786e-15  4.32628581977e-15  5.84855888812e-15  8.31540414104e-15  9.7027953636e-15  5.06968700668e-15 -3.35103414289e-15  8.22076828415e-15  5.63645101794e-15  5.05156855334e-15  1.16506831021e-16  3.30119864817e-15  1.05816923391e-14  3.04162620259e-15  4.40336060769e-15  6.04538439183e-15  3.66027056107e-15  5.94308022616e-15  3.19920553148e-15  3.98317996604e-15  8.10582035351e-15  3.46920469301e-15  6.14909770383e-15  3.95948906382e-15  5.16187028395e-15  6.57330036211e-15  1.52053968764e-15  4.49909274108e-15  1.97438140845e-15  8.95387304556e-15  9.31808829663e-15  7.18284965378e-15  1.65901630014e-14  9.52162215171e-15  1.09470081949e-14  5.01876590369e-15  1.46198060276e-15  5.15702023281e-15  1.59980925547e-14  1.59810554992e-14  1.71013095826e-14  2.39740704011e-14  2.40869574533e-14  2.53370088361e-14  4.20310592302e-14  3.5760283619e-14  5.48987073646e-14  6.60350868051e-14  7.94547348793e-14  1.08141668142e-13  1.43333127957e-13  2.06925486435e-13  2.89187105479e-13  4.38181863821e-13  7.4844520695e-13  1.70226026543e-12  6.53063170166e-12  1.6951181153e-12  7.50452668316e-13  4.3691538777e-13  2.80132420481e-13  2.00837474563e-13  1.49659484487e-13  1.07750531973e-13  8.25629696695e-14  5.76677058679e-14  4.93480506158e-14  3.67586924859e-14  3.66064316117e-14  2.17658038864e-14  1.26091887936e-14
 2.58721098248e-14  1.42421306579e-14  1.74198103726e-14  3.75355082718e-15  5.84035390346e-15  1.38269285595e-14  3.74040239569e-15  8.59500120067e-15 -5.21712110295e-15 -4.41656123784e-16  4.09203110986e-16 -2.4079031087e-15  6.51933164247e-15  7.38172868018e-15  1.07985399484e-14  1.55810387197e-14  6.46938893086e-15  1.52437531106e-15 -1.7513177899e-15  9.16010795435e-15  5.14249373637e-16  1.0884823459e-15  7.13740260198e-16  4.73834124656e-15 -8.62209452893e-16  1.74799291189e-15 -1.90601246967e-15  4.98793092184e-15  4.52841022641e-15  7.54354015771e-15  1.52333435091e-15  3.92194506751e-15  6.55231060467e-15  6.99204159169e-15  6.88192504628e-15  3.35646725158e-15  7.32395609907e-15 -1.22882870066e-15  7.0782617974e-15 -2.92966199779e-16  1.0878617546e-16  5.44166820092e-15  2.88791850668e-15  4.89642309668e-15 -1.74015862816e-15  1.1605829217e-15  5.50057166615e-15 -1.82265219723e-15  4.45771593306e-15  3.17320288952e-15  5.60510801743e-15  7.5664758893e-15  5.92426125798e-15  3.3754107022e-15  6.07779781429e-15  6.24298036821e-15  2.58695935636e-15  5.17570228583e-15  6.23709656614e-15  4.30939310022e-15  8.52224401443e-15  1.29086412218e-14  1.1503896901e-14  9.44382808112e-15  2.56160929405e-15  3.76510798187e-15  8.62609995173e-15  3.23244032012e-15 -8.08986474114e-16  8.24736060571e-15  2.74837165649e-15  7.0487939168e-15  8.42765568085e-15  4.62748660585e-15 -1.26926111366e-15 -1.98264244293e-16 -3.21381666589e-15  1.04249408022e-15  5.02374130708e-15  6.01282886011e-15  7.40073606681e-15  1.2374278677e-15  1.38306759078e-15  1.34435162871e-14  3.49530505425e-15 -7.28525448047e-16  5.45002754461e-15  4.74790140443e-15  8.73547119414e-15  8.27545725248e-15  1.63493497154e-14  1.6610653955e-14  1.96709028557e-14  3.05825003348e-14  2.8767311483e-14  4.80633951684e-14  4.74478323399e-14  5.8634536932e-14  8.33120392025e-14  1.05238975561e-13  1.4762095168e-13  2.02092182111e-13  2.87745161301e-13  4.35075361408e-13  7.55306289335e-13  1.6951181153e-12  6.53224471678e-12  1.69913541704e-12  7.41293248511e-13  4.31479515906e-13  2.84688189285e-13  2.06554441325e-13  1.48419467493e-13  1.05327311962e-13  8.27016858198e-14  6.20978331951e-14  4.47377575949e-14  4.09677915709e-14  3.1495795824e-14  2.44241515084e-14
 2.5033699555e-14  1.81914857772e-14  2.10102267225e-14  1.20774296948e-14  1.8364203919e-14  8.95674604707e-15  2.95362700582e-15  1.97955288693e-14  1.01572200753e-14  1.35522810442e-14  9.85330277718e-15 -1.0034452576e-16  1.99443228041e-15  3.62575195952e-15  1.7055834797e-15 -7.20360217249e-16 -1.55410745933e-15  1.2661157879e-14  1.158008866e-14  8.69449053208e-15  1.65652340203e-15  6.91453073658e-15  7.61682093238e-15 -2.09690679718e-15  9.94613850121e-16 -7.06892916714e-16 -3.24618718106e-15  8.14179018699e-15  5.49409216588e-16  3.52974755835e-15  1.05188434228e-14  9.24173830078e-16  3.42141474148e-15  5.41949716323e-15  6.89979542449e-16 -9.81740946656e-15 -7.26796341226e-16  4.74218783372e-15  2.37055974481e-15  2.38027393899e-17  2.54286282269e-15  2.13385270378e-15  3.85365467279e-15 -2.57122362647e-15 -7.26262125918e-15 -2.14661279583e-15 -5.14177561063e-15  1.81679141969e-15  3.95336927397e-15  2.7556055038e-15  1.10583259786e-14  2.03235892382e-15 -8.07406887782e-16  6.69494561925e-15  8.57505035504e-15 -8.01974398469e-16  1.9915369998e-15  2.42166632769e-15  7.34550765029e-15  3.13996661461e-15  2.8760324382e-15  1.83166273112e-15  5.55303991967e-15  6.53360186695e-15  8.30473128182e-16  6.75289659477e-15  1.01837883371e-14  7.31443430087e-15  1.68655417264e-15  8.72992226353e-15  5.74558790741e-15  1.29195405163e-14  1.57002652913e-14  8.81463953705e-15  7.52346432259e-15  1.70739486218e-14  1.04210191322e-14  7.71535285188e-15  3.45084058739e-15  4.00621400815e-15  7.98518768407e-15  8.90218942186e-15  1.20485535377e-14  6.16883671829e-15  3.98654951547e-15  1.55525852787e-15  5.6180325189e-15  1.21560767766e-14  1.33590790159e-14  1.59753846139e-14  1.65370819268e-14  1.48354058823e-14  2.14433153687e-14  1.78679564109e-14  2.09591484808e-14  3.07143579674e-14  4.06540972764e-14  4.52724101802e-14  6.18375007165e-14  7.90608177096e-14  1.06215264344e-13  1.48184577568e-13  2.03021322535e-13  2.88839734951e-13  4.43902318445e-13  7.50452668316e-13  1.69913541704e-12  6.52617206545e-12  1.70312433082e-12  7.61110400346e-13  4.38135823603e-13  2.97900208731e-13  2.00903422802e-13  1.51680795017e-13  1.05041120321e-13  8.76814066286e-14  6.79430662588e-14  6.01765489685e-14  3.85122398838e-14  2.81783583508e-14
 3.06170510396e-14  1.93142797152e-14  1.66427100888e-14  1.36718160217e-14  1.64960987891e-14  9.80951811733e-15  8.4750462368e-15  1.67618679203e-14  7.98355378847e-15  7.49268005833e-15  9.6168902452e-15  7.58709476905e-15  8.56774703201e-15  2.10680000271e-15  6.82635866406e-15 -7.71220959606e-16 -2.24084520418e-15 -2.05773346343e-15 -1.49410616169e-15  4.05718055814e-15  2.71086692585e-15 -5.82649768272e-16  6.04087231722e-15  7.95759731844e-16  2.90509501152e-15  1.16051876157e-15  2.50585178576e-15  7.78611115023e-15  1.00613165557e-15 -2.47356733359e-15 -1.19211750149e-15  4.61322141871e-15 -4.24821869873e-16  2.77819422456e-15 -3.03063256053e-15 -4.4821174786e-15  3.40607207176e-15  4.18474395534e-15  1.6692633403e-15 -4.46844073645e-15 -1.19363783083e-15  1.67140999427e-15  7.359122456e-15  2.58284074149e-16 -1.79709367243e-15  4.68918491727e-15  5.97526712624e-15  1.06869326292e-14  1.0812377251e-14  3.70785029687e-15  6.31715269176e-15  7.22799725784e-15  1.15391156356e-15  4.23761443701e-15 -2.84810493036e-16  1.02632664239e-14  8.44832910607e-15  2.50176341297e-15 -5.54461580214e-15  2.69993149597e-15 -3.36879277906e-15  6.98309393407e-16 -1.15197496486e-15 -5.01401123845e-15  6.93514666147e-15  6.33336500783e-15  7.15776671206e-15  6.70015581673e-15  2.80977078855e-16  5.86336044521e-15  3.54637667466e-15  6.18681662958e-15  8.40799746314e-15  1.13399646143e-14  5.69275263776e-15  1.54934304473e-14  1.11743475881e-14  1.24494110143e-14  4.44932612943e-15  4.19450261387e-15  7.13190772145e-15  1.44423652347e-14  1.37909183944e-14  8.72586378157e-15  9.47779190076e-15  5.85577453058e-15  2.05352938352e-15  9.863898991e-15  9.47525673479e-15  8.85124541574e-15  6.00545052062e-15  1.09357623992e-14  1.63655898107e-14  2.17106945457e-14  1.99952618071e-14  2.26832284119e-14  3.08731086437e-14  4.09833013928e-14  4.50684700741e-14  5.99508510989e-14  8.32992803375e-14  1.09882840777e-13  1.43913064895e-13  2.02012271462e-13  2.89843185561e-13  4.3691538777e-13  7.41293248511e-13  1.70312433082e-12  6.53925276757e-12  1.69261987311e-12  7.46426398917e-13  4.39851875906e-13  2.83038164494e-13  1.99835204719e-13  1.57298778431e-13  1.0654596416e-13  9.02533795605e-14  6.41053460322e-14  4.35656562673e-14  4.26948659893e-14
 3.12124955333e-14  2.91174054584e-14  2.53382204674e-14  2.57939909823e-14  2.19341087724e-14  9.25600074005e-15  1.59455804819e-14  1.03565842862e-14  1.16076571739e-14  7.31670488971e-15  8.63506469703e-15  1.34361359518e-15  2.25799608205e-15  1.64955869511e-15  6.8307263083e-15  6.3708452309e-15  7.64397175929e-15  9.13419846153e-16 -2.26773557618e-15  4.54507561042e-15  3.67036266694e-15 -2.90702463854e-15  5.27648016497e-15 -8.09704340187e-17  9.27910972362e-15  2.63993205127e-15  7.21720666805e-15  1.15450025795e-14  4.94410334035e-15 -5.20720958433e-16  9.16844411976e-15  2.74719002331e-15  2.2454306843e-15  2.7965867499e-15  5.88598510523e-15 -3.82675665039e-15 -4.07442353861e-15  3.6632249785e-15  1.49073415203e-14 -2.04836950157e-16  5.48197581662e-16  2.40714818292e-15 -1.7174439358e-15  4.66060292262e-15  6.2003562537e-15 -1.59112775621e-15 -3.34777550558e-15 -4.01957342404e-16  7.29137076154e-15  7.36136483309e-15  7.31915918483e-15  4.18373224417e-15  5.11008405354e-15  3.24810079299e-15 -1.4092895033e-15  9.78094062511e-15  2.68542073975e-15  1.23297075248e-14  7.32896009543e-15 -2.51657873317e-15  6.1329327317e-16 -1.44476259771e-15  3.05362367499e-15  6.55180940799e-15  6.23321754822e-15  2.21436149439e-15  7.06588184144e-15  5.18401893202e-15  9.54093645324e-15  8.11195205769e-16  4.71714774862e-15  4.41454298272e-15  7.0819279084e-15  1.41489672177e-14  7.96577864121e-15  3.0849139926e-15  3.58454442578e-15  2.02873090559e-15  3.98297213983e-15  1.39512885297e-15  4.73489748683e-15 -2.95887289116e-16 -1.45882750373e-15  9.88097463956e-15  1.02985452672e-14  6.48625932758e-15  2.48394175858e-15  8.70278684514e-15  3.87608192948e-15  6.32468759263e-15  9.83142571056e-15  1.1448917936e-14  1.49149875901e-14  1.35088987903e-14  1.0868829506e-14  2.84364630878e-14  3.13004251971e-14  3.00695928616e-14  3.33162203006e-14  4.36954844148e-14  6.14853412869e-14  8.64030365641e-14  1.0814957498e-13  1.54822726801e-13  1.99241562096e-13  2.80132420481e-13  4.31479515906e-13  7.61110400346e-13  1.69261987311e-12  6.53593381041e-12  1.69847138833e-12  7.47141051367e-13  4.28497855731e-13  2.83701906482e-13  2.02463414819e-13  1.40085889223e-13  1.07909007041e-13  7.90201351445e-14  5.82334931103e-14  5.32000998692e-14
 4.95799210685e-14  3.82105116744e-14  3.37300894174e-14  3.19316062323e-14  2.34549115064e-14  9.27436775078e-15  1.04558997199e-14  1.86879921674e-14  1.12082645609e-14  9.17685685982e-15  1.22772626298e-14  1.1791716902e-14 -2.58221564163e-15  2.11401782962e-15 -1.78999544998e-15  6.10641301946e-15  3.49050027047e-15  6.36608821402e-15  6.45246584261e-15  1.49061092426e-15 -7.11861856969e-15  1.26992810602e-15  6.87363446626e-15  4.76900916402e-15 -4.5321276711e-15  3.41736977319e-15  2.26122282654e-15 -2.26571912393e-16  8.16223678489e-15  5.86999904021e-15  1.68793247807e-14  7.68776875529e-15  4.33009841427e-15  8.60497993208e-16  1.79198840457e-15  4.35301964881e-15  1.96162575814e-15 -1.87489693089e-15  2.04112459253e-15  2.99899312682e-15  8.67473115507e-16  1.88698595102e-16  1.38449081821e-15 -2.4194886866e-15  5.89189550546e-15 -9.52382308012e-16  8.18490724682e-16  9.40337678312e-15  4.30125644082e-15  8.030125528e-15  7.42094387923e-15  7.5006261648e-15  1.94098983749e-15  2.03678773243e-15 -2.5719370818e-15 -6.66089805861e-16  7.657967777e-15  1.24656486744e-14  5.79205470637e-15  3.89168499519e-15  1.67552299753e-15  3.31393399325e-15  7.33231424288e-15  5.36715506523e-15  8.17071172087e-15  3.14622305594e-16  7.83357834152e-15  4.54371136232e-16  4.90409608885e-15  8.31805646652e-16  3.91434537957e-15  4.27251336631e-15  4.86322523745e-15  2.51563612337e-15  1.26211070127e-14  3.6729006789e-15  4.20673690512e-15  6.50521794299e-15  6.79213718314e-15  1.57358089028e-15  4.7269943782e-16  2.99498457378e-15  1.02254590051e-14  1.29802422265e-14  4.68739210889e-15  2.65245666312e-15  1.35335965188e-15  3.0548410919e-15  1.96867364217e-15  4.87892265549e-15  8.20517699176e-15  2.71662881755e-15  7.71148834342e-15  1.16057292544e-14  1.50887721891e-14  1.83661907936e-14  2.16061693599e-14  3.12060056889e-14  2.78839151721e-14  3.84228684932e-14  4.60360312682e-14  6.11147547842e-14  8.49417091703e-14  1.08060362986e-13  1.49946810081e-13  2.00837474563e-13  2.84688189285e-13  4.38135823603e-13  7.46426398917e-13  1.69847138833e-12  6.5146698729e-12  1.69578953896e-12  7.45064411588e-13  4.35484696981e-13  2.89658489798e-13  2.02365761051e-13  1.51670883981e-13  1.05810916111e-13  7.87595758943e-14  6.042578743e-14
 6.54204298059e-14  4.9583874928e-14  4.16777212653e-14  3.43142633687e-14  1.79776939831e-14  1.52063826674e-14  1.01759683148e-14  2.10232183282e-14  1.94004429362e-14  1.09013980337e-14  1.43376368793e-14  1.81804019239e-14  1.20832745257e-14  6.66163990172e-15  8.64319505905e-15  7.50919270671e-15  1.63100829713e-15  6.84109847899e-15  2.50373639184e-15  5.39767877574e-15  4.46465932295e-15  1.07272357201e-14  4.51934113712e-15  7.53186473119e-15  7.66709076894e-15  5.23827031e-15  4.62772386228e-15 -3.45970067234e-15  4.76510884863e-15  4.96089479203e-15  9.22881017891e-15  1.07182591978e-14  5.75814509972e-15  4.05047652775e-15  3.932266612e-15  5.92282674772e-15  5.22343559604e-15  1.94415167454e-15  2.77029208141e-15 -1.86270748216e-15 -1.20550927997e-15  2.76525706817e-15  9.12732123153e-15  8.42386382287e-15  9.42295262108e-16  5.25980488365e-15  8.23597562534e-15  6.5185983364e-15  5.8407222057e-15  1.13853106473e-14  8.88313280979e-15  6.3637840081e-15  5.40839287087e-15  9.08758980191e-15 -9.00067389832e-16 -5.65480612369e-17  6.41500991556e-15  1.05927531516e-14  1.09209529651e-14  2.67294809465e-15  7.10023865547e-15  1.63181694158e-15  3.43984254303e-15  6.80865058588e-15  1.35895124397e-14  5.75180304418e-15  2.63306594972e-15  2.45927540504e-15  9.70047398851e-16  8.50317093825e-15  1.8374088112e-14  8.59685532675e-15  5.8669381773e-15  6.59213149418e-16 -2.27839586341e-16  9.99439136771e-15  2.20710835531e-15  4.45087702879e-16  1.03452044549e-15  9.74946841782e-15  5.28689664035e-15  3.9385581481e-15  1.67702705848e-15  1.45428033419e-14  1.12135054686e-14  9.31413537674e-15  1.889198803e-15  6.93163275237e-15  5.66420527927e-17  2.79510215293e-15  2.18929763421e-15  1.13708038584e-15  1.66476708971e-15  9.65471212383e-15  1.17923591157e-14  7.93319178037e-15  1.53267334517e-14  2.31726735127e-14  2.72003352731e-14  2.80303530379e-14  3.67711415294e-14  5.67872356117e-14  5.77691134848e-14  8.8826780001e-14  1.12916564828e-13  1.49659484487e-13  2.06554441325e-13  2.97900208731e-13  4.39851875906e-13  7.47141051367e-13  1.69578953896e-12  6.52230975454e-12  1.69424372512e-12  7.38507190903e-13  4.31765105946e-13  2.89404063134e-13  2.03799557912e-13  1.51340642408e-13  1.12407679234e-13  8.83019053684e-14
 8.51217050329e-14  5.84646375478e-14  4.58865671768e-14  4.4601914373e-14  2.39834167534e-14  2.4973555797e-14  1.41370768448e-14  2.51932052421e-14  1.61632455071e-14  1.68316991944e-14  1.3979876466e-14  1.3547484671e-14  3.2216152658e-15 -2.04006575043e-15  8.33886205367e-15  8.05404799227e-15  3.20984053216e-15  4.61114924166e-15  3.01167906057e-15  3.03840057291e-15  6.4654378897e-15  1.40045047721e-14  9.69729491725e-15  7.08241734539e-15 -1.21190210233e-16 -2.17458945632e-15 -1.62544320788e-16  4.66869473888e-15  1.18702002512e-14  6.70236930706e-15  8.15035896395e-16  1.4489730936e-15  5.47814146927e-15  2.53836729607e-15  4.52533308025e-15 -1.80959785806e-15  6.57478439105e-15  9.64273237061e-15 -1.92166718189e-15 -6.79792502323e-15  1.89477082688e-15  1.44496115657e-15  2.48359280768e-15  3.0868289339e-15  8.78256407314e-15  2.59392931346e-15  8.1115528598e-15  4.2054571383e-15  9.02703638567e-16  1.06872696199e-14 -3.02856089909e-15  1.01822398394e-15  9.89142318717e-15  7.6187667212e-16  3.77694162444e-15 -2.60313964051e-15 -4.00962037096e-15  4.35000680911e-15  4.9252846173e-15  4.06959807551e-15  2.92768202828e-15  1.21052264466e-14  7.04001719999e-15  2.5250132996e-15  2.61583606214e-15  5.95877803854e-15  1.21076029523e-15  8.69625465794e-15  7.98346132814e-15  5.2899035945e-15  4.5048066461e-15 -3.26582441412e-15  2.59538532495e-15 -1.43457914181e-15  2.99505177281e-15  5.2732015529e-15  3.52933591358e-15  7.33040642173e-15  1.62437950762e-14  1.85969044227e-15  3.40996502868e-15 -5.47530321734e-15  4.56888335131e-16  5.40161502283e-15  6.6661535835e-15  6.68045047815e-15  6.37431781748e-15  8.150727714e-15  4.12813656607e-15  1.08727082489e-14  6.24125541842e-15  5.14373061794e-15  8.50720335768e-15  1.53384388879e-14  9.77728996486e-15  2.01146731283e-14  2.3477296224e-14  2.81711126336e-14  1.99122667636e-14  2.90026154976e-14  2.94049726043e-14  4.27379382828e-14  4.62156943229e-14  6.54787598827e-14  8.14154755915e-14  1.07750531973e-13  1.48419467493e-13  2.00903422802e-13  2.83038164494e-13  4.28497855731e-13  7.45064411588e-13  1.69424372512e-12  6.5341295375e-12  1.6990319152e-12  7.52127253813e-13  4.34883049505e-13  2.88541873296e-13  1.99270023144e-13  1.44840311698e-13  1.08035763748e-13
 1.07412212192e-13  8.39222098508e-14  6.22756250722e-14  5.65323617258e-14  3.97419761801e-14  3.50602772729e-14  1.99694233223e-14  3.41040522083e-14  2.90035006494e-14  1.28469439396e-14  1.97212072094e-14  9.57624806231e-15  9.1605313295e-15  2.15083629683e-15  5.49886474079e-15  4.90212494408e-15  8.4592339438e-15  1.06713090042e-15  1.12882065948e-15 -6.41144550879e-15 -1.66548250123e-16  2.61378135137e-15  6.58069562491e-16  1.39393320995e-15  6.43714270846e-15 -2.16988431172e-15 -4.7686356957e-15  2.5767931963e-15  1.01143325112e-14  5.40455834928e-15  6.36758270481e-15  4.18496381425e-15  4.54838217831e-15 -1.47648170335e-15  5.54171523535e-15 -4.57801064786e-16  9.07282535784e-15  1.05820549479e-14  2.91330771184e-15 -7.05558659286e-15  4.98926934657e-15  2.26849808903e-15 -1.4729403674e-15  6.13555559599e-15  8.33209939323e-16  3.57790061066e-15  2.75361042702e-15 -8.90530071516e-16 -3.00720003315e-16  5.71191083845e-15  6.70292193908e-15  2.81269833025e-15  2.40518962213e-15  1.1400678237e-14  6.29701196502e-15  5.39221813743e-15 -1.7305556956e-16  8.69827198299e-15 -1.60830102469e-15  2.34391823953e-15  1.95362512198e-15  6.94277666019e-15 -2.71011250009e-15 -2.11682014648e-16 -2.67709641201e-16  4.79559593069e-15  9.02625182e-16 -2.98303816618e-15 -1.792160222e-15 -5.92628089159e-17 -1.60517900059e-15  5.51388698978e-16  1.06104343922e-14  9.1701432927e-15  1.23887251372e-14 -1.262733405e-15 -1.06148207181e-16  2.03044327411e-15  8.20845406417e-15  6.23728365115e-16  9.53312407219e-15  1.03117201057e-15  8.22566159881e-15  1.26577558339e-14  1.33339149929e-15  7.3312343054e-15  5.02790960393e-15  6.74610482218e-16  4.71376343989e-15  6.69893897024e-15  1.15030790569e-14  4.52451248741e-15  6.2315574199e-15  9.60616674425e-15  9.50281028319e-15  1.71323566729e-14  2.04142517897e-14  1.89133468028e-14  1.59460330828e-14  2.59438046912e-14  2.84027842007e-14  3.318869577e-14  3.55733535696e-14  5.09202646787e-14  5.64748017264e-14  8.25629696695e-14  1.05327311962e-13  1.51680795017e-13  1.99835204719e-13  2.83701906482e-13  4.35484696981e-13  7.38507190903e-13  1.6990319152e-12  6.53024138692e-12  1.70700330183e-12  7.43226553101e-13  4.35955432579e-13  2.88213844179e-13  2.07079807757e-13  1.44960124188e-13
 1.42897037643e-13  1.15833061257e-13  9.15681518028e-14  6.78392071839e-14  5.61816293902e-14  5.21008049795e-14  3.01614023955e-14  2.27527115808e-14  1.83091683554e-14  1.49353369594e-14  1.00610715005e-14  2.30374705681e-15  2.85946824405e-15  1.23520917921e-14  4.42405485848e-15  3.51456322514e-15  1.18749903696e-14  1.60997558139e-14  3.51798125041e-15  2.70238879864e-15  1.03682088829e-14  5.02830831821e-15  2.33980511348e-15 -3.7720299384e-15  5.22274318657e-16  3.28299961293e-15 -4.93206767391e-16 -3.105236488e-15  9.5474990747e-15  4.61617756122e-15  4.21512428247e-15  1.06900885313e-15  3.25048484133e-15  2.13420785583e-15  4.51273223371e-15  1.81222300789e-15  1.11670719602e-14  7.73174957967e-15  1.70741062251e-15  2.67969698976e-15  8.88080773017e-15  6.28285767384e-15  1.23076526293e-14  1.02835386779e-14  7.89682919255e-15  2.17669735278e-15  5.5143679709e-15  2.72111770138e-15  7.41768514403e-15 -3.00454619747e-15  6.30060168255e-15  2.7038251818e-15  9.68405257514e-15  3.98234688874e-15  5.06688427938e-15  1.31465184405e-14  9.56495558207e-15  3.53627191212e-15  5.00749071069e-15  4.17260083813e-15  3.11059761842e-15  4.25050660525e-15 -4.73295983186e-16  2.99666254621e-15  5.04212817311e-15 -6.37771109109e-16 -2.7008762516e-16 -3.9942463031e-15 -3.35335286627e-16 -4.43849701208e-15  4.94504709402e-17  5.15167305216e-15  4.87676860386e-15  1.52944511972e-15  9.24349745798e-16 -4.28069517432e-15  4.18708581601e-16  1.7276870052e-16  3.95437129904e-15  1.65919174285e-15  7.65801818017e-15 -1.52156580863e-15  3.80263467213e-15  1.73011638642e-14  6.67119624724e-15  7.81241758334e-15  1.69463655266e-14  7.16296093923e-15  1.99977868936e-14  9.35004965385e-15  8.61567350227e-15  1.88711776499e-15  4.41064905287e-16  4.45733801572e-15  4.15791505726e-15  1.61920913259e-14  1.2886850786e-14  1.33567570467e-14  5.96639026104e-15  1.52034818324e-14  1.77573852935e-14  2.44096355759e-14  2.460672121e-14  3.68798791717e-14  4.40895515628e-14  5.76677058679e-14  8.27016858198e-14  1.05041120321e-13  1.57298778431e-13  2.02463414819e-13  2.89658489798e-13  4.31765105946e-13  7.52127253813e-13  1.70700330183e-12  6.55710702501e-12  1.70364034238e-12  7.54208569827e-13  4.37590914987e-13  2.84451464915e-13  1.99221224078e-13
 1.99636043723e-13  1.52111422589e-13  1.10418513232e-13  8.62985934986e-14  6.27118905323e-14  4.88400654528e-14  4.25254970843e-14  3.28403563032e-14  2.44238508823e-14  2.18785660176e-14  2.30254833603e-14  1.88844059819e-14  7.21406084293e-15  8.51841157656e-15  8.26891774471e-15  7.10329747253e-15  8.38321460704e-15  1.12254746379e-14  1.17302646378e-14 -5.57833849898e-16  1.28581182149e-14  4.91560391789e-15  9.29711044649e-15  3.85787146204e-15  4.8320488408e-15  8.63701645768e-15  1.13369417979e-17  4.88154306913e-15  3.90785483511e-15  2.71266471435e-15  1.3060981714e-14  5.06204775752e-15  4.71412365928e-15  1.13625318696e-14  7.64907351236e-15 -1.58038380766e-15 -4.44195492938e-16 -3.39924489771e-15  1.77109677083e-15 -1.37779206559e-15  2.24095260509e-15  1.33192377686e-15  3.72612987286e-15  4.17324626354e-15  9.55134078906e-15  3.9288027759e-15  3.0305920609e-15  7.16993539318e-15  1.33826990696e-14  9.91718439734e-15  7.03041881817e-16  5.08790692518e-15  1.19594677855e-14  3.9832576942e-15 -9.06601694332e-15  1.2079385199e-14  8.68615408191e-15  4.46737355481e-15  2.79402759645e-15 -1.1611208653e-15  8.19695932888e-15  2.59383214911e-15  6.80312921016e-15 -2.22179328926e-16  2.3963969704e-15  3.67155889549e-15  4.86629129989e-15  3.90401653207e-15  1.54819617113e-15 -9.4975352791e-17  6.2228959171e-15  7.28039612876e-15  3.13590448923e-15  2.65444764526e-15  1.88108418611e-15 -6.10811813669e-15 -1.24690984107e-15 -6.82362327687e-16  1.21252505654e-14  7.10098779093e-15  4.29902774692e-15 -3.99237628788e-15  2.60478967799e-15  1.22246802051e-14  1.27838918163e-14  4.01918832883e-15  6.51312253176e-16 -4.82110200804e-16  3.1621310683e-15  7.51489928228e-15  9.3585375688e-15  6.19573641494e-15  6.64751084096e-15 -6.06958084774e-16  3.89835384511e-15  8.19648188722e-15  7.13478637575e-15  8.04975834958e-15  8.87926880184e-16  1.47425260196e-14  9.73947573372e-15  2.10241216607e-14  2.98075001534e-14  3.16012724304e-14  4.17440554279e-14  4.93480506158e-14  6.20978331951e-14  8.76814066286e-14  1.0654596416e-13  1.40085889223e-13  2.02365761051e-13  2.89404063134e-13  4.34883049505e-13  7.43226553101e-13  1.70364034238e-12  6.52591565276e-12  1.70026577532e-12  7.52915310371e-13  4.36937091826e-13  2.89082537755e-13
 2.8196033012e-13  2.06895218881e-13  1.48048779108e-13  1.10431307377e-13  8.40677841601e-14  7.06911229675e-14  5.213799327e-14  3.90111947247e-14  3.71921230815e-14  2.68331579672e-14  1.82384486051e-14  1.94181271514e-14  1.25842944793e-14  1.26676536743e-14  1.42576709534e-14  9.7048061509e-15  1.26514046813e-14  1.51050869869e-14  2.83442659115e-15  9.4737335294e-15  7.01127656672e-15  7.03569044197e-16  1.53301874804e-15  5.7039009197e-16  1.58667050224e-14  6.51915341528e-15  5.06211284946e-15  4.53158351101e-15  5.02675218318e-15  5.8302547246e-15  5.92854721436e-15  5.23313545919e-16  8.23179741083e-16 -1.53040827454e-15  7.34385350819e-15 -5.33815598511e-16  4.04708086609e-15  9.63745757565e-15 -2.30451097736e-15  1.4553584224e-16  7.77520576175e-15  2.45146115568e-15  1.19742904202e-15  7.0752862572e-15  5.77723463023e-15  9.31855370473e-16  6.71222651481e-15  5.89574544039e-15 -2.39078032661e-15  3.65854211367e-15 -2.00473824405e-15  8.21963684616e-15  1.33064563568e-14  2.30019551044e-15  1.37319466142e-15  7.12716061235e-15  1.20117721232e-14  4.72638209265e-15 -2.17696589961e-15  3.36644457981e-15  1.12375207778e-14  5.91720980451e-15  7.77846058244e-15  7.41688215147e-15  2.69224564021e-15 -5.33129021008e-15 -6.47414551386e-16  3.25509811811e-15  6.50944077412e-15 -1.90583125686e-15  3.93577347619e-15  5.05142785657e-16 -5.33683602189e-15 -5.8054590136e-15 -3.85347498754e-15  4.92656384346e-15  3.58577553336e-15  9.72539457246e-16  6.51572478267e-15  4.56108097855e-15  4.78599950444e-18  1.45058995113e-15  3.12942641185e-15  9.14349888328e-15  5.1261987267e-15  6.29518756719e-16  2.77195907988e-15  9.18846888819e-15  1.01807867908e-14  6.37218398341e-15  6.00489441334e-15  5.21661726821e-15  8.15027899526e-15  1.30025564004e-15  5.91321103871e-15  1.33509574415e-14  1.38333775288e-14  1.51382926165e-14  1.11899410647e-14  1.16715400964e-14  5.22512569223e-15  1.71706439961e-14  2.53644990678e-14  2.40692289013e-14  3.44137217969e-14  3.67586924859e-14  4.47377575949e-14  6.79430662588e-14  9.02533795605e-14  1.07909007041e-13  1.51670883981e-13  2.03799557912e-13  2.88541873296e-13  4.35955432579e-13  7.54208569827e-13  1.70026577532e-12  6.53071971174e-12  1.70081369726e-12  7.44475142735e-13  4.33625959772e-13
 4.34012680279e-13  2.86277744887e-13  2.04365080197e-13  1.43383701695e-13  1.09330088096e-13  8.05935052406e-14  6.52448966461e-14  5.43409647431e-14  3.64751245514e-14  2.56495188877e-14  1.5246397972e-14  2.12111493935e-14  1.59732644137e-14  9.79239187161e-15  1.44689773161e-14  9.78859629217e-15  1.44509706598e-14  1.11006118761e-14  1.2285763991e-14  4.09580859293e-15  8.82281529842e-15  3.23789880925e-15 -4.15366470361e-15 -3.52708422019e-15  3.66477136467e-15 -2.01820765702e-15  1.36900345044e-15  3.84613629467e-15  3.77299880268e-15 -1.66263504616e-15  7.9280355565e-16  2.71150949964e-15 -3.01607170349e-15  7.12435077082e-16  7.73189082777e-15  4.8038549264e-15  7.52116519282e-15  5.05457899532e-15  3.09383251494e-16  3.43284986706e-15 -5.92738689241e-15 -4.6627517245e-15 -6.11104152149e-15  7.29989852281e-15  5.96867479574e-15  2.76895140438e-15  7.69412810551e-15  1.06573774335e-14  4.21618861222e-15  5.66127529685e-15  8.90001304522e-15  5.79591594396e-15  6.95541832768e-15  3.52783614236e-15 -4.20540771038e-15 -7.76051696096e-15  5.59068101317e-15 -3.82380356871e-15  7.54608408747e-15  5.76313665787e-15  5.51947935164e-15  4.5771271711e-15  6.58520605289e-15  2.12198238274e-15  8.83983302055e-15  2.426608619e-15  2.05772753086e-15  3.51745112103e-15  3.8159936197e-15  3.88758341552e-15  5.54275496086e-15  2.35002912387e-15  5.24673743787e-15  4.97505213314e-15 -7.50428399103e-15  2.7891705107e-15 -7.16834823429e-16  8.99174709941e-17  6.50741664347e-15  3.56391916865e-16 -3.87486559875e-16 -2.47539065493e-15  6.34688727736e-15  8.62673694628e-15  4.25913727704e-15  1.43405751521e-15  6.05371881986e-15  6.40990590315e-15  1.58918814312e-14  5.56314589512e-15  2.17113715126e-15  1.48217438326e-15  3.48708652271e-15  6.99261687284e-16  1.01023243968e-15  1.15706266509e-14  7.78749141205e-15  1.17837514941e-14  6.80797902725e-15  9.64344876841e-15  1.32836522517e-14  1.8298181463e-14  1.59734723999e-14  2.32603808817e-14  3.31479597139e-14  3.66064316117e-14  4.09677915709e-14  6.01765489685e-14  6.41053460322e-14  7.90201351445e-14  1.05810916111e-13  1.51340642408e-13  1.99270023144e-13  2.88213844179e-13  4.37590914987e-13  7.52915310371e-13  1.70081369726e-12  6.54386930647e-12  1.69741062865e-12  7.40990308869e-13
 7.44032127739e-13  4.30548682036e-13  2.90301121011e-13  1.93221084845e-13  1.40790462646e-13  1.05306863969e-13  8.41777703897e-14  7.24935771457e-14  5.05245297105e-14  3.81892405535e-14  3.64707528443e-14  3.32107100154e-14  2.58467020025e-14  2.75339065318e-14  1.90068174153e-14  1.86315426776e-14  2.411657441e-14  1.543425123e-14  9.80033444084e-15 -6.70866678522e-16  4.03522117882e-15  4.59416975933e-15  7.62252032548e-15  4.36838714353e-15  6.83221404735e-15  8.79022767066e-16  9.20190711959e-15 -1.84277383825e-15  1.23825922453e-15 -1.3931321311e-15  3.17527419762e-15 -6.28534781487e-16  9.24992581482e-15  5.08018105571e-15 -4.54346022791e-15  6.56150158614e-16  1.58469015549e-14  1.6242786878e-14  2.37042435092e-15 -1.21275697037e-15  5.65091004983e-15  8.61444097318e-15  5.65962085987e-15  4.05518682858e-15  4.02014671033e-15  5.70122978211e-15 -1.06000317628e-15 -8.02093819268e-16  1.37904401276e-15  1.74240826326e-16  2.79244863764e-15  2.75598496824e-15  3.9883124514e-15  9.73539985528e-16 -4.68213232348e-15 -3.76767883579e-15  3.89987459536e-15  5.62120641303e-15  1.1215561227e-14  1.19883076962e-14  1.00871914542e-14  3.98731753257e-15  9.84375134231e-15 -5.77094661456e-16  1.11107182323e-14  1.86496392677e-15  6.12790460407e-15  6.20472250588e-15  3.63033598628e-15  1.8742292263e-15  1.41765405394e-15 -2.1935739881e-15 -3.642512804e-15  9.20511564744e-15  1.00896165068e-15 -2.43144812289e-15  3.49103622389e-15 -6.58510155162e-16  3.76256543313e-15  4.14608610917e-15  5.78693818788e-15  3.16510937716e-15 -2.85241084372e-16  8.05556185516e-15  4.5041282409e-15  2.12721412934e-16  5.4363099108e-15  1.43552791679e-14  1.09745912689e-14  8.42745428038e-15  8.92147372418e-15  8.3110314533e-15  3.19532927283e-15  3.10354607546e-15  9.93270245408e-15  9.69599639257e-15  1.15003728025e-14  7.59964544363e-15  2.02533710394e-15  3.91557810157e-15  6.58884251316e-15  1.39494193589e-14  1.74688366582e-14  2.22506964033e-14  1.92507738023e-14  2.17658038864e-14  3.1495795824e-14  3.85122398838e-14  4.35656562673e-14  5.82334931103e-14  7.87595758943e-14  1.12407679234e-13  1.44840311698e-13  2.07079807757e-13  2.84451464915e-13  4.36937091826e-13  7.44475142735e-13  1.69741062865e-12  6.53580837175e-12  1.6927399585e-12
 1.70045633412e-12  7.46698789154e-13  4.39288850897e-13  2.8737185317e-13  1.99664373376e-13  1.49486886779e-13  1.16734956383e-13  8.81505057959e-14  5.90105175349e-14  4.35385933991e-14  3.60483906178e-14  3.02673103943e-14  2.86074943907e-14  1.69374788259e-14  8.74882695232e-15  1.68060740061e-14  1.68940160692e-14  1.30258489261e-14  4.19416862773e-15  2.42749117162e-15  1.25861032947e-14  1.84870108893e-15  4.18791659133e-15 -5.43111149881e-15 -1.70909986346e-16 -1.17702562351e-16  1.21041294028e-14 -3.45638349217e-15  5.92906260366e-15  9.84212580916e-15  2.4837699613e-15 -7.39248843154e-16  6.29488274605e-15  5.59001732678e-15  6.14157446341e-16 -1.94651280038e-15  3.96728969508e-15  4.93892081344e-15  2.79072711151e-15 -6.13385465591e-15  9.69137837525e-16 -6.70923365711e-17 -5.0062082003e-16 -5.63827700511e-15  2.309881825e-15  1.13073988623e-15  2.41993563966e-15  2.07732288848e-15  5.57627594064e-15  3.22985054285e-15 -1.70068104142e-15  8.07512615129e-15  1.04662934676e-14  7.95050267353e-15  5.58808331892e-15 -2.60017187202e-15  9.79424549549e-15  2.65821965873e-15  5.26255786902e-15  4.37254558458e-15  7.00880524096e-15  1.11227238919e-14  1.23337936118e-14  6.30365967575e-15  6.30198272855e-15  7.98226763201e-15  2.41004002202e-15  1.28221981109e-14  3.24882183075e-15  4.26828660814e-15  2.1807587177e-15  4.10723722017e-16 -1.50569620481e-15  3.50099789482e-15  7.51197926473e-15  2.77371813415e-16 -5.15855981953e-15  1.36924789545e-15  1.32070469262e-15  5.01123869166e-15  3.61546018892e-15  2.84193194462e-15  2.35849101216e-15  1.95954075179e-15  3.43441294778e-15  2.41612244295e-15  2.95853425429e-15  7.34905121756e-15  6.53687121402e-15  5.40000662524e-15  1.21171742073e-14  7.16811969232e-15  7.25122706241e-15  1.17846764778e-14  6.38389016241e-15  1.18868705193e-14  1.11342415794e-14  9.55473289935e-15  5.36973449581e-15  1.36406953826e-14  8.8605674539e-15  1.0330225049e-14  8.14620284208e-15  1.34893135495e-14  1.88988568721e-14  1.26091887936e-14  2.44241515084e-14  2.81783583508e-14  4.26948659893e-14  5.32000998692e-14  6.042578743e-14  8.83019053684e-14  1.08035763748e-13  1.44960124188e-13  1.99221224078e-13  2.89082537755e-13  4.33625959772e-13  7.40990308869e-13  1.6927399585e-12  6.51322617559e-12


==> anc/correlator_b14_Nt13_dist19.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95  96  97  98  99  100  101  102  103  104  105  106  107  108  109  110  111  112  113  114  115  116  117  118  119
 5.07519180122e-05  5.29315042696e-05  5.29593142874e-05  4.24993744726e-05  3.49599796069e-05  3.17074557229e-05  2.85273827531e-05  1.91971606673e-05  2.1408353216e-05  1.67144062697e-05  4.92003850154e-06  4.93826415968e-06  1.10343985819e-05  7.01550282904e-06  5.62117415554e-06  4.7727243685e-06  2.27224808756e-06  4.71062226923e-06 -6.78436394008e-07 -5.63008061467e-07  2.92717355904e-06 -3.12695870863e-06  5.19437677956e-06 -2.1862837831e-06  1.15458083271e-06 -4.15680666594e-06  1.40118140309e-06  5.24671370976e-06  1.83988654663e-06 -7.74559656636e-07  5.9045106172e-06  1.03577677193e-06 -2.85306499255e-06 -4.19275418755e-07 -1.05590085715e-06 -1.11762941087e-06  2.53837592003e-07  3.71427818373e-06 -1.94887181642e-06 -8.28845723937e-07 -2.64760150998e-07  3.50546846198e-06  5.90816993179e-07  3.03105026528e-06 -1.50336092332e-06  5.65762552419e-06 -1.15871166808e-06  3.67061686318e-06 -9.41292268982e-07 -2.52181889048e-06  1.7815140338e-06 -2.74193944181e-06 -6.50560712382e-06 -6.17467500198e-06  2.33697941237e-06 -5.10138246398e-07 -2.64521328612e-07  1.46882929697e-06  1.50998719996e-06  3.34388304044e-06  2.57270341175e-06  9.79972285554e-07  3.39424692574e-06 -5.7249937009e-06 -1.02718337183e-06  2.58146022666e-06 -3.67359934566e-06  2.43906191686e-07  9.39988715833e-07 -4.3975355919e-06 -2.78244843041e-06  7.119860113e-07  3.42515470481e-06  3.75603792269e-06  1.02504306794e-06 -3.0901407434e-06  9.47779080236e-07 -1.08205073837e-07 -2.98264620633e-06 -4.74889919618e-06 -6.47441035093e-07  7.33479397558e-07 -3.20504225239e-07  1.75234927967e-06 -3.33827102501e-06 -1.99630802514e-06 -1.67282625512e-06  2.59701834632e-06  3.16304634395e-06  4.14716698085e-06 -4.69070663948e-06  3.50824804304e-07 -1.64547189784e-06 -3.15405031783e-06  5.06908649672e-06  1.87922608386e-06 -8.8327184536e-07  7.36209114231e-07  5.35971139138e-07 -2.02187645678e-06  2.10389790051e-06  1.47255841437e-08  1.1925633649e-06  2.01737247091e-06  3.13948362239e-06  1.92942505205e-06  6.03598714285e-06  6.44719989242e-06  6.93328538101e-06  7.22075237629e-06  6.56660976132e-06  1.55206067478e-05  1.31970296798e-05  2.00211858657e-05  2.87592068065e-05  2.93668178761e-05  4.0756849503e-05  5.06166578219e-05  5.38516254052e-05  4.79779404624e-05
 0.50772486387  0.506632717737  0.507061319731  0.507415667791  0.50630144012  0.507340328191  0.507467862343  0.505322248921  0.5059569512  0.509021362427  0.508225509116  0.50592345498  0.505655368626  0.506648290987  0.50778556681  0.506251077499  0.506732784171  0.507100535729  0.506076893634  0.50616152901  0.505126982976  0.50772830301  0.506681201632  0.506834569613  0.50715572209  0.508520140734  0.507156075395  0.509329669457  0.50590681179  0.507113994166  0.50662929595  0.508010285118  0.505776548996  0.50749882159  0.506099908303  0.504769607273  0.506388275034  0.506793034325  0.505936908719  0.50649622465  0.507099376925  0.505126875161  0.506251620173  0.506930271081  0.508671500573  0.507473448812  0.506564717007  0.508287276321  0.507585502865  0.507071154667  0.505479276959  0.507591521899  0.507483434433  0.507583907926  0.508145318906  0.507375009746  0.507283029472  0.50804838516  0.508735307525  0.50717783728  0.507422839139  0.508919117523  0.50590803479  0.50809629464  0.505254663992  0.508418207822  0.506444296391  0.508286313743  0.506885707805  0.505490057977  0.507358329434  0.506754884189  0.506793341871  0.506512788671  0.508814926909  0.506004472193  0.50567957941  0.506590937434  0.506294250625  0.506676058033  0.504791152986  0.506376689445  0.505773113804  0.507909675595  0.506486054911  0.507709832609  0.508187029458  0.505595322684  0.504772948691  0.506477705336  0.506950542111  0.506634309047  0.508615580247  0.506662686027  0.505265259451  0.507898248945  0.506907302148  0.50733509038  0.50766480051  0.505856278145  0.507409853968  0.507133176781  0.506184179155  0.507042157674  0.50602968763  0.50463082766  0.50528420663  0.506711420076  0.507731883764  0.507915794059  0.506366798209  0.507655419615  0.507350911049  0.508889031228  0.506797595065  0.507731585407  0.507228156993  0.506154526912  0.507915432133  0.506072830178
 1.00301461864e-11  2.61021323076e-12  1.15720576514e-12  6.69936514386e-13  4.34834498981e-13  3.10208915458e-13  2.11084854442e-13  1.79180878759e-13  1.22338605464e-13  9.51813292364e-14  7.55371368972e-14  5.70815018174e-14  4.65355557648e-14  2.97991491135e-14  2.47150126895e-14  3.43377732315e-14  2.50965948502e-14  1.87001079625e-14  9.71390972824e-15  6.02343539822e-15  4.04265022891e-15 -5.19912340627e-15  2.69711152549e-15  5.77029840098e-15  7.9638729195e-15  1.63128543278e-14  2.71182038623e-15  8.20416461035e-15 -1.64239878556e-15  4.94140076552e-15  2.00565801346e-15  1.29915658361e-14 -2.38618426553e-15 -1.270541471e-16  1.28184043811e-15 -6.77315700262e-15 -4.75689979846e-15  6.82794843098e-15 -2.7955816461e-15 -1.02362779431e-15 -5.71248863519e-16  1.57935646431e-16 -1.2003406448e-15 -5.80939691198e-15  4.56577005487e-16 -3.22834831518e-15  1.25538143987e-15  7.31187178447e-15 -5.94597836356e-15 -1.24528004077e-14 -4.01437387717e-15 -1.13637225662e-14 -9.42092680671e-15 -1.04941656186e-15  1.32167533135e-15  1.18858957951e-14  9.30425240073e-15  4.67891776107e-15  1.81029524739e-14  8.20962826213e-15  1.39742355698e-14  5.64381342817e-15  3.8053870287e-15  6.81557083675e-15 -3.38274472917e-15  1.84965250386e-15  1.23006913898e-14  6.79912362368e-15 -3.71646349716e-15  3.59956494907e-15 -1.99538830109e-15 -1.57948565415e-15  2.30801440968e-15  7.81574214917e-15  4.57827313416e-15 -5.15938744472e-15 -5.4079812709e-15  1.8423776784e-15 -5.12109323937e-15  1.26828100315e-16  1.53881226621e-14  4.77820262149e-15  4.93882753453e-15  2.09121179845e-15  3.08169943077e-15  5.02232003618e-15  6.30349130696e-15  9.42531665212e-15  4.58724344039e-15  1.20750838904e-14  9.44896345563e-16  9.10230181972e-15  9.89715929572e-15  1.28875345057e-15  9.18156342161e-15  1.01902537303e-14  1.32131364025e-14 -5.15216984657e-15  3.38421810465e-16  2.63244981069e-15  4.70552113403e-15  1.20634910989e-14  1.56639045498e-14  2.4177886302e-14  2.9864722921e-14  2.52018707951e-14  2.23327369474e-14  3.06016274933e-14  5.15722818114e-14  7.20106741929e-14  7.6243115786e-14  9.75977855554e-14  1.3607247787e-13  1.72570365083e-13  2.36271753198e-13  3.16217109566e-13  4.31767822241e-13  6.68404239037e-13  1.14083144312e-12  2.60941112301e-12
 2.61021323076e-12  1.00239854384e-11  2.61621631918e-12  1.14808067851e-12  6.59043738325e-13  4.502788528e-13  3.09317492781e-13  2.3852605105e-13  1.69434103275e-13  1.20302424589e-13  9.38098101616e-14  8.27321234509e-14  4.9759359482e-14  5.04207839078e-14  4.8399372298e-14  3.9356832611e-14  2.87536461281e-14  2.67675569078e-14  2.25684084384e-14  1.04883085734e-14  2.10454433326e-14 -2.74142698512e-15  4.80984049179e-15  2.09017160314e-14  1.10099910403e-14  2.21958245986e-14  8.09712377201e-15  6.54731542011e-15  8.23188827148e-15  1.09267179606e-14  8.21182693153e-15  2.46687074287e-15  5.71726043502e-15  2.15665724269e-15 -1.24782082403e-15 -4.11780566201e-15 -2.38818159242e-15  6.79651476716e-15  4.70390520236e-15 -3.31139390185e-15  2.55295511185e-15  8.85187950305e-15  6.15032617175e-15  5.96141951462e-15 -1.20614096938e-14 -4.34282149432e-15  8.1630165659e-15  8.66509210064e-15  1.37208727234e-14  1.15420028243e-14  9.09779637006e-15 -5.86185184812e-16 -1.14550910313e-14 -7.19531773827e-15 -1.28325007845e-15  3.96504967615e-15 -3.68455587775e-15  1.39702482322e-14 -1.43127005028e-16 -1.09638590639e-15  1.39534106387e-15  9.72245784078e-15  4.41716184339e-15  1.28271876247e-14 -1.60887251855e-15  5.44518663479e-15  6.47128745751e-15 -1.05953507327e-15 -5.08537031199e-15  2.68557809758e-15  7.82990029117e-15  9.77858205423e-15  5.44962845336e-15  6.50254272184e-15 -1.80555337349e-15  9.11467650957e-16  6.26253138331e-15  7.69392186143e-15  9.05359782245e-15  7.34343848098e-16  8.73697110988e-15  1.48135326089e-14 -6.81893491601e-15  2.21194101696e-15  2.4555218428e-15  8.75410087504e-15  8.95310442287e-15 -3.22945755459e-16  2.61437411934e-15  9.34234365857e-15 -4.20225772845e-15  8.7029792823e-15  5.94349398362e-15 -2.94879259928e-15 -8.60366750397e-15  8.95963766736e-15  2.17869524314e-14  1.19138235843e-14 -1.26707450654e-15 -5.206962508e-15 -3.16222987016e-15  1.19216708137e-14  1.50991501199e-14  2.10226837462e-14  2.33969301129e-14  1.42926818367e-14  1.4770947921e-14  3.46185727874e-14  4.15164600185e-14  4.15117674807e-14  6.54231147779e-14  7.90942792137e-14  1.10028329711e-13  1.34889066642e-13  1.76229635504e-13  2.32354451702e-13  3.02645456458e-13  4.43744671704e-13  6.63259000767e-13  1.14174110812e-12
 1.15720576514e-12  2.61621631918e-12  1.00294788349e-11  2.59644729621e-12  1.14415845778e-12  6.64169950926e-13  4.42999945714e-13  3.07388911833e-13  2.32018883526e-13  1.57254943573e-13  1.23098839436e-13  9.35472936355e-14  6.41004835634e-14  6.84212712165e-14  4.90207483866e-14  3.47588663927e-14  2.05218675938e-14  2.51293295519e-14  2.40386102672e-14  1.74583028922e-14  4.39495667825e-15  8.51926004229e-15  8.79753768063e-15  1.00349390919e-15  1.23318039903e-15  8.80157564173e-15  6.32477318559e-15  9.51286517116e-15  4.62185559011e-15  1.06348302846e-14  2.06840340545e-14  1.97186546936e-14  2.9382295325e-14  1.32928527834e-14  4.79947480772e-15  1.83472906636e-15 -2.84642599013e-16 -7.23296450207e-15  5.42430883472e-15 -9.47981886504e-16 -1.69917040578e-15  3.47256102676e-16 -5.87846338377e-15 -8.12371775214e-15 -1.24141460382e-16 -6.38709633961e-15 -4.35084654195e-15  8.66722424906e-15  4.14881289577e-15 -4.94398665169e-15  1.01040975485e-14 -1.74840692286e-15 -6.77318840184e-15 -1.08556588316e-14  3.70060688078e-15 -3.24928978272e-15  1.15406471082e-15  9.93415429606e-15  5.30991908678e-15  2.63322506723e-15  7.16602362705e-16  6.28502150249e-15  1.1766070878e-14  4.75074707959e-15 -3.68492256877e-15  6.21759671369e-16  9.22619016151e-15  1.32042428741e-15  4.47997926207e-15  3.00398359706e-15  2.24935711691e-17  7.31571856137e-15 -2.70756213538e-16  6.72535086379e-15  1.66605532805e-15  4.72697287961e-15  7.00625120226e-15 -5.31772168953e-16  3.59825719187e-15  3.79465112409e-15  8.34135823826e-15  1.3201809863e-14 -9.84836418417e-15 -1.66784054505e-15  9.39923154825e-15  7.14153544503e-15 -1.12305850021e-15 -3.99179949656e-15 -8.58664782308e-16  4.70999131899e-15  4.53184619051e-15 -5.16458066803e-15  5.37799687834e-15  1.54232445745e-14  9.93221903928e-15  8.31361966918e-15 -8.53400815996e-16  9.73152035371e-15  1.06884219104e-15  1.81026656825e-15  6.90844310534e-15  6.78160136349e-15  1.0295991887e-14 -6.88812936291e-16  5.8009312165e-15  1.74840631051e-14  1.87412530423e-14  2.81066186577e-14  4.02499197749e-14  4.88830989276e-14  5.02602901446e-14  6.67712360265e-14  7.4680726011e-14  1.00628026496e-13  1.36223407828e-13  1.60290633376e-13  2.29558829327e-13  3.27752332054e-13  4.44591513063e-13  6.76957265558e-13
 6.69936514386e-13  1.14808067851e-12  2.59644729621e-12  1.00392135292e-11  2.61285731107e-12  1.1493123451e-12  6.83860313993e-13  4.45289567667e-13  3.25385219045e-13  2.34875041864e-13  1.6125838695e-13  1.32959735663e-13  9.81260170732e-14  8.42048041125e-14  6.17066047385e-14  4.59314653812e-14  4.85305235804e-14  4.60222519098e-14  2.95341337245e-14  2.21499192544e-14  1.68341865478e-14  2.49186299637e-14  2.51507359641e-14  1.04518959914e-14  8.97083562634e-15  1.01249046836e-14 -4.79027007562e-15  5.72175734755e-15 -2.34321732155e-15 -5.64779967524e-15  1.22327321299e-14  3.19159284031e-16  8.15414149907e-15  7.49753412548e-15 -2.1495491381e-15  8.15776526173e-15  8.77597026832e-15  1.16067867552e-15  4.22286875157e-15  1.39350372816e-14  1.19059782602e-14  1.06714374831e-14  1.61891052758e-15 -3.11268227254e-15  2.37062830219e-15  2.85519521029e-15  6.27763177435e-15  3.50976054085e-15 -5.69959874437e-15 -1.92769688325e-14 -6.31802101382e-15  6.64296189567e-15 -1.42204581466e-14 -1.32598847226e-14 -2.98679001139e-15 -2.84559933323e-15 -5.41332339049e-15  1.02591600288e-14  4.80054812625e-15  6.73838912911e-15  1.2667288744e-14  1.27073201438e-14  9.58471861267e-15  7.81924202908e-15  1.34535259589e-15  2.53733785809e-15  1.04742435828e-14  6.94974012733e-15  7.46341566408e-15  1.82856920734e-14  7.73945319425e-15  9.96095282007e-15  2.27236024454e-15  9.40349052928e-15 -5.53838121586e-16  4.23706325217e-15 -6.07175455552e-15  8.46180349174e-15  1.20831828877e-14  1.21205022486e-14  1.25267210945e-14  3.20227386872e-15 -1.10557992378e-14  8.07481219108e-15  2.37267813663e-14  1.78662794096e-14  1.02058835798e-14  8.59256640896e-15  8.66320258369e-15 -1.86239263641e-15  1.04405565295e-14  8.58417686456e-15  6.93457957715e-15  9.32513304727e-15  7.81657110131e-15  1.11144283545e-14  4.21962417863e-15 -7.30407699604e-15 -3.43281465342e-15  2.27912834886e-15  2.88882055602e-15  2.21288192481e-15  1.83757698424e-14  6.61866498269e-15 -7.09140221361e-15 -3.12862593322e-15  1.57541504279e-14  1.52253015522e-14  1.69421563256e-14  3.24042196043e-14  3.71091201163e-14  5.158143345e-14  6.18146209267e-14  7.24489364518e-14  9.13194056121e-14  1.22938025527e-13  1.60323095736e-13  2.43431450879e-13  3.07683783235e-13  4.48283372087e-13
 4.34834498981e-13  6.59043738325e-13  1.14415845778e-12  2.61285731107e-12  1.00169958171e-11  2.60694642705e-12  1.1521958409e-12  6.60906495089e-13  4.49549794597e-13  3.18638683643e-13  2.305563161e-13  1.75325557926e-13  1.35541938451e-13  1.01949357171e-13  7.8545950145e-14  6.19601589797e-14  4.43729371203e-14  5.13830136759e-14  2.92102147594e-14  3.65641283367e-14  1.5904386287e-14  2.85868013216e-14  2.07080029121e-14  6.05998447403e-15  8.85837580317e-15  4.55260775755e-15 -1.92942748059e-15  1.08146070312e-14  3.60870184884e-15  2.74046623031e-15  2.92582678049e-15  4.02752384819e-15  2.64887124125e-15  1.66567035229e-14 -3.67923146749e-15  6.11018539568e-15  9.00385079978e-15  8.70628231397e-16  8.13099999997e-15  1.22931874614e-14  2.29757349332e-14  2.88741338573e-15 -1.60352106339e-15  5.38175735448e-15  6.48607695391e-15  1.36357462378e-14  1.94141318739e-14  1.5717560076e-15  1.04965888319e-14 -2.02685996926e-15  1.9422502244e-15  9.87907114931e-15 -1.29956527534e-14 -3.07594562261e-15  7.21728174896e-15  8.26681082124e-15  1.53853627318e-14  2.03877732317e-14  1.79212149723e-14  9.7488456975e-15  3.73277033229e-15  7.06944087616e-15  1.57912358751e-14  1.1172434486e-14  2.04242433177e-14  1.71132405326e-14  1.27149749919e-14 -3.1431009168e-15  3.85027395397e-15  1.11688487664e-14  3.8893704092e-15 -3.86616464716e-15  1.63972393619e-15  3.89964554893e-15  1.24465223159e-14  6.28169439508e-15  1.50221362302e-15  4.73298023466e-15 -6.79364996573e-15  4.07946051395e-15  3.45221236045e-15  4.93549254373e-15 -1.18785012268e-14  4.76797912016e-15  1.70331308464e-14  1.36036467088e-15  7.99805992745e-15  3.30765890097e-15 -1.15711865981e-14  2.92063375527e-16  3.13364266156e-15  6.54363228222e-15 -5.69766244831e-15  7.74742918943e-15  5.66238890026e-15  1.61641028059e-14  9.03755212729e-15  2.95249082326e-17  1.23755468307e-14  8.17971376978e-15  1.55896620559e-14  4.24819915166e-15  1.34628561812e-14  1.47265801887e-14  1.41273505237e-14  1.51554859503e-14  1.39853958833e-14  1.98298254831e-14  1.62215771179e-14  2.68387172945e-14  4.28087912666e-14  5.48308924985e-14  6.0052164327e-14  6.25168279604e-14  8.10836737194e-14  1.04529859219e-13  1.37308730747e-13  1.76288385019e-13  2.2029013727e-13  3.12812934491e-13
 3.10208915458e-13  4.502788528e-13  6.64169950926e-13  1.1493123451e-12  2.60694642705e-12  1.00302058545e-11  2.61096866703e-12  1.14503081995e-12  6.74988935998e-13  4.46372680543e-13  3.11744330521e-13  2.3974402656e-13  1.69553120077e-13  1.42222932026e-13  1.12609692433e-13  9.31754866879e-14  6.92168640309e-14  4.82086539494e-14  3.2082499817e-14  3.4641282506e-14  1.93929672836e-14  1.49194268445e-14  9.8739412154e-15  5.81627353243e-15  6.91835517626e-15  3.21794008751e-16  6.15884070731e-15  7.51784361315e-15  6.35030935888e-15 -1.11237408452e-14 -4.33825454403e-15  3.52699877498e-15  1.31057577573e-14  6.11586095505e-15  1.21675220138e-14  1.26795316595e-14  1.02984507073e-14  1.27921090629e-14 -7.42676767916e-16  1.23506866906e-14  1.97648300771e-14  2.22911702266e-15 -4.04452420326e-15  8.23488180927e-15 -7.26564537068e-15  7.2961690448e-15  1.45326157765e-15 -6.91036145065e-15 -6.30595208072e-15 -8.16189484325e-15 -7.87163684008e-15 -8.88069709227e-15 -9.73902735531e-15 -2.09650202292e-14  2.49418326112e-15 -3.00809646438e-15  9.17559790236e-15  5.56999210827e-15  4.90332416127e-15  4.79392213216e-15  2.36401536428e-15 -3.94636917857e-15  5.58986647783e-16  9.78957721762e-15 -6.83322866834e-16  1.08056250272e-14  1.70704945027e-14  3.9994954033e-15  9.64117557564e-15  1.66098426369e-14  1.26282999254e-14  8.21749673553e-15  1.23564796878e-14  1.53116057168e-15  1.39944598581e-14 -1.00127258342e-15  9.23060599215e-15  9.91103144168e-15  4.32075688006e-15  2.42106111829e-15  1.30352863665e-14  4.84162374235e-15 -2.99623292778e-15 -2.43588489309e-15  3.91653576761e-15  4.78686847739e-15  8.67839464022e-15 -2.04741979568e-15  1.11175390815e-14  2.97720303116e-15  1.07246226745e-14  2.59608038084e-15  1.13299153411e-14 -2.5662852212e-15 -6.63440267934e-15  3.60291816296e-15  1.22775236214e-14  3.84688709433e-15  6.85887753844e-15 -3.29286411752e-15  1.52323331299e-14 -2.15419158429e-15  1.61395307393e-14  1.79097239712e-14  4.59799830427e-15  6.59947067681e-15  1.08851481258e-14  1.70015654468e-14  1.06199956298e-14  1.94869419877e-14  2.85965265516e-14  3.83188513926e-14  3.63206494317e-14  3.72014773611e-14  6.37048175385e-14  6.75384071586e-14  1.01077884411e-13  1.3332068971e-13  1.66081416076e-13  2.30630689231e-13
 2.11084854442e-13  3.09317492781e-13  4.42999945714e-13  6.83860313993e-13  1.1521958409e-12  2.61096866703e-12  1.00515802291e-11  2.61026583921e-12  1.14926590881e-12  6.83307769866e-13  4.48073783735e-13  3.22781412162e-13  2.36542434298e-13  1.74030679742e-13  1.33199648749e-13  1.0590888891e-13  7.68825377577e-14  6.04073425772e-14  6.44314877652e-14  3.55228165021e-14  2.09877133868e-14  2.00190945689e-14  1.9394272718e-14  2.21325783459e-14  1.06306559461e-14  6.70779655062e-15  2.40990065326e-14  8.82119695328e-15  4.64393637336e-15 -9.24434054472e-16 -7.10816911705e-15 -3.02786520204e-15  1.91823154323e-14  1.00984764751e-14  1.22151604381e-14  1.2491481125e-14  1.48451422125e-14  9.25080194712e-15  1.6063227893e-14  5.47408144883e-15  9.13687224152e-15  9.70731961912e-15  4.05842547412e-15  1.37899545722e-14 -1.56643000747e-15  1.16872960175e-14  1.36250821575e-14  1.50275655023e-15  1.6550522522e-14  4.31960805488e-17  9.77594444113e-15  1.86657798194e-14 -6.99928960684e-15 -6.38103375134e-15  2.21006482318e-15 -5.26528878526e-15 -1.98374946854e-16  1.29858526248e-14  1.52640265002e-14  4.1105465358e-15  6.12485738208e-15  3.96730704054e-15  5.27193994756e-15  7.18056602325e-15  1.9267955448e-15 -5.44740688444e-15  7.59032655129e-15  2.97908862583e-15  1.20753396711e-14  1.25725701041e-14 -8.7437400323e-15  5.80756329836e-15 -6.75059605333e-15  1.12947925628e-15  2.48949123701e-15  4.28416362683e-15  9.49059559405e-15  9.12000396723e-15  2.56105675472e-15  1.37952668101e-14  8.2679025484e-15  1.00604446982e-14 -1.20432908643e-15  3.49827586145e-15  1.5267028245e-14  2.28751355531e-14  7.48834588261e-15  3.11316081508e-15 -1.58137997444e-15 -3.26852835369e-15  5.32128986175e-15 -1.39777407553e-14  4.07090646083e-15 -4.44704444597e-15  1.80093763698e-15 -3.90182536214e-15  8.61081394415e-15  1.24363514615e-14  2.15771706233e-15 -5.15559419791e-15  7.29874913338e-15  1.16268446045e-14  1.70344352889e-14  1.17799638633e-14  2.67160049945e-16  6.45702721629e-15  1.85798785397e-14  1.28114460226e-14  1.40100562179e-14  2.15117686009e-14  2.97331328983e-14  3.06803766933e-14  3.21075054405e-14  3.20209418005e-14  5.00252112124e-14  6.07464211929e-14  8.28179544615e-14  1.03090002839e-13  1.20085503192e-13  1.64350585579e-13
 1.79180878759e-13  2.3852605105e-13  3.07388911833e-13  4.45289567667e-13  6.60906495089e-13  1.14503081995e-12  2.61026583921e-12  9.99249999262e-12  2.60053679945e-12  1.15866481119e-12  6.7189293827e-13  4.48338263379e-13  3.00522180448e-13  2.20802987976e-13  1.64047464384e-13  1.35462522481e-13  1.00294463714e-13  8.46191502248e-14  6.7684537678e-14  4.63410937661e-14  4.15290600375e-14  2.82414029069e-14  1.56636468956e-14  3.06957203712e-14  2.05407704135e-14  1.04633595e-14  8.9371965987e-15  9.19860652078e-15  1.28309426611e-14  9.8811780207e-15 -1.62739633649e-15  3.35356502365e-15  1.78714482626e-14  2.19074218409e-14  6.15435489876e-15  3.66163144374e-15  9.09329961161e-15  4.69116253201e-15  3.40367176829e-15 -5.93645710965e-15  4.76774409566e-17  5.33334970511e-15 -3.63239569007e-15  1.03526901651e-14  8.36201708882e-16 -4.13044127891e-16 -1.60872994094e-16 -2.39641386897e-15  5.80861082323e-15 -1.95778762103e-15 -6.94480225981e-15  1.10592290238e-14  5.86537953652e-15  5.86445400798e-16  6.94139300863e-16  1.63928341707e-14  1.03786719292e-14  4.88584248596e-15  6.99193718023e-15  3.06467811824e-15  1.4110645456e-14  8.69814534099e-15  1.34239164455e-14  4.1875486634e-15 -5.03854988474e-16  1.90946446901e-15  1.16676211804e-14  8.57998657094e-16  8.05636720874e-15  9.19354705023e-15  4.05332830789e-15  7.08179386347e-15  6.33329221409e-15 -6.84758485645e-15  1.08026494933e-15  1.70793664906e-14  1.34510348054e-14  1.85517234185e-14 -5.90464539291e-15  8.91695728536e-15  3.93604706535e-15  1.43421353914e-14  1.34576151953e-14  1.66662251336e-14  9.82302425923e-15  1.66356703641e-14  6.38851826224e-16  6.80216017203e-15  2.84919091599e-16  1.13826467333e-14  4.48780548533e-15  8.80219509761e-15 -2.22633988989e-15 -9.8484417381e-15  8.54455999837e-15  4.94322512846e-15 -3.85929124504e-15  6.50599834683e-15  1.68850808513e-14  1.63074777751e-14  1.18188539427e-14  5.8979949466e-15  6.8397671057e-15  2.11629857114e-14  9.97511874228e-15  1.25898702131e-14  3.66742036881e-15  9.43828435921e-15  1.91388011572e-14  2.18854690651e-14  1.46017687529e-14  1.82192699839e-14  3.13862067568e-14  3.33870043161e-14  3.48476690618e-14  4.78948956167e-14  5.48249486083e-14  7.87703404597e-14  1.14884782481e-13  1.44756069006e-13
 1.22338605464e-13  1.69434103275e-13  2.32018883526e-13  3.25385219045e-13  4.49549794597e-13  6.74988935998e-13  1.14926590881e-12  2.60053679945e-12  1.00101472993e-11  2.62312134632e-12  1.15198515972e-12  6.71570812869e-13  4.3538190709e-13  3.00292045653e-13  2.25344914962e-13  1.55540964752e-13  1.28511880882e-13  9.26569476471e-14  7.27286364602e-14  4.53767710584e-14  4.18977465484e-14  4.04486932476e-14  2.17316801843e-14  2.47274942095e-14  2.34786759159e-14  1.41665715796e-14  1.83897979589e-14  9.22551725016e-15  1.34223141395e-14  3.96849345327e-15 -2.70102875768e-16 -3.77540409942e-15 -1.30567177938e-14  6.07175543203e-15  9.87474261416e-16  6.61565234895e-15  1.82227178423e-16  1.10821932788e-15  7.51552030623e-15 -6.88666653277e-16  5.52546758496e-15 -5.03874287781e-15 -1.07430770098e-14  1.53923633026e-15 -1.19144867211e-14 -5.00166931556e-15  1.12530019766e-14 -5.89554437606e-15  2.29282693796e-15 -7.9204696815e-16  6.30029448512e-16  1.66694429478e-15 -7.43688571408e-15  2.91715918583e-15 -7.8510309121e-15  5.24334572147e-15  5.95516445796e-15  2.26875123981e-15 -8.58278263677e-15  8.08024586129e-15  2.92498763875e-16 -4.74930199045e-15 -6.0765670337e-15  3.94828309809e-15 -1.89702896582e-15  1.44812003471e-14  3.57871634552e-15  1.13790827341e-14  2.30157151268e-15 -4.34215743071e-15  1.04319141166e-15  3.063526185e-15  7.69273605287e-16 -1.63067706079e-14  1.20491619234e-14  2.03272357788e-14  4.36631464357e-15  1.50375380734e-14  1.09366372962e-14  4.19936239707e-16  1.40159420179e-14  8.18569451625e-15  4.29996721082e-16  1.16160830786e-14  8.73595633814e-15  5.31023480995e-15 -1.0451717178e-14  6.11664389195e-15 -5.5858426631e-15  4.65991146469e-15  4.17348572368e-15 -1.03838641238e-15  3.69488398731e-15 -6.62522583748e-15  9.22045379085e-15  1.64654636263e-14  8.92198062578e-15  1.27100672373e-14  2.23689184279e-14  1.56868487992e-14  7.79438237129e-15 -1.63881821399e-15  5.11129865323e-15  2.09921827584e-14  4.56940989407e-15 -3.13876134123e-15  5.58824816659e-15  2.66010957548e-15  9.8576179455e-15  1.23259230207e-14  6.61755925469e-15  2.12349318954e-14  1.87753549697e-14  3.08689877758e-14  3.30335867649e-14  3.19640251082e-14  4.6364851048e-14  5.27613848658e-14  7.20129959716e-14  9.34649471886e-14
 9.51813292364e-14  1.20302424589e-13  1.57254943573e-13  2.34875041864e-13  3.18638683643e-13  4.46372680543e-13  6.83307769866e-13  1.15866481119e-12  2.62312134632e-12  1.00683906446e-11  2.61901621501e-12  1.15388252842e-12  6.69338623856e-13  4.43096373191e-13  3.11585153481e-13  2.27522776421e-13  1.72129773943e-13  1.15588688208e-13  9.49348692552e-14  6.32137519132e-14  5.41696228436e-14  4.15044046652e-14  3.2008507335e-14  3.7834134795e-14  2.77896793237e-14  2.45177999166e-14  2.76957032833e-14  1.30065776376e-14  2.43633075656e-14  1.16185500318e-14  8.37061434503e-15  8.68158030098e-15  8.58750518859e-17  1.45474150382e-14  1.45712579578e-14  2.4734132096e-15  1.29148240323e-15 -3.11000957725e-15  1.6245826636e-15 -4.62386112575e-15  5.59325908343e-15 -5.84474196808e-15 -1.96550072072e-15  7.12699654551e-15 -1.0589400592e-15 -5.02963822509e-15 -2.4178433386e-16  7.00616455067e-15  4.77829077985e-15  2.99838045992e-15 -5.36021785284e-15  1.46620294957e-14  1.48593914183e-15  6.89091758279e-15  3.36597588429e-15  3.1724935825e-15  6.27152029916e-16  8.14353454703e-15 -2.4678528768e-15  8.29497564927e-15  7.32239023494e-15 -5.6140247863e-15  4.19119968214e-15  9.8555519082e-15  5.24873974522e-15  4.69882768395e-15 -4.95811107919e-15 -1.22719206267e-16  3.09900713579e-15 -4.21600202896e-15  5.00716010282e-15 -6.75496572255e-15 -6.06028006294e-15 -3.60239214058e-15  6.49081500458e-15  3.26213160788e-15  2.35297721391e-15 -1.14999268036e-14  3.42436120255e-15  2.7998687143e-15  2.45652252906e-15 -1.13018804833e-15 -6.70975231767e-15  1.17609772354e-14  1.78404062658e-15 -2.08333818301e-15 -1.07221297152e-14 -1.75225999655e-15 -2.66652446521e-15  4.65302513901e-15  6.63568805731e-15  8.35039187877e-15  1.11014993967e-14  1.3978656762e-15  5.07099113082e-15  9.36546852218e-15  1.42775358886e-14 -4.11615125444e-15  7.11778122697e-15  1.34720026253e-14  1.35197974442e-14  1.37123649506e-15  5.25428531317e-15  9.396314762e-15  1.75665607917e-14  1.08434699356e-15  4.55034184322e-15 -4.69188313579e-15  6.20213564329e-15  8.71166862607e-15  2.17140960614e-15  1.52914094711e-14  2.37307260471e-14  2.94771382944e-14  2.40469093552e-14  2.3120701342e-14  2.98888810473e-14  4.97021189422e-14  6.84798192508e-14  7.69538494864e-14
 7.55371368972e-14  9.38098101616e-14  1.23098839436e-13  1.6125838695e-13  2.305563161e-13  3.11744330521e-13  4.48073783735e-13  6.7189293827e-13  1.15198515972e-12  2.61901621501e-12  1.00405462246e-11  2.61000680251e-12  1.13479892047e-12  6.60525712596e-13  4.31302198319e-13  3.02578497153e-13  2.28230875055e-13  1.57690237342e-13  1.18594999052e-13  8.81178681889e-14  6.34447877975e-14  4.48689777085e-14  3.98930200602e-14  3.03823204504e-14  2.76976704281e-14  2.06794159967e-14  1.97043023509e-14  1.44763186651e-14  2.56497723018e-14  1.07339395881e-14  2.79915196048e-14  1.459609742e-14  1.14192026408e-14  1.40351582664e-14  2.00031296843e-14  1.59616302552e-14  3.66017542669e-15 -2.07286522142e-15  3.18501905386e-15  4.96146782646e-15  1.00772636798e-14  3.29823630019e-15 -4.28614104476e-15  2.27650516722e-15 -1.26245439964e-14 -1.57345303412e-15  1.94040133391e-16  5.746596859e-15  2.35725374341e-15  2.09109400675e-15  6.64570234558e-15  6.35100936125e-15  3.62059498979e-16  3.73837752261e-15  8.91263197445e-15  5.7131691636e-15  2.4879979937e-15  4.19733751516e-15  8.94699835166e-15  8.38393113835e-15  4.8361570489e-15  5.79886370296e-15 -7.15187365576e-15  3.94753127658e-15  4.78512286905e-16 -1.11069110209e-15  4.81531665631e-15  4.49501546542e-15  8.95771503938e-15  9.15708567537e-15  1.02809995266e-14 -7.98091631097e-16 -8.28312450748e-15  1.65859643361e-15  2.82858216654e-15  1.7670141417e-14  4.98149512199e-15  2.59457768817e-15 -4.42684463691e-15  5.20366067841e-18 -1.12367866636e-14 -1.72266127406e-14 -1.42420282728e-14 -2.63827820316e-16  6.67612382774e-15  3.39397203475e-15 -4.42465357726e-16  7.0958379677e-15  8.07816153747e-15  5.21894858498e-15 -3.65490383278e-15  6.69445057199e-15  6.40778250726e-15 -1.16751320013e-16 -1.52716794308e-15  4.39561613945e-15  2.24538464212e-15  3.13651490238e-15  9.88351403263e-15  7.69718103828e-15  4.53669267348e-15  1.52377604171e-15  9.46921282e-15  1.2048552309e-15  9.15635599952e-15  3.18850750206e-15  7.72820126793e-15 -5.19170214949e-16  1.14219472086e-14  1.49354086704e-14  2.49497917486e-15  4.65184345277e-15  1.35986634566e-14  1.7913556643e-14  2.45031362295e-14  2.52853749915e-14  1.44613751129e-14  3.12201180734e-14  5.31141046382e-14  5.57150378478e-14
 5.70815018174e-14  8.27321234509e-14  9.35472936355e-14  1.32959735663e-13  1.75325557926e-13  2.3974402656e-13  3.22781412162e-13  4.48338263379e-13  6.71570812869e-13  1.15388252842e-12  2.61000680251e-12  1.00035310456e-11  2.6096157068e-12  1.15566824741e-12  6.66243296052e-13  4.48070391931e-13  3.09315636568e-13  2.24987876946e-13  1.67373871782e-13  1.28299698905e-13  9.35854580299e-14  8.35930539444e-14  6.1514316108e-14  5.4727499159e-14  4.07128394816e-14  3.17630265401e-14  3.83440175847e-14  2.86694286038e-14  1.78708723511e-14  5.92859018286e-15  1.33497769232e-14  9.05864148871e-15  9.7910754257e-15  7.3786472272e-15  1.46658305167e-14  9.33952860234e-15  4.46159686984e-15  2.20231906888e-15  1.28520218e-15 -2.51663701649e-15  1.06018351153e-15 -2.98280449063e-15 -5.17989274051e-15 -4.08441124017e-15  7.21192882196e-16 -3.16493487297e-15 -6.05785111509e-16 -3.97419354593e-16 -3.84176231647e-16  6.05938297216e-15  1.24591860888e-14  1.33521259067e-14 -8.57315908534e-16  1.24671967985e-14  7.40122466773e-15 -8.31775817117e-16 -6.8585309989e-15 -4.9055845139e-15  4.59940852728e-15  8.69310305526e-15  1.08175419154e-14  9.54823590482e-16  5.0923952674e-15  4.58031274128e-15  1.642904822e-15  1.21489116247e-14  9.48182856748e-15  9.03015806226e-15  5.07855546085e-15  1.63076768752e-14 -5.49485586701e-15  1.24931609476e-14  5.29981597521e-15  1.55635538809e-14  6.39847940878e-15  1.99483180373e-15 -6.53283433404e-16 -8.55438176303e-15  3.90779745195e-15  2.79142131444e-15 -2.66294046771e-15 -1.27229699047e-14 -1.3373031824e-15 -2.61886194868e-16  5.12944461449e-15  3.29848679783e-15 -4.80467378092e-15  8.23436033677e-15  5.74438480101e-15  1.30700440728e-14  9.74076961273e-15  1.05479158449e-14  5.98245483145e-15  5.01784375516e-15  8.27869327444e-15  2.00631026847e-15 -3.41728601192e-15  9.73906131486e-15  1.4469404725e-14  1.3770141965e-14  1.19880115937e-14  5.28754032281e-15  8.11776841801e-15  9.43911363359e-17  1.07626528939e-14  2.68698012083e-15 -4.18753407115e-15 -8.54953763339e-15  6.27481085268e-15  3.58116478595e-15 -2.89908371732e-15  2.97104778628e-15  1.39837494083e-14  1.82060367295e-14  1.01747491524e-15  1.22453308877e-14  1.744581497e-14  2.50747328728e-14  3.02774892356e-14  3.60566689559e-14
 4.65355557648e-14  4.9759359482e-14  6.41004835634e-14  9.81260170732e-14  1.35541938451e-13  1.69553120077e-13  2.36542434298e-13  3.00522180448e-13  4.3538190709e-13  6.69338623856e-13  1.13479892047e-12  2.6096157068e-12  1.00004947705e-11  2.61330132767e-12  1.1475166416e-12  6.75086299996e-13  4.40242931208e-13  3.06893560484e-13  2.16238179513e-13  1.64240943714e-13  1.22264777899e-13  9.74168095133e-14  7.53101102163e-14  6.0936613796e-14  4.57795346841e-14  2.11450785055e-14  2.74822246524e-14  2.02352794783e-14  1.96742400707e-14  1.36944234734e-14  1.58701255662e-14  1.28314247393e-14  1.12150660626e-14  1.50187163228e-15  1.84622443973e-14  1.21825415624e-14 -2.14911521114e-15 -3.07063016346e-15  6.37876658527e-15 -9.14858472407e-15 -7.2739050722e-16  9.47857503757e-15  4.86110131401e-15  3.66242286471e-15  7.06244144936e-15 -1.0764944985e-16 -2.31001258239e-15 -1.21374382239e-14 -4.29511158305e-15 -4.62821830953e-15  7.60928272575e-15  4.95063610141e-15  6.60576021074e-15 -1.96160739194e-15  1.50188294783e-14 -3.27503696861e-16 -6.24898532891e-15  2.75035757387e-15  1.04034906162e-14  7.31791279655e-16  7.12301821805e-15  6.31726854272e-16  9.33509040964e-15  1.3315870018e-14  1.50909077453e-14 -1.49618063738e-16  7.74818267409e-15  1.74588602526e-14  9.26468306441e-15  1.42107232414e-14  1.36919332115e-14  8.03722546428e-15  1.5498396575e-14  6.71443986461e-15 -3.53013104165e-15 -8.85546465682e-15  2.04596403861e-15 -1.32402831655e-14 -1.08905790451e-14  1.89026320777e-15  7.69002202135e-16 -9.07912359086e-15 -8.86817102914e-15 -3.55966797806e-15 -1.13821703695e-15  8.93680325775e-15 -2.64153840492e-15  6.90916470507e-15  1.22617225077e-14  9.59338255324e-15 -3.14588750401e-15  1.55786089092e-14  9.01290085399e-15  2.09816687067e-15  8.90981106924e-15  6.91520217203e-15  1.18181966774e-15  1.16893829833e-14  1.81275104854e-14  9.20447369584e-16  1.08809868275e-14  4.2109467903e-15 -7.31227473592e-15  1.05804991935e-14  8.10341649222e-15  4.53206905853e-15  3.11603907314e-15  5.64374276337e-15  1.31989406199e-14  1.08920646121e-14  4.15951200333e-15  6.84045941874e-15  1.08568758371e-14  1.78514773836e-14  1.40257784069e-14  1.06420388643e-14  1.75297930782e-14  1.49362046976e-14  2.32069529087e-14  3.56320709815e-14
 2.97991491135e-14  5.04207839078e-14  6.84212712165e-14  8.42048041125e-14  1.01949357171e-13  1.42222932026e-13  1.74030679742e-13  2.20802987976e-13  3.00292045653e-13  4.43096373191e-13  6.60525712596e-13  1.15566824741e-12  2.61330132767e-12  1.00258993561e-11  2.6119851573e-12  1.15054573277e-12  6.67579515606e-13  4.43234364105e-13  3.02505906987e-13  2.1666092841e-13  1.63621985857e-13  1.22021801726e-13  1.01953361233e-13  8.34291849118e-14  5.93781982108e-14  2.24729544354e-14  2.62829301682e-14  2.6787201916e-14  2.2197938782e-14  2.09001207907e-14  1.48673917129e-14  6.10558916158e-15  4.69429117171e-15  1.78402395837e-14 -6.09879282704e-15 -3.689886219e-16  1.56952676498e-15  8.62866779869e-15  8.34891435283e-15  3.8695930925e-15  7.39013471299e-15  1.37523174811e-14  1.06949279577e-14  1.1579169813e-14  6.30344989681e-16  1.68399622238e-14 -1.07473305883e-16 -3.12137423618e-15  6.28193715303e-16  1.44586362367e-16  5.98217717899e-15  1.26644777408e-14 -2.17402512873e-15 -1.02895401707e-14  1.06081581342e-14 -7.7776777324e-15  7.37125376641e-15  5.30904524802e-15 -4.37929872072e-15 -2.61324812942e-15  2.96792035275e-15  1.55056797342e-14  8.32403478443e-15  9.74013376059e-15  8.71515881493e-15  5.48009086299e-15  2.62870231672e-15  7.62430961477e-15  8.52039276497e-15  1.12103731566e-14  6.97651210461e-15 -5.91162372481e-15 -4.52997376909e-15 -1.40953813749e-15 -4.29303662784e-15 -9.40941153327e-16  2.32315044697e-15 -1.95424475593e-15 -1.08602570242e-14 -1.09351358466e-14  2.92033307965e-16  4.7724525626e-15 -2.39594838403e-15 -7.66380514509e-16 -4.14909138832e-15 -8.30377158889e-15 -3.15399435625e-15  7.17014918003e-15 -1.25692760736e-15  7.64281767415e-15  8.78594568211e-15  2.40832327169e-14  1.11968354671e-14  2.04436244675e-15 -3.15511195906e-15  3.72509367273e-15  4.41170251502e-15  7.25451541752e-15  1.34930657723e-14  8.017080021e-15  7.59842882072e-15  5.11575892734e-15  1.0189557983e-14  1.2275789522e-14  1.94335285243e-16  6.72554139977e-15 -4.56588077031e-15  1.46161180079e-14  1.37888745913e-14  1.25458783075e-14  4.34806732587e-15  1.96933141257e-16  8.68568984064e-15  1.94174401343e-15  1.18932055947e-14  1.80036428693e-14  1.78187761338e-14  2.9270122963e-14  1.65803908885e-14  3.85140907073e-14
 2.47150126895e-14  4.8399372298e-14  4.90207483866e-14  6.17066047385e-14  7.8545950145e-14  1.12609692433e-13  1.33199648749e-13  1.64047464384e-13  2.25344914962e-13  3.11585153481e-13  4.31302198319e-13  6.66243296052e-13  1.1475166416e-12  2.6119851573e-12  1.005055375e-11  2.62290879563e-12  1.15383439842e-12  6.72019173837e-13  4.29193553267e-13  3.00653415066e-13  2.22715497707e-13  1.66665341734e-13  1.28421446568e-13  1.00588334875e-13  7.85311042146e-14  6.0597271226e-14  3.96239564606e-14  3.94471443484e-14  2.91930021932e-14  2.46372212743e-14  2.75874953452e-14  1.92551872555e-14  1.04585272531e-14  1.32813443401e-14 -2.68534625783e-15  4.74483215284e-15 -5.31304482066e-15 -5.48784360796e-15  1.11686889493e-14  7.65563471461e-15  5.70269712583e-15 -3.12466374158e-16  1.04602902697e-14  1.6455173565e-14 -8.119915375e-16  7.13281287154e-15  5.53416684477e-15  1.33363478076e-14  1.72053419251e-14  1.10653061785e-14  1.77990267542e-14  2.32384551196e-14  1.7342889403e-14 -5.00084824326e-15  3.64149134415e-15  2.54351150857e-15 -7.46516126818e-15  1.59280609976e-15  5.743743281e-15  8.52595097568e-16  1.08879918787e-14  9.62908337001e-15 -9.83602158917e-16  1.06710259965e-14  6.43408157665e-15  4.49928076319e-15  1.24800534296e-14  6.9570777319e-15  7.58806383257e-15  1.11175704317e-14  8.05544626429e-15  1.20553398877e-14  1.6869584109e-14  4.26877788907e-15 -4.50892612293e-16  1.29937281315e-14  1.42533231131e-14  7.9889588658e-15 -2.15881785186e-15 -6.19704330754e-16  4.84203611706e-17  6.11896512835e-15  4.96048777423e-15  4.79742182367e-15  6.84136122387e-15  1.361329505e-14 -2.31320921255e-15  7.48628717663e-16  1.13402719438e-16  5.54400769779e-15  3.22481962058e-15  4.15605500865e-15  3.66530381067e-15  7.13682101858e-15  7.94768283725e-15  1.77371141235e-14  6.36753463874e-15  7.67390493832e-15  1.54090213456e-14  9.60441750646e-15  4.39554617324e-15  5.95431966558e-15  1.04477926127e-14  1.93317189824e-14  2.22206229016e-15  3.69209243371e-16  7.25320971672e-16  6.59715229652e-15  4.12319282829e-16  7.66439189605e-16 -8.39612402171e-17  1.21578162194e-14  5.37231503252e-15  5.65912403844e-15  1.47740758891e-14  1.54596383851e-14  1.2192684288e-14  1.43835938403e-14  2.82550147431e-14  3.56114511886e-14
 3.43377732315e-14  3.9356832611e-14  3.47588663927e-14  4.59314653812e-14  6.19601589797e-14  9.31754866879e-14  1.0590888891e-13  1.35462522481e-13  1.55540964752e-13  2.27522776421e-13  3.02578497153e-13  4.48070391931e-13  6.75086299996e-13  1.15054573277e-12  2.62290879563e-12  1.00160795587e-11  2.5985634151e-12  1.1479980376e-12  6.70653286833e-13  4.40342805051e-13  3.12673777936e-13  2.3163927849e-13  1.66598535645e-13  1.14427696166e-13  1.05761460234e-13  7.86369869291e-14  5.50717031413e-14  4.9964388734e-14  2.98921973778e-14  3.4719615168e-14  2.54843660917e-14  2.53498406197e-14  9.67745544337e-15  1.95953162973e-14  1.0019395188e-14  1.77108678757e-14  7.08692470921e-15  3.21411358905e-15  2.00519385386e-14  7.81888287916e-15  1.01463983327e-14  2.17305851681e-15 -6.81962948195e-16  1.24130493927e-14  4.76314038765e-15  6.23470664781e-15  7.03890363313e-15  1.07916154259e-14 -5.32285649768e-16  8.29025268307e-15  4.95711396816e-15  2.81555910586e-14  9.77818107833e-15  1.29555113047e-14  8.02610627823e-15 -6.06222722021e-15 -3.70485369174e-15  9.8013634224e-15 -3.53167478684e-15  8.71414509762e-15  1.4008069675e-15  6.49910987188e-15  2.24310272466e-16  7.45633061181e-15  2.39188395709e-15 -8.78645932475e-15  3.10758993868e-15 -2.65284281483e-15  9.50715614497e-15  3.23261707018e-15  3.96993641259e-15  3.0915478317e-15  7.98635890575e-16  7.78533009163e-15  2.93544990612e-15  5.93763853829e-16 -7.72071207432e-15  8.25611612293e-15  2.64066397816e-16 -3.4866496184e-15 -1.25518071513e-14  3.658501461e-16  8.60326723688e-15  2.02461939501e-15  1.30383461205e-14  1.77941697292e-14  4.734024704e-15 -2.39008117795e-15 -4.80616980651e-15  2.98982188563e-15 -1.91310009019e-15 -3.24461809793e-15  8.01109158095e-15 -2.33095657455e-15 -4.20034483899e-16  1.00144202226e-14  1.5500755791e-14  5.09600657831e-15  2.95847744563e-15  7.19971535305e-15  1.31049980509e-14  3.38408911503e-15  1.42764436896e-15  8.95679256886e-15  4.3505936197e-15 -3.2884163655e-15 -1.44714190368e-14  1.07602560955e-14 -5.48291838212e-15  2.53101983217e-16  1.29901844943e-16  9.43239856507e-15  1.31171527199e-16  8.76841247942e-15  5.12090388236e-15  1.44436729766e-14  8.92505384426e-15  1.50637167087e-14  3.21901404397e-14  3.09863691327e-14
 2.50965948502e-14  2.87536461281e-14  2.05218675938e-14  4.85305235804e-14  4.43729371203e-14  6.92168640309e-14  7.68825377577e-14  1.00294463714e-13  1.28511880882e-13  1.72129773943e-13  2.28230875055e-13  3.09315636568e-13  4.40242931208e-13  6.67579515606e-13  1.15383439842e-12  2.5985634151e-12  1.00101689815e-11  2.60444501153e-12  1.14526800294e-12  6.61590567764e-13  4.39319377515e-13  3.12535840624e-13  2.24197914276e-13  1.6886503173e-13  1.32024511809e-13  9.1175908231e-14  7.07587606317e-14  5.90317352729e-14  3.32466613711e-14  3.98752474186e-14  2.79558724442e-14  2.07385277565e-14  1.55309924096e-14  8.8013117703e-15  4.29573738152e-15  2.14885347815e-14  6.30887257994e-15  1.38149158554e-14  8.40034878499e-15  8.61157177972e-15  1.15352087937e-14  1.21488073614e-14  2.63624879901e-15  7.25153692302e-15 -7.34378660618e-15  5.8105132679e-15  5.86367442468e-15  4.97670710458e-15  3.52459848155e-15 -9.51029322894e-16  1.12889835547e-14  9.90410288473e-15  7.5081864816e-16 -1.39408355048e-14  2.37867375354e-15  3.55011822417e-16  6.87896743082e-15  6.0671890636e-16  8.63638766744e-15  5.70213201661e-15 -5.74835331411e-16  6.12125917716e-15  1.65950776498e-14  1.70136864075e-14  1.57085865486e-14  5.16119532335e-15  1.00997563203e-15  3.82095072795e-15  1.59026853067e-14  3.63103964773e-15  8.10351228077e-15 -5.08295894834e-15 -3.24325363103e-15 -5.76711417972e-15 -1.96822540005e-15  3.13307493873e-15  1.00313920701e-14  8.39665342921e-15  4.16934031573e-15  6.29088955177e-16 -9.64325242897e-15  1.26774562563e-14  8.99046489632e-15 -2.19786874702e-17  7.85777616766e-15  1.52967042433e-14 -2.44518501048e-16  1.29947225013e-15 -4.73087435571e-17  4.2663603038e-15  5.98128031965e-15  8.0583996486e-15  7.97911395007e-15  1.50446728985e-14  8.7857614261e-15  1.03858397494e-14 -6.28534001411e-16 -1.96545829567e-15 -1.47746162556e-16  8.15761637514e-15  1.61247583648e-14 -1.40407679394e-15  1.45033939797e-14  1.3076586404e-14  4.45037182562e-15  7.58295156094e-15 -4.65063534461e-15  5.78723413984e-15  6.26877964813e-15 -1.26463290379e-15  3.76860211195e-16  5.99734784097e-15  2.7935462822e-15  1.75967917137e-15  7.63304250025e-15  1.346844479e-14  8.51181393614e-15  2.18462663442e-14  1.95024613575e-14  3.26456419029e-14
 1.87001079625e-14  2.67675569078e-14  2.51293295519e-14  4.60222519098e-14  5.13830136759e-14  4.82086539494e-14  6.04073425772e-14  8.46191502248e-14  9.26569476471e-14  1.15588688208e-13  1.57690237342e-13  2.24987876946e-13  3.06893560484e-13  4.43234364105e-13  6.72019173837e-13  1.1479980376e-12  2.60444501153e-12  1.00133585092e-11  2.60555875505e-12  1.1396918105e-12  6.6702336662e-13  4.32877612135e-13  3.01915612475e-13  2.25553640282e-13  1.68089666087e-13  1.32648616014e-13  1.0595868158e-13  7.86666228521e-14  6.35577113965e-14  4.87333347896e-14  4.26545049774e-14  3.03742400594e-14  2.94635831717e-14  1.66841630757e-14  2.45052712364e-14  1.01909287884e-14  9.90886492654e-15  2.84854097299e-15  7.40775879366e-15  8.03914382045e-15  6.61296571871e-15  4.5201560769e-15 -4.87784075851e-15  5.96877795056e-15  3.65960612216e-15  6.94845031977e-15  1.23242382084e-14  1.44017549575e-14  1.16060307519e-14  3.42141870599e-15  5.90284229968e-15 -4.50316258997e-15 -3.56531236948e-15 -5.41642506743e-15  3.00955878613e-15  3.20688818725e-15  3.61478036243e-15  1.74723853993e-15 -3.03257725676e-15 -6.0148382502e-16 -2.84870470228e-15  1.46300053973e-15  2.01526338455e-14  1.1818275467e-14  1.13354129696e-14  1.1665069979e-14  7.31945633556e-15 -5.58392403027e-15 -9.85434502887e-16  9.44649935603e-16  1.30689696009e-14  5.57497517911e-15  1.75537532082e-14  8.52292816154e-15  7.33789223743e-15  1.2678234988e-14  7.23925708097e-15  1.57607972755e-14  1.40340011268e-14  6.12146843846e-16 -2.02423947902e-15  1.2568372848e-14  7.18154387149e-16  1.31479897986e-14  7.52229529811e-15  7.98503826147e-15  3.25705791989e-15  1.34782887446e-14  5.20426687101e-15 -1.9459852402e-15 -4.2265603306e-15  2.61534039164e-15  6.72536684558e-15  1.15121751705e-15 -8.63933487234e-15 -2.43909251998e-15  7.43091395616e-15  1.2249268372e-14  9.3280312512e-15  1.36437004558e-14  1.80648420244e-14  9.79275560167e-15  2.17702052688e-14  9.09695260675e-15 -4.44443423964e-15  9.84177534926e-15  8.41041699133e-15  2.905211289e-15  8.73946489434e-15  5.33030634939e-15 -1.55398348549e-15  6.19216155313e-15  9.69632287189e-15 -8.55986477016e-15  7.08477746268e-15  4.74554519967e-15  1.05890734241e-14  1.88282326406e-14  2.39599688365e-14  1.78774543796e-14
 9.71390972824e-15  2.25684084384e-14  2.40386102672e-14  2.95341337245e-14  2.92102147594e-14  3.2082499817e-14  6.44314877652e-14  6.7684537678e-14  7.27286364602e-14  9.49348692552e-14  1.18594999052e-13  1.67373871782e-13  2.16238179513e-13  3.02505906987e-13  4.29193553267e-13  6.70653286833e-13  1.14526800294e-12  2.60555875505e-12  1.00092422353e-11  2.60321767176e-12  1.15391077381e-12  6.66195018467e-13  4.41855358122e-13  3.11458227874e-13  2.26126258541e-13  1.64626892053e-13  1.35587602611e-13  9.73213899269e-14  7.2709093476e-14  5.8261041194e-14  4.58421783158e-14  3.06281433332e-14  3.69089125287e-14  2.73903036956e-14  2.06643155179e-14  1.53981899223e-14  1.31736156748e-14  9.04917583249e-15  5.86642258429e-15  2.89688752475e-15  8.13518109572e-15 -4.4856173934e-16 -6.44534239918e-15  6.78607647547e-15 -1.16478215228e-14  6.09409568137e-15  2.06421108066e-14  5.21106389059e-15  6.7282536823e-17  1.72731052038e-15 -1.01855581745e-14 -9.55833833234e-15 -3.00604924551e-15 -6.82303416924e-15  4.29339297348e-15 -5.19301945895e-15 -7.03900301271e-15 -8.71437105616e-15 -8.58193199897e-16  3.87138271192e-15  5.38376785191e-15  1.82145907466e-15  9.61800868157e-15  5.91506560697e-15  1.75102254543e-15  1.46010742995e-14  1.83153840886e-14  1.28595508233e-14 -8.22108327356e-16 -3.21274353574e-15  3.61277299946e-15  5.96236540045e-16  1.02592873326e-14  1.37845124005e-14  1.98593688858e-15 -1.4351932582e-15  5.65212757765e-15  1.00447221338e-14  1.47414425525e-14 -2.15121978866e-15 -2.2674866959e-15  1.05436866391e-14  7.0063827562e-15 -5.31348121834e-15  1.02400134618e-14  4.10256875636e-15  1.15989404098e-14  1.74957252768e-15  4.60775397754e-15  1.55056649988e-14  8.01313879964e-15  1.51465385954e-14  1.11106764813e-14  1.71868109073e-14  7.41972727546e-15  1.09935557165e-14  1.08534582216e-14  5.02003341487e-15 -5.13009674383e-15  6.51721946192e-16  8.01112122046e-15  6.99502761714e-15  6.24865624697e-15  1.92595162935e-15 -1.20026631774e-15  1.02313704302e-14  2.91842394399e-15  9.0453158614e-15  1.49347895135e-14  2.71992672038e-15  7.77292303283e-15  9.14020916112e-15  1.10834937587e-14 -9.52439225461e-15  5.09727518389e-15  1.19003438506e-14  3.98757954684e-15  5.4575827377e-15  1.04927632069e-14  3.10134226268e-15
 6.02343539822e-15  1.04883085734e-14  1.74583028922e-14  2.21499192544e-14  3.65641283367e-14  3.4641282506e-14  3.55228165021e-14  4.63410937661e-14  4.53767710584e-14  6.32137519132e-14  8.81178681889e-14  1.28299698905e-13  1.64240943714e-13  2.1666092841e-13  3.00653415066e-13  4.40342805051e-13  6.61590567764e-13  1.1396918105e-12  2.60321767176e-12  9.99425651838e-12  2.6044801802e-12  1.14921276874e-12  6.54038741241e-13  4.4614072663e-13  3.09625400684e-13  2.13385350461e-13  1.68245308698e-13  1.37202776143e-13  9.14834616903e-14  6.13264226382e-14  5.47700046333e-14  4.30781405858e-14  3.45553060472e-14  3.4399382111e-14  3.41758844997e-14  2.68481360624e-14  1.48062052626e-14  8.37153797042e-15  1.19420034544e-14  1.60704575533e-14  2.16920936422e-14  1.3006709433e-14  6.96139291625e-15 -5.17301883294e-16  3.1222633856e-15  2.13793694642e-15  9.93275927809e-15  4.68450965734e-15  7.56783117068e-15 -2.86781736795e-15 -3.76235165994e-15 -7.91422152173e-15 -1.32192230524e-15 -4.94863248612e-16  1.30497082587e-15 -3.22120844558e-15 -3.62952925213e-15  2.12063675365e-15 -2.64971228156e-16  1.09986138388e-14  4.43747773991e-15 -1.77977583595e-15 -2.52650939313e-15  1.92770884492e-15 -1.40889949442e-15  7.04685305455e-15  4.44923481303e-15  8.02969144772e-15 -3.14926450025e-15  9.74516827375e-15  8.6244200985e-15  3.66833377977e-15  3.5611062127e-15  6.52762821033e-15  3.88333215098e-15 -4.33643004956e-15 -3.2112460601e-15  3.58788777648e-15  3.53086072292e-15 -1.33708880266e-15  5.15467314652e-15  1.28687782764e-15  1.23243267783e-14  2.90671423991e-15  1.63423873701e-15  7.79102135135e-15  1.70702367035e-14  1.63334584779e-14 -1.27346414328e-15  1.28440384531e-14  6.02805793281e-15  9.4731610725e-15  1.14073937185e-14  1.48065937225e-14  1.06558355689e-14  9.89649199518e-15  9.27207938479e-15  1.06790516928e-14  8.07300818179e-15  1.81603312065e-15  1.33966282745e-15  6.58098702094e-15  1.08690898392e-14  1.91484916506e-14  2.10679734376e-15  1.70629016417e-15  1.70569306326e-14  6.38977117189e-15 -1.63326687498e-15  3.18946963986e-15 -4.29495871337e-15 -2.03621871977e-15 -1.0630212011e-14 -5.97248980444e-15  6.5720861259e-15  4.83477902049e-15  1.15163028886e-15  8.12933221533e-15  8.3926744214e-15 -1.02273725809e-15
 4.04265022891e-15  2.10454433326e-14  4.39495667825e-15  1.68341865478e-14  1.5904386287e-14  1.93929672836e-14  2.09877133868e-14  4.15290600375e-14  4.18977465484e-14  5.41696228436e-14  6.34447877975e-14  9.35854580299e-14  1.22264777899e-13  1.63621985857e-13  2.22715497707e-13  3.12673777936e-13  4.39319377515e-13  6.6702336662e-13  1.15391077381e-12  2.6044801802e-12  9.98339145105e-12  2.60340587145e-12  1.14409528372e-12  6.79232230313e-13  4.30968218195e-13  3.04977593814e-13  2.18269889931e-13  1.70158781594e-13  1.22731117072e-13  8.37246148543e-14  8.38028802897e-14  6.44342577475e-14  5.50460049747e-14  4.76794642414e-14  3.99138229153e-14  4.74902725983e-14  3.83827616873e-14  2.22063203675e-14  2.06801846632e-14  9.13414834991e-15  1.41497382445e-14  1.80499789786e-14  1.63579021101e-14  2.51624967109e-14  9.94333436608e-16  6.7034198705e-15  1.63928549348e-14  3.00851237439e-15  6.67814670861e-15  1.65432549508e-14 -7.88294258602e-15 -1.12052945484e-14  3.36024300051e-16 -2.51770615952e-15 -7.66498934405e-15 -5.95769909433e-15  9.13780528392e-15  2.81731474138e-15  4.43843738575e-15  4.28410864415e-15  2.03555238756e-15  3.72700220164e-16 -2.58207708329e-15 -3.31551593571e-15  1.00270397421e-14  5.99882956675e-15  3.30549352383e-15  6.15968808973e-15  8.91894340963e-15  8.8603151769e-15  1.06822743373e-14  1.01464029868e-14  2.39117909225e-15  2.25113787693e-15  1.6655485468e-14  5.89813071936e-15  9.09156258668e-15  1.60629515085e-16  2.23075613829e-16 -4.91012169708e-16  1.330947298e-15  1.30490154369e-14  9.93092241085e-15 -1.44981486459e-15  9.61400443411e-15  6.81269130153e-15  2.01122403871e-14  2.15791318105e-14  5.14812907245e-15  1.23394670413e-14  7.42224110839e-15  3.0688943082e-15  1.80759787725e-14  6.01160744919e-15  2.76914885542e-15  1.76871405083e-15 -1.12517656666e-15  4.55449970302e-15 -4.67405059213e-15  5.514538964e-15  6.56358545864e-15  1.5461950228e-14  1.18158360022e-14  1.47738100895e-14 -3.45963367585e-15  3.01943209443e-15  1.64671238316e-14  2.41107409878e-15  1.10080443883e-14  1.2798578934e-14  6.24554004135e-15  3.9731005879e-15  2.00482773552e-15 -1.09479827314e-14 -3.7790248169e-15  9.73472264952e-15 -8.30463807888e-15 -1.12276787573e-14  3.36713908912e-15  1.59077615712e-16
-5.19912340627e-15 -2.74142698512e-15  8.51926004229e-15  2.49186299637e-14  2.85868013216e-14  1.49194268445e-14  2.00190945689e-14  2.82414029069e-14  4.04486932476e-14  4.15044046652e-14  4.48689777085e-14  8.35930539444e-14  9.74168095133e-14  1.22021801726e-13  1.66665341734e-13  2.3163927849e-13  3.12535840624e-13  4.32877612135e-13  6.66195018467e-13  1.14921276874e-12  2.60340587145e-12  1.00138229005e-11  2.61414856113e-12  1.14941912685e-12  6.67445366548e-13  4.41294740578e-13  3.10371970009e-13  2.2954893236e-13  1.64008061467e-13  1.19896458648e-13  1.05645882871e-13  9.4891063044e-14  6.68639949149e-14  5.09527328659e-14  3.99177930163e-14  2.85692285653e-14  2.94694206602e-14  1.66481758412e-14  2.02345457431e-14  1.50029680455e-14  1.53430500383e-14  2.7226503199e-14  1.25875028711e-14  4.85920889798e-15  4.30262950119e-15 -2.3785113347e-15 -1.15673008642e-15 -8.55477471342e-15 -7.66546232477e-15 -1.90052229482e-16  6.99223101211e-15  1.35236018771e-14  5.09541881043e-15  3.55844066811e-15  4.92193479647e-15  4.59353410991e-15 -3.20206667602e-15 -3.69251219091e-15  5.59614611736e-15  8.72965941047e-15  5.88714225159e-15  3.4907281567e-15 -9.1938761e-15  5.83945702427e-15  1.08458736699e-15 -3.06171658666e-15  5.70417514487e-15  1.39905889823e-14  3.12346579241e-16  9.66966169593e-16  1.44357099024e-14  9.77846842561e-15  1.33836360491e-14  7.42162094648e-15  2.2158060199e-14  1.28629258983e-15  1.03089823691e-14  4.91989383337e-15  1.68187109391e-14 -2.7845022984e-15  3.08385044171e-15  6.67434816584e-15  4.10501666553e-15 -2.79639969203e-15  2.71800673866e-15  3.84036878221e-15  7.66771245626e-15  6.45676550271e-15 -4.1101708612e-15  5.56872469949e-15  5.23943318783e-15  3.18787103966e-15  4.82151131613e-15  1.12807940339e-15  9.90953086207e-15  7.60789970459e-16 -1.34555400498e-15  1.31021022612e-14  7.13909296322e-15  6.41540032235e-15 -1.74083641289e-15 -3.08832446824e-16  4.4606113537e-15  1.18465551818e-14  7.51598351121e-15  1.28338943674e-15  1.18431544384e-14 -5.31245595219e-15 -1.26320047135e-14  8.52800548047e-16 -1.2058119187e-14 -1.17799861252e-15  2.8676413618e-15  8.57472125599e-15  4.61204464313e-15  2.99057094675e-15  7.34157151421e-15  3.84124401175e-15  9.06771634748e-15  1.46481344979e-14
 2.69711152549e-15  4.80984049179e-15  8.79753768063e-15  2.51507359641e-14  2.07080029121e-14  9.8739412154e-15  1.9394272718e-14  1.56636468956e-14  2.17316801843e-14  3.2008507335e-14  3.98930200602e-14  6.1514316108e-14  7.53101102163e-14  1.01953361233e-13  1.28421446568e-13  1.66598535645e-13  2.24197914276e-13  3.01915612475e-13  4.41855358122e-13  6.54038741241e-13  1.14409528372e-12  2.61414856113e-12  1.00229862909e-11  2.60878961814e-12  1.1530553414e-12  6.66615694166e-13  4.46959552928e-13  3.15758556324e-13  2.36570247069e-13  1.67875761254e-13  1.33189740169e-13  1.09491243568e-13  8.79246851159e-14  5.66455899587e-14  5.98967794047e-14  3.74626704223e-14  3.77538665161e-14  2.8726844792e-14  2.01267189937e-14  1.58028660687e-14  6.28155274422e-15  1.18736604572e-14  1.77658446355e-14  1.04051662189e-14  5.60698079411e-15  3.49969513457e-15  9.61018028931e-15 -1.81799630641e-15 -3.84434695915e-15  1.64984582244e-15  6.23223414167e-15  1.10505578863e-14  8.36182091197e-15  6.62814149097e-15  2.87970459407e-16  2.53752862438e-15  4.75814957369e-15  1.2660433074e-14  2.03352837152e-15 -8.67688832241e-15  8.09608857932e-15  8.42193735989e-15 -2.9685669132e-15 -1.23977834041e-16 -2.27654587852e-15  6.62735022929e-16  5.31428741024e-15  1.88120556357e-15  2.61785235004e-15  1.23602611534e-14 -7.41367201359e-15 -3.13568161778e-15  6.58032391875e-15  8.77639599267e-15  1.91776445321e-14  9.84858883654e-15  1.6288026767e-14 -1.98657155252e-15  6.39385081991e-15  6.61927003973e-15  8.98297600655e-15 -3.8792956086e-15  2.9035584927e-15  8.0992034122e-15  9.76862848805e-16 -3.57520957488e-15  5.17048286316e-15  7.93085428474e-16  3.28356734964e-15 -3.93828164147e-15  3.4732641606e-15 -6.5539176681e-15  1.13951703087e-14 -2.62072046574e-15  5.55874826921e-15  6.47889111195e-15 -4.45735813366e-15  7.40206155733e-15  4.12827774959e-15  1.06877112207e-14  2.52927146098e-15  2.24077248957e-15  2.39094970652e-15  8.52017208416e-15  4.86731514417e-15  7.71787633011e-15  8.34117241863e-15 -4.48234773522e-15  2.51139468281e-15  1.16239458625e-14  1.61034394726e-15  4.66737144494e-15  8.1693720411e-15  2.95815534612e-15  6.10038106908e-15 -5.45775951814e-15  7.11697613702e-15  1.49002413842e-15  1.2818267276e-14  4.33311102456e-15
 5.77029840098e-15  2.09017160314e-14  1.00349390919e-15  1.04518959914e-14  6.05998447403e-15  5.81627353243e-15  2.21325783459e-14  3.06957203712e-14  2.47274942095e-14  3.7834134795e-14  3.03823204504e-14  5.4727499159e-14  6.0936613796e-14  8.34291849118e-14  1.00588334875e-13  1.14427696166e-13  1.6886503173e-13  2.25553640282e-13  3.11458227874e-13  4.4614072663e-13  6.79232230313e-13  1.14941912685e-12  2.60878961814e-12  1.0026022309e-11  2.60225924347e-12  1.14662637271e-12  6.6727978682e-13  4.36368667988e-13  2.98609868646e-13  2.27799650557e-13  1.62261698414e-13  1.37437149789e-13  9.8668317677e-14  7.61662668123e-14  7.24334032104e-14  5.79482276844e-14  3.55243333051e-14  3.95110286433e-14  2.23004449166e-14  2.19527911045e-14  1.79234730894e-14  7.20164556698e-15 -1.32350208603e-15  1.13264528869e-14  7.84537697996e-15  5.75963423334e-16  6.04714976413e-15  4.36920896243e-15  3.38640330843e-15  5.3028607617e-15 -4.1620109416e-16 -1.00730572598e-14  4.46682757392e-15 -4.63486111984e-15 -2.28118748078e-15  1.09264612602e-14  2.33084174903e-15  1.3024946367e-14  7.49364451541e-15  6.79813947978e-15  9.83754614771e-16  1.99494458222e-14  8.7030125298e-15  1.40323347933e-14  5.76486853756e-15  1.08442461239e-14  1.17719211574e-14  3.26204833667e-15  7.20552920159e-15  2.29247978286e-14  1.08858672792e-14  9.10733651587e-15  1.57352992727e-14  8.92025201783e-15  1.10974389833e-14  1.01857179893e-14  3.9173878258e-15  3.02052316831e-16  1.24400886909e-14  1.86509312626e-14  1.0790655159e-14  1.39883463086e-14  4.83932949398e-16  1.02227769036e-14  4.80007634691e-15  2.35232137281e-15 -7.01499002937e-15 -3.99340589499e-15 -5.71411393533e-15  1.88340150747e-15 -4.447016046e-15 -1.15144609368e-15  1.06164246561e-14  1.13780057659e-14  1.19738209907e-14  3.43859440228e-15 -3.55685583983e-16 -1.40864576931e-15  1.12715935891e-14 -6.90975606586e-15 -8.15280534312e-15 -2.49826039004e-15  3.53717150939e-15  6.53644038853e-16  1.02332602736e-15 -1.25069540591e-15  5.49079093748e-15 -1.00879636286e-14  7.80606046922e-15  7.59611523146e-15  7.50876631172e-15  3.18230510781e-15  1.00002094572e-14  2.00752270473e-15  7.25797782658e-15  5.07452308384e-15  1.44053223379e-14  6.62785337363e-16  8.2028364224e-16 -1.2200111867e-15
 7.9638729195e-15  1.10099910403e-14  1.23318039903e-15  8.97083562634e-15  8.85837580317e-15  6.91835517626e-15  1.06306559461e-14  2.05407704135e-14  2.34786759159e-14  2.77896793237e-14  2.76976704281e-14  4.07128394816e-14  4.57795346841e-14  5.93781982108e-14  7.85311042146e-14  1.05761460234e-13  1.32024511809e-13  1.68089666087e-13  2.26126258541e-13  3.09625400684e-13  4.30968218195e-13  6.67445366548e-13  1.1530553414e-12  2.60225924347e-12  1.0016243983e-11  2.61530383508e-12  1.13549574972e-12  6.62769526191e-13  4.41164455543e-13  3.12981770237e-13  2.33411711949e-13  1.72048811213e-13  1.26679166669e-13  7.99000242815e-14  7.26149752486e-14  4.95176849342e-14  4.57970148378e-14  3.54292691923e-14  2.62107904717e-14  2.22147082383e-14  1.4660381331e-14  2.24523991884e-14  1.03177709464e-14  8.972068544e-15  8.06835799584e-15  1.59250606707e-14  5.47687040446e-15  1.14243909328e-14  1.30733930403e-14  1.27090150619e-14  1.32959433266e-15  6.76390010289e-17  2.06800454539e-15 -6.43491222284e-15  2.59109012346e-15  3.08638366183e-15  4.26794670849e-15  5.97831455109e-15  4.12488892629e-15  1.31078958534e-14  5.25833433886e-15  9.92788182102e-15  7.16921391024e-15  8.06342390852e-15  9.28847333319e-15 -1.64967341359e-15  2.6868464099e-15  1.72520740565e-14  1.16850723416e-14  1.0593322255e-14  1.03227235543e-14 -4.24442197084e-16  2.42020747118e-15  2.12190101245e-14 -4.50378562596e-15  1.04179517476e-14  1.0471533971e-14  1.05867659841e-14  3.79716928613e-15  1.07577612e-14  1.14218131579e-14  2.04179792125e-14  7.17279409601e-15  1.32729473199e-15  5.97320231733e-15  1.56591560147e-15  1.4766976441e-14  9.96213250164e-15  2.9690796133e-15 -2.19299675082e-15 -8.70738957362e-15 -7.94347354409e-16  8.06681378538e-15 -5.41452042333e-15  1.3265731508e-14  1.17180595729e-16 -7.0714399104e-15  1.02068833289e-14  2.54300444899e-14  6.36007744514e-15  4.83997041693e-15  1.24361347503e-14  4.63817755255e-15  1.62508489404e-14  1.37882681976e-14  6.02031419988e-15  2.68262486532e-15  5.97634861085e-15  9.06535179611e-15  5.72355707428e-15 -2.43176209849e-15 -2.57782564402e-15  4.98104949485e-16  1.12156865445e-14  6.33104057394e-15  4.75660086347e-15  1.1443769206e-14  1.90594055118e-14  1.44189117461e-14  9.24067082937e-15
 1.63128543278e-14  2.21958245986e-14  8.80157564173e-15  1.01249046836e-14  4.55260775755e-15  3.21794008751e-16  6.70779655062e-15  1.04633595e-14  1.41665715796e-14  2.45177999166e-14  2.06794159967e-14  3.17630265401e-14  2.11450785055e-14  2.24729544354e-14  6.0597271226e-14  7.86369869291e-14  9.1175908231e-14  1.32648616014e-13  1.64626892053e-13  2.13385350461e-13  3.04977593814e-13  4.41294740578e-13  6.66615694166e-13  1.14662637271e-12  2.61530383508e-12  1.00577978883e-11  2.6189923813e-12  1.15545371281e-12  6.76566385045e-13  4.42948506625e-13  3.2490564562e-13  2.3152262077e-13  1.71401312709e-13  1.1623007431e-13  1.00511950311e-13  8.1058870982e-14  7.25317023098e-14  5.71088667383e-14  5.84539845575e-14  3.34953542252e-14  1.04079207258e-14  1.91014890248e-14  1.52117806696e-14  3.28893997439e-15  8.17588641843e-15  1.38968354462e-14  1.21208795605e-14  1.18951722718e-14  5.44750411827e-16 -1.49081182304e-15  5.22150489868e-15  4.68427197223e-15  1.00418326324e-14  6.58766793954e-15  2.80223334658e-15  1.07221935899e-14  5.71130430596e-15 -1.11002152229e-15 -5.32618218962e-15  3.23843490535e-15 -4.30884557071e-15 -8.30601907521e-15 -7.70730556228e-15  5.25407963447e-15  1.13836680799e-14 -2.16423070757e-16 -1.94017991861e-15  1.20211364074e-14  8.33632161124e-15  1.32409943084e-14  2.35635638925e-15  4.73980458561e-15  9.32004619394e-15  2.59605780464e-15  2.71690308125e-15  5.13661821204e-15  9.75590431531e-15  1.36486593504e-14  7.85554231812e-16  3.11855641597e-15  9.24780568413e-15  9.29474308201e-15  9.53050233963e-15 -6.34198163679e-15 -7.729217783e-15  1.4024729021e-15  1.05388973801e-14  1.1011990199e-14  3.48144850407e-15 -1.82381334949e-15 -4.55578790753e-15 -4.09174932523e-15  1.548403898e-16  1.01160161127e-15 -5.3703664358e-15  5.42600390355e-16 -5.77575100388e-15 -5.35425151522e-16  3.07512874305e-16 -1.86230083674e-14  7.04478169651e-15  7.56160299861e-15  1.20587313513e-14  1.32925366273e-14  6.6771618059e-15  9.84307146439e-15  6.74919193668e-15  1.73910199744e-14  4.18400386041e-15  4.91380790739e-15  1.75023270178e-17  7.77447420843e-15 -3.90500133687e-15 -2.42793308842e-15  6.4740176046e-15  1.02941274643e-14  1.75878709937e-16  4.21962696466e-15 -2.44714804802e-15  1.27207886382e-14
 2.71182038623e-15  8.09712377201e-15  6.32477318559e-15 -4.79027007562e-15 -1.92942748059e-15  6.15884070731e-15  2.40990065326e-14  8.9371965987e-15  1.83897979589e-14  2.76957032833e-14  1.97043023509e-14  3.83440175847e-14  2.74822246524e-14  2.62829301682e-14  3.96239564606e-14  5.50717031413e-14  7.07587606317e-14  1.0595868158e-13  1.35587602611e-13  1.68245308698e-13  2.18269889931e-13  3.10371970009e-13  4.46959552928e-13  6.6727978682e-13  1.13549574972e-12  2.6189923813e-12  1.00206089514e-11  2.6131186017e-12  1.15123392231e-12  6.70945674983e-13  4.47198142694e-13  3.30872531432e-13  2.38682953736e-13  1.72892161043e-13  1.32439748294e-13  1.10727927248e-13  8.26815770046e-14  6.83998391451e-14  4.73129027733e-14  3.87178524967e-14  2.60884813332e-14  3.43287040161e-14  2.88585746912e-14  1.75996453768e-14  1.08921227095e-14  1.7104888414e-14  3.60991157041e-15  5.01314479544e-15  1.02411053674e-14  3.34870416472e-15  4.27328787994e-15  6.23034055765e-15  6.54700999702e-15  7.73725302998e-15  7.75369021993e-15  8.82212908374e-15 -5.81125381464e-15  4.66682324789e-15 -1.08566400512e-14 -9.43966060825e-15  9.22656383646e-16  8.6241133881e-15 -7.03116563684e-16 -5.25967320594e-15 -5.72483010647e-15 -1.28888150631e-14 -3.4801456489e-15 -4.72252257773e-15  1.13254457265e-14  3.29164013539e-15  1.11109570506e-14 -9.60260973834e-16 -7.50222597335e-15  7.98144544581e-15 -1.18036542185e-15 -4.20692347283e-15 -2.71759688162e-15  1.53034884185e-14  3.56588702148e-15 -6.67438296065e-16  1.97552026734e-15  1.50070854563e-14  5.68702959736e-15 -7.28777607632e-15  2.58868142028e-15  6.426644206e-16 -3.06386537099e-15 -4.69016740351e-15  4.93170545991e-15 -5.5655641347e-15  3.85978132398e-15  4.6483382356e-15  4.89911530503e-16 -6.16587274205e-17  3.89896295544e-15  9.93841171236e-15  1.6279057566e-15  1.37179673341e-14  5.68024075578e-15 -8.64016536479e-15  1.65102812712e-15  5.40330900983e-15  4.94293446688e-15 -8.25636023839e-15  1.00296057971e-16  3.77410709882e-15  5.52998726594e-15  1.29530580306e-14  9.48864600314e-15  1.3456707749e-14  1.567071446e-14  1.05221407992e-14  8.3164717455e-15 -7.78211127269e-15  5.04155313505e-15  8.40045999232e-15 -1.44410945387e-15  1.56638713679e-14  1.79058639448e-14 -1.81305960582e-15
 8.20416461035e-15  6.54731542011e-15  9.51286517116e-15  5.72175734755e-15  1.08146070312e-14  7.51784361315e-15  8.82119695328e-15  9.19860652078e-15  9.22551725016e-15  1.30065776376e-14  1.44763186651e-14  2.86694286038e-14  2.02352794783e-14  2.6787201916e-14  3.94471443484e-14  4.9964388734e-14  5.90317352729e-14  7.86666228521e-14  9.73213899269e-14  1.37202776143e-13  1.70158781594e-13  2.2954893236e-13  3.15758556324e-13  4.36368667988e-13  6.62769526191e-13  1.15545371281e-12  2.6131186017e-12  1.0072598478e-11  2.62325565029e-12  1.15963452458e-12  6.70754799924e-13  4.51238079338e-13  3.02991747562e-13  2.23240395885e-13  1.62061396717e-13  1.35675171597e-13  9.25311739443e-14  8.33761225264e-14  5.96646902552e-14  5.22670714826e-14  4.33637268802e-14  3.86329346776e-14  2.28977089297e-14  2.10648873894e-14  9.42955206572e-15  3.18909498786e-14  2.61941247288e-14  1.01578966723e-14  1.50126232974e-14  1.78197259648e-15  7.6851540408e-15 -3.50985444081e-15  9.56590015327e-15  1.25969466794e-14  7.3993140121e-15  5.60983522482e-15  2.15011401615e-15 -1.6589658899e-15  5.33484687233e-15 -1.48826266413e-16 -2.089159118e-15 -3.94359362576e-16 -7.88148547925e-15  4.04907163265e-17 -1.70342582825e-15 -2.70805792972e-14 -2.84199706481e-15  3.82285566965e-15 -2.26988748579e-15  3.71676609593e-15  7.23213503464e-15  7.67505627918e-15  3.94517959905e-15  7.17790980928e-15  1.20587489309e-14  4.57286339603e-15  7.32561704023e-15  7.26025190913e-17  1.62143605666e-14  1.30346340535e-14 -7.14160340854e-15  8.94344168354e-15  4.15821897384e-15  7.53264533608e-15  4.35104124383e-15 -2.72181578589e-15 -2.30566212575e-15 -2.55506589432e-15 -8.98143443488e-15 -5.01381648591e-15  9.06887242281e-15 -1.16438949838e-16  1.22720967323e-15  9.85769612491e-15  5.63941094662e-16  5.56682484828e-15 -4.36107628904e-15  1.07928581897e-14  7.50277918084e-15  1.06160773041e-14  6.49027834483e-15  3.69497928591e-15  5.74616051548e-15  5.03844824062e-15 -8.4341641221e-16  9.15537369342e-15  5.55714954186e-15  1.15622894657e-14  1.36123959156e-15  5.75633421782e-15 -5.84349932372e-15  6.00956110785e-15 -3.99941409031e-15 -9.52326252731e-15  3.69781711308e-15 -2.51855896549e-15 -1.04952274549e-14  7.68273552377e-15  1.2697220702e-14  2.48334579922e-15
-1.64239878556e-15  8.23188827148e-15  4.62185559011e-15 -2.34321732155e-15  3.60870184884e-15  6.35030935888e-15  4.64393637336e-15  1.28309426611e-14  1.34223141395e-14  2.43633075656e-14  2.56497723018e-14  1.78708723511e-14  1.96742400707e-14  2.2197938782e-14  2.91930021932e-14  2.98921973778e-14  3.32466613711e-14  6.35577113965e-14  7.2709093476e-14  9.14834616903e-14  1.22731117072e-13  1.64008061467e-13  2.36570247069e-13  2.98609868646e-13  4.41164455543e-13  6.76566385045e-13  1.15123392231e-12  2.62325565029e-12  1.00057470197e-11  2.610699916e-12  1.1479740239e-12  6.78669917834e-13  4.52667863458e-13  3.15900088236e-13  2.23410535625e-13  1.79311498608e-13  1.18007367306e-13  9.89490466347e-14  7.64842550091e-14  5.76686384319e-14  4.72507517655e-14  3.28689898316e-14  2.65142806169e-14  2.08463712555e-14  2.65710278574e-14  1.99395821476e-14  1.0871203686e-14  1.05511733706e-14  1.18183438126e-14  9.54415197075e-15  7.09309251227e-15 -1.78039658725e-15  1.13630491518e-14  6.47400619363e-15  4.63568844899e-15  6.18404373524e-15  1.87198691226e-15 -4.89292233102e-15  6.51232834714e-15  3.49220520031e-16  2.8341147887e-15  1.12702106992e-14  6.55485150487e-15  9.38256066251e-15  9.94474245377e-15 -4.62980298104e-16  3.13431549733e-15  1.27139782508e-14  4.31294408556e-15  5.27204677e-15  8.94953284566e-15  7.7916164076e-15  7.9284402515e-16  2.87907119905e-15  9.73506408423e-15  2.71579505561e-15  5.92168424569e-15  1.77396076378e-15  1.77903865878e-14 -6.88287792142e-15  6.4451482782e-15  6.7064908886e-15 -1.69106867817e-15 -4.96814856733e-15  5.53330574916e-15 -5.17301251881e-15 -1.01262006402e-15 -1.92315334883e-15 -4.79930709238e-15  5.2724758941e-16 -9.62513340908e-15 -1.10475832314e-15  3.14146432877e-16  1.39450853076e-15 -6.20717109767e-15  1.19028314436e-15  4.56017161642e-15  5.2922029232e-16  4.41496555942e-15  1.01228484677e-14  1.36697973438e-14  7.69920961051e-15  1.77540296801e-15  3.20809462149e-15  4.20373055508e-16  1.03184224674e-15 -4.16390194439e-15  5.93693275585e-15 -5.59335710181e-15  2.6229223035e-15 -5.00981489779e-15  1.75823965124e-15  2.10071916455e-15 -9.6822490787e-15  1.25673562309e-14  1.28005487864e-14 -2.91161043508e-17  1.09401716297e-14 -2.91481968183e-15  2.85311329539e-15
 4.94140076552e-15  1.09267179606e-14  1.06348302846e-14 -5.64779967524e-15  2.74046623031e-15 -1.11237408452e-14 -9.24434054472e-16  9.8811780207e-15  3.96849345327e-15  1.16185500318e-14  1.07339395881e-14  5.92859018286e-15  1.36944234734e-14  2.09001207907e-14  2.46372212743e-14  3.4719615168e-14  3.98752474186e-14  4.87333347896e-14  5.8261041194e-14  6.13264226382e-14  8.37246148543e-14  1.19896458648e-13  1.67875761254e-13  2.27799650557e-13  3.12981770237e-13  4.42948506625e-13  6.70945674983e-13  1.15963452458e-12  2.610699916e-12  1.00258046114e-11  2.59355671994e-12  1.14668629307e-12  6.7164012005e-13  4.39735551863e-13  3.22818007679e-13  2.29969641543e-13  1.67198598681e-13  1.25104691507e-13  1.08007132154e-13  7.3014948396e-14  5.94783413037e-14  5.1894847237e-14  2.70637353672e-14  3.03683777799e-14  2.2769500501e-14  2.06577650909e-14  1.0221311842e-14  1.99418379094e-14  1.15478059251e-14  1.47634367583e-14  1.25514926094e-14 -7.50713876581e-15  3.01414831178e-15  1.8304706347e-14  8.42809100958e-15  1.00825123208e-14  3.96713045076e-15  6.20430397236e-16  2.67355671945e-15  1.01383676446e-14  2.50625632754e-15  1.08192552854e-15  1.62341536493e-14  3.00177179023e-15 -1.08196257745e-15  7.35476712789e-15  1.10225594817e-14  8.67819656312e-15 -5.73483857914e-16 -3.25258704406e-15  7.2624777283e-15  4.63263548451e-15  5.05482707522e-16  8.87370563753e-15  1.51759986595e-14  1.66869141427e-14  6.33974072091e-16 -6.17852759246e-15 -3.96476662649e-15 -4.67486513667e-15  4.2746655627e-15  5.88940285432e-15  2.77993153605e-15 -9.34374181694e-16  1.60893697705e-15  1.14442004066e-15  2.20308333346e-15  2.68256766783e-15  7.45609304063e-16  4.65146376265e-15  8.58078082734e-15  1.50768593108e-14  3.81277633716e-15  3.88265197735e-15 -4.30357291312e-15  1.06941444681e-14  2.33881606589e-15  5.64873595565e-16 -6.55922059577e-15 -3.99438190694e-15  9.25584381127e-15 -1.78664882043e-15  4.70855040244e-15  6.83238845204e-15  4.47755175215e-15  7.42586516534e-15 -5.00711557436e-15  5.94545545079e-15 -9.00641294373e-15 -1.4368526666e-15  2.40030018913e-16 -1.63797406227e-15 -8.89663338992e-15  6.92634594513e-15  1.84843088462e-14  1.6861785774e-14  7.59772113175e-15  1.37212488172e-14  5.26684661359e-15  1.3175097761e-14
 2.00565801346e-15  8.21182693153e-15  2.06840340545e-14  1.22327321299e-14  2.92582678049e-15 -4.33825454403e-15 -7.10816911705e-15 -1.62739633649e-15 -2.70102875768e-16  8.37061434503e-15  2.79915196048e-14  1.33497769232e-14  1.58701255662e-14  1.48673917129e-14  2.75874953452e-14  2.54843660917e-14  2.79558724442e-14  4.26545049774e-14  4.58421783158e-14  5.47700046333e-14  8.38028802897e-14  1.05645882871e-13  1.33189740169e-13  1.62261698414e-13  2.33411711949e-13  3.2490564562e-13  4.47198142694e-13  6.70754799924e-13  1.1479740239e-12  2.59355671994e-12  9.98484698904e-12  2.60683282998e-12  1.15183999087e-12  6.64845952521e-13  4.39180822228e-13  3.12898372045e-13  2.28644771264e-13  1.70092541591e-13  1.25347438544e-13  9.48514467849e-14  7.5053232923e-14  6.16004676447e-14  4.86643155113e-14  3.67171123718e-14  3.25615462069e-14  3.80647771152e-14  1.73785829026e-14  2.03957013416e-14  1.62016966924e-14  1.96649568472e-14  5.36260879235e-15  7.83879454591e-15  5.58034546622e-15  3.79812996709e-15  7.5906975043e-15  3.85397669352e-15 -2.92548973146e-15 -1.32237522025e-14  2.26431854338e-15  1.04677086979e-14  1.19172724745e-14  7.85306058291e-15  2.20365657351e-14  5.4087007472e-15 -6.77036956244e-16  1.68629120704e-14  1.44406915732e-14  7.80255859944e-15  3.11375184305e-15  7.63471225398e-15  1.36986110473e-14  1.58302750272e-14  7.99316255804e-15 -2.81372474906e-16 -3.09753287026e-15  4.62019046684e-15 -9.8111773905e-15 -1.85841590229e-16  4.88773245927e-15  2.26852937398e-15  7.6381544377e-15  5.36820087862e-15  2.90540810612e-15  9.7447148026e-16  3.37678861265e-15  4.23360729212e-15 -2.19305725906e-15  7.03775651794e-15  1.4315526731e-14  1.43247904935e-14  1.44273076635e-14  1.33590108589e-14  7.34436162795e-15  2.10772042849e-15  3.97691004499e-15  5.2429135733e-15  3.04816976592e-15  5.23652512584e-15  8.0114348951e-15  7.03273484046e-15  7.29291186645e-15  5.92105561056e-16  7.94319594963e-16  2.3311348628e-15  1.80291041419e-15 -5.57582505156e-16  2.12265765913e-15  6.85632126093e-15 -9.34951812462e-16  3.62351617679e-15 -4.24982276961e-15  3.08227540919e-15 -5.15889645115e-15  6.05052568812e-15  6.52156157922e-15  1.50328818082e-14 -2.1352472182e-15  7.62923895022e-15  5.70129011875e-15 -8.19796408678e-15
 1.29915658361e-14  2.46687074287e-15  1.97186546936e-14  3.19159284031e-16  4.02752384819e-15  3.52699877498e-15 -3.02786520204e-15  3.35356502365e-15 -3.77540409942e-15  8.68158030098e-15  1.459609742e-14  9.05864148871e-15  1.28314247393e-14  6.10558916158e-15  1.92551872555e-14  2.53498406197e-14  2.07385277565e-14  3.03742400594e-14  3.06281433332e-14  4.30781405858e-14  6.44342577475e-14  9.4891063044e-14  1.09491243568e-13  1.37437149789e-13  1.72048811213e-13  2.3152262077e-13  3.30872531432e-13  4.51238079338e-13  6.78669917834e-13  1.14668629307e-12  2.60683282998e-12  1.00209166859e-11  2.59819229989e-12  1.15407399536e-12  6.68129388894e-13  4.43215432677e-13  3.13173894579e-13  2.16767746898e-13  1.79992841601e-13  1.22702913226e-13  9.36938067393e-14  6.67368597495e-14  5.92751674393e-14  4.52202425626e-14  3.73461026436e-14  3.44750514655e-14  1.67218589789e-14  2.63601186196e-14  2.5130470099e-14  8.55460121219e-15  7.26541803289e-16  1.40375371117e-15 -8.07128682827e-16  1.24907500184e-14  4.99765785758e-15  8.9180045842e-15  5.81882356682e-15  1.19243867398e-14 -6.53764507618e-17  6.78880451819e-15  5.98536916773e-15 -7.4191472978e-16  7.15254551495e-15  5.57547506636e-15  1.23486681951e-14  6.94466933047e-15  9.83953285894e-15  7.07639985985e-15  7.86616274285e-15  4.92870345979e-15  4.99530635732e-15  7.41299594328e-15  6.25292967983e-15  3.74083980215e-15  1.44259198276e-15  3.38061290663e-15  8.93726910233e-15  9.12545592451e-15 -8.96439558101e-15 -3.39129647425e-15 -5.36326916815e-15 -1.76505905554e-14  1.41402645389e-14  3.58992404623e-15 -6.51113799546e-15  9.64700742885e-16  6.66594102946e-15  2.79487282694e-15 -1.04885396484e-16 -3.00249812252e-15  8.12767802447e-15  4.92567572046e-15  1.68446593964e-15 -8.60487441001e-15 -7.38037277246e-15  1.32944713852e-14  8.53455596586e-15  4.50995258841e-15  3.43064441908e-15 -2.94533010493e-16  1.25525431698e-14  4.12073855152e-15  9.96997787638e-15  8.6320105525e-15 -1.57302961709e-16  8.97967079097e-15  3.65446334899e-15  4.69650611642e-15  6.9391173151e-15  1.00045920446e-14  3.21591950577e-15 -1.65164985728e-16  6.80105868508e-16 -2.78272025885e-16  8.88249641931e-15  6.60189625918e-15 -3.83845997107e-15  5.78055178528e-17  4.11018807613e-15 -8.4538972124e-17
-2.38618426553e-15  5.71726043502e-15  2.9382295325e-14  8.15414149907e-15  2.64887124125e-15  1.31057577573e-14  1.91823154323e-14  1.78714482626e-14 -1.30567177938e-14  8.58750518859e-17  1.14192026408e-14  9.7910754257e-15  1.12150660626e-14  4.69429117171e-15  1.04585272531e-14  9.67745544337e-15  1.55309924096e-14  2.94635831717e-14  3.69089125287e-14  3.45553060472e-14  5.50460049747e-14  6.68639949149e-14  8.79246851159e-14  9.8668317677e-14  1.26679166669e-13  1.71401312709e-13  2.38682953736e-13  3.02991747562e-13  4.52667863458e-13  6.7164012005e-13  1.15183999087e-12  2.59819229989e-12  9.99776883388e-12  2.60206783832e-12  1.14170663842e-12  6.68830126136e-13  4.33390777975e-13  3.03328400415e-13  2.22718044688e-13  1.60693092473e-13  1.25301976514e-13  9.39504122462e-14  7.69713348504e-14  6.03072022493e-14  4.24085929329e-14  4.08606069629e-14  2.21514464783e-14  3.43887864482e-14  2.61289475339e-14  2.15350683128e-14  5.67068786024e-15  4.52054871413e-15 -2.09626620367e-15  6.31679702165e-15  1.21668119814e-15  9.48638990169e-15 -1.24578260743e-14 -8.71199580562e-16  4.76351934729e-15  8.78177880737e-15  6.02614013024e-15  1.93688691925e-15  5.56579767005e-15  1.1879692535e-15  1.38377130979e-14  4.73706945016e-15 -4.59325022594e-16  1.4814094642e-14  4.24942772577e-15  6.31785686199e-15  1.6273322383e-14  2.38779161105e-15  3.9703414309e-15  1.46636161142e-14  1.32621516248e-14  5.78351746784e-16 -5.87672277739e-15 -7.48590732767e-15 -8.22668595688e-15  5.95930308767e-15  8.67623228666e-15 -3.03600522026e-16 -4.44321496028e-16  2.09358637846e-15  1.22857942793e-14  1.0445270712e-14  5.92980008115e-15  8.93994635788e-15 -1.74698988521e-15  4.83369100783e-16  1.0000225439e-14  1.44988872805e-14  4.59296112871e-15  4.56440228316e-15  5.28928986536e-15  1.47851097865e-14  1.2041406477e-14  6.4291279153e-15  5.46070755557e-15  7.08839903043e-15  1.30426389977e-14  9.23328347872e-15  3.45285073218e-15  8.72260790182e-15 -3.00024479933e-15  3.89231646128e-15  9.24354108611e-15  1.14388382481e-14  3.68470784317e-15  1.11318813552e-14  8.51569186801e-16 -8.01008795791e-15 -8.65603361793e-16 -7.457491858e-15  8.31567916154e-15 -1.18759861472e-15 -8.18414906934e-15 -2.92531498098e-15  1.41920157722e-14 -3.54402054322e-15
-1.270541471e-16  2.15665724269e-15  1.32928527834e-14  7.49753412548e-15  1.66567035229e-14  6.11586095505e-15  1.00984764751e-14  2.19074218409e-14  6.07175543203e-15  1.45474150382e-14  1.40351582664e-14  7.3786472272e-15  1.50187163228e-15  1.78402395837e-14  1.32813443401e-14  1.95953162973e-14  8.8013117703e-15  1.66841630757e-14  2.73903036956e-14  3.4399382111e-14  4.76794642414e-14  5.09527328659e-14  5.66455899587e-14  7.61662668123e-14  7.99000242815e-14  1.1623007431e-13  1.72892161043e-13  2.23240395885e-13  3.15900088236e-13  4.39735551863e-13  6.64845952521e-13  1.15407399536e-12  2.60206783832e-12  1.00215528787e-11  2.60363547999e-12  1.15039787841e-12  6.63824315925e-13  4.32903908106e-13  3.1614237083e-13  2.26145044766e-13  1.63577237342e-13  1.30952550265e-13  1.0256196123e-13  7.91879815475e-14  6.43377800224e-14  4.55791940996e-14  4.87912626344e-14  3.9167526644e-14  2.27230534522e-14  2.26605098965e-14  8.17647464721e-15  4.56843112137e-15  1.41389253095e-14  1.90167956506e-14  2.31799269232e-14  2.25006581345e-14  6.74109993488e-15  2.8959620351e-14  1.11135197501e-14  1.67137893508e-14  1.02522003566e-15  7.51346191814e-15  3.84702299151e-15 -1.72740159448e-14  4.16602309266e-15  2.0509245971e-16  1.74046487467e-15  2.88669595546e-15  3.57537419674e-16 -2.33338406116e-15  4.85783447686e-15  2.8935382085e-15 -3.21303082234e-15 -5.11187769777e-15  7.61196078984e-15 -1.60993915891e-15 -1.10584247171e-14 -6.90203941616e-15  7.34622202681e-15  9.39366544795e-15  8.80284949909e-15  3.36549581781e-15 -1.59972561699e-15 -8.16868306685e-15  9.47143127651e-15  6.51375200207e-15  6.01250290601e-15  3.78300785445e-15  3.67799276784e-15  5.41035766903e-15  3.48443109836e-15  4.57801848121e-15  7.47772624838e-15  2.17227048426e-15  2.27831277456e-15  1.70744886146e-14  9.90367591905e-15 -2.70375960552e-15  5.17036092445e-15 -1.0861001601e-15 -2.09209208324e-15  4.09718442352e-15  4.72063462771e-15  5.60604900881e-15 -5.41826328857e-15 -6.67935299319e-16  1.44019060526e-15  2.291976488e-14  1.576325718e-14  7.05411976964e-15 -5.49807344273e-15 -6.43007970187e-15 -8.46288748536e-15 -8.74331796539e-15 -2.88099772596e-16  1.50181971995e-15 -4.04970224072e-15  5.98805017885e-15  9.55005602526e-15 -7.81871856776e-15
 1.28184043811e-15 -1.24782082403e-15  4.79947480772e-15 -2.1495491381e-15 -3.67923146749e-15  1.21675220138e-14  1.22151604381e-14  6.15435489876e-15  9.87474261416e-16  1.45712579578e-14  2.00031296843e-14  1.46658305167e-14  1.84622443973e-14 -6.09879282704e-15 -2.68534625783e-15  1.0019395188e-14  4.29573738152e-15  2.45052712364e-14  2.06643155179e-14  3.41758844997e-14  3.99138229153e-14  3.99177930163e-14  5.98967794047e-14  7.24334032104e-14  7.26149752486e-14  1.00511950311e-13  1.32439748294e-13  1.62061396717e-13  2.23410535625e-13  3.22818007679e-13  4.39180822228e-13  6.68129388894e-13  1.14170663842e-12  2.60363547999e-12  1.00058212007e-11  2.60380867968e-12  1.15457823903e-12  6.69923496927e-13  4.43999621711e-13  3.10243607438e-13  2.20057507549e-13  1.65357822301e-13  1.23223910437e-13  9.30699838917e-14  7.6489455418e-14  4.76204381697e-14  4.98600358662e-14  3.74687631068e-14  2.7182483929e-14  2.59784619582e-14  2.28147776905e-14  1.19371878391e-14  9.22255556122e-15  1.61252950174e-14  1.99135142384e-14  2.25157446871e-14  1.18392100715e-14  1.65489167683e-14  9.50374100105e-15  1.46791987688e-14  1.72502942533e-15  5.525040493e-15  8.17829638886e-15  2.79238909031e-15  8.94430309424e-15  2.02957434625e-14  1.25399002348e-14  1.34979713643e-14  6.67541002744e-15 -7.66064064711e-15 -1.05265925078e-15  1.89126854453e-15 -1.39911458573e-14  5.06095020758e-16  1.14666633475e-16 -7.19504041549e-15 -6.80671961282e-16  1.04292770067e-14  3.92697346842e-15  9.19859605662e-15 -2.50624028866e-15 -1.54617198164e-15  7.4037339484e-15 -1.1190036053e-14  1.38223964224e-15  1.11769811439e-14  1.02731576365e-14  1.33089433403e-15  5.53355538874e-16  2.64897390685e-15  6.94451525441e-15  9.22371369125e-15  1.45927012174e-15  1.38316402525e-15  4.48447457828e-15  1.27509209955e-14  4.71672283175e-15 -1.78634878914e-16  1.48042803049e-15  1.41248822597e-14  5.53994979737e-15  3.28227619237e-15  7.25223412446e-15  8.76690920518e-15 -4.80358603994e-15  9.09726059312e-16 -9.55282893501e-17  1.80096442589e-14  2.53032638512e-15  1.45036568287e-14  2.16325516986e-15 -8.16312858617e-16 -5.44153355456e-15  2.84881455314e-15  8.03695602146e-15  7.68825609483e-15  1.04094599271e-14  3.12075998754e-15 -2.80441207557e-15 -9.4717881368e-15
-6.77315700262e-15 -4.11780566201e-15  1.83472906636e-15  8.15776526173e-15  6.11018539568e-15  1.26795316595e-14  1.2491481125e-14  3.66163144374e-15  6.61565234895e-15  2.4734132096e-15  1.59616302552e-14  9.33952860234e-15  1.21825415624e-14 -3.689886219e-16  4.74483215284e-15  1.77108678757e-14  2.14885347815e-14  1.01909287884e-14  1.53981899223e-14  2.68481360624e-14  4.74902725983e-14  2.85692285653e-14  3.74626704223e-14  5.79482276844e-14  4.95176849342e-14  8.1058870982e-14  1.10727927248e-13  1.35675171597e-13  1.79311498608e-13  2.29969641543e-13  3.12898372045e-13  4.43215432677e-13  6.68830126136e-13  1.15039787841e-12  2.60380867968e-12  9.9791307144e-12  2.60946448485e-12  1.15366007766e-12  6.77664111923e-13  4.49035653988e-13  3.07030408541e-13  2.21109653813e-13  1.57857029402e-13  1.18691191606e-13  1.05752565523e-13  7.99056640334e-14  6.59407548912e-14  4.68557500773e-14  4.27260355446e-14  2.23465890157e-14  2.53205681324e-14  2.17720764924e-14  1.6739664611e-14  5.05350189931e-15  9.48049501792e-15  1.67593534165e-14  1.39978356726e-14  1.54455441978e-14  1.22559420087e-14  1.47770445058e-14  4.82376821966e-15  1.74271786141e-14  4.89194208818e-15  2.8616918266e-16  5.06109208441e-15  7.78601935856e-16  1.07775597427e-14  7.51737283798e-16 -4.37441466883e-17 -2.94634772662e-16 -1.16505236175e-14  1.23139095344e-14 -1.26355691467e-15  9.84050070645e-15  2.99291662884e-15  1.2410549651e-14  1.25052898427e-14  1.18976364892e-14 -4.33565889495e-15  2.66881427782e-15 -5.47926306932e-15  7.83640122034e-15  2.0808490021e-16 -2.12997355801e-16  3.57074806979e-15 -1.34256653491e-15 -1.14078834749e-14  1.38904555562e-16  3.4292485738e-15  9.54088785407e-15  2.70531792002e-15 -9.66183985949e-15 -3.19745351556e-15 -1.53625686625e-15  6.78642834662e-15  4.77865068053e-15  3.37337054744e-16 -3.62357603858e-16  5.78422195292e-15  1.04761697191e-14  8.21187379127e-15  7.37843213431e-16  8.01193021406e-15  6.30345016969e-15 -1.34651008966e-14 -3.43107103063e-15 -6.00815748134e-15  2.28944528398e-15 -2.03910140973e-15  7.4018341339e-15 -1.14347780041e-14 -9.98435924026e-15 -2.38870075532e-15  4.14570663034e-15  6.78178618487e-15  1.55172434904e-14  1.03822417682e-14  1.17601345292e-15  3.2272262271e-15 -8.34590773615e-15
-4.75689979846e-15 -2.38818159242e-15 -2.84642599013e-16  8.77597026832e-15  9.00385079978e-15  1.02984507073e-14  1.48451422125e-14  9.09329961161e-15  1.82227178423e-16  1.29148240323e-15  3.66017542669e-15  4.46159686984e-15 -2.14911521114e-15  1.56952676498e-15 -5.31304482066e-15  7.08692470921e-15  6.30887257994e-15  9.90886492654e-15  1.31736156748e-14  1.48062052626e-14  3.83827616873e-14  2.94694206602e-14  3.77538665161e-14  3.55243333051e-14  4.57970148378e-14  7.25317023098e-14  8.26815770046e-14  9.25311739443e-14  1.18007367306e-13  1.67198598681e-13  2.28644771264e-13  3.13173894579e-13  4.33390777975e-13  6.63824315925e-13  1.15457823903e-12  2.60946448485e-12  1.0017453642e-11  2.6174196715e-12  1.1404741651e-12  6.75155340869e-13  4.5563827091e-13  3.24680253366e-13  2.26496032268e-13  1.70615674078e-13  1.40651460299e-13  1.05944057991e-13  7.16953137851e-14  5.8620057699e-14  5.02934567679e-14  3.57574328484e-14  3.43762750196e-14  3.50064054336e-14  2.16963828707e-14  2.44224712746e-14  6.3160337736e-15  1.2773280029e-15  9.79067533962e-16  7.53363939032e-15  5.26702861361e-15  1.00614051638e-14 -1.72917472679e-15  1.40949666173e-14 -4.19279372523e-15 -1.66148226109e-15 -1.61469042683e-15 -1.92203919301e-15  6.8131364775e-15  9.31914598391e-15  1.44588590323e-14  5.09420797642e-16 -7.4833454746e-16  1.06588004248e-14  9.07381917657e-15  1.29560491721e-14 -6.90940696426e-17  4.06567543294e-15  4.21232909242e-15  1.73988236987e-15  3.58328865122e-15  8.67033687911e-15  1.02570707941e-14  4.6036889862e-15  4.4794346451e-15  4.99289098093e-15  1.28434694495e-14  6.28885645472e-15  6.04343332052e-15  1.92010548708e-14  4.18695783825e-15  9.72522550939e-15  4.16155954094e-15  4.4328858824e-15 -3.75225241328e-16 -1.38277662819e-15  1.66198967254e-14  1.332046764e-14  3.05353814044e-15 -1.49340049408e-15  6.63172381821e-15  5.32577354364e-15 -8.99160387867e-15 -1.35892646821e-14 -3.18340564822e-15  4.87233441243e-15 -3.43963194623e-15  1.20108871731e-14  3.38638065939e-15 -2.86928742223e-15  7.25645757174e-15  9.8585413416e-15  6.02852303145e-15  5.02775067294e-15 -2.55329779298e-15  1.61826516957e-14  7.15869848472e-15  6.74448306524e-15  1.32985008053e-15  6.28473175355e-15  4.87709102521e-15 -4.77715424324e-15
 6.82794843098e-15  6.79651476716e-15 -7.23296450207e-15  1.16067867552e-15  8.70628231397e-16  1.27921090629e-14  9.25080194712e-15  4.69116253201e-15  1.10821932788e-15 -3.11000957725e-15 -2.07286522142e-15  2.20231906888e-15 -3.07063016346e-15  8.62866779869e-15 -5.48784360796e-15  3.21411358905e-15  1.38149158554e-14  2.84854097299e-15  9.04917583249e-15  8.37153797042e-15  2.22063203675e-14  1.66481758412e-14  2.8726844792e-14  3.95110286433e-14  3.54292691923e-14  5.71088667383e-14  6.83998391451e-14  8.33761225264e-14  9.89490466347e-14  1.25104691507e-13  1.70092541591e-13  2.16767746898e-13  3.03328400415e-13  4.32903908106e-13  6.69923496927e-13  1.15366007766e-12  2.6174196715e-12  1.00375404846e-11  2.60787941683e-12  1.14493041701e-12  6.76290725022e-13  4.43645309075e-13  3.07672242377e-13  2.18027185816e-13  1.683323398e-13  1.31605805598e-13  1.02063686899e-13  7.77695491314e-14  5.1719909089e-14  4.41400330542e-14  3.80757334113e-14  3.08822305833e-14  3.09225263245e-14  2.01463545954e-14  2.53425316419e-14  1.57484876137e-14  1.05467231538e-14  1.63509403617e-14  2.4081463025e-14  1.61262826377e-14  6.72457754916e-15  9.86962168311e-15  6.9446347398e-15 -8.60424826795e-15 -3.65790859219e-15  3.89924735611e-15 -1.5220702779e-15  5.94968663951e-15  2.10286068284e-15 -2.43136335663e-15 -5.44814885003e-15  1.95156078403e-14  9.75123100801e-15  7.7059872314e-15  6.7063256374e-15 -5.67930706281e-15  1.45089080929e-14  3.7243465515e-15 -1.26245667697e-14  2.85033235534e-15  4.28145478309e-15 -3.63947390516e-15  9.10310889178e-15  2.43664982916e-15  7.23559349383e-15 -4.57140052977e-15  3.25453517662e-15 -8.09661307104e-16  1.39944342992e-15  3.20044781565e-16  7.87810138819e-15  4.01716820093e-15  5.98514966009e-15  1.01787731529e-14  1.21718351942e-14  1.33118205499e-14 -3.77446057187e-15  9.53339110474e-15  1.02333413895e-14  5.58172577513e-15  4.85180939904e-15 -1.83606153109e-15  2.71372967739e-15  1.79589226258e-14 -1.96273560202e-16 -2.24583073829e-15  8.09080324216e-15  6.52212544311e-15  1.66836702979e-15  2.95921385764e-15 -4.57562471931e-15  7.46794118289e-16 -7.25298358643e-15 -3.69372017818e-15  1.9617232566e-15  1.27385654006e-14  1.40368422027e-14  4.60485095509e-15  3.47858093706e-15  5.9403580701e-15
-2.7955816461e-15  4.70390520236e-15  5.42430883472e-15  4.22286875157e-15  8.13099999997e-15 -7.42676767916e-16  1.6063227893e-14  3.40367176829e-15  7.51552030623e-15  1.6245826636e-15  3.18501905386e-15  1.28520218e-15  6.37876658527e-15  8.34891435283e-15  1.11686889493e-14  2.00519385386e-14  8.40034878499e-15  7.40775879366e-15  5.86642258429e-15  1.19420034544e-14  2.06801846632e-14  2.02345457431e-14  2.01267189937e-14  2.23004449166e-14  2.62107904717e-14  5.84539845575e-14  4.73129027733e-14  5.96646902552e-14  7.64842550091e-14  1.08007132154e-13  1.25347438544e-13  1.79992841601e-13  2.22718044688e-13  3.1614237083e-13  4.43999621711e-13  6.77664111923e-13  1.1404741651e-12  2.60787941683e-12  9.99024394195e-12  2.59726477328e-12  1.14088784736e-12  6.74614083591e-13  4.384525987e-13  3.0719558686e-13  2.30469957808e-13  1.72986511168e-13  1.2903573987e-13  9.93465362746e-14  7.10008448706e-14  6.40208755778e-14  4.28674937189e-14  4.46900258042e-14  3.21014974192e-14  2.22034049276e-14  1.68801967201e-14  1.49652554483e-14  1.19602340444e-14  1.19515675847e-14  2.21188332995e-14  1.53874229744e-14  8.36558684885e-15  2.14152672704e-15 -8.79998068194e-16  5.7953621944e-15  6.50723395016e-15  1.88135906022e-15 -7.7778929996e-15 -4.03272363446e-16 -8.21186320404e-15  2.57044332101e-15 -1.73198591744e-15  1.29719619055e-14 -6.41001818856e-15  5.47240276691e-15  8.68822678584e-17 -3.76487530845e-16  5.78947215302e-15 -2.06290818358e-15 -4.53902731146e-15  1.3723476946e-14 -6.67290615575e-16  5.74456675368e-15  1.42370220541e-14  5.03810847233e-15  1.34010206566e-14  1.25526432423e-14  1.01734299715e-14 -3.63044971272e-15 -6.42752495262e-16 -2.03211153254e-15  9.91940605376e-15  1.14649106009e-14  1.18604377726e-15 -7.42123274863e-16  1.08827325095e-14 -2.42459343347e-15  2.42523036158e-15  4.18384106823e-15  1.49235501858e-14  1.18697794161e-14  6.33844745133e-15  1.86409461087e-14  1.91097824215e-14  4.31218991207e-15 -1.92765362023e-16 -1.12045401602e-15  2.15640935725e-15  6.87242269769e-15 -6.73890558254e-15  5.73061621029e-15 -6.65420711807e-15  2.52258296873e-15  7.46343152338e-15  1.0984412449e-14  1.25359154326e-14  2.71594360828e-15  2.47050993994e-15 -1.40379285729e-15 -5.89808769835e-15  8.00627524307e-15
-1.02362779431e-15 -3.31139390185e-15 -9.47981886504e-16  1.39350372816e-14  1.22931874614e-14  1.23506866906e-14  5.47408144883e-15 -5.93645710965e-15 -6.88666653277e-16 -4.62386112575e-15  4.96146782646e-15 -2.51663701649e-15 -9.14858472407e-15  3.8695930925e-15  7.65563471461e-15  7.81888287916e-15  8.61157177972e-15  8.03914382045e-15  2.89688752475e-15  1.60704575533e-14  9.13414834991e-15  1.50029680455e-14  1.58028660687e-14  2.19527911045e-14  2.22147082383e-14  3.34953542252e-14  3.87178524967e-14  5.22670714826e-14  5.76686384319e-14  7.3014948396e-14  9.48514467849e-14  1.22702913226e-13  1.60693092473e-13  2.26145044766e-13  3.10243607438e-13  4.49035653988e-13  6.75155340869e-13  1.14493041701e-12  2.59726477328e-12  1.00205253875e-11  2.59721353735e-12  1.13813271047e-12  6.67436456192e-13  4.3183867775e-13  3.18324511002e-13  2.28677160248e-13  1.70641288107e-13  1.37015712221e-13  9.90120567877e-14  7.78584947564e-14  5.92390664793e-14  5.37127480895e-14  4.09080266397e-14  3.32173494022e-14  2.66120162574e-14  2.42936984482e-14  2.08478207717e-14  8.40995105061e-15  1.15001310913e-14  1.34685375083e-14  1.74417269503e-14  1.52573972568e-14 -9.99253597482e-15 -3.49625380857e-15  1.46019757948e-14 -2.54405259086e-15  3.25602550471e-15  1.26130526417e-14 -7.07750999013e-15  3.2775717712e-15  3.46521729264e-15  2.09149626863e-14  7.62579859541e-15  1.02258224076e-14  4.50538593413e-15  6.57563275984e-15  8.73823958771e-15  5.74546923295e-16  3.66536690201e-15  1.00148344807e-14 -6.40303458852e-15 -3.45634191457e-15 -1.20297542813e-14 -1.03253220841e-14 -8.78492443089e-17  7.20378699616e-15 -3.3981232007e-15  4.65262605047e-15  3.18971810136e-15  3.66626569823e-16  1.39428550835e-14  1.27841630601e-14  6.94634155853e-16  6.57337542047e-16  9.53083906739e-15  6.30576346072e-15 -4.83392262113e-15  2.08243468126e-15  1.61971385241e-15 -1.70549036106e-15  7.90989592897e-15  1.39946535711e-14 -8.12944399919e-15  6.35875728056e-15  3.03007432608e-15 -3.37958863621e-17  9.55919915212e-15  1.11608071254e-14  1.39093554064e-14  3.65318051601e-15  3.39972890183e-15  1.58846080611e-14  4.85904785972e-15  8.88133063953e-15 -1.52009013276e-15  1.43485310568e-16  5.26774062624e-16 -1.74060388622e-15 -1.44712064052e-16  2.14586829206e-15
-5.71248863519e-16  2.55295511185e-15 -1.69917040578e-15  1.19059782602e-14  2.29757349332e-14  1.97648300771e-14  9.13687224152e-15  4.76774409566e-17  5.52546758496e-15  5.59325908343e-15  1.00772636798e-14  1.06018351153e-15 -7.2739050722e-16  7.39013471299e-15  5.70269712583e-15  1.01463983327e-14  1.15352087937e-14  6.61296571871e-15  8.13518109572e-15  2.16920936422e-14  1.41497382445e-14  1.53430500383e-14  6.28155274422e-15  1.79234730894e-14  1.4660381331e-14  1.04079207258e-14  2.60884813332e-14  4.33637268802e-14  4.72507517655e-14  5.94783413037e-14  7.5053232923e-14  9.36938067393e-14  1.25301976514e-13  1.63577237342e-13  2.20057507549e-13  3.07030408541e-13  4.5563827091e-13  6.76290725022e-13  1.14088784736e-12  2.59721353735e-12  1.00019645515e-11  2.58704516437e-12  1.12103495415e-12  6.69477280574e-13  4.37565626306e-13  2.97240995644e-13  2.28589389541e-13  1.73711987076e-13  1.27023013467e-13  9.28028441414e-14  7.81290748494e-14  5.97532632888e-14  5.86804018316e-14  4.50750917588e-14  2.52925224226e-14  3.080268295e-14  3.57763557606e-14  1.77692039848e-14  1.0385066008e-14  1.24882438557e-14  2.06637299925e-14  1.18380799523e-14 -8.70573395892e-15 -5.26067282171e-15  2.09712101352e-14 -1.31735081244e-14 -3.93538707827e-15  8.71509172962e-15  7.73472352099e-15  1.66345409391e-15  4.69577974232e-15  8.63271567299e-15  1.9686569875e-15  1.08532783484e-14 -4.89543782412e-15 -1.51128652487e-14 -2.53652048815e-15 -5.72280942213e-16  1.29579815195e-14  6.7591436279e-15 -5.1094173737e-15  3.12831366392e-15  9.41398092877e-16  6.05971200799e-16 -4.83453939709e-15 -9.85960604598e-15  8.38687352979e-15  9.98311313876e-15  5.6418938277e-15  4.39993003236e-15  1.4520699426e-14  2.46227365283e-15  1.85574852123e-14  1.09431159816e-14  2.27138250726e-14  1.82028626402e-14  5.60163462973e-15  1.04683395271e-14  6.50291550778e-15  6.18755400465e-15  5.21387527957e-15  1.15235486613e-14  2.20214613432e-15  1.52115971728e-15  1.05577735305e-14  1.30116587408e-14  3.35647355696e-15  7.3111219632e-15  5.23616441134e-15  1.15509991748e-14  4.92063050309e-15  9.84651003357e-15  7.19739197335e-15  6.20709793471e-15  3.31937480499e-15  1.7863829846e-14  1.6660889056e-14  5.71162755943e-15 -2.18296876703e-15  5.22686068164e-15
 1.57935646431e-16  8.85187950305e-15  3.47256102676e-16  1.06714374831e-14  2.88741338573e-15  2.22911702266e-15  9.70731961912e-15  5.33334970511e-15 -5.03874287781e-15 -5.84474196808e-15  3.29823630019e-15 -2.98280449063e-15  9.47857503757e-15  1.37523174811e-14 -3.12466374158e-16  2.17305851681e-15  1.21488073614e-14  4.5201560769e-15 -4.4856173934e-16  1.3006709433e-14  1.80499789786e-14  2.7226503199e-14  1.18736604572e-14  7.20164556698e-15  2.24523991884e-14  1.91014890248e-14  3.43287040161e-14  3.86329346776e-14  3.28689898316e-14  5.1894847237e-14  6.16004676447e-14  6.67368597495e-14  9.39504122462e-14  1.30952550265e-13  1.65357822301e-13  2.21109653813e-13  3.24680253366e-13  4.43645309075e-13  6.74614083591e-13  1.13813271047e-12  2.58704516437e-12  9.97329629948e-12  2.58116979421e-12  1.13420060864e-12  6.57973996251e-13  4.39382482869e-13  2.97867370942e-13  2.15740082904e-13  1.4742307835e-13  1.19099612547e-13  9.95343157067e-14  7.50224964004e-14  5.50856357085e-14  4.28525079819e-14  2.32801136138e-14  3.90182723254e-14  3.03104449411e-14  2.77205175775e-14  2.53510044698e-14  1.67087485485e-14  1.60612716901e-14  2.77414910063e-15  4.43389078056e-15  5.98569531592e-15  1.72072615322e-14  4.2715024385e-15 -2.942042081e-15  7.75709658105e-15  5.05778852908e-15  5.58684869957e-15  1.73069306764e-15  5.16060116366e-15 -4.4644359077e-15 -7.51717717861e-15 -1.04060848444e-14  2.95770368193e-15  1.3083703645e-14  6.98777830256e-15 -2.21274295776e-16  1.24209049344e-14  2.51302190614e-16 -1.34479960392e-14  7.30432400573e-15  1.52944265332e-14 -2.70008446724e-15 -4.46492808192e-15  1.01989822347e-14  6.30959142148e-15 -8.71572315714e-16 -3.23884104001e-15 -6.59279518559e-15 -2.35925575216e-16  1.00819347425e-15  2.11161399666e-14  6.26029234313e-15  4.30157775634e-15  3.44541721429e-15 -4.05088340084e-15 -1.60788845488e-15  7.51311094862e-17  3.23756571367e-15  1.10076231044e-14  6.83495350762e-15  4.34202602325e-15  8.91322703449e-15  1.25697015467e-14  6.4421490827e-16  1.94162087744e-14  1.79450031681e-14  3.52788376804e-15 -1.45609806115e-15 -1.28227475659e-16  5.27134593731e-15  7.18004563449e-16  1.64600632873e-15  3.82600361543e-15 -2.10966657944e-15  4.26753374116e-15  5.1520142836e-15  5.56928808025e-15
-1.2003406448e-15  6.15032617175e-15 -5.87846338377e-15  1.61891052758e-15 -1.60352106339e-15 -4.04452420326e-15  4.05842547412e-15 -3.63239569007e-15 -1.07430770098e-14 -1.96550072072e-15 -4.28614104476e-15 -5.17989274051e-15  4.86110131401e-15  1.06949279577e-14  1.04602902697e-14 -6.81962948195e-16  2.63624879901e-15 -4.87784075851e-15 -6.44534239918e-15  6.96139291625e-15  1.63579021101e-14  1.25875028711e-14  1.77658446355e-14 -1.32350208603e-15  1.03177709464e-14  1.52117806696e-14  2.88585746912e-14  2.28977089297e-14  2.65142806169e-14  2.70637353672e-14  4.86643155113e-14  5.92751674393e-14  7.69713348504e-14  1.0256196123e-13  1.23223910437e-13  1.57857029402e-13  2.26496032268e-13  3.07672242377e-13  4.384525987e-13  6.67436456192e-13  1.12103495415e-12  2.58116979421e-12  1.00081244412e-11  2.59190810542e-12  1.13149514586e-12  6.7204363927e-13  4.43495357954e-13  2.99895148197e-13  2.2247966077e-13  1.6440735396e-13  1.30946592381e-13  1.11620912039e-13  6.81935128967e-14  5.52862327859e-14  3.79889393812e-14  4.6153523086e-14  4.02140168691e-14  1.812104386e-14  3.25982804902e-14  1.51956308647e-14  2.72756101486e-14  1.18787073331e-14  3.03188554108e-15  3.82508988236e-15  1.94445161114e-14  1.45919302394e-14  5.75547999998e-15  4.3821510573e-15  1.78594547775e-14  8.84905604015e-15 -8.41004643835e-15 -4.73559210435e-15  3.97517708666e-16  4.1659349072e-15  2.09161386605e-15  5.57522480213e-15  8.29707905166e-15  1.02443980442e-15 -1.52479687903e-15  1.84395385163e-14  1.39672820046e-14 -5.53331268986e-16  1.45142833276e-14  3.27601755407e-15  9.27227322919e-16  7.43636240952e-15  5.60010528265e-15  1.15784318113e-14  3.23532184843e-15 -2.07380155317e-15 -4.94086254775e-16  5.77658494314e-15  5.71620581167e-15  2.74707320688e-16 -5.61060920314e-15  7.74984980417e-15  4.5027028882e-15  4.16626548732e-15  5.09383615096e-15 -1.40168549369e-15 -1.91088457716e-15  9.03122569032e-15  4.82791451038e-15 -2.50092358055e-15  2.06391761532e-15 -2.51113114649e-15  1.61636787115e-15  1.13464617461e-15  3.55721724072e-15  4.65929782046e-15  6.96092153072e-15  4.94998223832e-15  4.58798800355e-15  1.47828784259e-14  1.69469825611e-14  2.88516666838e-15  2.13073341191e-15 -2.71761614385e-15 -3.30759196929e-15  3.75967523324e-15
-5.80939691198e-15  5.96141951462e-15 -8.12371775214e-15 -3.11268227254e-15  5.38175735448e-15  8.23488180927e-15  1.37899545722e-14  1.03526901651e-14  1.53923633026e-15  7.12699654551e-15  2.27650516722e-15 -4.08441124017e-15  3.66242286471e-15  1.1579169813e-14  1.6455173565e-14  1.24130493927e-14  7.25153692302e-15  5.96877795056e-15  6.78607647547e-15 -5.17301883294e-16  2.51624967109e-14  4.85920889798e-15  1.04051662189e-14  1.13264528869e-14  8.972068544e-15  3.28893997439e-15  1.75996453768e-14  2.10648873894e-14  2.08463712555e-14  3.03683777799e-14  3.67171123718e-14  4.52202425626e-14  6.03072022493e-14  7.91879815475e-14  9.30699838917e-14  1.18691191606e-13  1.70615674078e-13  2.18027185816e-13  3.0719558686e-13  4.3183867775e-13  6.69477280574e-13  1.13420060864e-12  2.59190810542e-12  9.99325369872e-12  2.59066470438e-12  1.14729323329e-12  6.70697562535e-13  4.33961385787e-13  3.02266637727e-13  2.15856950187e-13  1.68802301069e-13  1.29415225701e-13  8.5358022836e-14  7.76358160296e-14  5.78733662172e-14  4.39304099425e-14  5.47035061112e-14  2.0728274844e-14  2.67394831997e-14  2.41140516015e-14  1.31132899071e-14  1.55974069904e-14  2.06550832489e-14  2.17372709275e-14  1.47814198558e-14  1.27434227889e-14  9.83332386541e-15  1.95910102554e-15  6.42240580138e-15  7.4943199709e-15 -3.11910598187e-15  1.06719824654e-14  1.10172616931e-14 -2.27956339952e-15  9.09893294079e-15  1.21758997533e-15 -4.55855890758e-15  2.89598943591e-15 -4.23685388794e-15  6.29752000203e-15 -3.47839738313e-16  7.27567267737e-16  1.55778932013e-14  1.04247208826e-14  5.29687950673e-15  1.93410549908e-14  5.61249283825e-15  4.78312624728e-15  1.75124255894e-14 -7.97746475017e-15  9.85249360007e-15  6.28636914957e-15 -7.80406171674e-16  5.58950159262e-15  2.27130804648e-15  3.60113347114e-15 -3.49103349794e-15 -6.80496613379e-15  1.1719400174e-14  7.04929629298e-15  2.75225295895e-15  2.92885807411e-15 -2.25850608639e-15  5.70913028612e-15  5.14614276463e-15  7.15753843728e-15  9.24093052226e-15  4.75544539846e-15  6.98062183363e-15  5.52782794048e-15  5.76358185618e-15 -1.05044320949e-15 -4.73997875534e-15 -2.00613847118e-15  7.63234241924e-15 -2.70134422095e-15  3.34145897195e-15  6.3226488295e-15 -1.58435322621e-15  6.35750511267e-15
 4.56577005487e-16 -1.20614096938e-14 -1.24141460382e-16  2.37062830219e-15  6.48607695391e-15 -7.26564537068e-15 -1.56643000747e-15  8.36201708882e-16 -1.19144867211e-14 -1.0589400592e-15 -1.26245439964e-14  7.21192882196e-16  7.06244144936e-15  6.30344989681e-16 -8.119915375e-16  4.76314038765e-15 -7.34378660618e-15  3.65960612216e-15 -1.16478215228e-14  3.1222633856e-15  9.94333436608e-16  4.30262950119e-15  5.60698079411e-15  7.84537697996e-15  8.06835799584e-15  8.17588641843e-15  1.08921227095e-14  9.42955206572e-15  2.65710278574e-14  2.2769500501e-14  3.25615462069e-14  3.73461026436e-14  4.24085929329e-14  6.43377800224e-14  7.6489455418e-14  1.05752565523e-13  1.40651460299e-13  1.683323398e-13  2.30469957808e-13  3.18324511002e-13  4.37565626306e-13  6.57973996251e-13  1.13149514586e-12  2.59066470438e-12  1.00346000298e-11  2.60855729509e-12  1.15814003419e-12  6.78612345857e-13  4.39865666274e-13  3.13192685704e-13  2.29991439391e-13  1.7062461531e-13  1.31712736506e-13  1.15221588837e-13  7.47954599804e-14  5.60590089898e-14  4.60879882834e-14  4.05996710145e-14  3.52333702919e-14  3.26048688416e-14  1.47798445345e-14  2.48503549589e-14  2.47488713807e-14  8.86946314386e-15  1.75897167251e-14  1.03727720166e-14  3.08632199518e-15  1.10020312745e-14  1.08227229188e-14  3.99279098949e-16 -2.04746709949e-15 -5.94998893971e-16  3.37184822988e-15  1.57926366172e-15  5.00389406851e-15 -7.11724841672e-15  5.5298310217e-15 -3.16957500791e-15  7.01955295694e-15  1.10101898136e-14  1.23902534474e-14  5.6064828591e-15  1.4357838476e-14  6.99140825991e-15  8.82893727656e-15  1.01364106542e-14 -2.09398181458e-15  1.39255415808e-14  1.56861990183e-14  2.85197265009e-15  1.10344012178e-15 -1.51422018854e-15 -1.93840075312e-15 -5.92419523652e-15  3.01386582819e-15  1.77198281176e-16 -3.88657278454e-15 -1.50203481466e-15  1.02628930318e-15 -6.57933536002e-15  6.26234402646e-15  9.1951426772e-15 -6.35673971057e-16 -1.00221116251e-14  5.53733174133e-15  4.57456371e-15  2.72535421989e-15 -1.73513788063e-15  8.90880325273e-15  9.20491714243e-17  9.24422289513e-15  7.3837862234e-15  8.34525793197e-15  1.02036251768e-14  8.45460982839e-15  9.49418383171e-15  1.07200052328e-14 -1.34588359271e-15 -5.33769968352e-15 -2.21403910078e-15
-3.22834831518e-15 -4.34282149432e-15 -6.38709633961e-15  2.85519521029e-15  1.36357462378e-14  7.2961690448e-15  1.16872960175e-14 -4.13044127891e-16 -5.00166931556e-15 -5.02963822509e-15 -1.57345303412e-15 -3.16493487297e-15 -1.0764944985e-16  1.68399622238e-14  7.13281287154e-15  6.23470664781e-15  5.8105132679e-15  6.94845031977e-15  6.09409568137e-15  2.13793694642e-15  6.7034198705e-15 -2.3785113347e-15  3.49969513457e-15  5.75963423334e-16  1.59250606707e-14  1.38968354462e-14  1.7104888414e-14  3.18909498786e-14  1.99395821476e-14  2.06577650909e-14  3.80647771152e-14  3.44750514655e-14  4.08606069629e-14  4.55791940996e-14  4.76204381697e-14  7.99056640334e-14  1.05944057991e-13  1.31605805598e-13  1.72986511168e-13  2.28677160248e-13  2.97240995644e-13  4.39382482869e-13  6.7204363927e-13  1.14729323329e-12  2.60855729509e-12  1.00350031608e-11  2.60775279476e-12  1.15831899719e-12  6.71435573021e-13  4.46169183162e-13  3.09857688596e-13  2.25220995182e-13  1.74589249945e-13  1.23881506239e-13  9.21326831569e-14  8.09006590955e-14  4.6468277828e-14  4.43064206682e-14  4.06236667096e-14  2.39186421115e-14  2.73645599002e-14  3.3782053682e-14  1.93568255951e-14  1.94367442488e-14  2.06420047777e-14  1.56912938431e-14  1.21446900341e-14  1.70784152752e-14  1.60861301456e-14  6.36367374646e-15  1.08412589596e-14  2.61412507258e-15  5.13586413469e-15  1.2406217055e-14  1.40369886464e-14  5.15940134787e-15 -3.6045598741e-15 -9.64314789874e-15 -1.00134360172e-15  4.27360321915e-15  4.91666162512e-15  2.17858516454e-16  1.14873006578e-14  1.58954210023e-14  1.87039547379e-14  1.12262612811e-14  1.09655926153e-14  4.6367404391e-15 -4.58313051451e-15  1.07728964192e-15  4.31068111877e-15  3.86394597462e-15  2.94360754032e-15  8.67573963817e-15  4.47119903749e-15  2.78779008114e-15 -3.082956923e-15  1.01246182353e-14 -2.58353736464e-15 -1.33884697743e-14 -8.17681951623e-15  1.31189379096e-14 -3.98027340171e-16  8.58749809628e-15  9.44046994685e-15  8.10081319947e-15 -1.10288998799e-15 -6.22464481226e-15  3.5405573117e-15  4.3907872034e-15  2.30009548499e-15  1.26548441805e-14 -2.58362448131e-15 -2.98983795636e-15 -6.29265335206e-15 -1.38753648343e-15  2.89414139781e-15 -5.20739580682e-15 -4.76096741821e-15  1.10318835485e-14
 1.25538143987e-15  8.1630165659e-15 -4.35084654195e-15  6.27763177435e-15  1.94141318739e-14  1.45326157765e-15  1.36250821575e-14 -1.60872994094e-16  1.12530019766e-14 -2.4178433386e-16  1.94040133391e-16 -6.05785111509e-16 -2.31001258239e-15 -1.07473305883e-16  5.53416684477e-15  7.03890363313e-15  5.86367442468e-15  1.23242382084e-14  2.06421108066e-14  9.93275927809e-15  1.63928549348e-14 -1.15673008642e-15  9.61018028931e-15  6.04714976413e-15  5.47687040446e-15  1.21208795605e-14  3.60991157041e-15  2.61941247288e-14  1.0871203686e-14  1.0221311842e-14  1.73785829026e-14  1.67218589789e-14  2.21514464783e-14  4.87912626344e-14  4.98600358662e-14  6.59407548912e-14  7.16953137851e-14  1.02063686899e-13  1.2903573987e-13  1.70641288107e-13  2.28589389541e-13  2.97867370942e-13  4.43495357954e-13  6.70697562535e-13  1.15814003419e-12  2.60775279476e-12  1.00057532128e-11  2.60939563828e-12  1.15182165432e-12  6.70706108478e-13  4.26609062661e-13  3.06193752228e-13  2.20681684539e-13  1.64261761004e-13  1.19553695848e-13  1.02689135088e-13  6.59573719845e-14  5.69822760681e-14  5.51019844056e-14  3.89461041389e-14  2.54200163096e-14  2.09475128655e-14  1.67017299116e-14  1.96965127809e-14  1.28745278257e-14  2.49196958028e-14  1.37697154642e-14  1.05298592512e-14  8.94112684141e-15  1.27203246816e-14 -2.4980032138e-15  1.27596134632e-14  1.18204042583e-14  8.64333972452e-15  1.76656305197e-14  7.99589678564e-15  5.19487161667e-15  3.5372666977e-15  1.34155280849e-15  5.35829956472e-15  5.06292323604e-15  1.227258373e-14  7.31511886362e-15  1.87780752305e-14  1.20891954418e-14  1.1771929261e-14 -4.95700978386e-15  1.75006269977e-14  1.37735252792e-14  6.45783757127e-15  1.01121951873e-14  8.66012022477e-15  9.16111466448e-15  5.74049114291e-15 -1.16798715313e-15  1.18827180268e-14  1.23684870589e-14  6.52635506278e-15  4.27844348849e-15 -7.28660253488e-16 -3.06939328142e-15  1.03165068177e-14 -4.87301886283e-15  2.69175141761e-15  1.21868281835e-14  1.46918019014e-15  7.41963921889e-15  8.10051049883e-15  2.24365083507e-15  7.23376018327e-15 -5.64297869408e-15 -3.42973070813e-15  3.40448851571e-16  1.05317945598e-14  5.58328913715e-15  1.46967867771e-14  3.64481729191e-15  6.0844524999e-15 -1.2991069412e-15  1.06748055763e-14
 7.31187178447e-15  8.66509210064e-15  8.66722424906e-15  3.50976054085e-15  1.5717560076e-15 -6.91036145065e-15  1.50275655023e-15 -2.39641386897e-15 -5.89554437606e-15  7.00616455067e-15  5.746596859e-15 -3.97419354593e-16 -1.21374382239e-14 -3.12137423618e-15  1.33363478076e-14  1.07916154259e-14  4.97670710458e-15  1.44017549575e-14  5.21106389059e-15  4.68450965734e-15  3.00851237439e-15 -8.55477471342e-15 -1.81799630641e-15  4.36920896243e-15  1.14243909328e-14  1.18951722718e-14  5.01314479544e-15  1.01578966723e-14  1.05511733706e-14  1.99418379094e-14  2.03957013416e-14  2.63601186196e-14  3.43887864482e-14  3.9167526644e-14  3.74687631068e-14  4.68557500773e-14  5.8620057699e-14  7.77695491314e-14  9.93465362746e-14  1.37015712221e-13  1.73711987076e-13  2.15740082904e-13  2.99895148197e-13  4.33961385787e-13  6.78612345857e-13  1.15831899719e-12  2.60939563828e-12  1.00354613266e-11  2.60313960218e-12  1.14979458713e-12  6.70875494783e-13  4.20545904137e-13  2.96972961225e-13  2.21331412016e-13  1.65153616508e-13  1.31809839579e-13  8.91850170689e-14  7.62826598345e-14  5.96199422732e-14  3.80477853002e-14  1.8603129209e-14  2.59167200914e-14  2.64932881522e-14  2.62673177289e-14  1.91212618342e-14  2.22212418938e-14  5.99816910047e-15  8.17114584705e-15  3.55644035779e-15 -1.54938253878e-15  3.07906155807e-15  5.23852201347e-15 -6.54953788304e-15 -5.47170512548e-15  1.45506651477e-14  1.86099035406e-14  9.25731142037e-15 -5.14297957945e-15 -1.13360277668e-16  4.74769471846e-15  1.47403458231e-14  1.86968670224e-14 -6.23615489558e-16  1.20376974082e-14  2.4029331169e-14  1.15273488824e-14  9.43226520884e-15  8.75051188699e-15  2.59642996317e-15  1.68271540834e-14 -3.0933192818e-15  8.94087163734e-15  7.16704029967e-15  6.73551089217e-16 -1.28268418722e-15 -2.77545963824e-17  7.95541207008e-15  8.84395192939e-15  1.03884980903e-14 -2.94624718021e-15  5.11339214903e-15  1.139029649e-14  3.27945644443e-15  2.88771316188e-15  6.5156474695e-15  1.09576651233e-15  5.27662312985e-15  5.99006473822e-15  1.60332449188e-15  1.23775982608e-14  2.81478273935e-15 -1.15888842326e-15 -4.550083093e-15  2.09319396304e-15  1.18862317087e-14  9.75745983902e-15  1.35935052542e-14  8.21915363715e-16 -3.53993064885e-15  1.0947874157e-14
-5.94597836356e-15  1.37208727234e-14  4.14881289577e-15 -5.69959874437e-15  1.04965888319e-14 -6.30595208072e-15  1.6550522522e-14  5.80861082323e-15  2.29282693796e-15  4.77829077985e-15  2.35725374341e-15 -3.84176231647e-16 -4.29511158305e-15  6.28193715303e-16  1.72053419251e-14 -5.32285649768e-16  3.52459848155e-15  1.16060307519e-14  6.7282536823e-17  7.56783117068e-15  6.67814670861e-15 -7.66546232477e-15 -3.84434695915e-15  3.38640330843e-15  1.30733930403e-14  5.44750411827e-16  1.02411053674e-14  1.50126232974e-14  1.18183438126e-14  1.15478059251e-14  1.62016966924e-14  2.5130470099e-14  2.61289475339e-14  2.27230534522e-14  2.7182483929e-14  4.27260355446e-14  5.02934567679e-14  5.1719909089e-14  7.10008448706e-14  9.90120567877e-14  1.27023013467e-13  1.4742307835e-13  2.2247966077e-13  3.02266637727e-13  4.39865666274e-13  6.71435573021e-13  1.15182165432e-12  2.60313960218e-12  1.0009843245e-11  2.59819980285e-12  1.13713632581e-12  6.58275839259e-13  4.39866017423e-13  3.09186092452e-13  2.26263281095e-13  1.63921857253e-13  1.05987341597e-13  9.65679541368e-14  7.4156519699e-14  4.97020256502e-14  4.80162364149e-14  4.09291383357e-14  4.31695605832e-14  3.3493927056e-14  2.38235729497e-14  1.86549349481e-14  9.23414117735e-15  1.30692666689e-14  4.91248900491e-15  4.51572230815e-15  2.02213716463e-15  8.01653333862e-15  1.01798136002e-14 -4.07270274948e-15 -1.71982840136e-15  5.82358904392e-15  5.65037782559e-15  9.25149283579e-15 -2.45274533329e-15  9.38613121206e-15  4.87214503934e-15 -4.34278075169e-16 -9.98597633077e-15  6.28843096723e-15  3.88839062502e-15  3.27933420004e-15 -3.18248573867e-15  4.51498785772e-15 -4.31636275243e-15  2.71102744013e-15 -5.84845907616e-15  9.68241790546e-15  4.89189142337e-15  9.31442197707e-15 -2.81957223827e-15 -4.47956578464e-15  1.17932565249e-14 -7.96419488171e-15  6.18198767748e-15  1.1827063409e-15  1.99811366035e-14  6.42414519847e-15 -3.34081767788e-15  1.13131292187e-14  5.27885055966e-15  1.08279495753e-14  1.31122990235e-14  1.81258391191e-14  1.43279272862e-14  8.62181107727e-15  1.07260379712e-14  2.00061795995e-14  1.14252551242e-14  1.02838056735e-14  7.39047822441e-15  2.69093038472e-15  8.26663587788e-16  9.64127635936e-15 -1.3128517729e-17  7.56154290398e-15
-1.24528004077e-14  1.15420028243e-14 -4.94398665169e-15 -1.92769688325e-14 -2.02685996926e-15 -8.16189484325e-15  4.31960805488e-17 -1.95778762103e-15 -7.9204696815e-16  2.99838045992e-15  2.09109400675e-15  6.05938297216e-15 -4.62821830953e-15  1.44586362367e-16  1.10653061785e-14  8.29025268307e-15 -9.51029322894e-16  3.42141870599e-15  1.72731052038e-15 -2.86781736795e-15  1.65432549508e-14 -1.90052229482e-16  1.64984582244e-15  5.3028607617e-15  1.27090150619e-14 -1.49081182304e-15  3.34870416472e-15  1.78197259648e-15  9.54415197075e-15  1.47634367583e-14  1.96649568472e-14  8.55460121219e-15  2.15350683128e-14  2.26605098965e-14  2.59784619582e-14  2.23465890157e-14  3.57574328484e-14  4.41400330542e-14  6.40208755778e-14  7.78584947564e-14  9.28028441414e-14  1.19099612547e-13  1.6440735396e-13  2.15856950187e-13  3.13192685704e-13  4.46169183162e-13  6.70706108478e-13  1.14979458713e-12  2.59819980285e-12  1.00245583112e-11  2.6089421293e-12  1.13552804291e-12  6.62044611097e-13  4.38573722628e-13  3.12772100985e-13  2.31308590707e-13  1.62221410233e-13  1.20867672182e-13  9.83623665711e-14  6.28810568663e-14  5.82909820337e-14  4.23844867619e-14  3.5955024229e-14  2.23697128525e-14  2.63394120399e-14  1.84719140065e-14  1.39784297445e-14  2.24733053859e-14  1.73285280066e-14  2.27477431274e-15  6.22764142286e-15  5.19436283788e-15  4.320030392e-15 -8.41415464577e-16  1.39768651795e-15  1.72372288301e-14  4.11098311651e-15 -5.65004618616e-15  7.73237311633e-16 -5.11957371382e-15 -5.23309444756e-15  7.48944537273e-15 -6.7816612385e-15  1.45147769213e-14  1.81358602407e-14  7.6658199527e-15 -5.90825092841e-15  1.54477838199e-15 -9.23883366965e-15 -9.8769065515e-16  1.21108609838e-14 -2.60008815481e-15  3.32621352197e-15  1.0791145832e-14  1.56942888588e-14  6.17210822943e-15  1.58098122373e-14 -2.87935094983e-15 -1.73374348063e-15 -1.36089364711e-15  1.97064979641e-15 -6.22153800739e-15 -3.3314783373e-15  1.52361711431e-15 -4.04582639088e-15  3.97102413476e-15  3.90414231745e-15  1.28559322544e-14  9.3273623828e-15  4.83078382735e-15  2.55488519294e-15  7.73556642083e-15  5.41582467244e-15  6.93844372782e-16  1.00973361178e-14  1.16302009439e-15  1.81744511834e-15  8.81977159013e-16  1.14542668859e-15  3.85516779757e-15
-4.01437387717e-15  9.09779637006e-15  1.01040975485e-14 -6.31802101382e-15  1.9422502244e-15 -7.87163684008e-15  9.77594444113e-15 -6.94480225981e-15  6.30029448512e-16 -5.36021785284e-15  6.64570234558e-15  1.24591860888e-14  7.60928272575e-15  5.98217717899e-15  1.77990267542e-14  4.95711396816e-15  1.12889835547e-14  5.90284229968e-15 -1.01855581745e-14 -3.76235165994e-15 -7.88294258602e-15  6.99223101211e-15  6.23223414167e-15 -4.1620109416e-16  1.32959433266e-15  5.22150489868e-15  4.27328787994e-15  7.6851540408e-15  7.09309251227e-15  1.25514926094e-14  5.36260879235e-15  7.26541803289e-16  5.67068786024e-15  8.17647464721e-15  2.28147776905e-14  2.53205681324e-14  3.43762750196e-14  3.80757334113e-14  4.28674937189e-14  5.92390664793e-14  7.81290748494e-14  9.95343157067e-14  1.30946592381e-13  1.68802301069e-13  2.29991439391e-13  3.09857688596e-13  4.26609062661e-13  6.70875494783e-13  1.13713632581e-12  2.6089421293e-12  9.97877982779e-12  2.59958745718e-12  1.14982843183e-12  6.66092355437e-13  4.50627834518e-13  3.16913641559e-13  2.38914669136e-13  1.75336290168e-13  1.20450465562e-13  9.40676270408e-14  7.0099787386e-14  5.93201701585e-14  4.33989038061e-14  5.18784607641e-14  3.80156139631e-14  3.36707447571e-14  1.75247180759e-14  2.04033663556e-14  1.59699814761e-14  6.40295568756e-15  1.19962842707e-14 -2.19721930205e-15 -5.8806579955e-15  9.29435646501e-16  2.45394449221e-15  1.85938828258e-14  1.89185647877e-14  3.13698210264e-15  1.06033101118e-14  1.09716415143e-14  7.0346147307e-15  1.62946309527e-14  2.9279700518e-15  9.04323615968e-15  1.36515020347e-14  6.50854070118e-15 -1.15673740265e-14  6.79558426071e-15  6.41439005654e-15  1.32032455708e-14  2.32540851532e-15  1.51463456524e-14  7.19570535506e-16 -1.66587763466e-15  2.99401295126e-15 -1.85249418314e-15  1.15647786051e-14 -4.96036270905e-15 -1.32035187836e-16 -1.38656866974e-14 -4.5435341088e-15 -1.09063570874e-14  5.9045693198e-15  6.34930263327e-16  6.66838182093e-15  1.08002724889e-15  4.48684258464e-15  1.06183264346e-14  1.30263878715e-14  5.38918270657e-15  7.18262349481e-15  1.282133613e-14  7.70381022819e-19  1.30452325978e-14  1.1260955232e-14  4.18238411918e-15  1.86643338993e-14  1.14552763984e-14  1.32272801592e-14 -3.66597050644e-15
-1.13637225662e-14 -5.86185184812e-16 -1.74840692286e-15  6.64296189567e-15  9.87907114931e-15 -8.88069709227e-15  1.86657798194e-14  1.10592290238e-14  1.66694429478e-15  1.46620294957e-14  6.35100936125e-15  1.33521259067e-14  4.95063610141e-15  1.26644777408e-14  2.32384551196e-14  2.81555910586e-14  9.90410288473e-15 -4.50316258997e-15 -9.55833833234e-15 -7.91422152173e-15 -1.12052945484e-14  1.35236018771e-14  1.10505578863e-14 -1.00730572598e-14  6.76390010289e-17  4.68427197223e-15  6.23034055765e-15 -3.50985444081e-15 -1.78039658725e-15 -7.50713876581e-15  7.83879454591e-15  1.40375371117e-15  4.52054871413e-15  4.56843112137e-15  1.19371878391e-14  2.17720764924e-14  3.50064054336e-14  3.08822305833e-14  4.46900258042e-14  5.37127480895e-14  5.97532632888e-14  7.50224964004e-14  1.11620912039e-13  1.29415225701e-13  1.7062461531e-13  2.25220995182e-13  3.06193752228e-13  4.20545904137e-13  6.58275839259e-13  1.13552804291e-12  2.59958745718e-12  1.00179871613e-11  2.60876461887e-12  1.14329392651e-12  6.86799425932e-13  4.57378819452e-13  3.11531096423e-13  2.33679327635e-13  1.73691675196e-13  1.30832697665e-13  1.04422880112e-13  8.07394946546e-14  6.73197370552e-14  4.60090276785e-14  4.07808772026e-14  2.21000075681e-14  1.98169616754e-14  2.11959970882e-14  2.29986080708e-14  1.77825632317e-14  1.78777898631e-14  4.69915752376e-15  1.78485189512e-15  3.20588962126e-15 -1.66781029931e-15  5.2127241091e-15  7.62310999527e-15  7.61163725249e-15  7.37668031317e-15  6.91155016541e-15  1.71506828837e-14  1.70996534849e-14  6.45592715472e-15  9.20324249948e-15  8.56971295738e-15  8.17829323331e-15  6.3634536011e-15 -3.1931600451e-15 -8.27435881544e-15  1.64573779326e-14  1.66059848798e-14  1.20563631085e-14  1.35482355391e-14  4.45814650725e-16  5.04289479919e-15  8.26185827729e-16  7.63180666134e-15 -2.14564285038e-16  1.37519653879e-14  5.29764736553e-15  5.98514146126e-15 -8.90250630494e-15  5.09632524849e-15  6.2636557283e-15  1.04996836076e-15  9.96177460253e-15  1.25365930646e-14  7.00588795806e-15  6.36650905655e-15  1.73303671544e-14  1.41620287726e-14 -2.5265530993e-15 -1.54999628772e-15  7.45687236153e-15  1.29615285962e-14 -3.12382866424e-15  1.42570853415e-14  6.23080894533e-15  8.25171953147e-15  4.46481322407e-15
-9.42092680671e-15 -1.14550910313e-14 -6.77318840184e-15 -1.42204581466e-14 -1.29956527534e-14 -9.73902735531e-15 -6.99928960684e-15  5.86537953652e-15 -7.43688571408e-15  1.48593914183e-15  3.62059498979e-16 -8.57315908534e-16  6.60576021074e-15 -2.17402512873e-15  1.7342889403e-14  9.77818107833e-15  7.5081864816e-16 -3.56531236948e-15 -3.00604924551e-15 -1.32192230524e-15  3.36024300051e-16  5.09541881043e-15  8.36182091197e-15  4.46682757392e-15  2.06800454539e-15  1.00418326324e-14  6.54700999702e-15  9.56590015327e-15  1.13630491518e-14  3.01414831178e-15  5.58034546622e-15 -8.07128682827e-16 -2.09626620367e-15  1.41389253095e-14  9.22255556122e-15  1.6739664611e-14  2.16963828707e-14  3.09225263245e-14  3.21014974192e-14  4.09080266397e-14  5.86804018316e-14  5.50856357085e-14  6.81935128967e-14  8.5358022836e-14  1.31712736506e-13  1.74589249945e-13  2.20681684539e-13  2.96972961225e-13  4.39866017423e-13  6.62044611097e-13  1.14982843183e-12  2.60876461887e-12  1.00295532396e-11  2.61493440856e-12  1.15517050997e-12  6.89426753845e-13  4.40760409429e-13  3.23385012515e-13  2.25878706091e-13  1.66227054283e-13  1.21627586183e-13  9.1242109602e-14  6.65481635833e-14  6.81104869718e-14  5.28645216033e-14  4.1481541627e-14  2.75514342758e-14  2.76922882944e-14  2.91067409731e-14  2.03480299686e-14  2.64397736935e-14  1.02697321518e-14  1.60318480279e-14  1.15296986974e-15  8.6450837418e-15  2.84350550959e-15  1.06028395753e-14  1.2150476877e-14  8.43415892996e-15  9.21103552874e-15  7.65397477539e-15  8.71916908486e-15  3.1299298286e-16  9.50517502261e-15  4.30994295926e-16 -1.48937191604e-15 -2.99968760988e-15 -1.99244997065e-15 -4.0175790619e-15  9.42844177824e-15  7.43688139649e-16  5.97057404763e-15  7.68362438371e-15  3.09516173896e-15  9.5820174623e-15  2.4080981111e-15  1.28617456092e-14  1.16475538213e-14 -8.10758943772e-16 -3.75655293506e-15  7.70347139413e-15 -3.04229328466e-15  1.42721308365e-16  6.76004107384e-15  4.42924792611e-15  4.07202928248e-15  1.09500003756e-14  5.39210624214e-15  5.27171797206e-15  1.17428856747e-14  4.90817306907e-15  1.8818557623e-14  1.44864729787e-14  2.58478418921e-14  1.56494720096e-14 -8.68953879589e-15  4.8501391109e-15  7.86019239235e-15  4.77222811671e-15  6.30021841002e-15
-1.04941656186e-15 -7.19531773827e-15 -1.08556588316e-14 -1.32598847226e-14 -3.07594562261e-15 -2.09650202292e-14 -6.38103375134e-15  5.86445400798e-16  2.91715918583e-15  6.89091758279e-15  3.73837752261e-15  1.24671967985e-14 -1.96160739194e-15 -1.02895401707e-14 -5.00084824326e-15  1.29555113047e-14 -1.39408355048e-14 -5.41642506743e-15 -6.82303416924e-15 -4.94863248612e-16 -2.51770615952e-15  3.55844066811e-15  6.62814149097e-15 -4.63486111984e-15 -6.43491222284e-15  6.58766793954e-15  7.73725302998e-15  1.25969466794e-14  6.47400619363e-15  1.8304706347e-14  3.79812996709e-15  1.24907500184e-14  6.31679702165e-15  1.90167956506e-14  1.61252950174e-14  5.05350189931e-15  2.44224712746e-14  2.01463545954e-14  2.22034049276e-14  3.32173494022e-14  4.50750917588e-14  4.28525079819e-14  5.52862327859e-14  7.76358160296e-14  1.15221588837e-13  1.23881506239e-13  1.64261761004e-13  2.21331412016e-13  3.09186092452e-13  4.38573722628e-13  6.66092355437e-13  1.14329392651e-12  2.61493440856e-12  1.0040697614e-11  2.61244520795e-12  1.14844811647e-12  6.57334305531e-13  4.46668971515e-13  3.12197435891e-13  2.35419761198e-13  1.71987025553e-13  1.30626758326e-13  1.01987500637e-13  7.68432038263e-14  6.11814236138e-14  4.71723933031e-14  4.03612613624e-14  3.31359806644e-14  2.50053350698e-14  5.81250680071e-15  1.30056144712e-14  7.11791171127e-15  1.62455716864e-14  1.37270217075e-14  9.04874285632e-15  1.18457508159e-14  1.64113539688e-14  6.80119648982e-15  1.02338586049e-14 -3.75121886316e-16  1.85393850409e-15  4.76878454503e-15  1.72655526519e-15  6.308580633e-15 -7.77432292289e-17  1.27614325754e-14  8.71969466711e-16  9.49544907888e-15  1.13047086805e-14  1.8618326488e-14 -1.06466104727e-14 -1.95400128084e-15  1.93751990791e-15  6.77325922989e-15  2.11550978241e-14  4.9488224639e-15  1.46398047789e-14 -2.10483359384e-15  1.77101074726e-14  1.29832746715e-14 -2.17551257344e-15 -1.75218462104e-15 -5.51195671388e-15  1.21112273137e-15 -2.43139427143e-15 -6.96793375089e-15  5.97461223017e-15  3.8713265936e-15  2.79075621067e-15 -2.88687939701e-15  1.42993973519e-14  1.58988732142e-14  1.05061591691e-14  2.28182706782e-14  1.02507096562e-14  1.08682938676e-14  5.22349810841e-15  1.64032029222e-14  9.30906756653e-15 -2.84218818151e-15
 1.32167533135e-15 -1.28325007845e-15  3.70060688078e-15 -2.98679001139e-15  7.21728174896e-15  2.49418326112e-15  2.21006482318e-15  6.94139300863e-16 -7.8510309121e-15  3.36597588429e-15  8.91263197445e-15  7.40122466773e-15  1.50188294783e-14  1.06081581342e-14  3.64149134415e-15  8.02610627823e-15  2.37867375354e-15  3.00955878613e-15  4.29339297348e-15  1.30497082587e-15 -7.66498934405e-15  4.92193479647e-15  2.87970459407e-16 -2.28118748078e-15  2.59109012346e-15  2.80223334658e-15  7.75369021993e-15  7.3993140121e-15  4.63568844899e-15  8.42809100958e-15  7.5906975043e-15  4.99765785758e-15  1.21668119814e-15  2.31799269232e-14  1.99135142384e-14  9.48049501792e-15  6.3160337736e-15  2.53425316419e-14  1.68801967201e-14  2.66120162574e-14  2.52925224226e-14  2.32801136138e-14  3.79889393812e-14  5.78733662172e-14  7.47954599804e-14  9.21326831569e-14  1.19553695848e-13  1.65153616508e-13  2.26263281095e-13  3.12772100985e-13  4.50627834518e-13  6.86799425932e-13  1.15517050997e-12  2.61244520795e-12  1.00372754591e-11  2.61425088252e-12  1.1473901668e-12  6.7576492805e-13  4.32108893239e-13  3.16608963344e-13  2.25508748172e-13  1.71853189398e-13  1.27678115013e-13  1.11149983606e-13  7.5538117998e-14  5.14599704146e-14  4.8038991404e-14  3.60630119973e-14  3.35396111808e-14  1.9096221452e-14  1.41678148024e-14  1.8191919407e-15  1.15978709524e-14 -3.90388976927e-17  2.05900838923e-15  1.2034524908e-14  1.07074047697e-14  2.05746159082e-15  1.63245965958e-14  1.4148343434e-14 -1.36978832548e-15 -1.08573204857e-14  1.20306903429e-15 -1.09326882812e-15 -5.86583324925e-15  2.45104483985e-15  1.12718266473e-14  4.20580246043e-15  7.06741869674e-15  6.82244474433e-16 -8.47715794824e-15 -4.42287712757e-15 -9.04866297556e-15 -1.51975525169e-16 -8.91430289255e-16  3.0428507786e-16 -1.34885240866e-16 -9.87695297554e-15  1.19609344033e-14  3.44153983606e-15  8.89242954945e-15  5.2564836952e-15 -5.89172185307e-15  1.17668962441e-16  8.84859252811e-15  5.9661927161e-15 -5.10986271326e-15 -3.41312632963e-15  6.40309537545e-15 -5.66377252834e-15  4.87230662087e-15  6.68473499593e-15  2.87784286412e-15  5.08170259907e-17  6.40722228183e-15  4.11280575151e-15  1.33515546127e-14  1.52689343695e-14  1.08631931684e-14  8.10353962558e-15
 1.18858957951e-14  3.96504967615e-15 -3.24928978272e-15 -2.84559933323e-15  8.26681082124e-15 -3.00809646438e-15 -5.26528878526e-15  1.63928341707e-14  5.24334572147e-15  3.1724935825e-15  5.7131691636e-15 -8.31775817117e-16 -3.27503696861e-16 -7.7776777324e-15  2.54351150857e-15 -6.06222722021e-15  3.55011822417e-16  3.20688818725e-15 -5.19301945895e-15 -3.22120844558e-15 -5.95769909433e-15  4.59353410991e-15  2.53752862438e-15  1.09264612602e-14  3.08638366183e-15  1.07221935899e-14  8.82212908374e-15  5.60983522482e-15  6.18404373524e-15  1.00825123208e-14  3.85397669352e-15  8.9180045842e-15  9.48638990169e-15  2.25006581345e-14  2.25157446871e-14  1.67593534165e-14  1.2773280029e-15  1.57484876137e-14  1.49652554483e-14  2.42936984482e-14  3.080268295e-14  3.90182723254e-14  4.6153523086e-14  4.39304099425e-14  5.60590089898e-14  8.09006590955e-14  1.02689135088e-13  1.31809839579e-13  1.63921857253e-13  2.31308590707e-13  3.16913641559e-13  4.57378819452e-13  6.89426753845e-13  1.14844811647e-12  2.61425088252e-12  1.00398424874e-11  2.60644391698e-12  1.1474872332e-12  6.68396754749e-13  4.54363952431e-13  3.04483885182e-13  2.29588084909e-13  1.80526997819e-13  1.3337673655e-13  9.53488414485e-14  6.43409973497e-14  6.03615020607e-14  6.14044862346e-14  4.10013344431e-14  2.1307979367e-14  2.60235369831e-14  1.39060950223e-14  1.93426356324e-14  1.94698281757e-14  4.67817076337e-15  1.1907200936e-14  1.91578669552e-14  1.46527747018e-14  9.89604515066e-15  3.71348134248e-15 -7.98178021963e-15 -1.46252556673e-15  4.16362043606e-15  5.82360561143e-15  1.18787016023e-15  5.40666580627e-15  1.0408799903e-14  1.16446781006e-14  7.95090921507e-15  1.73691285556e-14 -3.92112842251e-15  5.04454249282e-15 -1.39325088187e-14 -8.76870111672e-15 -1.49999496993e-15 -1.30961039397e-16  9.33973494536e-15  4.37494975148e-15  3.67644233258e-15 -1.10193970994e-15 -2.14205752696e-15  1.34671450315e-14 -6.05882517153e-16  1.50262750381e-14  6.77053422446e-15  3.92319755938e-15  1.89437658779e-15 -4.66922538511e-15  1.49319539573e-14 -1.42860383398e-14 -1.01541107287e-14  5.89886220585e-15  2.01779373138e-15  6.55876363076e-15  2.57306822966e-15 -7.37224637085e-15  1.45534722359e-14  1.11299572392e-14  1.56709808867e-14  1.6463244813e-14
 9.30425240073e-15 -3.68455587775e-15  1.15406471082e-15 -5.41332339049e-15  1.53853627318e-14  9.17559790236e-15 -1.98374946854e-16  1.03786719292e-14  5.95516445796e-15  6.27152029916e-16  2.4879979937e-15 -6.8585309989e-15 -6.24898532891e-15  7.37125376641e-15 -7.46516126818e-15 -3.70485369174e-15  6.87896743082e-15  3.61478036243e-15 -7.03900301271e-15 -3.62952925213e-15  9.13780528392e-15 -3.20206667602e-15  4.75814957369e-15  2.33084174903e-15  4.26794670849e-15  5.71130430596e-15 -5.81125381464e-15  2.15011401615e-15  1.87198691226e-15  3.96713045076e-15 -2.92548973146e-15  5.81882356682e-15 -1.24578260743e-14  6.74109993488e-15  1.18392100715e-14  1.39978356726e-14  9.79067533962e-16  1.05467231538e-14  1.19602340444e-14  2.08478207717e-14  3.57763557606e-14  3.03104449411e-14  4.02140168691e-14  5.47035061112e-14  4.60879882834e-14  4.6468277828e-14  6.59573719845e-14  8.91850170689e-14  1.05987341597e-13  1.62221410233e-13  2.38914669136e-13  3.11531096423e-13  4.40760409429e-13  6.57334305531e-13  1.1473901668e-12  2.60644391698e-12  1.00335506926e-11  2.6231957495e-12  1.15222830974e-12  6.6710504236e-13  4.40573039693e-13  3.15041462936e-13  2.30947548864e-13  1.78615931472e-13  1.27977470254e-13  9.79424408467e-14  7.69696278555e-14  6.21010731317e-14  5.14110374864e-14  3.56564267495e-14  2.4986175238e-14  1.50648694276e-14  1.71013811008e-14  1.28949925269e-14  1.82017845323e-14  1.75927145434e-14  1.4380736245e-14  1.60153517157e-14  1.1719835774e-14  1.42634798071e-14  1.00243825331e-14  3.9742743754e-15  2.69875807564e-15  6.81880845878e-15 -3.50809362148e-16  9.06624435662e-15  1.53855774455e-14  8.18064727767e-15  6.41713999427e-15  8.93652881238e-15  6.50078153039e-15  5.36397073827e-15  8.24450848089e-15  8.66885963656e-16 -5.74764482896e-15  2.66846606997e-16  1.52651564184e-14  6.78172186369e-15 -5.38002382776e-15 -1.5614639492e-14 -5.85604785488e-15  1.54765165757e-14  6.50724302854e-15  9.50841532201e-15  6.78240667978e-15  7.36538659291e-15  4.41134932956e-15 -1.62995567071e-15 -5.79615495038e-15 -7.53523846783e-15 -6.75617233685e-17 -6.06754245894e-15  3.38429560216e-15  2.7870083693e-15  1.24579604767e-15  6.99059457445e-15  1.44349503458e-14  5.15111331763e-15  7.49216881952e-15  7.22579066471e-15
 4.67891776107e-15  1.39702482322e-14  9.93415429606e-15  1.02591600288e-14  2.03877732317e-14  5.56999210827e-15  1.29858526248e-14  4.88584248596e-15  2.26875123981e-15  8.14353454703e-15  4.19733751516e-15 -4.9055845139e-15  2.75035757387e-15  5.30904524802e-15  1.59280609976e-15  9.8013634224e-15  6.0671890636e-16  1.74723853993e-15 -8.71437105616e-15  2.12063675365e-15  2.81731474138e-15 -3.69251219091e-15  1.2660433074e-14  1.3024946367e-14  5.97831455109e-15 -1.11002152229e-15  4.66682324789e-15 -1.6589658899e-15 -4.89292233102e-15  6.20430397236e-16 -1.32237522025e-14  1.19243867398e-14 -8.71199580562e-16  2.8959620351e-14  1.65489167683e-14  1.54455441978e-14  7.53363939032e-15  1.63509403617e-14  1.19515675847e-14  8.40995105061e-15  1.77692039848e-14  2.77205175775e-14  1.812104386e-14  2.0728274844e-14  4.05996710145e-14  4.43064206682e-14  5.69822760681e-14  7.62826598345e-14  9.65679541368e-14  1.20867672182e-13  1.75336290168e-13  2.33679327635e-13  3.23385012515e-13  4.46668971515e-13  6.7576492805e-13  1.1474872332e-12  2.6231957495e-12  1.00410575384e-11  2.60770433975e-12  1.1572522105e-12  6.86187292484e-13  4.39710499878e-13  3.04849256753e-13  2.36105558772e-13  1.71716333484e-13  1.35690212603e-13  8.87557424501e-14  7.40091474948e-14  6.23174232205e-14  4.34362777722e-14  3.57521343875e-14  3.39292009664e-14  3.20157550186e-14  3.62606711495e-14  2.35322276899e-14  2.49673084536e-14  1.6837544937e-14  1.84018911361e-14  7.35635759041e-15  1.68328100066e-14  3.7194571601e-15  4.30907426877e-15  1.58912113701e-14  2.00732288077e-14  2.37064034308e-15  1.00977898763e-14  1.15948500443e-14  6.14132304401e-15  1.11903599233e-14  6.6679294508e-15  5.72157521955e-15  7.66499860288e-15  2.80062975044e-15 -1.89645730517e-15  1.34430111766e-14  7.59233581059e-15  3.52344245124e-15  9.89009110139e-15  3.57767682352e-15  3.66526998747e-15  9.08303126626e-15  1.09368110324e-14  1.7406989708e-15  2.53050870608e-15 -5.52047604953e-15  1.17300971871e-14  3.36845438763e-15  5.73760640548e-15  1.23896798098e-14  1.04665852589e-14  2.9899117789e-16  1.45502904617e-14  8.00190677264e-15  3.83825465659e-15  5.29781480189e-15  2.94694994961e-15  9.93269160855e-15 -3.04592092693e-16  7.8468581874e-15  3.75581644491e-15
 1.81029524739e-14 -1.43127005028e-16  5.30991908678e-15  4.80054812625e-15  1.79212149723e-14  4.90332416127e-15  1.52640265002e-14  6.99193718023e-15 -8.58278263677e-15 -2.4678528768e-15  8.94699835166e-15  4.59940852728e-15  1.04034906162e-14 -4.37929872072e-15  5.743743281e-15 -3.53167478684e-15  8.63638766744e-15 -3.03257725676e-15 -8.58193199897e-16 -2.64971228156e-16  4.43843738575e-15  5.59614611736e-15  2.03352837152e-15  7.49364451541e-15  4.12488892629e-15 -5.32618218962e-15 -1.08566400512e-14  5.33484687233e-15  6.51232834714e-15  2.67355671945e-15  2.26431854338e-15 -6.53764507618e-17  4.76351934729e-15  1.11135197501e-14  9.50374100105e-15  1.22559420087e-14  5.26702861361e-15  2.4081463025e-14  2.21188332995e-14  1.15001310913e-14  1.0385066008e-14  2.53510044698e-14  3.25982804902e-14  2.67394831997e-14  3.52333702919e-14  4.06236667096e-14  5.51019844056e-14  5.96199422732e-14  7.4156519699e-14  9.83623665711e-14  1.20450465562e-13  1.73691675196e-13  2.25878706091e-13  3.12197435891e-13  4.32108893239e-13  6.68396754749e-13  1.15222830974e-12  2.60770433975e-12  1.00499391462e-11  2.60832382243e-12  1.14878935659e-12  6.73225172233e-13  4.52435609085e-13  3.18185604614e-13  2.29002359561e-13  1.5789603065e-13  1.24981670582e-13  9.59709254796e-14  7.94044107121e-14  6.4208904846e-14  4.69707904104e-14  4.97681041002e-14  4.12881213234e-14  2.24813828099e-14  1.53363538832e-14  2.33887758047e-14  6.97774653734e-15  1.20346946479e-14  1.50994095881e-14  1.73718995117e-14  1.72634825486e-14  1.06668788365e-14 -8.88663605988e-16  1.01713419097e-14  2.99013358207e-15  2.52210478435e-14  7.59185912757e-15  2.38016191242e-14  1.52620006764e-14  2.17509594763e-14  8.32177084688e-15  8.70227904001e-15  7.19019013763e-15  3.57470184855e-15  1.4933286031e-14  1.04432212426e-14  6.09416764818e-16  5.07304175688e-15  4.4936230509e-16  4.63597016262e-15  1.36999666373e-14 -4.0157606228e-15  1.20989758178e-14  1.30893610139e-14  2.27445648426e-15  1.85189461254e-15  1.16034419728e-15  1.76638204827e-14  2.31393418497e-14  3.65078154006e-15  8.35857287458e-16  1.64852559433e-14  1.74895129658e-15  5.31233700471e-15 -1.37788718875e-15  3.48371523e-15  5.21948932114e-15  6.54181082221e-16  4.36715046757e-15  1.49370665583e-14
 8.20962826213e-15 -1.09638590639e-15  2.63322506723e-15  6.73838912911e-15  9.7488456975e-15  4.79392213216e-15  4.1105465358e-15  3.06467811824e-15  8.08024586129e-15  8.29497564927e-15  8.38393113835e-15  8.69310305526e-15  7.31791279655e-16 -2.61324812942e-15  8.52595097568e-16  8.71414509762e-15  5.70213201661e-15 -6.0148382502e-16  3.87138271192e-15  1.09986138388e-14  4.28410864415e-15  8.72965941047e-15 -8.67688832241e-15  6.79813947978e-15  1.31078958534e-14  3.23843490535e-15 -9.43966060825e-15 -1.48826266413e-16  3.49220520031e-16  1.01383676446e-14  1.04677086979e-14  6.78880451819e-15  8.78177880737e-15  1.67137893508e-14  1.46791987688e-14  1.47770445058e-14  1.00614051638e-14  1.61262826377e-14  1.53874229744e-14  1.34685375083e-14  1.24882438557e-14  1.67087485485e-14  1.51956308647e-14  2.41140516015e-14  3.26048688416e-14  2.39186421115e-14  3.89461041389e-14  3.80477853002e-14  4.97020256502e-14  6.28810568663e-14  9.40676270408e-14  1.30832697665e-13  1.66227054283e-13  2.35419761198e-13  3.16608963344e-13  4.54363952431e-13  6.6710504236e-13  1.1572522105e-12  2.60832382243e-12  1.00155248427e-11  2.6012173019e-12  1.15261497875e-12  6.76450665387e-13  4.53984696818e-13  3.24755778111e-13  2.25449431504e-13  1.65808082011e-13  1.10696308288e-13  1.05092918415e-13  7.95103526936e-14  5.14899625546e-14  4.12143765383e-14  4.12791283271e-14  3.47953187155e-14  2.85047683867e-14  2.00860668025e-14  2.85875368023e-14  1.70820945924e-14  2.0472961624e-14  1.16924432855e-14  9.70770882097e-15  1.07712431309e-14  1.34313393718e-14  1.72432194826e-14  5.91880200843e-15  1.69155942735e-14  7.72330059081e-15  4.52813448928e-15  6.64533032192e-15  5.15323864412e-15  6.58004051703e-15  7.97003005217e-15  4.21334619838e-15  7.37185308808e-15  1.83348924192e-14  6.99633162593e-15  8.54132092598e-15  1.17399952651e-14  2.56928446981e-15  9.09550531413e-16  7.40835683718e-15  1.13928479517e-14  1.94491434155e-16  2.44495710666e-15  2.02464214021e-15 -1.63634197493e-15  8.14359908782e-15  2.09662640347e-14  3.50985767846e-16  1.46187516748e-14  9.57483308721e-16  3.9446450317e-15  6.73270345905e-15  1.13836021783e-14  8.60911778229e-15 -5.90152414008e-16  1.08920741404e-14  2.55680054483e-15  1.00696746044e-14  3.21664889953e-15
 1.39742355698e-14  1.39534106387e-15  7.16602362705e-16  1.2667288744e-14  3.73277033229e-15  2.36401536428e-15  6.12485738208e-15  1.4110645456e-14  2.92498763875e-16  7.32239023494e-15  4.8361570489e-15  1.08175419154e-14  7.12301821805e-15  2.96792035275e-15  1.08879918787e-14  1.4008069675e-15 -5.74835331411e-16 -2.84870470228e-15  5.38376785191e-15  4.43747773991e-15  2.03555238756e-15  5.88714225159e-15  8.09608857932e-15  9.83754614771e-16  5.25833433886e-15 -4.30884557071e-15  9.22656383646e-16 -2.089159118e-15  2.8341147887e-15  2.50625632754e-15  1.19172724745e-14  5.98536916773e-15  6.02614013024e-15  1.02522003566e-15  1.72502942533e-15  4.82376821966e-15 -1.72917472679e-15  6.72457754916e-15  8.36558684885e-15  1.74417269503e-14  2.06637299925e-14  1.60612716901e-14  2.72756101486e-14  1.31132899071e-14  1.47798445345e-14  2.73645599002e-14  2.54200163096e-14  1.8603129209e-14  4.80162364149e-14  5.82909820337e-14  7.0099787386e-14  1.04422880112e-13  1.21627586183e-13  1.71987025553e-13  2.25508748172e-13  3.04483885182e-13  4.40573039693e-13  6.86187292484e-13  1.14878935659e-12  2.6012173019e-12  1.00173426287e-11  2.61392873553e-12  1.15064186397e-12  6.84362642322e-13  4.41395850149e-13  3.09627905861e-13  2.2644667929e-13  1.59016900163e-13  1.41635111102e-13  1.01977283626e-13  7.51456461806e-14  6.15332466172e-14  4.92931598235e-14  3.60175045652e-14  3.60511236351e-14  3.52828388386e-14  2.04299264466e-14  2.16079504327e-14  2.41348047528e-14  1.38387727035e-14  2.15820484163e-14  1.81310743158e-14  6.45395405097e-15  6.96455006785e-15  3.82557974793e-15  2.00350755676e-15  8.24303894942e-15  5.47392105048e-15  2.87549661163e-15 -1.65913683396e-15  8.14185826866e-15  1.45868888787e-14  1.79546506143e-15 -2.80286527721e-15  6.32326360014e-15  9.32270360568e-16 -3.15298689128e-16 -8.35501405266e-17  8.3373579983e-15  1.14040962676e-14  1.29457871183e-14  8.57040254861e-15 -2.33114128797e-15  3.55906220441e-15  1.18044295708e-15  8.23875318136e-16  3.12104567815e-17  4.08052002029e-15  3.89805557733e-15  8.69382701806e-15 -4.9885967054e-15 -6.16863690017e-15  5.47142759002e-15  6.0718019114e-15 -3.91458362734e-15  7.53954519401e-15  9.63250570551e-15  4.32475725263e-15  1.87618781317e-14  8.15974645065e-15
 5.64381342817e-15  9.72245784078e-15  6.28502150249e-15  1.27073201438e-14  7.06944087616e-15 -3.94636917857e-15  3.96730704054e-15  8.69814534099e-15 -4.74930199045e-15 -5.6140247863e-15  5.79886370296e-15  9.54823590482e-16  6.31726854272e-16  1.55056797342e-14  9.62908337001e-15  6.49910987188e-15  6.12125917716e-15  1.46300053973e-15  1.82145907466e-15 -1.77977583595e-15  3.72700220164e-16  3.4907281567e-15  8.42193735989e-15  1.99494458222e-14  9.92788182102e-15 -8.30601907521e-15  8.6241133881e-15 -3.94359362576e-16  1.12702106992e-14  1.08192552854e-15  7.85306058291e-15 -7.4191472978e-16  1.93688691925e-15  7.51346191814e-15  5.525040493e-15  1.74271786141e-14  1.40949666173e-14  9.86962168311e-15  2.14152672704e-15  1.52573972568e-14  1.18380799523e-14  2.77414910063e-15  1.18787073331e-14  1.55974069904e-14  2.48503549589e-14  3.3782053682e-14  2.09475128655e-14  2.59167200914e-14  4.09291383357e-14  4.23844867619e-14  5.93201701585e-14  8.07394946546e-14  9.1242109602e-14  1.30626758326e-13  1.71853189398e-13  2.29588084909e-13  3.15041462936e-13  4.39710499878e-13  6.73225172233e-13  1.15261497875e-12  2.61392873553e-12  1.00762192096e-11  2.60022816475e-12  1.14392346869e-12  6.6038249207e-13  4.45828965426e-13  3.03644276401e-13  2.22581459218e-13  1.70129625901e-13  1.2925379017e-13  9.47931186179e-14  7.23372728926e-14  6.33137487803e-14  4.3706056175e-14  5.16553843569e-14  3.65472880847e-14  2.84779555522e-14  2.16780082067e-14  2.05639415586e-14  2.32623096102e-14  1.49199189824e-14  1.18566980412e-14 -1.96781778114e-15  9.02655921291e-15  6.83723038311e-15  5.55824676467e-15  9.80398298845e-15  8.26681614629e-15 -1.01174083666e-14  1.80828536659e-15 -1.65643833615e-15 -1.43489954651e-15 -1.27833627715e-15 -1.09049703596e-14 -3.45511580983e-15  1.96840743505e-15  7.4063414236e-15  1.08351147029e-15  5.75368252168e-15  1.0874147709e-14  9.15833170089e-15  2.23539372513e-15  2.0929967593e-15  1.44501962802e-14  8.32014606945e-15  8.7998804628e-15  1.15191359701e-14  1.22655775364e-14  7.72072809987e-15  1.28364065884e-14  5.22225129953e-15 -1.92535887795e-15  5.32008493702e-15  1.36412536619e-15 -3.30308137585e-15  6.38695648491e-17  1.1355984174e-16 -8.23947964732e-15  1.93733646906e-15  3.86232958498e-15
 3.8053870287e-15  4.41716184339e-15  1.1766070878e-14  9.58471861267e-15  1.57912358751e-14  5.58986647783e-16  5.27193994756e-15  1.34239164455e-14 -6.0765670337e-15  4.19119968214e-15 -7.15187365576e-15  5.0923952674e-15  9.33509040964e-15  8.32403478443e-15 -9.83602158917e-16  2.24310272466e-16  1.65950776498e-14  2.01526338455e-14  9.61800868157e-15 -2.52650939313e-15 -2.58207708329e-15 -9.1938761e-15 -2.9685669132e-15  8.7030125298e-15  7.16921391024e-15 -7.70730556228e-15 -7.03116563684e-16 -7.88148547925e-15  6.55485150487e-15  1.62341536493e-14  2.20365657351e-14  7.15254551495e-15  5.56579767005e-15  3.84702299151e-15  8.17829638886e-15  4.89194208818e-15 -4.19279372523e-15  6.9446347398e-15 -8.79998068194e-16 -9.99253597482e-15 -8.70573395892e-15  4.43389078056e-15  3.03188554108e-15  2.06550832489e-14  2.47488713807e-14  1.93568255951e-14  1.67017299116e-14  2.64932881522e-14  4.31695605832e-14  3.5955024229e-14  4.33989038061e-14  6.73197370552e-14  6.65481635833e-14  1.01987500637e-13  1.27678115013e-13  1.80526997819e-13  2.30947548864e-13  3.04849256753e-13  4.52435609085e-13  6.76450665387e-13  1.15064186397e-12  2.60022816475e-12  9.99567129929e-12  2.60311491175e-12  1.14418375986e-12  6.7573476325e-13  4.36037135622e-13  3.0912993817e-13  2.23744642259e-13  1.71267861416e-13  1.32255357965e-13  9.23846825359e-14  8.68551772404e-14  5.94843348414e-14  3.37700741955e-14  3.68270746849e-14  2.4232651518e-14  2.70782568861e-14  2.73755823102e-14  1.75681045302e-14  1.12401734073e-14  1.28819418103e-14  7.25589517295e-15  1.42934409006e-14  6.27669001643e-15  6.6534561239e-15  8.89082717264e-15  1.24464656963e-14  6.13783475153e-15 -5.33233398885e-15  5.41534935513e-15  5.92045649089e-15  9.45545991995e-15 -2.53307003008e-15 -4.61118917551e-15  1.17620380804e-14  7.95088928443e-15  1.08809427433e-15  1.16956782169e-14  1.90015234248e-14  1.85391600657e-14  2.56287339077e-15  9.7997142357e-15  7.09893361041e-15  7.46006870673e-15  1.21857647775e-14  4.16707496346e-15  1.01343214424e-14  1.45929816419e-14  1.53466606567e-14  8.13120182901e-15  1.2803096244e-14 -1.73115141008e-15  1.21233709816e-14  5.43920107956e-15  1.04110924842e-14  7.52911265418e-15  9.69080830783e-15  3.93840396938e-15  6.1011566999e-15
 6.81557083675e-15  1.28271876247e-14  4.75074707959e-15  7.81924202908e-15  1.1172434486e-14  9.78957721762e-15  7.18056602325e-15  4.1875486634e-15  3.94828309809e-15  9.8555519082e-15  3.94753127658e-15  4.58031274128e-15  1.3315870018e-14  9.74013376059e-15  1.06710259965e-14  7.45633061181e-15  1.70136864075e-14  1.1818275467e-14  5.91506560697e-15  1.92770884492e-15 -3.31551593571e-15  5.83945702427e-15 -1.23977834041e-16  1.40323347933e-14  8.06342390852e-15  5.25407963447e-15 -5.25967320594e-15  4.04907163265e-17  9.38256066251e-15  3.00177179023e-15  5.4087007472e-15  5.57547506636e-15  1.1879692535e-15 -1.72740159448e-14  2.79238909031e-15  2.8616918266e-16 -1.66148226109e-15 -8.60424826795e-15  5.7953621944e-15 -3.49625380857e-15 -5.26067282171e-15  5.98569531592e-15  3.82508988236e-15  2.17372709275e-14  8.86946314386e-15  1.94367442488e-14  1.96965127809e-14  2.62673177289e-14  3.3493927056e-14  2.23697128525e-14  5.18784607641e-14  4.60090276785e-14  6.81104869718e-14  7.68432038263e-14  1.11149983606e-13  1.3337673655e-13  1.78615931472e-13  2.36105558772e-13  3.18185604614e-13  4.53984696818e-13  6.84362642322e-13  1.14392346869e-12  2.60311491175e-12  1.00350405894e-11  2.6074811062e-12  1.14743041894e-12  6.57646668812e-13  4.4879161698e-13  3.08256504846e-13  2.30676829718e-13  1.63946916032e-13  1.32466884714e-13  9.03274702164e-14  7.84741612475e-14  6.57899191619e-14  4.891300834e-14  4.18685242863e-14  4.54120944038e-14  3.12013969232e-14  2.19157715913e-14  1.18717483055e-14  1.94134861765e-14  1.47721574955e-14  4.44489416755e-15 -3.01925761642e-15  1.15925086764e-14  2.24855597869e-14  1.78402979247e-15  9.40067517106e-15 -7.2045724044e-15  6.46108647671e-15  3.15921276108e-15  1.86016182728e-15  2.03719112321e-15  1.37650120385e-14  8.95036127094e-17 -9.65144125437e-15  1.30193942864e-15  9.16911261643e-15  4.46938976386e-15  6.77424590421e-15 -5.41649691483e-15  1.24120507396e-15 -5.42104215359e-15  4.43593821405e-15  7.59449481832e-16  1.45774778899e-14  2.2655910993e-16  2.41538319104e-15  1.43458667979e-14  4.71536218601e-15  7.67029967875e-16 -4.12097326774e-15 -3.57008875244e-15  2.10931094252e-15 -2.60450662903e-15  8.710908844e-15 -4.11686231975e-15  6.72500099356e-15  6.42804662674e-15
-3.38274472917e-15 -1.60887251855e-15 -3.68492256877e-15  1.34535259589e-15  2.04242433177e-14 -6.83322866834e-16  1.9267955448e-15 -5.03854988474e-16 -1.89702896582e-15  5.24873974522e-15  4.78512286905e-16  1.642904822e-15  1.50909077453e-14  8.71515881493e-15  6.43408157665e-15  2.39188395709e-15  1.57085865486e-14  1.13354129696e-14  1.75102254543e-15 -1.40889949442e-15  1.00270397421e-14  1.08458736699e-15 -2.27654587852e-15  5.76486853756e-15  9.28847333319e-15  1.13836680799e-14 -5.72483010647e-15 -1.70342582825e-15  9.94474245377e-15 -1.08196257745e-15 -6.77036956244e-16  1.23486681951e-14  1.38377130979e-14  4.16602309266e-15  8.94430309424e-15  5.06109208441e-15 -1.61469042683e-15 -3.65790859219e-15  6.50723395016e-15  1.46019757948e-14  2.09712101352e-14  1.72072615322e-14  1.94445161114e-14  1.47814198558e-14  1.75897167251e-14  2.06420047777e-14  1.28745278257e-14  1.91212618342e-14  2.38235729497e-14  2.63394120399e-14  3.80156139631e-14  4.07808772026e-14  5.28645216033e-14  6.11814236138e-14  7.5538117998e-14  9.53488414485e-14  1.27977470254e-13  1.71716333484e-13  2.29002359561e-13  3.24755778111e-13  4.41395850149e-13  6.6038249207e-13  1.14418375986e-12  2.6074811062e-12  1.00009297359e-11  2.60989002754e-12  1.14573164001e-12  6.73209115355e-13  4.43194556105e-13  3.1691808406e-13  2.29918861238e-13  1.73343423831e-13  1.13765584042e-13  7.87238509163e-14  6.35254423044e-14  6.37489621082e-14  4.23356888063e-14  3.64817298769e-14  4.17874751787e-14  2.70481139667e-14  2.18479375814e-14  1.40927285831e-14  1.67037821735e-14  9.16898697856e-15  6.25398543511e-15  1.48929060719e-14  1.26565520059e-14 -4.20578845168e-15  1.19945400385e-14 -1.94954744852e-15  2.73690292056e-16  2.67100287405e-15 -3.34034520856e-15  5.22115439627e-15  1.20440966048e-14  2.582878898e-15 -1.91190494591e-15  5.43850448134e-16  5.01854886543e-15  8.72767286072e-15 -1.72052542256e-15  2.67368656535e-15  9.81834425997e-15  1.07738190814e-14 -9.38299869875e-16  6.42699931601e-15  1.72771726247e-14  6.53382483853e-15  4.33279075711e-15  1.64887125839e-15  7.20637040645e-15 -9.37810642778e-15 -1.36655606233e-14 -1.29378153411e-14 -3.76582771037e-15 -1.07025297712e-15  1.13225276495e-16  4.97864213309e-16  2.63297020249e-15 -8.72348661028e-16
 1.84965250386e-15  5.44518663479e-15  6.21759671369e-16  2.53733785809e-15  1.71132405326e-14  1.08056250272e-14 -5.44740688444e-15  1.90946446901e-15  1.44812003471e-14  4.69882768395e-15 -1.11069110209e-15  1.21489116247e-14 -1.49618063738e-16  5.48009086299e-15  4.49928076319e-15 -8.78645932475e-15  5.16119532335e-15  1.1665069979e-14  1.46010742995e-14  7.04685305455e-15  5.99882956675e-15 -3.06171658666e-15  6.62735022929e-16  1.08442461239e-14 -1.64967341359e-15 -2.16423070757e-16 -1.28888150631e-14 -2.70805792972e-14 -4.62980298104e-16  7.35476712789e-15  1.68629120704e-14  6.94466933047e-15  4.73706945016e-15  2.0509245971e-16  2.02957434625e-14  7.78601935856e-16 -1.92203919301e-15  3.89924735611e-15  1.88135906022e-15 -2.54405259086e-15 -1.31735081244e-14  4.2715024385e-15  1.45919302394e-14  1.27434227889e-14  1.03727720166e-14  1.56912938431e-14  2.49196958028e-14  2.22212418938e-14  1.86549349481e-14  1.84719140065e-14  3.36707447571e-14  2.21000075681e-14  4.1481541627e-14  4.71723933031e-14  5.14599704146e-14  6.43409973497e-14  9.79424408467e-14  1.35690212603e-13  1.5789603065e-13  2.25449431504e-13  3.09627905861e-13  4.45828965426e-13  6.7573476325e-13  1.14743041894e-12  2.60989002754e-12  1.00473982351e-11  2.60490641971e-12  1.15412834344e-12  6.67706174414e-13  4.63764069124e-13  3.15978613637e-13  2.28812053009e-13  1.75773498281e-13  1.2934069596e-13  8.84389484561e-14  6.85726838603e-14  5.58536407461e-14  4.49215316527e-14  4.60662005882e-14  3.70335037123e-14  3.46005799907e-14  1.77994336835e-14  1.32639116893e-14  1.16864688605e-14  4.86160224057e-15  1.48054012566e-14  7.05522198725e-16  7.5007404787e-15  6.01321761628e-15  5.52668434528e-15  1.59471260577e-14  1.18370340915e-14  3.65044421394e-15  6.77803586957e-16  1.75219010494e-14  2.03534939962e-15 -5.39586521765e-15  4.89954136493e-15 -3.06913007188e-15  6.57833907659e-15 -1.28810781812e-15  1.39382764039e-14 -1.01665477394e-14  2.67826499793e-15 -4.32081549185e-16  7.21471469944e-15  9.70212385656e-15  1.0358357159e-14  4.24552548925e-16 -9.84896268733e-16  3.05122729442e-15  1.06466883928e-14  6.34945526153e-16  4.11993812016e-15  1.35079726501e-14  1.91855939979e-15 -3.64219629929e-15 -1.03030297967e-15  8.43911353194e-15 -5.56531322744e-15
 1.23006913898e-14  6.47128745751e-15  9.22619016151e-15  1.04742435828e-14  1.27149749919e-14  1.70704945027e-14  7.59032655129e-15  1.16676211804e-14  3.57871634552e-15 -4.95811107919e-15  4.81531665631e-15  9.48182856748e-15  7.74818267409e-15  2.62870231672e-15  1.24800534296e-14  3.10758993868e-15  1.00997563203e-15  7.31945633556e-15  1.83153840886e-14  4.44923481303e-15  3.30549352383e-15  5.70417514487e-15  5.31428741024e-15  1.17719211574e-14  2.6868464099e-15 -1.94017991861e-15 -3.4801456489e-15 -2.84199706481e-15  3.13431549733e-15  1.10225594817e-14  1.44406915732e-14  9.83953285894e-15 -4.59325022594e-16  1.74046487467e-15  1.25399002348e-14  1.07775597427e-14  6.8131364775e-15 -1.5220702779e-15 -7.7778929996e-15  3.25602550471e-15 -3.93538707827e-15 -2.942042081e-15  5.75547999998e-15  9.83332386541e-15  3.08632199518e-15  1.21446900341e-14  1.37697154642e-14  5.99816910047e-15  9.23414117735e-15  1.39784297445e-14  1.75247180759e-14  1.98169616754e-14  2.75514342758e-14  4.03612613624e-14  4.8038991404e-14  6.03615020607e-14  7.69696278555e-14  8.87557424501e-14  1.24981670582e-13  1.65808082011e-13  2.2644667929e-13  3.03644276401e-13  4.36037135622e-13  6.57646668812e-13  1.14573164001e-12  2.60490641971e-12  1.00024905553e-11  2.60724917662e-12  1.13760345547e-12  6.70582298666e-13  4.41572820913e-13  3.14244969488e-13  2.38923750608e-13  1.82923314525e-13  1.16283244367e-13  9.36024283383e-14  7.04184949732e-14  6.28789772616e-14  4.98406255219e-14  2.85087548067e-14  3.30999395432e-14  2.49170003078e-14  3.48105443816e-15  1.06061253628e-14  1.01731514711e-14  1.76862257815e-14  7.71922460636e-15  7.53213585407e-15  1.4432951248e-15  8.34690519271e-15  1.4701896654e-14  3.02416602945e-15  1.22541741408e-14 -4.55898526857e-15  1.22736557575e-15 -5.46582066834e-15 -4.28169430802e-15  2.24322457202e-15 -4.59009073653e-15  9.71910167156e-15  4.99014334534e-15  2.00553626249e-15 -1.64024486412e-15  7.75215046658e-15  1.32487337545e-14  9.75587439363e-15  1.87295233549e-15  4.03748446614e-16  3.85356524332e-15  6.29136493747e-15  4.80842806536e-15  4.91484271508e-15 -3.96604902514e-17  8.06050998854e-15 -3.57337756712e-15  9.62852644897e-17 -6.56208876432e-15  9.50098683435e-15  1.24026101129e-14  8.84555591239e-15
 6.79912362368e-15 -1.05953507327e-15  1.32042428741e-15  6.94974012733e-15 -3.1431009168e-15  3.9994954033e-15  2.97908862583e-15  8.57998657094e-16  1.13790827341e-14 -1.22719206267e-16  4.49501546542e-15  9.03015806226e-15  1.74588602526e-14  7.62430961477e-15  6.9570777319e-15 -2.65284281483e-15  3.82095072795e-15 -5.58392403027e-15  1.28595508233e-14  8.02969144772e-15  6.15968808973e-15  1.39905889823e-14  1.88120556357e-15  3.26204833667e-15  1.72520740565e-14  1.20211364074e-14 -4.72252257773e-15  3.82285566965e-15  1.27139782508e-14  8.67819656312e-15  7.80255859944e-15  7.07639985985e-15  1.4814094642e-14  2.88669595546e-15  1.34979713643e-14  7.51737283798e-16  9.31914598391e-15  5.94968663951e-15 -4.03272363446e-16  1.26130526417e-14  8.71509172962e-15  7.75709658105e-15  4.3821510573e-15  1.95910102554e-15  1.10020312745e-14  1.70784152752e-14  1.05298592512e-14  8.17114584705e-15  1.30692666689e-14  2.24733053859e-14  2.04033663556e-14  2.11959970882e-14  2.76922882944e-14  3.31359806644e-14  3.60630119973e-14  6.14044862346e-14  6.21010731317e-14  7.40091474948e-14  9.59709254796e-14  1.10696308288e-13  1.59016900163e-13  2.22581459218e-13  3.0912993817e-13  4.4879161698e-13  6.73209115355e-13  1.15412834344e-12  2.60724917662e-12  1.00464072911e-11  2.60655393973e-12  1.14545620157e-12  6.78911471351e-13  4.53593604176e-13  3.29565763531e-13  2.29406137478e-13  1.67970059448e-13  1.18839101123e-13  8.89617566642e-14  7.27064332932e-14  5.03907834995e-14  4.05982074062e-14  3.67994862266e-14  1.94591561918e-14  6.54407378399e-15  1.60506730723e-14  1.56132888879e-14  1.9549758152e-14  8.32358302954e-15  1.03197278431e-14  8.38131234708e-15  2.98808002352e-15  3.29260599056e-15  3.58228567225e-15  1.08060698363e-14  2.22474691692e-15  8.47714166095e-15 -9.48574974764e-15 -3.86418951959e-15  9.05351038565e-16  1.74226816274e-15  2.83819539921e-15  7.49454366646e-15  5.44241055198e-16 -2.62888782079e-15  5.00979431377e-15  8.93330174692e-15  1.78162769155e-15  3.94314989811e-15  2.2534688932e-15 -5.65694687349e-15  5.14067479353e-16  6.17521848323e-15  2.36998652434e-14  1.38977693261e-14  1.59370737054e-16 -6.20184700288e-15 -5.15737929127e-15  3.69916609475e-16  3.3041802971e-15  1.21983475051e-14  1.2882336369e-14
-3.71646349716e-15 -5.08537031199e-15  4.47997926207e-15  7.46341566408e-15  3.85027395397e-15  9.64117557564e-15  1.20753396711e-14  8.05636720874e-15  2.30157151268e-15  3.09900713579e-15  8.95771503938e-15  5.07855546085e-15  9.26468306441e-15  8.52039276497e-15  7.58806383257e-15  9.50715614497e-15  1.59026853067e-14 -9.85434502887e-16 -8.22108327356e-16 -3.14926450025e-15  8.91894340963e-15  3.12346579241e-16  2.61785235004e-15  7.20552920159e-15  1.16850723416e-14  8.33632161124e-15  1.13254457265e-14 -2.26988748579e-15  4.31294408556e-15 -5.73483857914e-16  3.11375184305e-15  7.86616274285e-15  4.24942772577e-15  3.57537419674e-16  6.67541002744e-15 -4.37441466883e-17  1.44588590323e-14  2.10286068284e-15 -8.21186320404e-15 -7.07750999013e-15  7.73472352099e-15  5.05778852908e-15  1.78594547775e-14  6.42240580138e-15  1.08227229188e-14  1.60861301456e-14  8.94112684141e-15  3.55644035779e-15  4.91248900491e-15  1.73285280066e-14  1.59699814761e-14  2.29986080708e-14  2.91067409731e-14  2.50053350698e-14  3.35396111808e-14  4.10013344431e-14  5.14110374864e-14  6.23174232205e-14  7.94044107121e-14  1.05092918415e-13  1.41635111102e-13  1.70129625901e-13  2.23744642259e-13  3.08256504846e-13  4.43194556105e-13  6.67706174414e-13  1.13760345547e-12  2.60655393973e-12  1.00264433536e-11  2.61308324687e-12  1.14718311108e-12  6.85095299747e-13  4.642464263e-13  3.14193723725e-13  2.27670540214e-13  1.65058396232e-13  1.24253694955e-13  9.71564861168e-14  9.11420165996e-14  5.46023876824e-14  4.59611130652e-14  4.44355257751e-14  2.5483889661e-14  2.02691131784e-14  2.29199039805e-14  3.12230027573e-14  2.01549036181e-14  1.32212035873e-14  8.26149189061e-15  6.64821777148e-15  8.72030536804e-15  9.61051623384e-15  8.87271882233e-15  8.45437035218e-16  1.82654261877e-14  1.43254991578e-15 -6.36488542803e-15  1.61359457652e-15 -6.89564073454e-15  4.35367970246e-15 -1.54811328395e-15  1.70285755736e-15  6.20297346737e-16 -6.00569369418e-15 -1.77585796935e-16 -6.75594806152e-15 -1.57719416615e-17 -9.6615655827e-15  7.89257528346e-15  3.65786701663e-15  1.05952360414e-14  1.74375819939e-14  8.29407430382e-15  1.32786991527e-14  1.15387256261e-14  7.2004284443e-15 -8.65283582239e-15 -4.77552710426e-16 -1.08618959082e-14  3.43246437885e-16
 3.59956494907e-15  2.68557809758e-15  3.00398359706e-15  1.82856920734e-14  1.11688487664e-14  1.66098426369e-14  1.25725701041e-14  9.19354705023e-15 -4.34215743071e-15 -4.21600202896e-15  9.15708567537e-15  1.63076768752e-14  1.42107232414e-14  1.12103731566e-14  1.11175704317e-14  3.23261707018e-15  3.63103964773e-15  9.44649935603e-16 -3.21274353574e-15  9.74516827375e-15  8.8603151769e-15  9.66966169593e-16  1.23602611534e-14  2.29247978286e-14  1.0593322255e-14  1.32409943084e-14  3.29164013539e-15  3.71676609593e-15  5.27204677e-15 -3.25258704406e-15  7.63471225398e-15  4.92870345979e-15  6.31785686199e-15 -2.33338406116e-15 -7.66064064711e-15 -2.94634772662e-16  5.09420797642e-16 -2.43136335663e-15  2.57044332101e-15  3.2775717712e-15  1.66345409391e-15  5.58684869957e-15  8.84905604015e-15  7.4943199709e-15  3.99279098949e-16  6.36367374646e-15  1.27203246816e-14 -1.54938253878e-15  4.51572230815e-15  2.27477431274e-15  6.40295568756e-15  1.77825632317e-14  2.03480299686e-14  5.81250680071e-15  1.9096221452e-14  2.1307979367e-14  3.56564267495e-14  4.34362777722e-14  6.4208904846e-14  7.95103526936e-14  1.01977283626e-13  1.2925379017e-13  1.71267861416e-13  2.30676829718e-13  3.1691808406e-13  4.63764069124e-13  6.70582298666e-13  1.14545620157e-12  2.61308324687e-12  1.00057833682e-11  2.59814020933e-12  1.15113464164e-12  6.80860545148e-13  4.44931516548e-13  3.14885573048e-13  2.30840777112e-13  1.71395638453e-13  1.39521900165e-13  1.06898863903e-13  7.88018170708e-14  6.55426999367e-14  5.95105705742e-14  4.02254234334e-14  4.15825056757e-14  2.13436787491e-14  2.14466741014e-14  1.76192201918e-14  2.50053676226e-14  2.67009072279e-14  1.40438723665e-14  4.17203068817e-15  1.56179732734e-14  3.47717337639e-15  7.39965672363e-15  1.14322511754e-14  5.64736992757e-15  5.64242981789e-15  4.05802484123e-15  2.00537089316e-14  6.90169149876e-15  6.83226321307e-15  5.34941726635e-15  3.78908079587e-15 -1.55212076577e-15  9.90775928648e-15  2.70257732155e-15  1.2754602202e-14  2.53494539302e-15  6.03650504021e-15  4.31029778981e-15  1.2403840997e-15  2.41040763465e-14  1.45064548953e-14  1.381172247e-14  5.29169193682e-15  1.5582932365e-15  3.23712693654e-15  1.07583262028e-14  1.24559696811e-15  3.34381378455e-15
-1.99538830109e-15  7.82990029117e-15  2.24935711691e-17  7.73945319425e-15  3.8893704092e-15  1.26282999254e-14 -8.7437400323e-15  4.05332830789e-15  1.04319141166e-15  5.00716010282e-15  1.02809995266e-14 -5.49485586701e-15  1.36919332115e-14  6.97651210461e-15  8.05544626429e-15  3.96993641259e-15  8.10351228077e-15  1.30689696009e-14  3.61277299946e-15  8.6244200985e-15  1.06822743373e-14  1.44357099024e-14 -7.41367201359e-15  1.08858672792e-14  1.03227235543e-14  2.35635638925e-15  1.11109570506e-14  7.23213503464e-15  8.94953284566e-15  7.2624777283e-15  1.36986110473e-14  4.99530635732e-15  1.6273322383e-14  4.85783447686e-15 -1.05265925078e-15 -1.16505236175e-14 -7.4833454746e-16 -5.44814885003e-15 -1.73198591744e-15  3.46521729264e-15  4.69577974232e-15  1.73069306764e-15 -8.41004643835e-15 -3.11910598187e-15 -2.04746709949e-15  1.08412589596e-14 -2.4980032138e-15  3.07906155807e-15  2.02213716463e-15  6.22764142286e-15  1.19962842707e-14  1.78777898631e-14  2.64397736935e-14  1.30056144712e-14  1.41678148024e-14  2.60235369831e-14  2.4986175238e-14  3.57521343875e-14  4.69707904104e-14  5.14899625546e-14  7.51456461806e-14  9.47931186179e-14  1.32255357965e-13  1.63946916032e-13  2.29918861238e-13  3.15978613637e-13  4.41572820913e-13  6.78911471351e-13  1.14718311108e-12  2.59814020933e-12  1.00205351333e-11  2.60611098235e-12  1.15067605848e-12  6.71855877628e-13  4.39561332148e-13  3.02791792288e-13  2.30880725213e-13  1.74714751834e-13  1.38044450703e-13  8.85108471797e-14  7.59855741989e-14  5.24579104746e-14  3.66463567268e-14  3.28250826021e-14  3.03931086365e-14  2.39303938798e-14  1.25600107029e-14  2.98780684663e-14  2.7934817342e-14  1.52545374043e-14  7.5523688112e-15  1.07545838337e-14  6.84517446325e-15  5.74709130735e-15  1.0703347064e-14  1.42663523602e-14  5.61247562768e-15  9.37414180056e-15  1.05865038298e-14 -2.02049087414e-15  1.27483460773e-14  1.41069304789e-15  8.06846721923e-15 -3.01556604177e-17  1.26341338195e-14  1.83170426479e-15  4.80540218556e-15 -4.59151590252e-15 -2.74043446303e-15  8.07560569202e-15  2.15496413866e-15  1.19243937394e-14  1.72773909894e-14  1.09808401423e-14 -3.00439547076e-15 -3.67676900239e-15  7.27430420937e-15  7.38132104626e-15 -3.34310366741e-15  5.26164745169e-15
-1.57948565415e-15  9.77858205423e-15  7.31571856137e-15  9.96095282007e-15 -3.86616464716e-15  8.21749673553e-15  5.80756329836e-15  7.08179386347e-15  3.063526185e-15 -6.75496572255e-15 -7.98091631097e-16  1.24931609476e-14  8.03722546428e-15 -5.91162372481e-15  1.20553398877e-14  3.0915478317e-15 -5.08295894834e-15  5.57497517911e-15  5.96236540045e-16  3.66833377977e-15  1.01464029868e-14  9.77846842561e-15 -3.13568161778e-15  9.10733651587e-15 -4.24442197084e-16  4.73980458561e-15 -9.60260973834e-16  7.67505627918e-15  7.7916164076e-15  4.63263548451e-15  1.58302750272e-14  7.41299594328e-15  2.38779161105e-15  2.8935382085e-15  1.89126854453e-15  1.23139095344e-14  1.06588004248e-14  1.95156078403e-14  1.29719619055e-14  2.09149626863e-14  8.63271567299e-15  5.16060116366e-15 -4.73559210435e-15  1.06719824654e-14 -5.94998893971e-16  2.61412507258e-15  1.27596134632e-14  5.23852201347e-15  8.01653333862e-15  5.19436283788e-15 -2.19721930205e-15  4.69915752376e-15  1.02697321518e-14  7.11791171127e-15  1.8191919407e-15  1.39060950223e-14  1.50648694276e-14  3.39292009664e-14  4.97681041002e-14  4.12143765383e-14  6.15332466172e-14  7.23372728926e-14  9.23846825359e-14  1.32466884714e-13  1.73343423831e-13  2.28812053009e-13  3.14244969488e-13  4.53593604176e-13  6.85095299747e-13  1.15113464164e-12  2.60611098235e-12  1.00215165325e-11  2.61449114658e-12  1.14728474919e-12  6.59518639171e-13  4.40351106098e-13  3.14693123763e-13  2.31866425527e-13  1.62084974081e-13  1.23534267013e-13  9.73228907316e-14  7.72975331738e-14  6.47143027278e-14  5.36879435147e-14  4.12512211095e-14  1.98479152037e-14  2.53262394871e-14  2.14397537446e-14  3.16698997633e-14  2.14431864378e-14  8.47533334006e-15  1.94146841601e-14  1.68646145268e-14  1.12948233682e-14  1.0160134584e-14  1.52655718303e-14  1.30072911488e-14 -1.82821703181e-15  8.12298202786e-15  1.00040587955e-14  4.18796432103e-15  2.8257912025e-15  1.61263346452e-14  3.73896105e-15  1.1800729909e-14 -7.44721668553e-17  1.78076017872e-14  6.35872896032e-15  1.03186888343e-14  1.3980238702e-14  1.67356030881e-14  2.32819447674e-14  1.2726490305e-14  5.72758985655e-15 -3.76665504311e-15 -9.5128435443e-15  4.44191240619e-15  1.23979557777e-15  5.05104202926e-15 -2.33585651147e-15
 2.30801440968e-15  5.44962845336e-15 -2.70756213538e-16  2.27236024454e-15  1.63972393619e-15  1.23564796878e-14 -6.75059605333e-15  6.33329221409e-15  7.69273605287e-16 -6.06028006294e-15 -8.28312450748e-15  5.29981597521e-15  1.5498396575e-14 -4.52997376909e-15  1.6869584109e-14  7.98635890575e-16 -3.24325363103e-15  1.75537532082e-14  1.02592873326e-14  3.5611062127e-15  2.39117909225e-15  1.33836360491e-14  6.58032391875e-15  1.57352992727e-14  2.42020747118e-15  9.32004619394e-15 -7.50222597335e-15  3.94517959905e-15  7.9284402515e-16  5.05482707522e-16  7.99316255804e-15  6.25292967983e-15  3.9703414309e-15 -3.21303082234e-15 -1.39911458573e-14 -1.26355691467e-15  9.07381917657e-15  9.75123100801e-15 -6.41001818856e-15  7.62579859541e-15  1.9686569875e-15 -4.4644359077e-15  3.97517708666e-16  1.10172616931e-14  3.37184822988e-15  5.13586413469e-15  1.18204042583e-14 -6.54953788304e-15  1.01798136002e-14  4.320030392e-15 -5.8806579955e-15  1.78485189512e-15  1.60318480279e-14  1.62455716864e-14  1.15978709524e-14  1.93426356324e-14  1.71013811008e-14  3.20157550186e-14  4.12881213234e-14  4.12791283271e-14  4.92931598235e-14  6.33137487803e-14  8.68551772404e-14  9.03274702164e-14  1.13765584042e-13  1.75773498281e-13  2.38923750608e-13  3.29565763531e-13  4.642464263e-13  6.80860545148e-13  1.15067605848e-12  2.61449114658e-12  1.00150386002e-11  2.60406531716e-12  1.14622652576e-12  6.65788752143e-13  4.35428378476e-13  3.11875741203e-13  2.15653157443e-13  1.58376522623e-13  1.3144608414e-13  1.09971943452e-13  8.91494469593e-14  7.82723902556e-14  5.30614393393e-14  4.77215239094e-14  3.48043479731e-14  4.18526034443e-14  3.67249109518e-14  2.606059533e-14  2.10804063723e-14  1.13199846803e-14  1.33157934978e-14  1.49382856948e-14  7.08318071299e-15  1.46535984158e-14  1.48756516255e-14  1.42159685201e-15  1.16536165039e-14  5.89240881328e-15 -2.53766280995e-16  3.64665354199e-15  6.78192274396e-15  8.80774857675e-15  1.65184356317e-14  8.61906935318e-15  2.85747810049e-15 -6.17839387868e-17  1.12734709855e-14  2.34309651251e-15  1.16069146977e-14  1.17696688788e-14  1.321830297e-14 -2.07989041502e-15  2.79780131702e-16 -7.63423337236e-15 -7.32418657009e-15 -4.47781376555e-15 -5.97861218011e-17 -3.00328276293e-15
 7.81574214917e-15  6.50254272184e-15  6.72535086379e-15  9.40349052928e-15  3.89964554893e-15  1.53116057168e-15  1.12947925628e-15 -6.84758485645e-15 -1.63067706079e-14 -3.60239214058e-15  1.65859643361e-15  1.55635538809e-14  6.71443986461e-15 -1.40953813749e-15  4.26877788907e-15  7.78533009163e-15 -5.76711417972e-15  8.52292816154e-15  1.37845124005e-14  6.52762821033e-15  2.25113787693e-15  7.42162094648e-15  8.77639599267e-15  8.92025201783e-15  2.12190101245e-14  2.59605780464e-15  7.98144544581e-15  7.17790980928e-15  2.87907119905e-15  8.87370563753e-15 -2.81372474906e-16  3.74083980215e-15  1.46636161142e-14 -5.11187769777e-15  5.06095020758e-16  9.84050070645e-15  1.29560491721e-14  7.7059872314e-15  5.47240276691e-15  1.02258224076e-14  1.08532783484e-14 -7.51717717861e-15  4.1659349072e-15 -2.27956339952e-15  1.57926366172e-15  1.2406217055e-14  8.64333972452e-15 -5.47170512548e-15 -4.07270274948e-15 -8.41415464577e-16  9.29435646501e-16  3.20588962126e-15  1.15296986974e-15  1.37270217075e-14 -3.90388976927e-17  1.94698281757e-14  1.28949925269e-14  3.62606711495e-14  2.24813828099e-14  3.47953187155e-14  3.60175045652e-14  4.3706056175e-14  5.94843348414e-14  7.84741612475e-14  7.87238509163e-14  1.2934069596e-13  1.82923314525e-13  2.29406137478e-13  3.14193723725e-13  4.44931516548e-13  6.71855877628e-13  1.14728474919e-12  2.60406531716e-12  1.00269552847e-11  2.61360126563e-12  1.15028812837e-12  6.67814904606e-13  4.37747546438e-13  3.14106353536e-13  2.27657180156e-13  1.68597851103e-13  1.27421211181e-13  1.07157941122e-13  8.11305783072e-14  4.85904020445e-14  5.22683798316e-14  3.76140712855e-14  3.84495926323e-14  3.37708159638e-14  2.38243108208e-14  2.43519497092e-14  2.44231961935e-14  1.09766760727e-14  7.63972815677e-15  5.79767135702e-15  1.22230870965e-14  6.91458569497e-15 -5.27512043829e-15 -3.96216425144e-15  3.77757650564e-15  6.99357535172e-15  1.07451862995e-14  1.31805914503e-14  1.07958442473e-14  4.01430980606e-15  4.42963455166e-15 -2.46044167162e-15  5.41953002479e-15  2.48194169121e-15  1.15299297289e-14 -2.43783347083e-15  4.07400853403e-15  3.57533940673e-15 -7.16417737241e-18  3.65621422046e-15 -5.21773081909e-15 -7.01637474403e-15  5.12097311653e-16 -2.43036976238e-15 -1.20315325742e-14
 4.57827313416e-15 -1.80555337349e-15  1.66605532805e-15 -5.53838121586e-16  1.24465223159e-14  1.39944598581e-14  2.48949123701e-15  1.08026494933e-15  1.20491619234e-14  6.49081500458e-15  2.82858216654e-15  6.39847940878e-15 -3.53013104165e-15 -4.29303662784e-15 -4.50892612293e-16  2.93544990612e-15 -1.96822540005e-15  7.33789223743e-15  1.98593688858e-15  3.88333215098e-15  1.6655485468e-14  2.2158060199e-14  1.91776445321e-14  1.10974389833e-14 -4.50378562596e-15  2.71690308125e-15 -1.18036542185e-15  1.20587489309e-14  9.73506408423e-15  1.51759986595e-14 -3.09753287026e-15  1.44259198276e-15  1.32621516248e-14  7.61196078984e-15  1.14666633475e-16  2.99291662884e-15 -6.90940696426e-17  6.7063256374e-15  8.68822678584e-17  4.50538593413e-15 -4.89543782412e-15 -1.04060848444e-14  2.09161386605e-15  9.09893294079e-15  5.00389406851e-15  1.40369886464e-14  1.76656305197e-14  1.45506651477e-14 -1.71982840136e-15  1.39768651795e-15  2.45394449221e-15 -1.66781029931e-15  8.6450837418e-15  9.04874285632e-15  2.05900838923e-15  4.67817076337e-15  1.82017845323e-14  2.35322276899e-14  1.53363538832e-14  2.85047683867e-14  3.60511236351e-14  5.16553843569e-14  3.37700741955e-14  6.57899191619e-14  6.35254423044e-14  8.84389484561e-14  1.16283244367e-13  1.67970059448e-13  2.27670540214e-13  3.14885573048e-13  4.39561332148e-13  6.59518639171e-13  1.14622652576e-12  2.61360126563e-12  1.00758576979e-11  2.62122458428e-12  1.15118212406e-12  6.77103574376e-13  4.43829423384e-13  3.22503305445e-13  2.19620374937e-13  1.76348186594e-13  1.48349272494e-13  1.13864186387e-13  7.87517433141e-14  7.36049081844e-14  4.38474111301e-14  3.85411548966e-14  3.23380815987e-14  1.91614999224e-14  2.07960504095e-14  2.51136996765e-14  1.91056020268e-14  4.13568761356e-15  1.41804991936e-15  2.54967816601e-15  1.83133484557e-15 -7.9228085621e-15 -4.54825269763e-15  1.49672126526e-14  1.40116334374e-14  3.57774813577e-15  2.22810824882e-14  9.31302042173e-15  1.28558614358e-14  6.34850192061e-15 -6.46045708152e-16  5.77952383576e-15  1.95326594037e-15  6.04947045375e-15  1.52274249207e-14 -4.6637187177e-16  4.5945469436e-15  7.91310479085e-16  8.13673167706e-15  1.61502411713e-15 -1.21597334149e-16 -7.77359280746e-15 -8.72887725115e-15  1.06562438342e-14
-5.15938744472e-15  9.11467650957e-16  4.72697287961e-15  4.23706325217e-15  6.28169439508e-15 -1.00127258342e-15  4.28416362683e-15  1.70793664906e-14  2.03272357788e-14  3.26213160788e-15  1.7670141417e-14  1.99483180373e-15 -8.85546465682e-15 -9.40941153327e-16  1.29937281315e-14  5.93763853829e-16  3.13307493873e-15  1.2678234988e-14 -1.4351932582e-15 -4.33643004956e-15  5.89813071936e-15  1.28629258983e-15  9.84858883654e-15  1.01857179893e-14  1.04179517476e-14  5.13661821204e-15 -4.20692347283e-15  4.57286339603e-15  2.71579505561e-15  1.66869141427e-14  4.62019046684e-15  3.38061290663e-15  5.78351746784e-16 -1.60993915891e-15 -7.19504041549e-15  1.2410549651e-14  4.06567543294e-15 -5.67930706281e-15 -3.76487530845e-16  6.57563275984e-15 -1.51128652487e-14  2.95770368193e-15  5.57522480213e-15  1.21758997533e-15 -7.11724841672e-15  5.15940134787e-15  7.99589678564e-15  1.86099035406e-14  5.82358904392e-15  1.72372288301e-14  1.85938828258e-14  5.2127241091e-15  2.84350550959e-15  1.18457508159e-14  1.2034524908e-14  1.1907200936e-14  1.75927145434e-14  2.49673084536e-14  2.33887758047e-14  2.00860668025e-14  3.52828388386e-14  3.65472880847e-14  3.68270746849e-14  4.891300834e-14  6.37489621082e-14  6.85726838603e-14  9.36024283383e-14  1.18839101123e-13  1.65058396232e-13  2.30840777112e-13  3.02791792288e-13  4.40351106098e-13  6.65788752143e-13  1.15028812837e-12  2.62122458428e-12  1.00044582721e-11  2.60362910549e-12  1.14409965609e-12  6.63406557621e-13  4.44832347175e-13  3.08631881651e-13  2.21446010866e-13  1.71700576783e-13  1.27912611203e-13  9.52889627964e-14  8.07396310885e-14  5.89445750467e-14  4.04731905623e-14  3.8778158071e-14  2.90705038954e-14  3.48361008259e-14  1.47653520403e-14  1.96375973655e-14  1.68748334237e-14  1.90654875971e-14  1.58655537252e-14  1.40923685128e-14 -1.08346937197e-14  2.81250559715e-15  7.91189348279e-15 -4.19173089694e-15  1.71167918351e-15  8.7931535002e-15  5.24941700245e-15  1.54592500499e-14  9.39401266897e-15  3.09392324843e-15  2.59243023546e-15  9.81261511719e-16  3.57773372511e-15  9.34194476215e-15  5.50139873775e-15  4.33359974163e-15 -2.68983489416e-15  1.20865475229e-15  2.20295729132e-15  1.05637019935e-14  7.19412022972e-15 -1.27343262495e-14 -8.51139455593e-15
-5.4079812709e-15  6.26253138331e-15  7.00625120226e-15 -6.07175455552e-15  1.50221362302e-15  9.23060599215e-15  9.49059559405e-15  1.34510348054e-14  4.36631464357e-15  2.35297721391e-15  4.98149512199e-15 -6.53283433404e-16  2.04596403861e-15  2.32315044697e-15  1.42533231131e-14 -7.72071207432e-15  1.00313920701e-14  7.23925708097e-15  5.65212757765e-15 -3.2112460601e-15  9.09156258668e-15  1.03089823691e-14  1.6288026767e-14  3.9173878258e-15  1.0471533971e-14  9.75590431531e-15 -2.71759688162e-15  7.32561704023e-15  5.92168424569e-15  6.33974072091e-16 -9.8111773905e-15  8.93726910233e-15 -5.87672277739e-15 -1.10584247171e-14 -6.80671961282e-16  1.25052898427e-14  4.21232909242e-15  1.45089080929e-14  5.78947215302e-15  8.73823958771e-15 -2.53652048815e-15  1.3083703645e-14  8.29707905166e-15 -4.55855890758e-15  5.5298310217e-15 -3.6045598741e-15  5.19487161667e-15  9.25731142037e-15  5.65037782559e-15  4.11098311651e-15  1.89185647877e-14  7.62310999527e-15  1.06028395753e-14  1.64113539688e-14  1.07074047697e-14  1.91578669552e-14  1.4380736245e-14  1.6837544937e-14  6.97774653734e-15  2.85875368023e-14  2.04299264466e-14  2.84779555522e-14  2.4232651518e-14  4.18685242863e-14  4.23356888063e-14  5.58536407461e-14  7.04184949732e-14  8.89617566642e-14  1.24253694955e-13  1.71395638453e-13  2.30880725213e-13  3.14693123763e-13  4.35428378476e-13  6.67814904606e-13  1.15118212406e-12  2.60362910549e-12  1.00026605471e-11  2.61152787983e-12  1.15003863079e-12  6.76128667691e-13  4.40250150161e-13  3.14341959206e-13  2.29161757617e-13  1.7743957365e-13  1.18965872021e-13  1.017713339e-13  7.59364280883e-14  5.90876409407e-14  4.21402225288e-14  3.82659170824e-14  4.25598267086e-14  2.48793993851e-14  1.60963265489e-14  2.39356261977e-14  1.07398772628e-14  8.98556828752e-15  1.99994803765e-14 -3.84998278111e-15  1.47430664554e-15  1.72951930404e-14 -3.60849479975e-15  4.36941130416e-16  2.61508041398e-15  8.26081731237e-15  6.74596629958e-15  1.74949106507e-14  3.73928160553e-15  8.84170426972e-15  7.39253331213e-15  3.52887305579e-15  1.71470882279e-14  1.46379987442e-14  4.0552587901e-15  7.20780350935e-15  2.79974909596e-15 -8.60002876078e-17  3.87338458067e-15 -1.33586817567e-15 -3.80818964632e-15 -6.15669994465e-15
 1.8423776784e-15  7.69392186143e-15 -5.31772168953e-16  8.46180349174e-15  4.73298023466e-15  9.91103144168e-15  9.12000396723e-15  1.85517234185e-14  1.50375380734e-14 -1.14999268036e-14  2.59457768817e-15 -8.55438176303e-15 -1.32402831655e-14 -1.95424475593e-15  7.9889588658e-15  8.25611612293e-15  8.39665342921e-15  1.57607972755e-14  1.00447221338e-14  3.58788777648e-15  1.60629515085e-16  4.91989383337e-15 -1.98657155252e-15  3.02052316831e-16  1.05867659841e-14  1.36486593504e-14  1.53034884185e-14  7.26025190913e-17  1.77396076378e-15 -6.17852759246e-15 -1.85841590229e-16  9.12545592451e-15 -7.48590732767e-15 -6.90203941616e-15  1.04292770067e-14  1.18976364892e-14  1.73988236987e-15  3.7243465515e-15 -2.06290818358e-15  5.74546923295e-16 -5.72280942213e-16  6.98777830256e-15  1.02443980442e-15  2.89598943591e-15 -3.16957500791e-15 -9.64314789874e-15  3.5372666977e-15 -5.14297957945e-15  9.25149283579e-15 -5.65004618616e-15  3.13698210264e-15  7.61163725249e-15  1.2150476877e-14  6.80119648982e-15  2.05746159082e-15  1.46527747018e-14  1.60153517157e-14  1.84018911361e-14  1.20346946479e-14  1.70820945924e-14  2.16079504327e-14  2.16780082067e-14  2.70782568861e-14  4.54120944038e-14  3.64817298769e-14  4.49215316527e-14  6.28789772616e-14  7.27064332932e-14  9.71564861168e-14  1.39521900165e-13  1.74714751834e-13  2.31866425527e-13  3.11875741203e-13  4.37747546438e-13  6.77103574376e-13  1.14409965609e-12  2.61152787983e-12  1.00252241731e-11  2.60009922429e-12  1.15306535988e-12  6.78632104226e-13  4.46418211437e-13  3.14562328095e-13  2.29146109901e-13  1.58660909213e-13  1.31065902998e-13  9.32959863979e-14  7.26320059411e-14  5.70953474799e-14  5.44582817741e-14  4.9221475545e-14  3.20519926823e-14  1.77080849862e-14  7.45608490089e-15  1.91348545776e-14  1.28954947571e-14  1.86259808252e-14  5.50364079117e-15  9.97416197263e-15  2.6533622661e-14  1.47547063105e-14 -3.14753095357e-16  4.61037854265e-15  9.95486843096e-15  7.56901276066e-15  4.02500923295e-15  4.92210395593e-15 -6.78633786814e-15 -9.00415838688e-15  1.00501368833e-14  2.24902167125e-15  2.23845385889e-16  1.2145799818e-14  1.24804801777e-15 -5.03321178249e-15  7.37242810648e-15  1.0540080975e-14 -9.13372422697e-16 -3.94456134914e-16  7.4051112948e-15
-5.12109323937e-15  9.05359782245e-15  3.59825719187e-15  1.20831828877e-14 -6.79364996573e-15  4.32075688006e-15  2.56105675472e-15 -5.90464539291e-15  1.09366372962e-14  3.42436120255e-15 -4.42684463691e-15  3.90779745195e-15 -1.08905790451e-14 -1.08602570242e-14 -2.15881785186e-15  2.64066397816e-16  4.16934031573e-15  1.40340011268e-14  1.47414425525e-14  3.53086072292e-15  2.23075613829e-16  1.68187109391e-14  6.39385081991e-15  1.24400886909e-14  3.79716928613e-15  7.85554231812e-16  3.56588702148e-15  1.62143605666e-14  1.77903865878e-14 -3.96476662649e-15  4.88773245927e-15 -8.96439558101e-15 -8.22668595688e-15  7.34622202681e-15  3.92697346842e-15 -4.33565889495e-15  3.58328865122e-15 -1.26245667697e-14 -4.53902731146e-15  3.66536690201e-15  1.29579815195e-14 -2.21274295776e-16 -1.52479687903e-15 -4.23685388794e-15  7.01955295694e-15 -1.00134360172e-15  1.34155280849e-15 -1.13360277668e-16 -2.45274533329e-15  7.73237311633e-16  1.06033101118e-14  7.37668031317e-15  8.43415892996e-15  1.02338586049e-14  1.63245965958e-14  9.89604515066e-15  1.1719835774e-14  7.35635759041e-15  1.50994095881e-14  2.0472961624e-14  2.41348047528e-14  2.05639415586e-14  2.73755823102e-14  3.12013969232e-14  4.17874751787e-14  4.60662005882e-14  4.98406255219e-14  5.03907834995e-14  9.11420165996e-14  1.06898863903e-13  1.38044450703e-13  1.62084974081e-13  2.15653157443e-13  3.14106353536e-13  4.43829423384e-13  6.63406557621e-13  1.15003863079e-12  2.60009922429e-12  1.00178346122e-11  2.60365624509e-12  1.14844732222e-12  6.677478379e-13  4.43916874083e-13  3.01949733551e-13  2.19342543419e-13  1.57009474821e-13  1.26767496925e-13  1.00423003679e-13  7.94139598269e-14  6.85016230896e-14  4.38490397696e-14  3.50945356965e-14  1.95087996738e-14  1.525808764e-14  2.5451059133e-14  9.71524531026e-15  9.28229227854e-15  1.17342379448e-14  6.1523031718e-15  1.50045284467e-14  1.15874548002e-14  4.05926163001e-15  3.04905972249e-16  8.4797216538e-16  1.76155924299e-14  1.44977391565e-14  4.5322891842e-15  1.54557456897e-14  1.87522745202e-14  1.62722978986e-15  1.33422383078e-15 -6.18476633485e-16 -2.06706483964e-18 -7.30087058189e-15 -1.00383011013e-14 -9.01589184902e-15  4.51711566133e-16  4.83983650567e-15 -3.05245758711e-15 -7.8363563587e-15
 1.26828100315e-16  7.34343848098e-16  3.79465112409e-15  1.21205022486e-14  4.07946051395e-15  2.42106111829e-15  1.37952668101e-14  8.91695728536e-15  4.19936239707e-16  2.7998687143e-15  5.20366067841e-18  2.79142131444e-15  1.89026320777e-15 -1.09351358466e-14 -6.19704330754e-16 -3.4866496184e-15  6.29088955177e-16  6.12146843846e-16 -2.15121978866e-15 -1.33708880266e-15 -4.91012169708e-16 -2.7845022984e-15  6.61927003973e-15  1.86509312626e-14  1.07577612e-14  3.11855641597e-15 -6.67438296065e-16  1.30346340535e-14 -6.88287792142e-15 -4.67486513667e-15  2.26852937398e-15 -3.39129647425e-15  5.95930308767e-15  9.39366544795e-15  9.19859605662e-15  2.66881427782e-15  8.67033687911e-15  2.85033235534e-15  1.3723476946e-14  1.00148344807e-14  6.7591436279e-15  1.24209049344e-14  1.84395385163e-14  6.29752000203e-15  1.10101898136e-14  4.27360321915e-15  5.35829956472e-15  4.74769471846e-15  9.38613121206e-15 -5.11957371382e-15  1.09716415143e-14  6.91155016541e-15  9.21103552874e-15 -3.75121886316e-16  1.4148343434e-14  3.71348134248e-15  1.42634798071e-14  1.68328100066e-14  1.73718995117e-14  1.16924432855e-14  1.38387727035e-14  2.32623096102e-14  1.75681045302e-14  2.19157715913e-14  2.70481139667e-14  3.70335037123e-14  2.85087548067e-14  4.05982074062e-14  5.46023876824e-14  7.88018170708e-14  8.85108471797e-14  1.23534267013e-13  1.58376522623e-13  2.27657180156e-13  3.22503305445e-13  4.44832347175e-13  6.76128667691e-13  1.15306535988e-12  2.60365624509e-12  1.00033161837e-11  2.61323476135e-12  1.15222855324e-12  6.76829592628e-13  4.53130742788e-13  3.10841744084e-13  2.22946272863e-13  1.7129992044e-13  1.29777518433e-13  1.00366382877e-13  8.01856934959e-14  6.33744864381e-14  5.80455562729e-14  4.24911957925e-14  3.02480080694e-14  2.92002221316e-14  2.41122346769e-14  2.19278725708e-14  2.87477715424e-14  2.12310415102e-14  1.88752651886e-14  1.46586915486e-14  1.37941371035e-14  6.7150608049e-15 -3.94727567377e-16  1.86616709421e-15  1.40542645574e-14  2.62393535861e-15 -2.14453845625e-16  7.22725041056e-15  9.04642380927e-15  3.6709295189e-15  1.18163429399e-14  3.55739698035e-15 -1.17815769759e-16  6.78896429346e-15  1.0462282273e-14  3.5346554483e-15  6.28170342935e-15  3.44409769244e-15 -1.51793108198e-15
 1.53881226621e-14  8.73697110988e-15  8.34135823826e-15  1.25267210945e-14  3.45221236045e-15  1.30352863665e-14  8.2679025484e-15  3.93604706535e-15  1.40159420179e-14  2.45652252906e-15 -1.12367866636e-14 -2.66294046771e-15  7.69002202135e-16  2.92033307965e-16  4.84203611706e-17 -1.25518071513e-14 -9.64325242897e-15 -2.02423947902e-15 -2.2674866959e-15  5.15467314652e-15  1.330947298e-15  3.08385044171e-15  8.98297600655e-15  1.0790655159e-14  1.14218131579e-14  9.24780568413e-15  1.97552026734e-15 -7.14160340854e-15  6.4451482782e-15  4.2746655627e-15  7.6381544377e-15 -5.36326916815e-15  8.67623228666e-15  8.80284949909e-15 -2.50624028866e-15 -5.47926306932e-15  1.02570707941e-14  4.28145478309e-15 -6.67290615575e-16 -6.40303458852e-15 -5.1094173737e-15  2.51302190614e-16  1.39672820046e-14 -3.47839738313e-16  1.23902534474e-14  4.91666162512e-15  5.06292323604e-15  1.47403458231e-14  4.87214503934e-15 -5.23309444756e-15  7.0346147307e-15  1.71506828837e-14  7.65397477539e-15  1.85393850409e-15 -1.36978832548e-15 -7.98178021963e-15  1.00243825331e-14  3.7194571601e-15  1.72634825486e-14  9.70770882097e-15  2.15820484163e-14  1.49199189824e-14  1.12401734073e-14  1.18717483055e-14  2.18479375814e-14  3.46005799907e-14  3.30999395432e-14  3.67994862266e-14  4.59611130652e-14  6.55426999367e-14  7.59855741989e-14  9.73228907316e-14  1.3144608414e-13  1.68597851103e-13  2.19620374937e-13  3.08631881651e-13  4.40250150161e-13  6.78632104226e-13  1.14844732222e-12  2.61323476135e-12  9.9983762974e-12  2.60552658545e-12  1.14126374152e-12  6.70150391474e-13  4.44633821775e-13  2.99910098747e-13  2.24985976578e-13  1.62541682231e-13  1.2995512144e-13  8.75934280607e-14  7.40596775779e-14  6.56575392329e-14  5.08418940698e-14  4.66782385079e-14  3.74553256069e-14  2.46578831165e-14  7.78900493083e-15  1.72726307729e-14  1.30420611283e-14  4.99438342107e-15  7.48117561404e-15  9.82401011349e-15  4.05299384483e-15 -1.15405701272e-14  1.51551587145e-16  5.31998487633e-15  1.86473172924e-15  1.53248846297e-14  1.37795747579e-14  2.56503385408e-15 -2.41213615004e-15  8.30170460075e-15  7.00315654362e-15  6.7493218779e-15  1.85125812744e-14  1.73026888097e-14  7.77389541299e-15  8.00090841359e-15  8.59619188858e-15  1.47250521213e-14
 4.77820262149e-15  1.48135326089e-14  1.3201809863e-14  3.20227386872e-15  4.93549254373e-15  4.84162374235e-15  1.00604446982e-14  1.43421353914e-14  8.18569451625e-15 -1.13018804833e-15 -1.72266127406e-14 -1.27229699047e-14 -9.07912359086e-15  4.7724525626e-15  6.11896512835e-15  3.658501461e-16  1.26774562563e-14  1.2568372848e-14  1.05436866391e-14  1.28687782764e-15  1.30490154369e-14  6.67434816584e-15 -3.8792956086e-15  1.39883463086e-14  2.04179792125e-14  9.29474308201e-15  1.50070854563e-14  8.94344168354e-15  6.7064908886e-15  5.88940285432e-15  5.36820087862e-15 -1.76505905554e-14 -3.03600522026e-16  3.36549581781e-15 -1.54617198164e-15  7.83640122034e-15  4.6036889862e-15 -3.63947390516e-15  5.74456675368e-15 -3.45634191457e-15  3.12831366392e-15 -1.34479960392e-14 -5.53331268986e-16  7.27567267737e-16  5.6064828591e-15  2.17858516454e-16  1.227258373e-14  1.86968670224e-14 -4.34278075169e-16  7.48944537273e-15  1.62946309527e-14  1.70996534849e-14  8.71916908486e-15  4.76878454503e-15 -1.08573204857e-14 -1.46252556673e-15  3.9742743754e-15  4.30907426877e-15  1.06668788365e-14  1.07712431309e-14  1.81310743158e-14  1.18566980412e-14  1.28819418103e-14  1.94134861765e-14  1.40927285831e-14  1.77994336835e-14  2.49170003078e-14  1.94591561918e-14  4.44355257751e-14  5.95105705742e-14  5.24579104746e-14  7.72975331738e-14  1.09971943452e-13  1.27421211181e-13  1.76348186594e-13  2.21446010866e-13  3.14341959206e-13  4.46418211437e-13  6.677478379e-13  1.15222855324e-12  2.60552658545e-12  1.00147798527e-11  2.59509703853e-12  1.15442835973e-12  6.700819595e-13  4.48438890719e-13  3.03206121201e-13  2.19400645092e-13  1.64135719938e-13  1.15428163189e-13  1.02362964654e-13  9.21825554069e-14  7.74703679309e-14  4.94955355375e-14  3.31324617325e-14  2.53664255051e-14  2.23361950733e-14  3.21825229577e-14  2.01723178361e-14  1.20254149892e-14  1.51058296478e-14  1.41191127398e-14 -1.32510235312e-15  5.47260517124e-15 -3.98414906048e-15  6.41765832083e-15  7.05992441114e-16  7.20963295465e-15  4.80605128067e-15  3.97248768176e-15  1.91101997962e-14  7.42411557073e-15  1.33864134486e-14 -6.67716689453e-15 -2.27110030254e-15  1.51682252176e-14  8.94973851424e-15 -2.14059163971e-15  6.28780089673e-15  2.5360281711e-15
 4.93882753453e-15 -6.81893491601e-15 -9.84836418417e-15 -1.10557992378e-14 -1.18785012268e-14 -2.99623292778e-15 -1.20432908643e-15  1.34576151953e-14  4.29996721082e-16 -6.70975231767e-15 -1.42420282728e-14 -1.3373031824e-15 -8.86817102914e-15 -2.39594838403e-15  4.96048777423e-15  8.60326723688e-15  8.99046489632e-15  7.18154387149e-16  7.0063827562e-15  1.23243267783e-14  9.93092241085e-15  4.10501666553e-15  2.9035584927e-15  4.83932949398e-16  7.17279409601e-15  9.53050233963e-15  5.68702959736e-15  4.15821897384e-15 -1.69106867817e-15  2.77993153605e-15  2.90540810612e-15  1.41402645389e-14 -4.44321496028e-16 -1.59972561699e-15  7.4037339484e-15  2.0808490021e-16  4.4794346451e-15  9.10310889178e-15  1.42370220541e-14 -1.20297542813e-14  9.41398092877e-16  7.30432400573e-15  1.45142833276e-14  1.55778932013e-14  1.4357838476e-14  1.14873006578e-14  7.31511886362e-15 -6.23615489558e-16 -9.98597633077e-15 -6.7816612385e-15  2.9279700518e-15  6.45592715472e-15  3.1299298286e-16  1.72655526519e-15  1.20306903429e-15  4.16362043606e-15  2.69875807564e-15  1.58912113701e-14 -8.88663605988e-16  1.34313393718e-14  6.45395405097e-15 -1.96781778114e-15  7.25589517295e-15  1.47721574955e-14  1.67037821735e-14  1.32639116893e-14  3.48105443816e-15  6.54407378399e-15  2.5483889661e-14  4.02254234334e-14  3.66463567268e-14  6.47143027278e-14  8.91494469593e-14  1.07157941122e-13  1.48349272494e-13  1.71700576783e-13  2.29161757617e-13  3.14562328095e-13  4.43916874083e-13  6.76829592628e-13  1.14126374152e-12  2.59509703853e-12  1.00049871387e-11  2.61172421803e-12  1.14422668618e-12  6.74303051209e-13  4.37340240053e-13  3.06226047161e-13  2.25315553063e-13  1.65335375297e-13  1.3980980403e-13  1.01002490357e-13  8.03418497979e-14  6.1680120075e-14  5.31458581735e-14  2.43411380261e-14  3.42490329445e-14  2.06104732397e-14  5.83466167225e-15  1.04957745617e-14  7.31413866087e-15  9.86174077311e-15  9.38853787677e-15 -3.1481461654e-15  4.03722802752e-15  3.7968869874e-15  5.33181651108e-15  1.28355236018e-15 -8.17215341315e-15 -1.85070965847e-15  1.06658449789e-14  1.15056954986e-14  4.12479799464e-15 -4.90507662648e-15  2.54387565903e-15  3.10796417828e-15 -2.81763535779e-16  1.01856865076e-14  1.53034635732e-14 -2.65842674856e-15
 2.09121179845e-15  2.21194101696e-15 -1.66784054505e-15  8.07481219108e-15  4.76797912016e-15 -2.43588489309e-15  3.49827586145e-15  1.66662251336e-14  1.16160830786e-14  1.17609772354e-14 -2.63827820316e-16 -2.61886194868e-16 -3.55966797806e-15 -7.66380514509e-16  4.79742182367e-15  2.02461939501e-15 -2.19786874702e-17  1.31479897986e-14 -5.31348121834e-15  2.90671423991e-15 -1.44981486459e-15 -2.79639969203e-15  8.0992034122e-15  1.02227769036e-14  1.32729473199e-15 -6.34198163679e-15 -7.28777607632e-15  7.53264533608e-15 -4.96814856733e-15 -9.34374181694e-16  9.7447148026e-16  3.58992404623e-15  2.09358637846e-15 -8.16868306685e-15 -1.1190036053e-14 -2.12997355801e-16  4.99289098093e-15  2.43664982916e-15  5.03810847233e-15 -1.03253220841e-14  6.05971200799e-16  1.52944265332e-14  3.27601755407e-15  1.04247208826e-14  6.99140825991e-15  1.58954210023e-14  1.87780752305e-14  1.20376974082e-14  6.28843096723e-15  1.45147769213e-14  9.04323615968e-15  9.20324249948e-15  9.50517502261e-15  6.308580633e-15 -1.09326882812e-15  5.82360561143e-15  6.81880845878e-15  2.00732288077e-14  1.01713419097e-14  1.72432194826e-14  6.96455006785e-15  9.02655921291e-15  1.42934409006e-14  4.44489416755e-15  9.16898697856e-15  1.16864688605e-14  1.06061253628e-14  1.60506730723e-14  2.02691131784e-14  4.15825056757e-14  3.28250826021e-14  5.36879435147e-14  7.82723902556e-14  8.11305783072e-14  1.13864186387e-13  1.27912611203e-13  1.7743957365e-13  2.29146109901e-13  3.01949733551e-13  4.53130742788e-13  6.70150391474e-13  1.15442835973e-12  2.61172421803e-12  1.00576784928e-11  2.60704576158e-12  1.13828207069e-12  6.65020089617e-13  4.43263933366e-13  3.06466574832e-13  2.11722350021e-13  1.63796719954e-13  1.37124148069e-13  1.0191880455e-13  7.36531571699e-14  5.66177431475e-14  4.47607402084e-14  2.44455270679e-14  3.39754420212e-14  2.91062319542e-14  3.26778508192e-14  1.69017539182e-14  8.36383272329e-15  1.4078993527e-14 -1.18361558141e-15  7.4727707103e-16  1.31975155901e-15  7.6021787384e-15  6.84584065661e-15  5.98363470181e-15  1.81574398962e-15  8.78968673057e-15  1.8349193638e-14  1.92680885348e-15  4.00363271804e-15 -6.53097512753e-16  1.23292601828e-14  1.67847672828e-15  2.15773922415e-15  2.21784315462e-15 -8.26123898963e-15
 3.08169943077e-15  2.4555218428e-15  9.39923154825e-15  2.37267813663e-14  1.70331308464e-14  3.91653576761e-15  1.5267028245e-14  9.82302425923e-15  8.73595633814e-15  1.78404062658e-15  6.67612382774e-15  5.12944461449e-15 -1.13821703695e-15 -4.14909138832e-15  6.84136122387e-15  1.30383461205e-14  7.85777616766e-15  7.52229529811e-15  1.02400134618e-14  1.63423873701e-15  9.61400443411e-15  2.71800673866e-15  9.76862848805e-16  4.80007634691e-15  5.97320231733e-15 -7.729217783e-15  2.58868142028e-15  4.35104124383e-15  5.53330574916e-15  1.60893697705e-15  3.37678861265e-15 -6.51113799546e-15  1.22857942793e-14  9.47143127651e-15  1.38223964224e-15  3.57074806979e-15  1.28434694495e-14  7.23559349383e-15  1.34010206566e-14 -8.78492443089e-17 -4.83453939709e-15 -2.70008446724e-15  9.27227322919e-16  5.29687950673e-15  8.82893727656e-15  1.87039547379e-14  1.20891954418e-14  2.4029331169e-14  3.88839062502e-15  1.81358602407e-14  1.36515020347e-14  8.56971295738e-15  4.30994295926e-16 -7.77432292289e-17 -5.86583324925e-15  1.18787016023e-15 -3.50809362148e-16  2.37064034308e-15  2.99013358207e-15  5.91880200843e-15  3.82557974793e-15  6.83723038311e-15  6.27669001643e-15 -3.01925761642e-15  6.25398543511e-15  4.86160224057e-15  1.01731514711e-14  1.56132888879e-14  2.29199039805e-14  2.13436787491e-14  3.03931086365e-14  4.12512211095e-14  5.30614393393e-14  4.85904020445e-14  7.87517433141e-14  9.52889627964e-14  1.18965872021e-13  1.58660909213e-13  2.19342543419e-13  3.10841744084e-13  4.44633821775e-13  6.700819595e-13  1.14422668618e-12  2.60704576158e-12  1.0007912892e-11  2.60316880799e-12  1.15961293318e-12  6.67826323724e-13  4.40526489971e-13  3.08987836678e-13  2.2191488713e-13  1.7413252433e-13  1.35558482996e-13  9.08335947481e-14  7.41966017908e-14  7.26200826662e-14  3.78866561943e-14  3.45882950001e-14  2.25273131944e-14  1.98259887881e-14  8.67630541026e-15  1.96033928624e-14  2.87023436106e-14  6.48922458444e-15  1.57542962528e-14  9.43006747684e-15  1.7200510349e-14  1.48419962206e-14  5.46697334813e-15  1.93949957436e-14  1.62349853828e-14  2.99337091808e-14  5.50019827272e-15  3.68331000455e-15  5.44563552469e-15  9.53341471279e-15  3.72131904284e-15  1.56728805024e-15 -1.27300945171e-16 -4.0835197666e-15
 5.02232003618e-15  8.75410087504e-15  7.14153544503e-15  1.78662794096e-14  1.36036467088e-15  4.78686847739e-15  2.28751355531e-14  1.66356703641e-14  5.31023480995e-15 -2.08333818301e-15  3.39397203475e-15  3.29848679783e-15  8.93680325775e-15 -8.30377158889e-15  1.361329505e-14  1.77941697292e-14  1.52967042433e-14  7.98503826147e-15  4.10256875636e-15  7.79102135135e-15  6.81269130153e-15  3.84036878221e-15 -3.57520957488e-15  2.35232137281e-15  1.56591560147e-15  1.4024729021e-15  6.426644206e-16 -2.72181578589e-15 -5.17301251881e-15  1.14442004066e-15  4.23360729212e-15  9.64700742885e-16  1.0445270712e-14  6.51375200207e-15  1.11769811439e-14 -1.34256653491e-15  6.28885645472e-15 -4.57140052977e-15  1.25526432423e-14  7.20378699616e-15 -9.85960604598e-15 -4.46492808192e-15  7.43636240952e-15  1.93410549908e-14  1.01364106542e-14  1.12262612811e-14  1.1771929261e-14  1.15273488824e-14  3.27933420004e-15  7.6658199527e-15  6.50854070118e-15  8.17829323331e-15 -1.48937191604e-15  1.27614325754e-14  2.45104483985e-15  5.40666580627e-15  9.06624435662e-15  1.00977898763e-14  2.52210478435e-14  1.69155942735e-14  2.00350755676e-15  5.55824676467e-15  6.6534561239e-15  1.15925086764e-14  1.48929060719e-14  1.48054012566e-14  1.76862257815e-14  1.9549758152e-14  3.12230027573e-14  2.14466741014e-14  2.39303938798e-14  1.98479152037e-14  4.77215239094e-14  5.22683798316e-14  7.36049081844e-14  8.07396310885e-14  1.017713339e-13  1.31065902998e-13  1.57009474821e-13  2.22946272863e-13  2.99910098747e-13  4.48438890719e-13  6.74303051209e-13  1.13828207069e-12  2.60316880799e-12  1.00376379523e-11  2.62153332299e-12  1.15173757556e-12  6.64605070807e-13  4.53148642087e-13  3.0543389094e-13  2.31198616256e-13  1.67796275119e-13  1.20520735115e-13  9.43825231554e-14  7.62423259902e-14  4.49616733166e-14  6.09238044574e-14  3.13948985698e-14  3.09586838407e-14  2.82678389481e-14  2.034551564e-14  1.92991350228e-14  1.3227364645e-14  1.33421222738e-14  1.26625904749e-14  1.45727964785e-14  3.86777262094e-15  9.05868219243e-15  1.40582950703e-14  7.68867420681e-15  1.48798053334e-14  5.20999750566e-15  3.04501110487e-15  9.04320491429e-15 -4.26349120621e-15  1.09463728418e-14  1.22100407528e-14 -7.1644648731e-17 -4.71127493797e-15
 6.30349130696e-15  8.95310442287e-15 -1.12305850021e-15  1.02058835798e-14  7.99805992745e-15  8.67839464022e-15  7.48834588261e-15  6.38851826224e-16 -1.0451717178e-14 -1.07221297152e-14 -4.42465357726e-16 -4.80467378092e-15 -2.64153840492e-15 -3.15399435625e-15 -2.31320921255e-15  4.734024704e-15 -2.44518501048e-16  3.25705791989e-15  1.15989404098e-14  1.70702367035e-14  2.01122403871e-14  7.66771245626e-15  5.17048286316e-15 -7.01499002937e-15  1.4766976441e-14  1.05388973801e-14 -3.06386537099e-15 -2.30566212575e-15 -1.01262006402e-15  2.20308333346e-15 -2.19305725906e-15  6.66594102946e-15  5.92980008115e-15  6.01250290601e-15  1.02731576365e-14 -1.14078834749e-14  6.04343332052e-15  3.25453517662e-15  1.01734299715e-14 -3.3981232007e-15  8.38687352979e-15  1.01989822347e-14  5.60010528265e-15  5.61249283825e-15 -2.09398181458e-15  1.09655926153e-14 -4.95700978386e-15  9.43226520884e-15 -3.18248573867e-15 -5.90825092841e-15 -1.15673740265e-14  6.3634536011e-15 -2.99968760988e-15  8.71969466711e-16  1.12718266473e-14  1.0408799903e-14  1.53855774455e-14  1.15948500443e-14  7.59185912757e-15  7.72330059081e-15  8.24303894942e-15  9.80398298845e-15  8.89082717264e-15  2.24855597869e-14  1.26565520059e-14  7.05522198725e-16  7.71922460636e-15  8.32358302954e-15  2.01549036181e-14  1.76192201918e-14  1.25600107029e-14  2.53262394871e-14  3.48043479731e-14  3.76140712855e-14  4.38474111301e-14  5.89445750467e-14  7.59364280883e-14  9.32959863979e-14  1.26767496925e-13  1.7129992044e-13  2.24985976578e-13  3.03206121201e-13  4.37340240053e-13  6.65020089617e-13  1.15961293318e-12  2.62153332299e-12  1.00496187066e-11  2.6031818585e-12  1.13536840237e-12  6.67505410972e-13  4.41634797156e-13  3.12204421281e-13  2.34425349064e-13  1.67136412334e-13  1.27453081691e-13  1.01693959166e-13  7.19733118634e-14  6.94064503776e-14  4.22525665571e-14  3.81867844784e-14  3.36124007779e-14  2.92441617472e-14  1.42020337659e-14  1.1745931714e-14  6.2052896574e-15  1.23884246675e-14  1.22545127539e-14  1.14331521521e-14  1.40504672416e-14  1.27505187275e-14  7.16895741242e-15  1.07286253832e-14  1.61975843321e-14  2.86635321174e-15 -4.70552774177e-16  5.76170004552e-15  5.89153695578e-15  5.5364845791e-15  7.78552749849e-15  4.24878298723e-16
 9.42531665212e-15 -3.22945755459e-16 -3.99179949656e-15  8.59256640896e-15  3.30765890097e-15 -2.04741979568e-15  3.11316081508e-15  6.80216017203e-15  6.11664389195e-15 -1.75225999655e-15  7.0958379677e-15  8.23436033677e-15  6.90916470507e-15  7.17014918003e-15  7.48628717663e-16 -2.39008117795e-15  1.29947225013e-15  1.34782887446e-14  1.74957252768e-15  1.63334584779e-14  2.15791318105e-14  6.45676550271e-15  7.93085428474e-16 -3.99340589499e-15  9.96213250164e-15  1.1011990199e-14 -4.69016740351e-15 -2.55506589432e-15 -1.92315334883e-15  2.68256766783e-15  7.03775651794e-15  2.79487282694e-15  8.93994635788e-15  3.78300785445e-15  1.33089433403e-15  1.38904555562e-16  1.92010548708e-14 -8.09661307104e-16 -3.63044971272e-15  4.65262605047e-15  9.98311313876e-15  6.30959142148e-15  1.15784318113e-14  4.78312624728e-15  1.39255415808e-14  4.6367404391e-15  1.75006269977e-14  8.75051188699e-15  4.51498785772e-15  1.54477838199e-15  6.79558426071e-15 -3.1931600451e-15 -1.99244997065e-15  9.49544907888e-15  4.20580246043e-15  1.16446781006e-14  8.18064727767e-15  6.14132304401e-15  2.38016191242e-14  4.52813448928e-15  5.47392105048e-15  8.26681614629e-15  1.24464656963e-14  1.78402979247e-15 -4.20578845168e-15  7.5007404787e-15  7.53213585407e-15  1.03197278431e-14  1.32212035873e-14  2.50053676226e-14  2.98780684663e-14  2.14397537446e-14  4.18526034443e-14  3.84495926323e-14  3.85411548966e-14  4.04731905623e-14  5.90876409407e-14  7.26320059411e-14  1.00423003679e-13  1.29777518433e-13  1.62541682231e-13  2.19400645092e-13  3.06226047161e-13  4.43263933366e-13  6.67826323724e-13  1.15173757556e-12  2.6031818585e-12  1.00018220622e-11  2.59828730223e-12  1.13215207431e-12  6.74262116028e-13  4.51615907065e-13  3.18024961729e-13  2.20338816328e-13  1.67010469171e-13  1.2692842913e-13  9.14183533551e-14  7.39934277785e-14  6.02506874811e-14  4.86596782994e-14  4.20319763032e-14  3.77058216186e-14  1.79796980883e-14  1.65658832013e-14  6.37197810252e-15  1.49845708599e-14  1.39047396022e-14  5.26605502369e-15  6.06432358642e-15  1.09429856203e-14  9.74453066428e-16  4.44453112253e-15  1.47673882663e-14  1.49463534297e-14  6.9010671396e-15  7.535463939e-15 -1.43236862539e-15 -2.04832901384e-15  1.50113817396e-14  2.56450670778e-15
 4.58724344039e-15  2.61437411934e-15 -8.58664782308e-16  8.66320258369e-15 -1.15711865981e-14  1.11175390815e-14 -1.58137997444e-15  2.84919091599e-16 -5.5858426631e-15 -2.66652446521e-15  8.07816153747e-15  5.74438480101e-15  1.22617225077e-14 -1.25692760736e-15  1.13402719438e-16 -4.80616980651e-15 -4.73087435571e-17  5.20426687101e-15  4.60775397754e-15 -1.27346414328e-15  5.14812907245e-15 -4.1101708612e-15  3.28356734964e-15 -5.71411393533e-15  2.9690796133e-15  3.48144850407e-15  4.93170545991e-15 -8.98143443488e-15 -4.79930709238e-15  7.45609304063e-16  1.4315526731e-14 -1.04885396484e-16 -1.74698988521e-15  3.67799276784e-15  5.53355538874e-16  3.4292485738e-15  4.18695783825e-15  1.39944342992e-15 -6.42752495262e-16  3.18971810136e-15  5.6418938277e-15 -8.71572315714e-16  3.23532184843e-15  1.75124255894e-14  1.56861990183e-14 -4.58313051451e-15  1.37735252792e-14  2.59642996317e-15 -4.31636275243e-15 -9.23883366965e-15  6.41439005654e-15 -8.27435881544e-15 -4.0175790619e-15  1.13047086805e-14  7.06741869674e-15  7.95090921507e-15  6.41713999427e-15  1.11903599233e-14  1.52620006764e-14  6.64533032192e-15  2.87549661163e-15 -1.01174083666e-14  6.13783475153e-15  9.40067517106e-15  1.19945400385e-14  6.01321761628e-15  1.4432951248e-15  8.38131234708e-15  8.26149189061e-15  2.67009072279e-14  2.7934817342e-14  3.16698997633e-14  3.67249109518e-14  3.37708159638e-14  3.23380815987e-14  3.8778158071e-14  4.21402225288e-14  5.70953474799e-14  7.94139598269e-14  1.00366382877e-13  1.2995512144e-13  1.64135719938e-13  2.25315553063e-13  3.06466574832e-13  4.40526489971e-13  6.64605070807e-13  1.13536840237e-12  2.59828730223e-12  9.97437813355e-12  2.60001483182e-12  1.14191356897e-12  6.72034328419e-13  4.422781511e-13  3.09062220442e-13  2.28419693105e-13  1.68918763998e-13  1.25952417358e-13  1.10621198667e-13  8.02896612466e-14  7.96189808907e-14  4.46051202321e-14  2.8731952067e-14  4.04622316108e-14  2.29135389872e-14  9.0967800396e-15  1.66704400555e-14  1.51642253218e-14  1.72592125123e-14  2.0301265504e-14  2.39867774201e-14  1.41386320076e-14  2.96784677231e-15  9.58651215727e-15  6.49891545281e-15  7.21424062701e-16  1.07452582317e-14 -7.42622162735e-15  2.20178425219e-15  6.70432777137e-15  1.37277263048e-15
 1.20750838904e-14  9.34234365857e-15  4.70999131899e-15 -1.86239263641e-15  2.92063375527e-16  2.97720303116e-15 -3.26852835369e-15  1.13826467333e-14  4.65991146469e-15  4.65302513901e-15  5.21894858498e-15  1.30700440728e-14  9.59338255324e-15  7.64281767415e-15  5.54400769779e-15  2.98982188563e-15  4.2663603038e-15 -1.9459852402e-15  1.55056649988e-14  1.28440384531e-14  1.23394670413e-14  5.56872469949e-15 -3.93828164147e-15  1.88340150747e-15 -2.19299675082e-15 -1.82381334949e-15 -5.5655641347e-15 -5.01381648591e-15  5.2724758941e-16  4.65146376265e-15  1.43247904935e-14 -3.00249812252e-15  4.83369100783e-16  5.41035766903e-15  2.64897390685e-15  9.54088785407e-15  9.72522550939e-15  3.20044781565e-16 -2.03211153254e-15  3.66626569823e-16  4.39993003236e-15 -3.23884104001e-15 -2.07380155317e-15 -7.97746475017e-15  2.85197265009e-15  1.07728964192e-15  6.45783757127e-15  1.68271540834e-14  2.71102744013e-15 -9.8769065515e-16  1.32032455708e-14  1.64573779326e-14  9.42844177824e-15  1.8618326488e-14  6.82244474433e-16  1.73691285556e-14  8.93652881238e-15  6.6679294508e-15  2.17509594763e-14  5.15323864412e-15 -1.65913683396e-15  1.80828536659e-15 -5.33233398885e-15 -7.2045724044e-15 -1.94954744852e-15  5.52668434528e-15  8.34690519271e-15  2.98808002352e-15  6.64821777148e-15  1.40438723665e-14  1.52545374043e-14  2.14431864378e-14  2.606059533e-14  2.38243108208e-14  1.91614999224e-14  2.90705038954e-14  3.82659170824e-14  5.44582817741e-14  6.85016230896e-14  8.01856934959e-14  8.75934280607e-14  1.15428163189e-13  1.65335375297e-13  2.11722350021e-13  3.08987836678e-13  4.53148642087e-13  6.67505410972e-13  1.13215207431e-12  2.60001483182e-12  1.00162296022e-11  2.6104069658e-12  1.15293901913e-12  6.69415330325e-13  4.5353806378e-13  3.0400073255e-13  2.21521466902e-13  1.75285837712e-13  1.22838834448e-13  1.04372281008e-13  8.49824412359e-14  5.90388337904e-14  3.08172711388e-14  2.91314983041e-14  2.30163784817e-14  1.50580984566e-14  2.15615101341e-14  2.5876132972e-14  1.74501264658e-14  2.02225692562e-14  8.59864792729e-15  8.29267137083e-15  4.96874847226e-15  1.21388063067e-14  1.40048170511e-14  1.49911933975e-14  6.618813638e-15 -1.74158695943e-15 -8.93291106609e-15 -4.9995689287e-15  3.00351369669e-15
 9.44896345563e-16 -4.20225772845e-15  4.53184619051e-15  1.04405565295e-14  3.13364266156e-15  1.07246226745e-14  5.32128986175e-15  4.48780548533e-15  4.17348572368e-15  6.63568805731e-15 -3.65490383278e-15  9.74076961273e-15 -3.14588750401e-15  8.78594568211e-15  3.22481962058e-15 -1.91310009019e-15  5.98128031965e-15 -4.2265603306e-15  8.01313879964e-15  6.02805793281e-15  7.42224110839e-15  5.23943318783e-15  3.4732641606e-15 -4.447016046e-15 -8.70738957362e-15 -4.55578790753e-15  3.85978132398e-15  9.06887242281e-15 -9.62513340908e-15  8.58078082734e-15  1.44273076635e-14  8.12767802447e-15  1.0000225439e-14  3.48443109836e-15  6.94451525441e-15  2.70531792002e-15  4.16155954094e-15  7.87810138819e-15  9.91940605376e-15  1.39428550835e-14  1.4520699426e-14 -6.59279518559e-15 -4.94086254775e-16  9.85249360007e-15  1.10344012178e-15  4.31068111877e-15  1.01121951873e-14 -3.0933192818e-15 -5.84845907616e-15  1.21108609838e-14  2.32540851532e-15  1.66059848798e-14  7.43688139649e-16 -1.06466104727e-14 -8.47715794824e-15 -3.92112842251e-15  6.50078153039e-15  5.72157521955e-15  8.32177084688e-15  6.58004051703e-15  8.14185826866e-15 -1.65643833615e-15  5.41534935513e-15  6.46108647671e-15  2.73690292056e-16  1.59471260577e-14  1.4701896654e-14  3.29260599056e-15  8.72030536804e-15  4.17203068817e-15  7.5523688112e-15  8.47533334006e-15  2.10804063723e-14  2.43519497092e-14  2.07960504095e-14  3.48361008259e-14  4.25598267086e-14  4.9221475545e-14  4.38490397696e-14  6.33744864381e-14  7.40596775779e-14  1.02362964654e-13  1.3980980403e-13  1.63796719954e-13  2.2191488713e-13  3.0543389094e-13  4.41634797156e-13  6.74262116028e-13  1.14191356897e-12  2.6104069658e-12  1.00287056216e-11  2.60458378749e-12  1.14684766684e-12  6.82930536809e-13  4.32711145049e-13  3.03644041064e-13  2.27205282216e-13  1.65492299014e-13  1.26057923209e-13  9.60738526048e-14  8.30460854405e-14  5.69366846934e-14  3.6495254185e-14  2.91198529543e-14  1.70822800832e-14  1.8827751112e-14  2.73757066971e-14  2.16877392819e-14  1.24932351126e-14  1.07047471089e-14  6.90038385052e-15  3.33541068124e-15  8.92245580844e-15  2.36641758241e-15  1.00993991609e-14  1.04671654703e-14 -3.79682993569e-15 -2.89802460336e-15 -2.80951836246e-15 -6.41323531681e-15
 9.10230181972e-15  8.7029792823e-15 -5.16458066803e-15  8.58417686456e-15  6.54363228222e-15  2.59608038084e-15 -1.39777407553e-14  8.80219509761e-15 -1.03838641238e-15  8.35039187877e-15  6.69445057199e-15  1.05479158449e-14  1.55786089092e-14  2.40832327169e-14  4.15605500865e-15 -3.24461809793e-15  8.0583996486e-15  2.61534039164e-15  1.51465385954e-14  9.4731610725e-15  3.0688943082e-15  3.18787103966e-15 -6.5539176681e-15 -1.15144609368e-15 -7.94347354409e-16 -4.09174932523e-15  4.6483382356e-15 -1.16438949838e-16 -1.10475832314e-15  1.50768593108e-14  1.33590108589e-14  4.92567572046e-15  1.44988872805e-14  4.57801848121e-15  9.22371369125e-15 -9.66183985949e-15  4.4328858824e-15  4.01716820093e-15  1.14649106009e-14  1.27841630601e-14  2.46227365283e-15 -2.35925575216e-16  5.77658494314e-15  6.28636914957e-15 -1.51422018854e-15  3.86394597462e-15  8.66012022477e-15  8.94087163734e-15  9.68241790546e-15 -2.60008815481e-15  1.51463456524e-14  1.20563631085e-14  5.97057404763e-15 -1.95400128084e-15 -4.42287712757e-15  5.04454249282e-15  5.36397073827e-15  7.66499860288e-15  8.70227904001e-15  7.97003005217e-15  1.45868888787e-14 -1.43489954651e-15  5.92045649089e-15  3.15921276108e-15  2.67100287405e-15  1.18370340915e-14  3.02416602945e-15  3.58228567225e-15  9.61051623384e-15  1.56179732734e-14  1.07545838337e-14  1.94146841601e-14  1.13199846803e-14  2.44231961935e-14  2.51136996765e-14  1.47653520403e-14  2.48793993851e-14  3.20519926823e-14  3.50945356965e-14  5.80455562729e-14  6.56575392329e-14  9.21825554069e-14  1.01002490357e-13  1.37124148069e-13  1.7413252433e-13  2.31198616256e-13  3.12204421281e-13  4.51615907065e-13  6.72034328419e-13  1.15293901913e-12  2.60458378749e-12  1.00279574687e-11  2.60978609225e-12  1.14109866219e-12  6.70796899024e-13  4.42623089199e-13  3.16553393023e-13  2.27747358964e-13  1.77033069021e-13  1.15176565776e-13  9.82924918718e-14  8.09194356959e-14  5.94402563335e-14  5.00695170287e-14  3.96708343922e-14  2.75211521445e-14  1.99981496025e-14  1.98347905982e-14  1.38441544362e-14  2.947176568e-14  2.20343347072e-15  1.4654794975e-14  9.85472781392e-15  7.65296445141e-15  8.62942852395e-15  2.79668062687e-15  3.89614078732e-15  1.86004982828e-15  3.53414285645e-15  1.20108114112e-15
 9.89715929572e-15  5.94349398362e-15  5.37799687834e-15  6.93457957715e-15 -5.69766244831e-15  1.13299153411e-14  4.07090646083e-15 -2.22633988989e-15  3.69488398731e-15  1.11014993967e-14  6.40778250726e-15  5.98245483145e-15  9.01290085399e-15  1.11968354671e-14  3.66530381067e-15  8.01109158095e-15  7.97911395007e-15  6.72536684558e-15  1.11106764813e-14  1.14073937185e-14  1.80759787725e-14  4.82151131613e-15  1.13951703087e-14  1.06164246561e-14  8.06681378538e-15  1.548403898e-16  4.89911530503e-16  1.22720967323e-15  3.14146432877e-16  3.81277633716e-15  7.34436162795e-15  1.68446593964e-15  4.59296112871e-15  7.47772624838e-15  1.45927012174e-15 -3.19745351556e-15 -3.75225241328e-16  5.98514966009e-15  1.18604377726e-15  6.94634155853e-16  1.85574852123e-14  1.00819347425e-15  5.71620581167e-15 -7.80406171674e-16 -1.93840075312e-15  2.94360754032e-15  9.16111466448e-15  7.16704029967e-15  4.89189142337e-15  3.32621352197e-15  7.19570535506e-16  1.35482355391e-14  7.68362438371e-15  1.93751990791e-15 -9.04866297556e-15 -1.39325088187e-14  8.24450848089e-15  2.80062975044e-15  7.19019013763e-15  4.21334619838e-15  1.79546506143e-15 -1.27833627715e-15  9.45545991995e-15  1.86016182728e-15 -3.34034520856e-15  3.65044421394e-15  1.22541741408e-14  1.08060698363e-14  8.87271882233e-15  3.47717337639e-15  6.84517446325e-15  1.68646145268e-14  1.33157934978e-14  1.09766760727e-14  1.91056020268e-14  1.96375973655e-14  1.60963265489e-14  1.77080849862e-14  1.95087996738e-14  4.24911957925e-14  5.08418940698e-14  7.74703679309e-14  8.03418497979e-14  1.0191880455e-13  1.35558482996e-13  1.67796275119e-13  2.34425349064e-13  3.18024961729e-13  4.422781511e-13  6.69415330325e-13  1.14684766684e-12  2.60978609225e-12  1.00372996038e-11  2.60535644915e-12  1.14108946333e-12  6.67569849452e-13  4.31923374013e-13  2.99841998143e-13  2.29127977858e-13  1.66982341247e-13  1.36493899515e-13  1.05135924624e-13  7.70867957249e-14  5.91886571162e-14  5.16130759573e-14  4.05511802714e-14  3.46315650986e-14  2.76441333809e-14  5.34019636395e-15  1.97176127323e-14  2.07960180383e-14  1.43218894767e-14  9.15269754124e-15  8.44650405674e-15  1.98601498526e-15 -2.56396333156e-15 -3.01115342374e-15  1.49320622357e-14  5.02513322763e-15  1.85949847591e-14
 1.28875345057e-15 -2.94879259928e-15  1.54232445745e-14  9.32513304727e-15  7.74742918943e-15 -2.5662852212e-15 -4.44704444597e-15 -9.8484417381e-15 -6.62522583748e-15  1.3978656762e-15 -1.16751320013e-16  5.01784375516e-15  2.09816687067e-15  2.04436244675e-15  7.13682101858e-15 -2.33095657455e-15  1.50446728985e-14  1.15121751705e-15  1.71868109073e-14  1.48065937225e-14  6.01160744919e-15  1.12807940339e-15 -2.62072046574e-15  1.13780057659e-14 -5.41452042333e-15  1.01160161127e-15 -6.16587274206e-17  9.85769612491e-15  1.39450853076e-15  3.88265197735e-15  2.10772042849e-15 -8.60487441001e-15  4.56440228316e-15  2.17227048426e-15  1.38316402525e-15 -1.53625686625e-15 -1.38277662819e-15  1.01787731529e-14 -7.42123274863e-16  6.57337542047e-16  1.09431159816e-14  2.11161399666e-14  2.74707320688e-16  5.58950159262e-15 -5.92419523652e-15  8.67573963817e-15  5.74049114291e-15  6.73551089217e-16  9.31442197707e-15  1.0791145832e-14 -1.66587763466e-15  4.45814650725e-16  3.09516173896e-15  6.77325922989e-15 -1.51975525169e-16 -8.76870111672e-15  8.66885963656e-16 -1.89645730517e-15  3.57470184855e-15  7.37185308808e-15 -2.80286527721e-15 -1.09049703596e-14 -2.53307003008e-15  2.03719112321e-15  5.22115439627e-15  6.77803586957e-16 -4.55898526857e-15  2.22474691692e-15  8.45437035218e-16  7.39965672363e-15  5.74709130735e-15  1.12948233682e-14  1.49382856948e-14  7.63972815677e-15  4.13568761356e-15  1.68748334237e-14  2.39356261977e-14  7.45608490089e-15  1.525808764e-14  3.02480080694e-14  4.66782385079e-14  4.94955355375e-14  6.1680120075e-14  7.36531571699e-14  9.08335947481e-14  1.20520735115e-13  1.67136412334e-13  2.20338816328e-13  3.09062220442e-13  4.5353806378e-13  6.82930536809e-13  1.14109866219e-12  2.60535644915e-12  1.00076691001e-11  2.60103675077e-12  1.14201422355e-12  6.65291882635e-13  4.41896488249e-13  3.25039047203e-13  2.30144277259e-13  1.62686990841e-13  1.16560321028e-13  1.05908592853e-13  8.90843152152e-14  6.66702817028e-14  5.36397071518e-14  3.60668523642e-14  2.69502742371e-14  2.36287185555e-14  2.13850781786e-14  9.78897895476e-15  5.33632822904e-15  1.48008749109e-14  9.74365851585e-15 -4.12268999938e-15 -1.02364976184e-14 -6.65862058306e-16  1.43291961951e-14  4.79868590927e-15 -2.3875828253e-16
 9.18156342161e-15 -8.60366750397e-15  9.93221903928e-15  7.81657110131e-15  5.66238890026e-15 -6.63440267934e-15  1.80093763698e-15  8.54455999837e-15  9.22045379085e-15  5.07099113082e-15 -1.52716794308e-15  8.27869327444e-15  8.90981106924e-15 -3.15511195906e-15  7.94768283725e-15 -4.20034483899e-16  8.7857614261e-15 -8.63933487234e-15  7.41972727546e-15  1.06558355689e-14  2.76914885542e-15  9.90953086207e-15  5.55874826921e-15  1.19738209907e-14  1.3265731508e-14 -5.3703664358e-15  3.89896295544e-15  5.63941094662e-16 -6.20717109767e-15 -4.30357291312e-15  3.97691004499e-15 -7.38037277246e-15  5.28928986536e-15  2.27831277456e-15  4.48447457828e-15  6.78642834662e-15  1.66198967254e-14  1.21718351942e-14  1.08827325095e-14  9.53083906739e-15  2.27138250726e-14  6.26029234313e-15 -5.61060920314e-15  2.27130804648e-15  3.01386582819e-15  4.47119903749e-15 -1.16798715313e-15 -1.28268418722e-15 -2.81957223827e-15  1.56942888588e-14  2.99401295126e-15  5.04289479919e-15  9.5820174623e-15  2.11550978241e-14 -8.91430289255e-16 -1.49999496993e-15 -5.74764482896e-15  1.34430111766e-14  1.4933286031e-14  1.83348924192e-14  6.32326360014e-15 -3.45511580983e-15 -4.61118917551e-15  1.37650120385e-14  1.20440966048e-14  1.75219010494e-14  1.22736557575e-15  8.47714166095e-15  1.82654261877e-14  1.14322511754e-14  1.0703347064e-14  1.0160134584e-14  7.08318071299e-15  5.79767135702e-15  1.41804991936e-15  1.90654875971e-14  1.07398772628e-14  1.91348545776e-14  2.5451059133e-14  2.92002221316e-14  3.74553256069e-14  3.31324617325e-14  5.31458581735e-14  5.66177431475e-14  7.41966017908e-14  9.43825231554e-14  1.27453081691e-13  1.67010469171e-13  2.28419693105e-13  3.0400073255e-13  4.32711145049e-13  6.70796899024e-13  1.14108946333e-12  2.60103675077e-12  9.98090724071e-12  2.59551338332e-12  1.14422023208e-12  6.58109239144e-13  4.41650691685e-13  3.1236769368e-13  2.15377874299e-13  1.64443824173e-13  1.23306723459e-13  1.05411272308e-13  7.32304166774e-14  4.8212143524e-14  3.50378366534e-14  3.53506057773e-14  2.39951868805e-14  2.28904814687e-14  1.0633814592e-14  2.27100615851e-14  1.837827472e-14  1.00446918307e-14 -6.44780347799e-15  7.43803221932e-15  4.81257258194e-15  1.33992821072e-14  1.21532096339e-15  4.97408558978e-15
 1.01902537303e-14  8.95963766736e-15  8.31361966918e-15  1.11144283545e-14  1.61641028059e-14  3.60291816296e-15 -3.90182536214e-15  4.94322512846e-15  1.64654636263e-14  9.36546852218e-15  4.39561613945e-15  2.00631026847e-15  6.91520217203e-15  3.72509367273e-15  1.77371141235e-14  1.00144202226e-14  1.03858397494e-14 -2.43909251998e-15  1.09935557165e-14  9.89649199518e-15  1.76871405083e-15  7.60789970459e-16  6.47889111195e-15  3.43859440228e-15  1.17180595729e-16  5.42600390355e-16  9.93841171236e-15  5.56682484828e-15  1.19028314436e-15  1.06941444681e-14  5.2429135733e-15  1.32944713852e-14  1.47851097865e-14  1.70744886146e-14  1.27509209955e-14  4.77865068053e-15  1.332046764e-14  1.33118205499e-14 -2.42459343347e-15  6.30576346072e-15  1.82028626402e-14  4.30157775634e-15  7.74984980417e-15  3.60113347114e-15  1.77198281176e-16  2.78779008114e-15  1.18827180268e-14 -2.77545963824e-17 -4.47956578464e-15  6.17210822943e-15 -1.85249418314e-15  8.26185827729e-16  2.4080981111e-15  4.9488224639e-15  3.0428507786e-16 -1.30961039397e-16  2.66846606997e-16  7.59233581059e-15  1.04432212426e-14  6.99633162593e-15  9.32270360568e-16  1.96840743505e-15  1.17620380804e-14  8.95036127094e-17  2.582878898e-15  2.03534939962e-15 -5.46582066834e-15 -9.48574974764e-15  1.43254991578e-15  5.64736992757e-15  1.42663523602e-14  1.52655718303e-14  1.46535984158e-14  1.22230870965e-14  2.54967816601e-15  1.58655537252e-14  8.98556828752e-15  1.28954947571e-14  9.71524531026e-15  2.41122346769e-14  2.46578831165e-14  2.53664255051e-14  2.43411380261e-14  4.47607402084e-14  7.26200826662e-14  7.62423259902e-14  1.01693959166e-13  1.2692842913e-13  1.68918763998e-13  2.21521466902e-13  3.03644041064e-13  4.42623089199e-13  6.67569849452e-13  1.14201422355e-12  2.59551338332e-12  1.00456922521e-11  2.61695999517e-12  1.13587472165e-12  6.80886297163e-13  4.46502142107e-13  3.02621770185e-13  2.19742260516e-13  1.69245318002e-13  1.44235359116e-13  1.05161027241e-13  7.59753681148e-14  4.45001068214e-14  6.0709141098e-14  3.45272814924e-14  2.67442234305e-14  2.52245472195e-14  1.66330995088e-14  1.03441229525e-14  6.47923171779e-15  9.60117554491e-15  2.04112141991e-14  2.17301367761e-14  9.6208604371e-15  1.60636922144e-14  2.25058591034e-15
 1.32131364025e-14  2.17869524314e-14 -8.53400815996e-16  4.21962417863e-15  9.03755212729e-15  1.22775236214e-14  8.61081394415e-15 -3.85929124504e-15  8.92198062578e-15  1.42775358886e-14  2.24538464212e-15 -3.41728601192e-15  1.18181966774e-15  4.41170251502e-15  6.36753463874e-15  1.5500755791e-14 -6.28534001411e-16  7.43091395616e-15  1.08534582216e-14  9.27207938479e-15 -1.12517656666e-15 -1.34555400498e-15 -4.45735813366e-15 -3.55685583983e-16 -7.0714399104e-15 -5.77575100388e-15  1.6279057566e-15 -4.36107628904e-15  4.56017161642e-15  2.33881606589e-15  3.04816976592e-15  8.53455596586e-15  1.2041406477e-14  9.90367591905e-15  4.71672283175e-15  3.37337054744e-16  3.05353814044e-15 -3.77446057187e-15  2.42523036158e-15 -4.83392262113e-15  5.60163462973e-15  3.44541721429e-15  4.5027028882e-15 -3.49103349794e-15 -3.88657278454e-15 -3.082956923e-15  1.23684870589e-14  7.95541207008e-15  1.17932565249e-14  1.58098122373e-14  1.15647786051e-14  7.63180666134e-15  1.28617456092e-14  1.46398047789e-14 -1.34885240866e-16  9.33973494536e-15  1.52651564184e-14  3.52344245124e-15  6.09416764818e-16  8.54132092598e-15 -3.15298689128e-16  7.4063414236e-15  7.95088928443e-15 -9.65144125437e-15 -1.91190494591e-15 -5.39586521765e-15 -4.28169430802e-15 -3.86418951959e-15 -6.36488542803e-15  5.64242981789e-15  5.61247562768e-15  1.30072911488e-14  1.48756516255e-14  6.91458569497e-15  1.83133484557e-15  1.40923685128e-14  1.99994803765e-14  1.86259808252e-14  9.28229227854e-15  2.19278725708e-14  7.78900493083e-15  2.23361950733e-14  3.42490329445e-14  2.44455270679e-14  3.78866561943e-14  4.49616733166e-14  7.19733118634e-14  9.14183533551e-14  1.25952417358e-13  1.75285837712e-13  2.27205282216e-13  3.16553393023e-13  4.31923374013e-13  6.65291882635e-13  1.14422023208e-12  2.61695999517e-12  1.00251458784e-11  2.6142983621e-12  1.16576954119e-12  6.65696402185e-13  4.45338323179e-13  3.09929394244e-13  2.25481780399e-13  1.74059721007e-13  1.28517587338e-13  9.63549605885e-14  7.26705647876e-14  6.04156894953e-14  5.26034616819e-14  4.28619047543e-14  4.23086305818e-14  2.72499936225e-14  2.07926086071e-14  1.83798977641e-14  1.36630225991e-14  2.34405729748e-14  1.77666904733e-14  1.47633947643e-14  2.24754576747e-15  1.79821933522e-14
-5.15216984657e-15  1.19138235843e-14  9.73152035371e-15 -7.30407699604e-15  2.95249082326e-17  3.84688709433e-15  1.24363514615e-14  6.50599834683e-15  1.27100672373e-14 -4.11615125444e-15  3.13651490238e-15  9.73906131486e-15  1.16893829833e-14  7.25451541752e-15  7.67390493832e-15  5.09600657831e-15 -1.96545829567e-15  1.2249268372e-14  5.02003341487e-15  1.06790516928e-14  4.55449970302e-15  1.31021022612e-14  7.40206155733e-15 -1.40864576931e-15  1.02068833289e-14 -5.35425151522e-16  1.37179673341e-14  1.07928581897e-14  5.2922029232e-16  5.64873595565e-16  5.23652512584e-15  4.50995258841e-15  6.4291279153e-15 -2.70375960552e-15 -1.78634878914e-16 -3.62357603858e-16 -1.49340049408e-15  9.53339110474e-15  4.18384106823e-15  2.08243468126e-15  1.04683395271e-14 -4.05088340084e-15  4.16626548732e-15 -6.80496613379e-15 -1.50203481466e-15  1.01246182353e-14  6.52635506278e-15  8.84395192939e-15 -7.96419488171e-15 -2.87935094983e-15 -4.96036270905e-15 -2.14564285038e-16  1.16475538213e-14 -2.10483359384e-15 -9.87695297554e-15  4.37494975148e-15  6.78172186369e-15  9.89009110139e-15  5.07304175688e-15  1.17399952651e-14 -8.35501405266e-17  1.08351147029e-15  1.08809427433e-15  1.30193942864e-15  5.43850448134e-16  4.89954136493e-15  2.24322457202e-15  9.05351038565e-16  1.61359457652e-15  4.05802484123e-15  9.37414180056e-15 -1.82821703181e-15  1.42159685201e-15 -5.27512043829e-15 -7.9228085621e-15 -1.08346937197e-14 -3.84998278111e-15  5.50364079117e-15  1.17342379448e-14  2.87477715424e-14  1.72726307729e-14  3.21825229577e-14  2.06104732397e-14  3.39754420212e-14  3.45882950001e-14  6.09238044574e-14  6.94064503776e-14  7.39934277785e-14  1.10621198667e-13  1.22838834448e-13  1.65492299014e-13  2.27747358964e-13  2.99841998143e-13  4.41896488249e-13  6.58109239144e-13  1.13587472165e-12  2.6142983621e-12  1.00238736168e-11  2.61788356347e-12  1.1474824903e-12  6.72911518113e-13  4.41321244862e-13  3.04916842682e-13  2.29795471678e-13  1.72107793035e-13  1.31360907984e-13  9.00815111809e-14  7.5698374576e-14  6.53686610392e-14  3.56786235567e-14  3.63241805973e-14  3.63093649278e-14  2.20570599491e-14  1.13327345682e-14  1.8188365329e-14  1.50747208203e-14  2.11910380802e-14  1.17077697905e-14  2.62707514401e-15  1.02137758526e-14
 3.38421810465e-16 -1.26707450654e-15  1.06884219104e-15 -3.43281465342e-15  1.23755468307e-14  6.85887753844e-15  2.15771706233e-15  1.68850808513e-14  2.23689184279e-14  7.11778122697e-15  9.88351403263e-15  1.4469404725e-14  1.81275104854e-14  1.34930657723e-14  1.54090213456e-14  2.95847744563e-15 -1.47746162556e-16  9.3280312512e-15 -5.13009674383e-15  8.07300818179e-15 -4.67405059213e-15  7.13909296322e-15  4.12827774959e-15  1.12715935891e-14  2.54300444899e-14  3.07512874305e-16  5.68024075578e-15  7.50277918084e-15  4.41496555942e-15 -6.55922059577e-15  8.0114348951e-15  3.43064441908e-15  5.46070755557e-15  5.17036092445e-15  1.48042803049e-15  5.78422195292e-15  6.63172381821e-15  1.02333413895e-14  1.49235501858e-14  1.61971385241e-15  6.50291550778e-15 -1.60788845488e-15  5.09383615096e-15  1.1719400174e-14  1.02628930318e-15 -2.58353736464e-15  4.27844348849e-15  1.03884980903e-14  6.18198767748e-15 -1.73374348063e-15 -1.32035187836e-16  1.37519653879e-14 -8.10758943772e-16  1.77101074726e-14  1.19609344033e-14  3.67644233258e-15 -5.38002382776e-15  3.57767682352e-15  4.4936230509e-16  2.56928446981e-15  8.3373579983e-15  5.75368252168e-15  1.16956782169e-14  9.16911261643e-15  5.01854886543e-15 -3.06913007188e-15 -4.59009073653e-15  1.74226816274e-15 -6.89564073454e-15  2.00537089316e-14  1.05865038298e-14  8.12298202786e-15  1.16536165039e-14 -3.96216425144e-15 -4.54825269763e-15  2.81250559715e-15  1.47430664554e-15  9.97416197263e-15  6.1523031718e-15  2.12310415102e-14  1.30420611283e-14  2.01723178361e-14  5.83466167225e-15  2.91062319542e-14  2.25273131944e-14  3.13948985698e-14  4.22525665571e-14  6.02506874811e-14  8.02896612466e-14  1.04372281008e-13  1.26057923209e-13  1.77033069021e-13  2.29127977858e-13  3.25039047203e-13  4.41650691685e-13  6.80886297163e-13  1.16576954119e-12  2.61788356347e-12  1.00426970861e-11  2.61258377818e-12  1.15135903607e-12  6.68621966553e-13  4.42963705524e-13  3.21103810753e-13  2.12351727827e-13  1.65168578259e-13  1.32986437293e-13  1.04645820253e-13  7.66015793883e-14  5.49991782754e-14  5.34363380341e-14  4.38522098604e-14  2.09577847123e-14  1.53055983863e-14  1.4543075552e-14  1.80206016573e-14  1.85090415479e-14  1.23214236453e-14  5.62692301398e-15  3.1658831601e-15
 2.63244981069e-15 -5.206962508e-15  1.81026656825e-15  2.27912834886e-15  8.17971376978e-15 -3.29286411752e-15 -5.15559419791e-15  1.63074777751e-14  1.56868487992e-14  1.34720026253e-14  7.69718103828e-15  1.3770141965e-14  9.20447369584e-16  8.017080021e-15  9.60441750646e-15  7.19971535305e-15  8.15761637514e-15  1.36437004558e-14  6.51721946192e-16  1.81603312065e-15  5.514538964e-15  6.41540032235e-15  1.06877112207e-14 -6.90975606586e-15  6.36007744514e-15 -1.86230083674e-14 -8.64016536479e-15  1.06160773041e-14  1.01228484677e-14 -3.99438190694e-15  7.03273484046e-15 -2.94533010493e-16  7.08839903043e-15 -1.0861001601e-15  1.41248822597e-14  1.04761697191e-14  5.32577354364e-15  5.58172577513e-15  1.18697794161e-14 -1.70549036106e-15  6.18755400465e-15  7.51311094862e-17 -1.40168549369e-15  7.04929629298e-15 -6.57933536002e-15 -1.33884697743e-14 -7.28660253488e-16 -2.94624718021e-15  1.1827063409e-15 -1.36089364711e-15 -1.38656866974e-14  5.29764736553e-15 -3.75655293506e-15  1.29832746715e-14  3.44153983606e-15 -1.10193970994e-15 -1.5614639492e-14  3.66526998747e-15  4.63597016262e-15  9.09550531413e-16  1.14040962676e-14  1.0874147709e-14  1.90015234248e-14  4.46938976386e-15  8.72767286072e-15  6.57833907659e-15  9.71910167156e-15  2.83819539921e-15  4.35367970246e-15  6.90169149876e-15 -2.02049087414e-15  1.00040587955e-14  5.89240881328e-15  3.77757650564e-15  1.49672126526e-14  7.91189348279e-15  1.72951930404e-14  2.6533622661e-14  1.50045284467e-14  1.88752651886e-14  4.99438342107e-15  1.20254149892e-14  1.04957745617e-14  3.26778508192e-14  1.98259887881e-14  3.09586838407e-14  3.81867844784e-14  4.86596782994e-14  7.96189808907e-14  8.49824412359e-14  9.60738526048e-14  1.15176565776e-13  1.66982341247e-13  2.30144277259e-13  3.1236769368e-13  4.46502142107e-13  6.65696402185e-13  1.1474824903e-12  2.61258377818e-12  9.9908599038e-12  2.60187675809e-12  1.1491219002e-12  6.72273825068e-13  4.54034729419e-13  3.1250967625e-13  2.16120389876e-13  1.6396528451e-13  1.31024686864e-13  1.00983259717e-13  7.64421525966e-14  6.61846674575e-14  4.310233487e-14  3.72286231555e-14  2.90341147027e-14  2.03049570563e-14  1.67243055353e-14  2.29870230756e-14  9.71275090841e-15  1.34586229987e-14  2.0305277069e-15
 4.70552113403e-15 -3.16222987016e-15  6.90844310534e-15  2.88882055602e-15  1.55896620559e-14  1.52323331299e-14  7.29874913338e-15  1.18188539427e-14  7.79438237129e-15  1.35197974442e-14  4.53669267348e-15  1.19880115937e-14  1.08809868275e-14  7.59842882072e-15  4.39554617324e-15  1.31049980509e-14  1.61247583648e-14  1.80648420244e-14  8.01112122046e-15  1.33966282745e-15  6.56358545864e-15 -1.74083641289e-15  2.52927146098e-15 -8.15280534312e-15  4.83997041693e-15  7.04478169651e-15  1.65102812712e-15  6.49027834483e-15  1.36697973438e-14  9.25584381127e-15  7.29291186645e-15  1.25525431698e-14  1.30426389977e-14 -2.09209208324e-15  5.53994979737e-15  8.21187379127e-15 -8.99160387867e-15  4.85180939904e-15  6.33844745133e-15  7.90989592897e-15  5.21387527957e-15  3.23756571367e-15 -1.91088457716e-15  2.75225295895e-15  6.26234402646e-15 -8.17681951623e-15 -3.06939328142e-15  5.11339214903e-15  1.99811366035e-14  1.97064979641e-15 -4.5435341088e-15  5.98514146126e-15  7.70347139413e-15 -2.17551257344e-15  8.89242954945e-15 -2.14205752696e-15 -5.85604785488e-15  9.08303126626e-15  1.36999666373e-14  7.40835683718e-15  1.29457871183e-14  9.15833170089e-15  1.85391600657e-14  6.77424590421e-15 -1.72052542256e-15 -1.28810781812e-15  4.99014334534e-15  7.49454366646e-15 -1.54811328395e-15  6.83226321307e-15  1.27483460773e-14  4.18796432103e-15 -2.53766280995e-16  6.99357535172e-15  1.40116334374e-14 -4.19173089694e-15 -3.60849479975e-15  1.47547063105e-14  1.15874548002e-14  1.46586915486e-14  7.48117561404e-15  1.51058296478e-14  7.31413866087e-15  1.69017539182e-14  8.67630541026e-15  2.82678389481e-14  3.36124007779e-14  4.20319763032e-14  4.46051202321e-14  5.90388337904e-14  8.30460854405e-14  9.82924918718e-14  1.36493899515e-13  1.62686990841e-13  2.15377874299e-13  3.02621770185e-13  4.45338323179e-13  6.72911518113e-13  1.15135903607e-12  2.60187675809e-12  1.00561045708e-11  2.62193406189e-12  1.15588954674e-12  6.76445031411e-13  4.47522448399e-13  3.10960853152e-13  2.24206588536e-13  1.72172193667e-13  1.2722556387e-13  9.48432416004e-14  6.91113621357e-14  6.13024632185e-14  4.82609125169e-14  3.98258567161e-14  3.42255145421e-14  1.889909114e-14  1.01930500977e-14  1.5705692347e-14  2.04313944153e-15  7.42553554809e-15
 1.20634910989e-14  1.19216708137e-14  6.78160136349e-15  2.21288192481e-15  4.24819915166e-15 -2.15419158429e-15  1.16268446045e-14  5.8979949466e-15 -1.63881821399e-15  1.37123649506e-15  1.52377604171e-15  5.28754032281e-15  4.2109467903e-15  5.11575892734e-15  5.95431966558e-15  3.38408911503e-15 -1.40407679394e-15  9.79275560167e-15  6.99502761714e-15  6.58098702094e-15  1.5461950228e-14 -3.08832446824e-16  2.24077248957e-15 -2.49826039004e-15  1.24361347503e-14  7.56160299861e-15  5.40330900983e-15  3.69497928591e-15  7.69920961051e-15 -1.78664882043e-15  5.92105561056e-16  4.12073855152e-15  9.23328347872e-15  4.09718442352e-15  3.28227619237e-15  7.37843213431e-16 -1.35892646821e-14 -1.83606153109e-15  1.86409461087e-14  1.39946535711e-14  1.15235486613e-14  1.10076231044e-14  9.03122569032e-15  2.92885807411e-15  9.1951426772e-15  1.31189379096e-14  1.03165068177e-14  1.139029649e-14  6.42414519847e-15 -6.22153800739e-15 -1.09063570874e-14 -8.90250630494e-15 -3.04229328466e-15 -1.75218462104e-15  5.2564836952e-15  1.34671450315e-14  1.54765165757e-14  1.09368110324e-14 -4.0157606228e-15  1.13928479517e-14  8.57040254861e-15  2.23539372513e-15  2.56287339077e-15 -5.41649691483e-15  2.67368656535e-15  1.39382764039e-14  2.00553626249e-15  5.44241055198e-16  1.70285755736e-15  5.34941726635e-15  1.41069304789e-15  2.8257912025e-15  3.64665354199e-15  1.07451862995e-14  3.57774813577e-15  1.71167918351e-15  4.36941130416e-16 -3.14753095357e-16  4.05926163001e-15  1.37941371035e-14  9.82401011349e-15  1.41191127398e-14  9.86174077311e-15  8.36383272329e-15  1.96033928624e-14  2.034551564e-14  2.92441617472e-14  3.77058216186e-14  2.8731952067e-14  3.08172711388e-14  5.69366846934e-14  8.09194356959e-14  1.05135924624e-13  1.16560321028e-13  1.64443824173e-13  2.19742260516e-13  3.09929394244e-13  4.41321244862e-13  6.68621966553e-13  1.1491219002e-12  2.62193406189e-12  1.00347290439e-11  2.61166142277e-12  1.15365974001e-12  6.72729773762e-13  4.60233569682e-13  3.09868225025e-13  2.40910907487e-13  1.65823653314e-13  1.21920683896e-13  9.10629932113e-14  6.54325432393e-14  6.6348260415e-14  6.33094250096e-14  4.50957269998e-14  3.51515256996e-14  3.06961089185e-14  2.78341256047e-14  3.41592134625e-16  9.56116480637e-15
 1.56639045498e-14  1.50991501199e-14  1.0295991887e-14  1.83757698424e-14  1.34628561812e-14  1.61395307393e-14  1.70344352889e-14  6.8397671057e-15  5.11129865323e-15  5.25428531317e-15  9.46921282e-15  8.11776841801e-15 -7.31227473592e-15  1.0189557983e-14  1.04477926127e-14  1.42764436896e-15  1.45033939797e-14  2.17702052688e-14  6.24865624697e-15  1.08690898392e-14  1.18158360022e-14  4.4606113537e-15  2.39094970652e-15  3.53717150939e-15  4.63817755255e-15  1.20587313513e-14  4.94293446688e-15  5.74616051548e-15  1.77540296801e-15  4.70855040244e-15  7.94319594963e-16  9.96997787638e-15  3.45285073218e-15  4.72063462771e-15  7.25223412446e-15  8.01193021406e-15 -3.18340564822e-15  2.71372967739e-15  1.91097824215e-14 -8.12944399919e-15  2.20214613432e-15  6.83495350762e-15  4.82791451038e-15 -2.25850608639e-15 -6.35673971057e-16 -3.98027340171e-16 -4.87301886283e-15  3.27945644443e-15 -3.34081767788e-15 -3.3314783373e-15  5.9045693198e-15  5.09632524849e-15  1.42721308365e-16 -5.51195671388e-15 -5.89172185307e-15 -6.05882517153e-16  6.50724302854e-15  1.7406989708e-15  1.20989758178e-14  1.94491434155e-16 -2.33114128797e-15  2.0929967593e-15  9.7997142357e-15  1.24120507396e-15  9.81834425997e-15 -1.01665477394e-14 -1.64024486412e-15 -2.62888782079e-15  6.20297346737e-16  3.78908079587e-15  8.06846721923e-15  1.61263346452e-14  6.78192274396e-15  1.31805914503e-14  2.22810824882e-14  8.7931535002e-15  2.61508041398e-15  4.61037854265e-15  3.04905972249e-16  6.7150608049e-15  4.05299384483e-15 -1.32510235312e-15  9.38853787677e-15  1.4078993527e-14  2.87023436106e-14  1.92991350228e-14  1.42020337659e-14  1.79796980883e-14  4.04622316108e-14  2.91314983041e-14  3.6495254185e-14  5.94402563335e-14  7.70867957249e-14  1.05908592853e-13  1.23306723459e-13  1.69245318002e-13  2.25481780399e-13  3.04916842682e-13  4.42963705524e-13  6.72273825068e-13  1.15588954674e-12  2.61166142277e-12  9.99825450255e-12  2.60479173887e-12  1.14859120369e-12  6.68114827115e-13  4.35152642287e-13  3.10075118463e-13  2.19938781428e-13  1.64197288853e-13  1.31445534764e-13  1.00636902344e-13  7.17561075273e-14  7.17843405269e-14  4.13777626259e-14  4.24652195778e-14  3.36214424739e-14  2.82117900069e-14  1.57198264793e-14  2.36840485126e-14
 2.4177886302e-14  2.10226837462e-14 -6.88812936291e-16  6.61866498269e-15  1.47265801887e-14  1.79097239712e-14  1.17799638633e-14  2.11629857114e-14  2.09921827584e-14  9.396314762e-15  1.2048552309e-15  9.43911363359e-17  1.05804991935e-14  1.2275789522e-14  1.93317189824e-14  8.95679256886e-15  1.3076586404e-14  9.09695260675e-15  1.92595162935e-15  1.91484916506e-14  1.47738100895e-14  1.18465551818e-14  8.52017208416e-15  6.53644038853e-16  1.62508489404e-14  1.32925366273e-14 -8.25636023839e-15  5.03844824062e-15  3.20809462149e-15  6.83238845204e-15  2.3311348628e-15  8.6320105525e-15  8.72260790182e-15  5.60604900881e-15  8.76690920518e-15  6.30345016969e-15  4.87233441243e-15  1.79589226258e-14  4.31218991207e-15  6.35875728056e-15  1.52115971728e-15  4.34202602325e-15 -2.50092358055e-15  5.70913028612e-15 -1.00221116251e-14  8.58749809628e-15  2.69175141761e-15  2.88771316188e-15  1.13131292187e-14  1.52361711431e-15  6.34930263327e-16  6.2636557283e-15  6.76004107384e-15  1.21112273137e-15  1.17668962441e-16  1.50262750381e-14  9.50841532201e-15  2.53050870608e-15  1.30893610139e-14  2.44495710666e-15  3.55906220441e-15  1.44501962802e-14  7.09893361041e-15 -5.42104215359e-15  1.07738190814e-14  2.67826499793e-15  7.75215046658e-15  5.00979431377e-15 -6.00569369418e-15 -1.55212076577e-15 -3.01556604177e-17  3.73896105e-15  8.80774857675e-15  1.07958442473e-14  9.31302042173e-15  5.24941700245e-15  8.26081731237e-15  9.95486843096e-15  8.4797216538e-16 -3.94727567377e-16 -1.15405701272e-14  5.47260517124e-15 -3.1481461654e-15 -1.18361558141e-15  6.48922458444e-15  1.3227364645e-14  1.1745931714e-14  1.65658832013e-14  2.29135389872e-14  2.30163784817e-14  2.91198529543e-14  5.00695170287e-14  5.91886571162e-14  8.90843152152e-14  1.05411272308e-13  1.44235359116e-13  1.74059721007e-13  2.29795471678e-13  3.21103810753e-13  4.54034729419e-13  6.76445031411e-13  1.15365974001e-12  2.60479173887e-12  1.00370249834e-11  2.60286976145e-12  1.14180738126e-12  6.73405829156e-13  4.51229851258e-13  3.16743451865e-13  2.33968950207e-13  1.68789846428e-13  1.2670557029e-13  1.01181902045e-13  7.15668649665e-14  4.84695740719e-14  4.05981271597e-14  3.64508521176e-14  3.75163160755e-14  2.34425469674e-14  2.18827248046e-14
 2.9864722921e-14  2.33969301129e-14  5.8009312165e-15 -7.09140221361e-15  1.41273505237e-14  4.59799830427e-15  2.67160049945e-16  9.97511874228e-15  4.56940989407e-15  1.75665607917e-14  9.15635599952e-15  1.07626528939e-14  8.10341649222e-15  1.94335285243e-16  2.22206229016e-15  4.3505936197e-15  4.45037182562e-15 -4.44443423964e-15 -1.20026631774e-15  2.10679734376e-15 -3.45963367585e-15  7.51598351121e-15  4.86731514417e-15  1.02332602736e-15  1.37882681976e-14  6.6771618059e-15  1.00296057971e-16 -8.4341641221e-16  4.20373055508e-16  4.47755175215e-15  1.80291041419e-15 -1.57302961709e-16 -3.00024479933e-15 -5.41826328857e-15 -4.80358603994e-15 -1.34651008966e-14 -3.43963194623e-15 -1.96273560202e-16 -1.92765362023e-16  3.03007432608e-15  1.05577735305e-14  8.91322703449e-15  2.06391761532e-15  5.14614276463e-15  5.53733174133e-15  9.44046994685e-15  1.21868281835e-14  6.5156474695e-15  5.27885055966e-15 -4.04582639088e-15  6.66838182093e-15  1.04996836076e-15  4.42924792611e-15 -2.43139427143e-15  8.84859252811e-15  6.77053422446e-15  6.78240667978e-15 -5.52047604953e-15  2.27445648426e-15  2.02464214021e-15  1.18044295708e-15  8.32014606945e-15  7.46006870673e-15  4.43593821405e-15 -9.38299869875e-16 -4.32081549185e-16  1.32487337545e-14  8.93330174692e-15 -1.77585796935e-16  9.90775928648e-15  1.26341338195e-14  1.1800729909e-14  1.65184356317e-14  4.01430980606e-15  1.28558614358e-14  1.54592500499e-14  6.74596629958e-15  7.56901276066e-15  1.76155924299e-14  1.86616709421e-15  1.51551587145e-16 -3.98414906048e-15  4.03722802752e-15  7.4727707103e-16  1.57542962528e-14  1.33421222738e-14  6.2052896574e-15  6.37197810252e-15  9.0967800396e-15  1.50580984566e-14  1.70822800832e-14  3.96708343922e-14  5.16130759573e-14  6.66702817028e-14  7.32304166774e-14  1.05161027241e-13  1.28517587338e-13  1.72107793035e-13  2.12351727827e-13  3.1250967625e-13  4.47522448399e-13  6.72729773762e-13  1.14859120369e-12  2.60286976145e-12  9.98862030043e-12  2.59068833417e-12  1.13278921564e-12  6.54922916941e-13  4.33864017508e-13  3.18234788116e-13  2.29135687165e-13  1.73844346003e-13  1.33002065129e-13  1.01595009199e-13  7.78365795853e-14  5.84000987569e-14  4.71169708688e-14  3.6931143561e-14  2.070245122e-14  2.02592771354e-14
 2.52018707951e-14  1.42926818367e-14  1.74840631051e-14 -3.12862593322e-15  1.51554859503e-14  6.59947067681e-15  6.45702721629e-15  1.25898702131e-14 -3.13876134123e-15  1.08434699356e-15  3.18850750206e-15  2.68698012083e-15  4.53206905853e-15  6.72554139977e-15  3.69209243371e-16 -3.2884163655e-15  7.58295156094e-15  9.84177534926e-15  1.02313704302e-14  1.70629016417e-15  3.01943209443e-15  1.28338943674e-15  7.71787633011e-15 -1.25069540591e-15  6.02031419988e-15  9.84307146439e-15  3.77410709882e-15  9.15537369342e-15  1.03184224674e-15  7.42586516534e-15 -5.57582505156e-16  8.97967079097e-15  3.89231646128e-15 -6.67935299319e-16  9.09726059312e-16 -3.43107103063e-15  1.20108871731e-14 -2.24583073829e-15 -1.12045401602e-15 -3.37958863621e-17  1.30116587408e-14  1.25697015467e-14 -2.51113114649e-15  7.15753843728e-15  4.57456371e-15  8.10081319947e-15  1.46918019014e-15  1.09576651233e-15  1.08279495753e-14  3.97102413476e-15  1.08002724889e-15  9.96177460253e-15  4.07202928248e-15 -6.96793375089e-15  5.9661927161e-15  3.92319755938e-15  7.36538659291e-15  1.17300971871e-14  1.85189461254e-15 -1.63634197493e-15  8.23875318136e-16  8.7998804628e-15  1.21857647775e-14  7.59449481832e-16  6.42699931601e-15  7.21471469944e-15  9.75587439363e-15  1.78162769155e-15 -6.75594806152e-15  2.70257732155e-15  1.83170426479e-15 -7.44721668553e-17  8.61906935318e-15  4.42963455166e-15  6.34850192061e-15  9.39401266897e-15  1.74949106507e-14  4.02500923295e-15  1.44977391565e-14  1.40542645574e-14  5.31998487633e-15  6.41765832083e-15  3.7968869874e-15  1.31975155901e-15  9.43006747684e-15  1.26625904749e-14  1.23884246675e-14  1.49845708599e-14  1.66704400555e-14  2.15615101341e-14  1.8827751112e-14  2.75211521445e-14  4.05511802714e-14  5.36397071518e-14  4.8212143524e-14  7.59753681148e-14  9.63549605885e-14  1.31360907984e-13  1.65168578259e-13  2.16120389876e-13  3.10960853152e-13  4.60233569682e-13  6.68114827115e-13  1.14180738126e-12  2.59068833417e-12  9.97891629161e-12  2.58999649587e-12  1.12790404551e-12  6.68623335554e-13  4.40205923155e-13  3.07038825354e-13  2.31719579109e-13  1.75498882356e-13  1.39521195403e-13  1.11262113409e-13  9.03081283028e-14  7.22494003974e-14  5.00984076713e-14  3.34817900124e-14  2.96752596654e-14
 2.23327369474e-14  1.4770947921e-14  1.87412530423e-14  1.57541504279e-14  1.39853958833e-14  1.08851481258e-14  1.85798785397e-14  3.66742036881e-15  5.58824816659e-15  4.55034184322e-15  7.72820126793e-15 -4.18753407115e-15  3.11603907314e-15 -4.56588077031e-15  7.25320971672e-16 -1.44714190368e-14 -4.65063534461e-15  8.41041699133e-15  2.91842394399e-15  1.70569306326e-14  1.64671238316e-14  1.18431544384e-14  8.34117241863e-15  5.49079093748e-15  2.68262486532e-15  6.74919193668e-15  5.52998726594e-15  5.55714954186e-15 -4.16390194439e-15 -5.00711557436e-15  2.12265765913e-15  3.65446334899e-15  9.24354108611e-15  1.44019060526e-15 -9.552828935e-17 -6.00815748134e-15  3.38638065939e-15  8.09080324216e-15  2.15640935725e-15  9.55919915212e-15  3.35647355696e-15  6.4421490827e-16  1.61636787115e-15  9.24093052226e-15  2.72535421989e-15 -1.10288998799e-15  7.41963921889e-15  5.27662312985e-15  1.31122990235e-14  3.90414231745e-15  4.48684258464e-15  1.25365930646e-14  1.09500003756e-14  5.97461223017e-15 -5.10986271326e-15  1.89437658779e-15  4.41134932956e-15  3.36845438763e-15  1.16034419728e-15  8.14359908782e-15  3.12104567815e-17  1.15191359701e-14  4.16707496346e-15  1.45774778899e-14  1.72771726247e-14  9.70212385656e-15  1.87295233549e-15  3.94314989811e-15 -1.57719416615e-17  1.2754602202e-14  4.80540218556e-15  1.78076017872e-14  2.85747810049e-15 -2.46044167162e-15 -6.46045708152e-16  3.09392324843e-15  3.73928160553e-15  4.92210395593e-15  4.5322891842e-15  2.62393535861e-15  1.86473172924e-15  7.05992441114e-16  5.33181651108e-15  7.6021787384e-15  1.7200510349e-14  1.45727964785e-14  1.22545127539e-14  1.39047396022e-14  1.51642253218e-14  2.5876132972e-14  2.73757066971e-14  1.99981496025e-14  3.46315650986e-14  3.60668523642e-14  3.50378366534e-14  4.45001068214e-14  7.26705647876e-14  9.00815111809e-14  1.32986437293e-13  1.6396528451e-13  2.24206588536e-13  3.09868225025e-13  4.35152642287e-13  6.73405829156e-13  1.13278921564e-12  2.58999649587e-12  9.99139844143e-12  2.60036168465e-12  1.13916834526e-12  6.7796327114e-13  4.46957472947e-13  3.15503600422e-13  2.33299048025e-13  1.78707761695e-13  1.32182601798e-13  1.01613824378e-13  7.4428356544e-14  5.74446203583e-14  4.65085818423e-14  3.64275445931e-14
 3.06016274933e-14  3.46185727874e-14  2.81066186577e-14  1.52253015522e-14  1.98298254831e-14  1.70015654468e-14  1.28114460226e-14  9.43828435921e-15  2.66010957548e-15 -4.69188313579e-15 -5.19170214949e-16 -8.54953763339e-15  5.64374276337e-15  1.46161180079e-14  6.59715229652e-15  1.07602560955e-14  5.78723413984e-15  2.905211289e-15  9.0453158614e-15  6.38977117189e-15  2.41107409878e-15 -5.31245595219e-15 -4.48234773522e-15 -1.00879636286e-14  5.97634861085e-15  1.73910199744e-14  1.29530580306e-14  1.15622894657e-14  5.93693275585e-15  5.94545545079e-15  6.85632126093e-15  4.69650611642e-15  1.14388382481e-14  2.291976488e-14  1.80096442589e-14  2.28944528398e-15 -2.86928742223e-15  6.52212544311e-15  6.87242269769e-15  1.11608071254e-14  7.3111219632e-15  1.94162087744e-14  1.13464617461e-15  4.75544539846e-15 -1.73513788063e-15 -6.22464481226e-15  8.10051049883e-15  5.99006473822e-15  1.81258391191e-14  1.28559322544e-14  1.06183264346e-14  7.00588795806e-15  5.39210624214e-15  3.8713265936e-15 -3.41312632963e-15 -4.66922538511e-15 -1.62995567071e-15  5.73760640548e-15  1.76638204827e-14  2.09662640347e-14  4.08052002029e-15  1.22655775364e-14  1.01343214424e-14  2.2655910993e-16  6.53382483853e-15  1.0358357159e-14  4.03748446614e-16  2.2534688932e-15 -9.6615655827e-15  2.53494539302e-15 -4.59151590252e-15  6.35872896032e-15 -6.17839387868e-17  5.41953002479e-15  5.77952383576e-15  2.59243023546e-15  8.84170426972e-15 -6.78633786814e-15  1.54557456897e-14 -2.14453845625e-16  1.53248846297e-14  7.20963295465e-15  1.28355236018e-15  6.84584065661e-15  1.48419962206e-14  3.86777262094e-15  1.14331521521e-14  5.26605502369e-15  1.72592125123e-14  1.74501264658e-14  2.16877392819e-14  1.98347905982e-14  2.76441333809e-14  2.69502742371e-14  3.53506057773e-14  6.0709141098e-14  6.04156894953e-14  7.5698374576e-14  1.04645820253e-13  1.31024686864e-13  1.72172193667e-13  2.40910907487e-13  3.10075118463e-13  4.51229851258e-13  6.54922916941e-13  1.12790404551e-12  2.60036168465e-12  1.0012616286e-11  2.60065346514e-12  1.15040919613e-12  6.73257752408e-13  4.46983678966e-13  3.14991836613e-13  2.23097170025e-13  1.76708684862e-13  1.27273887894e-13  1.02034964428e-13  7.34603636028e-14  6.74988901417e-14  4.67333269923e-14
 5.15722818114e-14  4.15164600185e-14  4.02499197749e-14  1.69421563256e-14  1.62215771179e-14  1.06199956298e-14  1.40100562179e-14  1.91388011572e-14  9.8576179455e-15  6.20213564329e-15  1.14219472086e-14  6.27481085268e-15  1.31989406199e-14  1.37888745913e-14  4.12319282829e-16 -5.48291838212e-15  6.26877964813e-15  8.73946489434e-15  1.49347895135e-14 -1.63326687498e-15  1.10080443883e-14 -1.26320047135e-14  2.51139468281e-15  7.80606046922e-15  9.06535179611e-15  4.18400386041e-15  9.48864600314e-15  1.36123959156e-15 -5.59335710181e-15 -9.00641294373e-15 -9.34951812462e-16  6.9391173151e-15  3.68470784317e-15  1.576325718e-14  2.53032638512e-15 -2.03910140973e-15  7.25645757174e-15  1.66836702979e-15 -6.73890558254e-15  1.39093554064e-14  5.23616441134e-15  1.79450031681e-14  3.55721724072e-15  6.98062183363e-15  8.90880325273e-15  3.5405573117e-15  2.24365083507e-15  1.60332449188e-15  1.43279272862e-14  9.3273623828e-15  1.30263878715e-14  6.36650905655e-15  5.27171797206e-15  2.79075621067e-15  6.40309537545e-15  1.49319539573e-14 -5.79615495038e-15  1.23896798098e-14  2.31393418497e-14  3.50985767846e-16  3.89805557733e-15  7.72072809987e-15  1.45929816419e-14  2.41538319104e-15  4.33279075711e-15  4.24552548925e-16  3.85356524332e-15 -5.65694687349e-15  7.89257528346e-15  6.03650504021e-15 -2.74043446303e-15  1.03186888343e-14  1.12734709855e-14  2.48194169121e-15  1.95326594037e-15  9.81261511719e-16  7.39253331213e-15 -9.00415838688e-15  1.87522745202e-14  7.22725041056e-15  1.37795747579e-14  4.80605128067e-15 -8.17215341315e-15  5.98363470181e-15  5.46697334813e-15  9.05868219243e-15  1.40504672416e-14  6.06432358642e-15  2.0301265504e-14  2.02225692562e-14  1.24932351126e-14  1.38441544362e-14  5.34019636395e-15  2.36287185555e-14  2.39951868805e-14  3.45272814924e-14  5.26034616819e-14  6.53686610392e-14  7.66015793883e-14  1.00983259717e-13  1.2722556387e-13  1.65823653314e-13  2.19938781428e-13  3.16743451865e-13  4.33864017508e-13  6.68623335554e-13  1.13916834526e-12  2.60065346514e-12  1.00340883023e-11  2.6063389934e-12  1.13151718188e-12  6.66348293838e-13  4.32519937019e-13  3.04380897242e-13  2.22923558931e-13  1.66983335972e-13  1.27430521542e-13  9.36149011001e-14  8.7469020112e-14  6.83611875399e-14
 7.20106741929e-14  4.15117674807e-14  4.88830989276e-14  3.24042196043e-14  2.68387172945e-14  1.94869419877e-14  2.15117686009e-14  2.18854690651e-14  1.23259230207e-14  8.71166862607e-15  1.49354086704e-14  3.58116478595e-15  1.08920646121e-14  1.25458783075e-14  7.66439189605e-16  2.53101983217e-16 -1.26463290379e-15  5.33030634939e-15  2.71992672038e-15  3.18946963986e-15  1.2798578934e-14  8.52800548047e-16  1.16239458625e-14  7.59611523146e-15  5.72355707428e-15  4.91380790739e-15  1.3456707749e-14  5.75633421782e-15  2.6229223035e-15 -1.4368526666e-15  3.62351617679e-15  1.00045920446e-14  1.11318813552e-14  7.05411976964e-15  1.45036568287e-14  7.4018341339e-15  9.8585413416e-15  2.95921385764e-15  5.73061621029e-15  3.65318051601e-15  1.15509991748e-14  3.52788376804e-15  4.65929782046e-15  5.52782794048e-15  9.20491714243e-17  4.3907872034e-15  7.23376018327e-15  1.23775982608e-14  8.62181107727e-15  4.83078382735e-15  5.38918270657e-15  1.73303671544e-14  1.17428856747e-14 -2.88687939701e-15 -5.66377252834e-15 -1.42860383398e-14 -7.53523846783e-15  1.04665852589e-14  3.65078154006e-15  1.46187516748e-14  8.69382701806e-15  1.28364065884e-14  1.53466606567e-14  1.43458667979e-14  1.64887125839e-15 -9.84896268733e-16  6.29136493747e-15  5.14067479353e-16  3.65786701663e-15  4.31029778981e-15  8.07560569202e-15  1.3980238702e-14  2.34309651251e-15  1.15299297289e-14  6.04947045375e-15  3.57773372511e-15  3.52887305579e-15  1.00501368833e-14  1.62722978986e-15  9.04642380927e-15  2.56503385408e-15  3.97248768176e-15 -1.85070965847e-15  1.81574398962e-15  1.93949957436e-14  1.40582950703e-14  1.27505187275e-14  1.09429856203e-14  2.39867774201e-14  8.59864792729e-15  1.07047471089e-14  2.947176568e-14  1.97176127323e-14  2.13850781786e-14  2.28904814687e-14  2.67442234305e-14  4.28619047543e-14  3.56786235567e-14  5.49991782754e-14  7.64421525966e-14  9.48432416004e-14  1.21920683896e-13  1.64197288853e-13  2.33968950207e-13  3.18234788116e-13  4.40205923155e-13  6.7796327114e-13  1.15040919613e-12  2.6063389934e-12  1.00461090754e-11  2.60816494383e-12  1.14672456713e-12  6.63998300906e-13  4.47939514789e-13  3.31498647721e-13  2.23299808217e-13  1.80702864153e-13  1.28405638597e-13  1.05509955029e-13  8.03023931853e-14
 7.6243115786e-14  6.54231147779e-14  5.02602901446e-14  3.71091201163e-14  4.28087912666e-14  2.85965265516e-14  2.97331328983e-14  1.46017687529e-14  6.61755925469e-15  2.17140960614e-15  2.49497917486e-15 -2.89908371732e-15  4.15951200333e-15  4.34806732587e-15 -8.39612402171e-17  1.29901844943e-16  3.76860211195e-16 -1.55398348549e-15  7.77292303283e-15 -4.29495871337e-15  6.24554004135e-15 -1.2058119187e-14  1.61034394726e-15  7.50876631172e-15 -2.43176209849e-15  1.75023270178e-17  1.567071446e-14 -5.84349932372e-15 -5.00981489779e-15  2.40030018913e-16 -4.24982276961e-15  3.21591950577e-15  8.51569186801e-16 -5.49807344273e-15  2.16325516986e-15 -1.14347780041e-14  6.02852303145e-15 -4.57562471931e-15 -6.65420711807e-15  3.39972890183e-15  4.92063050309e-15 -1.45609806115e-15  6.96092153072e-15  5.76358185618e-15  9.24422289513e-15  2.30009548499e-15 -5.64297869408e-15  2.81478273935e-15  1.07260379712e-14  2.55488519294e-15  7.18262349481e-15  1.41620287726e-14  4.90817306907e-15  1.42993973519e-14  4.87230662087e-15 -1.01541107287e-14 -6.75617233685e-17  2.9899117789e-16  8.35857287458e-16  9.57483308721e-16 -4.9885967054e-15  5.22225129953e-15  8.13120182901e-15  4.71536218601e-15  7.20637040645e-15  3.05122729442e-15  4.80842806536e-15  6.17521848323e-15  1.05952360414e-14  1.2403840997e-15  2.15496413866e-15  1.67356030881e-14  1.16069146977e-14 -2.43783347083e-15  1.52274249207e-14  9.34194476215e-15  1.71470882279e-14  2.24902167125e-15  1.33422383078e-15  3.6709295189e-15 -2.41213615004e-15  1.91101997962e-14  1.06658449789e-14  8.78968673057e-15  1.62349853828e-14  7.68867420681e-15  7.16895741242e-15  9.74453066428e-16  1.41386320076e-14  8.29267137083e-15  6.90038385052e-15  2.20343347072e-15  2.07960180383e-14  9.78897895476e-15  1.0633814592e-14  2.52245472195e-14  4.23086305818e-14  3.63241805973e-14  5.34363380341e-14  6.61846674575e-14  6.91113621357e-14  9.10629932113e-14  1.31445534764e-13  1.68789846428e-13  2.29135687165e-13  3.07038825354e-13  4.46957472947e-13  6.73257752408e-13  1.13151718188e-12  2.60816494383e-12  9.99531435827e-12  2.5993316154e-12  1.14254657424e-12  6.57332319834e-13  4.4078456261e-13  3.09585111115e-13  2.30704677977e-13  1.69805575462e-13  1.33145841972e-13  1.15564082057e-13
 9.75977855554e-14  7.90942792137e-14  6.67712360265e-14  5.158143345e-14  5.48308924985e-14  3.83188513926e-14  3.06803766933e-14  1.82192699839e-14  2.12349318954e-14  1.52914094711e-14  4.65184345277e-15  2.97104778628e-15  6.84045941874e-15  1.96933141257e-16  1.21578162194e-14  9.43239856507e-15  5.99734784097e-15  6.19216155313e-15  9.14020916112e-15 -2.03621871977e-15  3.9731005879e-15 -1.17799861252e-15  4.66737144494e-15  3.18230510781e-15 -2.57782564402e-15  7.77447420843e-15  1.05221407992e-14  6.00956110785e-15  1.75823965124e-15 -1.63797406227e-15  3.08227540919e-15 -1.65164985728e-16 -8.01008795791e-15 -6.43007970187e-15 -8.16312858617e-16 -9.98435924026e-15  5.02775067294e-15  7.46794118289e-16  2.52258296873e-15  1.58846080611e-14  9.84651003357e-15 -1.28227475659e-16  4.94998223832e-15 -1.05044320949e-15  7.3837862234e-15  1.26548441805e-14 -3.42973070813e-15 -1.15888842326e-15  2.00061795995e-14  7.73556642083e-15  1.282133613e-14 -2.5265530993e-15  1.8818557623e-14  1.58988732142e-14  6.68473499593e-15  5.89886220585e-15 -6.06754245894e-15  1.45502904617e-14  1.64852559433e-14  3.9446450317e-15 -6.16863690017e-15 -1.92535887795e-15  1.2803096244e-14  7.67029967875e-16 -9.37810642778e-15  1.06466883928e-14  4.91484271508e-15  2.36998652434e-14  1.74375819939e-14  2.41040763465e-14  1.19243937394e-14  2.32819447674e-14  1.17696688788e-14  4.07400853403e-15 -4.6637187177e-16  5.50139873775e-15  1.46379987442e-14  2.23845385889e-16 -6.18476633485e-16  1.18163429399e-14  8.30170460075e-15  7.42411557073e-15  1.15056954986e-14  1.8349193638e-14  2.99337091808e-14  1.48798053334e-14  1.07286253832e-14  4.44453112253e-15  2.96784677231e-15  4.96874847226e-15  3.33541068124e-15  1.4654794975e-14  1.43218894767e-14  5.33632822904e-15  2.27100615851e-14  1.66330995088e-14  2.72499936225e-14  3.63093649278e-14  4.38522098604e-14  4.310233487e-14  6.13024632185e-14  6.54325432393e-14  1.00636902344e-13  1.2670557029e-13  1.73844346003e-13  2.31719579109e-13  3.15503600422e-13  4.46983678966e-13  6.66348293838e-13  1.14672456713e-12  2.5993316154e-12  1.00468162789e-11  2.61489923323e-12  1.1634479773e-12  6.71265078753e-13  4.51388569039e-13  3.33121792697e-13  2.40911645301e-13  1.80710940224e-13  1.32599494844e-13
 1.3607247787e-13  1.10028329711e-13  7.4680726011e-14  6.18146209267e-14  6.0052164327e-14  3.63206494317e-14  3.21075054405e-14  3.13862067568e-14  1.87753549697e-14  2.37307260471e-14  1.35986634566e-14  1.39837494083e-14  1.08568758371e-14  8.68568984064e-15  5.37231503252e-15  1.31171527199e-16  2.7935462822e-15  9.69632287189e-15  1.10834937587e-14 -1.0630212011e-14  2.00482773552e-15  2.8676413618e-15  8.1693720411e-15  1.00002094572e-14  4.98104949485e-16 -3.90500133687e-15  8.3164717455e-15 -3.99941409031e-15  2.10071916455e-15 -8.89663338992e-15 -5.15889645115e-15  6.80105868508e-16 -8.65603361793e-16 -8.46288748536e-15 -5.44153355456e-15 -2.38870075532e-15 -2.55329779298e-15 -7.25298358643e-15  7.46343152338e-15  4.85904785972e-15  7.19739197335e-15  5.27134593731e-15  4.58798800355e-15 -4.73997875534e-15  8.34525793197e-15 -2.58362448131e-15  3.40448851571e-16 -4.550083093e-15  1.14252551242e-14  5.41582467244e-15  7.70381022819e-19 -1.54999628772e-15  1.44864729787e-14  1.05061591691e-14  2.87784286412e-15  2.01779373138e-15  3.38429560216e-15  8.00190677264e-15  1.74895129658e-15  6.73270345905e-15  5.47142759002e-15  5.32008493702e-15 -1.73115141008e-15 -4.12097326774e-15 -1.36655606233e-14  6.34945526153e-16 -3.96604902514e-17  1.38977693261e-14  8.29407430382e-15  1.45064548953e-14  1.72773909894e-14  1.2726490305e-14  1.321830297e-14  3.57533940673e-15  4.5945469436e-15  4.33359974163e-15  4.0552587901e-15  1.2145799818e-14 -2.06706483964e-18  3.55739698035e-15  7.00315654362e-15  1.33864134486e-14  4.12479799464e-15  1.92680885348e-15  5.50019827272e-15  5.20999750566e-15  1.61975843321e-14  1.47673882663e-14  9.58651215727e-15  1.21388063067e-14  8.92245580844e-15  9.85472781392e-15  9.15269754124e-15  1.48008749109e-14  1.837827472e-14  1.03441229525e-14  2.07926086071e-14  2.20570599491e-14  2.09577847123e-14  3.72286231555e-14  4.82609125169e-14  6.6348260415e-14  7.17561075273e-14  1.01181902045e-13  1.33002065129e-13  1.75498882356e-13  2.33299048025e-13  3.14991836613e-13  4.32519937019e-13  6.63998300906e-13  1.14254657424e-12  2.61489923323e-12  1.0019418216e-11  2.61137071548e-12  1.13470439818e-12  6.64488974682e-13  4.46920293041e-13  3.11038236978e-13  2.34709087805e-13  1.7003191409e-13
 1.72570365083e-13  1.34889066642e-13  1.00628026496e-13  7.24489364518e-14  6.25168279604e-14  3.72014773611e-14  3.20209418005e-14  3.33870043161e-14  3.08689877758e-14  2.94771382944e-14  1.7913556643e-14  1.82060367295e-14  1.78514773836e-14  1.94174401343e-15  5.65912403844e-15  8.76841247942e-15  1.75967917137e-15 -8.55986477016e-15 -9.52439225461e-15 -5.97248980444e-15 -1.09479827314e-14  8.57472125599e-15  2.95815534612e-15  2.00752270473e-15  1.12156865445e-14 -2.42793308842e-15 -7.78211127269e-15 -9.52326252731e-15 -9.6822490787e-15  6.92634594513e-15  6.05052568812e-15 -2.78272025885e-16 -7.457491858e-15 -8.74331796539e-15  2.84881455314e-15  4.14570663034e-15  1.61826516957e-14 -3.69372017818e-15  1.0984412449e-14  8.88133063953e-15  6.20709793471e-15  7.18004563449e-16  1.47828784259e-14 -2.00613847118e-15  1.02036251768e-14 -2.98983795636e-15  1.05317945598e-14  2.09319396304e-15  1.02838056735e-14  6.93844372782e-16  1.30452325978e-14  7.45687236153e-15  2.58478418921e-14  2.28182706782e-14  5.08170259907e-17  6.55876363076e-15  2.7870083693e-15  3.83825465659e-15  5.31233700471e-15  1.13836021783e-14  6.0718019114e-15  1.36412536619e-15  1.21233709816e-14 -3.57008875244e-15 -1.29378153411e-14  4.11993812016e-15  8.06050998854e-15  1.59370737054e-16  1.32786991527e-14  1.381172247e-14  1.09808401423e-14  5.72758985655e-15 -2.07989041502e-15 -7.16417737241e-18  7.91310479085e-16 -2.68983489416e-15  7.20780350935e-15  1.24804801777e-15 -7.30087058189e-15 -1.17815769759e-16  6.7493218779e-15 -6.67716689453e-15 -4.90507662648e-15  4.00363271804e-15  3.68331000455e-15  3.04501110487e-15  2.86635321174e-15  1.49463534297e-14  6.49891545281e-15  1.40048170511e-14  2.36641758241e-15  7.65296445141e-15  8.44650405674e-15  9.74365851585e-15  1.00446918307e-14  6.47923171779e-15  1.83798977641e-14  1.13327345682e-14  1.53055983863e-14  2.90341147027e-14  3.98258567161e-14  6.33094250096e-14  7.17843405269e-14  7.15668649665e-14  1.01595009199e-13  1.39521195403e-13  1.78707761695e-13  2.23097170025e-13  3.04380897242e-13  4.47939514789e-13  6.57332319834e-13  1.1634479773e-12  2.61137071548e-12  1.00751541018e-11  2.61052984539e-12  1.15694863104e-12  6.84413481397e-13  4.49510324676e-13  3.19025192803e-13  2.27571118601e-13
 2.36271753198e-13  1.76229635504e-13  1.36223407828e-13  9.13194056121e-14  8.10836737194e-14  6.37048175385e-14  5.00252112124e-14  3.48476690618e-14  3.30335867649e-14  2.40469093552e-14  2.45031362295e-14  1.01747491524e-15  1.40257784069e-14  1.18932055947e-14  1.47740758891e-14  5.12090388236e-15  7.63304250025e-15  7.08477746268e-15  5.09727518389e-15  6.5720861259e-15 -3.7790248169e-15  4.61204464313e-15  6.10038106908e-15  7.25797782658e-15  6.33104057394e-15  6.4740176046e-15  5.04155313505e-15  3.69781711308e-15  1.25673562309e-14  1.84843088462e-14  6.52156157922e-15  8.88249641931e-15  8.31567916154e-15 -2.88099772596e-16  8.03695602146e-15  6.78178618487e-15  7.15869848472e-15  1.9617232566e-15  1.25359154326e-14 -1.52009013276e-15  3.31937480499e-15  1.64600632873e-15  1.69469825611e-14  7.63234241924e-15  8.45460982839e-15 -6.29265335206e-15  5.58328913715e-15  1.18862317087e-14  7.39047822441e-15  1.00973361178e-14  1.1260955232e-14  1.29615285962e-14  1.56494720096e-14  1.02507096562e-14  6.40722228183e-15  2.57306822966e-15  1.24579604767e-15  5.29781480189e-15 -1.37788718875e-15  8.60911778229e-15 -3.91458362734e-15 -3.30308137585e-15  5.43920107956e-15  2.10931094252e-15 -3.76582771037e-15  1.35079726501e-14 -3.57337756712e-15 -6.20184700288e-15  1.15387256261e-14  5.29169193682e-15 -3.00439547076e-15 -3.76665504311e-15  2.79780131702e-16  3.65621422046e-15  8.13673167706e-15  1.20865475229e-15  2.79974909596e-15 -5.03321178249e-15 -1.00383011013e-14  6.78896429346e-15  1.85125812744e-14 -2.27110030254e-15  2.54387565903e-15 -6.53097512753e-16  5.44563552469e-15  9.04320491429e-15 -4.70552774177e-16  6.9010671396e-15  7.21424062701e-16  1.49911933975e-14  1.00993991609e-14  8.62942852395e-15  1.98601498526e-15 -4.12268999938e-15 -6.44780347799e-15  9.60117554491e-15  1.36630225991e-14  1.8188365329e-14  1.4543075552e-14  2.03049570563e-14  3.42255145421e-14  4.50957269998e-14  4.13777626259e-14  4.84695740719e-14  7.78365795853e-14  1.11262113409e-13  1.32182601798e-13  1.76708684862e-13  2.22923558931e-13  3.31498647721e-13  4.4078456261e-13  6.71265078753e-13  1.13470439818e-12  2.61052984539e-12  1.00257122886e-11  2.61632499321e-12  1.16331484603e-12  6.75852754755e-13  4.52158333904e-13  3.26077601075e-13
 3.16217109566e-13  2.32354451702e-13  1.60290633376e-13  1.22938025527e-13  1.04529859219e-13  6.75384071586e-14  6.07464211929e-14  4.78948956167e-14  3.19640251082e-14  2.3120701342e-14  2.52853749915e-14  1.22453308877e-14  1.06420388643e-14  1.80036428693e-14  1.54596383851e-14  1.44436729766e-14  1.346844479e-14  4.74554519967e-15  1.19003438506e-14  4.83477902049e-15  9.73472264952e-15  2.99057094675e-15 -5.45775951814e-15  5.07452308384e-15  4.75660086347e-15  1.02941274643e-14  8.40045999232e-15 -2.51855896549e-15  1.28005487864e-14  1.6861785774e-14  1.50328818082e-14  6.60189625918e-15 -1.18759861472e-15  1.50181971995e-15  7.68825609483e-15  1.55172434904e-14  6.74448306524e-15  1.27385654006e-14  2.71594360828e-15  1.43485310568e-16  1.7863829846e-14  3.82600361543e-15  2.88516666838e-15 -2.70134422095e-15  9.49418383171e-15 -1.38753648343e-15  1.46967867771e-14  9.75745983902e-15  2.69093038472e-15  1.16302009439e-15  4.18238411918e-15 -3.12382866424e-15 -8.68953879589e-15  1.08682938676e-14  4.11280575151e-15 -7.37224637085e-15  6.99059457445e-15  2.94694994961e-15  3.48371523e-15 -5.90152414008e-16  7.53954519401e-15  6.38695648491e-17  1.04110924842e-14 -2.60450662903e-15 -1.07025297712e-15  1.91855939979e-15  9.62852644897e-17 -5.15737929127e-15  7.2004284443e-15  1.5582932365e-15 -3.67676900239e-15 -9.5128435443e-15 -7.63423337236e-15 -5.21773081909e-15  1.61502411713e-15  2.20295729132e-15 -8.60002876078e-17  7.37242810648e-15 -9.01589184902e-15  1.0462282273e-14  1.73026888097e-14  1.51682252176e-14  3.10796417828e-15  1.23292601828e-14  9.53341471279e-15 -4.26349120621e-15  5.76170004552e-15  7.535463939e-15  1.07452582317e-14  6.618813638e-15  1.04671654703e-14  2.79668062687e-15 -2.56396333156e-15 -1.02364976184e-14  7.43803221932e-15  2.04112141991e-14  2.34405729748e-14  1.50747208203e-14  1.80206016573e-14  1.67243055353e-14  1.889909114e-14  3.51515256996e-14  4.24652195778e-14  4.05981271597e-14  5.84000987569e-14  9.03081283028e-14  1.01613824378e-13  1.27273887894e-13  1.66983335972e-13  2.23299808217e-13  3.09585111115e-13  4.51388569039e-13  6.64488974682e-13  1.15694863104e-12  2.61632499321e-12  1.00404438215e-11  2.61572391711e-12  1.15385306066e-12  6.74490494127e-13  4.59694256173e-13
 4.31767822241e-13  3.02645456458e-13  2.29558829327e-13  1.60323095736e-13  1.37308730747e-13  1.01077884411e-13  8.28179544615e-14  5.48249486083e-14  4.6364851048e-14  2.98888810473e-14  1.44613751129e-14  1.744581497e-14  1.75297930782e-14  1.78187761338e-14  1.2192684288e-14  8.92505384426e-15  8.51181393614e-15  1.05890734241e-14  3.98757954684e-15  1.15163028886e-15 -8.30463807888e-15  7.34157151421e-15  7.11697613702e-15  1.44053223379e-14  1.1443769206e-14  1.75878709937e-16 -1.44410945387e-15 -1.04952274549e-14 -2.91161043508e-17  7.59772113175e-15 -2.1352472182e-15 -3.83845997107e-15 -8.18414906934e-15 -4.04970224072e-15  1.04094599271e-14  1.03822417682e-14  1.32985008053e-15  1.40368422027e-14  2.47050993994e-15  5.26774062624e-16  1.6660889056e-14 -2.10966657944e-15  2.13073341191e-15  3.34145897195e-15  1.07200052328e-14  2.89414139781e-15  3.64481729191e-15  1.35935052542e-14  8.26663587788e-16  1.81744511834e-15  1.86643338993e-14  1.42570853415e-14  4.8501391109e-15  5.22349810841e-15  1.33515546127e-14  1.45534722359e-14  1.44349503458e-14  9.93269160855e-15  5.21948932114e-15  1.08920741404e-14  9.63250570551e-15  1.1355984174e-16  7.52911265418e-15  8.710908844e-15  1.13225276495e-16 -3.64219629929e-15 -6.56208876432e-15  3.69916609475e-16 -8.65283582239e-15  3.23712693654e-15  7.27430420937e-15  4.44191240619e-15 -7.32418657009e-15 -7.01637474403e-15 -1.21597334149e-16  1.05637019935e-14  3.87338458067e-15  1.0540080975e-14  4.51711566133e-16  3.5346554483e-15  7.77389541299e-15  8.94973851424e-15 -2.81763535779e-16  1.67847672828e-15  3.72131904284e-15  1.09463728418e-14  5.89153695578e-15 -1.43236862539e-15 -7.42622162735e-15 -1.74158695943e-15 -3.79682993569e-15  3.89614078732e-15 -3.01115342374e-15 -6.65862058306e-16  4.81257258194e-15  2.17301367761e-14  1.77666904733e-14  2.11910380802e-14  1.85090415479e-14  2.29870230756e-14  1.01930500977e-14  3.06961089185e-14  3.36214424739e-14  3.64508521176e-14  4.71169708688e-14  7.22494003974e-14  7.4428356544e-14  1.02034964428e-13  1.27430521542e-13  1.80702864153e-13  2.30704677977e-13  3.33121792697e-13  4.46920293041e-13  6.84413481397e-13  1.16331484603e-12  2.61572391711e-12  1.00345246924e-11  2.61698238267e-12  1.15400090898e-12  6.76301203628e-13
 6.68404239037e-13  4.43744671704e-13  3.27752332054e-13  2.43431450879e-13  1.76288385019e-13  1.3332068971e-13  1.03090002839e-13  7.87703404597e-14  5.27613848658e-14  4.97021189422e-14  3.12201180734e-14  2.50747328728e-14  1.49362046976e-14  2.9270122963e-14  1.43835938403e-14  1.50637167087e-14  2.18462663442e-14  1.88282326406e-14  5.4575827377e-15  8.12933221533e-15 -1.12276787573e-14  3.84124401175e-15  1.49002413842e-15  6.62785337363e-16  1.90594055118e-14  4.21962696466e-15  1.56638713679e-14  7.68273552377e-15  1.09401716297e-14  1.37212488172e-14  7.62923895022e-15  5.78055178528e-17 -2.92531498098e-15  5.98805017885e-15  3.12075998754e-15  1.17601345292e-15  6.28473175355e-15  4.60485095509e-15 -1.40379285729e-15 -1.74060388622e-15  5.71162755943e-15  4.26753374116e-15 -2.71761614385e-15  6.3226488295e-15 -1.34588359271e-15 -5.20739580682e-15  6.0844524999e-15  8.21915363715e-16  9.64127635936e-15  8.81977159013e-16  1.14552763984e-14  6.23080894533e-15  7.86019239235e-15  1.64032029222e-14  1.52689343695e-14  1.11299572392e-14  5.15111331763e-15 -3.04592092693e-16  6.54181082221e-16  2.55680054483e-15  4.32475725263e-15 -8.23947964732e-15  9.69080830783e-15 -4.11686231975e-15  4.97864213309e-16 -1.03030297967e-15  9.50098683435e-15  3.3041802971e-15 -4.77552710426e-16  1.07583262028e-14  7.38132104626e-15  1.23979557777e-15 -4.47781376555e-15  5.12097311653e-16 -7.77359280746e-15  7.19412022972e-15 -1.33586817567e-15 -9.13372422697e-16  4.83983650567e-15  6.28170342935e-15  8.00090841359e-15 -2.14059163971e-15  1.01856865076e-14  2.15773922415e-15  1.56728805024e-15  1.22100407528e-14  5.5364845791e-15 -2.04832901384e-15  2.20178425219e-15 -8.93291106609e-15 -2.89802460336e-15  1.86004982828e-15  1.49320622357e-14  1.43291961951e-14  1.33992821072e-14  9.6208604371e-15  1.47633947643e-14  1.17077697905e-14  1.23214236453e-14  9.71275090841e-15  1.5705692347e-14  2.78341256047e-14  2.82117900069e-14  3.75163160755e-14  3.6931143561e-14  5.00984076713e-14  5.74446203583e-14  7.34603636028e-14  9.36149011001e-14  1.28405638597e-13  1.69805575462e-13  2.40911645301e-13  3.11038236978e-13  4.49510324676e-13  6.75852754755e-13  1.15385306066e-12  2.61698238267e-12  1.00123788064e-11  2.60348757556e-12  1.14000434399e-12
 1.14083144312e-12  6.63259000767e-13  4.44591513063e-13  3.07683783235e-13  2.2029013727e-13  1.66081416076e-13  1.20085503192e-13  1.14884782481e-13  7.20129959716e-14  6.84798192508e-14  5.31141046382e-14  3.02774892356e-14  2.32069529087e-14  1.65803908885e-14  2.82550147431e-14  3.21901404397e-14  1.95024613575e-14  2.39599688365e-14  1.04927632069e-14  8.3926744214e-15  3.36713908912e-15  9.06771634748e-15  1.2818267276e-14  8.2028364224e-16  1.44189117461e-14 -2.44714804802e-15  1.79058639448e-14  1.2697220702e-14 -2.91481968183e-15  5.26684661359e-15  5.70129011875e-15  4.11018807613e-15  1.41920157722e-14  9.55005602526e-15 -2.80441207557e-15  3.2272262271e-15  4.87709102521e-15  3.47858093706e-15 -5.89808769835e-15 -1.44712064052e-16 -2.18296876703e-15  5.1520142836e-15 -3.30759196929e-15 -1.58435322621e-15 -5.33769968352e-15 -4.76096741821e-15 -1.2991069412e-15 -3.53993064885e-15 -1.3128517729e-17  1.14542668859e-15  1.32272801592e-14  8.25171953147e-15  4.77222811671e-15  9.30906756653e-15  1.08631931684e-14  1.56709808867e-14  7.49216881952e-15  7.8468581874e-15  4.36715046757e-15  1.00696746044e-14  1.87618781317e-14  1.93733646906e-15  3.93840396938e-15  6.72500099356e-15  2.63297020249e-15  8.43911353194e-15  1.24026101129e-14  1.21983475051e-14 -1.08618959082e-14  1.24559696811e-15 -3.34310366741e-15  5.05104202926e-15 -5.97861218011e-17 -2.43036976238e-15 -8.72887725115e-15 -1.27343262495e-14 -3.80818964632e-15 -3.94456134914e-16 -3.05245758711e-15  3.44409769244e-15  8.59619188858e-15  6.28780089673e-15  1.53034635732e-14  2.21784315462e-15 -1.27300945171e-16 -7.1644648731e-17  7.78552749849e-15  1.50113817396e-14  6.70432777137e-15 -4.9995689287e-15 -2.80951836246e-15  3.53414285645e-15  5.02513322763e-15  4.79868590927e-15  1.21532096339e-15  1.60636922144e-14  2.24754576747e-15  2.62707514401e-15  5.62692301398e-15  1.34586229987e-14  2.04313944153e-15  3.41592134625e-16  1.57198264793e-14  2.34425469674e-14  2.070245122e-14  3.34817900124e-14  4.65085818423e-14  6.74988901417e-14  8.7469020112e-14  1.05509955029e-13  1.33145841972e-13  1.80710940224e-13  2.34709087805e-13  3.19025192803e-13  4.52158333904e-13  6.74490494127e-13  1.15400090898e-12  2.60348757556e-12  1.00431397983e-11  2.60669305606e-12
 2.60941112301e-12  1.14174110812e-12  6.76957265558e-13  4.48283372087e-13  3.12812934491e-13  2.30630689231e-13  1.64350585579e-13  1.44756069006e-13  9.34649471886e-14  7.69538494864e-14  5.57150378478e-14  3.60566689559e-14  3.56320709815e-14  3.85140907073e-14  3.56114511886e-14  3.09863691327e-14  3.26456419029e-14  1.78774543796e-14  3.10134226268e-15 -1.02273725809e-15  1.59077615712e-16  1.46481344979e-14  4.33311102456e-15 -1.2200111867e-15  9.24067082937e-15  1.27207886382e-14 -1.81305960582e-15  2.48334579922e-15  2.85311329539e-15  1.3175097761e-14 -8.19796408678e-15 -8.4538972124e-17 -3.54402054322e-15 -7.81871856776e-15 -9.4717881368e-15 -8.34590773615e-15 -4.77715424324e-15  5.9403580701e-15  8.00627524307e-15  2.14586829206e-15  5.22686068164e-15  5.56928808025e-15  3.75967523324e-15  6.35750511267e-15 -2.21403910078e-15  1.10318835485e-14  1.06748055763e-14  1.0947874157e-14  7.56154290398e-15  3.85516779757e-15 -3.66597050644e-15  4.46481322407e-15  6.30021841002e-15 -2.84218818151e-15  8.10353962558e-15  1.6463244813e-14  7.22579066471e-15  3.75581644491e-15  1.49370665583e-14  3.21664889953e-15  8.15974645065e-15  3.86232958498e-15  6.1011566999e-15  6.42804662674e-15 -8.72348661028e-16 -5.56531322744e-15  8.84555591239e-15  1.2882336369e-14  3.43246437885e-16  3.34381378455e-15  5.26164745169e-15 -2.33585651147e-15 -3.00328276293e-15 -1.20315325742e-14  1.06562438342e-14 -8.51139455593e-15 -6.15669994465e-15  7.4051112948e-15 -7.8363563587e-15 -1.51793108198e-15  1.47250521213e-14  2.5360281711e-15 -2.65842674856e-15 -8.26123898963e-15 -4.0835197666e-15 -4.71127493797e-15  4.24878298723e-16  2.56450670778e-15  1.37277263048e-15  3.00351369669e-15 -6.41323531681e-15  1.20108114112e-15  1.85949847591e-14 -2.3875828253e-16  4.97408558978e-15  2.25058591034e-15  1.79821933522e-14  1.02137758526e-14  3.1658831601e-15  2.0305277069e-15  7.42553554809e-15  9.56116480637e-15  2.36840485126e-14  2.18827248046e-14  2.02592771354e-14  2.96752596654e-14  3.64275445931e-14  4.67333269923e-14  6.83611875399e-14  8.03023931853e-14  1.15564082057e-13  1.32599494844e-13  1.7003191409e-13  2.27571118601e-13  3.26077601075e-13  4.59694256173e-13  6.76301203628e-13  1.14000434399e-12  2.60669305606e-12  1.00134770094e-11


==> anc/correlator_b14_Nt13_dist21.txt <==
120
 0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  40  41  42  43  44  45  46  47  48  49  50  51  52  53  54  55  56  57  58  59  60  61  62  63  64  65  66  67  68  69  70  71  72  73  74  75  76  77  78  79  80  81  82  83  84  85  86  87  88  89  90  91  92  93  94  95  96  97  98  99  100  101  102  103  104  105  106  107  108  109  110  111  112  113  114  115  116  117  118  119
 4.65643423961e-05  4.67131607082e-05  4.37205618738e-05  3.81003447503e-05  3.62683247695e-05  2.75399019929e-05  2.24603501876e-05  2.10520348397e-05  1.97719744945e-05  9.64463606915e-06  1.16430801291e-05  1.41886874982e-05  3.07016755728e-06  5.37336183619e-06  1.86980615836e-06 -2.663883976e-06  1.18232807933e-05  3.96378004133e-06  3.12625489844e-06 -1.24899021217e-06 -3.21713359588e-06  1.3828185274e-06  2.29260171227e-06  7.16515457281e-07  8.30241237972e-06 -3.76022156382e-07  3.14691519303e-06  4.74137048864e-06  2.55369312946e-06  5.32515102627e-06  2.4893662332e-06  2.71876944957e-06 -1.37221546137e-06 -1.35229249974e-06 -3.58537994179e-06 -7.44990704479e-06  1.74020092507e-07  1.88193169513e-06  3.33494044413e-06 -2.74029792816e-06  6.03347600558e-07  4.85840999526e-07  4.55930692774e-06  9.43827172627e-07  1.52759100638e-06 -7.74895090929e-07 -4.75793382794e-07 -4.05471973107e-06 -5.70244540633e-06  4.68554593375e-06 -4.92184667135e-06 -4.12023999994e-06 -7.54612301836e-07 -6.59570263641e-06 -4.26033248685e-06  4.14529599262e-06  2.34819926013e-06  3.67944754334e-06  4.25645092783e-06  6.59687300135e-06  3.03861795269e-06 -5.47605928491e-06  1.05837905491e-07 -3.67687755776e-06 -4.73125276947e-06 -1.26992380385e-06 -6.66194813032e-06 -4.51771598947e-06 -1.96539633048e-06  1.02879711248e-06  2.07421614244e-06  1.76186409846e-06 -1.36046843416e-06 -1.90026272564e-06 -2.37845562824e-06  2.01102952707e-06  1.58402263285e-06  3.75878174842e-06  1.30842993636e-06 -1.14837529684e-06 -4.00057758896e-06  4.40521042633e-08 -2.73021126751e-06 -2.23503825598e-06 -5.56034871116e-06 -3.42378879512e-06 -4.9404019718e-08 -1.83063017631e-06 -5.98477545269e-08 -6.43433002249e-07 -3.10307126041e-06 -3.26007803072e-06 -1.36371512663e-06 -2.97280776247e-06  2.55955805436e-06  4.12869969253e-06 -4.1863493824e-06 -9.77258274706e-07 -3.59443842437e-06 -9.0947839313e-08 -2.53391549606e-06 -1.35976381172e-06 -1.59412157521e-06  5.96181877675e-06  8.19873938837e-06 -2.86574587067e-07 -1.95050115223e-06 -9.44336985753e-07  8.38404570746e-06  6.04080528791e-06  1.40671959864e-05  1.36413895833e-05  1.48436412819e-05  1.96148447074e-05  2.43398089267e-05  2.66857047136e-05  3.36673458573e-05  5.00710913623e-05  4.87250014898e-05  4.98633547213e-05
 0.506847675428  0.507898994558  0.507627012138  0.505941729966  0.506279561637  0.505466835292  0.505911609974  0.506430371125  0.506768599167  0.507542494428  0.505446317617  0.506783467258  0.506347328371  0.507318816931  0.505095986726  0.506884352936  0.508062309312  0.506331000005  0.507664307172  0.507347876895  0.507108184308  0.506812352515  0.508147809526  0.505160727527  0.506579001461  0.505408445242  0.50606096921  0.506716188978  0.506357803371  0.504929517009  0.506053091034  0.50543630675  0.505861104923  0.506348358929  0.507319381599  0.508248400586  0.506263521657  0.507828622012  0.506424189621  0.505554832586  0.505463842978  0.505864335534  0.506571161068  0.508343250369  0.505732121671  0.506228994047  0.506607587526  0.506506734867  0.505843930998  0.506462557023  0.507794406591  0.507783663308  0.507458603899  0.506919837939  0.505633332911  0.50767223635  0.50790215592  0.508324890073  0.506062806535  0.507410540177  0.506504188529  0.506428768984  0.507923564533  0.505027089921  0.507249404609  0.505789668922  0.505739741063  0.506186582023  0.50662715624  0.505754874227  0.508823119599  0.508351642114  0.508466534763  0.507355888805  0.504739768917  0.50668155491  0.507209102566  0.507592271192  0.505531161605  0.506943985419  0.507953464094  0.507209246484  0.50836195354  0.506921365661  0.506405825569  0.508287617335  0.509447554732  0.505750475408  0.50635358237  0.506438028165  0.505872449439  0.506284205599  0.50746769339  0.506478053391  0.506537269224  0.505265891933  0.509570824121  0.506658867821  0.504759309556  0.505462069991  0.506701951403  0.507655437685  0.504426496733  0.506285688288  0.506913777687  0.506787350626  0.508040231119  0.508768171624  0.506834919227  0.505692673738  0.505917312478  0.504837947056  0.504811636511  0.505929992554  0.505589631541  0.507810392807  0.508550123571  0.507878596082  0.506569151133  0.505568916712
 1.52255269795e-11  3.97784771145e-12  1.7454487221e-12  1.01981859587e-12  6.64668784585e-13  4.6728255711e-13  3.52171364648e-13  2.60634834938e-13  1.82453560458e-13  1.24358714047e-13  1.030370725e-13  6.26841091916e-14  4.62547103547e-14  4.38236129657e-14  3.88099284338e-14  5.03066733097e-14  2.49419208404e-14  2.41701465757e-14  1.70991260442e-14  1.31620285242e-14 -3.39785807699e-15 -2.10365602092e-15  1.36179554285e-14  2.83780796875e-14  1.7033192974e-14  9.74843082478e-15  1.95527288214e-14 -1.25155343672e-14  1.99276249499e-14 -1.41627912599e-14 -4.13723334333e-15  9.0981313918e-16  6.05317830064e-15  6.96228083186e-15  1.65782264635e-14  9.59834748935e-15  3.58068186122e-15  1.78884782458e-15  1.13386674051e-14 -9.09626283975e-15  1.81784732225e-14  2.55431767529e-14  8.44649929281e-15 -2.32250334627e-15 -1.30680001535e-14  6.48388451786e-16 -2.63253689746e-15 -3.44155298872e-15 -5.80682035504e-15 -8.87062088443e-16  8.81161569735e-15  3.82820235757e-15  2.2770991857e-14  2.60586747819e-14  1.67776601818e-15  2.71734506685e-15 -1.72962362629e-15 -4.56564166375e-16 -5.01190290276e-16  1.11089856041e-14  9.00360048133e-16  3.54520420868e-15 -5.86067330649e-15  3.96145155626e-15  8.91297329462e-15  1.77297135466e-14 -3.07573428859e-15 -1.49913339297e-15 -7.11860389616e-15  3.88454888587e-15  2.15797344668e-14  5.97075830077e-15  6.95395374641e-15  1.24405752899e-14  5.04106139313e-15 -2.60815247366e-15  4.92716207059e-15  7.01440907706e-15  4.10094855856e-15  3.02501797309e-16 -7.78112888215e-15 -1.71813366314e-14  3.1182669919e-15 -1.39966848897e-14  1.38241310686e-14 -7.28809810606e-15 -5.34091872886e-15  1.99357578995e-15 -4.48586159275e-15 -3.76531398822e-15  1.62159100104e-14  2.31762778641e-14  8.68807625602e-16  1.659351319e-14  7.4165563888e-15  1.13263389402e-14  1.91299162806e-14  3.31461705771e-14  3.01279553122e-14  1.77301699304e-14  1.13034448038e-14  1.22110109768e-14  2.06327089127e-14  1.75585983983e-14  3.60762949049e-14  3.5013478955e-14  4.82017090185e-14  7.25887715881e-14  6.57228781991e-14  8.20026948318e-14  1.02559019395e-13  1.63110569167e-13  1.9245954784e-13  2.57232727706e-13  3.55012849524e-13  4.73604939351e-13  6.64342068395e-13  1.02388680603e-12  1.73329346753e-12  3.9274377052e-12
 3.97784771145e-12  1.52666178765e-11  3.98210212023e-12  1.74536697883e-12  1.01753835316e-12  6.6880298509e-13  4.92857132663e-13  3.50701833044e-13  2.60474976332e-13  2.05921869024e-13  1.45533468704e-13  1.13001717404e-13  9.39461497397e-14  5.49112195283e-14  4.80713796365e-14  4.82399459574e-14  3.17671115992e-14  2.99707292081e-14  3.587204313e-14  2.71170298929e-14  1.57564340049e-14  2.27161965581e-14  3.95601596212e-14  3.63515392543e-14  1.80925203141e-14  5.89973960997e-15  1.81511077171e-14  2.85688934205e-15 -1.89480222014e-15 -1.12198522758e-14 -6.58971189997e-15 -4.95920288289e-15  4.46085547303e-15  5.67315790179e-15  7.0114867457e-16  4.8446546177e-16  4.23138207779e-15  1.17823495608e-14  1.06883530977e-14  9.69196224688e-15  1.88150241844e-14  1.80960195929e-14  1.1115509235e-15  1.04337734092e-15 -8.16437951876e-15  1.67871099231e-14  5.18694926885e-15 -1.02354545906e-14 -1.01267889251e-14 -9.20992173227e-15  4.73976888087e-15  1.35823384049e-14  1.41560966752e-14 -2.55885205192e-15 -9.6070249809e-15 -1.72870746337e-14 -4.37167205467e-15 -7.02118108546e-15 -6.71488589401e-15 -1.6241884777e-14 -4.52924948812e-17 -4.90532602446e-15 -1.39631635842e-14  2.06586252465e-15  1.95460500284e-14 -3.10478749061e-15  7.790999119e-15  2.01362223447e-14  1.66811993212e-14 -5.11505795269e-15  3.15195143963e-14  3.19643224397e-16 -6.41493385549e-15  2.44357059878e-14 -1.55379158989e-15  2.21173377868e-14  5.95337210239e-15  2.30602312853e-15  1.06226862866e-14  9.40325317649e-15  1.06821961471e-16 -7.296658916e-15  2.87112731769e-15  2.88729274551e-14 -8.05100339995e-15  1.8090202426e-15  1.20225973538e-14  2.9833563072e-14  2.19306920715e-14  1.74232183171e-14  1.46171457236e-14  8.1585998441e-15  1.28901399586e-14  1.4704423e-14  4.03391484348e-14  2.02224522933e-14  1.11781809587e-14  7.69270177438e-15  1.79115806845e-14  4.37885597002e-15  2.51401722437e-14  2.3210903245e-14  6.04955907347e-15  2.42682075313e-14  4.35747314348e-14  3.60410101985e-14  4.22380597164e-14  4.85140760332e-14  3.7717222221e-14  5.39310002675e-14  7.67580725124e-14  1.07087689287e-13  1.52089367871e-13  2.03463796787e-13  2.45120672172e-13  3.47102333299e-13  4.81357652807e-13  6.85685820175e-13  1.02685491047e-12  1.7358531686e-12
 1.7454487221e-12  3.98210212023e-12  1.52623035551e-11  3.96110721146e-12  1.73587392329e-12  1.0236187472e-12  6.8767413989e-13  4.76812962478e-13  3.46023577296e-13  2.50534178595e-13  1.85734162013e-13  1.46529024771e-13  1.18831184487e-13  1.00134835028e-13  6.81970946646e-14  5.19852952342e-14  3.93276876819e-14  3.82952863028e-14  3.4245049636e-14  8.16408972756e-15  3.1291083238e-14  2.93310450426e-14  3.01384146829e-15  3.22538689561e-14  3.31099606954e-14  6.45911614449e-15  1.2388115807e-14  3.74937430296e-15  2.93922622121e-14  2.08054146072e-14  8.07636778053e-15  1.04796787973e-14  1.34758484941e-14  1.38519543335e-14  1.54355584982e-14  1.42761079502e-14  2.43401843839e-14  1.8817229224e-14  8.21948478878e-15  1.20022132713e-15 -1.42541871994e-14  8.78628511502e-15  1.88353791603e-15  1.5478113503e-14  3.64189417787e-15 -3.44834004766e-15  1.60459297007e-14 -5.87411383787e-17 -1.63279962614e-14  1.15406492629e-15  1.11188425549e-14  6.71994048167e-16  1.07534531963e-14 -3.84048366779e-15 -1.51664559033e-15 -1.64393112002e-16  4.06535548745e-15 -3.85814519384e-15 -1.16980927484e-14 -3.00984888499e-15  1.76197537091e-14 -2.38471804075e-15  1.04678973905e-14 -2.74188581241e-16  3.10218744364e-15  1.27477672804e-14 -3.60476177952e-15  5.56041411476e-15  1.95857044687e-15  2.96857847387e-15  2.20280167794e-14 -1.15675805076e-14  3.1340060995e-15 -5.14222326807e-15  1.35556276541e-14  3.16941571321e-15 -8.31280054757e-15 -5.372672844e-15  3.45786970088e-15 -1.61586389697e-14  1.16228535248e-15  1.23680463727e-14  8.8772490414e-15 -2.6697423921e-15  4.58772330145e-15  1.7696492673e-14 -5.91817080575e-15  3.92400338819e-15  2.09192340671e-14  1.16819682211e-14  1.96119222018e-15  1.1374527529e-15 -2.56273517216e-15 -1.67763110158e-14  1.05854831573e-14  3.32245058774e-14  9.12812961158e-15 -6.95696665386e-16 -4.95146451229e-15 -6.3991302802e-16  1.31623668766e-14  3.15554063411e-16  1.63380783961e-14  2.94314683359e-14  2.35474549986e-14  2.77855680539e-14  2.96185660645e-14  4.36427584697e-14  4.19525453718e-14  5.51521730773e-14  8.00742659084e-14  7.32802488849e-14  1.05908303157e-13  1.34135238523e-13  1.6408164056e-13  2.58068347769e-13  3.56087524932e-13  4.70300249565e-13  6.51298554176e-13  1.02072994325e-12
 1.01981859587e-12  1.74536697883e-12  3.96110721146e-12  1.51839088454e-11  3.93562113553e-12  1.75852595615e-12  1.03327019402e-12  6.69037424819e-13  4.86895000357e-13  3.3731683419e-13  2.43985362184e-13  1.93038614912e-13  1.53772017353e-13  1.10961629076e-13  9.05829906846e-14  5.42418972333e-14  5.8633672365e-14  4.90490715486e-14  5.91249808006e-14  3.93429934898e-14  3.91792237226e-14  1.73855197482e-14  6.37473847644e-15  7.74543339483e-16  3.15377406072e-14  6.42750516923e-15  4.41372186045e-15  1.99840187719e-15  7.19913473497e-15  4.26807477073e-16 -6.42997563444e-15  9.38531717786e-15 -2.6096840247e-15  8.09966127893e-15  9.40542376626e-15  1.59960447954e-14  2.21804842884e-14  1.9590158057e-14  1.02586577373e-14  8.21442410252e-15 -4.99124442932e-15  1.94425890907e-15 -6.22035414191e-15  1.01498386495e-14  8.99322140719e-15 -6.35865924413e-15  1.33930092288e-14  8.97580960754e-15  1.38704896244e-14  1.88892532938e-14  1.24473345973e-14 -4.22040539335e-15 -3.41604211193e-15 -6.9817195568e-15  2.18733378224e-15  2.21169379483e-14  5.20653366827e-15  4.10439440411e-15 -1.02829344296e-15  5.86662858188e-15  1.52567191538e-14  2.05598557608e-15  2.25617126137e-14  6.67259908468e-15  1.66442254295e-14  6.51412558266e-15 -2.13319279867e-15  2.86566388074e-15  1.19430120628e-14 -1.93307121653e-14  1.6569875496e-14  3.23283688849e-15  7.03655910997e-15 -1.30651512312e-14  1.93212240975e-14  7.96304405685e-15  1.20732955913e-14  8.58671547574e-15  1.35388342659e-14 -1.25350275934e-14 -5.41842873496e-15 -5.10018548618e-15 -8.43171200251e-15  5.16874995303e-15  8.64865755077e-15 -4.41687258189e-15  1.49509737877e-15 -1.37451836803e-14 -1.22949269797e-14  7.86306498304e-15  1.21395417863e-14  1.85499942363e-14 -3.23808547558e-15  5.62574430298e-15  1.48177876912e-14  9.24793836305e-15  2.58653955932e-16  2.45028509708e-14  4.77330670267e-15  1.52197145466e-15  1.74394509875e-14 -5.82931519999e-16  1.68648273339e-14  1.96605233746e-14  1.10527802741e-14  3.93137995957e-14  2.7404642195e-14  3.81426604315e-14  3.17989432451e-14  5.03658892565e-14  6.41160016739e-14  8.19694001628e-14  9.51276124394e-14  1.19952699786e-13  1.3858894582e-13  2.03869071732e-13  2.53405017514e-13  3.46217703703e-13  4.69827262626e-13  6.76080245857e-13
 6.64668784585e-13  1.01753835316e-12  1.73587392329e-12  3.93562113553e-12  1.52039280494e-11  3.97499057562e-12  1.74543660381e-12  1.03165386677e-12  6.8710725893e-13  4.67619054609e-13  3.33034389898e-13  2.53974470729e-13  2.08397054486e-13  1.52718946796e-13  1.29362955306e-13  8.73987526491e-14  8.66807171476e-14  6.29892810545e-14  5.69186381906e-14  4.83892904772e-14  5.69901659821e-14  3.48549119669e-14  3.46705468824e-14  1.41130662015e-14  1.33158540892e-14  3.07373203031e-14  2.71478088705e-14  9.7891965375e-15  3.12933770489e-14  2.52138642612e-14  3.2014942491e-15  1.25429298346e-14  2.07436577882e-14  2.00093710088e-14  2.22854271844e-14  1.65281777547e-14  8.3301568962e-15  2.29106235787e-14  1.8417902739e-14 -8.41251855698e-15  3.15390465562e-16 -8.55269751024e-15  1.29071852737e-15  1.52210801682e-14  6.51570849701e-15  4.03015938739e-15  2.14874331632e-14  6.1550397144e-16 -2.53485253183e-15  1.30778846462e-14 -4.22972209178e-15  6.64081725038e-15  1.0109774741e-14  3.14058130064e-16  1.05792944426e-14  3.70493128582e-15  4.71751870935e-15  1.75448489016e-14  1.37888752861e-14  2.2456063928e-14  9.91514602395e-15  2.45331477471e-15  2.71018924787e-14  1.79556625591e-14  2.24401454773e-14  2.37693255664e-14 -4.78148512806e-15 -1.19151972225e-14 -3.31782541918e-15 -1.29956244e-14  1.59063226242e-14 -3.63018801035e-15 -7.19656370381e-15 -8.49051423354e-15 -1.87494853576e-14 -5.5117650723e-15 -7.47119464892e-15  1.49151501064e-14  6.44115919864e-15 -5.87712310814e-15 -2.79034232217e-14 -1.60150471624e-14 -1.80089426237e-15 -2.36661321731e-15 -6.33451454436e-15 -6.23959443164e-15  1.50965324057e-15 -4.46474216248e-15  1.08506984186e-14 -3.66242326136e-15 -1.18497891657e-14  4.26029432602e-16  8.23471480892e-15  9.12766761838e-15  1.48600608477e-14  4.32956082174e-15  1.66965494263e-14  7.84870596484e-15  1.25288194799e-14  1.36294502937e-14  6.68532525003e-15  1.29919740203e-14  1.91222685108e-14  2.06227323602e-14  2.08002963952e-14  2.73184273536e-14  2.23595913208e-14  3.71409438575e-14  2.29549134032e-14  2.49755230678e-14  5.57752382924e-14  5.34454545318e-14  7.19857994756e-14  9.1560055564e-14  1.02232381188e-13  1.46607387134e-13  2.08900698647e-13  2.64991137483e-13  3.37480491839e-13  4.62868280832e-13
 4.6728255711e-13  6.6880298509e-13  1.0236187472e-12  1.75852595615e-12  3.97499057562e-12  1.52149106461e-11  3.96793848657e-12  1.75544402756e-12  1.02706046212e-12  6.75598670734e-13  4.60865525011e-13  3.53156899639e-13  2.62593539105e-13  2.09459775981e-13  1.523118841e-13  1.35182963884e-13  9.58322660643e-14  7.26440235049e-14  7.59983985988e-14  5.11170240614e-14  3.97604967349e-14  4.36348132432e-14  1.85652847054e-14  2.81174383066e-14  6.4736818448e-15  8.71079059847e-15  1.93324017403e-14  1.35733015139e-14  1.18474922054e-14  5.83621877478e-15  1.03140342346e-14  4.78156817454e-15  3.17180843822e-14  3.13668311915e-14  1.95052891811e-14  3.72030966175e-15  3.12855852088e-15  2.68356148815e-14  7.2020286101e-15 -1.71836606777e-14  1.16551216834e-14  1.35914024233e-14 -2.44580810333e-16  6.13844102044e-15 -1.06678533797e-15  6.12718617213e-15  1.91630681097e-15  2.49249238779e-15  9.66497161747e-15  2.02210584004e-14  1.42266077902e-14 -7.78727100597e-16  6.60912375092e-15  2.06978464399e-14 -8.93124314276e-15 -2.55024552677e-15  1.59529040416e-14  6.4030735724e-15 -7.13919766128e-15  8.27917227116e-16  1.01525765071e-14  3.91993102898e-15  2.61525229485e-14  1.50219729032e-14 -4.99338383377e-16  1.7872165114e-14  2.11290814568e-17  6.78650017847e-15 -9.96971386792e-16  1.07794004371e-14  1.38010734721e-14 -3.36854913051e-15 -1.25874935397e-15  6.90686670264e-15 -2.71437389643e-15  3.1849796318e-15 -4.31763190596e-15  1.4471275269e-14 -3.91109887483e-15 -1.5493718107e-14 -1.27874180935e-14  2.00593786343e-15  5.71043078013e-15  4.01559118806e-15  1.65048747618e-14  1.29533490281e-14  5.43718682623e-15 -5.039607701e-16  2.63174462667e-15  5.8012740215e-15  3.21301366635e-16  6.24427260911e-15  5.17689223968e-15  9.84291717705e-15  1.27041106744e-14 -6.54197115681e-16  1.2556153272e-14 -6.24301702824e-16  2.05628789558e-14  1.92248796162e-14  1.16216972198e-14  1.06638513323e-14  1.50840223081e-14  1.55305614708e-14 -1.7398304259e-14  1.90558937941e-15 -1.93345256141e-15  2.88681127632e-14  1.516780018e-14  4.3478433255e-14  3.94033124843e-14  6.7422731191e-14  6.29172714916e-14  7.282616277e-14  9.41237300491e-14  1.21194592614e-13  1.61294841276e-13  2.11795127361e-13  2.5238213609e-13  3.18542338813e-13
 3.52171364648e-13  4.92857132663e-13  6.8767413989e-13  1.03327019402e-12  1.74543660381e-12  3.96793848657e-12  1.52098198148e-11  3.95497703612e-12  1.75657672153e-12  1.00904479371e-12  6.63885657102e-13  4.69174940488e-13  3.5679077719e-13  2.70298851725e-13  1.83730196507e-13  1.31040939224e-13  1.21344741011e-13  8.75936322854e-14  5.83035741552e-14  5.41044018104e-14  4.60128201495e-14  4.34917848083e-14  2.42384488773e-14  4.38527350167e-14  4.92649203396e-14  2.63985420678e-14  1.03273114516e-14  1.92726121517e-14  1.50734609532e-14  9.62358397291e-15  1.12119972364e-14  1.1577293909e-14  2.54593025789e-14  2.04096292665e-14  1.89061600239e-14  8.74743662014e-15  2.13279214747e-14  1.04138462451e-14 -2.20482802895e-15  1.6656731015e-14  1.33138997373e-17 -1.52020613638e-15  1.42422619501e-14  2.31290417245e-14  9.47696380908e-15  9.93624827096e-15  9.63006397632e-15  1.46962650528e-14  3.88155516465e-15  6.32338241433e-16  1.1482973165e-15  1.46897667972e-14  1.20573255552e-14  2.35338665222e-15  1.2579060371e-14  3.40255952978e-15 -1.42425111647e-14 -3.35001071817e-15  4.19261000733e-15 -8.21365804685e-15  8.45166218149e-15 -4.05720973387e-15  6.06700679711e-17  5.80297093236e-15 -2.55958654124e-15  8.86411383817e-15 -6.0335909849e-15 -8.11607481052e-15 -4.72449080686e-15  1.72747701433e-14  1.72463957033e-15  4.17677151076e-15  3.57359391337e-15 -6.59714345521e-15 -4.40443966144e-15  3.85906153923e-15  1.03591394772e-14  3.95917569195e-14 -2.00912744881e-15 -5.95784810547e-15  2.69065462864e-15 -7.09301109234e-15  8.75836863756e-16 -3.84667784726e-15 -3.79675559433e-15 -2.53855530356e-15  9.64399106877e-15 -6.53288262633e-15 -4.84989451529e-15  7.34569564774e-15 -3.75393487747e-15 -1.7568241192e-14 -1.00251441432e-15  9.55725699987e-15 -2.28731347875e-15  1.89066714998e-14  2.32779768101e-15  7.12161692062e-15  1.39828067485e-14  2.09288979357e-14  8.95601897236e-15  1.43116289081e-14  7.79599876881e-15  1.33933603261e-14  1.42873183264e-14  7.4777104213e-15  5.11580142955e-15  2.42602313514e-14  3.2341229818e-14  2.86560262627e-14  4.67565524271e-14  3.75125349586e-14  2.94710859318e-14  4.6991791024e-14  5.63218315417e-14  8.35465427941e-14  1.267503543e-13  1.566783002e-13  1.80301085884e-13  2.52580686408e-13
 2.60634834938e-13  3.50701833044e-13  4.76812962478e-13  6.69037424819e-13  1.03165386677e-12  1.75544402756e-12  3.95497703612e-12  1.5226690489e-11  3.96301752776e-12  1.75264097722e-12  1.01372862454e-12  6.55517437083e-13  4.69837159371e-13  3.38628929829e-13  2.49156963731e-13  1.71150262378e-13  1.46994619985e-13  1.12227754403e-13  9.3651989407e-14  6.63544271207e-14  6.85019406064e-14  3.89788244764e-14  3.69244936326e-14  3.74864624065e-14  2.91011862642e-14  1.85674529083e-14  8.89145220843e-16  2.39801950206e-14  2.477019477e-14  1.72885592068e-14  1.00137586135e-14 -7.71227199079e-15  2.06306107585e-14  2.03217377413e-14  8.20615481644e-15  1.44897882228e-14  6.97416041936e-15  1.58629990644e-14  7.17491706276e-15  8.43903413964e-15 -9.3223466379e-15 -2.68761221642e-15 -8.8144587359e-15  1.88332845173e-14 -2.75821592506e-15  7.22939253239e-15 -2.01999228828e-15 -1.55757463727e-14  2.30853009285e-15  1.43909110441e-14  1.1626269399e-14  1.23953840125e-14  1.04343941068e-14  1.4196735249e-14  9.91338235715e-15 -5.78066274377e-15  1.88455186483e-15 -6.20946796105e-15 -1.89762505896e-15 -5.19894855811e-15 -2.70143049216e-15  1.98281984714e-15  1.88150072448e-14  1.32157742272e-16  4.83998834943e-15  1.20131621294e-15 -1.89126700989e-14 -1.72676020506e-14 -1.48991248675e-15  2.32140603646e-16  8.6975891265e-15  2.59115434438e-15 -4.40194919032e-15  7.8222513366e-15  9.09789347395e-15  1.89519317114e-14  3.47874072432e-15  3.59510555967e-14 -4.71933669788e-15 -6.8399170844e-16 -2.12909274046e-15  1.18787991619e-14  1.74041668441e-14  7.01174463508e-15  2.01044070317e-14  2.71380969324e-14  2.90256271969e-14  2.39558208389e-15  1.21445826052e-14  6.06998399485e-15  3.24883668839e-14  1.01831736684e-14  5.83787585339e-15  2.14999870005e-14  2.15527746688e-15 -7.09626998887e-15  8.76527211271e-15  1.3891536003e-14  1.08577210178e-14  4.22700252818e-15  5.5071569854e-15  7.62567413336e-16  1.87426377927e-14  1.97000147364e-14  2.84089872374e-14  2.15561022274e-14  1.67653423895e-14  6.20149484981e-15  3.37939151606e-14  2.23926972046e-14  3.55923591221e-14  1.86166573801e-14  3.15059269374e-14  4.56881680561e-14  3.30982201376e-14  6.33341128982e-14  9.39627445676e-14  1.07865476925e-13  1.41625458751e-13  1.85568224638e-13
 1.82453560458e-13  2.60474976332e-13  3.46023577296e-13  4.86895000357e-13  6.8710725893e-13  1.02706046212e-12  1.75657672153e-12  3.96301752776e-12  1.52453098899e-11  3.9652391528e-12  1.74606231645e-12  1.04061489886e-12  6.76042613757e-13  4.68906874368e-13  3.4486271421e-13  2.31588456933e-13  1.99400429449e-13  1.45469299682e-13  1.05040170713e-13  8.85581496387e-14  7.64727613793e-14  4.75540927182e-14  7.00189020845e-14  4.57409216477e-14  3.47683987806e-14  1.3464282177e-14  1.36469991055e-14  1.28810081878e-14  1.63573713461e-14  1.5802217696e-14  1.62209900643e-14 -6.76878509038e-15  6.78675519291e-15  2.34192202231e-14  3.796048696e-15 -5.85356184673e-15  2.94303037362e-15 -3.68262715885e-15  1.3880365302e-14  6.23470806303e-15  4.90915399044e-15  1.66291933853e-14  1.64544374933e-14 -1.05954336927e-14 -1.19378690765e-14 -2.23162245798e-15  2.17132620115e-15  8.10095561173e-16  4.68706268413e-15  8.87816160726e-16  1.30631005579e-14  8.50094572247e-16  4.0381425267e-15 -8.44283897569e-15  1.5039186904e-14 -5.15207284852e-15  1.21866126224e-14 -1.25708633121e-14  5.2878248001e-15  2.92766990771e-15  1.22665308826e-14  1.34501889413e-14  2.28630416973e-14  1.36304907049e-14 -4.74620219219e-15  7.65491719366e-15 -2.22944920499e-15 -1.41920111563e-15  1.81147858058e-15  2.73100019933e-14  1.43707760256e-14  2.03084518243e-15  1.2375039207e-14  9.94460137962e-15  1.74901780821e-14  2.19696695363e-14 -8.80943820187e-16  1.39177836699e-14 -5.83433058896e-15 -1.05206273127e-15  5.41221673493e-15  9.07068883967e-15  6.31452285994e-15 -1.58289131159e-14  2.44573618078e-15  3.54978107389e-15  7.27073010958e-15  4.44066313608e-15 -4.14265353336e-15  1.0003681022e-15 -1.51588272414e-15  9.93269879154e-15 -8.84579345909e-16 -5.89596715885e-16  1.14347559888e-14  4.82351457814e-15 -6.02247706108e-15  7.25944927056e-15  1.60354728345e-14  2.18875856075e-15 -1.02834612541e-15  8.18704298942e-15  2.52281702631e-14  1.83855223964e-14  1.6566771328e-14  1.81427810536e-14  7.72793558691e-15  5.4090263222e-15  1.56802949289e-14  1.70449584978e-14  2.154375542e-14  3.42257798585e-14  4.2561076242e-14  5.33427626069e-14  5.24730687158e-14  7.10953091503e-14  9.17200954301e-14  8.65955231933e-14  1.10844503795e-13  1.54958810873e-13
 1.24358714047e-13  2.05921869024e-13  2.50534178595e-13  3.3731683419e-13  4.67619054609e-13  6.75598670734e-13  1.00904479371e-12  1.75264097722e-12  3.9652391528e-12  1.5255283829e-11  3.96489705816e-12  1.76167473296e-12  1.02406415139e-12  6.66963832353e-13  4.65567188434e-13  3.27148365095e-13  2.71704873128e-13  1.95884047986e-13  1.48939068788e-13  9.0611619079e-14  8.6680291248e-14  7.05047564075e-14  6.54823425224e-14  5.43909694621e-14  4.37249938768e-14  2.88185493764e-14  4.68233264885e-14  4.05278628798e-14  1.17287801451e-14  1.78266083359e-14  2.08586070774e-14  1.92622907349e-14  2.0240327877e-14  1.37677694357e-14  1.05553321966e-14 -5.80830256372e-15  4.78890802769e-15  1.75043652603e-14  1.77733643548e-15 -2.1633752195e-15 -4.17314917363e-15  5.13488550495e-15  5.88327648463e-15 -1.66230826802e-14 -1.92888819584e-14 -8.98533803783e-15  1.96431628495e-15 -5.74897701394e-15 -1.03137825343e-14  2.41343304643e-15  1.96606810944e-14  1.60556549119e-14 -1.89564536384e-16  5.69889178665e-15 -3.20286997542e-15  2.165479415e-14  1.1209476217e-14  1.66101324891e-15 -1.20550348118e-14 -6.37408169412e-15 -1.56966853467e-14 -1.89003404617e-14  6.05768101819e-15 -1.37887359576e-15  3.35833095936e-15 -1.85079109632e-15  5.60034335022e-16 -8.33839356573e-15 -4.18624722254e-15  1.54599378549e-14 -3.96897948202e-15  4.95176961624e-15 -4.05312612725e-15  6.06516189524e-15  7.07505658664e-15  1.49878196183e-14  5.64866585222e-15 -1.12782691721e-14 -1.27246427856e-14  8.33350127691e-15  3.38997849726e-15 -8.129195332e-15 -1.13675580158e-15 -5.08033384599e-15  1.76940114427e-14  1.59152531566e-14  8.92076486925e-15  1.29866782655e-14 -7.69608437029e-16  1.31466950986e-14  1.78467463604e-14  1.59984164406e-14  2.70125466832e-15  2.01017823012e-14  4.37839278064e-16 -1.33555954179e-14 -1.4215787079e-14 -5.32709023625e-15  7.89660482829e-15 -9.4854640819e-15 -1.10997081171e-14 -3.49185668091e-15  1.33843665639e-14  1.18485489505e-14  9.72090702435e-15  1.37905447375e-14 -6.72229520973e-15  2.24219441145e-15 -7.34518127363e-15  1.40952995314e-14  2.10961947977e-14  4.01154531229e-14  2.94952493059e-14  2.31759683717e-14  3.63008911755e-14  4.36532563805e-14  5.58990973422e-14  7.01678869631e-14  8.42415215626e-14  1.03698808239e-13
 1.030370725e-13  1.45533468704e-13  1.85734162013e-13  2.43985362184e-13  3.33034389898e-13  4.60865525011e-13  6.63885657102e-13  1.01372862454e-12  1.74606231645e-12  3.96489705816e-12  1.51887158719e-11  3.9698254237e-12  1.7564431872e-12  1.01202192196e-12  6.7414538429e-13  4.63003360805e-13  3.5103905215e-13  2.43784798279e-13  1.97504656082e-13  1.37423591473e-13  1.23982685714e-13  9.15702520459e-14  8.61010853551e-14  5.86370760319e-14  5.18243262312e-14  4.54556273512e-14  3.9836848182e-14  2.07560710984e-14  3.98453027236e-14  1.42104049812e-14  2.44368702129e-14  1.22155047788e-14  1.28958309651e-14  2.15251486321e-14  9.38767387557e-15  2.50506894832e-15 -5.87645167901e-15 -1.09557383136e-15  5.20733163172e-15  1.39392792351e-14  1.49506949206e-14  3.46807478352e-15 -7.34845461332e-15 -1.49190877878e-14 -4.88418753734e-16  3.95165928704e-15  4.36650739219e-16  9.46789857374e-16 -3.3802908579e-15  2.91319945277e-15 -7.31803275284e-15  1.16949595882e-14  2.60086291385e-14  1.53650129489e-14  1.52435541657e-14  7.91129836419e-15  3.56086717294e-15  9.36970844843e-15  1.64015987343e-15  3.74734093626e-15 -6.47403280783e-15 -7.71308731119e-15  1.0516304523e-14 -2.29030278733e-15 -1.38259587361e-14  1.04463849039e-14 -2.93758963086e-15  4.49778035426e-15  8.89644952286e-15  1.29177620769e-14 -4.04798755353e-15  3.19961705415e-15  1.74824091932e-14 -1.21880671953e-15  1.14437709222e-15  6.00073894321e-15  1.53395624361e-14 -1.42322348807e-15 -1.65418032169e-14 -3.6815052206e-15  6.60820755989e-15 -4.41055860528e-15 -1.20015374112e-14  7.05868037769e-15  3.86319159047e-15  8.35135012344e-15 -1.73156617412e-15  1.51997742478e-14  3.23834780919e-15  1.68288664014e-14  1.17322349231e-14 -1.85237535938e-15 -1.04995233893e-14  9.20315141561e-15 -7.29614913336e-15  7.57424650164e-15  1.22047449711e-14 -1.07551384354e-14  1.29522510441e-14 -6.33052238729e-16 -1.19319386962e-15  3.81116873059e-15  1.15531136131e-14  1.10718389252e-14  1.04883509751e-14  1.93190286383e-14  9.40436408166e-15  1.55654287329e-14  8.05451397147e-15  1.39178930492e-14  2.45912227102e-15  1.42107303313e-14  7.12576530361e-15  5.83135660575e-15  2.72109534592e-14  4.42760948036e-14  4.26427020874e-14  5.0424594333e-14  8.32567502882e-14  8.16894943743e-14
 6.26841091916e-14  1.13001717404e-13  1.46529024771e-13  1.93038614912e-13  2.53974470729e-13  3.53156899639e-13  4.69174940488e-13  6.55517437083e-13  1.04061489886e-12  1.76167473296e-12  3.9698254237e-12  1.52393562187e-11  3.96853014096e-12  1.72767397672e-12  9.94724446888e-13  6.63480488869e-13  4.64551962193e-13  3.40972373742e-13  2.60242455791e-13  2.00536391876e-13  1.54110627229e-13  1.08474128613e-13  1.11583273774e-13  8.8140830584e-14  6.64986881345e-14  3.47455308063e-14  5.17907174262e-14  2.37382202804e-14  1.10925129681e-14  1.63291551096e-14  5.15415678326e-15 -6.67961172846e-15  1.45877468755e-14  2.69496924286e-14  1.97722622287e-14  1.38756183406e-14  2.0366500006e-14 -1.24546259853e-14 -1.2132212795e-14 -1.71831558706e-15  1.07035510992e-14  8.52873176473e-15  5.98983868425e-15 -1.55030507106e-14 -6.35065385653e-15 -1.88163235528e-14  1.27631964146e-14  5.1419577916e-15 -1.52780170967e-15  1.41459006924e-14 -9.67674473458e-15  1.97227452832e-14  1.07570094362e-14  1.2243699374e-15  2.56021262459e-14  9.02223785634e-16 -8.80325836284e-16 -5.27383735081e-15 -6.37862534804e-15 -1.27484140396e-14 -9.46689416665e-15 -1.02638627903e-15  1.34939238602e-15 -5.29135727591e-15  1.04761496133e-14  8.5552842902e-15 -9.77675696332e-15 -1.52788231535e-15 -1.14502424358e-14  1.6487029697e-15  3.90741870928e-15  3.31759761305e-16  1.44690772611e-14  1.16625648571e-14 -2.22392849303e-15  1.51434107593e-14  1.84824574461e-14  2.30406985259e-14 -7.25176141259e-16  1.37333880595e-14 -2.72136746917e-15  1.87719408621e-15  8.60527363816e-15 -4.86321592946e-15  5.15884465744e-15  3.89262586686e-15  1.09891286355e-14  3.29588145577e-14 -1.13730136108e-15  2.55166237114e-15  1.53048043768e-14  1.77351338879e-14  4.96189964333e-15  2.70899514286e-14 -7.94793029505e-15  3.1330259075e-15  6.31698224741e-15 -1.27584963868e-14  3.44763949966e-15 -3.04169517414e-16 -1.52267047967e-15  5.72297900463e-15  1.59708219861e-14  7.94291594939e-15 -5.55580500054e-15  1.5518621455e-14  4.7060840828e-15  1.14029324994e-14  2.39094501306e-15  6.24769733814e-15 -7.50883168407e-16  1.69003347479e-14  1.72265559189e-14  1.3073520143e-14  1.09356035351e-14  3.83601611925e-14  4.94297210682e-14  6.29151193696e-14  7.34462111591e-14  6.51046258145e-14
 4.62547103547e-14  9.39461497397e-14  1.18831184487e-13  1.53772017353e-13  2.08397054486e-13  2.62593539105e-13  3.5679077719e-13  4.69837159371e-13  6.76042613757e-13  1.02406415139e-12  1.7564431872e-12  3.96853014096e-12  1.52164730277e-11  3.96121259494e-12  1.7348530486e-12  1.01463409227e-12  6.82983350325e-13  4.76153965464e-13  3.55831472289e-13  2.6836360658e-13  1.82447035976e-13  1.3603682323e-13  1.13430310064e-13  9.50776512236e-14  6.69179431431e-14  3.8885772188e-14  4.89113211265e-14  2.5924423575e-14  1.46281768908e-14  2.80006853571e-14  1.89190846839e-14  1.38527771019e-14 -3.96233545648e-15  1.91716255533e-14  1.76324546664e-14  1.6030890697e-14 -9.91543087244e-15 -2.35129502583e-16 -2.61205516851e-15  1.02398424673e-14 -7.80884964951e-15  1.32581158558e-14  3.96269154334e-15 -6.23326942367e-15  3.94346703114e-15 -9.90805808421e-15 -1.64140779139e-15 -9.04551524791e-17  1.28175484503e-14  3.89965712002e-15 -3.34285447372e-16  1.70237275009e-14  7.47358003719e-15  2.27576315578e-15 -2.805694471e-15  1.77251567389e-14  8.17718950997e-15 -7.19800172001e-15  8.15406448521e-16  8.03680864822e-15  6.78810535508e-15 -9.74482755577e-15 -1.18347063938e-15 -2.5779630832e-15  1.09563486135e-14  6.78103866395e-15  1.27277974061e-14 -1.65678921341e-16  8.87991856817e-15 -5.17870711053e-15  1.84696825112e-14  1.34452012963e-14  9.32209463257e-15  4.75784876955e-15 -7.35383159448e-15  1.77835952419e-15  1.73490358629e-15 -1.80741688011e-14 -1.74436391188e-14 -7.26989789661e-15 -5.04155454147e-15  7.30321542995e-15  8.09824286922e-15  8.58098755635e-15  3.60130492384e-15  6.87360256514e-15  8.06070053681e-15  6.52904225893e-15 -2.40702482899e-14  5.33513465206e-15  1.96480890601e-14  1.45460771228e-14 -2.11157368151e-15  2.04295312616e-14  1.28239105747e-14  9.24304914861e-15  7.45946887747e-15 -2.47199124752e-15  1.71297225801e-14  1.96851169505e-14 -3.34053632841e-16  7.11950830176e-15  8.68345359237e-15  2.23542340149e-15  1.41362863493e-15  2.82985745752e-14 -2.74245573167e-15 -7.22680905875e-15 -7.91303769371e-16  9.30712905362e-15  3.12736837638e-15  2.85299931939e-14  2.08445051398e-14  1.11304437361e-14  9.95815616907e-15  1.52524710629e-14  2.60650330108e-14  5.14039465526e-14  5.47606556979e-14  6.95135544236e-14
 4.38236129657e-14  5.49112195283e-14  1.00134835028e-13  1.10961629076e-13  1.52718946796e-13  2.09459775981e-13  2.70298851725e-13  3.38628929829e-13  4.68906874368e-13  6.66963832353e-13  1.01202192196e-12  1.72767397672e-12  3.96121259494e-12  1.52128079985e-11  3.92847215051e-12  1.73374504162e-12  1.00448554235e-12  6.58250281701e-13  4.60511877199e-13  3.23807400626e-13  2.38414970371e-13  1.71640469797e-13  1.44026464207e-13  1.13894063145e-13  8.84219032813e-14  5.35978627238e-14  6.96327317681e-14  4.98772461765e-14  5.0187835038e-14  3.90310141599e-14  2.40658215304e-14  3.76895853538e-14  2.60547211199e-14  2.61373130075e-14  1.29118110906e-14  1.19426932935e-14  4.47696812648e-15 -2.12637948257e-14  3.94137142728e-15  1.35219209211e-14 -4.44878670478e-15 -9.82700507378e-15  8.11278484808e-15 -1.47606392969e-15 -6.66735530289e-15  2.24326089862e-15  1.19702799059e-14  4.30928968758e-15  6.75759092834e-15  1.35804012368e-14  4.55249754464e-15  2.71861721755e-14 -4.99725041753e-15 -2.43261798076e-15 -2.65856415863e-15  4.55993229616e-15  4.38282665988e-15  9.1322681252e-15  2.85867413182e-15  1.42422363281e-15  3.65302356722e-16  1.27003133424e-15  2.0388703292e-14  4.86108534997e-15  2.34474440709e-14  7.14673407419e-16  2.4997859163e-14  1.69391624449e-14  8.56140644991e-15  1.29265413075e-14  1.03953006383e-14  2.55738131166e-15  1.19915845151e-14 -5.56014832029e-15 -1.40669640325e-14  7.16981348435e-15  6.73873849059e-15 -1.1530181167e-14 -1.31833259527e-14  1.21399674928e-16 -2.47025200208e-15  4.4609884406e-15  6.18442659919e-16 -4.26263220764e-15  1.34201207283e-14  4.72799322464e-15 -1.10827225741e-14  2.9738705707e-15 -9.03917703646e-15 -1.19963363316e-14  1.50465722947e-15 -5.63813927287e-15  3.26865824178e-15 -4.37129743812e-15 -7.28632156307e-15 -1.42001894709e-14  2.12082755776e-15 -2.2408860023e-15  2.00219933743e-14  7.21416019849e-15 -5.55553123736e-15  1.93519566035e-14  5.65233214936e-15  1.61785894017e-14  2.52580800291e-16  1.09312191024e-14 -1.54289303008e-14 -4.47971468566e-15 -5.77007099208e-15  7.50453104924e-15  1.20057103407e-14  2.94747916511e-14  2.2901539027e-14  1.04077673313e-14 -2.39996984104e-16  2.22140802143e-14  9.47005933219e-15  3.13779535732e-14  4.03440838153e-14  5.72177909825e-14
 3.88099284338e-14  4.80713796365e-14  6.81970946646e-14  9.05829906846e-14  1.29362955306e-13  1.523118841e-13  1.83730196507e-13  2.49156963731e-13  3.4486271421e-13  4.65567188434e-13  6.7414538429e-13  9.94724446888e-13  1.7348530486e-12  3.92847215051e-12  1.51344093809e-11  3.93909112241e-12  1.73824961639e-12  1.01254652303e-12  6.71534191426e-13  4.53024385732e-13  3.51971314815e-13  2.46988235035e-13  1.74477682372e-13  1.53379958354e-13  1.21050425188e-13  8.59504483573e-14  7.86266084764e-14  6.04151172197e-14  5.61225045646e-14  4.79894053048e-14  2.30303662022e-14  9.58815376389e-15  4.89109199591e-15  1.47318489728e-14  2.07813467149e-14  2.83311566947e-14  1.48262665438e-14 -4.94200517346e-15  1.57774632227e-14  1.4501780342e-14 -5.94008743841e-15  2.84966090566e-15  1.57036253303e-14  1.85596675557e-14  9.10146892808e-15  9.55301885181e-15 -2.13666554723e-14  3.97102812074e-15  7.14568109057e-15  1.10881855429e-14 -9.89012343003e-15 -4.08320296449e-15 -7.79301806974e-16 -5.60439350094e-15  2.35409137716e-15  4.77904171565e-15 -6.56144308899e-15  5.68594753851e-15  7.41909509577e-15  4.87133404835e-15  4.97922511281e-15 -1.23059059299e-14  1.69543384977e-14 -3.83888642755e-15 -1.20262282394e-15  9.3705576977e-16  1.7615001202e-15  6.69456891637e-15  1.66439994237e-14  1.36610015304e-14  7.55250497016e-15  8.14572671923e-15  1.21099915454e-14  9.45316276754e-16 -5.05287468748e-16  7.66416349472e-15  1.00813652124e-14 -5.01969970919e-15 -1.26593441595e-14  1.62276834123e-15  8.90579740356e-15 -2.32763295898e-15  3.68810419717e-15  8.35481402417e-15  1.5105995733e-14  2.05413055084e-14  6.48820325612e-16 -6.06738739716e-15  1.22752251431e-14  4.80777315185e-15  1.08542404878e-14 -1.24169552341e-14  5.4116591049e-15  1.02666975227e-14  3.57206008217e-15  1.1038635514e-14 -7.82585507334e-16  2.35599864417e-15  6.65233857651e-15  8.20345062835e-15  9.08676840282e-15  2.1347025143e-14 -7.70702521266e-15  8.28148653571e-15  1.41120370659e-14  1.36353375153e-14  9.59492040078e-15  1.29762048298e-14 -6.89147516207e-15 -1.21580861803e-14  1.37239875836e-14  8.25538627251e-15  8.89100789937e-15  1.3430423301e-14  1.33955325277e-14  3.40439315898e-14  3.30161217692e-14  2.24522490589e-14  3.60207959144e-14  5.95437464018e-14
 5.03066733097e-14  4.82399459574e-14  5.19852952342e-14  5.42418972333e-14  8.73987526491e-14  1.35182963884e-13  1.31040939224e-13  1.71150262378e-13  2.31588456933e-13  3.27148365095e-13  4.63003360805e-13  6.63480488869e-13  1.01463409227e-12  1.73374504162e-12  3.93909112241e-12  1.5217969975e-11  3.95205341862e-12  1.74638145154e-12  1.03345293051e-12  6.68108607075e-13  4.7414506877e-13  3.44967446719e-13  2.34919554885e-13  1.93515987894e-13  1.45954013281e-13  1.14766925226e-13  1.02194510454e-13  6.72596883442e-14  5.4102292507e-14  5.67869619597e-14  2.73811336532e-14  5.18492756041e-14  3.93947615957e-14  2.78518201671e-14  3.07280304991e-14  2.92058110939e-14  6.47244598916e-16 -2.5465645761e-15  7.3473534813e-15  1.16920122837e-14  5.85459503772e-15  3.51443787075e-15  9.35007171038e-15  1.86473450148e-14  6.1914478084e-15  1.64541579568e-14  1.21125004874e-15  1.97256580683e-14  8.54959571637e-15  1.37244102924e-14  2.75739914164e-14  6.40985671583e-15  5.22191225604e-15 -1.51732576995e-15  1.47843960327e-14  3.35315249752e-15  6.25906062431e-15  1.64768336777e-14  6.18052177835e-15 -1.08063846396e-14 -1.47589734804e-15 -1.14506048444e-14  1.31577149119e-14 -6.88177637305e-15 -7.8847325702e-15  1.38429243433e-15  4.17520257961e-15  4.71403899743e-15  1.82629479535e-14  1.68333817296e-15  2.6507230066e-14  1.84845501717e-14  4.03048166605e-15 -9.36875448201e-15 -1.48435373304e-15 -7.77933011439e-15 -2.6305624588e-15 -2.84626334123e-15  3.93068441167e-15  3.04263146796e-14  1.19133862346e-14  2.09821747829e-14  1.42430244471e-15  1.1556044347e-14  4.9690034874e-15  2.18599957086e-14  7.26186858101e-15 -8.72591114205e-15  2.1578868759e-15 -6.10783972033e-15  1.69481339241e-15  6.4555587514e-15  4.30315806135e-15 -5.97530674564e-16 -1.06115376649e-14 -3.42055163335e-16 -4.59817681194e-15 -1.10319282034e-14 -1.09567952723e-14 -4.54996915757e-15 -8.29353849052e-15 -6.2854056041e-15  6.5539645791e-16  1.1061923734e-15 -2.4182461165e-15  2.93141448952e-15 -9.27020114558e-15 -1.92585037256e-15  3.3269100562e-16 -1.64748809265e-14  2.62098369723e-15 -2.29354654029e-15  1.35523186191e-15 -3.1067402787e-15 -5.30659308157e-15  1.30635670705e-14  1.16079683658e-14  2.16022418299e-14  2.62577884088e-14  5.18786384723e-14
 2.49419208404e-14  3.17671115992e-14  3.93276876819e-14  5.8633672365e-14  8.66807171476e-14  9.58322660643e-14  1.21344741011e-13  1.46994619985e-13  1.99400429449e-13  2.71704873128e-13  3.5103905215e-13  4.64551962193e-13  6.82983350325e-13  1.00448554235e-12  1.73824961639e-12  3.95205341862e-12  1.52618313843e-11  3.95386149137e-12  1.73757353359e-12  1.00468887426e-12  6.79922120325e-13  4.73652496249e-13  3.29242502739e-13  2.56433183352e-13  1.77747582903e-13  1.42869058061e-13  1.3261518901e-13  9.84414039051e-14  7.58309708721e-14  5.5096045008e-14  4.41390415589e-14  2.5456487348e-14  2.39721816569e-14  2.13383125537e-14  3.08879717077e-14  3.16047338831e-14  1.99286805223e-14  3.17431049836e-14  3.1665683844e-14  1.76675246683e-14  2.22616300953e-14  1.37449859036e-14  7.08591896675e-15  1.16162964352e-14  2.75917150372e-14  2.24476139857e-14  2.40808848658e-16  4.01820643735e-14  8.16251226849e-15 -4.76153405575e-15  1.52236598151e-14  3.3815267117e-16 -7.05828727107e-15 -1.05019856291e-14  2.25871585342e-15 -9.47733971696e-15 -3.36864968238e-15 -1.42112907563e-15  4.53515928642e-15  1.30250073751e-15 -2.43505122521e-15 -6.96288485427e-15  1.01223309511e-14 -2.37386506455e-15  8.80304461634e-15 -3.62416500701e-15 -1.12075832763e-14 -2.38618419437e-15  9.86351483389e-16 -9.36932978858e-15  1.53000991235e-14  3.29324481915e-14  9.76040053547e-15  5.39646828773e-16  8.97122132144e-15  5.81681154579e-15  1.14457294538e-14 -2.10216096058e-15 -2.04507946041e-15  1.70111376807e-14  7.63063152488e-15  1.00187364381e-14  1.11072637894e-15  3.27561680064e-15  1.05879907042e-14  2.45904099991e-14  2.18278756059e-14  1.68344459007e-14  4.83898304849e-15 -2.33991299128e-15  3.21988986631e-15 -1.16246956317e-14  9.57961630124e-16  1.16280131059e-14 -3.89800209517e-15  4.48946325883e-15  8.04491434141e-15  1.73950195569e-14 -3.60619777302e-15  9.01214128474e-15 -4.52792852287e-15  9.53291961756e-15  1.81653284819e-14  1.18796332669e-14  1.44454403852e-14  1.3202287635e-14  1.67238197606e-14 -1.19310605262e-14 -7.3281511084e-15  6.97864161794e-16  1.54423430362e-14  1.33818198006e-14 -2.84626876642e-15 -2.68793279961e-15  3.63797394452e-15 -7.34843851907e-16  6.01573849107e-15  3.20045776707e-14  1.0208025692e-14  9.58566644951e-15
 2.41701465757e-14  2.99707292081e-14  3.82952863028e-14  4.90490715486e-14  6.29892810545e-14  7.26440235049e-14  8.75936322854e-14  1.12227754403e-13  1.45469299682e-13  1.95884047986e-13  2.43784798279e-13  3.40972373742e-13  4.76153965464e-13  6.58250281701e-13  1.01254652303e-12  1.74638145154e-12  3.95386149137e-12  1.52176132039e-11  3.95149363116e-12  1.7407303939e-12  1.02740579078e-12  6.70250915577e-13  4.66786626356e-13  3.41029093685e-13  2.46149323087e-13  2.01557317251e-13  1.38137960699e-13  1.09311359349e-13  9.73137591915e-14  8.07042488628e-14  6.44158746651e-14  4.95722958461e-14  3.26741605092e-14  4.01215505177e-14  3.38009189112e-14  2.77816998286e-14  3.05200066473e-14  3.18063286202e-14  2.55321292042e-14  1.28923447317e-14  2.03344213469e-14  2.91646745539e-14 -7.14706622875e-16 -3.99291207288e-15  2.51293564974e-15  1.46756844215e-14 -7.04331749451e-15  1.88358549338e-14  3.13900291537e-15  1.30759616938e-14  1.44817475232e-15  9.2334478718e-15  1.07588756595e-14  6.88932621629e-16  3.07864080757e-15  2.79360445259e-14 -6.50724307981e-16  9.08011067262e-15 -2.80334183578e-15 -5.52456632267e-15  3.50107257488e-15  1.84511007725e-15  2.14466521268e-14 -7.99547821203e-16 -8.70854775874e-15 -1.02663723887e-14  8.26729591987e-15  8.77106932986e-15  1.44352574806e-14  4.98740595229e-15 -6.0612400286e-15  1.70463753071e-14  6.71785253097e-16  1.62768679099e-15  6.59355927074e-15 -9.36990071236e-15 -1.18032016659e-14 -4.53139977243e-15 -1.81471157156e-14 -5.92905495695e-15  4.20242040946e-15  1.92144037466e-14  2.23748682717e-14 -4.6216788175e-15  2.15747031732e-15  6.93747006394e-15 -1.67964199499e-15  5.22146029836e-15  7.00186103002e-15 -1.43355727866e-15 -1.19668185387e-14 -1.36628937108e-14 -1.87269870722e-15 -8.21482307254e-15 -6.43836718589e-16  4.77900554494e-15  4.26391022878e-15  1.01287571007e-14  1.15098859087e-14 -5.35874287392e-15 -4.63781864431e-15  1.15119883244e-14  1.55019558689e-14 -1.34050107112e-14  4.43621816874e-15  1.15605405169e-14  1.60781922097e-15 -1.00010656931e-14  1.44207761995e-14  2.05158127577e-14  1.92164361189e-14  1.01657363908e-14 -2.59918571169e-15 -1.44866100824e-14 -8.17325105564e-15 -1.78915185871e-14  2.36582022641e-14  1.26678014765e-14  7.85262750106e-15 -3.56854159891e-16
 1.70991260442e-14  3.587204313e-14  3.4245049636e-14  5.91249808006e-14  5.69186381906e-14  7.59983985988e-14  5.83035741552e-14  9.3651989407e-14  1.05040170713e-13  1.48939068788e-13  1.97504656082e-13  2.60242455791e-13  3.55831472289e-13  4.60511877199e-13  6.71534191426e-13  1.03345293051e-12  1.73757353359e-12  3.95149363116e-12  1.5243645083e-11  3.97547769129e-12  1.74957851651e-12  1.02768598e-12  6.79693024224e-13  4.70128677416e-13  3.45276974405e-13  2.66360007563e-13  1.80766480754e-13  1.44220100025e-13  1.18818855461e-13  1.04447280216e-13  7.32403026776e-14  6.26401480022e-14  4.45493567105e-14  4.9874830276e-14  3.45644034774e-14  3.14421662894e-14  6.27289722743e-15  1.86139359188e-14  1.05862546935e-14  7.01980001643e-15  1.87997764149e-14  6.76731159329e-15 -5.82472151646e-15 -9.17386866752e-16  1.00916579065e-14  1.29864541318e-14 -2.51348206403e-15  1.6630694305e-14  2.78080202982e-14  2.08809509128e-15  6.02219125456e-15  6.24332825864e-15  9.37041171613e-15  5.76098599501e-15 -4.74027213461e-15  5.84101860189e-15 -3.77818142623e-16 -8.01016059269e-15  8.17963927428e-15 -8.78521244886e-15  9.29877135484e-15 -1.04560785388e-14  1.63252417841e-14  1.77930652122e-14  2.19447570837e-14  9.31996992765e-15  1.90359360268e-14 -3.16960476724e-15  1.22261408743e-14 -4.08130459478e-15 -1.52516568054e-14  9.88821812106e-15  1.0049959471e-14 -9.62544384243e-16  1.5358876664e-14 -1.82436309574e-14 -3.09195077354e-15  9.65064495275e-15  1.56564145866e-15  9.19028808562e-15 -1.10922691874e-14 -5.76865072131e-15  1.13399654991e-14 -6.71427357031e-15  4.39984939227e-15  7.30579791927e-15 -5.82867790953e-15 -2.72693163386e-15  9.31692531184e-15  8.35216013257e-15  1.11317298377e-14  2.98943273813e-14  2.41308417275e-14  1.38345342354e-14  1.48078217821e-14  4.85866582434e-15 -4.84836864912e-15  3.44284545415e-15 -1.51969585522e-14 -6.79490032842e-15 -5.60623647394e-15  8.94823820694e-15  1.64358920453e-14  5.20467474778e-15  1.65140029633e-15  5.44351057491e-15 -4.45150991203e-15  5.26581823899e-15  1.39341347909e-14  1.06391415174e-14  7.78084155699e-15  1.00663337505e-14 -1.05441486824e-15  3.30467691126e-15  1.33963460641e-14  1.24965442047e-14  9.54967221029e-15  3.26962281934e-14  2.06266346762e-14  9.01086570434e-15
 1.31620285242e-14  2.71170298929e-14  8.16408972756e-15  3.93429934898e-14  4.83892904772e-14  5.11170240614e-14  5.41044018104e-14  6.63544271207e-14  8.85581496387e-14  9.0611619079e-14  1.37423591473e-13  2.00536391876e-13  2.6836360658e-13  3.23807400626e-13  4.53024385732e-13  6.68108607075e-13  1.00468887426e-12  1.7407303939e-12  3.97547769129e-12  1.5233299998e-11  3.95455021644e-12  1.73878163103e-12  1.00231639573e-12  6.55767699838e-13  4.71462909877e-13  3.34490362668e-13  2.42987038032e-13  1.73984170839e-13  1.39251124919e-13  9.35899393283e-14  6.41609443334e-14  6.25944698491e-14  6.08843902554e-14  5.91936675644e-14  4.73351701549e-14  4.02394830894e-14  2.9142628261e-14  3.46824274374e-14  3.00526488514e-14  1.44821595981e-14  2.01287873532e-14  2.63643675575e-14  1.15895587596e-14  1.37177018254e-14  6.82525800839e-15  1.55837315439e-14 -9.25538479126e-15  1.56908428627e-15  1.94641351771e-14  1.70923921459e-14 -2.8651564505e-15  8.24822035234e-15  7.3749207014e-15  9.46718048049e-15  1.58654382748e-14  7.96087249917e-16 -1.4399155121e-15 -2.65157223566e-15  8.81567175721e-16  7.2468291989e-15  2.13504725532e-15  1.18219756016e-14  5.90655644524e-15  1.81069500055e-14  2.14371616341e-14  8.57826090287e-15  2.33881491335e-14  8.9249122247e-15  2.53662614013e-14  1.6515093831e-14  1.30455607585e-15  1.43479534159e-14  2.58838910703e-14  5.18754153347e-15 -7.54922404995e-15  7.69904798267e-15  2.88655458078e-15  2.34793780714e-15 -1.02789323428e-14  7.54724853753e-15 -1.80341739046e-14  2.06724550491e-14  5.99551615677e-15  4.81586514352e-15  7.02623477327e-15  1.3864110384e-14 -9.09647294137e-15  1.15758428906e-14  1.35688979177e-14  6.97227764189e-15  9.59075669207e-15  1.22420368283e-14  1.56512939151e-14  1.64728052394e-14  4.51595508109e-15  7.06163268936e-16 -1.11728819242e-14  4.30617391009e-15 -7.29477220812e-15 -1.02566033871e-15  1.04832251572e-14  1.40656515399e-14 -6.51341883742e-15  1.29304594206e-15  1.24238211344e-14  1.71965894853e-14  2.25685782787e-14 -4.95786138153e-15  1.85558380891e-15  1.59495281976e-14  2.06649837058e-14  1.33208664208e-14 -1.03326656584e-15  2.21833168628e-15  1.00694782885e-14  2.1384865919e-14  1.77294815871e-14  2.39023298512e-14  1.75691959769e-14  1.46209162153e-15
-3.39785807699e-15  1.57564340049e-14  3.1291083238e-14  3.91792237226e-14  5.69901659821e-14  3.97604967349e-14  4.60128201495e-14  6.85019406064e-14  7.64727613793e-14  8.6680291248e-14  1.23982685714e-13  1.54110627229e-13  1.82447035976e-13  2.38414970371e-13  3.51971314815e-13  4.7414506877e-13  6.79922120325e-13  1.02740579078e-12  1.74957851651e-12  3.95455021644e-12  1.52238621104e-11  3.96490132275e-12  1.73890872262e-12  1.01559532062e-12  6.7268320289e-13  4.43726942578e-13  3.41080241381e-13  2.63975336244e-13  1.99934778042e-13  1.47893455357e-13  1.24697833149e-13  9.7295602695e-14  6.60603677795e-14  5.44691079911e-14  3.04385557349e-14  3.81884845643e-14  3.0264815607e-14  3.45822268782e-14  4.24405463401e-14  4.18515713973e-14  3.32856024395e-14  1.76882524745e-14  1.89316397634e-14  2.39498307291e-14  1.46626032875e-14  2.18545994516e-14 -2.19832106699e-15  9.73645421504e-15  8.9433885474e-15  2.64751789696e-14  1.38468945559e-14  1.23463049287e-14 -1.28302618692e-15 -1.62450344258e-14  7.39809971922e-15  2.10188234857e-14 -1.33819828175e-14 -2.05060402318e-15  1.14765874349e-15 -9.03032372088e-15 -1.42272037592e-15 -7.1434035247e-15 -2.45509286481e-15  2.75497438412e-15  1.62832052942e-14  7.19428334393e-15  8.91492905162e-15  7.57507727137e-15 -9.80758178428e-15  5.23410280852e-15  7.09328560646e-16  1.37849064731e-14  8.26373169629e-15  3.00860182247e-15  9.34236630671e-15  1.61852093259e-14  1.10638347155e-14 -1.9323930096e-15 -2.57625458301e-15  8.34023001625e-15  1.42051713913e-14  9.12476326302e-15  2.36046267489e-14  1.56328368608e-15 -1.68556987175e-14  1.67091488494e-14  1.49614305441e-14  1.23962916474e-14  1.66477210424e-14 -4.57467273835e-15  3.15714577505e-14  1.60690009116e-14  2.01673532457e-14  1.39715203767e-14  2.81092572625e-15  7.91500636495e-15 -1.02171424872e-14  1.61091943172e-14 -2.95987559968e-15  9.43554218113e-16 -9.0383719425e-15 -2.63165063459e-15 -3.27491653641e-15 -1.41295899316e-15  4.0983170542e-15  2.06956158608e-14  7.08528952299e-15 -1.99026630844e-16 -1.55668398953e-16  8.87193827443e-15  2.10393445649e-14  3.5139727167e-14  7.18577468952e-15  2.2653291045e-14  1.34766663239e-14 -1.44353692417e-15 -5.19139138142e-15 -2.444553173e-15 -9.61372897094e-16  3.67331841677e-15
-2.10365602092e-15  2.27161965581e-14  2.93310450426e-14  1.73855197482e-14  3.48549119669e-14  4.36348132432e-14  4.34917848083e-14  3.89788244764e-14  4.75540927182e-14  7.05047564075e-14  9.15702520459e-14  1.08474128613e-13  1.3603682323e-13  1.71640469797e-13  2.46988235035e-13  3.44967446719e-13  4.73652496249e-13  6.70250915577e-13  1.02768598e-12  1.73878163103e-12  3.96490132275e-12  1.52366527582e-11  3.97383823915e-12  1.74989226355e-12  1.01994644955e-12  6.5752654432e-13  4.74408401371e-13  3.38378973616e-13  2.54796956052e-13  1.82860032793e-13  1.47345521827e-13  1.15906934466e-13  9.13277827536e-14  7.28118653284e-14  8.10598078418e-14  4.84132040036e-14  2.70030829382e-14  2.87398121609e-14  3.4822108666e-14  2.7842080992e-14 -4.42454022306e-16 -2.44332918906e-15  1.25736322882e-14 -1.37822570803e-15  9.73483053974e-16  7.28584940617e-15 -1.04868292251e-14  3.44870689339e-15 -1.17249780202e-14 -1.00040814149e-14  5.5154774476e-15  1.38322700352e-14  1.56886412455e-14  1.24787541264e-14  1.89876330462e-14  5.53273497785e-15  3.33035921127e-15  7.54798754526e-15 -7.88026640946e-15  8.38445862123e-15 -1.74336683089e-15  2.08259058983e-15  7.23902822971e-15  8.19462684726e-15  1.14094040133e-14  1.61553950802e-14  1.44937983537e-14  1.12232871929e-14 -2.53885044995e-15  1.19073664578e-14 -6.06087580121e-15  8.64499965275e-15  2.48469089486e-14  7.66441573408e-15  1.88828311644e-14  8.01606174414e-15  3.31721635551e-15 -1.0579970536e-14 -7.97491578669e-15  9.11422483267e-15  2.52740727654e-14  1.33321261163e-14 -1.5670782582e-15  2.16616286183e-14  3.3655603818e-15  2.56861661197e-14  2.34121314525e-14 -6.63830487793e-16  1.40690311142e-15 -1.10970596579e-14  1.29600861778e-14  2.13326073006e-14  9.70245950482e-15  1.10433649462e-14  9.3470101812e-15  1.3559090442e-14 -4.39152773028e-15  1.357394812e-14 -5.74793728231e-15  7.87231803892e-15 -6.01422788021e-15  2.12412438952e-14  1.81981353819e-14 -2.35587438472e-15  6.02414053967e-15  2.48725276844e-14 -3.38308048744e-15  5.35330873716e-15  6.48047280099e-15  3.12660286895e-15  1.71576116913e-14  1.42363769617e-15  1.24409022464e-14  9.51334195004e-15  7.93781358784e-15  4.11178614435e-15  3.32865110337e-15  2.54163919486e-15 -5.95161027845e-16 -1.30293843354e-14
 1.36179554285e-14  3.95601596212e-14  3.01384146829e-15  6.37473847644e-15  3.46705468824e-14  1.85652847054e-14  2.42384488773e-14  3.69244936326e-14  7.00189020845e-14  6.54823425224e-14  8.61010853551e-14  1.11583273774e-13  1.13430310064e-13  1.44026464207e-13  1.74477682372e-13  2.34919554885e-13  3.29242502739e-13  4.66786626356e-13  6.79693024224e-13  1.00231639573e-12  1.73890872262e-12  3.97383823915e-12  1.52571011667e-11  3.96081115865e-12  1.73220625336e-12  1.02321480311e-12  6.77835739183e-13  4.52736435715e-13  3.35154155269e-13  2.76801404235e-13  2.06028294954e-13  1.59425498766e-13  1.05258848133e-13  9.62925223403e-14  7.14587425723e-14  7.47367216788e-14  4.56296820345e-14  3.35270245435e-14  2.121277568e-14  3.8619324734e-14  1.10629695491e-14  1.16928203149e-14  1.32506870863e-14  6.5311626141e-15  4.87178205936e-15  5.06476592175e-15  2.23933150499e-14  1.24932494547e-14  1.44030418884e-14 -2.61934340215e-15 -6.38473770725e-15  6.98899059556e-15  1.86949960735e-14  1.28971146596e-14  5.29633276801e-16  6.92391077054e-15 -9.6482290433e-15 -1.64005185594e-15 -7.49386461445e-15 -1.99584296938e-15  2.01536196881e-15  1.67222306921e-14  2.34903156451e-16  3.68796103228e-15 -4.57232800016e-15 -7.41607605995e-15  1.13939008819e-14  1.16476161983e-14 -3.10008321279e-15  4.34382952022e-15  6.48779967484e-15  2.1893930542e-14  2.17808485321e-14  7.23235994749e-15  1.27046183099e-14  7.98210543007e-15  1.4933590551e-14  2.2827360591e-14  1.96228349783e-14  1.34256232701e-14  1.20374046545e-14  2.87729736917e-14  2.76382216533e-15  2.27372471448e-14  7.51515925745e-15  2.43951337383e-15  4.32276830403e-16  4.82418307205e-15  6.32430353444e-15 -1.54615915441e-14  9.87187403623e-15  1.82071078143e-14  1.65735418654e-15  1.41684450069e-14  1.53030084568e-14  4.75418868806e-15  2.9167236375e-15  1.19201246871e-14 -3.74312262596e-15 -1.61928687507e-14  1.27168175781e-14  1.93756728814e-14  1.38670489074e-14  1.31255191413e-15  9.16600976365e-15  1.08230096051e-14  1.36528830441e-14  5.8345557879e-15  7.84432001003e-15  4.65930132278e-15  1.11654795243e-14  6.82515284229e-15  3.96400093588e-15 -3.44287880142e-16 -7.40062973951e-15 -1.10491291347e-15  7.24762252747e-15  8.0497249025e-16  1.95421339856e-14  5.04972106071e-15
 2.83780796875e-14  3.63515392543e-14  3.22538689561e-14  7.74543339483e-16  1.41130662015e-14  2.81174383066e-14  4.38527350167e-14  3.74864624065e-14  4.57409216477e-14  5.43909694621e-14  5.86370760319e-14  8.8140830584e-14  9.50776512236e-14  1.13894063145e-13  1.53379958354e-13  1.93515987894e-13  2.56433183352e-13  3.41029093685e-13  4.70128677416e-13  6.55767699838e-13  1.01559532062e-12  1.74989226355e-12  3.96081115865e-12  1.51921556771e-11  3.94676422286e-12  1.7358948642e-12  1.0171699246e-12  6.62434131452e-13  4.64094842847e-13  3.31832490787e-13  2.57720555221e-13  1.98914197539e-13  1.57170679905e-13  1.4068769531e-13  9.70202194324e-14  7.66280710255e-14  4.26963921388e-14  3.99056749656e-14  3.16882905017e-14  2.25206450574e-14  1.51733241186e-14  1.25040422521e-14  1.906035472e-14  1.29233945964e-14  1.75085781069e-14  6.0665558616e-15  3.42833945941e-15  2.05079273687e-14  1.59898090134e-14  2.27855118418e-14  1.79060277137e-14  1.52374664739e-14  2.40101931941e-14  1.44233323468e-14  3.95932450893e-15  1.80775439123e-14  2.48207967483e-15  1.20229897049e-14  1.48581888985e-14  4.64122656733e-15 -1.40569323186e-14  6.41359949965e-15 -2.30075089636e-15 -1.2333357295e-14  3.97305526746e-15 -2.2417746269e-15  9.3491177752e-15  1.57299668028e-14  2.52034053566e-15  1.72583754174e-14  3.98594505004e-15  2.13271286399e-14  6.48738984479e-16 -1.78940846261e-14  1.52554513852e-14 -1.12352933413e-15  8.63988407373e-15 -5.83514178755e-15  9.59881659887e-15  2.957277806e-15  2.7906203244e-14  1.09340148536e-14  5.93833213734e-15  2.47547380981e-14 -7.35250489484e-15  1.10123914664e-14  2.88272316312e-15 -4.25367015443e-15  3.35181278747e-15 -1.38192279029e-14  7.97018017083e-15  1.31182603042e-14  3.48817383096e-15  7.82341400061e-15 -1.54710242254e-16 -5.33986652944e-15 -6.03299144785e-15  4.10469156322e-15  1.19711219453e-14  1.36478930199e-14  1.51369254305e-14  1.80586120465e-15  1.69327622643e-14 -2.19473356195e-15  1.08291322747e-14  8.41004514637e-15  1.11260700544e-14 -3.95603934867e-15  2.54730907584e-15 -1.33078870449e-14  9.54927010825e-15  9.20325440101e-15  1.35402266847e-15 -6.58181528394e-15 -2.89241941139e-15 -9.83002834707e-15  1.5698636803e-14  2.0295201235e-14  7.14915985061e-15  2.36465271215e-14
 1.7033192974e-14  1.80925203141e-14  3.31099606954e-14  3.15377406072e-14  1.33158540892e-14  6.4736818448e-15  4.92649203396e-14  2.91011862642e-14  3.47683987806e-14  4.37249938768e-14  5.18243262312e-14  6.64986881345e-14  6.69179431431e-14  8.84219032813e-14  1.21050425188e-13  1.45954013281e-13  1.77747582903e-13  2.46149323087e-13  3.45276974405e-13  4.71462909877e-13  6.7268320289e-13  1.01994644955e-12  1.73220625336e-12  3.94676422286e-12  1.52081538127e-11  3.93081642147e-12  1.74081236204e-12  1.01419669914e-12  6.76320631427e-13  4.42604827239e-13  3.30593952492e-13  2.70420267085e-13  1.90486131986e-13  1.54530643679e-13  1.12836985855e-13  1.09335844288e-13  6.47702732269e-14  5.12742265352e-14  3.66005382812e-14  2.24465199236e-14  1.89096261311e-14  1.24582716142e-14  9.20359723704e-15  1.0642377422e-14  1.64657029417e-14  3.96167348798e-15  4.56584778936e-15  2.18075886328e-14  1.10972646246e-14  1.27228380021e-14  1.10128750554e-14  6.15119977065e-15  1.30739403802e-14  6.06715683524e-15 -3.53943576435e-15  8.73355109835e-15 -8.85127270145e-15 -1.24443378016e-14  1.24361476823e-15 -1.37604555375e-14 -1.48888884846e-14 -3.05607204081e-16 -6.90567712375e-15 -6.84576124316e-15 -1.07510460159e-14 -5.62324528152e-16  1.38077462644e-14  2.09109359971e-14  6.27457402173e-15 -1.14529090593e-14  1.27906263555e-14  1.25071006393e-14  4.87925037961e-15  1.4208093593e-14  6.11524376224e-15  1.37979170506e-14  1.6241558467e-14  9.30909487084e-16  1.82847961055e-14 -4.7531077712e-15  2.48789798664e-14  2.12122373427e-14 -2.49350807953e-16  9.15840560736e-15 -1.15476923001e-14  1.43104701748e-14 -9.34709358872e-16 -3.69045886132e-15  1.38857473122e-14  1.16255877795e-14  8.0969531842e-15  2.16748883113e-14  9.34707671119e-15 -5.75383889462e-15  8.72753722243e-15  1.10990914174e-14  1.52966372954e-15 -3.32282233e-15  9.0713383383e-15  5.52243685356e-15  9.30780703263e-15  7.26290594626e-15 -2.06448495383e-15  7.12443707677e-16  2.66304450261e-14 -3.13566083842e-16 -1.05182591933e-14  1.79278059403e-14  8.07500964511e-15  1.11990794033e-15  9.53807614267e-15  5.12405880127e-15 -3.87742530682e-15 -5.74238315929e-15  1.00624531182e-14  7.91299899901e-15  5.90101816597e-15  2.84190764846e-14  2.02193241582e-15  9.75535759374e-15
 9.74843082478e-15  5.89973960997e-15  6.45911614449e-15  6.42750516923e-15  3.07373203031e-14  8.71079059847e-15  2.63985420678e-14  1.85674529083e-14  1.3464282177e-14  2.88185493764e-14  4.54556273512e-14  3.47455308063e-14  3.8885772188e-14  5.35978627238e-14  8.59504483573e-14  1.14766925226e-13  1.42869058061e-13  2.01557317251e-13  2.66360007563e-13  3.34490362668e-13  4.43726942578e-13  6.5752654432e-13  1.02321480311e-12  1.7358948642e-12  3.93081642147e-12  1.51546366941e-11  3.93614889949e-12  1.74068579578e-12  9.98986272702e-13  6.62849109381e-13  4.68054052259e-13  3.4888981442e-13  2.74213867888e-13  2.06663703322e-13  1.45610489928e-13  1.34850505352e-13  8.14819223984e-14  6.40645303443e-14  6.22545969525e-14  3.78011503715e-14  9.77661805852e-15  3.31301599055e-14  2.83533440505e-14  2.21753367754e-14  2.32876070829e-14  1.86618985628e-14  2.13073414905e-14  2.49866179011e-14 -4.86252111984e-15  1.47012446782e-14  2.27660157337e-14  4.60144922304e-15  5.1193468938e-15  2.36491186504e-15 -1.37169560068e-15  3.2931884863e-15  1.13767169192e-14 -1.84572341751e-15  1.27900911544e-14  1.4086396246e-15 -5.21616456475e-15 -7.92456358986e-16 -2.1188772514e-15 -4.98955622322e-15 -8.6706289452e-15 -8.88799000925e-15  1.12214521452e-14  7.09006331075e-15  1.77285769312e-14  2.22848517251e-14  1.92593495694e-14  1.27534365042e-14 -1.78918740923e-15  1.85345106886e-14 -2.65524640425e-16  4.9450038367e-15  8.26260088291e-15  8.57856671774e-15  5.67625549011e-15 -6.6401144732e-15  1.27378466021e-14  1.14787529561e-14  9.15187927836e-15 -9.86284679587e-15 -8.35346671823e-16  1.6000951006e-14  8.69255338362e-15  1.81380333572e-14  5.83081820506e-15  1.26467115627e-14  1.60468136615e-14  2.04896207401e-14  2.62247117337e-14  8.44492649485e-15  1.3780658007e-14  3.34510492419e-15 -6.53894983588e-16 -1.20891120639e-14  2.79945372489e-14  5.57862506562e-15  1.60199208996e-14  5.53383728628e-15  1.64766900535e-15 -1.16462976357e-14 -7.58618638759e-15 -3.72692431299e-15  2.73769323185e-15 -1.12728401753e-15 -3.5311684083e-15  1.37835143549e-15  6.72104334317e-15  8.98889945417e-15  4.58433184415e-15  8.33540969975e-15 -4.06135629333e-15 -6.18681874228e-15  6.36731945847e-15  7.31870301201e-15 -5.63617999801e-15 -6.97319326703e-15
 1.95527288214e-14  1.81511077171e-14  1.2388115807e-14  4.41372186045e-15  2.71478088705e-14  1.93324017403e-14  1.03273114516e-14  8.89145220843e-16  1.36469991055e-14  4.68233264885e-14  3.9836848182e-14  5.17907174262e-14  4.89113211265e-14  6.96327317681e-14  7.86266084764e-14  1.02194510454e-13  1.3261518901e-13  1.38137960699e-13  1.80766480754e-13  2.42987038032e-13  3.41080241381e-13  4.74408401371e-13  6.77835739183e-13  1.0171699246e-12  1.74081236204e-12  3.93614889949e-12  1.5199002045e-11  3.96573446264e-12  1.75286559003e-12  1.01041646039e-12  6.72493798072e-13  4.76387728501e-13  3.46050259643e-13  2.58187240511e-13  1.87915060266e-13  1.49580554533e-13  1.32259279021e-13  8.87442247497e-14  7.57374001468e-14  5.06534059501e-14  4.67085209268e-14  2.80890829647e-14  3.02398676739e-14  1.60555302993e-14  2.02014213274e-14  1.15146485743e-14  1.1237843855e-14  2.28714470357e-14  4.51847143123e-15  2.00517751519e-14  6.2140041548e-15 -1.53972955962e-15  8.57635344894e-15  5.50514526782e-15  4.2780999506e-15  1.64430731217e-14 -1.87061957641e-15 -1.54696114077e-14  6.25198591895e-15 -6.28181254286e-15 -2.83050197303e-15  4.81834824077e-15 -5.73513006537e-15 -1.80128273344e-14 -1.88593326735e-14 -2.44938120451e-14  9.63001077804e-15  1.46086895761e-14  9.89752331133e-15  3.42301654358e-14  4.00626039491e-14  9.56131098169e-15 -9.56161058474e-16  1.19442316375e-14 -1.39782159204e-14  1.31366915693e-14  5.77177399438e-15  5.51977861467e-15  1.30855139868e-14 -2.01851267091e-15  3.11071471904e-15 -9.47973735229e-15  1.1873233866e-14 -2.58050691091e-15 -5.37027092602e-15 -8.52909784224e-16 -9.31867357514e-16  1.24803050778e-14  1.58008177046e-14 -1.68170914795e-14  1.37572351401e-14  6.20368233146e-15 -3.90364664101e-16  7.33869300628e-15  1.04017855478e-15  8.90486519818e-15  5.17701101615e-15  1.711403712e-16  2.06508032265e-14  3.71268906143e-15  1.05231902594e-14  3.23646903145e-15  2.62143442179e-14  1.63263523602e-14 -2.00681769884e-15  8.92618667067e-15 -9.48363172252e-16  6.70404297639e-15 -8.83326219658e-15  1.07597778084e-14  8.35170035878e-15  5.36842290456e-15 -5.75177348811e-15 -2.17145811664e-15 -9.54148916837e-15 -1.56366252162e-14  1.81714077893e-14 -1.19289731244e-15 -2.20521512566e-15  2.14612440143e-14
-1.25155343672e-14  2.85688934205e-15  3.74937430296e-15  1.99840187719e-15  9.7891965375e-15  1.35733015139e-14  1.92726121517e-14  2.39801950206e-14  1.28810081878e-14  4.05278628798e-14  2.07560710984e-14  2.37382202804e-14  2.5924423575e-14  4.98772461765e-14  6.04151172197e-14  6.72596883442e-14  9.84414039051e-14  1.09311359349e-13  1.44220100025e-13  1.73984170839e-13  2.63975336244e-13  3.38378973616e-13  4.52736435715e-13  6.62434131452e-13  1.01419669914e-12  1.74068579578e-12  3.96573446264e-12  1.5217701539e-11  3.96448009536e-12  1.72546563443e-12  1.00812184947e-12  6.62301564297e-13  4.78396521755e-13  3.45237601772e-13  2.68224825462e-13  1.81075399949e-13  1.60369126059e-13  1.35440445701e-13  8.71074729651e-14  7.60254411008e-14  4.81195484226e-14  4.38547641782e-14  3.73007786096e-14  4.33538601913e-14  3.65004675676e-14  2.78238675297e-14  1.71920044634e-14  3.25273789843e-14  1.74672472117e-14  2.85078464399e-14  1.94835313125e-14 -1.0162834842e-14 -9.37791358127e-15  1.36800635902e-14  1.10697468604e-14  6.87265939844e-15  1.03856298773e-15 -7.99778942735e-15  9.30645610807e-15 -3.23932265564e-15  9.65155882228e-15  3.31450121777e-15  4.88015875767e-15  6.95433189029e-15 -1.65905444546e-15  4.84002536932e-16  1.39754624339e-14 -3.94853324057e-15  1.90839372069e-14  1.71296365045e-14  1.49518754088e-14 -9.57500446335e-15  6.74979137319e-15  4.35898502275e-15 -1.91454423636e-16 -1.79958204297e-14 -7.35416122175e-15  4.80658503112e-15  8.59711489706e-15 -6.76930814279e-15  2.03037455461e-14  2.04756587101e-15  1.67523300498e-14  5.50264323015e-15  4.11762141412e-15  6.81631387316e-15  7.61720696847e-15  1.07694022962e-14  1.01187118724e-14  1.54672285811e-14  2.09326614289e-14  5.9249252284e-15  6.28842170313e-15  7.91950093223e-15  5.49404055007e-15 -2.41853730153e-15  6.58490047932e-15  7.95047243958e-15  2.48910148651e-15  9.51382521464e-15  1.44902408556e-14  1.11412192861e-14  5.87603863697e-16 -1.0151764826e-14 -9.58902350708e-15  4.05989457085e-15  5.88099317648e-16  6.27221020068e-15  1.20782089772e-14  1.27670363131e-14  2.58552133459e-14  2.17882079742e-14  3.67656171477e-15  1.38444716458e-14  5.25836737629e-15  4.79552648029e-15  8.89661632441e-16  7.03394789669e-15  5.39185495961e-15  3.85383313882e-15
 1.99276249499e-14 -1.89480222014e-15  2.93922622121e-14  7.19913473497e-15  3.12933770489e-14  1.18474922054e-14  1.50734609532e-14  2.477019477e-14  1.63573713461e-14  1.17287801451e-14  3.98453027236e-14  1.10925129681e-14  1.46281768908e-14  5.0187835038e-14  5.61225045646e-14  5.4102292507e-14  7.58309708721e-14  9.73137591915e-14  1.18818855461e-13  1.39251124919e-13  1.99934778042e-13  2.54796956052e-13  3.35154155269e-13  4.64094842847e-13  6.76320631427e-13  9.98986272702e-13  1.75286559003e-12  3.96448009536e-12  1.51852050603e-11  3.96127180402e-12  1.73305927402e-12  1.02174279339e-12  7.05909640158e-13  4.84545689119e-13  3.47836621671e-13  2.52253753677e-13  1.91834634559e-13  1.5492462104e-13  9.4641357004e-14  9.73654326423e-14  5.50228637807e-14  4.64160743025e-14  4.76850499591e-14  4.15842443321e-14  4.16584398173e-14  2.72589726881e-14  3.55897684359e-14  3.13674298226e-14  2.03399912361e-14  1.35310910569e-14  7.60934677463e-15  4.32631560588e-15  7.01240418853e-15  1.24363705616e-14  2.23766091742e-14  1.88866182321e-14  3.19642443177e-15 -1.14000623399e-14  9.7783671105e-15 -9.82985631372e-15  2.02816477568e-14  1.7177139653e-14  1.26198744525e-14  1.46535951083e-14  2.91218366659e-14 -3.32980823984e-15  1.04125434789e-14  7.14108723185e-15  9.83558026542e-15  3.8141257904e-15  2.33002753428e-15  4.48907173115e-15  1.38844106572e-14  1.66731797605e-14  1.31967844704e-14  9.03858077064e-15  7.91914877033e-15  3.66176480123e-15  1.23177701783e-14  7.81869208583e-15  1.33990300933e-14  1.50888019688e-14  8.67574364879e-15  1.29391171116e-14  6.83223401068e-15  2.62029585771e-14  1.48979374021e-14 -5.65617512815e-15 -8.16774858377e-15  6.74788798452e-15 -1.7458649615e-14 -3.39211290833e-15  1.54010249863e-14  6.74518690403e-15  1.45620753755e-14  1.68366294378e-14  1.14229206219e-14 -1.93659146687e-15 -5.14368175894e-15 -4.06113202199e-15  9.98881720726e-15  1.55092389454e-14  1.77147364564e-14  5.73154915518e-15  1.03928612935e-14  2.76582152833e-15 -8.82277334272e-15  3.89042685491e-15 -6.2371608352e-15  3.26291690882e-15  2.74016743173e-14 -2.10331598922e-15 -6.1682350906e-16 -9.98985811069e-17  4.82439612511e-15  7.23235905178e-15 -9.68689899348e-15 -7.53819605146e-15  1.98199026187e-15  6.90020494159e-15
-1.41627912599e-14 -1.12198522758e-14  2.08054146072e-14  4.26807477073e-16  2.52138642612e-14  5.83621877478e-15  9.62358397291e-15  1.72885592068e-14  1.5802217696e-14  1.78266083359e-14  1.42104049812e-14  1.63291551096e-14  2.80006853571e-14  3.90310141599e-14  4.79894053048e-14  5.67869619597e-14  5.5096045008e-14  8.07042488628e-14  1.04447280216e-13  9.35899393283e-14  1.47893455357e-13  1.82860032793e-13  2.76801404235e-13  3.31832490787e-13  4.42604827239e-13  6.62849109381e-13  1.01041646039e-12  1.72546563443e-12  3.96127180402e-12  1.51903893019e-11  3.96379943372e-12  1.75218104646e-12  1.02908285918e-12  6.70119889654e-13  4.68023971727e-13  3.24793243731e-13  2.53693614636e-13  1.85942500159e-13  1.29523776644e-13  1.09516667966e-13  8.6174185667e-14  6.33880099919e-14  7.16170656708e-14  5.52133496978e-14  4.28040590753e-14  3.1707151395e-14  1.10251237952e-14  1.88009057317e-14  2.27036309575e-14  1.1448603078e-14  8.41715934753e-16  3.43419422186e-15  1.20864595602e-15  1.01531816814e-14  1.7727126794e-14  1.11547380979e-14 -1.02186775911e-14 -9.10514507337e-15 -7.80631668687e-15  4.35119777095e-15  4.84387047564e-15 -1.85431198485e-14  3.16514822963e-16 -5.28214621214e-15  1.61319142032e-14  1.78921179339e-14  6.86468708518e-15 -7.49521837885e-15 -4.36461346586e-15  3.14898401566e-17  1.42894447841e-14 -2.16836146354e-14 -1.17299774686e-14  4.50582151564e-15  1.20633231193e-14  1.24248406325e-14  7.0165006875e-15 -7.34315138489e-15  9.63293348299e-16  1.46261199869e-14 -2.21146712017e-15 -1.16955737106e-14  9.28245228851e-15  2.96033582351e-15  7.78856713896e-15 -1.55975201365e-14  1.0743565389e-14  1.38805686651e-14 -5.37846571051e-15  3.61331566132e-15 -1.17523641606e-15 -1.4079330538e-15  1.56022306769e-14  2.94081220338e-15  1.44701951113e-14  9.99774385698e-15  2.42456840097e-14  9.76253132392e-15  2.7209766234e-15 -9.60490514285e-15  1.78148677613e-14  8.75592177827e-15  1.6408350724e-14  3.75571717033e-15  2.38864399707e-14  7.12979428989e-15  9.47697788797e-16  1.39416782398e-14  9.45000131222e-15 -1.53408399118e-15  5.91041267591e-15  1.55169132706e-14  8.08957716444e-15  2.90221421573e-15 -7.64967991429e-15 -1.5242309619e-14 -1.77965159455e-14 -2.9285807744e-14 -1.54553195777e-14 -4.41394399578e-15
-4.13723334333e-15 -6.58971189997e-15  8.07636778053e-15 -6.42997563444e-15  3.2014942491e-15  1.03140342346e-14  1.12119972364e-14  1.00137586135e-14  1.62209900643e-14  2.08586070774e-14  2.44368702129e-14  5.15415678326e-15  1.89190846839e-14  2.40658215304e-14  2.30303662022e-14  2.73811336532e-14  4.41390415589e-14  6.44158746651e-14  7.32403026776e-14  6.41609443334e-14  1.24697833149e-13  1.47345521827e-13  2.06028294954e-13  2.57720555221e-13  3.30593952492e-13  4.68054052259e-13  6.72493798072e-13  1.00812184947e-12  1.73305927402e-12  3.96379943372e-12  1.51986598093e-11  3.94752607987e-12  1.72349846011e-12  1.02178933472e-12  6.73753941115e-13  4.61810766821e-13  3.29782856193e-13  2.55291940091e-13  1.82064562132e-13  1.44878468139e-13  1.11496847719e-13  1.11591097836e-13  6.22569328903e-14  6.41578245596e-14  4.54881686083e-14  4.06092454185e-14  3.02375659233e-14  4.34888746984e-14  1.5418179303e-14  2.36426896274e-14  1.00926793549e-14  2.1887449494e-14  4.15703811123e-15  1.27790537604e-15  2.14304837028e-14  3.09473815624e-14  3.02830347306e-15 -3.85944185124e-16 -3.02023983472e-15  9.77729996987e-15 -2.35473167439e-16 -1.20083979246e-14  3.19777897962e-15  5.56404260156e-15  3.71569282784e-15  1.00409067916e-14 -3.42671844996e-15  2.83241949836e-15 -8.46750221888e-15  2.48326990993e-14  1.72260135875e-14 -2.51103755347e-15  2.58753033753e-16 -5.15460613883e-15  4.48909250744e-15  1.14358351465e-14 -3.20774730651e-16 -1.3468541093e-14 -6.3824345066e-15 -1.23053122984e-14  1.97558980422e-15  1.61904543352e-15  1.52532327302e-14  1.1618331091e-14  1.34924784186e-14 -1.15849502283e-15  2.67843667461e-14  7.34967098219e-15  1.17744470402e-14 -2.64434173073e-16  9.60874250772e-15  1.09720090599e-14 -6.08437183818e-15  2.096094995e-14  3.46013310204e-15  1.40255919549e-15  3.85131785681e-15  1.86530473915e-14  9.954833268e-15  6.69921718214e-15  1.64469420315e-14  8.74124857882e-15 -6.04707678851e-16  7.00534715313e-16  1.0708213679e-14 -1.07338529622e-15  1.44767852456e-14  3.63105547385e-15  6.02767496868e-15  7.30256162575e-15  1.00782277789e-14 -4.04900515577e-15  1.89227667739e-14  1.16389162463e-14  1.05493921764e-14  1.3357960871e-14 -7.44759755307e-15 -9.00286451669e-16  6.39016137905e-15  9.66606178678e-15
 9.0981313918e-16 -4.95920288289e-15  1.04796787973e-14  9.38531717786e-15  1.25429298346e-14  4.78156817454e-15  1.1577293909e-14 -7.71227199079e-15 -6.76878509038e-15  1.92622907349e-14  1.22155047788e-14 -6.67961172846e-15  1.38527771019e-14  3.76895853538e-14  9.58815376389e-15  5.18492756041e-14  2.5456487348e-14  4.95722958461e-14  6.26401480022e-14  6.25944698491e-14  9.7295602695e-14  1.15906934466e-13  1.59425498766e-13  1.98914197539e-13  2.70420267085e-13  3.4888981442e-13  4.76387728501e-13  6.62301564297e-13  1.02174279339e-12  1.75218104646e-12  3.94752607987e-12  1.51870050197e-11  3.94134756973e-12  1.73678574837e-12  1.01627927212e-12  6.63569975487e-13  4.60847781263e-13  3.57250739628e-13  2.50009220187e-13  1.98424774875e-13  1.62995078254e-13  1.17054682583e-13  7.50966318179e-14  6.89019054005e-14  5.31987881433e-14  4.73670991123e-14  3.8739133765e-14  3.2902207655e-14  2.15581787176e-14  2.91245022289e-14  3.0970059305e-14  2.31907616593e-14  7.83207090805e-15  2.6429253545e-14  1.2236590384e-14  1.64443512561e-14  1.74524657044e-14 -2.57534505959e-15 -5.11122300732e-15  7.33521464809e-15  2.47448556335e-14 -7.42997118299e-15  6.64501473936e-15  3.77228224042e-15  1.08841797548e-14  3.84391898672e-15  4.47251125817e-15 -1.30740305182e-14 -1.1412067588e-14  9.60565493237e-15  3.12112130083e-15  8.81903119312e-15 -1.00436765592e-14 -8.52856112059e-15 -5.80838108147e-15 -1.22957185135e-14  1.14731424033e-16 -6.64073283905e-15 -2.93572326046e-16  1.03219760492e-14  9.01660905114e-15  3.81208438387e-15 -2.07816381838e-15  9.75249422305e-15 -1.39471762399e-14 -9.9377467296e-15 -7.6672608985e-15  1.47695963607e-14  7.20858390194e-16  4.93318018764e-15 -5.21423424656e-16  1.3032223498e-15 -8.16867933146e-15  1.52985209877e-14  2.03626550828e-14  1.09026490957e-14 -1.05895769293e-14  2.69141240597e-15  1.03288950796e-14 -4.59239490624e-16 -6.84184375388e-15  9.61825986253e-15 -3.50778082191e-15  4.95903964168e-16 -1.15344436374e-14 -6.37387073791e-15 -7.71508669751e-16  1.26714387221e-14  6.92997993339e-15  1.69951017588e-14  6.63473645132e-15 -4.07246379925e-15  3.32580177579e-15  1.91305252226e-15  2.84995556233e-15  6.47907978992e-15 -7.29043733442e-15 -3.26892972921e-15  1.39391218342e-14  8.27598209096e-15
 6.05317830064e-15  4.46085547303e-15  1.34758484941e-14 -2.6096840247e-15  2.07436577882e-14  3.17180843822e-14  2.54593025789e-14  2.06306107585e-14  6.78675519291e-15  2.0240327877e-14  1.28958309651e-14  1.45877468755e-14 -3.96233545648e-15  2.60547211199e-14  4.89109199591e-15  3.93947615957e-14  2.39721816569e-14  3.26741605092e-14  4.45493567105e-14  6.08843902554e-14  6.60603677795e-14  9.13277827536e-14  1.05258848133e-13  1.57170679905e-13  1.90486131986e-13  2.74213867888e-13  3.46050259643e-13  4.78396521755e-13  7.05909640158e-13  1.02908285918e-12  1.72349846011e-12  3.94134756973e-12  1.51928995979e-11  3.94726353259e-12  1.75100431769e-12  1.0116025579e-12  6.62935035781e-13  4.62668653136e-13  3.54567556068e-13  2.5772923595e-13  2.02539724761e-13  1.45986896693e-13  1.03334923064e-13  8.57407225343e-14  8.1045671005e-14  5.83999258008e-14  4.41268013738e-14  4.29755255638e-14  3.06229329316e-14  3.12463167939e-14  1.3341599815e-14  2.9560124042e-14  1.93192139173e-14  1.65032487051e-14  3.03185577349e-14  2.32707411087e-14  1.89024192592e-14 -5.73910740052e-15 -2.10281263441e-15  2.73190119211e-15  6.07649347243e-15 -3.39892660192e-15  2.71844528654e-15  7.7012088667e-15  1.76870495013e-14  4.84265511606e-15 -2.66323318871e-15  1.87623197867e-14 -5.9031085563e-15  2.77457754105e-16  3.36316480766e-15 -1.65255558162e-15  2.00261652633e-14  1.01012656701e-14 -4.75925293181e-15  2.35341779445e-14  2.1441643985e-14  7.12371100155e-15 -1.04433588547e-14 -2.18997855052e-14  3.10911546483e-16  1.34182093868e-14  5.04126382426e-15  2.69019339838e-15 -3.35126543548e-15  3.10823542481e-15 -9.25065004973e-15 -1.49808662867e-14 -2.43942767277e-14  1.6927339826e-15  3.89870642981e-15  2.92381923401e-15  4.99343633608e-15  2.14706877517e-14  4.38639115726e-15 -6.39777483044e-15 -1.41234261068e-15 -8.33148270678e-15  1.79119539304e-14  1.40508878922e-14 -2.43990824351e-15  1.36656048808e-15 -1.39650251213e-14  3.6163952138e-15  1.18754209902e-15  7.07132692362e-17  3.05369574402e-15  1.10047749181e-14  1.31696974027e-14  7.67235014275e-15 -7.96415585744e-15  2.18716153683e-15 -3.30954935931e-15 -8.81968776016e-15  4.44111375053e-15 -6.52536617903e-15  1.86445117317e-14  1.33623229537e-14  2.67296405308e-14  2.03685548142e-14
 6.96228083186e-15  5.67315790179e-15  1.38519543335e-14  8.09966127893e-15  2.00093710088e-14  3.13668311915e-14  2.04096292665e-14  2.03217377413e-14  2.34192202231e-14  1.37677694357e-14  2.15251486321e-14  2.69496924286e-14  1.91716255533e-14  2.61373130075e-14  1.47318489728e-14  2.78518201671e-14  2.13383125537e-14  4.01215505177e-14  4.9874830276e-14  5.91936675644e-14  5.44691079911e-14  7.28118653284e-14  9.62925223403e-14  1.4068769531e-13  1.54530643679e-13  2.06663703322e-13  2.58187240511e-13  3.45237601772e-13  4.84545689119e-13  6.70119889654e-13  1.02178933472e-12  1.73678574837e-12  3.94726353259e-12  1.52053027341e-11  3.95754381548e-12  1.74845869973e-12  1.01640524889e-12  6.8368399564e-13  4.73455697605e-13  3.36939821445e-13  2.71614140034e-13  1.88702299083e-13  1.57503618739e-13  1.14123851642e-13  8.79078625662e-14  7.48385031289e-14  4.23171673038e-14  6.08923693771e-14  4.15106121955e-14  4.8283400467e-14  3.05294596136e-14  2.36076699239e-14  2.09998678759e-14  2.5017936842e-14  2.59856003844e-14  2.40480838479e-14  2.71647451579e-14  1.67627832322e-14  1.16129411927e-14  2.00657368939e-14  9.5576204398e-15  4.4547867236e-15 -5.73031464385e-15  1.27846843094e-14 -1.32137412498e-14  7.2275940586e-15  5.86064450247e-16  1.53826260156e-14  1.32202268676e-14  2.10020758142e-14  1.97262935815e-15  7.03815333094e-15 -1.52942646516e-15 -4.78428547464e-15  4.31276993253e-15  1.37885468184e-14  7.35577131074e-16  6.72714996047e-15 -2.05948644041e-14 -1.22654445219e-14  4.49306374864e-15 -6.21284200054e-15 -6.83454488486e-16  3.75543993196e-15  1.01356516779e-14  8.65849444055e-15  2.24445220734e-14 -5.46036906555e-15  1.4405829987e-14 -5.58330213732e-15 -1.8274571852e-14  6.35730630256e-15  1.15646025648e-14  2.52950006481e-14  1.83579941369e-14  2.56393711575e-14 -1.13259311372e-14 -1.31532257772e-14  1.48382439862e-15  1.95491415155e-15  1.91079205865e-16 -6.56392476831e-15 -1.15062107159e-14  9.34684715752e-15 -3.91832390533e-15  1.43824937336e-14 -3.18792915282e-15  1.07997527561e-15  1.30065854753e-14  6.76959446586e-15 -4.24769397156e-15 -1.5984264187e-14  1.43656342456e-15  1.29397402555e-14  2.03574745263e-15  5.83321106991e-15  1.48599370492e-14 -1.47844821312e-17 -1.8021770472e-14  9.22018213968e-16
 1.65782264635e-14  7.0114867457e-16  1.54355584982e-14  9.40542376626e-15  2.22854271844e-14  1.95052891811e-14  1.89061600239e-14  8.20615481644e-15  3.796048696e-15  1.05553321966e-14  9.38767387557e-15  1.97722622287e-14  1.76324546664e-14  1.29118110906e-14  2.07813467149e-14  3.07280304991e-14  3.08879717077e-14  3.38009189112e-14  3.45644034774e-14  4.73351701549e-14  3.04385557349e-14  8.10598078418e-14  7.14587425723e-14  9.70202194324e-14  1.12836985855e-13  1.45610489928e-13  1.87915060266e-13  2.68224825462e-13  3.47836621671e-13  4.68023971727e-13  6.73753941115e-13  1.01627927212e-12  1.75100431769e-12  3.95754381548e-12  1.52187885643e-11  3.96913943326e-12  1.74327357522e-12  1.03373219194e-12  6.76611788539e-13  4.85648802414e-13  3.50715621061e-13  2.68463719975e-13  2.09837674033e-13  1.54819270635e-13  1.16468556136e-13  8.9410015256e-14  6.83320353498e-14  5.58198711699e-14  3.0536430932e-14  2.31691467847e-14  1.53100932985e-14  2.54767999119e-15  1.49541373918e-14  8.83774982051e-15  2.36242897091e-14  3.52889724229e-14  9.95120088189e-15  2.73889896185e-15  5.57392799676e-15  9.42070332171e-15  5.1737072552e-16 -4.64688856234e-15 -1.19942003587e-14  1.83201220933e-14 -2.35064344447e-15 -1.01972000456e-14  4.58512564505e-15 -1.01255587347e-14 -6.77357934472e-15  1.42368725296e-14 -2.12730347518e-15  1.51104720371e-14 -1.14679577224e-14  3.82303434114e-16 -2.96689845954e-15  7.01488494084e-15 -2.62643831073e-15  1.05459261461e-14 -7.10323096245e-15 -3.20814406738e-16  6.94397147711e-15 -5.58953634596e-15  9.4263195218e-15  8.77211321367e-15 -2.81370158822e-15 -1.74765626564e-14 -7.34863844479e-15  2.584173369e-16 -5.45313198151e-15 -2.54817306487e-15 -7.18788443109e-15 -3.72102819498e-15  5.61613297262e-15  1.4265855243e-14  3.01490082896e-14  1.77365934344e-14  5.09483290542e-15  1.39254309035e-14  4.78130146071e-15  1.04902212128e-14  1.10313072872e-14  1.47555866514e-14  6.1531867633e-15  6.03249163463e-15  3.03315695804e-15  1.05117695432e-14  1.6918372272e-14  1.87194856977e-14  1.63045349889e-14 -1.5618965274e-15 -1.11362780827e-15  6.1473856851e-16  1.83828782731e-14  1.31462852697e-14  1.88878302584e-14  1.17430673416e-14  2.29266019133e-14  8.64451717673e-15  3.99245792255e-16 -9.53167696673e-15
 9.59834748935e-15  4.8446546177e-16  1.42761079502e-14  1.59960447954e-14  1.65281777547e-14  3.72030966175e-15  8.74743662014e-15  1.44897882228e-14 -5.85356184673e-15 -5.80830256372e-15  2.50506894832e-15  1.38756183406e-14  1.6030890697e-14  1.19426932935e-14  2.83311566947e-14  2.92058110939e-14  3.16047338831e-14  2.77816998286e-14  3.14421662894e-14  4.02394830894e-14  3.81884845643e-14  4.84132040036e-14  7.47367216788e-14  7.66280710255e-14  1.09335844288e-13  1.34850505352e-13  1.49580554533e-13  1.81075399949e-13  2.52253753677e-13  3.24793243731e-13  4.61810766821e-13  6.63569975487e-13  1.0116025579e-12  1.74845869973e-12  3.96913943326e-12  1.5271878264e-11  3.96724282145e-12  1.74670179122e-12  1.03017004331e-12  6.89117847735e-13  4.67861040422e-13  3.43827375662e-13  2.64640809381e-13  1.77783888242e-13  1.38054485213e-13  1.00798962815e-13  7.97218209574e-14  7.62794864902e-14  3.89001668024e-14  4.90851298194e-14  2.2405980713e-14  1.7870933016e-14  2.38234710438e-14  2.99439099161e-15  2.70321073665e-14  6.62869652009e-15  3.19504828738e-14  1.3889971226e-14  8.52190336041e-15  1.53584731926e-14  4.40748797156e-15  7.23214309974e-15  1.36087158279e-14  1.19108731801e-14 -6.3550211517e-15  5.72369587687e-15  1.50573756432e-15 -7.78616642751e-15  1.59827400836e-14  2.85347943988e-16  1.07831230205e-14  8.56080393538e-15  6.81896163644e-15  1.43062064334e-14  2.59338302671e-14  1.61064269582e-14  6.17918722274e-16  1.64126326138e-14 -5.65863809419e-15  7.29581736139e-15  9.28511560697e-15 -2.70796350486e-15 -6.75709589497e-15 -1.25309940704e-14  1.75347103366e-14 -2.56898699524e-15  1.39346416455e-14  3.9074061167e-15  2.88251575711e-15  3.67724546861e-15  1.17915018787e-15 -1.21370908716e-15  7.26585032028e-15 -3.26750067679e-15  1.90523456186e-14  2.74959167229e-14 -6.09948553061e-15  1.21124149097e-14  1.33022540973e-14  1.05846470564e-14  1.32533217512e-14  7.45238922451e-15  1.44540612884e-14  7.46687080926e-16  1.76430310214e-14  6.29286079281e-15  1.34423162571e-14  2.7340861351e-15  1.49133805445e-14  9.98623365472e-15 -3.54683957669e-15  6.17769847166e-15  1.13302689873e-14  1.60093699511e-14  7.61506374165e-15  1.56342736843e-14 -2.7129084961e-15  2.78625032899e-14  1.14575321313e-14  1.36594955167e-14
 3.58068186122e-15  4.23138207779e-15  2.43401843839e-14  2.21804842884e-14  8.3301568962e-15  3.12855852088e-15  2.13279214747e-14  6.97416041936e-15  2.94303037362e-15  4.78890802769e-15 -5.87645167901e-15  2.0366500006e-14 -9.91543087244e-15  4.47696812648e-15  1.48262665438e-14  6.47244598916e-16  1.99286805223e-14  3.05200066473e-14  6.27289722743e-15  2.9142628261e-14  3.0264815607e-14  2.70030829382e-14  4.56296820345e-14  4.26963921388e-14  6.47702732269e-14  8.14819223984e-14  1.32259279021e-13  1.60369126059e-13  1.91834634559e-13  2.53693614636e-13  3.29782856193e-13  4.60847781263e-13  6.62935035781e-13  1.01640524889e-12  1.74327357522e-12  3.96724282145e-12  1.52056385507e-11  3.95893476256e-12  1.73800993724e-12  1.03328896256e-12  6.81902194124e-13  4.64846587294e-13  3.50111253416e-13  2.35285218069e-13  1.9522683146e-13  1.4336195528e-13  1.0569939132e-13  9.43050912194e-14  6.50103462455e-14  3.94821935724e-14  2.60634356041e-14  3.89826660479e-14  3.25821791546e-14  2.1972531176e-14  2.02721733858e-14  7.62275145515e-15  2.14180480183e-14  1.37472988429e-14  1.13529916839e-14  1.17209184782e-14  1.37232690519e-14  9.6770165609e-15  3.70412354748e-15  3.44720680134e-15 -6.59630137655e-15  8.48519368915e-15  2.93519103768e-14  1.53023765767e-14  1.15917750018e-14  9.23308380461e-15  1.69353061952e-14  8.51919237169e-15  5.05508911261e-16  4.19602420799e-15  2.15727742316e-15  3.55581096505e-15 -5.85424521611e-15  1.75294063154e-14  6.66439689818e-15 -1.09139813015e-14 -6.82096454516e-15 -9.889637338e-15 -1.05316258537e-14  2.76515796965e-16  4.50847697371e-15  3.0005235393e-15  1.8875973315e-14  2.59178113935e-14  5.71383417504e-15  2.41909864528e-14  6.9964351785e-15 -3.97604472608e-15 -6.90709590545e-15  8.60829232095e-15  1.65261566063e-14  1.49886014261e-15 -1.68242297764e-14 -1.65162490345e-15 -3.88154621164e-15 -6.60241361576e-16  5.89256761422e-15  1.90491938933e-14  1.06014618354e-14 -1.3021927302e-15  1.278486994e-14  2.01684347905e-14  2.42443353077e-14  1.30381603687e-14  1.48067098173e-14  1.17344944934e-14  8.07406212785e-15 -5.03776029868e-15  1.30001909851e-14  1.84259546687e-14 -4.19596633717e-15 -8.93903353927e-15  6.66769546677e-15  1.47127744402e-14  2.25135173637e-15 -7.19451064009e-15
 1.78884782458e-15  1.17823495608e-14  1.8817229224e-14  1.9590158057e-14  2.29106235787e-14  2.68356148815e-14  1.04138462451e-14  1.58629990644e-14 -3.68262715885e-15  1.75043652603e-14 -1.09557383136e-15 -1.24546259853e-14 -2.35129502583e-16 -2.12637948257e-14 -4.94200517346e-15 -2.5465645761e-15  3.17431049836e-14  3.18063286202e-14  1.86139359188e-14  3.46824274374e-14  3.45822268782e-14  2.87398121609e-14  3.35270245435e-14  3.99056749656e-14  5.12742265352e-14  6.40645303443e-14  8.87442247497e-14  1.35440445701e-13  1.5492462104e-13  1.85942500159e-13  2.55291940091e-13  3.57250739628e-13  4.62668653136e-13  6.8368399564e-13  1.03373219194e-12  1.74670179122e-12  3.95893476256e-12  1.52438823934e-11  3.96584144398e-12  1.74079933363e-12  1.02612051299e-12  6.66677886116e-13  4.79458447922e-13  3.46991733945e-13  2.71953825771e-13  1.8478380497e-13  1.57189746608e-13  1.32025478961e-13  8.12072153026e-14  6.76232647863e-14  5.59271171402e-14  4.81410528157e-14  4.41168827707e-14  4.01619322294e-14  4.8701880228e-14  2.41510818962e-14  2.40528878094e-14  7.44808856734e-15  1.13561760322e-14  4.83573811967e-15  1.66090332642e-14 -3.17912450155e-15 -7.70811589713e-15  1.61193288846e-14 -8.16213206786e-15  1.76790870184e-14  2.76368566264e-15 -1.4099987406e-14 -1.52639114426e-16  1.34908004064e-14  1.06915112248e-14  1.42773996306e-14  1.52352528977e-14  1.28431928598e-14 -1.00122154064e-14 -1.21269062041e-15 -7.45021878127e-15  5.57459091141e-15 -7.83829316339e-15 -1.34172754787e-14 -5.73253699768e-15 -1.41375261131e-14 -1.48074027717e-15  4.25093013974e-15  1.26254782581e-14 -3.86602608067e-15  1.50197546772e-14  1.84868122927e-14  1.00727522272e-14  5.43145811822e-15 -2.11491085681e-15  9.59232678974e-16  2.4452809896e-15  4.01987034467e-16  1.25698854667e-14  1.60897088631e-15  5.20092992014e-15 -5.85997327903e-15  2.38643959059e-15  1.10038966851e-14 -3.61252902336e-15 -9.4436471482e-16  4.94744933196e-15 -7.09883141756e-17  3.95283685845e-14  1.97776887735e-14  1.39064773541e-14  1.32106873193e-14  3.5322730467e-14  1.30079523823e-14 -1.44268861388e-15 -4.36392600782e-15  1.62642675808e-15  4.53326746854e-15  6.10431715874e-15 -5.98147094698e-16  9.52339226028e-15  2.52783459691e-14  1.12247683936e-14  1.80829656144e-14
 1.13386674051e-14  1.06883530977e-14  8.21948478878e-15  1.02586577373e-14  1.8417902739e-14  7.2020286101e-15 -2.20482802895e-15  7.17491706276e-15  1.3880365302e-14  1.77733643548e-15  5.20733163172e-15 -1.2132212795e-14 -2.61205516851e-15  3.94137142728e-15  1.57774632227e-14  7.3473534813e-15  3.1665683844e-14  2.55321292042e-14  1.05862546935e-14  3.00526488514e-14  4.24405463401e-14  3.4822108666e-14  2.121277568e-14  3.16882905017e-14  3.66005382812e-14  6.22545969525e-14  7.57374001468e-14  8.71074729651e-14  9.4641357004e-14  1.29523776644e-13  1.82064562132e-13  2.50009220187e-13  3.54567556068e-13  4.73455697605e-13  6.76611788539e-13  1.03017004331e-12  1.73800993724e-12  3.96584144398e-12  1.5198182071e-11  3.95435914492e-12  1.75306237525e-12  9.91526283288e-13  6.58568167687e-13  4.68685695969e-13  3.60755685058e-13  2.44827288418e-13  1.88593002287e-13  1.37126468105e-13  1.04753235947e-13  9.70939106116e-14  7.42922316574e-14  6.71915373717e-14  4.66598791926e-14  5.30065539374e-14  4.21484371299e-14  3.74143973376e-14  1.62489572129e-14 -1.15294925164e-14  2.21319481836e-15  1.14611716377e-14  1.89937809263e-14  4.86464016491e-15  5.23982409881e-15  2.13225389848e-14  4.22451632528e-15  7.18468307407e-15 -1.09704519721e-14 -8.68207410312e-15  5.18677633363e-15  8.29330845459e-15  1.83648879999e-14  1.8419388324e-14  1.58848615213e-14 -4.76528068134e-15  2.0224441799e-15  1.05965144387e-14  6.32502609727e-15 -9.03168123592e-15 -7.3862145718e-15 -1.32737516357e-14 -1.33221153089e-14 -7.77292314661e-15 -9.0189104914e-15 -5.63092194645e-15  2.14297786603e-14  1.43292007085e-14  2.39529754821e-14  5.8779188757e-15  3.71368770754e-15  1.25500539506e-14  4.41271240316e-15  1.59497643601e-15 -2.53681727875e-15  1.50304493086e-14  1.59781531636e-14  1.23641239155e-14  8.4963466157e-15  2.14049277949e-15  6.63215555185e-15  1.22941233413e-14  6.07791240529e-15  2.09997058397e-14  7.1582013885e-15  1.7532554313e-15 -1.32873947349e-16 -1.4410540028e-14  1.47670940298e-14  2.07527115691e-14  1.28873978285e-14  1.63068743941e-14 -8.80766661839e-15 -3.73531510087e-14 -1.56222085409e-15  1.32015777528e-14  1.64944668427e-14 -2.51177416509e-15  1.8322280031e-14  1.55509693776e-14  6.54337203888e-15  1.76178975777e-14
-9.09626283975e-15  9.69196224688e-15  1.20022132713e-15  8.21442410252e-15 -8.41251855698e-15 -1.71836606777e-14  1.6656731015e-14  8.43903413964e-15  6.23470806303e-15 -2.1633752195e-15  1.39392792351e-14 -1.71831558706e-15  1.02398424673e-14  1.35219209211e-14  1.4501780342e-14  1.16920122837e-14  1.76675246683e-14  1.28923447317e-14  7.01980001643e-15  1.44821595981e-14  4.18515713973e-14  2.7842080992e-14  3.8619324734e-14  2.25206450574e-14  2.24465199236e-14  3.78011503715e-14  5.06534059501e-14  7.60254411008e-14  9.73654326423e-14  1.09516667966e-13  1.44878468139e-13  1.98424774875e-13  2.5772923595e-13  3.36939821445e-13  4.85648802414e-13  6.89117847735e-13  1.03328896256e-12  1.74079933363e-12  3.95435914492e-12  1.51798079717e-11  3.93710119675e-12  1.73454402983e-12  1.01537522349e-12  6.78106820517e-13  4.88537021301e-13  3.43557682712e-13  2.43014193261e-13  1.88181779896e-13  1.5049391583e-13  1.09909516174e-13  9.61344528401e-14  7.82269877377e-14  6.5747497799e-14  5.87323599979e-14  2.62375184543e-14  4.24810887178e-14  2.66131916671e-14  7.11411066719e-15  2.17555942255e-14  1.74539601634e-14  1.86995688972e-14  1.14097557222e-14  6.70579286076e-15  3.4554930047e-14 -1.95956186917e-15  4.00081305235e-15 -3.43574632291e-15  7.21071984132e-15  1.21512356576e-16  9.3597343654e-15  3.64002904015e-14  8.47824872499e-15  3.60300871157e-15 -3.32825855035e-15  1.22279868747e-15  2.55849326327e-15  8.04943905142e-15  1.32806995893e-14 -1.16635480161e-14  1.42789505963e-14  2.99848470624e-15  1.06863113157e-14  1.52050965195e-14  1.89365940817e-15  6.53052726364e-15 -5.24001422611e-15  1.07884510212e-14 -3.98649726533e-15 -3.14298318419e-15  1.55550918648e-14  7.4989319927e-16  1.25779102622e-14  1.25995139344e-14  8.06511688946e-15  1.02721432297e-14  1.49982256023e-15 -8.68021189151e-15  8.51011686434e-15  5.16578542338e-15  1.46160267248e-14  8.79580752314e-16  3.69431189831e-14  2.20810942784e-15 -1.17905581475e-14  1.08871746587e-14  1.61980470748e-14  7.16164765473e-15  1.36138923817e-14  1.69579253253e-14  1.06637287959e-14 -2.21388785814e-14 -1.03662945696e-14  7.22286623943e-16 -3.70174952914e-15 -1.87274248023e-14  6.04257141617e-15  6.20244612484e-15 -1.74855644904e-15 -6.93975743893e-15 -4.76045945444e-15
 1.81784732225e-14  1.88150241844e-14 -1.42541871994e-14 -4.99124442932e-15  3.15390465562e-16  1.16551216834e-14  1.33138997373e-17 -9.3223466379e-15  4.90915399044e-15 -4.17314917363e-15  1.49506949206e-14  1.07035510992e-14 -7.80884964951e-15 -4.44878670478e-15 -5.94008743841e-15  5.85459503772e-15  2.22616300953e-14  2.03344213469e-14  1.87997764149e-14  2.01287873532e-14  3.32856024395e-14 -4.42454022306e-16  1.10629695491e-14  1.51733241186e-14  1.89096261311e-14  9.77661805852e-15  4.67085209268e-14  4.81195484226e-14  5.50228637807e-14  8.6174185667e-14  1.11496847719e-13  1.62995078254e-13  2.02539724761e-13  2.71614140034e-13  3.50715621061e-13  4.67861040422e-13  6.81902194124e-13  1.02612051299e-12  1.75306237525e-12  3.93710119675e-12  1.51808315722e-11  3.93866039051e-12  1.73375907111e-12  1.02812394859e-12  6.59724833245e-13  4.81912952164e-13  3.31448552588e-13  2.73105093197e-13  1.96379013629e-13  1.54492346776e-13  1.24518985114e-13  9.38173725132e-14  6.48416112264e-14  6.29789729289e-14  4.5039794724e-14  3.63444940657e-14  4.68294811346e-14  7.86718679046e-15  8.99924610031e-15  1.58986096803e-14  1.74705491451e-14  1.06327423361e-14  1.09835394674e-14  1.9788867659e-14  1.45834392594e-14  1.43398084582e-14  1.32403401335e-14 -1.34412399113e-14 -9.23993239942e-15  1.18324817568e-14  3.53122255288e-14  1.58352203138e-14  1.08685488182e-14  2.79123727268e-15  1.36482692013e-15  3.86920471686e-15  1.1225513906e-14  3.19374048738e-16  9.2604127778e-16  2.37653600688e-14  1.35893763974e-14  1.50576735694e-14  2.93250992171e-14  1.19924007361e-14 -1.42481203623e-15  4.25614304949e-15  9.28546348777e-15  1.03020206549e-14  3.35450887086e-15  2.03201388953e-14  1.41406176071e-14  2.47615601066e-14  1.42680785348e-14  8.14480092087e-15  1.6109565217e-14  4.349070976e-15 -1.25517392301e-14 -9.60707439951e-15  2.15418553302e-14  3.72371337164e-14  1.22185605043e-14  2.3953934059e-14  1.89162605613e-14  2.94948019583e-16 -2.37181971578e-15  5.48372200889e-15  1.33803958952e-14  7.38078635502e-15  1.24781609582e-14  1.8221799977e-14 -1.53661190119e-14 -6.15601211852e-15  2.05708782185e-15 -1.24171123774e-14 -7.42139488527e-15 -2.33035033206e-15 -7.49698588162e-16  8.660287107e-15 -6.58162337596e-16 -2.77926095288e-15
 2.55431767529e-14  1.80960195929e-14  8.78628511502e-15  1.94425890907e-15 -8.55269751024e-15  1.35914024233e-14 -1.52020613638e-15 -2.68761221642e-15  1.66291933853e-14  5.13488550495e-15  3.46807478352e-15  8.52873176473e-15  1.32581158558e-14 -9.82700507378e-15  2.84966090566e-15  3.51443787075e-15  1.37449859036e-14  2.91646745539e-14  6.76731159329e-15  2.63643675575e-14  1.76882524745e-14 -2.44332918906e-15  1.16928203149e-14  1.25040422521e-14  1.24582716142e-14  3.31301599055e-14  2.80890829647e-14  4.38547641782e-14  4.64160743025e-14  6.33880099919e-14  1.11591097836e-13  1.17054682583e-13  1.45986896693e-13  1.88702299083e-13  2.68463719975e-13  3.43827375662e-13  4.64846587294e-13  6.66677886116e-13  9.91526283288e-13  1.73454402983e-12  3.93866039051e-12  1.51799346352e-11  3.94534401617e-12  1.74994226464e-12  1.00042317692e-12  6.71646927975e-13  4.59741449167e-13  3.39841648557e-13  2.4689601801e-13  1.94646807471e-13  1.37589504521e-13  1.13778325892e-13  8.21131427948e-14  5.85488912755e-14  5.46478255041e-14  2.90086910031e-14  3.76430286962e-14  1.80143027574e-14  3.30426663594e-15  2.023790424e-14  1.94469621836e-14 -8.6879893133e-15  1.08201906935e-14  1.68404384592e-14 -5.78097664474e-15  8.70444114923e-15  1.38676321633e-14  1.59947234406e-14  1.7049346632e-14  1.34828364149e-14  5.32052718073e-15  2.11458819949e-16  5.41944665687e-15 -6.46866129576e-17 -3.69207102958e-15 -9.25696524561e-16  1.11071249806e-14  1.13303688657e-14  3.06228404481e-16  2.92070139664e-14  3.13272722976e-14 -1.58727247642e-15 -4.47155411067e-15  3.63888163037e-16  2.74076919172e-14  1.72158221487e-14  1.8742362433e-14  1.71999946939e-14  8.08107992665e-15  1.21264644278e-14 -8.38599785743e-15 -1.20202848147e-14 -4.15525557508e-15  6.46915664588e-15  1.05637313141e-15  1.02586985496e-14 -9.43308917352e-15 -1.05285133091e-14  5.94479101231e-15  1.59827709183e-14  9.59501939513e-15  6.33585208823e-15  7.33619294732e-15  1.96546358419e-14  1.47843887829e-14  1.77556119978e-14  1.40892046468e-14  5.4842769234e-15  1.66402110833e-14  6.26142033105e-15 -3.16294206342e-15 -1.29390231166e-14  2.72844790314e-14  1.61984315638e-14 -1.53941479493e-15 -1.77997155607e-14 -4.57827825468e-15 -4.80303319954e-15  1.57588670872e-14  8.58469828477e-15
 8.44649929281e-15  1.1115509235e-15  1.88353791603e-15 -6.22035414191e-15  1.29071852737e-15 -2.44580810333e-16  1.42422619501e-14 -8.8144587359e-15  1.64544374933e-14  5.88327648463e-15 -7.34845461332e-15  5.98983868425e-15  3.96269154334e-15  8.11278484808e-15  1.57036253303e-14  9.35007171038e-15  7.08591896675e-15 -7.14706622875e-16 -5.82472151646e-15  1.15895587596e-14  1.89316397634e-14  1.25736322882e-14  1.32506870863e-14  1.906035472e-14  9.20359723704e-15  2.83533440505e-14  3.02398676739e-14  3.73007786096e-14  4.76850499591e-14  7.16170656708e-14  6.22569328903e-14  7.50966318179e-14  1.03334923064e-13  1.57503618739e-13  2.09837674033e-13  2.64640809381e-13  3.50111253416e-13  4.79458447922e-13  6.58568167687e-13  1.01537522349e-12  1.73375907111e-12  3.94534401617e-12  1.51946017929e-11  3.96335870268e-12  1.73133833983e-12  9.96023099359e-13  6.68399897719e-13  4.71911416935e-13  3.39946713309e-13  2.35820009138e-13  1.84821992793e-13  1.51274783522e-13  1.33993913308e-13  1.13743063751e-13  9.20160347734e-14  5.24449104558e-14  5.56067675862e-14  3.46639987563e-14  3.10578122288e-14  2.79662941296e-14  2.41872790132e-14  6.90620537631e-16  1.55784897224e-14  7.71444719853e-15  7.27876917035e-15  1.18013165962e-15  2.76357784481e-14 -5.76298695264e-16  2.87949558291e-15  3.05931447434e-15 -3.94084076334e-15 -5.83774634556e-16  2.17785815955e-14  1.23802228296e-14  1.46359785255e-14  5.55273328542e-15  1.58009025081e-14  1.24632470203e-14 -2.4199583361e-15 -5.58260335519e-15  6.67072588825e-15  8.96355179763e-15  3.89090460498e-15  1.47563045774e-14  3.89037908804e-14  1.47467504137e-14  2.74737724875e-14  9.23133743805e-15  1.3502559883e-14  7.80760148989e-15  1.59838022758e-14  2.64642599413e-14  6.60913041655e-15  1.5120931674e-14  1.08050034091e-14 -1.51405212332e-14 -6.54433678031e-15  2.10299234041e-15  7.31944030009e-15  6.72674686354e-15  2.24482606428e-14  1.50787599336e-14  4.41536110697e-15  8.43132313017e-16 -4.69511151441e-15  4.11244706798e-15  1.42886110927e-15 -1.91758750028e-15 -6.78955319786e-15  9.76174066911e-15 -1.21023555527e-14  6.26585351461e-16  7.60823165554e-15  1.82763539748e-14  1.21200748843e-14  3.19768516569e-15 -2.64916622492e-15 -4.81450376123e-15  5.24344986062e-15 -1.06707811811e-14
-2.32250334627e-15  1.04337734092e-15  1.5478113503e-14  1.01498386495e-14  1.52210801682e-14  6.13844102044e-15  2.31290417245e-14  1.88332845173e-14 -1.05954336927e-14 -1.66230826802e-14 -1.49190877878e-14 -1.55030507106e-14 -6.23326942367e-15 -1.47606392969e-15  1.85596675557e-14  1.86473450148e-14  1.16162964352e-14 -3.99291207288e-15 -9.17386866752e-16  1.37177018254e-14  2.39498307291e-14 -1.37822570803e-15  6.5311626141e-15  1.29233945964e-14  1.0642377422e-14  2.21753367754e-14  1.60555302993e-14  4.33538601913e-14  4.15842443321e-14  5.52133496978e-14  6.41578245596e-14  6.89019054005e-14  8.57407225343e-14  1.14123851642e-13  1.54819270635e-13  1.77783888242e-13  2.35285218069e-13  3.46991733945e-13  4.68685695969e-13  6.78106820517e-13  1.02812394859e-12  1.74994226464e-12  3.96335870268e-12  1.52607565412e-11  3.95399972189e-12  1.76358042178e-12  1.01684086308e-12  6.77577556428e-13  4.76995005138e-13  3.32162377519e-13  2.42413991088e-13  1.92227767398e-13  1.48206492289e-13  1.05168697485e-13  1.05839364519e-13  7.89630725105e-14  6.09731868649e-14  4.43491352802e-14  3.86018854681e-14  2.25508999764e-14  1.2135909059e-14  9.23833454686e-15  8.19576172429e-15  2.19154671602e-14  1.64126162635e-14  1.73266345635e-14  7.85731766051e-15 -1.21310515482e-14  9.06712747824e-15 -2.04267094017e-15  8.27008732717e-15  1.2466309618e-14 -5.43457215285e-15  8.18880182072e-15 -1.49502774357e-14  9.25302837255e-15 -5.48193152009e-15  7.90873229355e-15  1.21381629757e-14  8.15902119898e-15  1.65469271554e-14  2.52339950089e-14  1.60233267166e-14  6.33828819038e-15  1.51272968866e-15  1.66842165277e-14  1.81098955191e-14 -1.44354124212e-14  8.23910235876e-15 -3.00971832515e-15  2.65015862993e-14  1.01197373054e-14  1.52633503233e-14  3.41210200621e-14  1.57845728452e-14  1.73434900739e-14  2.48289566102e-15 -1.52428464605e-14 -3.05231073811e-15 -1.80457045155e-15 -8.33317696009e-15 -1.50820004456e-15 -1.26674952308e-14  3.54756092193e-15  4.29409649165e-15  2.89763876427e-15  3.62899556922e-15  5.46110606537e-16  1.51335089331e-15 -5.76228208195e-15 -4.603422444e-15  1.29637317814e-15 -6.9053975614e-15 -1.18337835516e-15  7.61554228629e-15  9.90519210688e-15  1.05361858852e-14 -2.62382117458e-15  1.33356383334e-14 -3.53727975004e-15
-1.30680001535e-14 -8.16437951876e-15  3.64189417787e-15  8.99322140719e-15  6.51570849701e-15 -1.06678533797e-15  9.47696380908e-15 -2.75821592506e-15 -1.19378690765e-14 -1.92888819584e-14 -4.88418753734e-16 -6.35065385653e-15  3.94346703114e-15 -6.66735530289e-15  9.10146892808e-15  6.1914478084e-15  2.75917150372e-14  2.51293564974e-15  1.00916579065e-14  6.82525800839e-15  1.46626032875e-14  9.73483053974e-16  4.87178205936e-15  1.75085781069e-14  1.64657029417e-14  2.32876070829e-14  2.02014213274e-14  3.65004675676e-14  4.16584398173e-14  4.28040590753e-14  4.54881686083e-14  5.31987881433e-14  8.1045671005e-14  8.79078625662e-14  1.16468556136e-13  1.38054485213e-13  1.9522683146e-13  2.71953825771e-13  3.60755685058e-13  4.88537021301e-13  6.59724833245e-13  1.00042317692e-12  1.73133833983e-12  3.95399972189e-12  1.51788933256e-11  3.94997486608e-12  1.74400264459e-12  1.024222958e-12  6.81390648298e-13  4.61621760143e-13  3.48690455013e-13  2.77584937723e-13  1.96041795772e-13  1.5363962551e-13  1.17837563242e-13  9.99091260604e-14  7.66956183476e-14  6.61230843813e-14  6.10838416708e-14  4.20507250163e-14  3.31529105448e-14  1.51301717063e-14  1.58185648446e-14  1.2358688373e-14  7.90873946306e-15  1.35627842068e-14 -1.28080449061e-15 -3.44576493065e-15  1.87766958953e-14  2.23233094123e-14  7.50409998082e-15  1.27534406544e-14  6.3072242438e-15  1.45846766463e-14  6.03123046484e-15  1.64783568728e-14  1.28466968174e-14  9.61026410123e-15  1.44942998045e-14  3.28187437831e-14  2.11433363914e-14  9.47268623708e-15  1.93947337699e-14  1.19651168713e-14  5.93120207917e-15  1.72832964304e-14 -2.40414445923e-16  6.62363286501e-15  8.92772761452e-15  2.9135443126e-15  1.9124721863e-14  2.48446860661e-15  9.89495892893e-15  1.68785346127e-14  1.42885705081e-14 -1.44417907153e-15  7.90996971968e-15  2.96252262803e-15 -7.72499681015e-15  1.33589768681e-15  6.44601979105e-15  8.38326814507e-15 -7.50229082463e-15  7.5993291367e-16 -4.93124534505e-15 -4.90182032948e-15 -1.4156975882e-15 -1.58016827206e-14  4.5664325597e-15 -1.46013581363e-14 -2.86751876194e-14 -9.24958116139e-15  4.67063528837e-15 -1.88928602823e-15 -6.97256575619e-15 -3.50274380516e-15  2.12114468841e-14 -1.15468224423e-15 -8.68381389872e-15 -1.77736918738e-14
 6.48388451786e-16  1.67871099231e-14 -3.44834004766e-15 -6.35865924413e-15  4.03015938739e-15  6.12718617213e-15  9.93624827096e-15  7.22939253239e-15 -2.23162245798e-15 -8.98533803783e-15  3.95165928704e-15 -1.88163235528e-14 -9.90805808421e-15  2.24326089862e-15  9.55301885181e-15  1.64541579568e-14  2.24476139857e-14  1.46756844215e-14  1.29864541318e-14  1.55837315439e-14  2.18545994516e-14  7.28584940617e-15  5.06476592175e-15  6.0665558616e-15  3.96167348798e-15  1.86618985628e-14  1.15146485743e-14  2.78238675297e-14  2.72589726881e-14  3.1707151395e-14  4.06092454185e-14  4.73670991123e-14  5.83999258008e-14  7.48385031289e-14  8.9410015256e-14  1.00798962815e-13  1.4336195528e-13  1.8478380497e-13  2.44827288418e-13  3.43557682712e-13  4.81912952164e-13  6.71646927975e-13  9.96023099359e-13  1.76358042178e-12  3.94997486608e-12  1.52090249831e-11  3.96006450789e-12  1.73571013325e-12  1.00316086912e-12  6.55999552424e-13  4.67219921275e-13  3.2989934705e-13  2.44027702745e-13  1.95093389253e-13  1.49169153098e-13  1.08129946688e-13  7.48248600608e-14  7.49583029631e-14  5.91236230897e-14  3.11733164922e-14  1.02568272203e-14  1.78792629386e-14  1.75632923227e-14  1.35013025531e-14  1.57590985698e-14  1.95033479788e-14  1.48806169565e-14  1.65616488688e-15  1.2112241451e-15  1.98141013859e-14  1.74855588709e-14  1.29609046563e-14  9.19276713164e-15  6.27569428875e-15  1.01843623119e-14 -5.66156326997e-15  2.43706189708e-14  1.42979339982e-14  5.05934886675e-15  1.10026883688e-14  3.81155453856e-16  1.32831047861e-14  1.24883133464e-15  8.7618684525e-15  1.10331012626e-14  5.66208600752e-16  5.25482773899e-15 -4.59545568103e-15 -2.26465591453e-15  1.79073149829e-14 -9.51824152891e-15 -6.39204421486e-15 -8.42262602899e-16  1.81820826628e-14  6.66599821268e-15  1.02692466645e-14  2.09324866342e-14 -1.70226589488e-15  4.44027352987e-15  2.1526561201e-14  1.67095027983e-14  1.12976216742e-14 -8.56882048179e-15  6.16172912653e-15 -5.02334443296e-15 -9.02793082098e-15  8.73374964986e-15 -9.31527584953e-15  1.6327666357e-14 -1.09750980347e-14 -3.17129924331e-14 -2.54198628288e-15  1.13126868736e-14 -9.42779191869e-15  6.57970877813e-15  2.58554245885e-14  2.00371446824e-14  1.87997981679e-14  2.79171242922e-15 -1.71554675184e-15
-2.63253689746e-15  5.18694926885e-15  1.60459297007e-14  1.33930092288e-14  2.14874331632e-14  1.91630681097e-15  9.63006397632e-15 -2.01999228828e-15  2.17132620115e-15  1.96431628495e-15  4.36650739219e-16  1.27631964146e-14 -1.64140779139e-15  1.19702799059e-14 -2.13666554723e-14  1.21125004874e-15  2.40808848658e-16 -7.04331749451e-15 -2.51348206403e-15 -9.25538479126e-15 -2.19832106699e-15 -1.04868292251e-14  2.23933150499e-14  3.42833945941e-15  4.56584778936e-15  2.13073414905e-14  1.1237843855e-14  1.71920044634e-14  3.55897684359e-14  1.10251237952e-14  3.02375659233e-14  3.8739133765e-14  4.41268013738e-14  4.23171673038e-14  6.83320353498e-14  7.97218209574e-14  1.0569939132e-13  1.57189746608e-13  1.88593002287e-13  2.43014193261e-13  3.31448552588e-13  4.59741449167e-13  6.68399897719e-13  1.01684086308e-12  1.74400264459e-12  3.96006450789e-12  1.52123265258e-11  3.95106615665e-12  1.71652177227e-12  9.93700261695e-13  6.49235121338e-13  4.5065537764e-13  3.33422596251e-13  2.40457507993e-13  1.91477206923e-13  1.46969490785e-13  1.11102321041e-13  9.60446757109e-14  5.78869363523e-14  4.45736001559e-14  3.58619995322e-14  3.6545626362e-14  1.62031613443e-14  8.90935222814e-15  1.19064466993e-14  2.05896131465e-14  2.98223755969e-14 -2.08639488428e-15 -4.50346463522e-15 -2.55667538857e-15  1.22245659239e-16  6.53952991339e-15  7.35416473e-15  1.82974142064e-15  3.02415460799e-15  1.78551611252e-14  2.62151649501e-14  1.69040687912e-14 -1.42872903314e-14 -2.69109446423e-15  1.39732089119e-14  2.59922147719e-14  1.00022741039e-15  3.19433553482e-15  1.32983894637e-14  2.13809094158e-15  1.48665916577e-14  7.76580629011e-15  1.34800885172e-14  5.66843558421e-15  5.79359131204e-15 -1.54647048175e-14 -1.56370179939e-14  1.66694517379e-14 -2.41737121346e-15  4.19802781045e-15  2.89474737408e-15  8.02458981179e-15  1.18605309057e-14  1.68221911795e-14  1.73602966633e-14  1.11917405665e-14  3.50284209355e-15  2.01720435922e-14  2.70769964818e-14  8.00357090346e-15  1.5215652094e-14 -5.37422354701e-15  5.65994767583e-15 -5.19718508278e-15 -1.18537091974e-14 -1.50450407967e-14 -7.82787380441e-16 -1.64183225247e-14 -1.12899707412e-14  5.60050821931e-15  1.51424260435e-14  1.55613732967e-14  9.09179003205e-16 -1.05364159794e-14
-3.44155298872e-15 -1.02354545906e-14 -5.87411383787e-17  8.97580960754e-15  6.1550397144e-16  2.49249238779e-15  1.46962650528e-14 -1.55757463727e-14  8.10095561173e-16 -5.74897701394e-15  9.46789857374e-16  5.1419577916e-15 -9.04551524791e-17  4.30928968758e-15  3.97102812074e-15  1.97256580683e-14  4.01820643735e-14  1.88358549338e-14  1.6630694305e-14  1.56908428627e-15  9.73645421504e-15  3.44870689339e-15  1.24932494547e-14  2.05079273687e-14  2.18075886328e-14  2.49866179011e-14  2.28714470357e-14  3.25273789843e-14  3.13674298226e-14  1.88009057317e-14  4.34888746984e-14  3.2902207655e-14  4.29755255638e-14  6.08923693771e-14  5.58198711699e-14  7.62794864902e-14  9.43050912194e-14  1.32025478961e-13  1.37126468105e-13  1.88181779896e-13  2.73105093197e-13  3.39841648557e-13  4.71911416935e-13  6.77577556428e-13  1.024222958e-12  1.73571013325e-12  3.95106615665e-12  1.52031570908e-11  3.9707932085e-12  1.7581669225e-12  1.02356850709e-12  6.69168086277e-13  4.75059119786e-13  3.3942304857e-13  2.48634327937e-13  1.9797838043e-13  1.21854118865e-13  9.29185896523e-14  9.45500896782e-14  5.50670404933e-14  4.28317829305e-14  3.40020577049e-14  4.03531633449e-14  4.44728561579e-14  2.06610586312e-14  2.15431815404e-14  2.86940849766e-14  1.10576349358e-14  5.49632793019e-15  1.0382728809e-14  4.75926401475e-15  6.04989465815e-15 -1.20015861928e-14 -1.14749244204e-14 -2.90168722784e-15  1.24962293259e-14  3.4785108152e-14  1.32472341176e-14  1.12305181944e-14  1.57412910058e-15  1.80280012341e-14  2.81161191652e-14  6.63291630281e-15  2.15053154581e-14  2.30942967075e-14  8.40808486309e-15  7.04471539108e-16  1.24832210497e-14  1.22330721204e-14 -1.26062850454e-14 -2.02459581448e-14 -4.09560003832e-15  7.6496576207e-15  4.25227766885e-15 -1.27605587787e-14  7.93592763484e-15  1.17565340792e-14  5.56562662237e-15  1.99825533509e-14  4.36427398028e-15  1.10208257467e-14  5.76018225458e-16  4.61510788944e-15  1.60152952656e-14  7.93545856071e-16  1.79516757224e-14  1.49984140532e-14  7.92967599719e-15  1.1954419738e-15  1.46550595954e-15  2.17969174977e-15 -3.87339292163e-15  1.09336380834e-14  7.41574626702e-16  4.4798027921e-15  2.24723167351e-15  4.17899079399e-15 -4.57326617584e-15  4.54587800657e-15  2.41079354872e-15
-5.80682035504e-15 -1.01267889251e-14 -1.63279962614e-14  1.38704896244e-14 -2.53485253183e-15  9.66497161747e-15  3.88155516465e-15  2.30853009285e-15  4.68706268413e-15 -1.03137825343e-14 -3.3802908579e-15 -1.52780170967e-15  1.28175484503e-14  6.75759092834e-15  7.14568109057e-15  8.54959571637e-15  8.16251226849e-15  3.13900291537e-15  2.78080202982e-14  1.94641351771e-14  8.9433885474e-15 -1.17249780202e-14  1.44030418884e-14  1.59898090134e-14  1.10972646246e-14 -4.86252111984e-15  4.51847143123e-15  1.74672472117e-14  2.03399912361e-14  2.27036309575e-14  1.5418179303e-14  2.15581787176e-14  3.06229329316e-14  4.15106121955e-14  3.0536430932e-14  3.89001668024e-14  6.50103462455e-14  8.12072153026e-14  1.04753235947e-13  1.5049391583e-13  1.96379013629e-13  2.4689601801e-13  3.39946713309e-13  4.76995005138e-13  6.81390648298e-13  1.00316086912e-12  1.71652177227e-12  3.9707932085e-12  1.51954087979e-11  3.97384076215e-12  1.7439942119e-12  1.01687303902e-12  6.73438733055e-13  4.61200684323e-13  3.4079795291e-13  2.58249809996e-13  1.7461833937e-13  1.52789395692e-13  1.03663771047e-13  7.86064300257e-14  7.69590261815e-14  6.61709705961e-14  5.10029725409e-14  5.29182821064e-14  3.55358198176e-14  4.08554848468e-14  4.31694624273e-14  1.769951305e-14  2.43648956471e-14  5.02054253432e-15  1.96938370507e-14  2.98439619726e-14  3.66633669874e-15  5.03367190655e-15 -2.7686459262e-15  1.01764831525e-14  2.23439745665e-14 -3.11858285942e-15  6.2420670425e-15  1.628212036e-14  4.58269074297e-15  8.46723214057e-15 -6.95449230107e-15 -1.79417441656e-15  1.05028245163e-14  5.23054895574e-15  2.12668392703e-14 -1.21771115777e-14  7.42024474399e-15  1.12281541032e-14 -6.5375932073e-16 -9.94137931697e-15  3.50121359493e-15  1.75249790957e-14 -8.99321695733e-15  2.2445656472e-15 -7.61023343923e-15  1.85309867977e-15  5.11043808863e-15  1.19844431704e-14 -6.02984684137e-15  5.09115584567e-15 -8.27551932347e-15  8.35488174663e-15  3.26976131686e-15 -1.51100248721e-15  9.99046104305e-15  1.11029746092e-14  1.33321970705e-14  1.49743324855e-14  1.35405329995e-14  2.25035495996e-16  1.29037379547e-15  2.27054695703e-14  1.0265140869e-14  1.1695782801e-14  1.72856688714e-14 -3.32680751996e-15 -1.28639178073e-15 -2.20850737946e-14
-8.87062088443e-16 -9.20992173227e-15  1.15406492629e-15  1.88892532938e-14  1.30778846462e-14  2.02210584004e-14  6.32338241433e-16  1.43909110441e-14  8.87816160726e-16  2.41343304643e-15  2.91319945277e-15  1.41459006924e-14  3.89965712002e-15  1.35804012368e-14  1.10881855429e-14  1.37244102924e-14 -4.76153405575e-15  1.30759616938e-14  2.08809509128e-15  1.70923921459e-14  2.64751789696e-14 -1.00040814149e-14 -2.61934340215e-15  2.27855118418e-14  1.27228380021e-14  1.47012446782e-14  2.00517751519e-14  2.85078464399e-14  1.35310910569e-14  1.1448603078e-14  2.36426896274e-14  2.91245022289e-14  3.12463167939e-14  4.8283400467e-14  2.31691467847e-14  4.90851298194e-14  3.94821935724e-14  6.76232647863e-14  9.70939106116e-14  1.09909516174e-13  1.54492346776e-13  1.94646807471e-13  2.35820009138e-13  3.32162377519e-13  4.61621760143e-13  6.55999552424e-13  9.93700261695e-13  1.7581669225e-12  3.97384076215e-12  1.52453121877e-11  3.96003114589e-12  1.74346731582e-12  1.01907781431e-12  6.7435461715e-13  4.70235385671e-13  3.55439809223e-13  2.60144556147e-13  2.08267588529e-13  1.30519322881e-13  1.23183439744e-13  1.12773024437e-13  7.18316987676e-14  6.84798474247e-14  3.88106804374e-14  5.14939066113e-14  3.62178013049e-14  2.8795195611e-14  2.33804620902e-14  2.08077812925e-15  6.05800270719e-15  2.38076931777e-14  1.75579367284e-14  4.64282215998e-16 -1.81767492505e-15  4.61608452338e-15  2.18892057334e-14  2.29997511759e-15  7.7327371871e-15  1.07739912778e-14  1.07980730059e-14 -1.15512590445e-14 -2.63256936611e-15 -3.02325682833e-15  6.5213122669e-15  9.94533952499e-15 -5.92361564146e-15  2.23997822199e-14  1.43512966852e-15  8.97220594861e-15  1.0795278035e-14  8.60933606314e-15 -1.04757418522e-14  4.63041936388e-15  2.86939221964e-14  8.36413345015e-15 -1.88645918347e-15  3.87472531927e-15  1.96296731459e-15 -4.79984023489e-15 -4.74802995151e-15 -1.63499848972e-15  1.33268065641e-14  5.21851945242e-15 -1.26238174487e-15 -2.74588239081e-14 -1.93226263842e-14 -1.17227777048e-15  2.64682304596e-15  2.61589620661e-14  2.17937254453e-14  6.65816970035e-15  1.48122024862e-14  2.82752299672e-15  1.4514651237e-14  4.24012509133e-15  4.84850874178e-15  1.23611074076e-14 -1.24359193487e-14  5.89358556986e-15 -1.15837236432e-14
 8.81161569735e-15  4.73976888087e-15  1.11188425549e-14  1.24473345973e-14 -4.22972209178e-15  1.42266077902e-14  1.1482973165e-15  1.1626269399e-14  1.30631005579e-14  1.96606810944e-14 -7.31803275284e-15 -9.67674473458e-15 -3.34285447372e-16  4.55249754464e-15 -9.89012343003e-15  2.75739914164e-14  1.52236598151e-14  1.44817475232e-15  6.02219125456e-15 -2.8651564505e-15  1.38468945559e-14  5.5154774476e-15 -6.38473770725e-15  1.79060277137e-14  1.10128750554e-14  2.27660157337e-14  6.2140041548e-15  1.94835313125e-14  7.60934677463e-15  8.41715934753e-16  1.00926793549e-14  3.0970059305e-14  1.3341599815e-14  3.05294596136e-14  1.53100932985e-14  2.2405980713e-14  2.60634356041e-14  5.59271171402e-14  7.42922316574e-14  9.61344528401e-14  1.24518985114e-13  1.37589504521e-13  1.84821992793e-13  2.42413991088e-13  3.48690455013e-13  4.67219921275e-13  6.49235121338e-13  1.02356850709e-12  1.7439942119e-12  3.96003114589e-12  1.52371423301e-11  3.95785625014e-12  1.7276321984e-12  1.01536611803e-12  6.82604343868e-13  4.8568621988e-13  3.58800314159e-13  2.6737331954e-13  1.86525734774e-13  1.3629347732e-13  1.0498099244e-13  8.29797142891e-14  6.66081192801e-14  5.10027435515e-14  4.01181878177e-14  3.39935586453e-14  3.20961247077e-14  1.86343956844e-14  3.37452754443e-14  2.98989243785e-14  1.71938646861e-14  2.99390412776e-15  6.87318612017e-15  2.97610069142e-15  2.21789906977e-14  1.33029475238e-14  1.08562640609e-14 -4.2945687593e-15  1.67044835058e-14  1.10983047866e-14  1.42586680383e-14  1.44283129713e-14  6.53753825396e-15  1.76222928762e-15 -2.83686927706e-14 -6.76431203516e-15  1.03786420613e-14  9.36005632575e-15  4.8446570426e-16  8.24013335912e-15 -4.83016176548e-15  2.12659025899e-14  3.37390243653e-15  2.08314611495e-14  4.07778175831e-15  8.51236999239e-15  7.36504145329e-15  7.47490063957e-16 -6.50545737858e-15  7.48224234939e-15  8.37489916203e-15  6.83732479762e-15  1.04907211287e-14  8.21144355657e-15  1.07352151524e-15 -1.11078465267e-14  1.7150812109e-15 -1.30245315899e-14  5.11036399909e-15 -1.6956960888e-15 -7.59116828913e-15  2.89088852155e-15 -7.09511471628e-15  9.86786001935e-15 -1.14047640785e-16  4.88123831622e-15  2.09669758585e-14  1.06003002015e-14  8.56722545607e-16  2.26781920368e-15
 3.82820235757e-15  1.35823384049e-14  6.71994048167e-16 -4.22040539335e-15  6.64081725038e-15 -7.78727100597e-16  1.46897667972e-14  1.23953840125e-14  8.50094572247e-16  1.60556549119e-14  1.16949595882e-14  1.97227452832e-14  1.70237275009e-14  2.71861721755e-14 -4.08320296449e-15  6.40985671583e-15  3.3815267117e-16  9.2334478718e-15  6.24332825864e-15  8.24822035234e-15  1.23463049287e-14  1.38322700352e-14  6.98899059556e-15  1.52374664739e-14  6.15119977065e-15  4.60144922304e-15 -1.53972955962e-15 -1.0162834842e-14  4.32631560588e-15  3.43419422186e-15  2.1887449494e-14  2.31907616593e-14  2.9560124042e-14  2.36076699239e-14  2.54767999119e-15  1.7870933016e-14  3.89826660479e-14  4.81410528157e-14  6.71915373717e-14  7.82269877377e-14  9.38173725132e-14  1.13778325892e-13  1.51274783522e-13  1.92227767398e-13  2.77584937723e-13  3.2989934705e-13  4.5065537764e-13  6.69168086277e-13  1.01687303902e-12  1.74346731582e-12  3.95785625014e-12  1.52635715283e-11  3.96307553233e-12  1.74435710044e-12  1.02600093317e-12  6.82873020936e-13  4.74747517053e-13  3.43922332592e-13  2.48451516422e-13  1.83302415524e-13  1.57194627058e-13  1.05643938402e-13  9.06717835242e-14  6.70216013747e-14  2.56225217358e-14  3.85085001895e-14  4.04716283059e-14  1.80919018881e-14  2.02287834077e-14  2.91468124552e-14  2.43502920694e-14  8.55714292757e-15  1.95128375764e-14  1.26862191973e-14  2.25730238062e-14  1.64750376579e-14  9.00195478152e-15  1.16343103655e-14  2.46681348101e-14  2.57514796435e-14  1.32647378025e-14  6.6200903249e-16 -1.54840911059e-14 -2.07383822616e-14 -7.28867830345e-15 -3.1733437446e-16  6.89122237611e-15 -9.38689619994e-16  1.00840886513e-14  1.74175820164e-14 -6.91388468373e-15  1.44712089882e-14  9.82380431616e-15  1.17161710175e-14  2.68355869837e-15  1.88421659913e-14 -6.75051798292e-15 -4.66050244984e-15 -1.62445173023e-14  1.51606220079e-14  1.6612195814e-14  5.93171786226e-16  1.58491737985e-14  1.59136806948e-14  5.27228204456e-16  1.35753251814e-14  9.53684595767e-16  1.10432788293e-14  9.96686062334e-15 -1.3170906714e-14 -1.75987497673e-14  9.88907616938e-15 -1.03067770715e-14 -2.02837795416e-14 -1.19003957782e-14  3.87803467148e-15  1.0298293901e-14 -5.45669857317e-16  9.13474735902e-15 -7.71546357824e-15
 2.2770991857e-14  1.41560966752e-14  1.07534531963e-14 -3.41604211193e-15  1.0109774741e-14  6.60912375092e-15  1.20573255552e-14  1.04343941068e-14  4.0381425267e-15 -1.89564536384e-16  2.60086291385e-14  1.07570094362e-14  7.47358003719e-15 -4.99725041753e-15 -7.79301806974e-16  5.22191225604e-15 -7.05828727107e-15  1.07588756595e-14  9.37041171613e-15  7.3749207014e-15 -1.28302618692e-15  1.56886412455e-14  1.86949960735e-14  2.40101931941e-14  1.30739403802e-14  5.1193468938e-15  8.57635344894e-15 -9.37791358127e-15  7.01240418853e-15  1.20864595602e-15  4.15703811123e-15  7.83207090805e-15  1.93192139173e-14  2.09998678759e-14  1.49541373918e-14  2.38234710438e-14  3.25821791546e-14  4.41168827707e-14  4.66598791926e-14  6.5747497799e-14  6.48416112264e-14  8.21131427948e-14  1.33993913308e-13  1.48206492289e-13  1.96041795772e-13  2.44027702745e-13  3.33422596251e-13  4.75059119786e-13  6.73438733055e-13  1.01907781431e-12  1.7276321984e-12  3.96307553233e-12  1.52425712651e-11  3.95777686117e-12  1.74493135954e-12  1.01523209327e-12  6.80911660899e-13  4.74164255969e-13  3.45459479974e-13  2.42118812278e-13  2.00848320357e-13  1.43581314158e-13  1.18597426226e-13  7.63409215171e-14  7.07189085596e-14  5.88273280188e-14  3.63796298103e-14  3.66012820015e-14  3.5434354156e-14  3.1390226457e-14  2.06262716679e-14  2.81431562028e-14  2.83648027823e-14  7.0748644176e-15  1.60295472028e-14  1.93509148973e-14  2.82811486874e-15  1.53765878792e-14  1.37448990373e-14  1.84831286533e-15  2.57523974473e-14  1.05229347454e-14  8.40415700458e-15  1.03115507543e-14 -7.07980358021e-15 -1.08348493141e-14 -1.12801579633e-14 -7.01079445725e-15  1.17715923535e-14  3.92813034302e-15  4.69956330759e-15  1.46585909233e-14  1.10428651608e-14  1.08798731682e-14 -6.58844690497e-15  4.15054159674e-15 -8.58641300113e-15  9.97394681494e-15 -2.22403380594e-15  7.38204824254e-15  2.15748729529e-14  6.90180087283e-15  1.43750744551e-14  5.61676605938e-15  1.86828471213e-15  2.97346199176e-17 -1.36416471552e-14 -8.19036444078e-17  2.76428471079e-14  6.88692119786e-15  8.81773481966e-15  3.35132746405e-15  1.55663440883e-14  2.8124110928e-14  1.03097011217e-14 -1.47726657403e-15  1.38837840149e-15  1.1298753328e-14  5.26818785025e-15  1.53160863032e-15
 2.60586747819e-14 -2.55885205192e-15 -3.84048366779e-15 -6.9817195568e-15  3.14058130064e-16  2.06978464399e-14  2.35338665222e-15  1.4196735249e-14 -8.44283897569e-15  5.69889178665e-15  1.53650129489e-14  1.2243699374e-15  2.27576315578e-15 -2.43261798076e-15 -5.60439350094e-15 -1.51732576995e-15 -1.05019856291e-14  6.88932621629e-16  5.76098599501e-15  9.46718048049e-15 -1.62450344258e-14  1.24787541264e-14  1.28971146596e-14  1.44233323468e-14  6.06715683524e-15  2.36491186504e-15  5.50514526782e-15  1.36800635902e-14  1.24363705616e-14  1.01531816814e-14  1.27790537604e-15  2.6429253545e-14  1.65032487051e-14  2.5017936842e-14  8.83774982051e-15  2.99439099161e-15  2.1972531176e-14  4.01619322294e-14  5.30065539374e-14  5.87323599979e-14  6.29789729289e-14  5.85488912755e-14  1.13743063751e-13  1.05168697485e-13  1.5363962551e-13  1.95093389253e-13  2.40457507993e-13  3.3942304857e-13  4.61200684323e-13  6.7435461715e-13  1.01536611803e-12  1.74435710044e-12  3.95777686117e-12  1.52192053615e-11  3.93765551221e-12  1.72755546599e-12  1.01997683729e-12  6.64183298174e-13  4.65206073248e-13  3.38605630445e-13  2.56140876486e-13  1.9944244395e-13  1.59046012462e-13  1.08408995075e-13  7.90687980053e-14  6.37196742177e-14  5.07547876696e-14  3.23965584814e-14  3.63237324636e-14  3.34095013557e-14  2.66034557572e-14  2.61358298952e-14  2.17150390471e-14  2.70205941265e-14  1.26291880843e-14 -6.26849714113e-15  1.46251670511e-14  5.22756862196e-15  6.97879856671e-15  1.31422805523e-15  8.73811682844e-15  9.99380137319e-15 -1.94336813857e-15  5.62981109595e-16 -1.89047389141e-16 -1.25374770714e-14 -1.63848977122e-14 -1.84125950217e-14  5.88359278671e-15  3.00077874094e-15 -1.46369290339e-14  7.17871280292e-15  4.65156492514e-15 -2.86716389866e-15 -5.23242526905e-15 -6.66044042045e-15  3.68797976169e-16 -1.16101283746e-15  9.53888128064e-15  7.12849904611e-15 -6.71407475986e-15  2.56840831403e-15  1.07574893041e-14  1.93495077725e-14  2.06118010715e-15 -2.92948668447e-15  1.09161886478e-14 -2.33090326351e-16  3.21764462694e-14  1.08223250271e-14  3.4337760298e-15  2.19317274607e-14 -1.22833361931e-15 -3.64964697379e-15 -7.97933121573e-15  1.90551876411e-15  1.60276756713e-15  2.67304793011e-15  1.31988472369e-15  1.33482063272e-14
 1.67776601818e-15 -9.6070249809e-15 -1.51664559033e-15  2.18733378224e-15  1.05792944426e-14 -8.93124314276e-15  1.2579060371e-14  9.91338235715e-15  1.5039186904e-14 -3.20286997542e-15  1.52435541657e-14  2.56021262459e-14 -2.805694471e-15 -2.65856415863e-15  2.35409137716e-15  1.47843960327e-14  2.25871585342e-15  3.07864080757e-15 -4.74027213461e-15  1.58654382748e-14  7.39809971922e-15  1.89876330462e-14  5.29633276801e-16  3.95932450893e-15 -3.53943576435e-15 -1.37169560068e-15  4.2780999506e-15  1.10697468604e-14  2.23766091742e-14  1.7727126794e-14  2.14304837028e-14  1.2236590384e-14  3.03185577349e-14  2.59856003844e-14  2.36242897091e-14  2.70321073665e-14  2.02721733858e-14  4.8701880228e-14  4.21484371299e-14  2.62375184543e-14  4.5039794724e-14  5.46478255041e-14  9.20160347734e-14  1.05839364519e-13  1.17837563242e-13  1.49169153098e-13  1.91477206923e-13  2.48634327937e-13  3.4079795291e-13  4.70235385671e-13  6.82604343868e-13  1.02600093317e-12  1.74493135954e-12  3.93765551221e-12  1.52096520566e-11  3.95531186171e-12  1.74413378883e-12  1.02924875305e-12  6.82484054534e-13  4.92106669332e-13  3.50771910249e-13  2.58614997064e-13  1.91834842638e-13  1.55353882754e-13  1.10948952981e-13  9.83281007468e-14  7.22154651828e-14  5.36322329095e-14  4.55021087645e-14  4.43230242429e-14  3.8433819154e-14  9.52590889768e-15  1.45460567998e-14  2.52072106705e-14  9.84383343632e-15  2.28728614592e-14  8.27959939062e-15  1.62145179913e-14 -3.31587896393e-15  9.25215862916e-15  1.48153905774e-14 -1.4300446139e-14  1.56123538247e-15 -7.24508089454e-15  1.25601045006e-15  1.46618195804e-14  4.18793255083e-15  7.55862805431e-16  1.53318600518e-14  9.81854651247e-15  1.75130257379e-14  3.74515544565e-14  1.30506515191e-14  2.41164632191e-14  2.93716007257e-15  1.2340585346e-14 -1.36590784766e-15  1.2324346382e-14  1.14689011229e-14 -8.63840813498e-16  1.56633679085e-14  1.10407870623e-14  3.87008150742e-15 -1.41346465842e-15  2.36421758189e-15  5.15024348153e-15 -8.84592504094e-15  5.04576575102e-15 -1.20162647858e-14  7.37425690709e-15  1.37237858814e-14  8.99859825249e-15 -1.05791417008e-14 -5.15246549324e-16  9.14768546937e-15  1.26362030064e-14 -1.15477035634e-14 -5.38057189155e-15 -7.37917243591e-15 -7.56783191378e-15
 2.71734506685e-15 -1.72870746337e-14 -1.64393112002e-16  2.21169379483e-14  3.70493128582e-15 -2.55024552677e-15  3.40255952978e-15 -5.78066274377e-15 -5.15207284852e-15  2.165479415e-14  7.91129836419e-15  9.02223785634e-16  1.77251567389e-14  4.55993229616e-15  4.77904171565e-15  3.35315249752e-15 -9.47733971696e-15  2.79360445259e-14  5.84101860189e-15  7.96087249917e-16  2.10188234857e-14  5.53273497785e-15  6.92391077054e-15  1.80775439123e-14  8.73355109835e-15  3.2931884863e-15  1.64430731217e-14  6.87265939844e-15  1.88866182321e-14  1.11547380979e-14  3.09473815624e-14  1.64443512561e-14  2.32707411087e-14  2.40480838479e-14  3.52889724229e-14  6.62869652009e-15  7.62275145515e-15  2.41510818962e-14  3.74143973376e-14  4.24810887178e-14  3.63444940657e-14  2.90086910031e-14  5.24449104558e-14  7.89630725105e-14  9.99091260604e-14  1.08129946688e-13  1.46969490785e-13  1.9797838043e-13  2.58249809996e-13  3.55439809223e-13  4.8568621988e-13  6.82873020936e-13  1.01523209327e-12  1.72755546599e-12  3.95531186171e-12  1.52459431176e-11  3.98121183028e-12  1.75355192643e-12  1.03495188242e-12  7.07806563043e-13  4.78002515688e-13  3.59923470513e-13  2.63307362474e-13  2.01752607935e-13  1.47752596026e-13  1.20179702322e-13  9.60874637473e-14  7.1404139733e-14  5.40277228145e-14  4.79569028101e-14  3.92550469562e-14  4.86273910586e-14  1.82236028601e-14  1.62166954052e-14  1.86945695179e-14  2.91865297126e-14  3.03445897361e-14 -2.76608426886e-15  7.01485873833e-15 -1.13593048312e-14  8.71690380885e-15 -6.93325700156e-16  5.0726223999e-15  8.93427370122e-16  1.42917407933e-14  1.01074860657e-14  2.12817877436e-14  2.58039639515e-14  9.4302733432e-15  3.54445321283e-15 -2.19554000838e-15  6.38696502716e-15  1.30903894698e-14  9.55940066977e-15  3.45064718381e-15 -6.30725520062e-15 -1.04218855831e-14 -5.07850173734e-15 -1.72842006014e-14 -1.29206730805e-14 -5.44347114017e-15  1.43309014553e-14 -1.09939273412e-14 -1.47620620513e-14  4.06423065849e-16 -7.06460662657e-15 -7.11188597554e-15 -9.24612824919e-16 -3.28752948184e-16  2.76449863904e-15 -7.3783024445e-15  8.30173225278e-15  9.40078539119e-15 -2.72167715118e-15  1.87868557201e-14  9.6378312931e-15  5.49748830747e-15 -1.22417559687e-14  6.6570977053e-15  7.36988010843e-15
-1.72962362629e-15 -4.37167205467e-15  4.06535548745e-15  5.20653366827e-15  4.71751870935e-15  1.59529040416e-14 -1.42425111647e-14  1.88455186483e-15  1.21866126224e-14  1.1209476217e-14  3.56086717294e-15 -8.80325836284e-16  8.17718950997e-15  4.38282665988e-15 -6.56144308899e-15  6.25906062431e-15 -3.36864968238e-15 -6.50724307981e-16 -3.77818142623e-16 -1.4399155121e-15 -1.33819828175e-14  3.33035921127e-15 -9.6482290433e-15  2.48207967483e-15 -8.85127270145e-15  1.13767169192e-14 -1.87061957641e-15  1.03856298773e-15  3.19642443177e-15 -1.02186775911e-14  3.02830347306e-15  1.74524657044e-14  1.89024192592e-14  2.71647451579e-14  9.95120088189e-15  3.19504828738e-14  2.14180480183e-14  2.40528878094e-14  1.62489572129e-14  2.66131916671e-14  4.68294811346e-14  3.76430286962e-14  5.56067675862e-14  6.09731868649e-14  7.66956183476e-14  7.48248600608e-14  1.11102321041e-13  1.21854118865e-13  1.7461833937e-13  2.60144556147e-13  3.58800314159e-13  4.74747517053e-13  6.80911660899e-13  1.01997683729e-12  1.74413378883e-12  3.98121183028e-12  1.52669138133e-11  3.96936236401e-12  1.74330137073e-12  1.02296265996e-12  6.73450685556e-13  4.73595260494e-13  3.40315057562e-13  2.64183073811e-13  1.89581202734e-13  1.5576169858e-13  1.29730379012e-13  8.69726709398e-14  6.45544981543e-14  5.26768495722e-14  1.87216961307e-14  1.43100898379e-14  9.98434491949e-15  2.39830912959e-14  2.31391603704e-14  3.85588112473e-14  1.55237827211e-14  2.21399646146e-14  1.93439000635e-14  7.45546989906e-15  8.42085362664e-15  2.90006381621e-15 -9.68438357557e-15  1.19324268687e-15  4.72890339067e-15  5.79634321573e-15  1.82223036122e-14  2.22865272244e-15  6.06038112042e-15  5.83055574783e-15  7.70969436785e-15  1.70125388613e-15 -7.34082657778e-15 -5.17121930027e-15 -4.4619945688e-15  5.94357930062e-15  7.04489187289e-15 -1.42921658806e-15  2.89046934188e-15 -8.72589587433e-15  2.00160752433e-15  9.038083804e-15 -7.3468089441e-15  2.13200876319e-14  1.32760431258e-14  5.38661087172e-15  9.93289159577e-15  3.67927521547e-15  2.49811884291e-15 -1.04010090842e-15  4.02094950819e-15  1.08585895755e-14  4.25444311714e-15  1.47935875335e-14  1.37865335422e-14 -5.08215426902e-15 -8.88739831708e-17 -1.45274321115e-14  4.74724777768e-15  6.47655580914e-15
-4.56564166375e-16 -7.02118108546e-15 -3.85814519384e-15  4.10439440411e-15  1.75448489016e-14  6.4030735724e-15 -3.35001071817e-15 -6.20946796105e-15 -1.25708633121e-14  1.66101324891e-15  9.36970844843e-15 -5.27383735081e-15 -7.19800172001e-15  9.1322681252e-15  5.68594753851e-15  1.64768336777e-14 -1.42112907563e-15  9.08011067262e-15 -8.01016059269e-15 -2.65157223566e-15 -2.05060402318e-15  7.54798754526e-15 -1.64005185594e-15  1.20229897049e-14 -1.24443378016e-14 -1.84572341751e-15 -1.54696114077e-14 -7.99778942735e-15 -1.14000623399e-14 -9.10514507337e-15 -3.85944185124e-16 -2.57534505959e-15 -5.73910740052e-15  1.67627832322e-14  2.73889896185e-15  1.3889971226e-14  1.37472988429e-14  7.44808856734e-15 -1.15294925164e-14  7.11411066719e-15  7.86718679046e-15  1.80143027574e-14  3.46639987563e-14  4.43491352802e-14  6.61230843813e-14  7.49583029631e-14  9.60446757109e-14  9.29185896523e-14  1.52789395692e-13  2.08267588529e-13  2.6737331954e-13  3.43922332592e-13  4.74164255969e-13  6.64183298174e-13  1.02924875305e-12  1.75355192643e-12  3.96936236401e-12  1.52626913389e-11  3.96024585014e-12  1.75259599748e-12  1.01854130596e-12  6.67377105309e-13  4.79318997685e-13  3.50152452186e-13  2.53229088775e-13  2.01991914382e-13  1.49226711145e-13  1.2198094841e-13  9.28706237092e-14  6.56376944748e-14  2.79069024467e-14  3.06322068935e-14  4.93315729508e-15  2.14993508483e-14  2.27197280976e-14  6.02528800818e-15  2.12133308957e-15  1.01026254009e-14  1.50751011501e-14 -4.91387353074e-15  4.92947624032e-16  1.56829024165e-14  7.28035921273e-15  7.38394144111e-15  2.9401035578e-15  2.06197809132e-14  2.79144065456e-14  1.31911666931e-14  1.1139736657e-14  6.98784438988e-15  1.09242388256e-14 -2.68604017412e-16  3.87166292364e-15  1.68145616276e-14 -5.73702879705e-15  6.07376240155e-15  9.23066174866e-15 -7.2515486456e-15  2.09134471947e-15  4.80857158557e-15  8.92479612289e-15  7.69740469948e-15  1.43420683199e-14  2.08164082373e-14  1.29821523891e-14 -6.26339254409e-15  1.73436909778e-14  7.08116255982e-15  6.67560426916e-16 -3.48013961968e-15  1.04994221645e-15 -3.56557253029e-15  1.07297078901e-15 -2.4590629472e-15  1.05990053494e-14 -3.41918058883e-15 -1.67648015235e-15  5.31259498018e-15 -3.05605975629e-15  8.08677411198e-15
-5.01190290276e-16 -6.71488589401e-15 -1.16980927484e-14 -1.02829344296e-15  1.37888752861e-14 -7.13919766128e-15  4.19261000733e-15 -1.89762505896e-15  5.2878248001e-15 -1.20550348118e-14  1.64015987343e-15 -6.37862534804e-15  8.15406448521e-16  2.85867413182e-15  7.41909509577e-15  6.18052177835e-15  4.53515928642e-15 -2.80334183578e-15  8.17963927428e-15  8.81567175721e-16  1.14765874349e-15 -7.88026640946e-15 -7.49386461445e-15  1.48581888985e-14  1.24361476823e-15  1.27900911544e-14  6.25198591895e-15  9.30645610807e-15  9.7783671105e-15 -7.80631668687e-15 -3.02023983472e-15 -5.11122300732e-15 -2.10281263441e-15  1.16129411927e-14  5.57392799676e-15  8.52190336041e-15  1.13529916839e-14  1.13561760322e-14  2.21319481836e-15  2.17555942255e-14  8.99924610031e-15  3.30426663594e-15  3.10578122288e-14  3.86018854681e-14  6.10838416708e-14  5.91236230897e-14  5.78869363523e-14  9.45500896782e-14  1.03663771047e-13  1.30519322881e-13  1.86525734774e-13  2.48451516422e-13  3.45459479974e-13  4.65206073248e-13  6.82484054534e-13  1.03495188242e-12  1.74330137073e-12  3.96024585014e-12  1.52118008545e-11  3.97093918843e-12  1.76494319397e-12  1.00699173934e-12  6.93309670094e-13  4.71832128262e-13  3.2795466737e-13  2.46079851519e-13  1.79828729334e-13  1.42320217473e-13  1.08422297062e-13  9.58800821464e-14  7.16093758812e-14  4.14103812619e-14  4.05340849512e-14  3.45099700903e-14  1.17860104609e-14 -7.52354131285e-16 -7.38239189075e-16  7.46425755099e-15  3.13367991407e-14  1.20812810083e-14  1.53084476948e-14  1.41537139309e-15  3.01064958353e-15  7.16018959688e-15  6.06528732335e-15  6.39453372178e-15  1.93693441307e-14  1.06919797126e-14  2.32334931085e-14  1.17736612204e-14  1.88379094963e-14  1.38736408225e-14 -5.25179458694e-15  9.86244920011e-15 -2.81846770592e-15  2.28676358562e-14  1.71531370859e-14  1.00623002867e-14  1.97676697247e-14 -1.27443965224e-15  1.29091387483e-14  1.71178515797e-14  7.54593596325e-15  2.06834919829e-14  9.60374472598e-15  5.95703836398e-15  5.24059022623e-15 -4.04765951254e-15  8.537411265e-16 -4.57380929801e-16 -4.89940790856e-16  4.02960565025e-15 -1.21948778932e-14 -3.52731665265e-15 -8.47488774878e-15  6.81372718119e-15  6.98568312802e-15  4.561535659e-16  1.68569837588e-14  2.24113086117e-14
 1.11089856041e-14 -1.6241884777e-14 -3.00984888499e-15  5.86662858188e-15  2.2456063928e-14  8.27917227116e-16 -8.21365804685e-15 -5.19894855811e-15  2.92766990771e-15 -6.37408169412e-15  3.74734093626e-15 -1.27484140396e-14  8.03680864822e-15  1.42422363281e-15  4.87133404835e-15 -1.08063846396e-14  1.30250073751e-15 -5.52456632267e-15 -8.78521244886e-15  7.2468291989e-15 -9.03032372088e-15  8.38445862123e-15 -1.99584296938e-15  4.64122656733e-15 -1.37604555375e-14  1.4086396246e-15 -6.28181254286e-15 -3.23932265564e-15 -9.82985631372e-15  4.35119777095e-15  9.77729996987e-15  7.33521464809e-15  2.73190119211e-15  2.00657368939e-14  9.42070332171e-15  1.53584731926e-14  1.17209184782e-14  4.83573811967e-15  1.14611716377e-14  1.74539601634e-14  1.58986096803e-14  2.023790424e-14  2.79662941296e-14  2.25508999764e-14  4.20507250163e-14  3.11733164922e-14  4.45736001559e-14  5.50670404933e-14  7.86064300257e-14  1.23183439744e-13  1.3629347732e-13  1.83302415524e-13  2.42118812278e-13  3.38605630445e-13  4.92106669332e-13  7.07806563043e-13  1.02296265996e-12  1.75259599748e-12  3.97093918843e-12  1.52346989872e-11  3.97233340367e-12  1.74388406356e-12  1.01644264953e-12  6.70119679822e-13  4.76062667872e-13  3.34907426795e-13  2.41130290272e-13  1.63422873762e-13  1.27897203057e-13  1.04947474457e-13  1.04662838694e-13  7.30135226366e-14  5.41137665393e-14  3.56600219618e-14  3.07682199576e-14  2.12762227267e-14  2.94396514624e-14  2.04333585311e-14  3.48405143872e-14  1.70089389587e-14  1.68804237805e-14  1.70367747077e-14  1.15966282627e-14  6.56153327949e-15  1.05699751836e-14  1.59068473139e-14  2.72326156335e-14  1.45419230915e-14  1.05184273783e-14  5.56101816729e-15  1.91459316165e-15  3.6681916763e-14  7.24385595492e-15 -1.76196798497e-15 -4.46552327652e-15 -9.27704641411e-15  9.94460564502e-16 -4.41815724972e-16  1.05653203113e-14 -6.96235624362e-15  1.99132570098e-14  8.04807893557e-15  5.15957259844e-15  1.24815835591e-16  1.75938813964e-15  2.18303195443e-14  2.7768133962e-14  1.24174497648e-14  8.32581607047e-15 -7.86058262975e-15 -6.93453261653e-15  1.19165543116e-14  7.31972808114e-15  9.11009351443e-15  8.39962065961e-15 -2.53568696423e-15  1.13151358172e-14  9.98666631821e-15  1.67067135879e-14  3.92310154797e-15
 9.00360048133e-16 -4.52924948812e-17  1.76197537091e-14  1.52567191538e-14  9.91514602395e-15  1.01525765071e-14  8.45166218149e-15 -2.70143049216e-15  1.22665308826e-14 -1.56966853467e-14 -6.47403280783e-15 -9.46689416665e-15  6.78810535508e-15  3.65302356722e-16  4.97922511281e-15 -1.47589734804e-15 -2.43505122521e-15  3.50107257488e-15  9.29877135484e-15  2.13504725532e-15 -1.42272037592e-15 -1.74336683089e-15  2.01536196881e-15 -1.40569323186e-14 -1.48888884846e-14 -5.21616456475e-15 -2.83050197303e-15  9.65155882228e-15  2.02816477568e-14  4.84387047564e-15 -2.35473167439e-16  2.47448556335e-14  6.07649347243e-15  9.5576204398e-15  5.1737072552e-16  4.40748797156e-15  1.37232690519e-14  1.66090332642e-14  1.89937809263e-14  1.86995688972e-14  1.74705491451e-14  1.94469621836e-14  2.41872790132e-14  1.2135909059e-14  3.31529105448e-14  1.02568272203e-14  3.58619995322e-14  4.28317829305e-14  7.69590261815e-14  1.12773024437e-13  1.0498099244e-13  1.57194627058e-13  2.00848320357e-13  2.56140876486e-13  3.50771910249e-13  4.78002515688e-13  6.73450685556e-13  1.01854130596e-12  1.76494319397e-12  3.97233340367e-12  1.51965519151e-11  3.95667877592e-12  1.75193806512e-12  1.01664763336e-12  6.74966789609e-13  4.7832187133e-13  3.27349951866e-13  2.48916062275e-13  2.08376865172e-13  1.54571512381e-13  1.01215384934e-13  8.28962286183e-14  8.49910575485e-14  6.9697639737e-14  4.93559885585e-14  3.29115021501e-14  2.76259497227e-14  2.87990433655e-14  3.83157013678e-14  2.06403413711e-14  2.73279721971e-14  4.19356104462e-14  3.13076316472e-14  9.08511867361e-15  9.45609244898e-15  1.30848609625e-14  2.16407692399e-14  5.80568612128e-15  8.04432574424e-15  5.90916793869e-15  2.69432500363e-15  2.23025805056e-14 -4.67296759362e-15  2.86548951005e-15  8.14006211683e-15  1.70392201807e-15 -3.85758979731e-15  3.3065290659e-15 -2.03714553056e-15  8.3609298316e-15  2.03662875336e-14  2.39577207117e-14  1.82420915417e-14  2.40994103709e-14  1.2187355099e-14  1.64532625821e-14  1.28413099336e-14  1.22176044698e-14  1.41236891213e-14  9.25672816189e-15 -7.51861312725e-15  7.85372159646e-15  1.16733777351e-16 -4.77680838725e-15 -9.59069421619e-15 -2.78210324517e-14  6.17018521951e-15  7.09991862358e-15  1.57036761084e-14  7.2004568621e-15
 3.54520420868e-15 -4.90532602446e-15 -2.38471804075e-15  2.05598557608e-15  2.45331477471e-15  3.91993102898e-15 -4.05720973387e-15  1.98281984714e-15  1.34501889413e-14 -1.89003404617e-14 -7.71308731119e-15 -1.02638627903e-15 -9.74482755577e-15  1.27003133424e-15 -1.23059059299e-14 -1.14506048444e-14 -6.96288485427e-15  1.84511007725e-15 -1.04560785388e-14  1.18219756016e-14 -7.1434035247e-15  2.08259058983e-15  1.67222306921e-14  6.41359949965e-15 -3.05607204081e-16 -7.92456358986e-16  4.81834824077e-15  3.31450121777e-15  1.7177139653e-14 -1.85431198485e-14 -1.20083979246e-14 -7.42997118299e-15 -3.39892660192e-15  4.4547867236e-15 -4.64688856234e-15  7.23214309974e-15  9.6770165609e-15 -3.17912450155e-15  4.86464016491e-15  1.14097557222e-14  1.06327423361e-14 -8.6879893133e-15  6.90620537631e-16  9.23833454686e-15  1.51301717063e-14  1.78792629386e-14  3.6545626362e-14  3.40020577049e-14  6.61709705961e-14  7.18316987676e-14  8.29797142891e-14  1.05643938402e-13  1.43581314158e-13  1.9944244395e-13  2.58614997064e-13  3.59923470513e-13  4.73595260494e-13  6.67377105309e-13  1.00699173934e-12  1.74388406356e-12  3.95667877592e-12  1.5211057704e-11  3.96716048451e-12  1.74594805818e-12  1.01427165314e-12  6.79477619419e-13  4.73782693581e-13  3.3528605592e-13  2.54915418241e-13  1.93770668337e-13  1.46430411692e-13  1.05314897078e-13  8.8299828297e-14  7.8105088196e-14  6.15776095144e-14  5.08713500133e-14  4.66652491952e-14  3.55315387508e-14  2.90162322115e-14  1.27115070258e-14  1.03299710541e-14  1.53404969299e-14  2.16761832406e-14  5.51947013308e-15  1.14727440319e-14  1.69535074604e-15 -1.70627602624e-15  6.93936794556e-15  2.27630028666e-15  1.67329760904e-14  2.1024388686e-15  2.1365738129e-14  4.61660292545e-15  2.59221153218e-16  8.32905140193e-15 -7.54823778174e-15  2.3414631698e-14 -1.35495311805e-15 -4.83934428603e-15  1.89006561108e-14 -3.66998846595e-15  1.38170434215e-14  1.01923232292e-14  1.7266185511e-14  6.55907079032e-15  1.62919733261e-14  1.31180575639e-14  1.02014798619e-14  1.07924861452e-14 -7.14779758429e-15  3.24059849775e-15  2.1084281289e-14 -3.37208300737e-15  5.01770615539e-15 -5.14333090713e-15 -8.21768567255e-15  1.00442990003e-14  1.56734122292e-14  5.2438017007e-15  4.91305671546e-15
-5.86067330649e-15 -1.39631635842e-14  1.04678973905e-14  2.25617126137e-14  2.71018924787e-14  2.61525229485e-14  6.06700679711e-17  1.88150072448e-14  2.28630416973e-14  6.05768101819e-15  1.0516304523e-14  1.34939238602e-15 -1.18347063938e-15  2.0388703292e-14  1.69543384977e-14  1.31577149119e-14  1.01223309511e-14  2.14466521268e-14  1.63252417841e-14  5.90655644524e-15 -2.45509286481e-15  7.23902822971e-15  2.34903156451e-16 -2.30075089636e-15 -6.90567712375e-15 -2.1188772514e-15 -5.73513006537e-15  4.88015875767e-15  1.26198744525e-14  3.16514822963e-16  3.19777897962e-15  6.64501473936e-15  2.71844528654e-15 -5.73031464385e-15 -1.19942003587e-14  1.36087158279e-14  3.70412354748e-15 -7.70811589713e-15  5.23982409881e-15  6.70579286076e-15  1.09835394674e-14  1.08201906935e-14  1.55784897224e-14  8.19576172429e-15  1.58185648446e-14  1.75632923227e-14  1.62031613443e-14  4.03531633449e-14  5.10029725409e-14  6.84798474247e-14  6.66081192801e-14  9.06717835242e-14  1.18597426226e-13  1.59046012462e-13  1.91834842638e-13  2.63307362474e-13  3.40315057562e-13  4.79318997685e-13  6.93309670094e-13  1.01644264953e-12  1.75193806512e-12  3.96716048451e-12  1.52699118204e-11  3.96007314293e-12  1.7415522384e-12  1.03178314006e-12  6.89424759575e-13  4.551557602e-13  3.48592464667e-13  2.65927249795e-13  2.03597083733e-13  1.42675929137e-13  8.72076329562e-14  9.27864925358e-14  7.47820444407e-14  6.20182040883e-14  4.65231486338e-14  2.51819925241e-14  2.57161831467e-14  1.01732876249e-14  2.74183559757e-14  1.74491356132e-14  6.80484603753e-15  1.22922203793e-14  8.23042276296e-15  1.4388182028e-14  9.68351215345e-15 -4.29258590982e-15 -7.1329885732e-16  2.53165108368e-15  2.68532852964e-15  6.0475218133e-15  8.85808907709e-15  2.22376450967e-14  2.72479198037e-15 -1.06631148771e-14  1.78645416759e-14  1.87788976984e-14  5.81394152181e-15  1.72870554201e-14  2.8662312294e-14  8.93161813757e-15  5.55631971828e-15  2.41486834567e-14 -1.5041368094e-15 -3.05310803168e-15  1.8071120648e-14  8.70909838407e-15 -8.27090206039e-15 -3.34217445414e-15  8.88728147133e-15 -7.06470065172e-15 -2.43125397376e-14 -3.7942123933e-15 -3.11409022675e-14 -9.79500840594e-16  2.76648894884e-15  1.28142619679e-14 -8.01857224795e-15 -1.60538734715e-16
 3.96145155626e-15  2.06586252465e-15 -2.74188581241e-16  6.67259908468e-15  1.79556625591e-14  1.50219729032e-14  5.80297093236e-15  1.32157742272e-16  1.36304907049e-14 -1.37887359576e-15 -2.29030278733e-15 -5.29135727591e-15 -2.5779630832e-15  4.86108534997e-15 -3.83888642755e-15 -6.88177637305e-15 -2.37386506455e-15 -7.99547821203e-16  1.77930652122e-14  1.81069500055e-14  2.75497438412e-15  8.19462684726e-15  3.68796103228e-15 -1.2333357295e-14 -6.84576124316e-15 -4.98955622322e-15 -1.80128273344e-14  6.95433189029e-15  1.46535951083e-14 -5.28214621214e-15  5.56404260156e-15  3.77228224042e-15  7.7012088667e-15  1.27846843094e-14  1.83201220933e-14  1.19108731801e-14  3.44720680134e-15  1.61193288846e-14  2.13225389848e-14  3.4554930047e-14  1.9788867659e-14  1.68404384592e-14  7.71444719853e-15  2.19154671602e-14  1.2358688373e-14  1.35013025531e-14  8.90935222814e-15  4.44728561579e-14  5.29182821064e-14  3.88106804374e-14  5.10027435515e-14  6.70216013747e-14  7.63409215171e-14  1.08408995075e-13  1.55353882754e-13  2.01752607935e-13  2.64183073811e-13  3.50152452186e-13  4.71832128262e-13  6.70119679822e-13  1.01664763336e-12  1.74594805818e-12  3.96007314293e-12  1.51682980592e-11  3.94614264485e-12  1.73713211882e-12  1.01485353514e-12  6.72916857419e-13  4.84073591653e-13  3.53318735686e-13  2.65289624161e-13  2.07936620588e-13  1.55927304597e-13  1.16926703574e-13  9.54635779441e-14  8.83940063501e-14  6.52961639728e-14  4.3696158387e-14  4.37164856969e-14  4.1780802602e-14  4.59524220003e-14  2.85952269051e-14  2.12560142462e-14  2.1725670525e-14  1.14907497777e-14  4.21158613731e-15  1.57228888139e-14 -5.77359781207e-15  1.38315699271e-14  2.82426251115e-15  5.05231553271e-15  2.49896640224e-16 -1.38844240096e-14  1.56687555414e-14  1.9117428107e-14  6.64022148224e-15  7.32793266508e-15  2.12559478541e-14 -8.22247838795e-15  1.50036850187e-14  8.95556668883e-15  1.29298293464e-14  1.80658201362e-15  6.56111471039e-15  7.38004512892e-15  2.27213374391e-14  2.261707407e-16 -4.9556676452e-15 -1.16674630606e-16 -1.1344639464e-15 -1.9689850634e-15  4.42119657888e-15 -1.9780250311e-14  2.75679766248e-15  8.58900085472e-15  1.28557283145e-14 -2.00949038819e-15 -2.64473642663e-15  8.20839719872e-15  3.08465289498e-15
 8.91297329462e-15  1.95460500284e-14  3.10218744364e-15  1.66442254295e-14  2.24401454773e-14 -4.99338383377e-16 -2.55958654124e-15  4.83998834943e-15 -4.74620219219e-15  3.35833095936e-15 -1.38259587361e-14  1.04761496133e-14  1.09563486135e-14  2.34474440709e-14 -1.20262282394e-15 -7.8847325702e-15  8.80304461634e-15 -8.70854775874e-15  2.19447570837e-14  2.14371616341e-14  1.62832052942e-14  1.14094040133e-14 -4.57232800016e-15  3.97305526746e-15 -1.07510460159e-14 -8.6706289452e-15 -1.88593326735e-14 -1.65905444546e-15  2.91218366659e-14  1.61319142032e-14  3.71569282784e-15  1.08841797548e-14  1.76870495013e-14 -1.32137412498e-14 -2.35064344447e-15 -6.3550211517e-15 -6.59630137655e-15 -8.16213206786e-15  4.22451632528e-15 -1.95956186917e-15  1.45834392594e-14 -5.78097664474e-15  7.27876917035e-15  1.64126162635e-14  7.90873946306e-15  1.57590985698e-14  1.19064466993e-14  2.06610586312e-14  3.55358198176e-14  5.14939066113e-14  4.01181878177e-14  2.56225217358e-14  7.07189085596e-14  7.90687980053e-14  1.10948952981e-13  1.47752596026e-13  1.89581202734e-13  2.53229088775e-13  3.2795466737e-13  4.76062667872e-13  6.74966789609e-13  1.01427165314e-12  1.7415522384e-12  3.94614264485e-12  1.52496865412e-11  3.95707416508e-12  1.73358319621e-12  1.00185893026e-12  6.68009130034e-13  4.80829136586e-13  3.46814562702e-13  2.6668064333e-13  1.94559739706e-13  1.48440297466e-13  1.19679260989e-13  9.97966536679e-14  6.40979830145e-14  3.86780009048e-14  5.66069543528e-14  4.13408377903e-14  2.2286473838e-14  3.1162680988e-14  2.30142559232e-14  1.26960410141e-14  1.66370771934e-14 -7.03596253186e-16  7.12272264304e-15 -8.26982437171e-15 -1.32255747077e-15  1.39154722806e-14  2.49807631273e-15  1.16410997747e-14  1.53653875333e-14  4.00056583165e-15  2.08630372192e-14 -1.93392544021e-15  6.57518284319e-15  1.61900269692e-14 -1.06466387176e-14  4.34797843191e-15  6.28830251634e-15  2.63834148706e-14  2.26536229155e-14  1.59992970098e-15  5.55325841541e-15  2.81553019603e-14  5.36343265966e-15  6.26434772975e-15  1.62394871563e-14 -1.37682241708e-16  3.71445232061e-15  9.3187816336e-15 -8.83879324536e-15  8.36151314334e-15 -6.44329474192e-15 -2.57098656773e-15 -4.29205515831e-16  1.33188607903e-14  2.05072753498e-14 -8.21450664563e-17
 1.77297135466e-14 -3.10478749061e-15  1.27477672804e-14  6.51412558266e-15  2.37693255664e-14  1.7872165114e-14  8.86411383817e-15  1.20131621294e-15  7.65491719366e-15 -1.85079109632e-15  1.04463849039e-14  8.5552842902e-15  6.78103866395e-15  7.14673407419e-16  9.3705576977e-16  1.38429243433e-15 -3.62416500701e-15 -1.02663723887e-14  9.31996992765e-15  8.57826090287e-15  7.19428334393e-15  1.61553950802e-14 -7.41607605995e-15 -2.2417746269e-15 -5.62324528152e-16 -8.88799000925e-15 -2.44938120451e-14  4.84002536932e-16 -3.32980823984e-15  1.78921179339e-14  1.00409067916e-14  3.84391898672e-15  4.84265511606e-15  7.2275940586e-15 -1.01972000456e-14  5.72369587687e-15  8.48519368915e-15  1.76790870184e-14  7.18468307407e-15  4.00081305235e-15  1.43398084582e-14  8.70444114923e-15  1.18013165962e-15  1.73266345635e-14  1.35627842068e-14  1.95033479788e-14  2.05896131465e-14  2.15431815404e-14  4.08554848468e-14  3.62178013049e-14  3.39935586453e-14  3.85085001895e-14  5.88273280188e-14  6.37196742177e-14  9.83281007468e-14  1.20179702322e-13  1.5576169858e-13  2.01991914382e-13  2.46079851519e-13  3.34907426795e-13  4.7832187133e-13  6.79477619419e-13  1.03178314006e-12  1.73713211882e-12  3.95707416508e-12  1.52099107752e-11  3.95476388593e-12  1.73930756894e-12  1.02367241199e-12  7.01880493367e-13  4.84603181228e-13  3.42947638964e-13  2.61661425675e-13  1.86608847918e-13  1.52632179362e-13  1.21195097193e-13  8.58303644059e-14  5.70431767506e-14  7.50100449906e-14  6.27458604454e-14  5.21367336565e-14  2.99152856662e-14  1.95303785229e-14  1.78225226169e-14 -2.06066340807e-15  2.07056835515e-15  1.08953169533e-14  1.11121154378e-14 -1.4019267323e-14  1.87311505302e-15 -1.43231957646e-14  6.6310949437e-15  8.96255446192e-15  2.07537509365e-15 -1.20070329383e-14  6.59234295233e-15  1.90746563391e-14  1.33545511652e-14  1.56868872548e-14  1.72249731679e-15  4.68964413189e-16  1.19992425631e-14  2.55278476666e-14 -4.83863949158e-15  2.30501779071e-15  2.78590685297e-14  9.85539491754e-15 -1.97603176298e-16  1.84827771842e-15 -4.65948882262e-15  1.3339669965e-14  1.12533419095e-14 -5.7182491511e-15 -4.29208979934e-15 -7.82831408653e-15  2.95770462771e-15  6.01394211459e-15  1.72714480902e-14  1.71667794228e-14 -6.68166361006e-15
-3.07573428859e-15  7.790999119e-15 -3.60476177952e-15 -2.13319279867e-15 -4.78148512806e-15  2.11290814568e-17 -6.0335909849e-15 -1.89126700989e-14 -2.22944920499e-15  5.60034335022e-16 -2.93758963086e-15 -9.77675696332e-15  1.27277974061e-14  2.4997859163e-14  1.7615001202e-15  4.17520257961e-15 -1.12075832763e-14  8.26729591987e-15  1.90359360268e-14  2.33881491335e-14  8.91492905162e-15  1.44937983537e-14  1.13939008819e-14  9.3491177752e-15  1.38077462644e-14  1.12214521452e-14  9.63001077804e-15  1.39754624339e-14  1.04125434789e-14  6.86468708518e-15 -3.42671844996e-15  4.47251125817e-15 -2.66323318871e-15  5.86064450247e-16  4.58512564505e-15  1.50573756432e-15  2.93519103768e-14  2.76368566264e-15 -1.09704519721e-14 -3.43574632291e-15  1.32403401335e-14  1.38676321633e-14  2.76357784481e-14  7.85731766051e-15 -1.28080449061e-15  1.48806169565e-14  2.98223755969e-14  2.86940849766e-14  4.31694624273e-14  2.8795195611e-14  3.20961247077e-14  4.04716283059e-14  3.63796298103e-14  5.07547876696e-14  7.22154651828e-14  9.60874637473e-14  1.29730379012e-13  1.49226711145e-13  1.79828729334e-13  2.41130290272e-13  3.27349951866e-13  4.73782693581e-13  6.89424759575e-13  1.01485353514e-12  1.73358319621e-12  3.95476388593e-12  1.51779198686e-11  3.93814840269e-12  1.74593421633e-12  1.03547805348e-12  6.88425863395e-13  4.77671147486e-13  3.41763004571e-13  2.48474923629e-13  2.01848946319e-13  1.48907728883e-13  1.27198280533e-13  8.53983746923e-14  6.14176571716e-14  4.18670325985e-14  5.99696920314e-14  3.64345881421e-14  3.58889844326e-14  1.31198344793e-14  5.17228736476e-15  2.37273559239e-14  6.92093228972e-16  2.33864392995e-14  1.10699537956e-14  8.79524655174e-15  7.23535341705e-15  1.8127973542e-14  7.33990312492e-15 -5.58490446692e-15 -3.77454527104e-17 -1.0258510457e-14 -1.33538324062e-15 -5.64432549533e-16  8.52965374131e-15  1.70751150212e-15  1.53060220508e-14  6.54857977703e-15  1.19982313164e-14 -2.95875785069e-15 -5.90255673034e-15  6.98805958387e-15  4.00771147532e-15  2.12993686477e-14  1.42942875094e-14  4.87576444653e-15  2.49214692485e-14  8.42756031454e-15 -3.12554799118e-15  2.61633597589e-14  1.32429852405e-14  9.59039806289e-15  1.37348626897e-14  1.70568688706e-14  1.3732260979e-14  9.63557903883e-15
-1.49913339297e-15  2.01362223447e-14  5.56041411476e-15  2.86566388074e-15 -1.19151972225e-14  6.78650017847e-15 -8.11607481052e-15 -1.72676020506e-14 -1.41920111563e-15 -8.33839356573e-15  4.49778035426e-15 -1.52788231535e-15 -1.65678921341e-16  1.69391624449e-14  6.69456891637e-15  4.71403899743e-15 -2.38618419437e-15  8.77106932986e-15 -3.16960476724e-15  8.9249122247e-15  7.57507727137e-15  1.12232871929e-14  1.16476161983e-14  1.57299668028e-14  2.09109359971e-14  7.09006331075e-15  1.46086895761e-14 -3.94853324057e-15  7.14108723185e-15 -7.49521837885e-15  2.83241949836e-15 -1.30740305182e-14  1.87623197867e-14  1.53826260156e-14 -1.01255587347e-14 -7.78616642751e-15  1.53023765767e-14 -1.4099987406e-14 -8.68207410312e-15  7.21071984132e-15 -1.34412399113e-14  1.59947234406e-14 -5.76298695264e-16 -1.21310515482e-14 -3.44576493065e-15  1.65616488688e-15 -2.08639488428e-15  1.10576349358e-14  1.769951305e-14  2.33804620902e-14  1.86343956844e-14  1.80919018881e-14  3.66012820015e-14  3.23965584814e-14  5.36322329095e-14  7.1404139733e-14  8.69726709398e-14  1.2198094841e-13  1.42320217473e-13  1.63422873762e-13  2.48916062275e-13  3.3528605592e-13  4.551557602e-13  6.72916857419e-13  1.00185893026e-12  1.73930756894e-12  3.93814840269e-12  1.52068793291e-11  3.966625026e-12  1.75610599074e-12  1.04656241273e-12  6.98987772203e-13  4.73909587986e-13  3.41155731117e-13  2.59584286633e-13  1.92411080574e-13  1.44003205663e-13  1.13321646407e-13  9.04487638007e-14  6.66278051106e-14  5.58518364269e-14  4.68993140653e-14  4.34349665303e-14  3.74434385691e-14  2.43353680087e-14  2.26000947659e-14  1.14858035885e-14  1.15580412934e-14  2.58135514524e-14  2.82170080546e-15  2.91524085163e-15  9.30775241715e-15  1.69910629109e-14  1.76357210311e-14  1.46306092578e-14 -4.09947778577e-15 -9.22344993658e-15  5.83397504124e-15  1.06622491237e-15  3.93975788134e-15  6.82993116983e-15  1.03982006804e-14 -4.56423963942e-15  2.15245793453e-14  1.87556649203e-14 -9.28376330341e-16  1.83699770256e-14  1.50595861494e-14 -1.49159588299e-15  2.18304291226e-14  1.78096913065e-14  1.56139797128e-14 -1.49712419448e-14  1.3660138665e-14 -3.76152143518e-15 -1.85938560129e-15  6.2074960073e-15  1.22279087579e-14  1.26664999848e-15 -2.44646566956e-15
-7.11860389616e-15  1.66811993212e-14  1.95857044687e-15  1.19430120628e-14 -3.31782541918e-15 -9.96971386792e-16 -4.72449080686e-15 -1.48991248675e-15  1.81147858058e-15 -4.18624722254e-15  8.89644952286e-15 -1.14502424358e-14  8.87991856817e-15  8.56140644991e-15  1.66439994237e-14  1.82629479535e-14  9.86351483389e-16  1.44352574806e-14  1.22261408743e-14  2.53662614013e-14 -9.80758178428e-15 -2.53885044995e-15 -3.10008321279e-15  2.52034053566e-15  6.27457402173e-15  1.77285769312e-14  9.89752331133e-15  1.90839372069e-14  9.83558026542e-15 -4.36461346586e-15 -8.46750221888e-15 -1.1412067588e-14 -5.9031085563e-15  1.32202268676e-14 -6.77357934472e-15  1.59827400836e-14  1.15917750018e-14 -1.52639114426e-16  5.18677633363e-15  1.21512356576e-16 -9.23993239942e-15  1.7049346632e-14  2.87949558291e-15  9.06712747824e-15  1.87766958953e-14  1.2112241451e-15 -4.50346463522e-15  5.49632793019e-15  2.43648956471e-14  2.08077812925e-15  3.37452754443e-14  2.02287834077e-14  3.5434354156e-14  3.63237324636e-14  4.55021087645e-14  5.40277228145e-14  6.45544981543e-14  9.28706237092e-14  1.08422297062e-13  1.27897203057e-13  2.08376865172e-13  2.54915418241e-13  3.48592464667e-13  4.84073591653e-13  6.68009130034e-13  1.02367241199e-12  1.74593421633e-12  3.966625026e-12  1.52205624698e-11  3.96184868962e-12  1.73849615637e-12  1.02169663487e-12  6.6297944955e-13  4.7728881014e-13  3.39839599359e-13  2.52387146075e-13  2.02213520633e-13  1.49172362869e-13  1.07200839083e-13  9.35260710249e-14  6.82266836684e-14  6.7593189752e-14  2.75208499111e-14  4.21608085564e-14  3.60695473568e-14  5.09683261933e-14  3.30579559835e-14  1.72909065888e-14  2.02680215404e-14  1.11157676028e-15  1.79806231394e-14  5.10750041744e-15  3.00190508252e-15  1.67801046154e-14  1.00931060093e-14 -1.43280314063e-14 -2.00257920433e-15 -7.80409714743e-15 -9.00804802633e-15  1.72683692683e-14  1.94593127746e-14  5.63419946927e-15  1.08090391544e-14  5.61276313812e-15  2.04884313889e-14  1.84492783281e-14  8.94717299945e-15  1.7631649154e-14  1.57597671486e-14  8.78033918007e-15  6.56868816448e-15  5.52813010852e-15  9.45952727814e-15  6.4580607135e-15 -4.19750961386e-15 -1.79446941729e-14 -4.41791311886e-15  4.30308604549e-15  1.22923066916e-14 -1.48931277975e-14
 3.88454888587e-15 -5.11505795269e-15  2.96857847387e-15 -1.93307121653e-14 -1.29956244e-14  1.07794004371e-14  1.72747701433e-14  2.32140603646e-16  2.73100019933e-14  1.54599378549e-14  1.29177620769e-14  1.6487029697e-15 -5.17870711053e-15  1.29265413075e-14  1.36610015304e-14  1.68333817296e-15 -9.36932978858e-15  4.98740595229e-15 -4.08130459478e-15  1.6515093831e-14  5.23410280852e-15  1.19073664578e-14  4.34382952022e-15  1.72583754174e-14 -1.14529090593e-14  2.22848517251e-14  3.42301654358e-14  1.71296365045e-14  3.8141257904e-15  3.14898401566e-17  2.48326990993e-14  9.60565493237e-15  2.77457754105e-16  2.10020758142e-14  1.42368725296e-14  2.85347943988e-16  9.23308380461e-15  1.34908004064e-14  8.29330845459e-15  9.3597343654e-15  1.18324817568e-14  1.34828364149e-14  3.05931447434e-15 -2.04267094017e-15  2.23233094123e-14  1.98141013859e-14 -2.55667538857e-15  1.0382728809e-14  5.02054253432e-15  6.05800270719e-15  2.98989243785e-14  2.91468124552e-14  3.1390226457e-14  3.34095013557e-14  4.43230242429e-14  4.79569028101e-14  5.26768495722e-14  6.56376944748e-14  9.58800821464e-14  1.04947474457e-13  1.54571512381e-13  1.93770668337e-13  2.65927249795e-13  3.53318735686e-13  4.80829136586e-13  7.01880493367e-13  1.03547805348e-12  1.75610599074e-12  3.96184868962e-12  1.52172904205e-11  3.98460836734e-12  1.75547505112e-12  1.03479615715e-12  6.66799123305e-13  4.665592753e-13  3.57918438877e-13  2.59190173103e-13  1.88876667168e-13  1.48360190386e-13  9.63861281106e-14  9.2796677987e-14  6.90013122275e-14  4.5848291054e-14  4.18776093025e-14  5.09857349578e-14  4.12012906289e-14  1.80951885787e-14  1.10412364161e-14  2.08947646419e-14  1.57087943406e-15  1.36394696815e-14 -2.83386020442e-15  4.09762285529e-16  1.75315132195e-14  8.91588803231e-15  1.33839080187e-14  2.06965076895e-14  5.91477179603e-15  9.37552605713e-15  2.49450225193e-14  1.91750255115e-14  1.2251627107e-14 -1.68103800688e-15  1.8854129347e-14  1.56396546544e-14  1.83863537172e-14  1.4284191185e-14 -3.89793011749e-15 -2.22779781836e-15  2.35606428207e-14  2.50298674297e-14 -3.22387926017e-15 -1.14409207149e-14  2.38741989045e-15 -4.46457349878e-15  1.19376012924e-14  1.39960108791e-15  1.3422594028e-14 -3.96461209475e-15 -5.47021378051e-15
 2.15797344668e-14  3.15195143963e-14  2.20280167794e-14  1.6569875496e-14  1.59063226242e-14  1.38010734721e-14  1.72463957033e-15  8.6975891265e-15  1.43707760256e-14 -3.96897948202e-15 -4.04798755353e-15  3.90741870928e-15  1.84696825112e-14  1.03953006383e-14  7.55250497016e-15  2.6507230066e-14  1.53000991235e-14 -6.0612400286e-15 -1.52516568054e-14  1.30455607585e-15  7.09328560646e-16 -6.06087580121e-15  6.48779967484e-15  3.98594505004e-15  1.27906263555e-14  1.92593495694e-14  4.00626039491e-14  1.49518754088e-14  2.33002753428e-15  1.42894447841e-14  1.72260135875e-14  3.12112130083e-15  3.36316480766e-15  1.97262935815e-15 -2.12730347518e-15  1.07831230205e-14  1.69353061952e-14  1.06915112248e-14  1.83648879999e-14  3.64002904015e-14  3.53122255288e-14  5.32052718073e-15 -3.94084076334e-15  8.27008732717e-15  7.50409998082e-15  1.74855588709e-14  1.22245659239e-16  4.75926401475e-15  1.96938370507e-14  2.38076931777e-14  1.71938646861e-14  2.43502920694e-14  2.06262716679e-14  2.66034557572e-14  3.8433819154e-14  3.92550469562e-14  1.87216961307e-14  2.79069024467e-14  7.16093758812e-14  1.04662838694e-13  1.01215384934e-13  1.46430411692e-13  2.03597083733e-13  2.65289624161e-13  3.46814562702e-13  4.84603181228e-13  6.88425863395e-13  1.04656241273e-12  1.73849615637e-12  3.98460836734e-12  1.53002575925e-11  3.97263231713e-12  1.75264616258e-12  1.01273493386e-12  6.61733481994e-13  4.66741835841e-13  3.3440685654e-13  2.63537017567e-13  1.90161572089e-13  1.27288369755e-13  1.12369295352e-13  7.334964938e-14  6.17355320552e-14  6.85849790759e-14  4.3124784347e-14  3.89267619397e-14  3.66482179366e-14  2.09549710681e-14  1.9142638173e-14  2.73159148824e-14  2.1230055982e-14  8.69750694745e-15  1.64210058577e-14  2.68776989229e-14  3.00755911435e-14  1.23797687576e-14  1.07114795667e-14 -3.79219953485e-15  1.09131302056e-14 -7.06865662582e-15  8.31785327687e-15  8.20527928779e-16  1.63789115737e-14  1.12602321168e-15  1.75008590329e-15  1.62892850928e-15  1.6107735645e-16  1.06676659249e-14  1.5991321054e-15 -2.43466763897e-15  1.48550745866e-14 -1.08544059621e-15 -6.60051500583e-15 -5.10214616655e-16  5.48633160172e-15  5.410876218e-15  1.48196650506e-14  1.87200204091e-14  1.29115260888e-14  8.89776587043e-15
 5.97075830077e-15  3.19643224397e-16 -1.15675805076e-14  3.23283688849e-15 -3.63018801035e-15 -3.36854913051e-15  4.17677151076e-15  2.59115434438e-15  2.03084518243e-15  4.95176961624e-15  3.19961705415e-15  3.31759761305e-16  1.34452012963e-14  2.55738131166e-15  8.14572671923e-15  1.84845501717e-14  3.29324481915e-14  1.70463753071e-14  9.88821812106e-15  1.43479534159e-14  1.37849064731e-14  8.64499965275e-15  2.1893930542e-14  2.13271286399e-14  1.25071006393e-14  1.27534365042e-14  9.56131098169e-15 -9.57500446335e-15  4.48907173115e-15 -2.16836146354e-14 -2.51103755347e-15  8.81903119312e-15 -1.65255558162e-15  7.03815333094e-15  1.51104720371e-14  8.56080393538e-15  8.51919237169e-15  1.42773996306e-14  1.8419388324e-14  8.47824872499e-15  1.58352203138e-14  2.11458819949e-16 -5.83774634556e-16  1.2466309618e-14  1.27534406544e-14  1.29609046563e-14  6.53952991339e-15  6.04989465815e-15  2.98439619726e-14  1.75579367284e-14  2.99390412776e-15  8.55714292757e-15  2.81431562028e-14  2.61358298952e-14  9.52590889768e-15  4.86273910586e-14  1.43100898379e-14  3.06322068935e-14  4.14103812619e-14  7.30135226366e-14  8.28962286183e-14  1.05314897078e-13  1.42675929137e-13  2.07936620588e-13  2.6668064333e-13  3.42947638964e-13  4.77671147486e-13  6.98987772203e-13  1.02169663487e-12  1.75547505112e-12  3.97263231713e-12  1.52727650079e-11  3.969239451e-12  1.7562336015e-12  1.02661903803e-12  6.58666300607e-13  4.83366890178e-13  3.51138261416e-13  2.57324302796e-13  1.75573288545e-13  1.53704186067e-13  9.76827750733e-14  8.640092476e-14  6.88721211068e-14  5.60422485226e-14  4.73889188269e-14  3.07812311649e-14  2.96857978471e-14  4.23482208398e-14  1.96259484575e-14  1.17996188693e-14  8.94996401038e-15  1.80023786696e-14  6.76769826749e-15  6.65353367656e-15  1.14303547809e-14  1.5844336396e-14  1.52094243876e-14  1.67184614974e-14 -6.60009454052e-16 -9.36057744691e-16  8.94613941403e-15  5.52973343761e-15  3.81073723437e-15  2.32242110737e-14  2.10895939542e-14  2.19134976192e-14  8.42382014685e-15 -6.70136160122e-15  3.7704596784e-15  2.93142128999e-14  1.25538954617e-14 -5.58441611608e-15  1.86229332425e-14  1.28046263311e-14  7.18047595168e-15 -1.23248412475e-15  2.32894687708e-14  1.45319764206e-14  8.342877691e-15
 6.95395374641e-15 -6.41493385549e-15  3.1340060995e-15  7.03655910997e-15 -7.19656370381e-15 -1.25874935397e-15  3.57359391337e-15 -4.40194919032e-15  1.2375039207e-14 -4.05312612725e-15  1.74824091932e-14  1.44690772611e-14  9.32209463257e-15  1.19915845151e-14  1.21099915454e-14  4.03048166605e-15  9.76040053547e-15  6.71785253097e-16  1.0049959471e-14  2.58838910703e-14  8.26373169629e-15  2.48469089486e-14  2.17808485321e-14  6.48738984479e-16  4.87925037961e-15 -1.78918740923e-15 -9.56161058474e-16  6.74979137319e-15  1.38844106572e-14 -1.17299774686e-14  2.58753033753e-16 -1.00436765592e-14  2.00261652633e-14 -1.52942646516e-15 -1.14679577224e-14  6.81896163644e-15  5.05508911261e-16  1.52352528977e-14  1.58848615213e-14  3.60300871157e-15  1.08685488182e-14  5.41944665687e-15  2.17785815955e-14 -5.43457215285e-15  6.3072242438e-15  9.19276713164e-15  7.35416473e-15 -1.20015861928e-14  3.66633669874e-15  4.64282215998e-16  6.87318612017e-15  1.95128375764e-14  2.83648027823e-14  2.17150390471e-14  1.45460567998e-14  1.82236028601e-14  9.98434491949e-15  4.93315729508e-15  4.05340849512e-14  5.41137665393e-14  8.49910575485e-14  8.8299828297e-14  8.72076329562e-14  1.55927304597e-13  1.94559739706e-13  2.61661425675e-13  3.41763004571e-13  4.73909587986e-13  6.6297944955e-13  1.03479615715e-12  1.75264616258e-12  3.969239451e-12  1.5292223356e-11  3.97297235617e-12  1.7517901635e-12  1.01540036369e-12  6.8482496539e-13  4.48797546764e-13  3.30506036224e-13  2.42696811034e-13  1.98577960256e-13  1.35220377602e-13  1.07532596608e-13  9.70244290611e-14  5.70239105946e-14  4.93974507289e-14  4.74245499564e-14  3.89611863843e-14  3.90854593269e-14  3.83066663945e-14  2.02070675361e-14 -2.19170504455e-15  9.03495742071e-15  7.95856366135e-15 -2.07026236092e-15  1.79380700711e-14  1.98185286462e-15 -2.14718475723e-15  9.03775747281e-15  7.73477161056e-15  5.63420284499e-15  2.83377800102e-14  8.29230618419e-15 -1.14432581664e-14  2.84348232084e-14  2.12619402544e-14 -1.72470093243e-15 -2.55199955894e-15  5.85049204463e-15  2.35293336894e-14  1.81572021831e-14 -7.95456752744e-15  5.20489189103e-15  9.05188761469e-15  2.51076625545e-15 -1.02423067783e-14 -1.24981930641e-14 -7.54253044913e-15 -1.02379942983e-14 -1.18932046124e-15
 1.24405752899e-14  2.44357059878e-14 -5.14222326807e-15 -1.30651512312e-14 -8.49051423354e-15  6.90686670264e-15 -6.59714345521e-15  7.8222513366e-15  9.94460137962e-15  6.06516189524e-15 -1.21880671953e-15  1.16625648571e-14  4.75784876955e-15 -5.56014832029e-15  9.45316276754e-16 -9.36875448201e-15  5.39646828773e-16  1.62768679099e-15 -9.62544384243e-16  5.18754153347e-15  3.00860182247e-15  7.66441573408e-15  7.23235994749e-15 -1.78940846261e-14  1.4208093593e-14  1.85345106886e-14  1.19442316375e-14  4.35898502275e-15  1.66731797605e-14  4.50582151564e-15 -5.15460613883e-15 -8.52856112059e-15  1.01012656701e-14 -4.78428547464e-15  3.82303434114e-16  1.43062064334e-14  4.19602420799e-15  1.28431928598e-14 -4.76528068134e-15 -3.32825855035e-15  2.79123727268e-15 -6.46866129576e-17  1.23802228296e-14  8.18880182072e-15  1.45846766463e-14  6.27569428875e-15  1.82974142064e-15 -1.14749244204e-14  5.03367190655e-15 -1.81767492505e-15  2.97610069142e-15  1.26862191973e-14  7.0748644176e-15  2.70205941265e-14  2.52072106705e-14  1.62166954052e-14  2.39830912959e-14  2.14993508483e-14  3.45099700903e-14  3.56600219618e-14  6.9697639737e-14  7.8105088196e-14  9.27864925358e-14  1.16926703574e-13  1.48440297466e-13  1.86608847918e-13  2.48474923629e-13  3.41155731117e-13  4.7728881014e-13  6.66799123305e-13  1.01273493386e-12  1.7562336015e-12  3.97297235617e-12  1.52546404683e-11  3.96007255063e-12  1.75331654061e-12  1.01503864111e-12  6.58912994101e-13  4.53121837354e-13  3.29272528013e-13  2.55245332254e-13  1.90512973451e-13  1.43860764031e-13  1.28475451907e-13  6.2934455609e-14  6.48721744466e-14  7.11286874404e-14  5.15923390822e-14  4.64559916806e-14  1.89657659082e-14  2.35046518644e-14  2.39451186421e-14  3.48917587964e-14  1.45198637288e-14  2.13547542001e-14  1.33294855769e-14  9.09081423864e-15 -4.0804450258e-15  1.13991111718e-14  2.68788582645e-14  2.36558356787e-14  1.65723675116e-14  1.96153800276e-14  1.16436606424e-14  1.80852225115e-14  2.20553101141e-14  2.39745695478e-14  2.61279833703e-15  1.7099280681e-14  2.77082596974e-15  1.41098242017e-14 -9.98136591423e-15  7.13748529174e-15 -4.14562916638e-15  5.52490003502e-15  7.32884716503e-15  1.52142016229e-15 -3.21833287128e-15 -7.15066758537e-15 -8.50673548172e-15
 5.04106139313e-15 -1.55379158989e-15  1.35556276541e-14  1.93212240975e-14 -1.87494853576e-14 -2.71437389643e-15 -4.40443966144e-15  9.09789347395e-15  1.74901780821e-14  7.07505658664e-15  1.14437709222e-15 -2.22392849303e-15 -7.35383159448e-15 -1.40669640325e-14 -5.05287468748e-16 -1.48435373304e-15  8.97122132144e-15  6.59355927074e-15  1.5358876664e-14 -7.54922404995e-15  9.34236630671e-15  1.88828311644e-14  1.27046183099e-14  1.52554513852e-14  6.11524376224e-15 -2.65524640425e-16 -1.39782159204e-14 -1.91454423636e-16  1.31967844704e-14  1.20633231193e-14  4.48909250744e-15 -5.80838108147e-15 -4.75925293181e-15  4.31276993253e-15 -2.96689845954e-15  2.59338302671e-14  2.15727742316e-15 -1.00122154064e-14  2.0224441799e-15  1.22279868747e-15  1.36482692013e-15 -3.69207102958e-15  1.46359785255e-14 -1.49502774357e-14  6.03123046484e-15  1.01843623119e-14  3.02415460799e-15 -2.90168722784e-15 -2.7686459262e-15  4.61608452338e-15  2.21789906977e-14  2.25730238062e-14  1.60295472028e-14  1.26291880843e-14  9.84383343632e-15  1.86945695179e-14  2.31391603704e-14  2.27197280976e-14  1.17860104609e-14  3.07682199576e-14  4.93559885585e-14  6.15776095144e-14  7.47820444407e-14  9.54635779441e-14  1.19679260989e-13  1.52632179362e-13  2.01848946319e-13  2.59584286633e-13  3.39839599359e-13  4.665592753e-13  6.61733481994e-13  1.02661903803e-12  1.7517901635e-12  3.96007255063e-12  1.51548163156e-11  3.94807078189e-12  1.74155163758e-12  1.02577973433e-12  6.75252650073e-13  4.55796481399e-13  3.4347393939e-13  2.61264566594e-13  2.01883384497e-13  1.62324880958e-13  1.120966083e-13  8.37231197296e-14  6.91495765498e-14  5.07152408533e-14  4.58258477259e-14  2.45757438279e-14  1.85925961828e-14  7.57516358158e-15  1.79396927251e-14  1.11819371521e-14  6.08125603234e-15 -8.8755732642e-15 -5.87669621494e-15 -1.91855354718e-15  1.20908714079e-14  2.35744843065e-14  2.01475947516e-15  1.08893434552e-14  4.07001130263e-15  3.18196698213e-15  2.95860737234e-14  1.34482866326e-14  1.8074740685e-14  9.57575325058e-15  8.58129776879e-15  6.37048644954e-15  1.52205519151e-14  3.20835559936e-15 -5.24389156051e-15  1.02839675273e-14  5.73507221435e-15  1.0195201023e-14  4.46623456741e-15 -1.44583983116e-14 -1.21046944187e-14 -7.39589216578e-15
-2.60815247366e-15  2.21173377868e-14  3.16941571321e-15  7.96304405685e-15 -5.5117650723e-15  3.1849796318e-15  3.85906153923e-15  1.89519317114e-14  2.19696695363e-14  1.49878196183e-14  6.00073894321e-15  1.51434107593e-14  1.77835952419e-15  7.16981348435e-15  7.66416349472e-15 -7.77933011439e-15  5.81681154579e-15 -9.36990071236e-15 -1.82436309574e-14  7.69904798267e-15  1.61852093259e-14  8.01606174414e-15  7.98210543007e-15 -1.12352933413e-15  1.37979170506e-14  4.9450038367e-15  1.31366915693e-14 -1.79958204297e-14  9.03858077064e-15  1.24248406325e-14  1.14358351465e-14 -1.22957185135e-14  2.35341779445e-14  1.37885468184e-14  7.01488494084e-15  1.61064269582e-14  3.55581096505e-15 -1.21269062041e-15  1.05965144387e-14  2.55849326327e-15  3.86920471686e-15 -9.25696524561e-16  5.55273328542e-15  9.25302837255e-15  1.64783568728e-14 -5.66156326997e-15  1.78551611252e-14  1.24962293259e-14  1.01764831525e-14  2.18892057334e-14  1.33029475238e-14  1.64750376579e-14  1.93509148973e-14 -6.26849714113e-15  2.28728614592e-14  2.91865297126e-14  3.85588112473e-14  6.02528800818e-15 -7.52354131285e-16  2.12762227267e-14  3.29115021501e-14  5.08713500133e-14  6.20182040883e-14  8.83940063501e-14  9.97966536679e-14  1.21195097193e-13  1.48907728883e-13  1.92411080574e-13  2.52387146075e-13  3.57918438877e-13  4.66741835841e-13  6.58666300607e-13  1.01540036369e-12  1.75331654061e-12  3.94807078189e-12  1.52285331943e-11  3.96216476767e-12  1.7544013291e-12  1.01026160116e-12  6.55232787128e-13  4.71981347246e-13  3.4067806856e-13  2.74335932622e-13  1.98456857149e-13  1.62761327042e-13  1.05421503005e-13  9.9523645732e-14  7.30453127012e-14  5.3289553193e-14  4.45251443829e-14  4.81754303244e-14  2.41647747909e-14  4.07632093659e-14  7.14413990943e-15 -2.48838812883e-15  9.07559376189e-15  1.46640635792e-14  2.03041310121e-14  1.71824001207e-14  2.04051349418e-14  1.00608304467e-14 -1.40239269522e-14 -1.55110064943e-14  4.67710939099e-15  1.64364046852e-14  1.44973632956e-14  1.26167937394e-15  2.87019294466e-15  2.4624921534e-15 -1.35010563259e-14 -3.86396474453e-16 -1.43815280685e-14 -1.05417020625e-16  8.43043349285e-15  3.20659837466e-15  2.26457223919e-14  1.45722895923e-14  9.13431817353e-15 -1.22662056386e-14 -4.54425384589e-15
 4.92716207059e-15  5.95337210239e-15 -8.31280054757e-15  1.20732955913e-14 -7.47119464892e-15 -4.31763190596e-15  1.03591394772e-14  3.47874072432e-15 -8.80943820187e-16  5.64866585222e-15  1.53395624361e-14  1.84824574461e-14  1.73490358629e-15  6.73873849059e-15  1.00813652124e-14 -2.6305624588e-15  1.14457294538e-14 -1.18032016659e-14 -3.09195077354e-15  2.88655458078e-15  1.10638347155e-14  3.31721635551e-15  1.4933590551e-14  8.63988407373e-15  1.6241558467e-14  8.26260088291e-15  5.77177399438e-15 -7.35416122175e-15  7.91914877033e-15  7.0165006875e-15 -3.20774730651e-16  1.14731424033e-16  2.1441643985e-14  7.35577131074e-16 -2.62643831073e-15  6.17918722274e-16 -5.85424521611e-15 -7.45021878127e-15  6.32502609727e-15  8.04943905142e-15  1.1225513906e-14  1.11071249806e-14  1.58009025081e-14 -5.48193152009e-15  1.28466968174e-14  2.43706189708e-14  2.62151649501e-14  3.4785108152e-14  2.23439745665e-14  2.29997511759e-15  1.08562640609e-14  9.00195478152e-15  2.82811486874e-15  1.46251670511e-14  8.27959939062e-15  3.03445897361e-14  1.55237827211e-14  2.12133308957e-15 -7.38239189075e-16  2.94396514624e-14  2.76259497227e-14  4.66652491952e-14  4.65231486338e-14  6.52961639728e-14  6.40979830145e-14  8.58303644059e-14  1.27198280533e-13  1.44003205663e-13  2.02213520633e-13  2.59190173103e-13  3.3440685654e-13  4.83366890178e-13  6.8482496539e-13  1.01503864111e-12  1.74155163758e-12  3.96216476767e-12  1.52228470143e-11  3.96561980689e-12  1.73864234976e-12  1.02660987169e-12  6.6413559332e-13  4.59977143884e-13  3.35494069749e-13  2.56984822341e-13  2.08535500722e-13  1.53212366194e-13  1.33541701672e-13  9.23382621154e-14  8.15257955545e-14  5.20694785239e-14  5.76928751914e-14  4.01684717046e-14  3.54497017213e-14  2.14475159554e-14  1.80854916215e-14  2.14304982395e-14  2.62498456832e-14  1.959912262e-14  1.68589455365e-15  1.31351833868e-14  9.3683515973e-15  1.06685828578e-14  1.79671817905e-14  1.10280367865e-14 -8.49671177126e-15  4.83974725261e-15 -1.05429522239e-15  4.56627657817e-15  1.20814817517e-14  1.41064717453e-14  1.9459553743e-14 -1.92630563517e-16 -9.80857796789e-15 -3.7193368314e-15 -3.33777997198e-15  1.79614086758e-16 -1.86768694294e-14 -4.24856014481e-16 -1.03153907231e-14 -1.267348109e-14
 7.01440907706e-15  2.30602312853e-15 -5.372672844e-15  8.58671547574e-15  1.49151501064e-14  1.4471275269e-14  3.95917569195e-14  3.59510555967e-14  1.39177836699e-14 -1.12782691721e-14 -1.42322348807e-15  2.30406985259e-14 -1.80741688011e-14 -1.1530181167e-14 -5.01969970919e-15 -2.84626334123e-15 -2.10216096058e-15 -4.53139977243e-15  9.65064495275e-15  2.34793780714e-15 -1.9323930096e-15 -1.0579970536e-14  2.2827360591e-14 -5.83514178755e-15  9.30909487084e-16  8.57856671774e-15  5.51977861467e-15  4.80658503112e-15  3.66176480123e-15 -7.34315138489e-15 -1.3468541093e-14 -6.64073283905e-15  7.12371100155e-15  6.72714996047e-15  1.05459261461e-14  1.64126326138e-14  1.75294063154e-14  5.57459091141e-15 -9.03168123592e-15  1.32806995893e-14  3.19374048738e-16  1.13303688657e-14  1.24632470203e-14  7.90873229355e-15  9.61026410123e-15  1.42979339982e-14  1.69040687912e-14  1.32472341176e-14 -3.11858285942e-15  7.7327371871e-15 -4.2945687593e-15  1.16343103655e-14  1.53765878792e-14  5.22756862196e-15  1.62145179913e-14 -2.76608426886e-15  2.21399646146e-14  1.01026254009e-14  7.46425755099e-15  2.04333585311e-14  2.87990433655e-14  3.55315387508e-14  2.51819925241e-14  4.3696158387e-14  3.86780009048e-14  5.70431767506e-14  8.53983746923e-14  1.13321646407e-13  1.49172362869e-13  1.88876667168e-13  2.63537017567e-13  3.51138261416e-13  4.48797546764e-13  6.58912994101e-13  1.02577973433e-12  1.7544013291e-12  3.96561980689e-12  1.52740639129e-11  3.96027458817e-12  1.74567003241e-12  1.01923714173e-12  6.654653485e-13  4.86790688179e-13  3.54455917602e-13  2.50761622875e-13  1.83474881124e-13  1.47129556786e-13  1.08398902081e-13  8.69227965433e-14  6.05905938858e-14  6.03877343935e-14  5.16742981819e-14  4.4909940019e-14  3.18678993598e-14  2.12608218331e-14  8.26650960479e-15  2.81336258115e-14 -6.24478599672e-15  1.90045443965e-15  1.41877573828e-14  7.08766942932e-15  1.28347190564e-14  1.65306280228e-14  2.25140030048e-14  6.26955922384e-15  1.09790102708e-14  1.8579191062e-14  1.33875061352e-14  1.2105967492e-14  4.63829228255e-15  1.30402526583e-14  2.76164783916e-15 -1.10851423892e-14 -8.39026470558e-15 -1.69529471859e-14 -2.11584334156e-14 -1.53966402725e-14  1.47571124416e-15  1.41337286081e-14  9.95270913519e-15
 4.10094855856e-15  1.06226862866e-14  3.45786970088e-15  1.35388342659e-14  6.44115919864e-15 -3.91109887483e-15 -2.00912744881e-15 -4.71933669788e-15 -5.83433058896e-15 -1.27246427856e-14 -1.65418032169e-14 -7.25176141259e-16 -1.74436391188e-14 -1.31833259527e-14 -1.26593441595e-14  3.93068441167e-15 -2.04507946041e-15 -1.81471157156e-14  1.56564145866e-15 -1.02789323428e-14 -2.57625458301e-15 -7.97491578669e-15  1.96228349783e-14  9.59881659887e-15  1.82847961055e-14  5.67625549011e-15  1.30855139868e-14  8.59711489706e-15  1.23177701783e-14  9.63293348299e-16 -6.3824345066e-15 -2.93572326046e-16 -1.04433588547e-14 -2.05948644041e-14 -7.10323096245e-15 -5.65863809419e-15  6.66439689818e-15 -7.83829316339e-15 -7.3862145718e-15 -1.16635480161e-14  9.2604127778e-16  3.06228404481e-16 -2.4199583361e-15  1.21381629757e-14  1.44942998045e-14  5.05934886675e-15 -1.42872903314e-14  1.12305181944e-14  6.2420670425e-15  1.07739912778e-14  1.67044835058e-14  2.46681348101e-14  1.37448990373e-14  6.97879856671e-15 -3.31587896393e-15  7.01485873833e-15  1.93439000635e-14  1.50751011501e-14  3.13367991407e-14  3.48405143872e-14  3.83157013678e-14  2.90162322115e-14  2.57161831467e-14  4.37164856969e-14  5.66069543528e-14  7.50100449906e-14  6.14176571716e-14  9.04487638007e-14  1.07200839083e-13  1.48360190386e-13  1.90161572089e-13  2.57324302796e-13  3.30506036224e-13  4.53121837354e-13  6.75252650073e-13  1.01026160116e-12  1.73864234976e-12  3.96027458817e-12  1.52012533971e-11  3.97435442481e-12  1.74770537375e-12  1.01576668498e-12  6.74788485584e-13  4.87274107223e-13  3.52722014032e-13  2.57247784097e-13  1.94359572564e-13  1.53501640435e-13  1.15863366445e-13  7.09995583019e-14  7.37167887766e-14  6.57726374578e-14  3.27953710929e-14  1.47589685143e-14  3.33543350355e-14  4.9276010444e-15  2.09480039278e-14  9.1756936902e-15  2.66124328533e-14  8.37072409126e-15  6.47592797949e-15  8.23590227026e-15  8.62014525153e-15  1.32943994331e-14  2.05010672187e-14  5.17788091603e-16  3.590779753e-14  5.80656532869e-15  1.26926532113e-14  1.91882876555e-15  1.62799165149e-14  1.33770719531e-14  1.7382451834e-14 -9.21299920008e-15  5.20907305035e-15  2.26621172636e-15  1.15460300416e-15  5.68043281714e-16 -2.09525259333e-15  1.30574692011e-14
 3.02501797309e-16  9.40325317649e-15 -1.61586389697e-14 -1.25350275934e-14 -5.87712310814e-15 -1.5493718107e-14 -5.95784810547e-15 -6.8399170844e-16 -1.05206273127e-15  8.33350127691e-15 -3.6815052206e-15  1.37333880595e-14 -7.26989789661e-15  1.21399674928e-16  1.62276834123e-15  3.04263146796e-14  1.70111376807e-14 -5.92905495695e-15  9.19028808562e-15  7.54724853753e-15  8.34023001625e-15  9.11422483267e-15  1.34256232701e-14  2.957277806e-15 -4.7531077712e-15 -6.6401144732e-15 -2.01851267091e-15 -6.76930814279e-15  7.81869208583e-15  1.46261199869e-14 -1.23053122984e-14  1.03219760492e-14 -2.18997855052e-14 -1.22654445219e-14 -3.20814406738e-16  7.29581736139e-15 -1.09139813015e-14 -1.34172754787e-14 -1.32737516357e-14  1.42789505963e-14  2.37653600688e-14  2.92070139664e-14 -5.58260335519e-15  8.15902119898e-15  3.28187437831e-14  1.10026883688e-14 -2.69109446423e-15  1.57412910058e-15  1.628212036e-14  1.07980730059e-14  1.10983047866e-14  2.57514796435e-14  1.84831286533e-15  1.31422805523e-15  9.25215862916e-15 -1.13593048312e-14  7.45546989906e-15 -4.91387353074e-15  1.20812810083e-14  1.70089389587e-14  2.06403413711e-14  1.27115070258e-14  1.01732876249e-14  4.1780802602e-14  4.13408377903e-14  6.27458604454e-14  4.18670325985e-14  6.66278051106e-14  9.35260710249e-14  9.63861281106e-14  1.27288369755e-13  1.75573288545e-13  2.42696811034e-13  3.29272528013e-13  4.55796481399e-13  6.55232787128e-13  1.02660987169e-12  1.74567003241e-12  3.97435442481e-12  1.52281992789e-11  3.97797422997e-12  1.77249991944e-12  1.02791161902e-12  6.85115435198e-13  4.71917046392e-13  3.32980113394e-13  2.53471504232e-13  2.04079776968e-13  1.41301512126e-13  8.48626029154e-14  8.57428925797e-14  5.42792694303e-14  4.77734725883e-14  4.57908896374e-14  4.38327367153e-14  2.00712000488e-14  1.75755642733e-14  2.73677042012e-14  1.45243480044e-14  1.36993044859e-14 -1.20589045724e-15 -1.00757104129e-14 -6.3028297856e-15  6.99753207829e-15  1.14871820825e-14 -4.82121283802e-15  6.79902324835e-15 -1.31660514396e-15 -3.76900686819e-16  1.0830676582e-14  1.98681524939e-14  5.54384843654e-15  7.00561038084e-15  6.22153528041e-16 -1.01274119572e-15  7.55797628636e-15  3.64673727261e-15  1.47181126073e-14 -1.43408296716e-16  1.48997029935e-14
-7.78112888215e-15  1.06821961471e-16  1.16228535248e-15 -5.41842873496e-15 -2.79034232217e-14 -1.27874180935e-14  2.69065462864e-15 -2.12909274046e-15  5.41221673493e-15  3.38997849726e-15  6.60820755989e-15 -2.72136746917e-15 -5.04155454147e-15 -2.47025200208e-15  8.90579740356e-15  1.19133862346e-14  7.63063152488e-15  4.20242040946e-15 -1.10922691874e-14 -1.80341739046e-14  1.42051713913e-14  2.52740727654e-14  1.20374046545e-14  2.7906203244e-14  2.48789798664e-14  1.27378466021e-14  3.11071471904e-15  2.03037455461e-14  1.33990300933e-14 -2.21146712017e-15  1.97558980422e-15  9.01660905114e-15  3.10911546483e-16  4.49306374864e-15  6.94397147711e-15  9.28511560697e-15 -6.82096454516e-15 -5.73253699768e-15 -1.33221153089e-14  2.99848470624e-15  1.35893763974e-14  3.13272722976e-14  6.67072588825e-15  1.65469271554e-14  2.11433363914e-14  3.81155453856e-16  1.39732089119e-14  1.80280012341e-14  4.58269074297e-15 -1.15512590445e-14  1.42586680383e-14  1.32647378025e-14  2.57523974473e-14  8.73811682844e-15  1.48153905774e-14  8.71690380885e-15  8.42085362664e-15  4.92947624032e-16  1.53084476948e-14  1.68804237805e-14  2.73279721971e-14  1.03299710541e-14  2.74183559757e-14  4.59524220003e-14  2.2286473838e-14  5.21367336565e-14  5.99696920314e-14  5.58518364269e-14  6.82266836684e-14  9.2796677987e-14  1.12369295352e-13  1.53704186067e-13  1.98577960256e-13  2.55245332254e-13  3.4347393939e-13  4.71981347246e-13  6.6413559332e-13  1.01923714173e-12  1.74770537375e-12  3.97797422997e-12  1.52817463806e-11  3.97876122519e-12  1.7508539475e-12  1.03414665307e-12  6.7375895265e-13  4.71232736914e-13  3.49336758674e-13  2.50452832664e-13  1.8574555935e-13  1.26800378786e-13  1.00167605002e-13  8.65175582283e-14  7.19275946343e-14  5.17452653441e-14  3.35933224745e-14  2.83933869079e-14  2.77912420265e-14  3.01303877839e-14  1.99246491602e-14  2.34285982464e-14  1.26084630024e-14  1.83873847895e-14  1.0937315694e-14  3.58338859175e-14  1.73155410855e-14  8.37597145212e-15  1.14233205183e-14 -1.49349939611e-14  2.74990412396e-15  9.58788971528e-15 -1.06038692824e-14  1.47618053888e-14 -1.07719689919e-14  8.78098724673e-15 -5.24962078088e-15  1.51919562211e-14  2.96079420479e-14  5.59120339155e-15  1.40848906265e-14  7.68402066923e-15
-1.71813366314e-14 -7.296658916e-15  1.23680463727e-14 -5.10018548618e-15 -1.60150471624e-14  2.00593786343e-15 -7.09301109234e-15  1.18787991619e-14  9.07068883967e-15 -8.129195332e-15 -4.41055860528e-15  1.87719408621e-15  7.30321542995e-15  4.4609884406e-15 -2.32763295898e-15  2.09821747829e-14  1.00187364381e-14  1.92144037466e-14 -5.76865072131e-15  2.06724550491e-14  9.12476326302e-15  1.33321261163e-14  2.87729736917e-14  1.09340148536e-14  2.12122373427e-14  1.14787529561e-14 -9.47973735229e-15  2.04756587101e-15  1.50888019688e-14 -1.16955737106e-14  1.61904543352e-15  3.81208438387e-15  1.34182093868e-14 -6.21284200054e-15 -5.58953634596e-15 -2.70796350486e-15 -9.889637338e-15 -1.41375261131e-14 -7.77292314661e-15  1.06863113157e-14  1.50576735694e-14 -1.58727247642e-15  8.96355179763e-15  2.52339950089e-14  9.47268623708e-15  1.32831047861e-14  2.59922147719e-14  2.81161191652e-14  8.46723214057e-15 -2.63256936611e-15  1.44283129713e-14  6.6200903249e-16  1.05229347454e-14  9.99380137319e-15 -1.4300446139e-14 -6.93325700156e-16  2.90006381621e-15  1.56829024165e-14  1.41537139309e-15  1.70367747077e-14  4.19356104462e-14  1.53404969299e-14  1.74491356132e-14  2.85952269051e-14  3.1162680988e-14  2.99152856662e-14  3.64345881421e-14  4.68993140653e-14  6.7593189752e-14  6.90013122275e-14  7.334964938e-14  9.76827750733e-14  1.35220377602e-13  1.90512973451e-13  2.61264566594e-13  3.4067806856e-13  4.59977143884e-13  6.654653485e-13  1.01576668498e-12  1.77249991944e-12  3.97876122519e-12  1.52281112677e-11  3.98902917676e-12  1.75498272748e-12  1.03287560138e-12  6.79138853686e-13  4.88046386762e-13  3.42662267715e-13  2.51379748854e-13  1.84153826167e-13  1.39973488774e-13  1.21441050432e-13  8.37903554285e-14  8.63796263386e-14  5.65995701785e-14  3.24797722302e-14  3.03321917499e-14  2.21632303489e-14  1.9877414533e-14  2.45117330401e-14  1.04928822054e-14  8.6958362706e-15  2.2043236041e-14  1.58105252602e-14 -1.47861542744e-15 -1.16390477044e-14  1.85492062839e-14 -6.22253794796e-15  6.74375435263e-16  1.2202400408e-14 -5.71109015155e-15  2.45764854162e-14  6.45317072224e-15  1.75170401512e-15  5.10602163074e-15  1.80294249517e-14  1.8945332678e-16 -1.27789518386e-15  1.86220724668e-14  1.38517421616e-14
 3.1182669919e-15  2.87112731769e-15  8.8772490414e-15 -8.43171200251e-15 -1.80089426237e-15  5.71043078013e-15  8.75836863756e-16  1.74041668441e-14  6.31452285994e-15 -1.13675580158e-15 -1.20015374112e-14  8.60527363816e-15  8.09824286922e-15  6.18442659919e-16  3.68810419717e-15  1.42430244471e-15  1.11072637894e-15  2.23748682717e-14  1.13399654991e-14  5.99551615677e-15  2.36046267489e-14 -1.5670782582e-15  2.76382216533e-15  5.93833213734e-15 -2.49350807953e-16  9.15187927836e-15  1.1873233866e-14  1.67523300498e-14  8.67574364879e-15  9.28245228851e-15  1.52532327302e-14 -2.07816381838e-15  5.04126382426e-15 -6.83454488486e-16  9.4263195218e-15 -6.75709589497e-15 -1.05316258537e-14 -1.48074027717e-15 -9.0189104914e-15  1.52050965195e-14  2.93250992171e-14 -4.47155411067e-15  3.89090460498e-15  1.60233267166e-14  1.93947337699e-14  1.24883133464e-15  1.00022741039e-15  6.63291630281e-15 -6.95449230107e-15 -3.02325682833e-15  6.53753825396e-15 -1.54840911059e-14  8.40415700458e-15 -1.94336813857e-15  1.56123538247e-15  5.0726223999e-15 -9.68438357557e-15  7.28035921273e-15  3.01064958353e-15  1.15966282627e-14  3.13076316472e-14  2.16761832406e-14  6.80484603753e-15  2.12560142462e-14  2.30142559232e-14  1.95303785229e-14  3.58889844326e-14  4.34349665303e-14  2.75208499111e-14  4.5848291054e-14  6.17355320552e-14  8.640092476e-14  1.07532596608e-13  1.43860764031e-13  2.01883384497e-13  2.74335932622e-13  3.35494069749e-13  4.86790688179e-13  6.74788485584e-13  1.02791161902e-12  1.7508539475e-12  3.98902917676e-12  1.52866294374e-11  3.96804618359e-12  1.7547235163e-12  1.01615914931e-12  6.983598623e-13  4.99418319866e-13  3.40549997524e-13  2.55679642522e-13  1.89201378637e-13  1.59070281009e-13  1.28555435886e-13  1.05755944906e-13  7.27552958199e-14  4.88767636174e-14  4.54443332848e-14  4.45912743034e-14  3.69161238662e-14  2.40893475998e-14  2.43317186406e-14  1.58297720416e-14  1.91421840171e-15  1.98771278736e-14  1.21157964422e-14  9.69720321844e-15  6.04374291775e-15  1.71497685439e-14  1.44463670983e-14  3.65715536261e-15  2.40736152329e-15  1.12847466012e-14  6.28568020238e-15  7.50595694953e-15  1.19998548037e-14  7.22851522827e-15  1.83972990535e-14 -4.01866659968e-15  1.77147376226e-14  4.44941632254e-15
-1.39966848897e-14  2.88729274551e-14 -2.6697423921e-15  5.16874995303e-15 -2.36661321731e-15  4.01559118806e-15 -3.84667784726e-15  7.01174463508e-15 -1.58289131159e-14 -5.08033384599e-15  7.05868037769e-15 -4.86321592946e-15  8.58098755635e-15 -4.26263220764e-15  8.35481402417e-15  1.1556044347e-14  3.27561680064e-15 -4.6216788175e-15 -6.71427357031e-15  4.81586514352e-15  1.56328368608e-15  2.16616286183e-14  2.27372471448e-14  2.47547380981e-14  9.15840560736e-15 -9.86284679587e-15 -2.58050691091e-15  5.50264323015e-15  1.29391171116e-14  2.96033582351e-15  1.1618331091e-14  9.75249422305e-15  2.69019339838e-15  3.75543993196e-15  8.77211321367e-15 -1.25309940704e-14  2.76515796965e-16  4.25093013974e-15 -5.63092194645e-15  1.89365940817e-15  1.19924007361e-14  3.63888163037e-16  1.47563045774e-14  6.33828819038e-15  1.19651168713e-14  8.7618684525e-15  3.19433553482e-15  2.15053154581e-14 -1.79417441656e-15  6.5213122669e-15  1.76222928762e-15 -2.07383822616e-14  1.03115507543e-14  5.62981109595e-16 -7.24508089454e-15  8.93427370122e-16  1.19324268687e-15  7.38394144111e-15  7.16018959688e-15  6.56153327949e-15  9.08511867361e-15  5.51947013308e-15  1.22922203793e-14  2.1725670525e-14  1.26960410141e-14  1.78225226169e-14  1.31198344793e-14  3.74434385691e-14  4.21608085564e-14  4.18776093025e-14  6.85849790759e-14  6.88721211068e-14  9.70244290611e-14  1.28475451907e-13  1.62324880958e-13  1.98456857149e-13  2.56984822341e-13  3.54455917602e-13  4.87274107223e-13  6.85115435198e-13  1.03414665307e-12  1.75498272748e-12  3.96804618359e-12  1.52404825019e-11  3.96267344413e-12  1.75379729094e-12  1.03060590565e-12  6.70556521772e-13  4.64336098339e-13  3.40879296158e-13  2.47969951975e-13  1.92436043473e-13  1.66958488405e-13  1.21948030225e-13  8.54856237206e-14  6.79967748606e-14  4.98431277793e-14  4.11013770312e-14  3.57174155926e-14  2.39930056472e-14  2.12204695555e-14  2.11122327376e-14  1.21146425388e-14  1.62010579116e-14  2.07006020828e-14 -6.3688432237e-15  2.84698358086e-14  4.50050387967e-15  2.09410425391e-15  1.75824304093e-14  2.11556310861e-14  1.4551582298e-14 -3.02419779961e-15 -3.73833985705e-15  1.31770899555e-15  2.90883594576e-15  1.26173468011e-14  1.64066311907e-14  8.7141029567e-15  4.61128770183e-15
 1.38241310686e-14 -8.05100339995e-15  4.58772330145e-15  8.64865755077e-15 -6.33451454436e-15  1.65048747618e-14 -3.79675559433e-15  2.01044070317e-14  2.44573618078e-15  1.76940114427e-14  3.86319159047e-15  5.15884465744e-15  3.60130492384e-15  1.34201207283e-14  1.5105995733e-14  4.9690034874e-15  1.05879907042e-14  2.15747031732e-15  4.39984939227e-15  7.02623477327e-15 -1.68556987175e-14  3.3655603818e-15  7.51515925745e-15 -7.35250489484e-15 -1.15476923001e-14 -8.35346671823e-16 -5.37027092602e-15  4.11762141412e-15  6.83223401068e-15  7.78856713896e-15  1.34924784186e-14 -1.39471762399e-14 -3.35126543548e-15  1.01356516779e-14 -2.81370158822e-15  1.75347103366e-14  4.50847697371e-15  1.26254782581e-14  2.14297786603e-14  6.53052726364e-15 -1.42481203623e-15  2.74076919172e-14  3.89037908804e-14  1.51272968866e-15  5.93120207917e-15  1.10331012626e-14  1.32983894637e-14  2.30942967075e-14  1.05028245163e-14  9.94533952499e-15 -2.83686927706e-14 -7.28867830345e-15 -7.07980358021e-15 -1.89047389141e-16  1.25601045006e-15  1.42917407933e-14  4.72890339067e-15  2.9401035578e-15  6.06528732335e-15  1.05699751836e-14  9.45609244898e-15  1.14727440319e-14  8.23042276296e-15  1.14907497777e-14  1.66370771934e-14 -2.06066340807e-15  5.17228736476e-15  2.43353680087e-14  3.60695473568e-14  5.09857349578e-14  4.3124784347e-14  5.60422485226e-14  5.70239105946e-14  6.2934455609e-14  1.120966083e-13  1.62761327042e-13  2.08535500722e-13  2.50761622875e-13  3.52722014032e-13  4.71917046392e-13  6.7375895265e-13  1.03287560138e-12  1.7547235163e-12  3.96267344413e-12  1.52022251431e-11  3.96659855008e-12  1.75078296599e-12  1.00952379915e-12  6.89630676649e-13  4.82730997622e-13  3.41079085435e-13  2.50233925738e-13  1.94638165372e-13  1.54973220019e-13  1.15119129896e-13  9.44095029785e-14  6.48442101655e-14  7.49290167589e-14  6.44102478428e-14  3.73237739497e-14  3.17347817475e-14  3.59106226928e-14  5.48365690921e-14  2.59736363184e-14  9.58870353412e-15  3.24638338789e-15  8.24711746703e-15  6.10114731186e-15  2.23000879056e-14  1.30473458132e-14  4.33825189176e-15 -8.9462622651e-15  1.01199721288e-14  3.08949382353e-16 -3.95372581273e-15  7.40177902746e-15  1.24658709099e-14 -1.07019317221e-14 -1.28583851742e-14  1.21963848466e-14
-7.28809810606e-15  1.8090202426e-15  1.7696492673e-14 -4.41687258189e-15 -6.23959443164e-15  1.29533490281e-14 -2.53855530356e-15  2.71380969324e-14  3.54978107389e-15  1.59152531566e-14  8.35135012344e-15  3.89262586686e-15  6.87360256514e-15  4.72799322464e-15  2.05413055084e-14  2.18599957086e-14  2.45904099991e-14  6.93747006394e-15  7.30579791927e-15  1.3864110384e-14  1.67091488494e-14  2.56861661197e-14  2.43951337383e-15  1.10123914664e-14  1.43104701748e-14  1.6000951006e-14 -8.52909784224e-16  6.81631387316e-15  2.62029585771e-14 -1.55975201365e-14 -1.15849502283e-15 -9.9377467296e-15  3.10823542481e-15  8.65849444055e-15 -1.74765626564e-14 -2.56898699524e-15  3.0005235393e-15 -3.86602608067e-15  1.43292007085e-14 -5.24001422611e-15  4.25614304949e-15  1.72158221487e-14  1.47467504137e-14  1.66842165277e-14  1.72832964304e-14  5.66208600752e-16  2.13809094158e-15  8.40808486309e-15  5.23054895574e-15 -5.92361564146e-15 -6.76431203516e-15 -3.1733437446e-16 -1.08348493141e-14 -1.25374770714e-14  1.46618195804e-14  1.01074860657e-14  5.79634321573e-15  2.06197809132e-14  6.39453372178e-15  1.59068473139e-14  1.30848609625e-14  1.69535074604e-15  1.4388182028e-14  4.21158613731e-15 -7.03596253186e-16  2.07056835515e-15  2.37273559239e-14  2.26000947659e-14  5.09683261933e-14  4.12012906289e-14  3.89267619397e-14  4.73889188269e-14  4.93974507289e-14  6.48721744466e-14  8.37231197296e-14  1.05421503005e-13  1.53212366194e-13  1.83474881124e-13  2.57247784097e-13  3.32980113394e-13  4.71232736914e-13  6.79138853686e-13  1.01615914931e-12  1.75379729094e-12  3.96659855008e-12  1.52583074841e-11  3.98009867445e-12  1.73293297672e-12  1.01957003216e-12  6.68014774615e-13  4.76571165027e-13  3.53649696931e-13  2.58599864501e-13  2.05927942042e-13  1.39402258023e-13  1.23272527139e-13  9.25573324568e-14  7.887574677e-14  5.17822586098e-14  3.32672816091e-14  3.34445564316e-14  2.42097389892e-14  1.78572433799e-14  1.71725370577e-14  9.84194646954e-15  1.97538970272e-14  7.39067882017e-15  9.14231007269e-15  1.72185674315e-14  1.9589575195e-14  4.75906886281e-16  1.04491796823e-14 -4.97329979128e-15  1.25983198441e-14  4.0241461755e-15 -1.23048126246e-14  1.08235149028e-14  7.89377089684e-15  8.47259952258e-15 -2.52662359971e-15
-5.34091872886e-15  1.20225973538e-14 -5.91817080575e-15  1.49509737877e-15  1.50965324057e-15  5.43718682623e-15  9.64399106877e-15  2.90256271969e-14  7.27073010958e-15  8.92076486925e-15 -1.73156617412e-15  1.09891286355e-14  8.06070053681e-15 -1.10827225741e-14  6.48820325612e-16  7.26186858101e-15  2.18278756059e-14 -1.67964199499e-15 -5.82867790953e-15 -9.09647294137e-15  1.49614305441e-14  2.34121314525e-14  4.32276830403e-16  2.88272316312e-15 -9.34709358872e-16  8.69255338362e-15 -9.31867357514e-16  7.61720696847e-15  1.48979374021e-14  1.0743565389e-14  2.67843667461e-14 -7.6672608985e-15 -9.25065004973e-15  2.24445220734e-14 -7.34863844479e-15  1.39346416455e-14  1.8875973315e-14  1.50197546772e-14  2.39529754821e-14  1.07884510212e-14  9.28546348777e-15  1.8742362433e-14  2.74737724875e-14  1.81098955191e-14 -2.40414445923e-16  5.25482773899e-15  1.48665916577e-14  7.04471539108e-16  2.12668392703e-14  2.23997822199e-14  1.03786420613e-14  6.89122237611e-15 -1.12801579633e-14 -1.63848977122e-14  4.18793255083e-15  2.12817877436e-14  1.82223036122e-14  2.79144065456e-14  1.93693441307e-14  2.72326156335e-14  2.16407692399e-14 -1.70627602624e-15  9.68351215345e-15  1.57228888139e-14  7.12272264304e-15  1.08953169533e-14  6.92093228972e-16  1.14858035885e-14  3.30579559835e-14  1.80951885787e-14  3.66482179366e-14  3.07812311649e-14  4.74245499564e-14  7.11286874404e-14  6.91495765498e-14  9.9523645732e-14  1.33541701672e-13  1.47129556786e-13  1.94359572564e-13  2.53471504232e-13  3.49336758674e-13  4.88046386762e-13  6.983598623e-13  1.03060590565e-12  1.75078296599e-12  3.98009867445e-12  1.53093496084e-11  3.94948983674e-12  1.73034975422e-12  9.99837055621e-13  6.65576246663e-13  4.64903422575e-13  3.4823070153e-13  2.38870982319e-13  1.78227864504e-13  1.48884389212e-13  1.14282352872e-13  8.87256707263e-14  6.67250955791e-14  4.78909450413e-14  4.51178560486e-14  2.48899931436e-14  3.57379414972e-14  1.74523402776e-14  2.7463578825e-14  1.39590999793e-14  3.20297137211e-14  9.45166890034e-15  2.04737340114e-14  1.79684525426e-15  4.59451548343e-15  1.99361914866e-15  3.70927584578e-15  3.86582307984e-16 -8.40237416559e-15 -1.13936585882e-14  8.12940836735e-16 -2.5796759941e-15 -3.67004039214e-15 -1.78331247103e-14
 1.99357578995e-15  2.9833563072e-14  3.92400338819e-15 -1.37451836803e-14 -4.46474216248e-15 -5.039607701e-16 -6.53288262633e-15  2.39558208389e-15  4.44066313608e-15  1.29866782655e-14  1.51997742478e-14  3.29588145577e-14  6.52904225893e-15  2.9738705707e-15 -6.06738739716e-15 -8.72591114205e-15  1.68344459007e-14  5.22146029836e-15 -2.72693163386e-15  1.15758428906e-14  1.23962916474e-14 -6.63830487793e-16  4.82418307205e-15 -4.25367015443e-15 -3.69045886132e-15  1.81380333572e-14  1.24803050778e-14  1.07694022962e-14 -5.65617512815e-15  1.38805686651e-14  7.34967098219e-15  1.47695963607e-14 -1.49808662867e-14 -5.46036906555e-15  2.584173369e-16  3.9074061167e-15  2.59178113935e-14  1.84868122927e-14  5.8779188757e-15 -3.98649726533e-15  1.03020206549e-14  1.71999946939e-14  9.23133743805e-15 -1.44354124212e-14  6.62363286501e-15 -4.59545568103e-15  7.76580629011e-15  1.24832210497e-14 -1.21771115777e-14  1.43512966852e-15  9.36005632575e-15 -9.38689619994e-16 -7.01079445725e-15 -1.84125950217e-14  7.55862805431e-16  2.58039639515e-14  2.22865272244e-15  1.31911666931e-14  1.06919797126e-14  1.45419230915e-14  5.80568612128e-15  6.93936794556e-15 -4.29258590982e-15 -5.77359781207e-15 -8.26982437171e-15  1.11121154378e-14  2.33864392995e-14  1.15580412934e-14  1.72909065888e-14  1.10412364161e-14  2.09549710681e-14  2.96857978471e-14  3.89611863843e-14  5.15923390822e-14  5.07152408533e-14  7.30453127012e-14  9.23382621154e-14  1.08398902081e-13  1.53501640435e-13  2.04079776968e-13  2.50452832664e-13  3.42662267715e-13  4.99418319866e-13  6.70556521772e-13  1.00952379915e-12  1.73293297672e-12  3.94948983674e-12  1.51851563264e-11  3.96012757827e-12  1.74082568248e-12  9.92354151551e-13  6.66666828775e-13  4.70874673876e-13  3.58559431844e-13  2.34970490276e-13  1.92408676359e-13  1.53531853681e-13  1.28268606715e-13  9.42033733655e-14  6.40090499202e-14  6.06818154058e-14  4.95028264048e-14  4.56455265064e-14  2.61020686063e-14  5.0789439649e-15  6.06282347294e-15  1.9915648913e-14  4.0623549051e-15  1.97535804703e-14  1.20879215686e-15  2.5915809634e-14 -1.6660888633e-15  1.14867569525e-14  7.77644702548e-15 -3.03996183852e-15  2.97987697174e-15 -9.23210150902e-16 -1.4232741992e-14  1.55755506134e-14 -8.23080714581e-15
-4.48586159275e-15  2.19306920715e-14  2.09192340671e-14 -1.22949269797e-14  1.08506984186e-14  2.63174462667e-15 -4.84989451529e-15  1.21445826052e-14 -4.14265353336e-15 -7.69608437029e-16  3.23834780919e-15 -1.13730136108e-15 -2.40702482899e-14 -9.03917703646e-15  1.22752251431e-14  2.1578868759e-15  4.83898304849e-15  7.00186103002e-15  9.31692531184e-15  1.35688979177e-14  1.66477210424e-14  1.40690311142e-15  6.32430353444e-15  3.35181278747e-15  1.38857473122e-14  5.83081820506e-15  1.58008177046e-14  1.01187118724e-14 -8.16774858377e-15 -5.37846571051e-15  1.17744470402e-14  7.20858390194e-16 -2.43942767277e-14  1.4405829987e-14 -5.45313198151e-15  2.88251575711e-15  5.71383417504e-15  1.00727522272e-14  3.71368770754e-15 -3.14298318419e-15  3.35450887086e-15  8.08107992665e-15  1.3502559883e-14  8.23910235876e-15  8.92772761452e-15 -2.26465591453e-15  1.34800885172e-14  1.22330721204e-14  7.42024474399e-15  8.97220594861e-15  4.8446570426e-16  1.00840886513e-14  1.17715923535e-14  5.88359278671e-15  1.53318600518e-14  9.4302733432e-15  6.06038112042e-15  1.1139736657e-14  2.32334931085e-14  1.05184273783e-14  8.04432574424e-15  2.27630028666e-15 -7.1329885732e-16  1.38315699271e-14 -1.32255747077e-15 -1.4019267323e-14  1.10699537956e-14  2.58135514524e-14  2.02680215404e-14  2.08947646419e-14  1.9142638173e-14  4.23482208398e-14  3.90854593269e-14  4.64559916806e-14  4.58258477259e-14  5.3289553193e-14  8.15257955545e-14  8.69227965433e-14  1.15863366445e-13  1.41301512126e-13  1.8574555935e-13  2.51379748854e-13  3.40549997524e-13  4.64336098339e-13  6.89630676649e-13  1.01957003216e-12  1.73034975422e-12  3.96012757827e-12  1.51911303922e-11  3.94268997883e-12  1.72211639743e-12  1.01937116416e-12  6.52912619273e-13  4.64149597171e-13  3.39292476623e-13  2.50916876151e-13  1.79318837861e-13  1.3908783165e-13  1.33677646302e-13  8.60644600115e-14  6.15843776179e-14  6.40845330473e-14  3.9577018146e-14  4.28265029558e-14  2.62076325941e-14  2.89620487359e-14  2.21632858918e-14  1.87166378699e-14  2.43321863287e-14  2.5344248346e-14  2.79090288454e-14  1.94131171299e-14  1.2127110315e-14  3.12152841433e-14  4.0630946856e-14  7.8563483233e-15  1.78498504353e-14  1.54450160932e-14  2.48777890372e-14 -3.12535994501e-15
-3.76531398822e-15  1.74232183171e-14  1.16819682211e-14  7.86306498304e-15 -3.66242326136e-15  5.8012740215e-15  7.34569564774e-15  6.06998399485e-15  1.0003681022e-15  1.31466950986e-14  1.68288664014e-14  2.55166237114e-15  5.33513465206e-15 -1.19963363316e-14  4.80777315185e-15 -6.10783972033e-15 -2.33991299128e-15 -1.43355727866e-15  8.35216013257e-15  6.97227764189e-15 -4.57467273835e-15 -1.10970596579e-14 -1.54615915441e-14 -1.38192279029e-14  1.16255877795e-14  1.26467115627e-14 -1.68170914795e-14  1.54672285811e-14  6.74788798452e-15  3.61331566132e-15 -2.64434173073e-16  4.93318018764e-15  1.6927339826e-15 -5.58330213732e-15 -2.54817306487e-15  3.67724546861e-15  2.41909864528e-14  5.43145811822e-15  1.25500539506e-14  1.55550918648e-14  2.03201388953e-14  1.21264644278e-14  7.80760148989e-15 -3.00971832515e-15  2.9135443126e-15  1.79073149829e-14  5.66843558421e-15 -1.26062850454e-14  1.12281541032e-14  1.0795278035e-14  8.24013335912e-15  1.74175820164e-14  3.92813034302e-15  3.00077874094e-15  9.81854651247e-15  3.54445321283e-15  5.83055574783e-15  6.98784438988e-15  1.17736612204e-14  5.56101816729e-15  5.90916793869e-15  1.67329760904e-14  2.53165108368e-15  2.82426251115e-15  1.39154722806e-14  1.87311505302e-15  8.79524655174e-15  2.82170080546e-15  1.11157676028e-15  1.57087943406e-15  2.73159148824e-14  1.96259484575e-14  3.83066663945e-14  1.89657659082e-14  2.45757438279e-14  4.45251443829e-14  5.20694785239e-14  6.05905938858e-14  7.09995583019e-14  8.48626029154e-14  1.26800378786e-13  1.84153826167e-13  2.55679642522e-13  3.40879296158e-13  4.82730997622e-13  6.68014774615e-13  9.99837055621e-13  1.74082568248e-12  3.94268997883e-12  1.52176275821e-11  3.94820067176e-12  1.74376104431e-12  1.01123605261e-12  6.77469117084e-13  4.7196168514e-13  3.36507777893e-13  2.42872869911e-13  2.02910991813e-13  1.53238623702e-13  1.38373737313e-13  7.83619644471e-14  7.15202309008e-14  5.02260215738e-14  3.99802030454e-14  2.65803010847e-14  2.12091478051e-14  3.56982126862e-14  1.98479157489e-14  2.03417186935e-14  7.37684530862e-15  3.79317160618e-15  1.14415861398e-14 -3.1567120478e-15  5.85236011912e-15  1.39586914916e-15 -2.61851164192e-14 -1.70757421304e-15 -1.30542277057e-14 -1.38235013533e-14 -2.15579743426e-14
 1.62159100104e-14  1.46171457236e-14  1.96119222018e-15  1.21395417863e-14 -1.18497891657e-14  3.21301366635e-16 -3.75393487747e-15  3.24883668839e-14 -1.51588272414e-15  1.78467463604e-14  1.17322349231e-14  1.53048043768e-14  1.96480890601e-14  1.50465722947e-15  1.08542404878e-14  1.69481339241e-15  3.21988986631e-15 -1.19668185387e-14  1.11317298377e-14  9.59075669207e-15  3.15714577505e-14  1.29600861778e-14  9.87187403623e-15  7.97018017083e-15  8.0969531842e-15  1.60468136615e-14  1.37572351401e-14  2.09326614289e-14 -1.7458649615e-14 -1.17523641606e-15  9.60874250772e-15 -5.21423424656e-16  3.89870642981e-15 -1.8274571852e-14 -7.18788443109e-15  1.17915018787e-15  6.9964351785e-15 -2.11491085681e-15  4.41271240316e-15  7.4989319927e-16  1.41406176071e-14 -8.38599785743e-15  1.59838022758e-14  2.65015862993e-14  1.9124721863e-14 -9.51824152891e-15  5.79359131204e-15 -2.02459581448e-14 -6.5375932073e-16  8.60933606314e-15 -4.83016176548e-15 -6.91388468373e-15  4.69956330759e-15 -1.46369290339e-14  1.75130257379e-14 -2.19554000838e-15  7.70969436785e-15  1.09242388256e-14  1.88379094963e-14  1.91459316165e-15  2.69432500363e-15  2.1024388686e-15  2.68532852964e-15  5.05231553271e-15  2.49807631273e-15 -1.43231957646e-14  7.23535341705e-15  2.91524085163e-15  1.79806231394e-14  1.36394696815e-14  2.1230055982e-14  1.17996188693e-14  2.02070675361e-14  2.35046518644e-14  1.85925961828e-14  4.81754303244e-14  5.76928751914e-14  6.03877343935e-14  7.37167887766e-14  8.57428925797e-14  1.00167605002e-13  1.39973488774e-13  1.89201378637e-13  2.47969951975e-13  3.41079085435e-13  4.76571165027e-13  6.65576246663e-13  9.92354151551e-13  1.72211639743e-12  3.94820067176e-12  1.51933832363e-11  3.95196646737e-12  1.731948487e-12  1.02251204461e-12  6.80836626852e-13  4.74591335287e-13  3.40795033797e-13  2.51709864547e-13  1.9732970879e-13  1.48092548545e-13  1.16544946506e-13  8.35282136629e-14  7.09537912522e-14  5.46800972169e-14  4.35354461283e-14  4.36834229453e-14  4.72620280379e-14  1.61725222641e-14  3.27966991254e-14  2.00064695081e-14  9.04604229056e-15  1.28159611232e-15 -7.33507619389e-15  9.56284441588e-15 -2.63204967363e-15  6.23950162986e-15 -2.49668696851e-15  1.35731165188e-15  8.58821395663e-15  2.64718704985e-15
 2.31762778641e-14  8.1585998441e-15  1.1374527529e-15  1.85499942363e-14  4.26029432602e-16  6.24427260911e-15 -1.7568241192e-14  1.01831736684e-14  9.93269879154e-15  1.59984164406e-14 -1.85237535938e-15  1.77351338879e-14  1.45460771228e-14 -5.63813927287e-15 -1.24169552341e-14  6.4555587514e-15 -1.16246956317e-14 -1.36628937108e-14  2.98943273813e-14  1.22420368283e-14  1.60690009116e-14  2.13326073006e-14  1.82071078143e-14  1.31182603042e-14  2.16748883113e-14  2.04896207401e-14  6.20368233146e-15  5.9249252284e-15 -3.39211290833e-15 -1.4079330538e-15  1.09720090599e-14  1.3032223498e-15  2.92381923401e-15  6.35730630256e-15 -3.72102819498e-15 -1.21370908716e-15 -3.97604472608e-15  9.59232678974e-16  1.59497643601e-15  1.25779102622e-14  2.47615601066e-14 -1.20202848147e-14  2.64642599413e-14  1.01197373054e-14  2.48446860661e-15 -6.39204421486e-15 -1.54647048175e-14 -4.09560003832e-15 -9.94137931697e-15 -1.04757418522e-14  2.12659025899e-14  1.44712089882e-14  1.46585909233e-14  7.17871280292e-15  3.74515544565e-14  6.38696502716e-15  1.70125388613e-15 -2.68604017412e-16  1.38736408225e-14  3.6681916763e-14  2.23025805056e-14  2.1365738129e-14  6.0475218133e-15  2.49896640224e-16  1.16410997747e-14  6.6310949437e-15  1.8127973542e-14  9.30775241715e-15  5.10750041744e-15 -2.83386020442e-15  8.69750694745e-15  8.94996401038e-15 -2.19170504455e-15  2.39451186421e-14  7.57516358158e-15  2.41647747909e-14  4.01684717046e-14  5.16742981819e-14  6.57726374578e-14  5.42792694303e-14  8.65175582283e-14  1.21441050432e-13  1.59070281009e-13  1.92436043473e-13  2.50233925738e-13  3.53649696931e-13  4.64903422575e-13  6.66666828775e-13  1.01937116416e-12  1.74376104431e-12  3.95196646737e-12  1.52092183931e-11  3.96089517043e-12  1.74492769344e-12  1.03835640997e-12  6.96702398588e-13  4.81037953398e-13  3.46582274711e-13  2.38520228677e-13  1.96544397047e-13  1.4490079804e-13  9.65420975985e-14  7.71452424012e-14  6.36429570332e-14  4.40989122937e-14  5.54981075811e-14  5.4797589703e-14  2.80410811375e-14  5.25587719451e-14  2.67518205304e-14  2.90475415106e-14  1.27990948746e-14 -7.47876104658e-15  7.32970516186e-15 -2.60567306522e-15  2.60218909074e-15  7.3364204276e-16  4.31332331639e-15  1.5657946238e-15  1.48745458023e-14
 8.68807625602e-16  1.28901399586e-14 -2.56273517216e-15 -3.23808547558e-15  8.23471480892e-15  5.17689223968e-15 -1.00251441432e-15  5.83787585339e-15 -8.84579345909e-16  2.70125466832e-15 -1.04995233893e-14  4.96189964333e-15 -2.11157368151e-15  3.26865824178e-15  5.4116591049e-15  4.30315806135e-15  9.57961630124e-16 -1.87269870722e-15  2.41308417275e-14  1.56512939151e-14  2.01673532457e-14  9.70245950482e-15  1.65735418654e-15  3.48817383096e-15  9.34707671119e-15  2.62247117337e-14 -3.90364664101e-16  6.28842170313e-15  1.54010249863e-14  1.56022306769e-14 -6.08437183818e-15 -8.16867933146e-15  4.99343633608e-15  1.15646025648e-14  5.61613297262e-15  7.26585032028e-15 -6.90709590545e-15  2.4452809896e-15 -2.53681727875e-15  1.25995139344e-14  1.42680785348e-14 -4.15525557508e-15  6.60913041655e-15  1.52633503233e-14  9.89495892893e-15 -8.42262602899e-16 -1.56370179939e-14  7.6496576207e-15  3.50121359493e-15  4.63041936388e-15  3.37390243653e-15  9.82380431616e-15  1.10428651608e-14  4.65156492514e-15  1.30506515191e-14  1.30903894698e-14 -7.34082657778e-15  3.87166292364e-15 -5.25179458694e-15  7.24385595492e-15 -4.67296759362e-15  4.61660292545e-15  8.85808907709e-15 -1.38844240096e-14  1.53653875333e-14  8.96255446192e-15  7.33990312492e-15  1.69910629109e-14  3.00190508252e-15  4.09762285529e-16  1.64210058577e-14  1.80023786696e-14  9.03495742071e-15  3.48917587964e-14  1.79396927251e-14  4.07632093659e-14  3.54497017213e-14  4.4909940019e-14  3.27953710929e-14  4.77734725883e-14  7.19275946343e-14  8.37903554285e-14  1.28555435886e-13  1.66958488405e-13  1.94638165372e-13  2.58599864501e-13  3.4823070153e-13  4.70874673876e-13  6.52912619273e-13  1.01123605261e-12  1.731948487e-12  3.96089517043e-12  1.52425416424e-11  3.9544909788e-12  1.74828957152e-12  1.02086525808e-12  6.74026079572e-13  4.70957340064e-13  3.45567970259e-13  2.60176479136e-13  1.9204859525e-13  1.53718377707e-13  1.01665257075e-13  8.05927151061e-14  6.79843516967e-14  5.17061610347e-14  4.66185515868e-14  2.59960999728e-14  4.07151500941e-14  2.97464701792e-14  1.26483732267e-14  1.55750127069e-15  1.78016243765e-14  5.70402602524e-15 -3.77972426469e-15  4.24968140257e-15  1.54937683818e-14  8.00350468895e-15  1.85006664352e-14  1.75078481632e-14
 1.659351319e-14  1.4704423e-14 -1.67763110158e-14  5.62574430298e-15  9.12766761838e-15  9.84291717705e-15  9.55725699987e-15  2.14999870005e-14 -5.89596715885e-16  2.01017823012e-14  9.20315141561e-15  2.70899514286e-14  2.04295312616e-14 -4.37129743812e-15  1.02666975227e-14 -5.97530674564e-16  1.16280131059e-14 -8.21482307254e-15  1.38345342354e-14  1.64728052394e-14  1.39715203767e-14  1.10433649462e-14  1.41684450069e-14  7.82341400061e-15 -5.75383889462e-15  8.44492649485e-15  7.33869300628e-15  7.91950093223e-15  6.74518690403e-15  2.94081220338e-15  2.096094995e-14  1.52985209877e-14  2.14706877517e-14  2.52950006481e-14  1.4265855243e-14 -3.26750067679e-15  8.60829232095e-15  4.01987034467e-16  1.50304493086e-14  8.06511688946e-15  8.14480092087e-15  6.46915664588e-15  1.5120931674e-14  3.41210200621e-14  1.68785346127e-14  1.81820826628e-14  1.66694517379e-14  4.25227766885e-15  1.75249790957e-14  2.86939221964e-14  2.08314611495e-14  1.17161710175e-14  1.08798731682e-14 -2.86716389866e-15  2.41164632191e-14  9.55940066977e-15 -5.17121930027e-15  1.68145616276e-14  9.86244920011e-15 -1.76196798497e-15  2.86548951005e-15  2.59221153218e-16  2.22376450967e-14  1.56687555414e-14  4.00056583165e-15  2.07537509365e-15 -5.58490446692e-15  1.76357210311e-14  1.67801046154e-14  1.75315132195e-14  2.68776989229e-14  6.76769826749e-15  7.95856366135e-15  1.45198637288e-14  1.11819371521e-14  7.14413990943e-15  2.14475159554e-14  3.18678993598e-14  1.47589685143e-14  4.57908896374e-14  5.17452653441e-14  8.63796263386e-14  1.05755944906e-13  1.21948030225e-13  1.54973220019e-13  2.05927942042e-13  2.38870982319e-13  3.58559431844e-13  4.64149597171e-13  6.77469117084e-13  1.02251204461e-12  1.74492769344e-12  3.9544909788e-12  1.51847165475e-11  3.96044304726e-12  1.72838570014e-12  1.00473436493e-12  6.81318709104e-13  4.74648488983e-13  3.46347012236e-13  2.52714227048e-13  2.01584749715e-13  1.42058305676e-13  9.95898468845e-14  8.98155855485e-14  8.73791511073e-14  7.13626561553e-14  2.54455536134e-14  4.42067375773e-14  3.03146484834e-14  2.61835256213e-14  1.677984383e-14  4.45854965344e-15  3.38632011618e-15  8.26830174614e-15 -1.38402584812e-15  1.19568373207e-14  1.69900787081e-14  1.32827774076e-14  1.60621647882e-14
 7.4165563888e-15  4.03391484348e-14  1.05854831573e-14  1.48177876912e-14  1.48600608477e-14  1.27041106744e-14 -2.28731347875e-15  2.15527746688e-15  1.14347559888e-14  4.37839278064e-16 -7.29614913336e-15 -7.94793029505e-15  1.28239105747e-14 -7.28632156307e-15  3.57206008217e-15 -1.06115376649e-14 -3.89800209517e-15 -6.43836718589e-16  1.48078217821e-14  4.51595508109e-15  2.81092572625e-15  9.3470101812e-15  1.53030084568e-14 -1.54710242254e-16  8.72753722243e-15  1.3780658007e-14  1.04017855478e-15  5.49404055007e-15  1.45620753755e-14  1.44701951113e-14  3.46013310204e-15  2.03626550828e-14  4.38639115726e-15  1.83579941369e-14  3.01490082896e-14  1.90523456186e-14  1.65261566063e-14  1.25698854667e-14  1.59781531636e-14  1.02721432297e-14  1.6109565217e-14  1.05637313141e-15  1.08050034091e-14  1.57845728452e-14  1.42885705081e-14  6.66599821268e-15 -2.41737121346e-15 -1.27605587787e-14 -8.99321695733e-15  8.36413345015e-15  4.07778175831e-15  2.68355869837e-15 -6.58844690497e-15 -5.23242526905e-15  2.93716007257e-15  3.45064718381e-15 -4.4619945688e-15 -5.73702879705e-15 -2.81846770592e-15 -4.46552327652e-15  8.14006211683e-15  8.32905140193e-15  2.72479198037e-15  1.9117428107e-14  2.08630372192e-14 -1.20070329383e-14 -3.77454527104e-17  1.46306092578e-14  1.00931060093e-14  8.91588803231e-15  3.00755911435e-14  6.65353367656e-15 -2.07026236092e-15  2.13547542001e-14  6.08125603234e-15 -2.48838812883e-15  1.80854916215e-14  2.12608218331e-14  3.33543350355e-14  4.38327367153e-14  3.35933224745e-14  5.65995701785e-14  7.27552958199e-14  8.54856237206e-14  1.15119129896e-13  1.39402258023e-13  1.78227864504e-13  2.34970490276e-13  3.39292476623e-13  4.7196168514e-13  6.80836626852e-13  1.03835640997e-12  1.74828957152e-12  3.96044304726e-12  1.52340157144e-11  3.96101551546e-12  1.756779634e-12  1.00607762585e-12  6.64794273694e-13  4.71334275454e-13  3.30475838974e-13  2.34469485457e-13  1.88137783145e-13  1.54786121139e-13  1.19860694715e-13  9.89324966362e-14  8.36676861826e-14  5.6574844542e-14  6.0423872071e-14  2.10454373966e-14  2.59724922889e-14  2.61720682051e-14  2.71973124452e-14  8.76770432048e-15  1.13218408121e-14  6.32918273645e-15  1.20315637317e-14  2.94950119165e-14  1.1592112731e-14  1.5049640834e-14
 1.13263389402e-14  2.02224522933e-14  3.32245058774e-14  9.24793836305e-15  4.32956082174e-15 -6.54197115681e-16  1.89066714998e-14 -7.09626998887e-15  4.82351457814e-15 -1.33555954179e-14  7.57424650164e-15  3.1330259075e-15  9.24304914861e-15 -1.42001894709e-14  1.1038635514e-14 -3.42055163335e-16  4.48946325883e-15  4.77900554494e-15  4.85866582434e-15  7.06163268936e-16  7.91500636495e-15  1.3559090442e-14  4.75418868806e-15 -5.33986652944e-15  1.10990914174e-14  3.34510492419e-15  8.90486519818e-15 -2.41853730153e-15  1.68366294378e-14  9.99774385698e-15  1.40255919549e-15  1.09026490957e-14 -6.39777483044e-15  2.56393711575e-14  1.77365934344e-14  2.74959167229e-14  1.49886014261e-15  1.60897088631e-15  1.23641239155e-14  1.49982256023e-15  4.349070976e-15  1.02586985496e-14 -1.51405212332e-14  1.73434900739e-14 -1.44417907153e-15  1.02692466645e-14  4.19802781045e-15  7.93592763484e-15  2.2445656472e-15 -1.88645918347e-15  8.51236999239e-15  1.88421659913e-14  4.15054159674e-15 -6.66044042045e-15  1.2340585346e-14 -6.30725520062e-15  5.94357930062e-15  6.07376240155e-15  2.28676358562e-14 -9.27704641411e-15  1.70392201807e-15 -7.54823778174e-15 -1.06631148771e-14  6.64022148224e-15 -1.93392544021e-15  6.59234295233e-15 -1.0258510457e-14 -4.09947778577e-15 -1.43280314063e-14  1.33839080187e-14  1.23797687576e-14  1.14303547809e-14  1.79380700711e-14  1.33294855769e-14 -8.8755732642e-15  9.07559376189e-15  2.14304982395e-14  8.26650960479e-15  4.9276010444e-15  2.00712000488e-14  2.83933869079e-14  3.24797722302e-14  4.88767636174e-14  6.79967748606e-14  9.44095029785e-14  1.23272527139e-13  1.48884389212e-13  1.92408676359e-13  2.50916876151e-13  3.36507777893e-13  4.74591335287e-13  6.96702398588e-13  1.02086525808e-12  1.72838570014e-12  3.96101551546e-12  1.52004856489e-11  3.97184158795e-12  1.72921953995e-12  1.00064942811e-12  6.59546800245e-13  4.72697967525e-13  3.40852788191e-13  2.65309407904e-13  2.06134875137e-13  1.39857735388e-13  1.1859648675e-13  8.94155577394e-14  6.19492947859e-14  4.31222671414e-14  9.80574797947e-15  9.07749009331e-15  4.00364185963e-14  1.35891505728e-14 -7.94775176869e-16  1.48637627229e-14  1.5303465591e-14  1.38600356022e-14 -4.3044950896e-15  6.59385948429e-15  1.297647592e-14
 1.91299162806e-14  1.11781809587e-14  9.12812961158e-15  2.58653955932e-16  1.66965494263e-14  1.2556153272e-14  2.32779768101e-15  8.76527211271e-15 -6.02247706108e-15 -1.4215787079e-14  1.22047449711e-14  6.31698224741e-15  7.45946887747e-15  2.12082755776e-15 -7.82585507334e-16 -4.59817681194e-15  8.04491434141e-15  4.26391022878e-15 -4.84836864912e-15 -1.11728819242e-14 -1.02171424872e-14 -4.39152773028e-15  2.9167236375e-15 -6.03299144785e-15  1.52966372954e-15 -6.53894983588e-16  5.17701101615e-15  6.58490047932e-15  1.14229206219e-14  2.42456840097e-14  3.85131785681e-15 -1.05895769293e-14 -1.41234261068e-15 -1.13259311372e-14  5.09483290542e-15 -6.09948553061e-15 -1.68242297764e-14  5.20092992014e-15  8.4963466157e-15 -8.68021189151e-15 -1.25517392301e-14 -9.43308917352e-15 -6.54433678031e-15  2.48289566102e-15  7.90996971968e-15  2.09324866342e-14  2.89474737408e-15  1.17565340792e-14 -7.61023343923e-15  3.87472531927e-15  7.36504145329e-15 -6.75051798292e-15 -8.58641300113e-15  3.68797976169e-16 -1.36590784766e-15 -1.04218855831e-14  7.04489187289e-15  9.23066174866e-15  1.71531370859e-14  9.94460564502e-16 -3.85758979731e-15  2.3414631698e-14  1.78645416759e-14  7.32793266508e-15  6.57518284319e-15  1.90746563391e-14 -1.33538324062e-15 -9.22344993658e-15 -2.00257920433e-15  2.06965076895e-14  1.07114795667e-14  1.5844336396e-14  1.98185286462e-15  9.09081423864e-15 -5.87669621494e-15  1.46640635792e-14  2.62498456832e-14  2.81336258115e-14  2.09480039278e-14  1.75755642733e-14  2.77912420265e-14  3.03321917499e-14  4.54443332848e-14  4.98431277793e-14  6.48442101655e-14  9.25573324568e-14  1.14282352872e-13  1.53531853681e-13  1.79318837861e-13  2.42872869911e-13  3.40795033797e-13  4.81037953398e-13  6.74026079572e-13  1.00473436493e-12  1.756779634e-12  3.97184158795e-12  1.53063970349e-11  3.95145010247e-12  1.74820685811e-12  1.0129564742e-12  6.75162178663e-13  4.72459610477e-13  3.50472252588e-13  2.57744572565e-13  1.89988353347e-13  1.54516778081e-13  1.35325603441e-13  8.86700757745e-14  7.37830660663e-14  6.19364504092e-14  3.66728048072e-14  5.76366015989e-14  5.27562041015e-14  2.27025545198e-14  1.31221084235e-14  1.3128601928e-14  2.18277589694e-14  1.90191886202e-14  2.22129201309e-14  1.75740048072e-14
 3.31461705771e-14  7.69270177438e-15 -6.95696665386e-16  2.45028509708e-14  7.84870596484e-15 -6.24301702824e-16  7.12161692062e-15  1.3891536003e-14  7.25944927056e-15 -5.32709023625e-15 -1.07551384354e-14 -1.27584963868e-14 -2.47199124752e-15 -2.2408860023e-15  2.35599864417e-15 -1.10319282034e-14  1.73950195569e-14  1.01287571007e-14  3.44284545415e-15  4.30617391009e-15  1.61091943172e-14  1.357394812e-14  1.19201246871e-14  4.10469156322e-15 -3.32282233e-15 -1.20891120639e-14  1.711403712e-16  7.95047243958e-15 -1.93659146687e-15  9.76253132392e-15  1.86530473915e-14  2.69141240597e-15 -8.33148270678e-15 -1.31532257772e-14  1.39254309035e-14  1.21124149097e-14 -1.65162490345e-15 -5.85997327903e-15  2.14049277949e-15  8.51011686434e-15 -9.60707439951e-15 -1.05285133091e-14  2.10299234041e-15 -1.52428464605e-14  2.96252262803e-15 -1.70226589488e-15  8.02458981179e-15  5.56562662237e-15  1.85309867977e-15  1.96296731459e-15  7.47490063957e-16 -4.66050244984e-15  9.97394681494e-15 -1.16101283746e-15  1.2324346382e-14 -5.07850173734e-15 -1.42921658806e-15 -7.2515486456e-15  1.00623002867e-14 -4.41815724972e-16  3.3065290659e-15 -1.35495311805e-15  1.87788976984e-14  2.12559478541e-14  1.61900269692e-14  1.33545511652e-14 -5.64432549533e-16  5.83397504124e-15 -7.80409714743e-15  5.91477179603e-15 -3.79219953485e-15  1.52094243876e-14 -2.14718475723e-15 -4.0804450258e-15 -1.91855354718e-15  2.03041310121e-14  1.959912262e-14 -6.24478599672e-15  9.1756936902e-15  2.73677042012e-14  3.01303877839e-14  2.21632303489e-14  4.45912743034e-14  4.11013770312e-14  7.49290167589e-14  7.887574677e-14  8.87256707263e-14  1.28268606715e-13  1.3908783165e-13  2.02910991813e-13  2.51709864547e-13  3.46582274711e-13  4.70957340064e-13  6.81318709104e-13  1.00607762585e-12  1.72921953995e-12  3.95145010247e-12  1.51712848144e-11  3.95709349641e-12  1.73614984338e-12  1.01156402119e-12  6.77963383095e-13  4.71390436792e-13  3.56975707725e-13  2.65469925628e-13  1.84759365446e-13  1.55108252954e-13  1.28027794858e-13  8.53983882577e-14  5.95137988984e-14  4.58993395972e-14  4.54704828741e-14  2.43706933104e-14  2.1217823674e-14  4.02836257625e-14  2.23383943049e-14  6.33964378038e-15  8.63996709642e-15  1.7279953003e-14  2.01377108841e-14
 3.01279553122e-14  1.79115806845e-14 -4.95146451229e-15  4.77330670267e-15  1.25288194799e-14  2.05628789558e-14  1.39828067485e-14  1.08577210178e-14  1.60354728345e-14  7.89660482829e-15  1.29522510441e-14  3.44763949966e-15  1.71297225801e-14  2.00219933743e-14  6.65233857651e-15 -1.09567952723e-14 -3.60619777302e-15  1.15098859087e-14 -1.51969585522e-14 -7.29477220812e-15 -2.95987559968e-15 -5.74793728231e-15 -3.74312262596e-15  1.19711219453e-14  9.0713383383e-15  2.79945372489e-14  2.06508032265e-14  2.48910148651e-15 -5.14368175894e-15  2.7209766234e-15  9.954833268e-15  1.03288950796e-14  1.79119539304e-14  1.48382439862e-15  4.78130146071e-15  1.33022540973e-14 -3.88154621164e-15  2.38643959059e-15  6.63215555185e-15  5.16578542338e-15  2.15418553302e-14  5.94479101231e-15  7.31944030009e-15 -3.05231073811e-15 -7.72499681015e-15  4.44027352987e-15  1.18605309057e-14  1.99825533509e-14  5.11043808863e-15 -4.79984023489e-15 -6.50545737858e-15 -1.62445173023e-14 -2.22403380594e-15  9.53888128064e-15  1.14689011229e-14 -1.72842006014e-14  2.89046934188e-15  2.09134471947e-15  1.97676697247e-14  1.05653203113e-14 -2.03714553056e-15 -4.83934428603e-15  5.81394152181e-15 -8.22247838795e-15 -1.06466387176e-14  1.56868872548e-14  8.52965374131e-15  1.06622491237e-15 -9.00804802633e-15  9.37552605713e-15  1.09131302056e-14  1.67184614974e-14  9.03775747281e-15  1.13991111718e-14  1.20908714079e-14  1.71824001207e-14  1.68589455365e-15  1.90045443965e-15  2.66124328533e-14  1.45243480044e-14  1.99246491602e-14  1.9877414533e-14  3.69161238662e-14  3.57174155926e-14  6.44102478428e-14  5.17822586098e-14  6.67250955791e-14  9.42033733655e-14  1.33677646302e-13  1.53238623702e-13  1.9732970879e-13  2.38520228677e-13  3.45567970259e-13  4.74648488983e-13  6.64794273694e-13  1.00064942811e-12  1.74820685811e-12  3.95709349641e-12  1.51420699854e-11  3.95044227267e-12  1.73691384267e-12  1.02906257765e-12  6.67958698734e-13  4.70037271207e-13  3.624069497e-13  2.5706981117e-13  2.02268545387e-13  1.3762691326e-13  9.40846537202e-14  8.64682204727e-14  5.75135693428e-14  3.31399877631e-14  3.51818128012e-14  3.3442480566e-14  2.85071003977e-14  4.09734583271e-14  1.29453187073e-14  1.67693818684e-14  6.56932810548e-15  1.12201770536e-14
 1.77301699304e-14  4.37885597002e-15 -6.3991302802e-16  1.52197145466e-15  1.36294502937e-14  1.92248796162e-14  2.09288979357e-14  4.22700252818e-15  2.18875856075e-15 -9.4854640819e-15 -6.33052238729e-16 -3.04169517414e-16  1.96851169505e-14  7.21416019849e-15  8.20345062835e-15 -4.54996915757e-15  9.01214128474e-15 -5.35874287392e-15 -6.79490032842e-15 -1.02566033871e-15  9.43554218113e-16  7.87231803892e-15 -1.61928687507e-14  1.36478930199e-14  5.52243685356e-15  5.57862506562e-15  3.71268906143e-15  9.51382521464e-15 -4.06113202199e-15 -9.60490514285e-15  6.69921718214e-15 -4.59239490624e-16  1.40508878922e-14  1.95491415155e-15  1.04902212128e-14  1.05846470564e-14 -6.60241361576e-16  1.10038966851e-14  1.22941233413e-14  1.46160267248e-14  3.72371337164e-14  1.59827709183e-14  6.72674686354e-15 -1.80457045155e-15  1.33589768681e-15  2.1526561201e-14  1.68221911795e-14  4.36427398028e-15  1.19844431704e-14 -4.74802995151e-15  7.48224234939e-15  1.51606220079e-14  7.38204824254e-15  7.12849904611e-15 -8.63840813498e-16 -1.29206730805e-14 -8.72589587433e-15  4.80857158557e-15 -1.27443965224e-15 -6.96235624362e-15  8.3609298316e-15  1.89006561108e-14  1.72870554201e-14  1.50036850187e-14  4.34797843191e-15  1.72249731679e-15  1.70751150212e-15  3.93975788134e-15  1.72683692683e-14  2.49450225193e-14 -7.06865662582e-15 -6.60009454052e-16  7.73477161056e-15  2.68788582645e-14  2.35744843065e-14  2.04051349418e-14  1.31351833868e-14  1.41877573828e-14  8.37072409126e-15  1.36993044859e-14  2.34285982464e-14  2.45117330401e-14  2.40893475998e-14  2.39930056472e-14  3.73237739497e-14  3.32672816091e-14  4.78909450413e-14  6.40090499202e-14  8.60644600115e-14  1.38373737313e-13  1.48092548545e-13  1.96544397047e-13  2.60176479136e-13  3.46347012236e-13  4.71334275454e-13  6.59546800245e-13  1.0129564742e-12  1.73614984338e-12  3.95044227267e-12  1.51890923049e-11  3.964480891e-12  1.74611242644e-12  1.02598083646e-12  6.80094051359e-13  4.86566843549e-13  3.5988735527e-13  2.58767442504e-13  2.01492360907e-13  1.32759145163e-13  1.03980930081e-13  8.11349377849e-14  4.88392243682e-14  8.12537740326e-14  7.25612433272e-14  4.0469309738e-14  4.97716029362e-14  1.45560064725e-14  1.39328416784e-14  2.01272163596e-14  6.61963534682e-15
 1.13034448038e-14  2.51401722437e-14  1.31623668766e-14  1.74394509875e-14  6.68532525003e-15  1.16216972198e-14  8.95601897236e-15  5.5071569854e-15 -1.02834612541e-15 -1.10997081171e-14 -1.19319386962e-15 -1.52267047967e-15 -3.34053632841e-16 -5.55553123736e-15  9.08676840282e-15 -8.29353849052e-15 -4.52792852287e-15 -4.63781864431e-15 -5.60623647394e-15  1.04832251572e-14 -9.0383719425e-15 -6.01422788021e-15  1.27168175781e-14  1.51369254305e-14  9.30780703263e-15  1.60199208996e-14  1.05231902594e-14  1.44902408556e-14  9.98881720726e-15  1.78148677613e-14  1.64469420315e-14 -6.84184375388e-15 -2.43990824351e-15  1.91079205865e-16  1.10313072872e-14  1.32533217512e-14  5.89256761422e-15 -3.61252902336e-15  6.07791240529e-15  8.79580752314e-16  1.22185605043e-14  9.59501939513e-15  2.24482606428e-14 -8.33317696009e-15  6.44601979105e-15  1.67095027983e-14  1.73602966633e-14  1.10208257467e-14 -6.02984684137e-15 -1.63499848972e-15  8.37489916203e-15  1.6612195814e-14  2.15748729529e-14 -6.71407475986e-15  1.56633679085e-14 -5.44347114017e-15  2.00160752433e-15  8.92479612289e-15  1.29091387483e-14  1.99132570098e-14  2.03662875336e-14 -3.66998846595e-15  2.8662312294e-14  8.95556668883e-15  6.28830251634e-15  4.68964413189e-16  1.53060220508e-14  6.82993116983e-15  1.94593127746e-14  1.91750255115e-14  8.31785327687e-15 -9.36057744691e-16  5.63420284499e-15  2.36558356787e-14  2.01475947516e-15  1.00608304467e-14  9.3683515973e-15  7.08766942932e-15  6.47592797949e-15 -1.20589045724e-15  1.26084630024e-14  1.04928822054e-14  2.43317186406e-14  2.12204695555e-14  3.17347817475e-14  3.34445564316e-14  4.51178560486e-14  6.06818154058e-14  6.15843776179e-14  7.83619644471e-14  1.16544946506e-13  1.4490079804e-13  1.9204859525e-13  2.52714227048e-13  3.30475838974e-13  4.72697967525e-13  6.75162178663e-13  1.01156402119e-12  1.73691384267e-12  3.964480891e-12  1.52287551901e-11  3.96708800685e-12  1.75170407085e-12  1.02877503706e-12  6.90633450645e-13  4.91275960813e-13  3.47951726891e-13  2.61335228129e-13  1.95035671023e-13  1.44804903423e-13  1.10551228371e-13  8.27628879392e-14  7.43333850082e-14  6.71884479546e-14  4.84623782613e-14  4.46226437916e-14  2.70648594493e-14  1.33600273687e-14  1.55144195815e-14  1.17602763909e-14
 1.22110109768e-14  2.3210903245e-14  3.15554063411e-16 -5.82931519999e-16  1.29919740203e-14  1.06638513323e-14  1.43116289081e-14  7.62567413336e-16  8.18704298942e-15 -3.49185668091e-15  3.81116873059e-15  5.72297900463e-15  7.11950830176e-15  1.93519566035e-14  2.1347025143e-14 -6.2854056041e-15  9.53291961756e-15  1.15119883244e-14  8.94823820694e-15  1.40656515399e-14 -2.63165063459e-15  2.12412438952e-14  1.93756728814e-14  1.80586120465e-15  7.26290594626e-15  5.53383728628e-15  3.23646903145e-15  1.11412192861e-14  1.55092389454e-14  8.75592177827e-15  8.74124857882e-15  9.61825986253e-15  1.36656048808e-15 -6.56392476831e-15  1.47555866514e-14  7.45238922451e-15  1.90491938933e-14 -9.4436471482e-16  2.09997058397e-14  3.69431189831e-14  2.3953934059e-14  6.33585208823e-15  1.50787599336e-14 -1.50820004456e-15  8.38326814507e-15  1.12976216742e-14  1.11917405665e-14  5.76018225458e-16  5.09115584567e-15  1.33268065641e-14  6.83732479762e-15  5.93171786226e-16  6.90180087283e-15  2.56840831403e-15  1.10407870623e-14  1.43309014553e-14  9.038083804e-15  7.69740469948e-15  1.71178515797e-14  8.04807893557e-15  2.39577207117e-14  1.38170434215e-14  8.93161813757e-15  1.29298293464e-14  2.63834148706e-14  1.19992425631e-14  6.54857977703e-15  1.03982006804e-14  5.63419946927e-15  1.2251627107e-14  8.20527928779e-16  8.94613941403e-15  2.83377800102e-14  1.65723675116e-14  1.08893434552e-14 -1.40239269522e-14  1.06685828578e-14  1.28347190564e-14  8.23590227026e-15 -1.00757104129e-14  1.83873847895e-14  8.6958362706e-15  1.58297720416e-14  2.11122327376e-14  3.59106226928e-14  2.42097389892e-14  2.48899931436e-14  4.95028264048e-14  6.40845330473e-14  7.15202309008e-14  8.35282136629e-14  9.65420975985e-14  1.53718377707e-13  2.01584749715e-13  2.34469485457e-13  3.40852788191e-13  4.72459610477e-13  6.77963383095e-13  1.02906257765e-12  1.74611242644e-12  3.96708800685e-12  1.52459243289e-11  3.96394255681e-12  1.74008464026e-12  1.01585967393e-12  6.78745912591e-13  4.77883299023e-13  3.4912939379e-13  2.61194012828e-13  1.81548040638e-13  1.44574464887e-13  1.17688400457e-13  8.75218946625e-14  6.43440003599e-14  4.21281173847e-14  2.81471777369e-14  3.84163817142e-14  3.1269276449e-14  1.40709644581e-14  3.51337682614e-14
 2.06327089127e-14  6.04955907347e-15  1.63380783961e-14  1.68648273339e-14  1.91222685108e-14  1.50840223081e-14  7.79599876881e-15  1.87426377927e-14  2.52281702631e-14  1.33843665639e-14  1.15531136131e-14  1.59708219861e-14  8.68345359237e-15  5.65233214936e-15 -7.70702521266e-15  6.5539645791e-16  1.81653284819e-14  1.55019558689e-14  1.64358920453e-14 -6.51341883742e-15 -3.27491653641e-15  1.81981353819e-14  1.38670489074e-14  1.69327622643e-14 -2.06448495383e-15  1.64766900535e-15  2.62143442179e-14  5.87603863697e-16  1.77147364564e-14  1.6408350724e-14 -6.04707678851e-16 -3.50778082191e-15 -1.39650251213e-14 -1.15062107159e-14  6.1531867633e-15  1.44540612884e-14  1.06014618354e-14  4.94744933196e-15  7.1582013885e-15  2.20810942784e-15  1.89162605613e-14  7.33619294732e-15  4.41536110697e-15 -1.26674952308e-14 -7.50229082463e-15 -8.56882048179e-15  3.50284209355e-15  4.61510788944e-15 -8.27551932347e-15  5.21851945242e-15  1.04907211287e-14  1.58491737985e-14  1.43750744551e-14  1.07574893041e-14  3.87008150742e-15 -1.09939273412e-14 -7.3468089441e-15  1.43420683199e-14  7.54593596325e-15  5.15957259844e-15  1.82420915417e-14  1.01923232292e-14  5.55631971828e-15  1.80658201362e-15  2.26536229155e-14  2.55278476666e-14  1.19982313164e-14 -4.56423963942e-15  1.08090391544e-14 -1.68103800688e-15  1.63789115737e-14  5.52973343761e-15  8.29230618419e-15  1.96153800276e-14  4.07001130263e-15 -1.55110064943e-14  1.79671817905e-14  1.65306280228e-14  8.62014525153e-15 -6.3028297856e-15  1.0937315694e-14  2.2043236041e-14  1.91421840171e-15  1.21146425388e-14  5.48365690921e-14  1.78572433799e-14  3.57379414972e-14  4.56455265064e-14  3.9577018146e-14  5.02260215738e-14  7.09537912522e-14  7.71452424012e-14  1.01665257075e-13  1.42058305676e-13  1.88137783145e-13  2.65309407904e-13  3.50472252588e-13  4.71390436792e-13  6.67958698734e-13  1.02598083646e-12  1.75170407085e-12  3.96394255681e-12  1.51642687823e-11  3.94832139367e-12  1.74155235887e-12  1.01440960955e-12  6.74595730023e-13  4.71749702723e-13  3.44503256082e-13  2.48698886311e-13  2.13981396578e-13  1.5342588984e-13  1.15578053134e-13  9.05646681263e-14  7.93950879861e-14  5.26643559897e-14  3.6010907289e-14  4.10150276855e-14  4.36499061007e-14  2.76627993195e-14
 1.75585983983e-14  2.42682075313e-14  2.94314683359e-14  1.96605233746e-14  2.06227323602e-14  1.55305614708e-14  1.33933603261e-14  1.97000147364e-14  1.83855223964e-14  1.18485489505e-14  1.10718389252e-14  7.94291594939e-15  2.23542340149e-15  1.61785894017e-14  8.28148653571e-15  1.1061923734e-15  1.18796332669e-14 -1.34050107112e-14  5.20467474778e-15  1.29304594206e-15 -1.41295899316e-15 -2.35587438472e-15  1.31255191413e-15 -2.19473356195e-15  7.12443707677e-16 -1.16462976357e-14  1.63263523602e-14 -1.0151764826e-14  5.73154915518e-15  3.75571717033e-15  7.00534715313e-16  4.95903964168e-16  3.6163952138e-15  9.34684715752e-15  6.03249163463e-15  7.46687080926e-16 -1.3021927302e-15 -7.09883141756e-17  1.7532554313e-15 -1.17905581475e-14  2.94948019583e-16  1.96546358419e-14  8.43132313017e-16  3.54756092193e-15  7.5993291367e-16  6.16172912653e-15  2.01720435922e-14  1.60152952656e-14  8.35488174663e-15 -1.26238174487e-15  8.21144355657e-15  1.59136806948e-14  5.61676605938e-15  1.93495077725e-14 -1.41346465842e-15 -1.47620620513e-14  2.13200876319e-14  2.08164082373e-14  2.06834919829e-14  1.24815835591e-16  2.40994103709e-14  1.7266185511e-14  2.41486834567e-14  6.56111471039e-15  1.59992970098e-15 -4.83863949158e-15 -2.95875785069e-15  2.15245793453e-14  5.61276313812e-15  1.8854129347e-14  1.12602321168e-15  3.81073723437e-15 -1.14432581664e-14  1.16436606424e-14  3.18196698213e-15  4.67710939099e-15  1.10280367865e-14  2.25140030048e-14  1.32943994331e-14  6.99753207829e-15  3.58338859175e-14  1.58105252602e-14  1.98771278736e-14  1.62010579116e-14  2.59736363184e-14  1.71725370577e-14  1.74523402776e-14  2.61020686063e-14  4.28265029558e-14  3.99802030454e-14  5.46800972169e-14  6.36429570332e-14  8.05927151061e-14  9.95898468845e-14  1.54786121139e-13  2.06134875137e-13  2.57744572565e-13  3.56975707725e-13  4.70037271207e-13  6.80094051359e-13  1.02877503706e-12  1.74008464026e-12  3.94832139367e-12  1.52090876038e-11  3.96439074361e-12  1.76167780102e-12  1.00026612464e-12  6.61980373835e-13  4.57868699924e-13  3.36969351795e-13  2.65569287675e-13  1.86173848199e-13  1.40288895637e-13  1.05750077013e-13  9.3291807379e-14  9.16265435285e-14  6.14012641464e-14  6.65784769682e-14  3.91432789927e-14  3.06197209022e-14
 3.60762949049e-14  4.35747314348e-14  2.35474549986e-14  1.10527802741e-14  2.08002963952e-14 -1.7398304259e-14  1.42873183264e-14  2.84089872374e-14  1.6566771328e-14  9.72090702435e-15  1.04883509751e-14 -5.55580500054e-15  1.41362863493e-15  2.52580800291e-16  1.41120370659e-14 -2.4182461165e-15  1.44454403852e-14  4.43621816874e-15  1.65140029633e-15  1.24238211344e-14  4.0983170542e-15  6.02414053967e-15  9.16600976365e-15  1.08291322747e-14  2.66304450261e-14 -7.58618638759e-15 -2.00681769884e-15 -9.58902350708e-15  1.03928612935e-14  2.38864399707e-14  1.0708213679e-14 -1.15344436374e-14  1.18754209902e-15 -3.91832390533e-15  3.03315695804e-15  1.76430310214e-14  1.278486994e-14  3.95283685845e-14 -1.32873947349e-16  1.08871746587e-14 -2.37181971578e-15  1.47843887829e-14 -4.69511151441e-15  4.29409649165e-15 -4.93124534505e-15 -5.02334443296e-15  2.70769964818e-14  7.93545856071e-16  3.26976131686e-15 -2.74588239081e-14  1.07352151524e-15  5.27228204456e-16  1.86828471213e-15  2.06118010715e-15  2.36421758189e-15  4.06423065849e-16  1.32760431258e-14  1.29821523891e-14  9.60374472598e-15  1.75938813964e-15  1.2187355099e-14  6.55907079032e-15 -1.5041368094e-15  7.38004512892e-15  5.55325841541e-15  2.30501779071e-15 -5.90255673034e-15  1.87556649203e-14  2.04884313889e-14  1.56396546544e-14  1.75008590329e-15  2.32242110737e-14  2.84348232084e-14  1.80852225115e-14  2.95860737234e-14  1.64364046852e-14 -8.49671177126e-15  6.26955922384e-15  2.05010672187e-14  1.14871820825e-14  1.73155410855e-14 -1.47861542744e-15  1.21157964422e-14  2.07006020828e-14  9.58870353412e-15  9.84194646954e-15  2.7463578825e-14  5.0789439649e-15  2.62076325941e-14  2.65803010847e-14  4.35354461283e-14  4.40989122937e-14  6.79843516967e-14  8.98155855485e-14  1.19860694715e-13  1.39857735388e-13  1.89988353347e-13  2.65469925628e-13  3.624069497e-13  4.86566843549e-13  6.90633450645e-13  1.01585967393e-12  1.74155235887e-12  3.96439074361e-12  1.52178591674e-11  3.96863781296e-12  1.7460491241e-12  1.01611613871e-12  6.80708433025e-13  4.83407138578e-13  3.5255017619e-13  2.59124654597e-13  1.84287041011e-13  1.62036814543e-13  1.11099791e-13  1.03273137163e-13  8.0151265698e-14  6.43137095122e-14  4.41585549107e-14  2.27699446899e-14
 3.5013478955e-14  3.60410101985e-14  2.77855680539e-14  3.93137995957e-14  2.73184273536e-14  1.90558937941e-15  7.4777104213e-15  2.15561022274e-14  1.81427810536e-14  1.37905447375e-14  1.93190286383e-14  1.5518621455e-14  2.82985745752e-14  1.09312191024e-14  1.36353375153e-14  2.93141448952e-15  1.3202287635e-14  1.15605405169e-14  5.44351057491e-15  1.71965894853e-14  2.06956158608e-14  2.48725276844e-14  1.08230096051e-14  8.41004514637e-15 -3.13566083842e-16 -3.72692431299e-15  8.92618667067e-15  4.05989457085e-15  2.76582152833e-15  7.12979428989e-15 -1.07338529622e-15 -6.37387073791e-15  7.07132692362e-17  1.43824937336e-14  1.05117695432e-14  6.29286079281e-15  2.01684347905e-14  1.97776887735e-14 -1.4410540028e-14  1.61980470748e-14  5.48372200889e-15  1.77556119978e-14  4.11244706798e-15  2.89763876427e-15 -4.90182032948e-15 -9.02793082098e-15  8.00357090346e-15  1.79516757224e-14 -1.51100248721e-15 -1.93226263842e-14 -1.11078465267e-14  1.35753251814e-14  2.97346199176e-17 -2.92948668447e-15  5.15024348153e-15 -7.06460662657e-15  5.38661087172e-15 -6.26339254409e-15  5.95703836398e-15  2.18303195443e-14  1.64532625821e-14  1.62919733261e-14 -3.05310803168e-15  2.27213374391e-14  2.81553019603e-14  2.78590685297e-14  6.98805958387e-15 -9.28376330341e-16  1.84492783281e-14  1.83863537172e-14  1.62892850928e-15  2.10895939542e-14  2.12619402544e-14  2.20553101141e-14  1.34482866326e-14  1.44973632956e-14  4.83974725261e-15  1.09790102708e-14  5.17788091603e-16 -4.82121283802e-15  8.37597145212e-15 -1.16390477044e-14  9.69720321844e-15 -6.3688432237e-15  3.24638338789e-15  1.97538970272e-14  1.39590999793e-14  6.06282347294e-15  2.89620487359e-14  2.12091478051e-14  4.36834229453e-14  5.54981075811e-14  5.17061610347e-14  8.73791511073e-14  9.89324966362e-14  1.1859648675e-13  1.54516778081e-13  1.84759365446e-13  2.5706981117e-13  3.5988735527e-13  4.91275960813e-13  6.78745912591e-13  1.01440960955e-12  1.76167780102e-12  3.96863781296e-12  1.5229279901e-11  3.96011988522e-12  1.75310800945e-12  1.01096816959e-12  6.69133730211e-13  4.67125632278e-13  3.44436518597e-13  2.57176422191e-13  1.87942250237e-13  1.44271742553e-13  1.25005882131e-13  9.16271268713e-14  7.11109950449e-14  7.17875025246e-14  3.66465208544e-14
 4.82017090185e-14  4.22380597164e-14  2.96185660645e-14  2.7404642195e-14  2.23595913208e-14 -1.93345256141e-15  5.11580142955e-15  1.67653423895e-14  7.72793558691e-15 -6.72229520973e-15  9.40436408166e-15  4.7060840828e-15 -2.74245573167e-15 -1.54289303008e-14  9.59492040078e-15 -9.27020114558e-15  1.67238197606e-14  1.60781922097e-15 -4.45150991203e-15  2.25685782787e-14  7.08528952299e-15 -3.38308048744e-15  1.36528830441e-14  1.11260700544e-14 -1.05182591933e-14  2.73769323185e-15 -9.48363172252e-16  5.88099317648e-16 -8.82277334272e-15  9.47697788797e-16  1.44767852456e-14 -7.71508669751e-16  3.05369574402e-15 -3.18792915282e-15  1.6918372272e-14  1.34423162571e-14  2.42443353077e-14  1.39064773541e-14  1.47670940298e-14  7.16164765473e-15  1.33803958952e-14  1.40892046468e-14  1.42886110927e-15  3.62899556922e-15 -1.4156975882e-15  8.73374964986e-15  1.5215652094e-14  1.49984140532e-14  9.99046104305e-15 -1.17227777048e-15  1.7150812109e-15  9.53684595767e-16 -1.36416471552e-14  1.09161886478e-14 -8.84592504094e-15 -7.11188597554e-15  9.93289159577e-15  1.73436909778e-14  5.24059022623e-15  2.7768133962e-14  1.28413099336e-14  1.31180575639e-14  1.8071120648e-14  2.261707407e-16  5.36343265966e-15  9.85539491754e-15  4.00771147532e-15  1.83699770256e-14  8.94717299945e-15  1.4284191185e-14  1.6107735645e-16  2.19134976192e-14 -1.72470093243e-15  2.39745695478e-14  1.8074740685e-14  1.26167937394e-15 -1.05429522239e-15  1.8579191062e-14  3.590779753e-14  6.79902324835e-15  1.14233205183e-14  1.85492062839e-14  6.04374291775e-15  2.84698358086e-14  8.24711746703e-15  7.39067882017e-15  3.20297137211e-14  1.9915648913e-14  2.21632858918e-14  3.56982126862e-14  4.72620280379e-14  5.4797589703e-14  4.66185515868e-14  7.13626561553e-14  8.36676861826e-14  8.94155577394e-14  1.35325603441e-13  1.55108252954e-13  2.02268545387e-13  2.58767442504e-13  3.47951726891e-13  4.77883299023e-13  6.74595730023e-13  1.00026612464e-12  1.7460491241e-12  3.96011988522e-12  1.52733579041e-11  3.97870848556e-12  1.75552211586e-12  1.03643432313e-12  6.76248615456e-13  4.74510764667e-13  3.42858905969e-13  2.54716746751e-13  1.76943366673e-13  1.52027870395e-13  1.20292428075e-13  9.79341800063e-14  8.92992331889e-14  5.49895822068e-14
 7.25887715881e-14  4.85140760332e-14  4.36427584697e-14  3.81426604315e-14  3.71409438575e-14  2.88681127632e-14  2.42602313514e-14  6.20149484981e-15  5.4090263222e-15  2.24219441145e-15  1.55654287329e-14  1.14029324994e-14 -7.22680905875e-15 -4.47971468566e-15  1.29762048298e-14 -1.92585037256e-15 -1.19310605262e-14 -1.00010656931e-14  5.26581823899e-15 -4.95786138153e-15 -1.99026630844e-16  5.35330873716e-15  5.8345557879e-15 -3.95603934867e-15  1.79278059403e-14 -1.12728401753e-15  6.70404297639e-15  6.27221020068e-15  3.89042685491e-15  1.39416782398e-14  3.63105547385e-15  1.26714387221e-14  1.10047749181e-14  1.07997527561e-15  1.87194856977e-14  2.7340861351e-15  1.30381603687e-14  1.32106873193e-14  2.07527115691e-14  1.36138923817e-14  7.38078635502e-15  5.4842769234e-15 -1.91758750028e-15  5.46110606537e-16 -1.58016827206e-14 -9.31527584953e-15 -5.37422354701e-15  7.92967599719e-15  1.11029746092e-14  2.64682304596e-15 -1.30245315899e-14  1.10432788293e-14 -8.19036444078e-17 -2.33090326351e-16  5.04576575102e-15 -9.24612824919e-16  3.67927521547e-15  7.08116255982e-15 -4.04765951254e-15  1.24174497648e-14  1.22176044698e-14  1.02014798619e-14  8.70909838407e-15 -4.9556676452e-15  6.26434772975e-15 -1.97603176298e-16  2.12993686477e-14  1.50595861494e-14  1.7631649154e-14 -3.89793011749e-15  1.06676659249e-14  8.42382014685e-15 -2.55199955894e-15  2.61279833703e-15  9.57575325058e-15  2.87019294466e-15  4.56627657817e-15  1.33875061352e-14  5.80656532869e-15 -1.31660514396e-15 -1.49349939611e-14 -6.22253794796e-15  1.71497685439e-14  4.50050387967e-15  6.10114731186e-15  9.14231007269e-15  9.45166890034e-15  4.0623549051e-15  1.87166378699e-14  1.98479157489e-14  1.61725222641e-14  2.80410811375e-14  2.59960999728e-14  2.54455536134e-14  5.6574844542e-14  6.19492947859e-14  8.86700757745e-14  1.28027794858e-13  1.3762691326e-13  2.01492360907e-13  2.61335228129e-13  3.4912939379e-13  4.71749702723e-13  6.61980373835e-13  1.01611613871e-12  1.75310800945e-12  3.97870848556e-12  1.5289517213e-11  3.99043985904e-12  1.7523538294e-12  1.01853588874e-12  6.72006796901e-13  4.7395473459e-13  3.37003013783e-13  2.51116845677e-13  1.92591465387e-13  1.66044471848e-13  1.22721053142e-13  9.81579188337e-14  7.88111081118e-14
 6.57228781991e-14  3.7717222221e-14  4.19525453718e-14  3.17989432451e-14  2.29549134032e-14  1.516780018e-14  3.2341229818e-14  3.37939151606e-14  1.56802949289e-14 -7.34518127363e-15  8.05451397147e-15  2.39094501306e-15 -7.91303769371e-16 -5.77007099208e-15 -6.89147516207e-15  3.3269100562e-16 -7.3281511084e-15  1.44207761995e-14  1.39341347909e-14  1.85558380891e-15 -1.55668398953e-16  6.48047280099e-15  7.84432001003e-15  2.54730907584e-15  8.07500964511e-15 -3.5311684083e-15 -8.83326219658e-15  1.20782089772e-14 -6.2371608352e-15  9.45000131222e-15  6.02767496868e-15  6.92997993339e-15  1.31696974027e-14  1.30065854753e-14  1.63045349889e-14  1.49133805445e-14  1.48067098173e-14  3.5322730467e-14  1.28873978285e-14  1.69579253253e-14  1.24781609582e-14  1.66402110833e-14 -6.78955319786e-15  1.51335089331e-15  4.5664325597e-15  1.6327666357e-14  5.65994767583e-15  1.1954419738e-15  1.33321970705e-14  2.61589620661e-14  5.11036399909e-15  9.96686062334e-15  2.76428471079e-14  3.21764462694e-14 -1.20162647858e-14 -3.28752948184e-16  2.49811884291e-15  6.67560426916e-16  8.537411265e-16  8.32581607047e-15  1.41236891213e-14  1.07924861452e-14 -8.27090206039e-15 -1.16674630606e-16  1.62394871563e-14  1.84827771842e-15  1.42942875094e-14 -1.49159588299e-15  1.57597671486e-14 -2.22779781836e-15  1.5991321054e-15 -6.70136160122e-15  5.85049204463e-15  1.7099280681e-14  8.58129776879e-15  2.4624921534e-15  1.20814817517e-14  1.2105967492e-14  1.26926532113e-14 -3.76900686819e-16  2.74990412396e-15  6.74375435263e-16  1.44463670983e-14  2.09410425391e-15  2.23000879056e-14  1.72185674315e-14  2.04737340114e-14  1.97535804703e-14  2.43321863287e-14  2.03417186935e-14  3.27966991254e-14  5.25587719451e-14  4.07151500941e-14  4.42067375773e-14  6.0423872071e-14  4.31222671414e-14  7.37830660663e-14  8.53983882577e-14  9.40846537202e-14  1.32759145163e-13  1.95035671023e-13  2.61194012828e-13  3.44503256082e-13  4.57868699924e-13  6.80708433025e-13  1.01096816959e-12  1.75552211586e-12  3.99043985904e-12  1.52380875553e-11  3.95105233593e-12  1.73713813628e-12  1.01937803618e-12  6.61338872513e-13  4.55139855558e-13  3.38966535413e-13  2.49676332298e-13  2.0669884102e-13  1.54533613746e-13  1.22726457109e-13  7.95105483841e-14
 8.20026948318e-14  5.39310002675e-14  5.51521730773e-14  5.03658892565e-14  2.49755230678e-14  4.3478433255e-14  2.86560262627e-14  2.23926972046e-14  1.70449584978e-14  1.40952995314e-14  1.39178930492e-14  6.24769733814e-15  9.30712905362e-15  7.50453104924e-15 -1.21580861803e-14 -1.64748809265e-14  6.97864161794e-16  2.05158127577e-14  1.06391415174e-14  1.59495281976e-14  8.87193827443e-15  3.12660286895e-15  4.65930132278e-15 -1.33078870449e-14  1.11990794033e-15  1.37835143549e-15  1.07597778084e-14  1.27670363131e-14  3.26291690882e-15 -1.53408399118e-15  7.30256162575e-15  1.69951017588e-14  7.67235014275e-15  6.76959446586e-15 -1.5618965274e-15  9.98623365472e-15  1.17344944934e-14  1.30079523823e-14  1.63068743941e-14  1.06637287959e-14  1.8221799977e-14  6.26142033105e-15  9.76174066911e-15 -5.76228208195e-15 -1.46013581363e-14 -1.09750980347e-14 -5.19718508278e-15  1.46550595954e-15  1.49743324855e-14  2.17937254453e-14 -1.6956960888e-15 -1.3170906714e-14  6.88692119786e-15  1.08223250271e-14  7.37425690709e-15  2.76449863904e-15 -1.04010090842e-15 -3.48013961968e-15 -4.57380929801e-16 -7.86058262975e-15  9.25672816189e-15 -7.14779758429e-15 -3.34217445414e-15 -1.1344639464e-15 -1.37682241708e-16 -4.65948882262e-15  4.87576444653e-15  2.18304291226e-14  8.78033918007e-15  2.35606428207e-14 -2.43466763897e-15  3.7704596784e-15  2.35293336894e-14  2.77082596974e-15  6.37048644954e-15 -1.35010563259e-14  1.41064717453e-14  4.63829228255e-15  1.91882876555e-15  1.0830676582e-14  9.58788971528e-15  1.2202400408e-14  3.65715536261e-15  1.75824304093e-14  1.30473458132e-14  1.9589575195e-14  1.79684525426e-15  1.20879215686e-15  2.5344248346e-14  7.37684530862e-15  2.00064695081e-14  2.67518205304e-14  2.97464701792e-14  3.03146484834e-14  2.10454373966e-14  9.80574797947e-15  6.19364504092e-14  5.95137988984e-14  8.64682204727e-14  1.03980930081e-13  1.44804903423e-13  1.81548040638e-13  2.48698886311e-13  3.36969351795e-13  4.83407138578e-13  6.69133730211e-13  1.03643432313e-12  1.7523538294e-12  3.95105233593e-12  1.51703564553e-11  3.94416195587e-12  1.73845095844e-12  1.02709312001e-12  6.82430698583e-13  4.84222399292e-13  3.52563408085e-13  2.4856531899e-13  2.07404204464e-13  1.56684021843e-13  1.17410542075e-13
 1.02559019395e-13  7.67580725124e-14  8.00742659084e-14  6.41160016739e-14  5.57752382924e-14  3.94033124843e-14  4.67565524271e-14  3.55923591221e-14  2.154375542e-14  2.10961947977e-14  2.45912227102e-15 -7.50883168407e-16  3.12736837638e-15  1.20057103407e-14  1.37239875836e-14  2.62098369723e-15  1.54423430362e-14  1.92164361189e-14  7.78084155699e-15  2.06649837058e-14  2.10393445649e-14  1.71576116913e-14  1.11654795243e-14  9.54927010825e-15  9.53807614267e-15  6.72104334317e-15  8.35170035878e-15  2.58552133459e-14  2.74016743173e-14  5.91041267591e-15  1.00782277789e-14  6.63473645132e-15 -7.96415585744e-15 -4.24769397156e-15 -1.11362780827e-15 -3.54683957669e-15  8.07406212785e-15 -1.44268861388e-15 -8.80766661839e-15 -2.21388785814e-14 -1.53661190119e-14 -3.16294206342e-15 -1.21023555527e-14 -4.603422444e-15 -2.86751876194e-14 -3.17129924331e-14 -1.18537091974e-14  2.17969174977e-15  1.35405329995e-14  6.65816970035e-15 -7.59116828913e-15 -1.75987497673e-14  8.81773481966e-15  3.4337760298e-15  1.37237858814e-14 -7.3783024445e-15  4.02094950819e-15  1.04994221645e-15 -4.89940790856e-16 -6.93453261653e-15 -7.51861312725e-15  3.24059849775e-15  8.88728147133e-15 -1.9689850634e-15  3.71445232061e-15  1.3339669965e-14  2.49214692485e-14  1.78096913065e-14  6.56868816448e-15  2.50298674297e-14  1.48550745866e-14  2.93142128999e-14  1.81572021831e-14  1.41098242017e-14  1.52205519151e-14 -3.86396474453e-16  1.9459553743e-14  1.30402526583e-14  1.62799165149e-14  1.98681524939e-14 -1.06038692824e-14 -5.71109015155e-15  2.40736152329e-15  2.11556310861e-14  4.33825189176e-15  4.75906886281e-16  4.59451548343e-15  2.5915809634e-14  2.79090288454e-14  3.79317160618e-15  9.04604229056e-15  2.90475415106e-14  1.26483732267e-14  2.61835256213e-14  2.59724922889e-14  9.07749009331e-15  3.66728048072e-14  4.58993395972e-14  5.75135693428e-14  8.11349377849e-14  1.10551228371e-13  1.44574464887e-13  2.13981396578e-13  2.65569287675e-13  3.5255017619e-13  4.67125632278e-13  6.76248615456e-13  1.01853588874e-12  1.73713813628e-12  3.94416195587e-12  1.5198281319e-11  3.96874017162e-12  1.71099317031e-12  1.02588921931e-12  6.65687879355e-13  4.57008801512e-13  3.55742527839e-13  2.59290891295e-13  2.02875368523e-13  1.44317257298e-13
 1.63110569167e-13  1.07087689287e-13  7.32802488849e-14  8.19694001628e-14  5.34454545318e-14  6.7422731191e-14  3.75125349586e-14  1.86166573801e-14  3.42257798585e-14  4.01154531229e-14  1.42107303313e-14  1.69003347479e-14  2.85299931939e-14  2.94747916511e-14  8.25538627251e-15 -2.29354654029e-15  1.33818198006e-14  1.01657363908e-14  1.00663337505e-14  1.33208664208e-14  3.5139727167e-14  1.42363769617e-15  6.82515284229e-15  9.20325440101e-15  5.12405880127e-15  8.98889945417e-15  5.36842290456e-15  2.17882079742e-14 -2.10331598922e-15  1.55169132706e-14 -4.04900515577e-15 -4.07246379925e-15  2.18716153683e-15 -1.5984264187e-14  6.1473856851e-16  6.17769847166e-15 -5.03776029868e-15 -4.36392600782e-15 -3.73531510087e-14 -1.03662945696e-14 -6.15601211852e-15 -1.29390231166e-14  6.26585351461e-16  1.29637317814e-15 -9.24958116139e-15 -2.54198628288e-15 -1.50450407967e-14 -3.87339292163e-15  2.25035495996e-16  1.48122024862e-14  2.89088852155e-15  9.88907616938e-15  3.35132746405e-15  2.19317274607e-14  8.99859825249e-15  8.30173225278e-15  1.08585895755e-14 -3.56557253029e-15  4.02960565025e-15  1.19165543116e-14  7.85372159646e-15  2.1084281289e-14 -7.06470065172e-15  4.42119657888e-15  9.3187816336e-15  1.12533419095e-14  8.42756031454e-15  1.56139797128e-14  5.52813010852e-15 -3.22387926017e-15 -1.08544059621e-15  1.25538954617e-14 -7.95456752744e-15 -9.98136591423e-15  3.20835559936e-15 -1.43815280685e-14 -1.92630563517e-16  2.76164783916e-15  1.33770719531e-14  5.54384843654e-15  1.47618053888e-14  2.45764854162e-14  1.12847466012e-14  1.4551582298e-14 -8.9462622651e-15  1.04491796823e-14  1.99361914866e-15 -1.6660888633e-15  1.94131171299e-14  1.14415861398e-14  1.28159611232e-15  1.27990948746e-14  1.55750127069e-15  1.677984383e-14  2.61720682051e-14  4.00364185963e-14  5.76366015989e-14  4.54704828741e-14  3.31399877631e-14  4.88392243682e-14  8.27628879392e-14  1.17688400457e-13  1.5342588984e-13  1.86173848199e-13  2.59124654597e-13  3.44436518597e-13  4.74510764667e-13  6.72006796901e-13  1.01937803618e-12  1.73845095844e-12  3.96874017162e-12  1.51724966543e-11  3.93461553968e-12  1.7337317883e-12  1.00703072442e-12  6.64613555693e-13  4.74071634665e-13  3.36487004251e-13  2.58088605516e-13  2.08899561068e-13
 1.9245954784e-13  1.52089367871e-13  1.05908303157e-13  9.51276124394e-14  7.19857994756e-14  6.29172714916e-14  2.94710859318e-14  3.15059269374e-14  4.2561076242e-14  2.94952493059e-14  7.12576530361e-15  1.72265559189e-14  2.08445051398e-14  2.2901539027e-14  8.89100789937e-15  1.35523186191e-15 -2.84626876642e-15 -2.59918571169e-15 -1.05441486824e-15 -1.03326656584e-15  7.18577468952e-15  1.24409022464e-14  3.96400093588e-15  1.35402266847e-15 -3.87742530682e-15  4.58433184415e-15 -5.75177348811e-15  3.67656171477e-15 -6.1682350906e-16  8.08957716444e-15  1.89227667739e-14  3.32580177579e-15 -3.30954935931e-15  1.43656342456e-15  1.83828782731e-14  1.13302689873e-14  1.30001909851e-14  1.62642675808e-15 -1.56222085409e-15  7.22286623943e-16  2.05708782185e-15  2.72844790314e-14  7.60823165554e-15 -6.9053975614e-15  4.67063528837e-15  1.13126868736e-14 -7.82787380441e-16  1.09336380834e-14  1.29037379547e-15  2.82752299672e-15 -7.09511471628e-15 -1.03067770715e-14  1.55663440883e-14 -1.22833361931e-15 -1.05791417008e-14  9.40078539119e-15  4.25444311714e-15  1.07297078901e-15 -1.21948778932e-14  7.31972808114e-15  1.16733777351e-16 -3.37208300737e-15 -2.43125397376e-14 -1.9780250311e-14 -8.83879324536e-15 -5.7182491511e-15 -3.12554799118e-15 -1.49712419448e-14  9.45952727814e-15 -1.14409207149e-14 -6.60051500583e-15 -5.58441611608e-15  5.20489189103e-15  7.13748529174e-15 -5.24389156051e-15 -1.05417020625e-16 -9.80857796789e-15 -1.10851423892e-14  1.7382451834e-14  7.00561038084e-15 -1.07719689919e-14  6.45317072224e-15  6.28568020238e-15 -3.02419779961e-15  1.01199721288e-14 -4.97329979128e-15  3.70927584578e-15  1.14867569525e-14  1.2127110315e-14 -3.1567120478e-15 -7.33507619389e-15 -7.47876104658e-15  1.78016243765e-14  4.45854965344e-15  2.71973124452e-14  1.35891505728e-14  5.27562041015e-14  2.43706933104e-14  3.51818128012e-14  8.12537740326e-14  7.43333850082e-14  8.75218946625e-14  1.15578053134e-13  1.40288895637e-13  1.84287041011e-13  2.57176422191e-13  3.42858905969e-13  4.7395473459e-13  6.61338872513e-13  1.02709312001e-12  1.71099317031e-12  3.93461553968e-12  1.51323593384e-11  3.94113682213e-12  1.73016515974e-12  1.02558157089e-12  6.56302129234e-13  4.97423087857e-13  3.37609007181e-13  2.46039140907e-13
 2.57232727706e-13  2.03463796787e-13  1.34135238523e-13  1.19952699786e-13  9.1560055564e-14  7.282616277e-14  4.6991791024e-14  4.56881680561e-14  5.33427626069e-14  2.31759683717e-14  5.83135660575e-15  1.3073520143e-14  1.11304437361e-14  1.04077673313e-14  1.3430423301e-14 -3.1067402787e-15 -2.68793279961e-15 -1.44866100824e-14  3.30467691126e-15  2.21833168628e-15  2.2653291045e-14  9.51334195004e-15 -3.44287880142e-16 -6.58181528394e-15 -5.74238315929e-15  8.33540969975e-15 -2.17145811664e-15  1.38444716458e-14 -9.98985811069e-17  2.90221421573e-15  1.16389162463e-14  1.91305252226e-15 -8.81968776016e-15  1.29397402555e-14  1.31462852697e-14  1.60093699511e-14  1.84259546687e-14  4.53326746854e-15  1.32015777528e-14 -3.70174952914e-15 -1.24171123774e-14  1.61984315638e-14  1.82763539748e-14 -1.18337835516e-15 -1.88928602823e-15 -9.42779191869e-15 -1.64183225247e-14  7.41574626702e-16  2.27054695703e-14  1.4514651237e-14  9.86786001935e-15 -2.02837795416e-14  2.8124110928e-14 -3.64964697379e-15 -5.15246549324e-16 -2.72167715118e-15  1.47935875335e-14 -2.4590629472e-15 -3.52731665265e-15  9.11009351443e-15 -4.77680838725e-15  5.01770615539e-15 -3.7942123933e-15  2.75679766248e-15  8.36151314334e-15 -4.29208979934e-15  2.61633597589e-14  1.3660138665e-14  6.4580607135e-15  2.38741989045e-15 -5.10214616655e-16  1.86229332425e-14  9.05188761469e-15 -4.14562916638e-15  1.02839675273e-14  8.43043349285e-15 -3.7193368314e-15 -8.39026470558e-15 -9.21299920008e-15  6.22153528041e-16  8.78098724673e-15  1.75170401512e-15  7.50595694953e-15 -3.73833985705e-15  3.08949382353e-16  1.25983198441e-14  3.86582307984e-16  7.77644702548e-15  3.12152841433e-14  5.85236011912e-15  9.56284441588e-15  7.32970516186e-15  5.70402602524e-15  3.38632011618e-15  8.76770432048e-15 -7.94775176869e-16  2.27025545198e-14  2.1217823674e-14  3.3442480566e-14  7.25612433272e-14  6.71884479546e-14  6.43440003599e-14  9.05646681263e-14  1.05750077013e-13  1.62036814543e-13  1.87942250237e-13  2.54716746751e-13  3.37003013783e-13  4.55139855558e-13  6.82430698583e-13  1.02588921931e-12  1.7337317883e-12  3.94113682213e-12  1.51951973018e-11  3.95631503372e-12  1.73097617111e-12  1.01293217745e-12  6.8792660889e-13  4.65246111767e-13  3.43462041502e-13
 3.55012849524e-13  2.45120672172e-13  1.6408164056e-13  1.3858894582e-13  1.02232381188e-13  9.41237300491e-14  5.63218315417e-14  3.30982201376e-14  5.24730687158e-14  3.63008911755e-14  2.72109534592e-14  1.09356035351e-14  9.95815616907e-15 -2.39996984104e-16  1.33955325277e-14 -5.30659308157e-15  3.63797394452e-15 -8.17325105564e-15  1.33963460641e-14  1.00694782885e-14  1.34766663239e-14  7.93781358784e-15 -7.40062973951e-15 -2.89241941139e-15  1.00624531182e-14 -4.06135629333e-15 -9.54148916837e-15  5.25836737629e-15  4.82439612511e-15 -7.64967991429e-15  1.05493921764e-14  2.84995556233e-15  4.44111375053e-15  2.03574745263e-15  1.88878302584e-14  7.61506374165e-15 -4.19596633717e-15  6.10431715874e-15  1.64944668427e-14 -1.87274248023e-14 -7.42139488527e-15 -1.53941479493e-15  1.21200748843e-14  7.61554228629e-15 -6.97256575619e-15  6.57970877813e-15 -1.12899707412e-14  4.4798027921e-15  1.0265140869e-14  4.24012509133e-15 -1.14047640785e-16 -1.19003957782e-14  1.03097011217e-14 -7.97933121573e-15  9.14768546937e-15  1.87868557201e-14  1.37865335422e-14  1.05990053494e-14 -8.47488774878e-15  8.39962065961e-15 -9.59069421619e-15 -5.14333090713e-15 -3.11409022675e-14  8.58900085472e-15 -6.44329474192e-15 -7.82831408653e-15  1.32429852405e-14 -3.76152143518e-15 -4.19750961386e-15 -4.46457349878e-15  5.48633160172e-15  1.28046263311e-14  2.51076625545e-15  5.52490003502e-15  5.73507221435e-15  3.20659837466e-15 -3.33777997198e-15 -1.69529471859e-14  5.20907305035e-15 -1.01274119572e-15 -5.24962078088e-15  5.10602163074e-15  1.19998548037e-14  1.31770899555e-15 -3.95372581273e-15  4.0241461755e-15 -8.40237416559e-15 -3.03996183852e-15  4.0630946856e-14  1.39586914916e-15 -2.63204967363e-15 -2.60567306522e-15 -3.77972426469e-15  8.26830174614e-15  1.13218408121e-14  1.48637627229e-14  1.31221084235e-14  4.02836257625e-14  2.85071003977e-14  4.0469309738e-14  4.84623782613e-14  4.21281173847e-14  7.93950879861e-14  9.3291807379e-14  1.11099791e-13  1.44271742553e-13  1.76943366673e-13  2.51116845677e-13  3.38966535413e-13  4.84222399292e-13  6.65687879355e-13  1.00703072442e-12  1.73016515974e-12  3.95631503372e-12  1.51613066599e-11  3.95413672641e-12  1.74648023175e-12  1.03147774285e-12  6.86291730777e-13  4.74703538873e-13
 4.73604939351e-13  3.47102333299e-13  2.58068347769e-13  2.03869071732e-13  1.46607387134e-13  1.21194592614e-13  8.35465427941e-14  6.33341128982e-14  7.10953091503e-14  4.36532563805e-14  4.42760948036e-14  3.83601611925e-14  1.52524710629e-14  2.22140802143e-14  3.40439315898e-14  1.30635670705e-14 -7.34843851907e-16 -1.78915185871e-14  1.24965442047e-14  2.1384865919e-14 -1.44353692417e-15  4.11178614435e-15 -1.10491291347e-15 -9.83002834707e-15  7.91299899901e-15 -6.18681874228e-15 -1.56366252162e-14  4.79552648029e-15  7.23235905178e-15 -1.5242309619e-14  1.3357960871e-14  6.47907978992e-15 -6.52536617903e-15  5.83321106991e-15  1.17430673416e-14  1.56342736843e-14 -8.93903353927e-15 -5.98147094698e-16 -2.51177416509e-15  6.04257141617e-15 -2.33035033206e-15 -1.77997155607e-14  3.19768516569e-15  9.90519210688e-15 -3.50274380516e-15  2.58554245885e-14  5.60050821931e-15  2.24723167351e-15  1.1695782801e-14  4.84850874178e-15  4.88123831622e-15  3.87803467148e-15 -1.47726657403e-15  1.90551876411e-15  1.26362030064e-14  9.6378312931e-15 -5.08215426902e-15 -3.41918058883e-15  6.81372718119e-15 -2.53568696423e-15 -2.78210324517e-14 -8.21768567255e-15 -9.79500840594e-16  1.28557283145e-14 -2.57098656773e-15  2.95770462771e-15  9.59039806289e-15 -1.85938560129e-15 -1.79446941729e-14  1.19376012924e-14  5.410876218e-15  7.18047595168e-15 -1.02423067783e-14  7.32884716503e-15  1.0195201023e-14  2.26457223919e-14  1.79614086758e-16 -2.11584334156e-14  2.26621172636e-15  7.55797628636e-15  1.51919562211e-14  1.80294249517e-14  7.22851522827e-15  2.90883594576e-15  7.40177902746e-15 -1.23048126246e-14 -1.13936585882e-14  2.97987697174e-15  7.8563483233e-15 -2.61851164192e-14  6.23950162986e-15  2.60218909074e-15  4.24968140257e-15 -1.38402584812e-15  6.32918273645e-15  1.5303465591e-14  1.3128601928e-14  2.23383943049e-14  4.09734583271e-14  4.97716029362e-14  4.46226437916e-14  2.81471777369e-14  5.26643559897e-14  9.16265435285e-14  1.03273137163e-13  1.25005882131e-13  1.52027870395e-13  1.92591465387e-13  2.49676332298e-13  3.52563408085e-13  4.57008801512e-13  6.64613555693e-13  1.02558157089e-12  1.73097617111e-12  3.95413672641e-12  1.52390287251e-11  3.95900679379e-12  1.76278098439e-12  1.0384502883e-12  6.7678180473e-13
 6.64342068395e-13  4.81357652807e-13  3.56087524932e-13  2.53405017514e-13  2.08900698647e-13  1.61294841276e-13  1.267503543e-13  9.39627445676e-14  9.17200954301e-14  5.58990973422e-14  4.26427020874e-14  4.94297210682e-14  2.60650330108e-14  9.47005933219e-15  3.30161217692e-14  1.16079683658e-14  6.01573849107e-15  2.36582022641e-14  9.54967221029e-15  1.77294815871e-14 -5.19139138142e-15  3.32865110337e-15  7.24762252747e-15  1.5698636803e-14  5.90101816597e-15  6.36731945847e-15  1.81714077893e-14  8.89661632441e-16 -9.68689899348e-15 -1.77965159455e-14 -7.44759755307e-15 -7.29043733442e-15  1.86445117317e-14  1.48599370492e-14  2.29266019133e-14 -2.7129084961e-15  6.66769546677e-15  9.52339226028e-15  1.8322280031e-14  6.20244612484e-15 -7.49698588162e-16 -4.57827825468e-15 -2.64916622492e-15  1.05361858852e-14  2.12114468841e-14  2.00371446824e-14  1.51424260435e-14  4.17899079399e-15  1.72856688714e-14  1.23611074076e-14  2.09669758585e-14  1.0298293901e-14  1.38837840149e-15  1.60276756713e-15 -1.15477035634e-14  5.49748830747e-15 -8.88739831708e-17 -1.67648015235e-15  6.98568312802e-15  1.13151358172e-14  6.17018521951e-15  1.00442990003e-14  2.76648894884e-15 -2.00949038819e-15 -4.29205515831e-16  6.01394211459e-15  1.37348626897e-14  6.2074960073e-15 -4.41791311886e-15  1.39960108791e-15  1.48196650506e-14 -1.23248412475e-15 -1.24981930641e-14  1.52142016229e-15  4.46623456741e-15  1.45722895923e-14 -1.86768694294e-14 -1.53966402725e-14  1.15460300416e-15  3.64673727261e-15  2.96079420479e-14  1.8945332678e-16  1.83972990535e-14  1.26173468011e-14  1.24658709099e-14  1.08235149028e-14  8.12940836735e-16 -9.23210150902e-16  1.78498504353e-14 -1.70757421304e-15 -2.49668696851e-15  7.3364204276e-16  1.54937683818e-14  1.19568373207e-14  1.20315637317e-14  1.38600356022e-14  2.18277589694e-14  6.33964378038e-15  1.29453187073e-14  1.45560064725e-14  2.70648594493e-14  3.84163817142e-14  3.6010907289e-14  6.14012641464e-14  8.0151265698e-14  9.16271268713e-14  1.20292428075e-13  1.66044471848e-13  2.0669884102e-13  2.4856531899e-13  3.55742527839e-13  4.74071634665e-13  6.56302129234e-13  1.01293217745e-12  1.74648023175e-12  3.95900679379e-12  1.52927210196e-11  3.98096939342e-12  1.76051951539e-12  1.02303578592e-12
 1.02388680603e-12  6.85685820175e-13  4.70300249565e-13  3.46217703703e-13  2.64991137483e-13  2.11795127361e-13  1.566783002e-13  1.07865476925e-13  8.65955231933e-14  7.01678869631e-14  5.0424594333e-14  6.29151193696e-14  5.14039465526e-14  3.13779535732e-14  2.24522490589e-14  2.16022418299e-14  3.20045776707e-14  1.26678014765e-14  3.26962281934e-14  2.39023298512e-14 -2.444553173e-15  2.54163919486e-15  8.0497249025e-16  2.0295201235e-14  2.84190764846e-14  7.31870301201e-15 -1.19289731244e-15  7.03394789669e-15 -7.53819605146e-15 -2.9285807744e-14 -9.00286451669e-16 -3.26892972921e-15  1.33623229537e-14 -1.47844821313e-17  8.64451717673e-15  2.78625032899e-14  1.47127744402e-14  2.52783459691e-14  1.55509693776e-14 -1.74855644904e-15  8.660287107e-15 -4.80303319954e-15 -4.81450376123e-15 -2.62382117458e-15 -1.15468224423e-15  1.87997981679e-14  1.55613732967e-14 -4.57326617584e-15 -3.32680751996e-15 -1.24359193487e-14  1.06003002015e-14 -5.45669857317e-16  1.1298753328e-14  2.67304793011e-15 -5.38057189155e-15 -1.22417559687e-14 -1.45274321115e-14  5.31259498018e-15  4.561535659e-16  9.98666631821e-15  7.09991862358e-15  1.56734122292e-14  1.28142619679e-14 -2.64473642663e-15  1.33188607903e-14  1.72714480902e-14  1.70568688706e-14  1.22279087579e-14  4.30308604549e-15  1.3422594028e-14  1.87200204091e-14  2.32894687708e-14 -7.54253044913e-15 -3.21833287128e-15 -1.44583983116e-14  9.13431817353e-15 -4.24856014481e-16  1.47571124416e-15  5.68043281714e-16  1.47181126073e-14  5.59120339155e-15 -1.27789518386e-15 -4.01866659968e-15  1.64066311907e-14 -1.07019317221e-14  7.89377089684e-15 -2.5796759941e-15 -1.4232741992e-14  1.54450160932e-14 -1.30542277057e-14  1.35731165188e-15  4.31332331639e-15  8.00350468895e-15  1.69900787081e-14  2.94950119165e-14 -4.3044950896e-15  1.90191886202e-14  8.63996709642e-15  1.67693818684e-14  1.39328416784e-14  1.33600273687e-14  3.1269276449e-14  4.10150276855e-14  6.65784769682e-14  6.43137095122e-14  7.11109950449e-14  9.79341800063e-14  1.22721053142e-13  1.54533613746e-13  2.07404204464e-13  2.59290891295e-13  3.36487004251e-13  4.97423087857e-13  6.8792660889e-13  1.03147774285e-12  1.76278098439e-12  3.98096939342e-12  1.52537943775e-11  3.9767952565e-12  1.75685982613e-12
 1.73329346753e-12  1.02685491047e-12  6.51298554176e-13  4.69827262626e-13  3.37480491839e-13  2.5238213609e-13  1.80301085884e-13  1.41625458751e-13  1.10844503795e-13  8.42415215626e-14  8.32567502882e-14  7.34462111591e-14  5.47606556979e-14  4.03440838153e-14  3.60207959144e-14  2.62577884088e-14  1.0208025692e-14  7.85262750106e-15  2.06266346762e-14  1.75691959769e-14 -9.61372897094e-16 -5.95161027845e-16  1.95421339856e-14  7.14915985061e-15  2.02193241582e-15 -5.63617999801e-15 -2.20521512566e-15  5.39185495961e-15  1.98199026187e-15 -1.54553195777e-14  6.39016137905e-15  1.39391218342e-14  2.67296405308e-14 -1.8021770472e-14  3.99245792255e-16  1.14575321313e-14  2.25135173637e-15  1.12247683936e-14  6.54337203888e-15 -6.93975743893e-15 -6.58162337596e-16  1.57588670872e-14  5.24344986062e-15  1.33356383334e-14 -8.68381389872e-15  2.79171242922e-15  9.09179003205e-16  4.54587800657e-15 -1.28639178073e-15  5.89358556986e-15  8.56722545607e-16  9.13474735902e-15  5.26818785025e-15  1.31988472369e-15 -7.37917243591e-15  6.6570977053e-15  4.74724777768e-15 -3.05605975629e-15  1.68569837588e-14  1.67067135879e-14  1.57036761084e-14  5.2438017007e-15 -8.01857224795e-15  8.20839719872e-15  2.05072753498e-14  1.71667794228e-14  1.3732260979e-14  1.26664999848e-15  1.22923066916e-14 -3.96461209475e-15  1.29115260888e-14  1.45319764206e-14 -1.02379942983e-14 -7.15066758537e-15 -1.21046944187e-14 -1.22662056386e-14 -1.03153907231e-14  1.41337286081e-14 -2.09525259333e-15 -1.43408296716e-16  1.40848906265e-14  1.86220724668e-14  1.77147376226e-14  8.7141029567e-15 -1.28583851742e-14  8.47259952258e-15 -3.67004039214e-15  1.55755506134e-14  2.48777890372e-14 -1.38235013533e-14  8.58821395663e-15  1.5657946238e-15  1.85006664352e-14  1.32827774076e-14  1.1592112731e-14  6.59385948429e-15  2.22129201309e-14  1.7279953003e-14  6.56932810548e-15  2.01272163596e-14  1.55144195815e-14  1.40709644581e-14  4.36499061007e-14  3.91432789927e-14  4.41585549107e-14  7.17875025246e-14  8.92992331889e-14  9.81579188337e-14  1.22726457109e-13  1.56684021843e-13  2.02875368523e-13  2.58088605516e-13  3.37609007181e-13  4.65246111767e-13  6.86291730777e-13  1.0384502883e-12  1.76051951539e-12  3.9767952565e-12  1.52184702903e-11  3.9513317597e-12
 3.9274377052e-12  1.7358531686e-12  1.02072994325e-12  6.76080245857e-13  4.62868280832e-13  3.18542338813e-13  2.52580686408e-13  1.85568224638e-13  1.54958810873e-13  1.03698808239e-13  8.16894943743e-14  6.51046258145e-14  6.95135544236e-14  5.72177909825e-14  5.95437464018e-14  5.18786384723e-14  9.58566644951e-15 -3.56854159891e-16  9.01086570434e-15  1.46209162153e-15  3.67331841677e-15 -1.30293843354e-14  5.04972106071e-15  2.36465271215e-14  9.75535759374e-15 -6.97319326703e-15  2.14612440143e-14  3.85383313882e-15  6.90020494159e-15 -4.41394399578e-15  9.66606178678e-15  8.27598209096e-15  2.03685548142e-14  9.22018213968e-16 -9.53167696673e-15  1.36594955167e-14 -7.19451064009e-15  1.80829656144e-14  1.76178975777e-14 -4.76045945444e-15 -2.77926095288e-15  8.58469828477e-15 -1.06707811811e-14 -3.53727975004e-15 -1.77736918738e-14 -1.71554675184e-15 -1.05364159794e-14  2.41079354872e-15 -2.20850737946e-14 -1.15837236432e-14  2.26781920368e-15 -7.71546357824e-15  1.53160863032e-15  1.33482063272e-14 -7.56783191378e-15  7.36988010843e-15  6.47655580914e-15  8.08677411198e-15  2.24113086117e-14  3.92310154797e-15  7.2004568621e-15  4.91305671546e-15 -1.60538734715e-16  3.08465289498e-15 -8.21450664563e-17 -6.68166361006e-15  9.63557903883e-15 -2.44646566956e-15 -1.48931277975e-14 -5.47021378051e-15  8.89776587043e-15  8.342877691e-15 -1.18932046124e-15 -8.50673548172e-15 -7.39589216578e-15 -4.54425384589e-15 -1.267348109e-14  9.95270913519e-15  1.30574692011e-14  1.48997029935e-14  7.68402066923e-15  1.38517421616e-14  4.44941632254e-15  4.61128770183e-15  1.21963848466e-14 -2.52662359971e-15 -1.78331247103e-14 -8.23080714581e-15 -3.12535994501e-15 -2.15579743426e-14  2.64718704985e-15  1.48745458023e-14  1.75078481632e-14  1.60621647882e-14  1.5049640834e-14  1.297647592e-14  1.75740048072e-14  2.01377108841e-14  1.12201770536e-14  6.61963534682e-15  1.17602763909e-14  3.51337682614e-14  2.76627993195e-14  3.06197209022e-14  2.27699446899e-14  3.66465208544e-14  5.49895822068e-14  7.88111081118e-14  7.95105483841e-14  1.17410542075e-13  1.44317257298e-13  2.08899561068e-13  2.46039140907e-13  3.43462041502e-13  4.74703538873e-13  6.7678180473e-13  1.02303578592e-12  1.75685982613e-12  3.9513317597e-12  1.51494883228e-11


==> anc/details.txt <==
data_fn                           beta   Nt    Ns    R  a_sqrt_sigma    T/T_c
correlator_b09_Nt24_dist09.txt   8.768   24    80    9   0.16702(28)     0.23    
correlator_b09_Nt24_dist11.txt   8.768   24    80   11   0.16702(28)     0.23
correlator_b09_Nt24_dist13.txt   8.768   24    80   13   0.16702(28)     0.23
correlator_b09_Nt24_dist15.txt   8.768   24    80   15   0.16702(28)     0.23
correlator_b11_Nt08_dist09.txt  10.865    8    96    9   0.13137(86)     0.85
correlator_b11_Nt08_dist11.txt  10.865    8    96   11   0.13137(86)     0.85
correlator_b11_Nt08_dist13.txt  10.865    8    96   13   0.13137(86)     0.85
correlator_b11_Nt08_dist15.txt  10.865    8    96   15   0.13137(86)     0.85
correlator_b11_Nt08_dist17.txt  10.865    8    96   17   0.13137(86)     0.85
correlator_b11_Nt08_dist19.txt  10.865    8    96   19   0.13137(86)     0.85
correlator_b11_Nt08_dist21.txt  10.865    8    96   21   0.13137(86)     0.85
correlator_b11_Nt10_dist11.txt  10.865   10    96   11   0.13137(86)     0.68     
correlator_b11_Nt10_dist13.txt  10.865   10    96   13   0.13137(86)     0.68     
correlator_b11_Nt10_dist15.txt  10.865   10    96   15   0.13137(86)     0.68     
correlator_b11_Nt10_dist17.txt  10.865   10    96   17   0.13137(86)     0.68     
correlator_b11_Nt10_dist19.txt  10.865   10    96   19   0.13137(86)     0.68     
correlator_b11_Nt10_dist21.txt  10.865   10    96   21   0.13137(86)     0.68     
correlator_b11_Nt14_dist07.txt  10.865   14    60    7   0.13137(86)     0.49
correlator_b11_Nt14_dist09.txt  10.865   14    60    9   0.13137(86)     0.49
correlator_b11_Nt14_dist11.txt  10.865   14    60   11   0.13137(86)     0.49
correlator_b11_Nt14_dist13.txt  10.865   14    60   13   0.13137(86)     0.49
correlator_b11_Nt14_dist15.txt  10.865   14    60   15   0.13137(86)     0.49
correlator_b11_Nt14_dist17.txt  10.865   14    60   17   0.13137(86)     0.49
correlator_b11_Nt14_dist19.txt  10.865   14    60   19   0.13137(86)     0.49
correlator_b11_Nt14_dist21.txt  10.865   14    60   21   0.13137(86)     0.49
correlator_b11_Nt20_dist09.txt  10.865   20    96    9   0.13137(86)     0.34
correlator_b11_Nt20_dist11.txt  10.865   20    96   11   0.13137(86)     0.34
correlator_b11_Nt20_dist15.txt  10.865   20    96   15   0.13137(86)     0.34
correlator_b11_Nt20_dist19.txt  10.865   20    96   19   0.13137(86)     0.34
correlator_b11_Nt30_dist09.txt  10.865   30    96    9   0.13137(86)     0.23
correlator_b11_Nt30_dist11.txt  10.865   30    96   11   0.13137(86)     0.23
correlator_b11_Nt30_dist13.txt  10.865   30    96   13   0.13137(86)     0.23
correlator_b11_Nt30_dist15.txt  10.865   30    96   15   0.13137(86)     0.23
correlator_b11_Nt60_dist09.txt  10.865   60    60    9   0.13137(86)     0.11
correlator_b12_Nt11_dist11.txt  11.914   11    96   11   0.11881(81)     0.68
correlator_b12_Nt11_dist13.txt  11.914   11    96   13   0.11881(81)     0.68
correlator_b12_Nt11_dist15.txt  11.914   11    96   15   0.11881(81)     0.68
correlator_b12_Nt11_dist17.txt  11.914   11    96   17   0.11881(81)     0.68
correlator_b12_Nt11_dist19.txt  11.914   11    96   19   0.11881(81)     0.68
correlator_b12_Nt11_dist21.txt  11.914   11    96   21   0.11881(81)     0.68
correlator_b13_Nt10_dist09.txt  13.424   10   120    9   0.10870(62)     0.85
correlator_b13_Nt10_dist11.txt  13.424   10   120   11   0.10870(62)     0.85
correlator_b13_Nt10_dist13.txt  13.424   10   120   13   0.10870(62)     0.85
correlator_b13_Nt10_dist15.txt  13.424   10   120   15   0.10870(62)     0.85
correlator_b13_Nt10_dist17.txt  13.424   10   120   17   0.10870(62)     0.85
correlator_b13_Nt10_dist19.txt  13.424   10   120   19   0.10870(62)     0.85
correlator_b13_Nt10_dist21.txt  13.424   10   120   21   0.10870(62)     0.85
correlator_b13_Nt12_dist11.txt  12.962   12    96   11   0.10486(51)     0.68
correlator_b13_Nt12_dist13.txt  12.962   12    96   13   0.10486(51)     0.68
correlator_b13_Nt12_dist15.txt  12.962   12    96   15   0.10486(51)     0.68
correlator_b13_Nt12_dist17.txt  12.962   12    96   17   0.10486(51)     0.68
correlator_b13_Nt36_dist11.txt  12.9625  36   120   11   0.10870(62)     0.23
correlator_b13_Nt36_dist13.txt  12.9625  36   120   13   0.10870(62)     0.23
correlator_b13_Nt36_dist15.txt  12.9625  36   120   15   0.10870(62)     0.23
correlator_b13_Nt36_dist17.txt  12.9625  36   120   17   0.10870(62)     0.23
correlator_b14_Nt13_dist09.txt  14.011   13   120    9   0.10046(35)     0.68
correlator_b14_Nt13_dist11.txt  14.011   13   120   11   0.10046(35)     0.68
correlator_b14_Nt13_dist13.txt  14.011   13   120   13   0.10046(35)     0.68
correlator_b14_Nt13_dist15.txt  14.011   13   120   15   0.10046(35)     0.68
correlator_b14_Nt13_dist17.txt  14.011   13   120   17   0.10046(35)     0.68
correlator_b14_Nt13_dist19.txt  14.011   13   120   19   0.10046(35)     0.68
correlator_b14_Nt13_dist21.txt  14.011   13   120   21   0.10046(35)     0.68


==> anc/fit_funs.py <==
import numpy as np
from scipy.special import k0, erfc

funs_list = []

def register(func):
    funs_list.append(func)

@register
def clem_fit(y, m, s, a):
    return a * k0(np.sqrt(m**2 * y**2 + s**2))

@register
def svetyaffe_fit(y, m, d, a):
    # Note that d is fixed in our analysis
    clem = np.exp(-m * np.sqrt(4 * y**2 + d**2))
    return a  * clem * d / k0(m * d) / (4 * y**2 + d**2)

@register
def convol_fit(y, m, w, a):
    # convolution with exp(-y / lambda)
    return a * (np.exp(-m * y) * erfc(0.5 * m * w - y / w) + \
                np.exp(m * y) * erfc(0.5 * m * w + y / w))

==> anc/plot_wrappers.py <==
import logging

import numpy as np
from matplotlib import pyplot as plt

logger = logging.getLogger(__name__)

plt.rc('font', size=17)

try:
    plt.rc('text', usetex=True)
    plt.rc('font', family='serif') # usual LaTeX font
except Exception as e:
    plt.rc("text", usetex=False)

    logger.warning(f"LaTeX rendering seems unavailable: \n{e}")

def plot_data(x, y, e, axes: plt.Axes = None, **kwargs):
    if axes is None: axes = plt.gca()

    pars = dict()
    pars['linestyle'] = 'none'
    pars['color'] = '#3D5ACA'
    pars['marker'] = 'o'
    pars['markersize'] = 8
    pars['elinewidth'] = 1.5
    pars['capsize'] = 3.5
    pars['markeredgecolor'] = '#3D5ACA'
    pars['markerfacecolor'] = 'none'
    pars.update(kwargs)

    axes.errorbar(x, y, e, **pars)

def plot_fit(func, x, opt, axes: plt.Axes = None, **kwargs):
    if axes is None: axes = plt.gca()

    pars = dict()
    pars['linestyle'] = 'dashed'
    pars['color'] = '#648fff'
    pars['linewidth'] = 1.2
    pars.update(kwargs)

    x_plot = np.linspace(x.min(), x.max())
    plt.plot(x_plot, func(x_plot, *opt))

==> anc/read_and_fit.py <==
import logging
from sys import argv, exit

import numpy as np
from matplotlib import pyplot as plt
from scipy.optimize import curve_fit

import fit_funs
import plot_wrappers

usage = f'''
usage: {argv[0]} data_file fit_func [--plot / -p]
'''

def main(data_fn, fit_func, plot_flag):
    N_s, rvec, vals, _, covm = load_data(data_fn)

    opt, cov = fit_results(fit_func, rvec, vals, covm, print_res=True)
    err_opt = cov.diagonal()**0.5
    
    print(data_fn, end=' ')

    for o, e in zip(opt, err_opt):
        print(f'{o:.8g}'.ljust(16), f'{e:.8g}'.ljust(16), end=' ')
    
    residuals = (vals - fit_func(rvec, *opt))
    chi_sqr = np.sum(residuals * (np.linalg.inv(covm) @ residuals))
    ndof = len(rvec) - len(opt)
    chired = chi_sqr / ndof
    print(chired)

    if not plot_flag: return 0

    plt.figure()
    errs = np.sqrt(covm.diagonal())
    plot_wrappers.plot_data(rvec, vals, errs)
    plot_wrappers.plot_fit(fit_func, rvec, opt)

    plt.xlabel(r'$R / a$')
    plt.ylabel(r'$\rho$')

    plt.yscale('log')
    plt.show()

    return 0

if len(argv) < 3:
    logging.error('wrong usage:' + usage)
    exit(1)

data_fn = argv[1]
fit_fnn = argv[2]

plot_flag = False
if '--plot' in argv: plot_flag = True
if  '-p'    in argv: plot_flag = True

fit_func = None
for func in fit_funs.funs_list:
    if func.__name__ == fit_fnn:
        fit_func = func

if fit_func is None:
    logging.error(f'unknown function {fit_fnn}, you can define it in {fit_funs.__name__}.py')
    exit(1)

def load_data(data_fn, cut_zeros=True):
    try:
        N_s  = int(np.loadtxt(data_fn, max_rows=1))
        data = np.loadtxt(data_fn, skiprows=1)
    except FileNotFoundError:
        logging.error(f'file {data_fn} not found')
        exit(1)
    except Exception as e:
        logging.error(f'unable to load data: \n{e}')
        exit(1)

    dist, vals, tauint, *covm = data 
    covm = np.asarray(covm)

    assert covm.shape == (*dist.shape, *dist.shape)

    dist[dist > N_s // 2] -= N_s
    indx = np.argsort(dist)
    dist = dist[indx]
    vals = vals[indx]
    covm = covm[indx, :][:, indx]
    tauint = tauint[indx]

    if cut_zeros:
        errs = np.sqrt(np.diagonal(covm))
        
        mask = errs > np.abs(vals)
        if np.any(mask): 
            cutoff = np.min(np.abs(dist[mask]))
            mask = np.abs(dist) < cutoff
            dist = dist[mask]
            vals = vals[mask]
            covm = covm[mask, :][:, mask]
            tauint = tauint[mask]

    return N_s, dist, vals, tauint, covm 

def fit_results(fit_func, x, y, covyy, print_res=True):
    opt, cov = curve_fit(fit_func, x, y, p0=(0.1, 7, 2e-4),
                         sigma=covyy, absolute_sigma=True)

    if not print_res:
        return opt, cov

    lamb = 1. / opt[0]
    err_lamb = cov[0, 0]**0.5 / opt[0]**2

    residuals = (y - fit_func(x, *opt))
    chi_sqr = np.sum(residuals * (np.linalg.inv(covyy) @ residuals))
    ndof = len(x) - len(opt)
    chired = chi_sqr / ndof

    print(f'lambda = {lamb} +/- {err_lamb}')
    print(f'reduced chi^2 = {chi_sqr} / {ndof} = {chired}')

    return opt, cov



main(data_fn, fit_func, plot_flag)
